Analytic results on the massive three-loop form factors: gluonic contributions

We compute the gluonic contributions to the three-loop heavy-quark form factors for the vector, axial-vector, scalar, and pseudoscalar currents. In the low-energy limit, $q^2/m^2 \rightarrow 0$, we used guessing algorithms to derive closed-form difference and differential equations from the rational sequences associated with the multiple zeta values and other constants appearing in the expansion coefficients, which required up to 26000 coefficients in the most demanding cases. Part of the results are obtained analytically in terms of harmonic polylogarithms and square-root valued iterated integrals by solving the obtained differential equations. For the remaining contributions, arbitrarily deep series expansions around the singularities of the form factors can be obtained by matching local expansions at intermediate points and by exploiting the differential equations obeyed by the functions associated with each transcendental constant in the expansions around $s = q^2/m^2 = 0$. For all these calculations advanced computer algebra methods have been employed. By using analytic continuation methods for differential equations matching the expansions at different values of $s$ and using PSLQ, we derive analytic results in the high-energy limit, $q^2/m^2 \rightarrow \infty$. The expansion coefficients are expressed in terms of multiple zeta values up to weight $w = 6$ together with three additional constants, two related to sixth-root-of-unity letters and one associated with quadratic-form implied iterated integrals. We also derive deep expansions about the threshold and pseudo-threshold. Numerical results are presented in the whole kinematic range and compared to results in the literature.

==> anc/A_numexpan_CA1CF2_s0.m <==
{8360.10069843916216433878030434873346514836372171420763725852100241807450422\
40457`60.*y + 1992.3678744190655696137372311956549152842277458322076823549153\
2455619214190632821`60.*y^2 + 597.0892165882561731965101662106043086996041348\
60216131916133461906352003140358`60.*y^3 + 182.889629142057079962770798927034\
24459485019048730204222259947607987744817211091`60.*y^4 + 
  53.322630826988277418875504209920235779076857069353631050428373104723358826\
89832`60.*y^5 + 15.1266151820471639999519815996952784359774912757200358636827\
4644417740786106664`60.*y^6 + 4.212812689299538841998220571777645046431443169\
51008115898415721527945134092569`60.*y^7 + 1.15745926243401426755143977729965\
692093260262067979404659348052734263161097517`60.*y^8 + 
  0.3146810323942470046810529116069990479205959462101361650440195639143064087\
6`60.*y^9 + 
  0.0848357952004235278611700699781380172100885397783873196822133618818689136\
35`60.*y^10 + 0.0227138960342545695449614035217486703852535714649831765049721\
4226064430909134`60.*y^11 + 0.00604648950651254308441387372779648538035096787\
549068948828106888365583466929`60.*y^12 + 0.001601754279891096047355970805960\
75051701479487347279069354330906665910655164`60.*y^13 + 
  0.0004225422434694685031275296197498883007922071314245794019661292842201943\
8227`60.*y^14 + 0.00011106244602562935953591629848284562308585037005390731549\
055675694038400315`60.*y^15 + 0.000029099373141718218115095521206240964579765\
49098747443261398899459541595905`60.*y^16 + 
  7.60293769666906048461512807266016052813240095279940814150770445635037545`6\
0.*^-6*y^17 + 
  1.98150849636537537287816715894927831379939404369806828240111584078360876`6\
0.*^-6*y^18 + 
  5.1527759388898382461976162101283962853098831641627115036014412732609035`60.\
*^-7*y^19 + 
  1.3372557830572672975583556818634931064536840938853830100677842720301623`60.\
*^-7*y^20 + 3.464167758256307305220569528122344918232400165631711183543887642\
6485976038882164723636937`60.*^-8*y^21 + 8.9591443965480785453751064809017418\
93961118836352482982879753102747809417912226997946553`60.*^-9*y^22 + 
  2.3135557817840213926744977350018418976020848536118427438323718261353882630\
23001552615044`60.*^-9*y^23 + 5.966148376071140515255801217489992320400006079\
0726930384444623477188614404910060777446`60.*^-10*y^24 + 
  1.5365864906373876134519367043114524957666244812250835362725513079046702694\
5947388589283`60.*^-10*y^25 + 3.952861016102992203571753932826402942359893933\
7859918090547488699655922801458008337365`60.*^-11*y^26 + 
  1.0157705021927465621356529593703164988707165441228555346042061714528366805\
144187643184`60.*^-11*y^27 + 2.6076124397810353701119307416112157918642584417\
04590033522953678256037441684849532364`60.*^-12*y^28 + 
  6.6878150656567162476241212756932168665998160290018289093476000116237203461\
3988117664`60.*^-13*y^29 + 1.713746404393750442023054576486266991314839938258\
48239631110613728059732943069070098`60.*^-13*y^30 + 
  4.3878788104735487334721665411866177509490408781211899420077734991794142619\
427368404`60.*^-14*y^31 + 1.1226149321934665034386153878903773325703585906806\
055157313614706749939574781358734`60.*^-14*y^32 + 
  2.8700895362897482336978544733166977093573400578448279340848282152010826881\
26725969`60.*^-15*y^33 + 7.33275264121673746436407269534205125095124681738132\
909443000149342555633955670959`60.*^-16*y^34 + 1.8722442631810169514796538471\
6286803168106351040483658319705317351586067091271706`60.*^-16*y^35 + 
  4.7774634629808056293588278121374178451956687486739131015721921412905745869\
901182`60.*^-17*y^36 + 1.2183887426781127296704975783643784630203905187168845\
83905490586896169907566372`60.*^-17*y^37 + 3.10556864674688725666002835560525\
7355339494957478249486274814971419277121880041`60.*^-18*y^38 + 
  7.9117989505894482586017902433522419267184741844565397034398799287174970113\
9766`60.*^-19*y^39 + 2.014649004872052723916012380302443530436547090882362944\
12888589381112072505071`60.*^-19*y^40 + 5.12771585301634146627616655654402218\
72893402947882944195358225151170902670834`60.*^-20*y^41 + 
  1.3045434109451845784008096745088033793796502102140561146782579206365742469\
958`60.*^-20*y^42 + 
  3.3175088613896278840419565502789800387247555553223724160579334071160100779\
38`60.*^-21*y^43 + 
  8.4332106830630325801054992893393678578136466729419954606377527834869970007\
9`60.*^-22*y^44 + 
  2.1429344345701868124789752199159998306205262994248160809046198290197202317\
1`60.*^-22*y^45 + 
  5.4433611968124517509663608334515008724882221676007417009022606922849800838`\
60.*^-23*y^46 + 
  1.3822116650713616132948145000609443882206414878758446990280877373203715952`\
60.*^-23*y^47 + 
  3.508629035237019914721281690385539839061082859367739171647091879518946804`\
60.*^-24*y^48 + 
  8.90352177410352953749787086696480191022866921354379526968172321531096667`6\
0.*^-25*y^49 + 
  2.25867260095217950983929310503582056566897677107909476495823543755534029`6\
0.*^-25*y^50 + 
  5.7281859704597375588389860449580879135789615554393577742856271738786064`60.\
*^-26*y^51 + 
  1.4523064821196331406436508312299667470181359449246606087713406485927774`60.\
*^-26*y^52 + 
  3.681132697157702913579095726327862274418739422078224293721142426671411`60.\
*^-27*y^53 + 9.32805565941332782076448041376659684254023942079544230056387570\
644714341091885513375932`60.*^-28*y^54 + 2.3631507485904504146734492064566002\
54010820795987195094844910787744463087438385024535052`60.*^-28*y^55 + 
  5.9853055354565650187974139073593430447106616075775626768241905028417133005\
1982417208565`60.*^-29*y^56 + 1.515582463706321318061721335757003476009445883\
33675531623648271022315027470013143242165`60.*^-29*y^57 + 
  3.8368490988394870625970113721807449415722955128953296528891326210099365478\
245157198027`60.*^-30*y^58 + 9.7112500711548877324662870403307259633017913017\
02132752627180999601967595025437350036`60.*^-31*y^59 + 
  2.4574462524093727373497601086347765071204240393714730673110640284692250864\
66541140095`60.*^-31*y^60 + 6.21733733835756101940367333171799106024183944875\
190258895803740959886237094997982486`60.*^-32*y^61 + 
  1.5726759388151878063223337308285128536759950420623141722567004122324603280\
7293025485`60.*^-32*y^62 + 3.977326225862849658749827750631308159972021396265\
7752200887987790511502901673710529`60.*^-33*y^63 + 
  1.0056873109632954059847799342549691298779995546885486215588975928567423724\
701991786`60.*^-33*y^64 + 2.5424768910050347544042516803132925922474663673783\
63436199054942404751442913452469`60.*^-34*y^65 + 
  6.4265180570486231427141132538766865943954682830239602609514201647143711198\
3941203`60.*^-35*y^66 + 1.624132300538929325952977245997780084435978593795739\
42076630427631098090473694011`60.*^-35*y^67 + 4.10389467842347612030149288012\
33334238619476289597890115561561270473366437572868`60.*^-36*y^68 + 
  1.0368172720993950734997659512406746503878949818505636589456919533692743565\
773632`60.*^-36*y^69 + 2.6190358690807228344714259973156677470693499815559748\
22919168096282360190658796`60.*^-37*y^70 + 6.61478576076722962601967372596238\
422296597992278039705036232739519543599024776`60.*^-38*y^71 + 
  1.6704253035713493110677468472173378353647807829221425926278351740558224233\
0489`59.973462611716094*^-38*y^72 + 4.217713049834062003492000310424523385447\
3024417295000327056138528629704644371`59.08054576272156*^-39*y^73 + 
  1.0647983526932399551056241924583106016299133033550518236015646824951188314\
783`58.187491197994525*^-39*y^74 + 
  2.6878169948523294628268152122441228678335914943420999824716295190343790772\
43`57.29430258187469*^-40*y^75 + 
  6.7838393108851389445483885616463655389603961772421310604810833436054854533\
4`56.4009834346281*^-41*y^76 + 
  1.7119710930394015672238647377180834192303066472008054404964516945016368896\
9`55.50753713989431*^-41*y^77 + 
  4.3198010919494026017854675423161088027320099381654083121877648504745686254`\
54.613966951658696*^-42*y^78 + 
  1.0898805306948555226067495752866091569966165958518705519428593670659078579`\
53.72027600078615*^-42*y^79 + 
  2.749433269518532124453810997118237728826314540645695115013821620529124418`\
52.82646730114865*^-43*y^80 + 
  6.93518243267100888475998099794810652483981572078762535080699982626627462`5\
1.93254375537611*^-44*y^81 + 
  1.74913866230720777626203852119960442551294979604801579542117134940408003`5\
1.038508160259155*^-44*y^82 + 
  4.411064552016340713237514626973260900571896808756705929672392676072192`50.\
14436321182741*^-45*y^83 + 
  1.1122862034519317154786482960857248975931530956908502624879788491865307`49\
.25011151012735*^-45*y^84 + 
  2.80443093141679394105405210080288564190933177874896336538020253868562`48.3\
5575556372041*^-46*y^85 + 
  7.07015715168551576689260831997692893151561345769442955135759525204298`47.4\
6129779392084*^-47*y^86 + 
  1.78225781971372991725459483732450927463172857479005888352740860196646`46.5\
66740538791116*^-47*y^87 + 
  4.4923141690224926027894135389362185248087520030497129918976809155823`45.67\
2086056911425*^-48*y^88 + 
  1.1322147206493147931640697111754937573186119350419915136936992431929`44.77\
73365309383*^-48*y^89 + 
  2.853300280373394144245670303040440841915397618804405547988498130408`43.882\
49407096658*^-49*y^90 + 
  7.18996965971160199874289697606804478093476629020708212775872920341`42.9875\
6071770708*^-50*y^91 + 
  1.81162537373771185181958072754025433866166659353174036439962710208`42.0925\
38445492934*^-50*y^92 + 
  4.5642804737807087644527769910782381130154895571319152901409878923`41.19742\
91651242*^-51*y^93 + 
  1.1498459280331195323914427768033417609686117500943186561273070174`40.30223\
47265625*^-51*y^94 + 
  2.896484168173589423200951717755736547048564851658118529845347328`39.406956\
92148388*^-52*y^95 + 
  7.29571066985560409893043563510075049406271192667986791744518248`38.5115974\
85699724*^-53*y^96 + 
  1.83751001590254200772882395380277616573455306996014068128820903`37.6161581\
0145279*^-53*y^97 + 
  4.6276255092832322111357848728025820117718214665027450986939777`36.72064039\
9597045*^-54*y^98 + 
  1.1653429822583254291977752795361706506339762965054668591361756`35.82504596\
166761*^-54*y^99, 71161.42147756393614038152838124385038988362409219931655299\
962789583562922738679426`60. + 9535.40498780849681646225388939992066481073915\
270082869795778200256486208706341761`60.*y + 2490.344041703980581671856498049\
60081117820338404926011133087267960652329971873826`60.*y^2 + 
  779.36509831924395397151866523361731970295848082461103487456734792433450313\
037605`60.*y^3 + 215.27091223602797901350060300957564182578144071302066658097\
008074616539042036485`60.*y^4 + 59.382163979120431899806748241216482514630779\
12718983311588809095768439100843601`60.*y^5 + 16.2850513023000345897972519670\
7205948720776246748734757181636862443250828420425`60.*y^6 + 
  4.4350910166661021666124294680618085937636878845999713388603204161740048008\
1364`60.*y^7 + 1.199711278127882386426524845252952667101947026354523612183377\
99473008963043282`60.*y^8 + 0.32252622666526926220016828837022900215733321960\
689641945923960548275681755488`60.*y^9 + 0.0862295454639503148431425123812938\
1619317948296399844495513247322153786470674`60.*y^10 + 
  0.0229416838399819881232480964833312514769000433199212772293719089683115508\
4955`60.*y^11 + 0.00607741905178963561638242905837545648542506795373770333561\
86004501079419135`60.*y^12 + 0.0016038096469931829555038828286747944198241526\
1443951992602017936096724683755`60.*y^13 + 0.00042180502888892343638066551753\
386179610893486954261280986702168302652738146`60.*y^14 + 
  0.0001106001055737380207926967877520536100550446774257025030605255135940584\
4116`60.*y^15 + 0.00002892154394883742194356894629025918156612740436246870321\
757292144425453402`60.*y^16 + 
  7.54445669775291159331869255772188310279293023821686998401966167041942261`6\
0.*^-6*y^17 + 
  1.96371087930354901554832357255795648721602062047925362751322391017927946`6\
0.*^-6*y^18 + 
  5.1010468753732980555026794893290437768553009721228725538297086507341731`60.\
*^-7*y^19 + 
  1.3226686968511772858414455052082346762241729513790975073034690029971094`60.\
*^-7*y^20 + 3.423899842385752184415290808222058188848947946081961078595720034\
6311433142508970648251009`60.*^-8*y^21 + 8.8497158875966326216266650761601679\
53383149016424858507588035246090897169285044409610713`60.*^-9*y^22 + 
  2.2841732589373574865201979307824352185152101219701924339422164139824716164\
06154097887303`60.*^-9*y^23 + 5.887994320935693066090969177449576782393608084\
93436603090969633759538376442086503339951`60.*^-10*y^24 + 
  1.5159553516189282433457540371263518491939917420375298579972836569877533535\
5048506788833`60.*^-10*y^25 + 3.898735408478212410231926885490635856618062687\
7947999886685329947725889152472183282638`60.*^-11*y^26 + 
  1.0016436207883240791964830600384315122433004069792457323416996647977394029\
40254573683`60.*^-11*y^27 + 2.57090040820979135299978904873204679230238560169\
5109608059750443309155615809150171017`60.*^-12*y^28 + 
  6.5927611821019330601042763994328187095803398240941551127424307575924276815\
0278862758`60.*^-13*y^29 + 1.689213089661266138905531218797346818103737384059\
35571646673054338569957613827403303`60.*^-13*y^30 + 
  4.3247320305217018178512363507888825181546049403863010811405146263978366570\
005136688`60.*^-14*y^31 + 1.1064003361183921744448017477321273289917284369077\
449023998205237385415620621607165`60.*^-14*y^32 + 
  2.8285418381723715815729014861838968602179084056163493416117466909306245382\
3009647`60.*^-15*y^33 + 7.226490264463530426999239381691059321782682833444801\
07427665041454511194170454073`60.*^-16*y^34 + 1.84511153638513610866828019707\
434253188004338998162583652752132204854324708000362`60.*^-16*y^35 + 
  4.7082859072532277456419644879207885459651501606976704699129465275313675279\
703626`60.*^-17*y^36 + 1.2007746381238043896645499410517377462892616840907381\
756553154622508710447673095`60.*^-17*y^37 + 3.0607729447285217374476648322467\
93825402038693421822383225188750805955804731546`60.*^-18*y^38 + 
  7.7979990279148521221038048533386106225221668150425080506540197106842312163\
0411`60.*^-19*y^39 + 1.985767445763401716825821559848227986876200233229217791\
91139439517897827224142`60.*^-19*y^40 + 5.05448226703338367324256329613388717\
07622765727110096792708138733423243776412`60.*^-20*y^41 + 
  1.2859891160070893945119568432214209365794104091604153828175936273254501210\
606`60.*^-20*y^42 + 
  3.2705353771209765344617049367166610273860016065897135245537507258665445348\
96`60.*^-21*y^43 + 
  8.3143709528782518327626715168539504322437153566460449774111444525353229462\
6`60.*^-22*y^44 + 
  2.1128878805719270237768204320630906589634757738210787328161850001471164598\
2`60.*^-22*y^45 + 
  5.367438271921496921319967646990273829988155729485442333488785453477446048`\
60.*^-23*y^46 + 
  1.3630375462050698477761669138263680018679950935029307058400877027466282105`\
60.*^-23*y^47 + 
  3.460229718293730131713349815725396355405793395929982001863322012642580266`\
60.*^-24*y^48 + 
  8.78140935111611102954924998775780038659212634746018559980026936861237481`6\
0.*^-25*y^49 + 
  2.22787681557972957773349850823471394004501433566092032115570316501979669`6\
0.*^-25*y^50 + 
  5.6505529862966539759395517525525167336335176995700738393653636469778339`60.\
*^-26*y^51 + 
  1.4327434375251373335126976678655758022304510843570404906134030453523903`60.\
*^-26*y^52 + 
  3.631852506906875880706252874731326874149435409459550499057653075758008`60.\
*^-27*y^53 + 9.20395794834550930817123832875466307798645003445846271616602207\
6772742357998434548660517`60.*^-28*y^54 + 2.331910137263727019955381857313556\
53533521233074948536992445028092365216018988464683789`60.*^-28*y^55 + 
  5.9066828626923392650473965214431123507296299609022740246953224543619540900\
12639374756`60.*^-29*y^56 + 1.49580110442097896496201475639033131860854559754\
115309283058000132486258840016945262929`60.*^-29*y^57 + 
  3.7870924134877944422659224718095712948530472668766718275055831332129969006\
596299412052`60.*^-30*y^58 + 9.5861262093807336433263660143645724383588062498\
13009995603607511583702596771776653835`60.*^-31*y^59 + 
  2.4259884664002095577763822000912191544499751842706649771935914321320065567\
26406000489`60.*^-31*y^60 + 6.13826565663676710745738953412535941037497789226\
562976157116168522006276218092805148`60.*^-32*y^61 + 
  1.5528047567483653641609467314082026819067439320436238094214735221769566714\
186782284`60.*^-32*y^62 + 3.9273985819395790273350227882687480427920234748084\
435848066500885341810973404172049`60.*^-33*y^63 + 
  9.9314500201877848966330849494421158500342171946894724823213969158047164881\
42596573`60.*^-34*y^64 + 2.51097496712664800415057612291750557303972656724898\
1774937450307281372877522765142`60.*^-34*y^65 + 
  6.3474094645532177920646176154439973243182971572594890481605987472271521215\
8124748`60.*^-35*y^66 + 1.604269484673258548330484241877306741978680276464107\
52484295401766834177519683491`60.*^-35*y^67 + 4.05403012819036130320367675966\
88381784954341770130391120989282855331913969974258`60.*^-36*y^68 + 
  1.0243008539123239793733835981769274387945709657486988414157379580716689618\
318656`60.*^-36*y^69 + 2.5876229543383017841692804015023629175438199577612857\
21561677989203527500655407`60.*^-37*y^70 + 6.53595800183102320387233569178514\
897968680454049968125901034642357765250768099`59.950289471050255*^-38*y^71 + 
  1.6506467060840245532788260893997776380083748329903802027281661599932406955\
1285`59.05766081057339*^-38*y^72 + 4.1680927238395723459673877908830258456678\
689481891020797548457519304681755611`58.16488701825965*^-39*y^73 + 
  1.0523510904477048616484274162286192909760377429349406034300010201738332586\
855`57.27197204613691*^-39*y^74 + 
  2.6565964602102316477284542248729813039473888188536217413324573285531490065\
29`56.378919687330715*^-40*y^75 + 
  6.7055394224113383650512686049099891049747684118894541289155526258346525810\
4`55.485733584460064*^-41*y^76 + 
  1.6923357637488296162855014823307732097397260718563013709483385429660481401`\
54.592417237486366*^-41*y^77 + 
  4.2705661656048558578894503577079327869845160253933495743576380334368566946`\
53.69897401105785*^-42*y^78 + 
  1.0775361821554188599820795582718430201600941040078635465451767771274612547`\
52.80540714138737*^-42*y^79 + 
  2.71848584829730824905115903122087823210597831370044681469380894214793022`5\
1.911719742699255*^-43*y^80 + 
  6.85760351670348499948627965074789449294257837464652118128709047056900562`5\
1.017914813276946*^-44*y^81 + 
  1.72969279315629430696778472597198376111346119313446919375933210787553529`5\
0.12399524114054*^-44*y^82 + 
  4.3623255301441261366301254629725363416332383224331827451381995110482995`49\
.22996380938156*^-45*y^83 + 
  1.100071206225297099688282907323400341249217595303155279466744536818606`48.\
33582320117886*^-45*y^84 + 
  2.773819876322420400475658290391517425216273226136704135034218977002388`47.\
441576004518815*^-46*y^85 + 
  6.99345054419685989200878117765633170524110505706634464751757436374044`46.5\
4722471664011*^-47*y^86 + 
  1.7630376184229836198683940299173867425189513268568388408635142524702`45.65\
277174822237*^-47*y^87 + 
  4.4441576771325076847070202901183069801626996117623155213960755334819`44.75\
8219427335945*^-48*y^88 + 
  1.1201497983474974517584345917308193011851686210864223196871839688461`43.86\
357000316932*^-48*y^89 + 
  2.823075164871059522063929748832237987423374551193162272318889932637`42.968\
82564954841*^-49*y^90 + 
  7.11425393378322991940319054246959231713874011812393202738539062787`42.0739\
8846826241*^-50*y^91 + 
  1.79265919757643909818909440040671912173328710772091198473358262544`41.1790\
6049220796*^-50*y^92 + 
  4.5167743185151611486901944974566564279799442675925280928214162577`40.28404\
3688363816*^-51*y^93 + 
  1.1379472911853013298390577429422277431994322306620941624515938143`39.38893\
9960606905*^-51*y^94 + 
  2.866683738215638790512232872670159509815532114005188293366464752`38.493751\
152379616*^-52*y^95 + 
  7.22107841166753026603603372119811017803163448416719721286442648`37.5984790\
4921772*^-53*y^96 + 
  1.81881998269979837497632425326277688524737396131786754252086373`36.7031253\
81147785*^-53*y^97 + 
  4.580822510888530763554561511461634209994035492037350243526665`35.807691824\
96152*^-54*y^98 + 
  1.1536232405486212392910335563592340644513743403687251444744974`34.91218000\
637529*^-54*y^99}


==> anc/A_numexpan_CA1CF2_s12.m <==
{(23582.267090568183422955629581625053660672469766066711564414108885272642707\
26921618`59.64871715803535 - 71072.811006274155688486692035869326943248963025\
87482902015530905917377210394769516`60.12783509679454*I) - 
  (9445.620482501633818812164768994869889441797064440319425072698174503302714\
56045713`59.8882764456686 - 14466.3734196783949551591071833842735811350052412\
828373551688328963342673827291286`60.07340562500799*I)*y + 
  (1173.867590382559729260321048893365848690636265184098143540650848887628505\
44268237`60.13197410848868 - 350.46418146413638374771822676814318768382306285\
834094971556382782766421690005395`59.60699863456867*I)*y^2 + 
  (29.15213454011582498915383247858919070747439416293658836210907385005588790\
244222`59.91934712823446 - 40.17904824864986605922119113407374255635641463324\
0850380780381105518078851545`60.05867641369686*I)*y^3 + 
  (3.224093865787226159653870537805490313937791689594736779565330429083047506\
28242`60.00794417361081 - 3.1061156781545712991972529148856486490599463850004\
287333289658379422096670206`59.99175412202503*I)*y^4 + 
  (0.483435901468856909613310566814439462866269585182033414405610889780722844\
99836`60.06159095470381 - 0.3439129690222636953224535714519115888357175693462\
8047292262511311520904957472`59.913700608818694*I)*y^5 + 
  (0.070927417146109611231014103990550385914307378864647969297070071207928416\
12078`60.07528937121897 - 0.0456370395595599377936858594827232335376598467085\
462882313507270715291573955`59.883792690415376*I)*y^6 + 
  (0.010023067471380538880739688478162386083943243393633876819367626261302970\
26239`60.07618766133796 - 0.0064035451959843861457993329208908458557514299836\
4931838008024611642384343412`59.88160748657406*I)*y^7 + 
  (0.001379344211035497933227208144889722688854315264973471702260717233766251\
46463`60.07282372237609 - 0.0009046575599658046575123397171187045470488369575\
3565565185144553211663351507`59.88963528266247*I)*y^8 + 
  (0.000186462830749965981928246363289074282851621428112456720076973449548738\
23654`60.068001523235296 - 0.000126776613342114962268642382629178419763899396\
9223710892892044113321224111`59.900448396169615*I)*y^9 + 
  (0.000024899481265654504029978627657777721467941261715162780044377239533957\
15625`60.06279532574438 - 0.0000175669335200180638716613611413215521406945150\
5232739682902770015006145366`59.91130098403528*I)*y^10 + 
  (
    3.29589408193124271882469875786320578182502098144724093278170268505336359`\
60.057640534794686*^-6 - 
    2.40787575193852135031091222544557205107462287967386654703361901785186065`\
59.92130136146012*^-6*I)*y^11 + 
  (
    4.3345288496885686271477697229175669041594507784087173036413055636320841`\
60.05272488048121*^-7 - 
    3.2691823215283388347837466572040471093396556262279303053884258069677462`\
59.930222124370545*^-7*I)*y^12 + (5.67197363094411820374011769142873757377009\
48327479023150034442241127503888022673288889786`60.048108669562616*^-8 - 
    4.40283255267205849276704246923762887806829139279020946468127327994612696\
59029443556702121`59.93810663522603*^-8*I)*y^13 + 
  (7.393036011588073179285906270381187102119366853627817988009480498868183534\
397458723305632`60.0438133125281*^-9 - 5.889282571390853863934189602147494384\
275321185041977266926148739313785745557355391762588`59.94505288340584*^-9*I)*
   y^14 + (9.6051114970809343487315510002863013113921687752514447741620443769\
157682763896328229056`60.03981818629255*^-10 - 7.8322659368734634019196893224\
0181525888295149165296920440850179050918068035258844021128`59.951203200819116\
*^-10*I)*y^15 + (1.2446272307140533911137688455292237376955929159525956252675\
557512731948832511265344208`60.036114996377734*^-10 - 
    1.03652696260131582424240041292412290288099466849387611753673016300081189\
02350723150656`59.95665630150408*^-10*I)*y^16 + 
  (1.609039786323518615668278649262485328680347118857125461946575077040096319\
2840819189059`60.032662026987126*^-11 - 1.36598200664959756571730590166715681\
47496123479058929557027080051338949034108154677768`59.961540222718774*^-11*I)*
   y^17 + (2.0762360761843731343720090521842140435907521742127619752281577070\
63332355187828012724`60.02945826835587*^-12 - 1.79360638658553657807313408722\
2815216605704849910385575885549899244356807327779796673`59.965908677054145*^-\
12*I)*y^18 + (2.6742225147730590431639554133926965222250116313959061736862980\
0901123258454660762888`60.0264474035966*^-13 - 2.3476262866811379139105861690\
719898706198511074882486003861488948970200492528474624`59.96987882642732*^-13*
     I)*y^19 + (3.43973235983562745758449033846499185618744310719197050475889\
83146997888889120594895`60.02365595299667*^-14 - 3.06419923622474204495450321\
46699596157522849905371480197374196739247313573208042243`59.97344830086903*^-\
14*I)*y^20 + (4.4174411287428169773973117792109419338301494859118681335936499\
0035354985607998953`60.020995717554875*^-15 - 3.98960448460888522016058541737\
7109601671760922479214750449584998611089241709685503`59.976754790571476*^-15*
     I)*y^21 + (5.66792587678954331749765491749165467106276638570307528909928\
592018288004862356399`60.01855292148958*^-16 - 5.1830311821899840627469480355\
5089510913537930113732141671284881761450741541084096`59.97971258108584*^-16*
     I)*y^22 + (7.26095221591815861742363560424600711297538561960565812034488\
84661455382095372164`60.01615822822288*^-17 - 6.72012582106030031435521984019\
29252735990025321805609484760845572288958494488811`59.9825420539685*^-17*I)*
   y^23 + (9.2989384092123501921795101530939580522068394084396427100212038369\
46626672974687`60.0140343226902*^-18 - 8.697503699228989653700178329801143813\
506974648475099978171614099692009829376298`59.98499557361846*^-18*I)*y^24 + 
  (1.188502744853418074570697743085610566106854723825781240744389778618019707\
451482`60.011806703141644*^-18 - 1.123848401043919896795391179749199901746349\
713314178452638220270229266813833706`59.98751424609532*^-18*I)*y^25 + 
  (1.520293614985946670481194917489366690273672677561855901896481055577573093\
96929`60.010031117374496*^-19 - 1.4500377588671929907305984376475618249181202\
9358512904137590600309129698424537`59.98948295721743*^-19*I)*y^26 + 
  (1.938080056486783808334882842526082947342027013988410008634994848738619969\
6816`60.007808260351815*^-20 - 1.86837442155213118420907789330431639471776276\
27959948219300649515789406167459`59.99190046088799*^-20*I)*y^27 + 
  (2.479141507557105881016801648699458874125157673327433366883744092874171053\
838`60.0065442788943*^-21 - 
    2.40441476121324144129765623063364036542389379201743531836359792594355073\
3459`59.9932523477432*^-21*I)*y^28 + 
  (3.148220595940827328665149214270448943049363037318255912456554763451559626\
39`60.003966705341924*^-22 - 
    3.09070769528412564098713882152323479353730224223439780520709453108838790\
719`59.995959483016605*^-22*I)*y^29 + 
  (4.037968701628577772868465935933022365476323295838523413920898546058494340\
7`60.00372546910558*^-23 - 
    3.96868817456965316495249139450203363645310455176322571457123705457084750\
1`59.99620949782696*^-23*I)*y^30 + 
  (
    5.087912528142972648388295683498093472479243341514659926140501203461616285`\
59.99986484920394*^-24 - 
    5.09107920652115388186082380497193828486838655542537481549935297529212673\
8`60.00013506673154*^-24*I)*y^31 + 
  (
    6.58907466231841302781472050711487417104161833693085308753381175303162816`\
60.00211362909474*^-25 - 
    6.52493808205226926892746130918346418203467022547279338712519949473485788`\
59.997865595251284*^-25*I)*y^32 + 
  (
    8.1452692232683876980310039006472789664118725039268292023084986085998467`\
59.9943955111147*^-26 - 
    8.3555184686580702406787708568590803531762864731887122099774377038127752`\
60.00546347111314*^-26*I)*y^33 + 
  (
    1.0855140392536156329118237773867654464091234375267529533940884036913588`\
60.003280042229264*^-26 - 
    1.0691165532383520160005343144942680219970239987151011109410441427326415`\
59.9966696513751*^-26*I)*y^34 + (1.274186560803971328713083208806645677129489\
1532459334773616420972113301777877883823806819`59.98420413355323*^-27 - 
    1.36695187565048564958787927185188301680317964480857733009181592141681727\
1343225056054373`60.014724338649145*^-27*I)*y^35 + 
  (1.842722022680348812032614333610538604635199251874131410135459983250596716\
771782576103979`60.011329138752544*^-28 - 1.746536979120315503366994148509594\
389908698894309700572435635616880185856609596857332344`59.988047097863756*^-28\
*I)*y^36 + (1.861531390837698235668258602330156836047015085720141557577241565\
63129217081728853086829`59.95725342470774*^-29 - 2.23006144782323359680897009\
183325292101093262984063778737607553409282597758209168267092`60.0356998905239\
65*^-29*I)*y^37 + (3.38900188628766771398138701697727614808916680585699786021\
60835221587214782873602883821`60.0346443214235*^-30 - 
    2.84568541723880758547383565522922216683622100453172364887030692215017086\
18023268263431`59.95875939919302*^-30*I)*y^38 + 
  (2.090303852836509822859430430023138665509846794333289042098677964528198142\
339717729284`59.848709753492436*^-31 - 3.629134796698095354316572530818563199\
828318816913266560335516290811379657374837837053`60.088303431913744*^-31*I)*
   y^39 + (7.4294791887533280964000557117672363795465059346234529739045668678\
3196822825225331534`60.07937472082065*^-32 - 4.625720242080325461046400294031\
75202870626550862667794948431870016291835475146083817`59.87359571394234*^-32*
     I)*y^40 - (9.49199244837024764460528758597620037432477567891985091312584\
3151591097487911665856`59.351981815658675*^-34 + 5.89289189666731171819582755\
76099835625151142722393986738243229779815817203010216006`60.14495290579514*^-\
33*I)*y^41 + (2.1381442741125513946105789967852078498356561467977268408576374\
8659076690146200837`60.125295238005776*^-33 - 7.50347140789001097269850969884\
2547696905634976398152583950512621719574917211177638`59.670520463540946*^-34*
     I)*y^42 - (2.22599503627125345642700559879521006080526167704179273292487\
6216513210274163642168`60.11383006332598*^-34 + 9.549739953273680856518887151\
14104382542029235812362132721741632241252080545567252`59.746297417329735*^-35*
     I)*y^43 + (8.00016004776144634270080656925917322987245555068472332164026\
929749824724423121753`60.145564486198545*^-35 - 1.214860799332352994946231352\
90584020146435744930154482147960065522841825045111526`59.32699232944895*^-35*
     I)*y^44 - (1.36620241207839050529442368418306512727232992941428876538576\
258967730308415390208`60.14775622726808*^-35 + 1.5448151763015069129884609965\
63755167152517758824687439627101017838882596070397`59.201117706818195*^-36*I)*
   y^45 + (3.5179334260915586494643054626685433422257237247585834245456789696\
797480179245878`60.1498395310175*^-36 - 1.96358763324616211647315421313932331\
694306301898950419845153256309671696982759`58.89660220270561*^-37*I)*y^46 - 
  (7.153110298612539624482754868042145965753771213719228179352660668445816656\
634891`60.150250992755446*^-37 + 2.494915946450700890247373366102748299161431\
36069824093294646336732976757552872`58.69281198983523*^-38*I)*y^47 + 
  (1.668508829140650225305972269175281740963825790586877855425092304596539301\
28699`60.15043668715718*^-37 - 3.16884495812763366899625647167208435095724817\
40582282684230429831890272519736`58.42900916904423*^-39*I)*y^48 - 
  (3.611025552112907181740584432462431467394239213065544332885880195029075743\
09833`60.150488042083616*^-38 + 
    4.02339413617872550990469574153072874394196621939735992677956401810677219\
4676`58.197450059145744*^-40*I)*y^49 + 
  (8.184977530545710314319677119869870244910097006240214361684704182230028296\
9278`60.15050654532613*^-39 - 
    5.10666419424817545866817794161655394055722994740859075178525954135584310\
342`57.94562635411561*^-41*I)*y^50 - 
  (1.813743175272337593103362335398412110246428589853876911698271129224621120\
1003`60.1505122265375*^-39 + 
    6.47949796060435454215271829245305886637698835371177989091308930036411443\
36`57.703477792754484*^-42*I)*y^51 + 
  (4.085247898116700170921319918360572153754494138116297823439272481164494225\
913`60.15051411893547*^-40 - 
    8.21884081029595404292850257037452431609670961357509291911424400107735197\
1`57.454106272450765*^-43*I)*y^52 - 
  (9.148032370531233942333904659680669615092716036888347995982625318894013433\
01`60.15051471599406*^-41 + 
    1.04219839584066274387706296892271348762031703372481638522643489398057689\
2`57.20713742365727*^-43*I)*y^53 + 
  (2.061933260421260257459386667621578878395730158583989057897712395895462283\
66`60.15051490867877*^-41 - 
    1.32119217975162277993698701399720476240709726921207395523921478907107342`\
56.9572062989219*^-44*I)*y^54 - 
  (4.644978734637267364352969950800975067144143139495262341807381051549551825\
2`60.15051496961496*^-42 + 
    1.6744114824899552020818521582627103769431508449563572049577213601592146`\
56.70739343311222*^-45*I)*y^55 + 
  (1.049861535159187701720669185476075688866805398020740623747573064886142768\
7`60.15051498896498*^-42 - 
    2.121502578812811680053287270778683567450562298593244888392972275958053`5\
6.456026528653254*^-46*I)*y^56 - 
  (
    2.375376281576506049184190320026032071114292562822448581839882041957128439`\
60.150514995052795*^-43 + 
    2.68728925666230962279022573638804330908482572115201813075141496985014`56\
.204096995276636*^-47*I)*y^57 + 
  (
    5.3863178445870205684267582120392704351944021761074318285127023645698803`\
60.150514996965164*^-44 - 
    3.4031322145728874376987134423635280122235586697430464786341438786438`55.\
951101841712266*^-48*I)*y^58 - 
  (
    1.22316553129344732295844259044326583987648757207178704883385091815023473`\
60.15051499756255*^-44 + 
    4.308644230700025192151779722754355002446137637986503406486809984696`55.6\
97370398784734*^-49*I)*y^59 + 
  (
    2.7826154633783128706506270910837528089052744212761265868287533850909468`\
60.15051499774857*^-45 - 
    5.45385395102425814548233533910903688902216221254380440982102163883`55.44\
276530728537*^-50*I)*y^60 - 
  (
    6.339854038651680165298932624170431535166691705747474736497553892768209`6\
0.150514997806255*^-46 + 
    6.9019353148926321936756385761607239696952076041335468139217308881`55.187\
40662325114*^-51*I)*y^61 + (1.44674457596483399570967455204039672389707889440\
536360269612809556197744279974310642738246`60.15051499782408*^-46 - 
    8.73265008497086451784753037123817395390898328838849495921874670767906773\
292235429459`54.931269193452025*^-52*I)*y^62 - 
  (3.306288795921239383798866284204282699354679583366482975690522409301500978\
7133348706046058`60.15051499782956*^-47 + 1.104668930344680644559993207455395\
07685050231569462565643106068159587566620652134632`54.674406351735406*^-52*I)*
   y^63 + (7.5669527183764624671064303121913941656780062455770367061486268895\
56250044220165596623314`60.150514997831245*^-48 - 1.3971147805667483479850690\
609768774430959187937277443117597395661243932125576800434`54.41682606474688*^\
-53*I)*y^64 - (1.734219759492265559867579072179732302407723141821838029856991\
431031107677809212611010948`60.15051499783176*^-48 + 
    1.76664267650002676149782947859375898594850510955342439574527780618994501\
6924661752`54.158559585025706*^-54*I)*y^65 + 
  (3.979935825309320046634652175787597361148981766649168022720292809471353202\
2513827660832`60.15051499783192*^-49 - 2.233493586412924807910831930222453220\
68515475644937708483057287553896683874224628`53.899623638218266*^-55*I)*
   y^66 - (9.1456848784634162869245836722163369416039286428828301268199776106\
1429055491030658033`60.15051499783196*^-50 + 2.823206317281029804982398349160\
6752955572013915380985821579561756567074028417655`53.64004138161838*^-56*I)*
   y^67 + (2.1043060966069266853514009301463391720062128189362990399120855372\
328421297298794313056`60.15051499783198*^-50 - 3.5680002300500872466935156681\
75243169650105652839355124933410418062203908343155`53.37983095810995*^-57*I)*
   y^68 - (4.8477132333536114363215370954782659362593018986194599682805029275\
2079342643095025618`60.150514997832*^-51 + 4.50851793524493534737553386884316\
308998492973660226812531186235453936218810721`53.119011878291914*^-58*I)*
   y^69 + (1.1181112522951154768094445850913324966735388933041574161508318462\
63629241472190229758`60.15051499783198*^-51 - 5.69602147885736375073258416118\
42996442586268791131744917235915637209929348146`52.85760159803543*^-59*I)*
   y^70 - (2.5818913886503919489537945291006691446234040953060409099145366966\
6204055376214816205`60.15051499783198*^-52 + 
    7.19515977060418767021397885004120247944750534495162284082218393442842913\
6272`52.5956174708167*^-60*I)*y^71 + 
  (5.968724685777620098229053238330056893760069077836835127496506815864429641\
0836249566`60.150514997832*^-53 - 
    9.08745552224471663200853696861856820692980731832040867234788724918409010\
81`52.3330757490618*^-61*I)*y^72 - (1.381344258794915748922465429934915073976\
831318064278535675918732297489097011073847`60.15051499783199*^-53 + 
    1.14756983735049861605714437431634656565793566266883085339684389254683744\
513`52.06999219559359*^-61*I)*y^73 + 
  (3.200265162553623198600072902072716881197726153588493053990396444188474670\
79178893`60.150514997832*^-54 - 
    1.44894792262364888341713152938288592435326720935072394114844853187244589\
12`51.80638181048212*^-62*I)*y^74 - (7.42200071451929048696636008573440268674\
448232196159137928493653563497995917130347`60.15051499783199*^-55 + 
    1.82921616485698050204145717757957868999814632098982651097987389383355709\
2`51.54225903661294*^-63*I)*y^75 + (1.723038126957913621143833636358315564768\
61729576770150361563319460058781935728136`60.15051499783199*^-55 - 
    2.30896627761537206757632521274776227337565228868614743327327058748812783`\
51.27763770042301*^-64*I)*y^76 - (4.00401774027613995241623498453588576324839\
51906060931350937328552906976027526652`60.150514997832*^-56 + 
    2.9141512484849702910957164357526586323551940960752392701167617327149734`\
51.01253109333108*^-65*I)*y^77 + (9.31350426274929886734638636415646682776543\
1613437136050067237011387592749903295`60.15051499783198*^-57 - 
    3.677478084192734108781247133279930900216118444533023564410499865781366`5\
0.74695197339952*^-66*I)*y^78 - (2.168380533394987906967598532773398270877818\
143415992103872918660106101436283801`60.15051499783199*^-57 + 
    4.64016163791616325161276877049816715858012384383806145386336289927009`50\
.480912607347136*^-67*I)*y^79 + (5.053040652477671952512949304308102646218915\
16535498582176263573183838457203815`60.15051499783199*^-58 - 
    5.8541329642717240402195327357065693035827542299144659866657255674533`50.\
214424787906914*^-68*I)*y^80 - (1.1785690652970020324871393556126665701179648\
7913215476888304214664895387335233`60.15051499783198*^-58 + 
    7.384819791122381087752830320813969191650224275348789087420201642551`49.9\
4749986200397*^-69*I)*y^81 + (2.751266444148116538870715130741541694972761495\
4727610844935261744310481768893`60.15051499783198*^-59 - 
    9.31464706979384968410338067856426599865298065663710680934409195074`49.68\
014875072043*^-70*I)*y^82 - 
  (6.428007891641229416836381003106558379381633833892567902688087438142341517\
864`60.150514997832*^-60 + 
    1.17474437713245005126256297379795057360883298611744705758581452885`49.41\
238197152524*^-70*I)*y^83 + 
  (1.503063720086733581468043775391419386971600301558872878439522241427054145\
883`60.15051499783199*^-60 - 
    1.4813990153729674216663219283724423206277052527096730266689246075`49.144\
209657262124*^-71*I)*y^84 - 
  (3.517442841625252354861813397359319936429124001747340848947385055541095997\
09`60.150514997832*^-61 + 
    1.867900017075576518907734335183276289796317426090099190226252659`48.8756\
41575017006*^-72*I)*y^85 + 
  (8.237911101584756060387914832316637738161665601611752840501193732224608568\
9`60.15051499783199*^-62 - 
    2.35499097155249044359094371711367201642313665082148350951784373`48.60668\
714331384*^-73*I)*y^86 - 
  (1.930810131438311333656149339911405917131656481567322273888454099077915055\
1`60.15051499783198*^-62 + 
    2.9687937002225188451497211830109718064888920216604528848491035`48.337355\
448598004*^-74*I)*y^87 + 
  (
    4.528837631010722113205383405070809644627096974503799576516761638219153911`\
60.150514997832*^-63 - 
    3.742200162574301411406058870123071341183727147528063272305963`48.0676552\
6060347*^-75*I)*y^88 - 
  (
    1.063043919694278372793745941635099710407307019233802814678530679165034238`\
60.150514997832*^-63 + 
    4.71662400384937532532028358462057783787824757195910097313875`47.79759504\
692438*^-76*I)*y^89 + 
  (
    2.49704147292872017540377571291152635035433745869105856949837525349362065`\
60.15051499783198*^-64 - 
    5.9442045309410818728995188527732244081039851158824330558977`47.527182986\
71419*^-77*I)*y^90 - 
  (
    5.8695316637415579946479186650738957146832088687774716897628455798476354`\
60.15051499783199*^-65 + 
    7.490579809186720773963641483663093415856652342689272137287`47.2564269836\
4143*^-78*I)*y^91 + 
  (
    1.380630862114261936544055942946514065967581422764095690737524464294717`6\
0.15051499783199*^-65 - 
    9.43837563061646184961735625862204029407335249702160898499966996132824544\
1285`46.985334678113446*^-79*I)*y^92 - 
  (3.249687836730153974067420858607827480295004484425495304161104128396230016\
1050795106959816`60.15051499783199*^-66 + 
    1.18915948950022050049982281266424334033106958185475007221269033538612248\
9576`46.71391345883709*^-79*I)*y^93 + 
  (7.654016090293573400352511037793629770386454735342781169145597590819024319\
767919791255291`60.15051499783199*^-67 - 
    1.49811394558997167420147102778136069696815991223855425492550738655753643\
784`46.44217047374816*^-80*I)*y^94 - 
  (1.803909206757123237190480906958931009489435788505732044819108583348177364\
455945199498488`60.15051499783198*^-67 + 
    1.88717562121028619565427870043183195428901582758481414441964332584375283\
8`46.17011264035631*^-81*I)*y^95 + (4.254138950913659727878708351752928900464\
61365794359260857454529871968815688313668216176`60.15051499783199*^-68 - 
    2.37707743087912483665803579256539887579776606702678808082983080853432809\
1`45.8977466555394*^-82*I)*y^96 - (1.0038634841733125505987419902534818271724\
8142569757453775461584575430104120113571505758`60.150514997832*^-68 + 
    2.99390946957218800745689764836472207932180137618643474368802987616125371`\
45.62507900482381*^-83*I)*y^97 + (2.37027157935658710302034878605665402808842\
67676108739736920513066616629913086412582346`60.15051499783199*^-69 - 
    3.7705011927425784051833821518926192327279051722773721316654959580812771`\
45.352115971181654*^-84*I)*y^98 - (5.5998536107477476692623391602184725850458\
73553385829917381605165197943531099166688233`60.15051499783198*^-70 + 
    4.748159720896033112733359491903404993832560567955133642089098339008249`4\
5.07886364337561*^-85*I)*y^99 + (1.323747525041607090886399049322358565615878\
768558088247626719394417513420073515901395`60.150514997832*^-70 - 
    5.9788559113636716016347488715047586932344461785844891696106942080284`44.\
805327923878274*^-86*I)*y^100, 
 (-66766.42666417521783188598481240947345681212301218501110730818768913108513\
240891589`60.071118240654116 + 44359.7394719306463110036325487830970964308166\
1365891383970808329165714840806565371`59.89354909405829*I) + 
  (10012.48975888687836584311730185174844416287291147402269304351947682696511\
484182706`60.13585384303712 + 2646.188863696845037809039884289020982446422036\
69107509305096266264022586884385358`59.55793259556357*I)*y - 
  (110.2286990063152154280093146669046484868348006562763530865536972536119608\
8796121`59.36033299968311 - 670.955289996727467960761473760454009768157305863\
68878016015358905674484144221405`60.144731899415966*I)*y^2 + 
  (73.51300569469879808433878181884134931790984681123303379327076534787596463\
662042`60.11992837385098 + 28.59075277208478039941363704888352521307761758466\
182868040738458107155648258132`59.709789784067794*I)*y^3 + 
  (7.742458453365413928170058263993856997547619886666290685273367410583286992\
20598`60.15049126240603 + 0.0809491156606181527775523831344152372834606284534\
5079461122846181772650430745`58.16982448743641*I)*y^4 + 
  (0.849397885234982290603292963376478110265837798242043265259211084172430771\
5382`60.14597281449604 - 0.12349273180613393909512723947252199058857793704329\
484664875687242104697863087`59.30850303695642*I)*y^5 + 
  (0.101679575645256100246056381634048264735344235745419362986707446865701038\
79884`60.140249276037615 - 0.022371978562539011538886940333587884532693424286\
21760013280529050698462181189`59.48271994549788*I)*y^6 + 
  (0.012897297361592397018970606288150010153361562263159010295524847613199038\
9007`60.13587977959085 - 0.00340549199306462657193461343354194173999837482174\
937458623176282196969511708`59.55756093000847*I)*y^7 + 
  (0.001683903418785226607393090737608042522615499692871280522823092884889317\
83897`60.131895854587896 - 0.000503843842293109518643168982261321599838251988\
85676549976967041321988567883`59.607874631128446*I)*y^8 + 
  (0.000222250527689376625422160472842478545564387806776764660795616223916337\
56513`60.12768084828495 - 0.0000740074049505907465987949444503253838833018932\
9536205886083608810463566266`59.65011322355537*I)*y^9 + 
  (0.000029379827131028268328192759222795147810747250850864380230124945970310\
57546`60.12307833402739 - 0.0000107820287365757442938538723711058323851940072\
8627638259561713254840456672`59.68772958291423*I)*y^10 + 
  (
    3.8737970838557726934035163158024913641034595309446717339144671964107834`\
60.11814200785631*^-6 - 
    1.55324036629341952878986755330397137529666221749394563165109684001519275`\
59.72124380862483*^-6*I)*y^11 + 
  (
    5.0869764687490447526769783761911617648993825324849811551267021236778691`\
60.11299222138627*^-7 - 
    2.2093348182537470939048769204091051584106841891427176607207458204595708`\
59.75079402962471*^-7*I)*y^12 + 
  (
    6.65126393951724050050963852074590332887714256666222213884583101589931`60\
.10775128614234*^-8 - 
    3.103111385396542015255684444267531463268989479657530855140211900390366`5\
9.77664446878169*^-8*I)*y^13 + (8.6615473154190483026045098848939660091192096\
96625839929361123963655340242805093038602417`60.102522983290235*^-9 - 
    4.30765180591083748077092746691846958891532997626734315074384435592929626\
1904333710203187`59.79916809250025*^-9*I)*y^14 + 
  (1.123905219400035213084766825221724072181466600860908328032115259631818128\
285322733144389`60.09738397351579*^-9 - 5.91743548729870096144579618072389498\
690079457640130915025132791995110269737641264073761`59.81878781732692*^-10*I)*
   y^15 + (1.4538752862054784826858905058771572208834884670469178642599385865\
429672326407866001602`60.092389792711444*^-10 - 8.054577095834897892281266430\
1557345369582384771677432627835214243177874560496768522746`59.83590538128045*^\
-11*I)*y^16 + (1.875753046243751755656744543998724647721322970162025773803860\
2251723125210277291011679`60.08757301790195*^-11 - 
    1.08767548222323438971400143817494461442863245057797759798042229410291921\
47093321013712`59.850896696498125*^-11*I)*y^17 + 
  (2.414667195799234557811945174237368074957056260349341433866515123251684732\
53730773348`60.08295625294088*^-12 - 1.45873150537922213885897147147695914581\
2414269328799740269959163487643674445225779453`59.86407433370833*^-12*I)*
   y^18 + (3.1024013356479858519521761321270056944251688526031223042310221937\
0203365153755327231`60.07854386037273*^-13 - 1.944816292023756985055177874361\
73945925062898531268373021910748251942010693450692659`59.87572446566717*^-13*
     I)*y^19 + (3.97959012625818021383865959354040460260428677664215353185770\
23163482184717209368002`60.07434334538348*^-14 - 2.57962089047046624951942456\
24046761682059402332609056854807618822999849654603320764`59.88606088602871*^-\
14*I)*y^20 + (5.0973089017194756027705402229566899877094597895125440943842855\
05191753993163043045`60.07034084059436*^-15 - 3.40643475793068873390135745147\
0036950167798172686833000664007417308543955636298582`59.89529996304182*^-15*
     I)*y^21 + (6.52128375204496679710689887037774208811077969199397850505012\
568494799217956515797`60.06654394718632*^-16 - 4.4808206746334737413880188812\
8482961412776206756693551341534587999882681430531177`59.90356841319535*^-16*
     I)*y^22 + (8.33309520962834643149413521556328999729168110841239272155298\
81406053976390910192`60.06292030893314*^-17 - 5.87402384343814639406354578385\
3979105192560236219713307202849928677971344415528`59.91104967010439*^-17*I)*
   y^23 + (1.0639547659331118339161106251376733546930618982772873671551604569\
73621172276355`60.05949583255947*^-17 - 7.67731459755821409982960489215096695\
6268861283971828596114313540971523213613737`59.91778200554631*^-18*I)*y^24 + 
  (1.356938415902676655742204748903892240203273103416541665164123399415003070\
051589`60.05620305323916*^-18 - 1.0007517748570479096049923343771326553403378\
87845704418982109790050309659032364`59.92396928441975*^-18*I)*y^25 + 
  (1.729866604141441259927891772684996663301413884607378894163037068036834843\
68373`60.0531221455768*^-19 - 1.301404955258544716756175162086957721374315005\
62632857503805961040365499673665`59.929521987102014*^-19*I)*y^26 + 
  (2.202458562915905441470086655634025899521515630368171998589089347648326643\
347`60.05009772754234*^-20 - 1.6887869356398618935643669731412926473575187768\
112105208396099885957763698542`59.93476484183851*^-20*I)*y^27 + 
  (2.804847033386615405977968118380584572647973192845705365382499292526457804\
942`60.047355094878235*^-21 - 
    2.18728620163706024773452303586856606204703636850111927571979020562781196\
8468`59.939351526795704*^-21*I)*y^28 + 
  (3.564720530945838929648845687287235158067435456138793635695354902210905100\
04`60.04450298208695*^-22 - 
    2.82803052402925424499254535428517586906430917635717112970482968918075819\
097`59.94396158729716*^-22*I)*y^29 + 
  (
    4.538418630481223875540982891118525681461732656731852052034204169899171456`\
60.042159384576415*^-23 - 
    3.65072507708153130510784773746897289846215836339577565090162920920321670\
07`59.9476339602436*^-23*I)*y^30 + 
  (
    5.753468082982656948162240983825697526130704974231797393036384882140378999`\
60.03928364215226*^-24 - 
    4.70598695184539123048150970123150792774763207465737838208911224439028712\
4`59.95200465262405*^-24*I)*y^31 + 
  (
    7.33513502602181754854900172810887705413619455436211951202021164738950675`\
60.03758127106964*^-25 - 
    6.05830906309791058824579642603344587060415589358390743969814046640603703`\
59.95452458325789*^-25*I)*y^32 + 
  (
    9.25360313202567579240583299746829565728904327702625348032392854969066`60\
.034188126903935*^-26 - 
    7.7898218551562151862169839305616484347468085293561421341814217931530178`\
59.959404783274906*^-26*I)*y^33 + 
  (
    1.1865160319371824058171448494379452727610591938903091154928232475426647`\
60.03388519484548*^-26 - 
    1.0005065994363299214588328540415993971522392992754717201995320123757574`\
59.95983154179257*^-26*I)*y^34 + (1.47908117606948623986133976971690820174376\
65319191834588927818734615856358606140413727012`60.02859156482476*^-27 - 
    1.28370458663407182594498617106592603657914959071540797564160486609659842\
76892197356837614`59.96706464781654*^-27*I)*y^35 + 
  (1.930650882069641926177989612937663752842139371918425054598775799917459675\
564199644843705`60.03194271827634*^-28 - 1.6454905295014522983930018248946168\
4663712203662419569157818642436262846070367679183226`59.96253435758101*^-28*
     I)*y^36 + (2.32926073665732829054944850236398958683474554849571221858598\
410045192309906536017743556`60.02065273343378*^-29 - 
    2.10736574078619129747660489611004291685955249515716577810712163439104191\
615812942162039`59.97717454289546*^-29*I)*y^37 + 
  (3.204400604754708641543891206891274566743618590578914676728789227832867636\
3992048490719`60.034245615249084*^-30 - 2.69665149610241865264176549793772939\
58020430266906289664560550433050418895797921680792`59.95932363390891*^-30*I)*
   y^38 + (3.5141003188453060094084987538542695298178642904625930619013274348\
44080297145256781542`60.00408113784165*^-31 - 3.44805119855745945522239893284\
0831859774761619683848680159417764134853322668443295201`59.99584068831896*^-31\
*I)*y^39 + (5.628633214938891616850162642106953904475463271418531218652743209\
84169987423497966025`60.04674540976789*^-32 - 4.40562902430579323464746837425\
486531806364110225959587458721330287240049925650725663`59.94035038523032*^-32*
     I)*y^40 + (4.56711995300986721772804947034203688652742042638918310531230\
16922145217164330214817`59.95006635401565*^-33 - 5.62531546785741154328479194\
89034443405205729571975155799403869720406980714335386615`60.0405708184558*^-33\
*I)*y^41 + (1.135415640161374219437636005246724926609560803200158910035518540\
09962081109002229`60.07750142629484*^-33 - 7.17807934418878916207065901335295\
0125752069840528039137055039920568798982215242765`59.87835480860585*^-34*I)*
   y^42 + (2.1826879466458780107842791257096420222374823390560090886941506743\
8517375391807178`59.51589080649884*^-35 - 9.153942601670409329956608445277403\
40641152092076520852949080462679876659176058485`60.138507341257046*^-35*I)*
   y^43 + (2.9478299999863431283457963973212291596463294337964016606656369693\
3165716599262024`60.11891485294131*^-35 - 1.166706076169872272290839769996256\
94171555052467690060517599821923315695755844473`59.716373878262644*^-35*I)*
   y^44 - (2.1485636175438960594072311162830026527700502364842763125527833113\
641914198426569`60.0656067719398*^-36 + 1.48621504578062524583160623831226988\
41415600147676234697604876369340599891488161`59.90554020815396*^-36*I)*y^45 + 
  (1.024715409781977331570031827137702570110252328108713562812383905623003060\
2253836`60.14323370232489*^-36 - 1.892261958944259990448876892086526796803948\
44056376313062761844164364652572611`59.40961169372587*^-37*I)*y^46 - 
  (1.572402059755329130081885161384679767248988189777274463587386760453530881\
53602`60.14548084014306*^-37 + 2.40808490564555158056204438167501249670626094\
339738064653724240895789071073145`59.330589031555*^-38*I)*y^47 + 
  (4.373514993799947234775930854200051110947079664231493444862096322410719155\
63971`60.14945242698926*^-38 - 3.06311929714132786324442473350595984915698788\
30404341434122664607548798252246`58.9947857185218*^-39*I)*y^48 - 
  (8.618106052394796839931757124784452868740822142613322779306004984999383019\
0543`60.1500719786978*^-39 + 
    3.89464130519866559986245270467018268899126800518838359031744194914488693\
9867`58.80512761010041*^-40*I)*y^49 + 
  (2.064220950963556331719995949494775053822616157718543966780884913610517471\
9664`60.15039017318916*^-39 - 
    4.94984506338492809399938537377817013827116151525529393143588198326958836\
71`58.53022559670955*^-41*I)*y^50 - 
  (4.437570224385569116576494156475154283345388696659684274919217945708921016\
606`60.150471395481844*^-40 + 
    6.28846765735134165336339148225244937949255980584081818182037936732136609\
9`58.301870988278885*^-42*I)*y^51 + 
  (1.017218657711960777829285273020244119263715728940264886297669328531965367\
865`60.15050161394022*^-40 - 
    7.98610580312084381823827734344767425093882826743380909930270232982063188\
3`58.04542235618548*^-43*I)*y^52 - 
  (2.256172647608151827521108172798130926564841774733846460224402757071506041\
63`60.15051061308427*^-41 + 
    1.01384057867231345498577592940996985406268716481581651740804579656842698`\
57.803107953016536*^-43*I)*y^53 + 
  (5.114106959915974922333539069643157134470857804869274049507326959182328037\
1`60.15051362339625*^-42 - 
    1.28663557476250298310227266048140495726253788975081314691467935497088166`\
57.551199371713125*^-44*I)*y^54 - 
  (
    1.148726304356555151123548190541613862166265548447820331229567357652076331`\
60.150514559383005*^-42 + 
    1.6322969293034246713495258631089237847056673285957137017296534091276889`\
57.30309715704246*^-45*I)*y^55 + 
  (
    2.601215388381223967598293982037396414167067925647931562192581851837614221`\
60.15051486029655*^-43 - 
    2.070172495630707437033975226027242216621239773604779165807805250746126`5\
7.05134507997447*^-46*I)*y^56 - 
  (
    5.88065699165749780187212519650196449374060216360969979207149723337816274`\
60.150514954573715*^-44 + 
    2.62472212240781652466285373527219305676196172861671373241037017734866`56\
.80017243777008*^-47*I)*y^57 + 
  (
    1.33438007023550739612130105669658060394085297198767510045540665117618749`\
60.15051498433412*^-44 - 
    3.3268626871885711662094915569609831951937791774463033030726064521432`56.\
54727031362371*^-48*I)*y^58 - 
  (
    3.0297380745578269076131008782509321058274172894616554429972728204758792`\
60.15051499362786*^-45 + 
    4.215665761360491649725858457509809837856799999034600687480116552972`56.2\
9397607949274*^-49*I)*y^59 + 
  (
    6.894513132515851062572455624999121187148308784881292448837021794547386`6\
0.15051499652909*^-46 - 
    5.34050007045667987884614351492127769030290266251174383019417062309`56.03\
95933184917*^-50*I)*y^60 - (1.57089680965654366051665964348977698811789506791\
289108288780853403763925398142689764903191`60.15051499742943*^-46 + 
    6.76373493653445117191884104647674569099831890573097132404290222810943947\
8761662811688`55.784553919468195*^-51*I)*y^61 + 
  (3.585403610465975124082038770996018491318651621335689390189835349104421692\
263461697357245`60.150514997708086*^-47 - 8.564151158595172799119259574632251\
95526871793124389466282329279618014114574392280834`55.528661270285916*^-52*I)*
   y^62 - (8.1946290989913693875983443976721270449241838935115859377200276559\
27210553322989628677487`60.150514997793984*^-48 + 1.0841243923679311571933803\
100942410765475150234268582646225891736336816546229079281`55.27206481223618*^\
-52*I)*y^63 + (1.875724754392494849974571404961352065358238074550898380674812\
910718871254362025009533763`60.15051499782037*^-48 - 
    1.37206503858874512962471585750445471817055747956338550106434111730586417\
73883922192`55.01472058615466*^-53*I)*y^64 - 
  (4.299322875387399159027211615739656678286067018574923203339018254888747117\
32120938624217`60.15051499782845*^-49 + 1.73609950720029948921354798753956230\
057450481124643864692833260498284072363167223`54.75668955015775*^-54*I)*
   y^65 + (9.8678865829926598627166037356001548358926411962657049410910285423\
282806690508902993629`60.15051499783091*^-50 - 2.1962522504286714896642810976\
5099261427009734339051087586705795849999275776975437`54.497973068079176*^-55*
     I)*y^66 - (2.26783801768719060735622634098616449745579521576871870979165\
19413783951673075900911606`60.150514997831664*^-50 + 
    2.77779824436151896155849091157861959436078929612665889586051465524414288\
91103235`54.23860366545574*^-56*I)*y^67 + 
  (5.218586329886431705731628690115199365179280948831230544323262896523328157\
207086021061`60.1505149978319*^-51 - 3.51263540723378266580464294179832651037\
4527131518163269207556090548591528780967`53.97859520022147*^-57*I)*y^68 - 
  (1.202338863105730051943925814743391083457564336283026891208018425576648124\
478526575046`60.150514997831976*^-51 + 4.441014770338688733980663431695051466\
97645749726932276860669957417152917752699`53.717970330423285*^-58*I)*y^69 + 
  (2.773449887296272670116309309517039706297553034075643481034499211178784680\
16967379281`60.15051499783198*^-52 - 5.61372143340005298361450790777815573617\
24596185294022966037597124718470339963`53.45674553277161*^-59*I)*y^70 - 
  (6.404971511611250320479593495630255723533902721118543691402693651911380256\
7108236558`60.15051499783198*^-53 + 
    7.09482347689897562184459326056953845438444072197934133068377537861832611\
9004`53.194939389869056*^-60*I)*y^71 + 
  (1.480825104631892323550896758759848409665824562788644715764721187363004984\
1681536779`60.15051499783199*^-53 - 
    8.96513639670795062042230791820277733817323584998859072996315078968815082\
814`52.9325681307297*^-61*I)*y^72 - (3.42740952370326305875279930568553638802\
9023305549004191764033458748509143638068685`60.150514997832*^-54 + 
    1.13265888879138441531089960021629860090705866904934101456433122095511185\
553`52.66964813622577*^-61*I)*y^73 + 
  (7.941287420769965270607284336353254205921024687188554309122140160075076301\
03054424`60.15051499783199*^-55 - 
    1.43077239686468708581089075779909141929933205924872553417355767172579811\
88`52.40619463595435*^-62*I)*y^74 - (1.84189901228419801417281819922762689934\
154703379858767340756231576002646034993231`60.15051499783199*^-55 + 
    1.80706300596487908610847354450184916559337109644959386358572134737024547\
8`52.14222247798846*^-63*I)*y^75 + (4.276403223176333521182960377627310436543\
8554391170811119264193015709108150893175`60.150514997832*^-56 - 
    2.28196729398692438665508249770469568212760350801159230625287817879229036`\
51.877745765279506*^-64*I)*y^76 - (9.9384296578266486570653849715597640355117\
9601607688139724339962883869200061929`60.15051499783199*^-57 + 
    2.881249553138144191949222994391775351667027996434687257849544732506431`5\
1.61277810499116*^-65*I)*y^77 + (2.311915871920292126664296699822940383249133\
413002843424750619596270732859106119`60.150514997832*^-57 - 
    3.637387332113303343985179191516035502394432177150620915644640141727878`5\
1.34733252124817*^-66*I)*y^78 - (5.383078151799210053404103393019559703143829\
0790841120621036367772735964417035`60.150514997832*^-58 + 
    4.59131653080657230681414974736879142010262789753489411152295217677144`51\
.08142154743619*^-67*I)*y^79 + (1.2545368662178676407931973133947722242823680\
9496145230261926108473159246640617`60.15051499783199*^-58 - 
    5.7946291728280836478883294478651412789933825673932405050163260231677`50.\
815057218201225*^-68*I)*y^80 - (2.9263099508685567608824481669987281103844708\
113589379854166896006444520729678`60.15051499783199*^-59 + 
    7.312341059016073882883604189723091356436146241158580243319743469753`50.5\
48251113082536*^-69*I)*y^81 + 
  (6.831747633675057392994111857008474117226066232641106684270568693715460665\
869`60.15051499783198*^-60 - 
    9.22637679873638621867175609226367876227589734619879533195977909968`50.28\
1014369708004*^-70*I)*y^82 - 
  (1.596278607596618850686342599151916167974426491108781954469539889565927008\
547`60.15051499783199*^-60 + 
    1.1639957827316632710200579598748199910323797317946152612603928806`50.013\
35771113843*^-70*I)*y^83 + 
  (3.732863320704463991288437865365188007643890594786975505589285654785294665\
11`60.15051499783198*^-61 - 
    1.4683126962246285471300294661500324823652664041359098035494969972`49.745\
29146343589*^-71*I)*y^84 - 
  (
    8.73621769223417396142814985676406074065940957815469014238778341960679585`\
60.150514997832*^-62 + 
    1.851970336112428534340534436110577423686428988884105861355570102`49.4768\
2557653029*^-72*I)*y^85 + 
  (2.046183235772399618223499789608731286083893811691852043249899464634704733\
6`60.15051499783198*^-62 - 
    2.33560376059660185909559070741365168373792914130812345014283557`49.20796\
9641475*^-73*I)*y^86 - 
  (
    4.796200769055162853941698908282544827540328572658503507936629703609949322`\
60.150514997832*^-63 + 
    2.9452032056026851322135682733649825299828312208872219711740597`48.938732\
907946886*^-74*I)*y^87 + 
  (
    1.125056315564807462684164179439053455983601254263745308298164486725549685`\
60.15051499783198*^-63 - 
    3.713501161937923183187496310596193502276061406184104151210952`48.6691243\
00034454*^-75*I)*y^88 - 
  (
    2.64099650545862622559742653090868897303065520380671962135020352667825579`\
60.150514997832*^-64 + 
    4.68171810213115346569517767253848986939607012774966134801698`48.39915243\
147801*^-76*I)*y^89 + 
  (
    6.2039870375723662991728744764605731736887652291047427781901960659068461`\
60.15051499783199*^-65 - 
    5.901759445153829696265217943971385126245265190646743396182`48.1288256198\
371*^-77*I)*y^90 - 
  (
    1.4583994824786490482242079227875685930566039495113314004435021463102523`\
60.15051499783199*^-65 + 
    7.438980215353288493526798181265850579676994433896948337499`47.8581518999\
61015*^-78*I)*y^91 + (3.43066245669442542374434659570140608592619144132942878\
08348848774619209600031421384546222`60.15051499783198*^-66 - 
    9.37566386493404829927978486793238804365619972199926563854598448706068466\
5562`47.58713903664645*^-79*I)*y^92 - 
  (8.075489755057331791990961358299718127288606282326063618092141923904406319\
368836569574047`60.15051499783199*^-67 + 
    1.18153994673060498424025263415207580550824856041812490689712167764107398\
4744`47.31579453662389*^-79*I)*y^93 + 
  (1.902141747939242294703254839294083295653376964130555188554335097731740489\
343274291689714`60.15051499783199*^-67 - 
    1.48885889375495783753294575707529597472228965010065471079140456712572519\
587`47.04412565987013*^-80*I)*y^94 - 
  (4.483260210598051036475275727723759187140995321809269430497979624114217228\
57270089788027`60.15051499783199*^-68 + 
    1.87593755921009458056783708521757229022831330419131846320907188583636114\
29`46.77213943031577*^-81*I)*y^95 + (1.05734375585648694856027965375230029972\
974202406803849154568334507472762974633659267781`60.15051499783199*^-68 - 
    2.36343603593638290066655861746863942166694027002462349745925446845461560\
4`46.499842645973374*^-82*I)*y^96 - (2.49519198248236208708810845130342982962\
75100684272086950468907563392077963025092875021`60.15051499783199*^-69 + 
    2.97735662383448127760450981681831157836945753641749450810252472255290846`\
46.22724188853034*^-83*I)*y^97 + (5.89185052366775922925549162441058887765523\
2575622220433873288341603072854576767561885`60.15051499783199*^-70 - 
    3.7504230127367656425791933919065424426854819476283469485088354477242822`\
45.95434353243631*^-84*I)*y^98 - (1.39204772994054344716896291377352552796070\
2974656195638576694054020751396785677139814`60.15051499783199*^-70 + 
    4.723815013434050451418542987267438811893679361134226329048398610434936`4\
5.6811537535191*^-85*I)*y^99 + (3.2908342396343781445082254386327795525805002\
7983633686620793125483988930314690986977`60.150514997832*^-71 - 
    5.94935037558297528398518000548516042983659464214953198357213745276804`45\
.4076785371566*^-86*I)*y^100}


==> anc/A_numexpan_CA1CF2_s16.m <==
{(78796.097130449029068354056395980245975572266406608542733173667337362196843\
18093832`59.85895999093104 - 132537.22105395621652018514103652243537669479486\
138230569090588242670384674406340074`60.08479314443253*I) - 
  (17904.19833633666696729054583759915965896244819843373266205551140597550270\
349716487`60.024665436758426 - 15865.6892603968716762537171276473656065492538\
7653383128763528225769770118874816457`59.97216950068793*I)*y^2 + 
  (973.5918646855253388454786210691950995401111862698390262455692326420182371\
382081`60.15007614317605 - 43.79046913442455311216033068986086427821932394931\
54426637135653293897404793682`58.80307880477957*I)*y^4 + 
  (10.86888162518000128904014489064312687737984392460691819513162438780871920\
813276`59.88769723766561 - 16.67783636857244651447866979907979884206827309812\
989894464605325189164411368872`60.073652087383635*I)*y^6 + 
  (0.335956277947157904770451132778447353035214389922639345639177260028443348\
23664`59.786797620464775 - 0.699780929680113417635927191522269731813182716335\
43405710759581175551552085806`60.105476962373075*I)*y^8 - 
  (0.002325427624264605825370229774276374895473217866289372791441637377829623\
65607`60.15051499783199 + 0``194.18746639780377*I)*y^9 + 
  (0.027373376859033936683017985089500697119692308875548653940879851530595583\
03542`59.93185961592202 - 0.0360791769170369446435818394848559398168231242446\
1952901023651389731493174617`60.0517878607003*I)*y^10 - 
  (0.000567448846112415775568812050182273299852316321439033551978581369709621\
08354`60.15051499783199 + 0``194.80004250781693*I)*y^11 + 
  (0.002857431983528650266536605784746709996949014767664434522021918206055652\
48862`60.03843495864583 - 0.0023485941889498090091838564642517747826774703049\
7391981868554666718794716705`59.953267039107836*I)*y^12 - 
  (0.000086307981664824802340022895531706294738959766666209842545196260602319\
22927`60.15051499783199 + 0``195.617918264407*I)*y^13 + 
  (0.000293018632099800252004184185575846337442847645186118890868931875969837\
02275`60.07923505105231 - 0.0001826483621213140751656520411575530207796389704\
1690936813678769204454582594`59.87395559652792*I)*y^14 - 
  (0.000010701433029907138749197664917557409788984628378265027106249066988176\
86761`60.15051499783199 + 0``196.52452728704895*I)*y^15 + 
  (0.000028774211921904357284346114514242477592069159004082772789647421906572\
44232`60.09375652383183 - 0.0000157267387926603217496056256048654551881446322\
2731841945511933746718680846`59.83139175957152*I)*y^16 - 
  (
    1.18603939815675149743074815412979986211409474955439821249726328835874169`\
60.15051499783199*^-6 + 0``197.47987010927162*I)*y^17 + 
  (
    2.72983063703623281130064472931292962906028455098363774390942729369160537`\
60.09867935049755*^-6 - 
    1.41744417203239996892884657142645541455428973633084529660711154791900943`\
59.81404960955277*^-6*I)*y^18 - 
  (
    1.2257464524570359091137477358407890807029364532169029358388317875852277`\
60.15051499783199*^-7 + 0``198.46556858005408*I)*y^19 + 
  (
    2.5258606179041838091130722614413407713672002616624709784456268739255633`\
60.09968322039531*^-7 - 
    1.2972131203976816354893431721762098938667785041875051747707882987973638`\
59.81028517136855*^-7*I)*y^20 - (1.208391496640504338218220003946135598402572\
8143614379660119415628670283869185636719402206`60.15051499783199*^-8 + 
    0``199.47176156452886*I)*y^21 + (2.29498330450720010062493306791443010861\
36911472645339622114672083172996152462956909761624`60.09890582213681*^-8 - 
    1.18872462858632051226606868899424993214599732508623987003473340060075132\
78350399559517138`59.8132075523755*^-8*I)*y^22 - 
  (1.151785705306861697356591094983428630294509747396563517978915281854815228\
920599034662855`60.15051499783199*^-9 + 0``200.49259754079998*I)*y^23 + 
  (2.057145672958557123085962692662093946411975931724609511532428752027629052\
17126493045553`60.09726095141514*^-9 - 1.084513898483712886989269680535916609\
730044296867901165267187718488946760363484619291729`59.81923102691766*^-9*I)*
   y^24 - (1.0705935083572132849914478905841854947424537380908410561333157115\
4738579780335908498392`60.15051499783199*^-10 + 0``201.5243446193728*I)*
   y^25 + (1.8249799483795062481850615451040042992678098435683975512952950234\
7109997453961109819309`60.095180482695405*^-10 - 9.83180958953887181166976207\
22158345063197199648380509350505006572626577362874715682604`59.826555844680385\
*^-11*I)*y^26 - (9.7606890551333031312878036898538342850068984006101891532620\
91140260428770022413289966`60.15051499783199*^-12 + 0``202.56448874730717*I)*
   y^27 + (1.6059830256055695466292318479879271905492665050503915005863385220\
609227801225831305503`60.09288343030212*^-11 - 8.8541471578817083688083847872\
06294518419198515836685482502597839620134228094664055482`59.834289215372095*^\
-12*I)*y^28 - (8.764105135216265333895660848763268469443027134524927757778675\
24429328558447300028875`60.15051499783199*^-13 + 0``203.61126164627683*I)*
   y^29 + (1.4041849449309394869724450288983204093918764111843758615961919139\
55260687966351093783`60.09048614269048*^-12 - 7.92378371709562614693417903441\
129468789838184433081341425440114563583183466529089815`59.84199444306962*^-13*
     I)*y^30 - (7.77308842666993493332761696795641716476221782638327699816824\
28334034195493694740844`60.15051499783199*^-14 + 0``204.66337561677494*I)*
   y^31 + (1.2213351747290339129285034924861697254843821780199644472399003909\
9732606739248475203`60.08805217014701*^-13 - 7.050957127990991176768365970737\
7819957220941601004537912164032849763149108224083768`59.84946537912836*^-14*
     I)*y^32 - (6.82501015623670787881464410140975225413452961035979885266697\
9337785884774999864591`60.15051499783199*^-15 + 0``205.7198659230604*I)*
   y^33 + (1.0577219361820570436184865163305632842741901409086314717023722399\
776189754522831083`60.08561664865598*^-14 - 6.2426346762202678904792360792059\
8304892323284119914793299149430505680801383542336`59.8566130577684*^-15*I)*
   y^34 - (5.9426009276891576610297652625938430762494836807294102012905866218\
2188436107726042`60.15051499783199*^-16 + 0``206.77999265862871*I)*y^35 + 
  (9.127299650733715403162257022594312870293236908872357796026504849420039978\
18590925`60.08319894184398*^-16 - 5.50238937004828562165299128559786860478208\
891206719297117117824032875236525736494`59.86340795259549*^-16*I)*y^36 - 
  (5.137975564878972015516937018260613560052078090672347831399061616296472249\
0798501`60.15051499783199*^-17 + 0``207.84317719052058*I)*y^37 + 
  (7.852162850757732863099704861878634566107792796181895326899008127798424772\
064979`60.080809486863174*^-17 - 4.830921516075996917435811898866917398186615\
7238733539433715815782190367955514423`59.86985017067188*^-17*I)*y^38 - 
  (4.415802597899897659582008181188725562177361427795758312456167457493956877\
921356`60.15051499783199*^-18 + 0``208.90895957439815*I)*y^39 + 
  (6.737605479757242767645225993079409064371290302800581786862143336765020010\
299501`60.07845362089368*^-18 - 4.2267434336208896332006343325882149583900967\
82969390344496701210448760445476619`59.87595393024198*^-18*I)*y^40 - 
  (3.775722473568831403860893496349200686937728114683013065255128106270278240\
90641`60.150514997832*^-19 + 0``209.97696916013433*I)*y^41 + 
  (5.768292784757149859872141767821550637836770257695366662287687443339445759\
6323`60.07613376785757*^-19 - 3.686829005085482192937339531394573724625990087\
7604797890405720211445063139573`59.88173946735711*^-19*I)*y^42 - 
  (3.214144965885601254109444332890935541621449520018030945065967028089818224\
6263`60.15051499783199*^-20 + 0``211.04690376441937*I)*y^43 + 
  (4.928811988857482928236228306853091517006252274853997787580080330035048145\
6732`60.07385070583892*^-20 - 3.207158372101108693576702956082327407727452930\
5896015597369088806902058941129`59.8872288599474*^-20*I)*y^44 - 
  (2.725553155734609611994711810909076386439361794097881630904280548807983720\
429`60.15051499783199*^-21 + 0``212.11851456866793*I)*y^45 + 
  (4.204323891359007150890440521319176462502868989726465242550693251670360950\
837`60.071604306770645*^-21 - 
    2.78314475200495665993776797971138212555822170467584105312983682176370751\
1551`59.89244393576461*^-21*I)*y^46 - 
  (2.303426094309702647413824503745705032968987327843466137474973087415323479\
45`60.15051499783199*^-22 + 0``213.19159494261945*I)*y^47 + 
  (3.580942398879192318528810921262622681902328651121941052538758317086364622\
04`60.069393967992475*^-22 - 
    2.40995347362047877242705449307904710222803806238090928548407624483111247\
053`59.89740529095211*^-22*I)*y^48 - 
  (1.940873373968910911465652281349691768622504732230036661263539936819587872\
7`60.15051499783199*^-23 + 0``214.2659720228753*I)*y^49 + 
  (3.045931608685350234512931432257091872463990953505831499742490911219713876\
4`60.06721886190791*^-23 - 
    2.08273100356420656701703546188831995234334788417705557786303995412140562\
85`59.902131896148845*^-23*I)*y^50 - 
  (
    1.631056326864321232007326544491567962584329728104590855697699937363868599`\
60.150514997832*^-24 + 0``215.34150026582785*I)*y^51 + 
  (
    2.587782434993081000029879173317489163944064991374482630527968640441655741`\
60.06507807766658*^-24 - 
    1.79676256168454635183390869706984817795705741134956126867955813693566104\
6`59.90664100679075*^-24*I)*y^52 - 
  (
    1.36745417738594429639451559406812565730614074883354418216439757811962333`\
60.15051499783199*^-25 + 0``216.41805644275598*I)*y^53 + 
  (
    2.1962115866765162335148865952859579305605956725687949006402052194358722`\
60.0629706987627*^-25 - 
    1.54757499343434518645018949296143096328388632678875202738374099129450682`\
59.91094822385384*^-25*I)*y^54 - 
  (
    1.1440197405393700709822550088769555450726050853720059569379698335594959`\
60.15051499783199*^-26 + 0``217.49553570658875*I)*y^55 + 
  (
    1.862112341058255385016108075622127410946541702167404349605383657852736`6\
0.06089584284782*^-26 - 
    1.3309987806866298919407415494512773067335299249329724937912592689150257`\
59.915067622090284*^-26*I)*y^56 - (9.5525816307082705976000447320309594663386\
1323527424244368072057402505153368569835717106`60.150514997832*^-28 + 
    0``218.57384846744355*I)*y^57 + (1.57747722533582408927510160261188581147\
10219850485394937891571661486212881913926222929971`60.05885267958822*^-27 - 
    1.14320027446002237794487334983019621671669350794840886678265218411601136\
77420705478407649`59.91901190175696*^-27*I)*y^58 - 
  (7.962534699929398810739709743018400984260952265423751397761487458044076093\
06509195796413`60.15051499783199*^-29 + 0``219.65291788708402*I)*y^59 + 
  (1.335306192131739349528479771838131939584195846796342869714199891330365658\
964938807038021`60.05684043609986*^-28 - 9.8069275777030730620683111532161261\
7818825891365826448303222196125995140992532628169543`59.922792541296054*^-29*
     I)*y^60 - (6.62660939807272087946890203979998737721876631099433290926561\
23008898786907306186556372`60.15051499783199*^-30 + 0``220.73267785295258*I)*
   y^61 + (1.1295093166067008470389871141920979047897613091555918093531793184\
7222410559239161702327`60.05485839567361*^-29 - 8.403328903358113927382731753\
1615785633117324190851211144423084933913689407053845412464`59.92641994019266*^\
-30*I)*y^62 - (5.506782163533381114676148759987943362676201726411474918031886\
056744015010521505964082`60.15051499783199*^-31 + 0``221.81307132797863*I)*
   y^63 + (9.5480986546145654301431718692317113577801993153827055441128108043\
01917817937450231952`60.05290589317672*^-31 - 7.19307439535672065463963815368\
3214329517820544987754785510041587388253037007626754034`59.92990354759595*^-31\
*I)*y^64 - (4.570042377478876920985385473583144656727593353097271701678440385\
37108897141863122728`60.15051499783199*^-32 + 0``222.894048997792*I)*y^65 + 
  (8.066513850708347143416909877404578322789513590591177860532178603514153119\
66333437384`60.050982309098096*^-32 - 6.1511391318953483250272042042686898572\
8277842992685871441553773119456513684442843319`59.933251975635955*^-32*I)*
   y^66 - (3.7879223668986105683922057729804001710267090242693694383434550080\
380580844227420865`60.15051499783199*^-33 + 0``223.97556815544428*I)*y^67 + 
  (6.811109403968688873327224068623911494886770587534742025779758285293360149\
3687260684`60.04908706334296*^-33 - 5.255377179908078879127256063585583196718\
8027583433741667234990008252526347919628308`59.93647309803656*^-33*I)*y^68 - 
  (3.136010063636765587447521584763344350551490055318838276546929846815410120\
156957547`60.15051499783199*^-34 + 0``225.05759177735283*I)*y^69 + 
  (5.748196059326073396290592581935889560841233323108819745506772228999725101\
773524128`60.04721960936372*^-34 - 4.4862771399000577539617349825466720855394\
78146616500344989037748515035778710790165`59.93957413537351*^-34*I)*y^70 - 
  (2.593471445422721683823439775377052026568215131571545501985178090435611552\
71319514`60.15051499783199*^-35 + 0``226.14008775434624*I)*y^71 + 
  (4.848906213888569284640471375270434360615515101317922902932449078970902741\
26846517`60.045379428904624*^-35 - 3.8267146928471384498250560488978610868005\
5569371712708235676730064865248851351308`59.94256172857907*^-35*I)*y^72 - 
  (2.142599383768949768895211538040218061419087415448752462714331277053758518\
5068471`60.15051499783199*^-36 + 0``227.22302824937404*I)*y^73 + 
  (4.088551763018041167598504638163634925513895828052618868262987820185085873\
0811468`60.04356602745993*^-36 - 3.261710977971612719066209635200755617541777\
5316964432282767047328463540922409143`59.945442002294406*^-36*I)*y^74 - 
  (1.768398206299956320978253545442363248990087685981380985641195306542129103\
536167`60.15051499783199*^-37 + 0``228.30638915931766*I)*y^75 + 
  (3.446055067335169286748081588376659225911217325675877755272262767647481450\
68911`60.04177893044512*^-37 - 2.77820252836875639569706264813268175584763269\
8068691881652343091068223455653133`59.948220619548195*^-37*I)*y^76 - 
  (1.458208287549079221718390332446723044784649526966737195773975510853473287\
65649`60.15051499783199*^-38 + 0``229.39014966287732*I)*y^77 + 
  (2.903448221715769399038450288564677221286920384696544987054186761236568374\
61534`60.04001768002966*^-38 - 2.36482623395419710779627142949869573203731754\
739540283809965607776040589848813`59.950902829070294*^-38*I)*y^78 - 
  (1.201371665918021685965502313241605798907853225304610088422779050126231827\
0835`60.15051499783199*^-39 + 0``230.47429184004952*I)*y^79 + 
  (2.445434949267853568219138858315013078205619060196504838050663773385445094\
0923`60.03828183255594*^-39 - 2.011721180850866092803708011044485067521297263\
8748110372610451688169934256853`59.95349350636897*^-39*I)*y^80 - 
  (9.889375640400098230095034093698584527542352617085092432428809239301359955\
01`60.15051499783198*^-41 + 0``231.5588003514936*I)*y^81 + 
  (2.059009117617911200793274632414707071903632556850734962042834626327494530\
559`60.036570956462775*^-40 - 
    1.71034807355991527953961042772577110486873536217092207330106540411220152\
2579`59.95599718953103*^-40*I)*y^82 - 
  (8.134054102863878696119914453397000298040072446181924765285942251677135445\
7`60.15051499783199*^-42 + 0``232.64366216829808*I)*y^83 + 
  (1.733123897828146427277381390289126894524704993492161307937219619319043708\
47`60.03488463063351*^-41 - 
    1.45332615896312101539783211187396248383635858502265989063434200683308980\
869`59.958418110550845*^-41*I)*y^84 - 
  (
    6.685022612397972890357533410417868193647156584418888102746709050076660648`\
60.15051499783198*^-43 + 0``233.72886634442182*I)*y^85 + 
  (1.458405828938572022436710494127513639791945978841464575122291274193129229\
2`60.03322244309619*^-42 - 
    1.23428704645666148540016554825215213599272946740206267429092229204448695\
65`59.9607602228636*^-42*I)*y^86 - 
  (
    5.48991220864484714243668949357291304998700714397136567551459796091782274`\
60.15051499783199*^-44 + 0``234.81440382551244*I)*y^87 + 
  (
    1.226908423756949111324413074049231484416113504900163460393955015035959593`\
60.031583990011*^-43 - 
    1.04774448591911580111059672337936365902483857916118714157678752912785740\
5`59.96302722564529*^-43*I)*y^88 - 
  (
    4.505074072849880360881499102779862205879699981701530448589218267900378`6\
0.15051499783199*^-45 + 0``235.9002672889591*I)*y^89 + 
  (
    1.03190039246200205158774356900621999914727310709018977893263993167399653`\
60.02996887489036*^-44 - 
    8.8897897167641770129933274165925112980562027360511001738368478221689507`\
59.96522258534915*^-45*I)*y^90 - 
  (
    3.694181372167182667436393313436388196643685518988722885617354205865346`6\
0.15051499783199*^-46 + 0``236.9864510109837*I)*y^91 + 
  (
    8.676840282217546569751296920535090435642880690987522529606966007091219`6\
0.02837670800456*^-46 - 
    7.539359462872945489142253789911994405921001356351182652507120635895744`5\
9.96734955486967*^-46*I)*y^92 - (3.027042145537582844108292499682251098809770\
0669895885108553270772100352979085715530905185`60.150514997832*^-47 + 
    0``238.07295075735843*I)*y^93 + (7.29439765954744371914371156939111389431\
28779481503094698520092350944700159156915215559504`60.02680710593488*^-47 - 
    6.39136353071624273221771008903732506305581728242666463263502342236613976\
34713963270541155`59.96941119066194*^-47*I)*y^94 - 
  (2.478594776194482557057610109071049257403554717821980845962981404098819858\
002133765213268`60.150514997832*^-48 + 0``239.15976369498713*I)*y^95 + 
  (6.130933741980915479857884565994880431875684557534182662805796767461997767\
693605995901447`60.025259691241935*^-48 - 5.415983087517841028750739718288099\
482564680200130126462314655610698290311244638671146577`59.97141036809041*^-48*
     I)*y^96 - (2.02806048324495209873093831769142600778208724577230536428155\
41103416057665114322719269`60.15051499783199*^-49 + 0``240.24688832213963*I)*
   y^97 + (5.1520266042078191636328356317990623451071836548123262728938323523\
1349596263667011034843`60.02373409222367*^-49 - 4.587687211013650408568663193\
84322915122599021911971806743203106204952951859095980510688`59.973349795237816\
*^-49*I)*y^98 - (1.6582301584266220500334899261336864520013866087876969224342\
767933336022622626087123059`60.150514997832*^-50 + 0``241.3343244155979*I)*
   y^99 + (4.3286095649811717507813209894934702071170994033993836589002169440\
641095465204970367641`60.02222994274192*^-50 - 3.8846374922122846692400996620\
752125573417293975580311570934079084961748766528322363365`59.97523202536895*^\
-50*I)*y^100 - (1.35486564826602817985953638005806538153133900804983602347644\
7059690159538588177041445`60.15051499783199*^-51 + 0``242.42207299338253*I)*
   y^101 + (3.636150011916605494533868218751939055256336550392473064175576950\
735974359274734728811`60.020746882101015*^-51 - 3.288170874259315299620723403\
100502521345185684156185555231473213221599702683234600023`59.977059468214556*^\
-51*I)*y^102 - (1.10619816307032954924079376858372267395026448429675727895666\
891155256435440188467166`60.15051499783199*^-52 + 0``243.5101362920901*I)*
   y^103 + (3.053951502795840696917477913339161247334055202401424526558868199\
48152273247416802606`60.01928455496465*^-52 - 2.78235141643988534502093690862\
09819553757212327610844551751642896674302941930873677`59.97883440021545*^-52*
     I)*y^104 - (9.0250884490919965567726185224471668288146175425419026121945\
79185008746852628362477`60.15051499783199*^-54 + 0``244.59851775820377*I)*
   y^105 + (2.564561237650875527088262538699057707602097829030776752689903504\
5082561583656157142`60.0178426113011*^-53 - 2.3535825548674806256209990574861\
78542256544952159934857251875323903980902413690405`59.980558973847586*^-53*I)*
   y^106 - (7.357786333777995055268920490586178756517129102985325675247607168\
34649307778458299`60.15051499783198*^-55 + 0``245.6872220530472*I)*y^107 + 
  (2.153267455026832174590781396461374848917474911227746351177679230750156325\
148494459`60.01642070634776*^-54 - 1.9902722887085255274315158361978600404545\
51268777679681938009200323709073930301686`59.982235226130705*^-54*I)*y^108 - 
  (5.993964323867989832786663886806062715043421107707949252888037941782697217\
5195812`60.15051499783199*^-56 + 0``246.77625507135096*I)*y^109 + 
  (1.807673462256158119793087557307164323759252391965833843877380873115328517\
55571906`60.01501850058921*^-55 - 1.68254453447573444032575983108821279569514\
545445233518767031314124737309893337155`59.98386508640991*^-55*I)*y^110 - 
  (4.879162150126413181473390516522577063468075721829387568891191220754621871\
425418`60.150514997832*^-57 + 0``247.8656239737*I)*y^111 + 
  (1.517336891284996074981029973381130545154829613778996429375277703677494377\
9644523`60.013635659743315*^-56 - 1.42199064994596017651150409588984215712692\
85919105381980549816989965423324043043`59.985450383487155*^-56*I)*y^112 - 
  (3.968551235692471111115982234258532616516312650457826726044779330865279398\
54246`60.15051499783199*^-58 + 0``248.95533723343823*I)*y^113 + 
  (1.273464406735995623787578606282387138982173338204314373348447638716888777\
40069`60.01227185475191*^-57 - 1.20145582787395254524710344174704246667480785\
0640561650314142903379999950466974`59.986992852169855*^-57*I)*y^114 - 
  (3.225258482449004200191054345535203408183720107072158338485946619316443319\
8446`60.15051499783199*^-59 + 0``250.0454046989395*I)*y^115 + 
  (1.068653508716188103582177275157459235422883937889406613639400348975841418\
92141`60.010926761773014*^-58 - 1.0148556958768884646756713564091107081014103\
6373106545602039916013033181985762`59.98849413929518*^-58*I)*y^116 - 
  (2.618976204477231699997428015823637720202905786985146044750865652266331975\
93`60.15051499783199*^-60 + 0``251.13583767251785*I)*y^117 + 
  (8.966742950308383882027137314211513994540041561288082521382439958203923717\
029`60.00960006217252*^-60 - 
    8.57019033232790222397652634699115424737162594120961459725816822231506542\
5486`59.98995580928145*^-60*I)*y^118 - 
  (2.124810566374765341122598343637089817690814141276004556882920238006811776\
54`60.150514997832*^-61 + 0``252.22664900766668*I)*y^119 + 
  (7.522850996151186586740153423423665923453355511983567900035718970205695623\
51`60.00829144251372*^-61 - 
    7.23553030168659309180985729849460023412691615966448830565666437381181582\
818`59.99137934925195*^-61*I)*y^120 - 
  (1.722328540330029744715117069306546549623956217578298572254526578383010525\
1`60.15051499783199*^-62 + 0``253.31785322679755*I)*y^121 + 
  (6.310768276700432597746484505264079203125458705914657569602187751686751571\
9`60.00700059454394*^-62 - 
    6.10727973901921100626908787368654860025828815475220839585683398355193683\
84`59.99276617377123*^-62*I)*y^122 - 
  (
    1.394769888313420045955185220406787358410571660251669201175507438338043751`\
60.15051499783199*^-63 + 0``254.40946666222172*I)*y^123 + 
  (
    5.293415825372203361296235686388776476209230262461453356411019476635559549`\
60.00572721517712*^-63 - 
    5.15378652264012398380420762374897092426704401609183119636815934685933329\
8`59.9941176292293*^-63*I)*y^124 - 
  (
    1.12839616437062250897348197959780696393423083790670908624224097850655078`\
60.15051499783198*^-64 + 0``255.5015076238057*I)*y^125 + 
  (
    4.43961842004558805463879134926054018190059222339904843481644172501577473`\
60.004471006472166*^-64 - 
    4.34820124502878695683781090247992109432467704194089891743303412832377357`\
59.99543499790511*^-64*I)*y^126 - (9.1195335933045193361841040700890738999482\
019428006904652407475962917468107594676377232315`60.15051499783199*^-66 + 
    0``256.593996597574*I)*y^127 + 
  (
    3.7231700774137721256517687662251051678515068628194041693890171908250542`\
60.00323167560698*^-65 - 
    3.6677582422855535450694987617597610775082401549208302477135978211914209`\
59.996719501737964*^-65*I)*y^128 - (7.362287019762755496776820563824026059783\
014667912182291207345936784369826445649454616606`60.15051499783199*^-67 + 
    0``257.6869564805732*I)*y^129 + (3.12204634307858454744566149571933980039\
54903740871561236812791910150085420390175721539167`60.00200893484767*^-66 - 
    3.09316235742872810888635929744652087689310206166318407198791564122508951\
28785958451320429`59.99797230583131*^-66*I)*y^130 - 
  (5.936853967289339147262088338386048448788202754858041872800720815935049398\
31306716134063`60.150514997832*^-68 + 0``258.78041285861366*I)*y^131 + 
  (2.617740553779338908011102398485440553593391938280046736013736308386660163\
30092580150258`60.0008025015136*^-67 - 2.608066262995536067145576885883719234\
917897763560520272869804706140162573121103337609005`59.999194521712305*^-67*
     I)*y^132 - (4.7816181343123409815510571084767972947479956063560009432925\
322041588191464607049669525`60.15051499783199*^-69 + 0``259.87439433515055*I)*
   y^133 + (2.194704746472655522596568906650982828881831823578508508879430135\
70202513809669867895525`59.9996120979379*^-68 - 2.198625270377452163474784562\
82751404780589220655733867214107807388859813637966438016873`60.00038721036673\
*^-68*I)*y^134 - (3.846239320395985258676153802873986918784575775030331409085\
593736855298295351314456163`60.15051499783199*^-70 + 0``260.9689329216637*I)*
   y^135 + (1.839878862067205484130134622304088201402428843494893548063965175\
7192671304807412768095`59.998437451424046*^-69 - 1.85311837991955356042072971\
19964176611756457959992407765056517480092218359747317341806`60.00155138506818\
*^-69*I)*y^136 - (3.089617543406115430568275810779683914097731372167072474399\
40409653414655227441486422`60.15051499783199*^-71 + 0``262.0640645025987*I)*
   y^137 + (1.542294415862763744320207880739174946267796162638101067982893258\
430726035153868897231`59.99727829419841*^-70 - 1.5616259096909432373999844774\
22281080255942882033486379554088498056410280438875404088`60.00268801401758*^-\
70*I)*y^138 - (2.478219863342823804742595870801341007752799828964666887041264\
0488299656648382746745`60.15051499783199*^-72 + 0``263.1598293914454*I)*
   y^139 + (1.292740948003020440889956087427097498968356219160736648538956164\
8895693876169818796`59.99613436335954*^-71 - 1.315755411556305392357747836741\
10280015092584406030764651394778680302013707500172723`60.00379802280839*^-71*
     I)*y^140 - (1.9847061977997874247572592396654331217972112973280999431131\
87308302078003708002609`60.15051499783198*^-73 + 0``264.25627299914237*I)*
   y^141 + (1.083485382157822090992459430395751863127129437831892786408809217\
4759036704069030846`59.99500540082392*^-72 - 1.108408767323066780521762939368\
0815566594066787181799985414652455067793653002810226`60.004882296730806*^-72*
     I)*y^142 - (1.5868014290684470528668070944634156792167882822173622555209\
374267559691592311488`60.15051499783199*^-74 + 0``265.3534466421169*I)*
   y^143 + (9.080359577967989408411282464803068915698212036855245129203251820\
94871147355660273`59.99389115326898*^-74 - 9.33584379039181892110576149158575\
575315644560674480875882488957603714285343330348`60.00594168292742*^-74*I)*
   y^144 - (1.266370250542697271255178260685474473166699701151268529603914695\
8979306723617101`60.15051499783198*^-75 + 0``266.45140852547667*I)*y^145 + 
  (7.609437024200422896379102677923280409795040164149700655962367336682256074\
7600234`59.99279137207342*^-75 - 7.862092470558703832117834852413039802277477\
6914348276168259168611432895833810326`60.00697699241172*^-75*I)*y^146 - 
  (1.008658788807767199068417205387339763223421711518835018184563375215951389\
15175`60.15051499783199*^-76 + 0``267.55022494800323*I)*y^147 + 
  (6.376355105543620358248860387918325167543817928187673685877043239996136410\
505967`59.99170581325515*^-76 - 6.6199648588729320124053240380059781456895874\
88488977362637052936009290553466103`60.00798900195921*^-76*I)*y^148 - 
  (8.016733270222678288978795517855050194517987568180744455962138387016515495\
9512`60.15051499783199*^-78 + 0``268.6499717908907*I)*y^149 + 
  (5.342738265807358036372209532922655758132496387379562920336329895829027695\
23111`59.99063423740735*^-77 - 5.57324477607998893694182237836357575661520157\
30377384946328485211292446284776`60.00897845588116*^-77*I)*y^150 - 
  (6.356716625904564104438737327921682909030794767774076129287186138425520947\
186`60.15051499783199*^-79 + 0``269.75073637346026*I)*y^151 + 
  (4.476387144245774847066012839330409409331623644043681730254550724156413853\
9806`59.98957640963261*^-78 - 4.691344199297482291445799356918863791972065371\
5793000784322987385986165278252`60.00994606768898*^-78*I)*y^152 - 
  (5.027469399722527092230227388559848629417017971296610101409040519437010955\
27`60.15051499783199*^-80 + 0``270.8526197891505*I)*y^153 + 
  (3.750287608633215178609854729675314509456934836731747460224769658710246919\
07`59.98853209947569*^-79 - 
    3.94843503787662860151414299679867158246981348755635262068017301313751206\
1739`60.01089252165727*^-79*I)*y^154 - 
  (3.964873602131249018259627522221413765736112332224292298226518175080276574\
5`60.15051499783199*^-81 + 0``271.9557398782251*I)*y^155 + 
  (3.141778194370664204272960376317367744593782596358714891421922969036322123\
67`59.987501080854976*^-80 - 
    3.32271364227534683823895879048510999940756033775130287974483111434973207\
418`60.01181847429293*^-80*I)*y^156 - 
  (
    3.116981096390170863648462460731694327788308466759391819228276098550253131`\
60.15051499783199*^-82 + 0``273.060235056632*I)*y^157 + 
  (
    2.63185074619370683706988908855148396939895109961319846093116596976476253`\
59.98648313199301*^-81 - 
    2.79577798179658021504969454633441913176408956239541386213744317949125736\
31`60.01272455571651*^-81*I)*y^158 - 
  (
    2.44174277229317268151134318270268339444114515337435388788732361839993515`\
60.15051499783199*^-83 + 0``274.16626931418875*I)*y^159 + 
  (
    2.204563045401173581736747879709327518370427694926101990606676660248117865`\
59.98547803534612*^-82 - 
    2.35210041626741255041536175704186628929780673883368408856696844908153149\
4`60.01361137096219*^-82*I)*y^160 - 
  (
    1.9051553176871726256103221202707724124650202035640502752973439075306053`\
60.15051499783199*^-84 + 0``275.27403883775366*I)*y^161 + 
  (
    1.8465455661998198268801421152110587093441391906578914119815901818014992`\
59.98448557753356*^-83 - 
    1.97858153912007704400216745657558344796565015139221587871699736925168979`\
60.01447950120183*^-83*I)*y^162 - (1.4797497942689449846278865553079744476893\
90009358851766480011777205873683649022929119239`60.15051499783199*^-85 + 
    0``276.38378093677994*I)*y^163 + 
  (
    1.5465873369612473037984146777589690607618337936196019992737214467241366`\
59.983505549266255*^-84 - 
    1.664172747036468477983221413281915169883964882840062929931961375056936`6\
0.01532950489838*^-84*I)*y^164 - (1.14335980926160081990448540756957825162338\
5413191060762035768134741188000533773707774074`60.15051499783199*^-86 + 
    0``277.4957863029713*I)*y^165 + (1.29528826822307895656059209940515876155\
26212029189121787065633952212063031564162056686701`59.98253774527511*^-85 - 
    1.39955704798429972353752820883383766222379912735821828015978818916693536\
59720048576816269`60.0161619188931*^-85*I)*y^166 - 
  (8.781182555119259950977690159058118915712250809077141079357981175544505859\
2650290877948`60.15051499783199*^-88 + 0``278.6104162190941*I)*y^167 + 
  (1.084767318794836748757003657687790800222515326539487625284642106438476650\
459365471988132`59.981581964239645*^-86 - 1.176879201347179279579552790153913\
212866835565768694205095765388290307215746094415337317`60.016977259431265*^-86\
*I)*y^168 - (6.69640788948590085059322622712884732017076318567125072180282985\
0138573515205266022942`60.15051499783199*^-89 + 0``279.728127325644*I)*
   y^169 + (9.084175632640923014704227048884740017651638832701428414128032964\
5865895704324979897937`59.98063800871623*^-88 - 9.895176307313619264812898261\
6146814745879901006733639016888661461090384318502406290019`60.01777602313032*^\
-88*I)*y^170 - (5.06361771754073950340599512597769461735663327196514878317463\
131528463464482809534698`60.15051499783199*^-90 + 0``280.84950831425635*I)*
   y^171 + (7.607006483395211934588221761099932261853526892549037883492563938\
741647411551046709318`59.97970568506688*^-89 - 8.3189169612737839632546803150\
14708614943599747817227018098349571479169179671485362239`60.018558687894064*^\
-89*I)*y^172 - (3.78994619642504839141645456654501424434390350822006889836511\
52602144802678968320485`60.15051499783199*^-91 + 0``281.9753361804478*I)*
   y^173 + (6.369743238870487413040071350180610699091250232935055442272719889\
83079809599524593328`59.97878480338817*^-90 - 6.99298886783241296560169475843\
308001686329931840933138344644990515188093429115899382`60.019325713776624*^-90\
*I)*y^174 - (2.80093590117218188710992659075047714297531589241650198934982820\
5724637268764426319`60.15051499783199*^-92 + 0``283.10666605484386*I)*y^175 + 
  (5.333477427406867632207149457594033657528163915916961437551140158953324120\
0814914876`59.97787517744065*^-91 - 5.877773245915216357772433812377934296819\
7748559617168207484377099741196329169526613`60.02007754379907*^-91*I)*y^176 - 
  (2.036982319954545868505652043440742244578549134178844365915394587955625192\
09551285`60.15051499783199*^-93 + 0``284.2449819654981*I)*y^177 + 
  (4.465600713876831646525117585111913507421363150629665403622348421047373930\
975942062`59.97697662457871*^-92 - 4.9398967157886525451096141583329382190644\
7719280974812034721531628368547563773095`60.020814604722005*^-92*I)*y^178 - 
  (1.450451470590704599043680527201340308924405058031086764488471796091373695\
8669915`60.15051499783199*^-94 + 0``285.39246602234755*I)*y^179 + 
  (3.738786667377302217835263167870067761372308214749776091745672475530185430\
43979212`59.97608896568108*^-93 - 4.15125132676147970679868505837227740236779\
59451202780335670569135464246014276315`60.021537307776704*^-93*I)*y^180 - 
  (1.003345262625156145277790790336711718613299030042995692601833721540357206\
541142`60.150514997831976*^-95 + 0``286.5525188205864*I)*y^181 + 
  (3.130136737246373181465615816125289883179849877145254621179778911262118657\
3261059`59.975212025081966*^-94 - 3.48816752126434749829644385004840740817537\
313500221282539623210832815064432639`60.02224604935724*^-94*I)*y^182 - 
  (6.654122585404579927643589461256531755515664159985387077678464276852268334\
6212`60.15051499783199*^-97 + 0``287.73087842765784*I)*y^183 + 
  (2.620464024435619279958333165369604183021393144326809437867311227922859050\
246917`59.97434563050303*^-95 - 2.9307163214205785933344478507061965655512936\
42182771720969173401227028713517861`60.022941211676404*^-95*I)*y^184 - 
  (4.126203396693266518786332170003111086560746344962971221810723683258448367\
117`60.150514997832005*^-98 + 0``288.93841859280616*I)*y^185 + 
  (2.193692670565255206127867813530694905385468912115924272631259108312152773\
6163`59.973489612985894*^-96 - 2.46212067263107226922272095167323002666411981\
532779184534994403401731678206939`60.023623163387*^-96*I)*y^186 - 
  (2.259232058339395133376444916897031439729919592020311277246441875268867611\
12`60.15051499783199*^-99 + 0``290.20000838302076*I)*y^187 + 
  (1.836354245744824557518988329090025526533173744677504092142454024440306964\
7503`59.97264380682597*^-97 - 2.068258971164990451204154699377048309792793477\
7760120775301129683651530136648`60.02429226017146*^-97*I)*y^188 - 
  (
    9.026524876539413976626341257855510448168140688470469040878874505710518888`\
60.150514997831976*^-101 + 0``291.5984486416651*I)*y^189 + 
  (1.537165506015306357931868766326839591760078760089820697108359320769638129\
038`59.971808049506535*^-98 - 
    1.73724642296981713168187572976115588371228992627492362004910585031296065\
0192`60.02494884530056*^-98*I)*y^190 + 
  (
    6.2203553408112555483642903029059740117289996566158689287708431988405565`\
60.150514997831976*^-103 + 0``293.7601540303614*I)*y^191 + 
  (1.286674402620619115107978488896070116649911890303106116258920821236028417\
47`59.970982181634305*^-99 - 
    1.45908210017996905154124476775370021886383693665783937489964883188518009\
186`60.025593250164285*^-99*I)*y^192 + 
  (
    7.2857072706991401023363876697105373979953045963195557387209155432275091`\
60.150514997831976*^-103 + 0``293.69149750711836*I)*y^193 + 
  (1.076963334476275014278368981404330961477800746084086685080249258263862989\
1`59.97016604687567*^-100 - 
    1.22535144079906968793490075529489233566538491507855906791897961211925066\
7`60.02622579477543*^-100*I)*y^194 + 
  (
    1.1694382789241015573535919623665675889940289586286347070057902949138802`\
60.15051499783199*^-103 + 0``294.4859919196593*I)*y^195 + 
  (
    9.01400406318576767066629931182649416218207533582332835041174221539560661`\
59.969359491894*^-102 - 
    1.02897552738663513541196168243171645246721358915901809522447525939133706\
2`60.026846788248264*^-101*I)*y^196 + 
  (1.441714755727126318383583709813859267077163430290945794371160184657943014\
5745063615874314`60.150514997831976*^-104 + 0``295.395089881628*I)*y^197 + 
  (
    7.5443094205818005210659340049827914969378426024184632214691252880761714`\
59.96856236628776*^-103 - 
    8.639998261942757135680746505416878060787623609240354640165340897272968`6\
0.027456529253065*^-103*I)*y^198 + (1.589566279359255116679008525183177603255\
683556589560227202934155756013077909235571809569`60.150514997832005*^-105 + 
    0``296.35269058385285*I)*y^199 + 
  (
    6.314027512215203649458188946804750161939887391692573302776287034816795`5\
9.96777452253016*^-104 - 
    7.25416206375734341074010661802458805883986028060475345850251520584336`60\
.028055306448785*^-104*I)*y^200, 
 (-111895.1663514797706983021251580985626284926217750864276761731850664515409\
746317855`60.12090206214501 + 42771.02009188850963334471353899106860159990834\
461786603399362743209888772768493929`59.70324034420364*I) + 
  (13134.89465293516513313306488494737581725906839974184856388963086393224157\
788863736`60.147890297635115 - 1448.44817198571219566296566409885474917390099\
42790160291580355618965997548363183`59.19036666371309*I)*y^2 - 
  (565.0897420961929938059934519128363917442140609716923690371373599822556426\
4963292`60.073285566496835 - 369.30879878205228414672516648425078395926485964\
927681514891889432532422264007868`59.888557797584426*I)*y^4 + 
  (17.59309016507042870182850042331658962961804319767223438194749158499718381\
239799`59.96050410101819 + 20.80864192517707974763930542816474172243377889946\
16464436659632877162641280524`60.03340570947807*I)*y^6 + 
  (1.429017970326438401235140725149451738019455048407251320389502876340607735\
41067`60.12215125926247 + 0.5337998975431992477064048548290844549745125550172\
2877192621045644811733932679`59.69449205514837*I)*y^8 - 
  (0.000581356906066151456342557443569093723868304466572343197860409344457405\
91402`60.15051499783199 + 0``190.53478355707907*I)*y^9 + 
  (0.097047422108143154476188098718139838601701403050990947981464842460605703\
11661`60.14877968534068 + 0.0086928848410830725887863448177143225162870121672\
995351024759303121132014323`59.10095960807309*I)*y^10 - 
  (0.000157334928226634888752994762688406046680865891820565369038178964334315\
89479`60.15051499783199 + 0``191.10240124664082*I)*y^11 + 
  (0.006845996617309057476591110686246322979379289140385708796409295025338252\
80401`60.149698915272324 - 0.000420082645060144235468183072947721768414480846\
15861411548310234775000681603`58.937596974893566*I)*y^12 - 
  (0.000030253652289988057683097726812528906720195045911076945846590904444855\
90859`60.15051499783199 + 0``191.81844858181574*I)*y^13 + 
  (0.000516036246519058693928075807017417716593652556878693703053240294054292\
19993`60.14609545664411 - 0.0000739954747879509937185284598670642590408620620\
672638692842658609863239468`59.302620410142836*I)*y^14 - 
  (
    4.59645431221918749417551739339635457052228001918125743965994400118729539`\
60.15051499783199*^-6 + 0``192.63680344531159*I)*y^15 + 
  (0.000041336226687206520247410650715724270059100276351274882237053123987719\
47074`60.14314679979284 - 
    7.67942730645745627041438403705278353120826280414545590699360889557984126`\
59.4121448032986*^-6*I)*y^16 - 
  (
    5.9739355109897601657748233055541384706184903622384549834937507791008848`\
60.15051499783199*^-7 + 0``193.5229658629336*I)*y^17 + 
  (
    3.46240329081111416525656397775777197114965866620197151021571879902456296`\
60.1413025403034*^-6 - 
    7.2079332610840407180931539182935382265698077472996148114425549678423572`\
59.45973564525847*^-7*I)*y^18 - 
  (
    6.988514192006673156330671141953878003729193321795366186702758019119702`6\
0.15051499783199*^-8 + 0``194.45484154153735*I)*y^19 + 
  (
    2.9821467932900998269299936216038507617082027442577084831796972437142287`\
60.139990498485325*^-7 - 
    6.645628889317856894664873133753059584036036822444413798921043953063303`5\
9.48799756650624*^-8*I)*y^20 - (7.5948426129211783292266920374329737445656091\
13077249525573465682847078901594797581912796`60.15051499783199*^-9 + 
    0``195.41870761453492*I)*y^21 + (2.60679784035136534102987758857321091439\
26577746387052875927078167787211165520625284182131`60.138743402504545*^-8 - 
    6.15262212481179268659454574622985736103056875498815227380032039520811179\
6626003356758781`59.51169629285139*^-9*I)*y^22 - 
  (7.824124037812635132281336314854387108866441951432870609427309327153590515\
7642654733371`60.15051499783199*^-10 + 0``196.40579066617659*I)*y^23 + 
  (2.292678166477805302528855504015934991883858172253506952585108181723553730\
446457502718459`60.137335327522564*^-9 - 5.7351050241098755876975246249860040\
9467625847515091324853370967086666018371131554862829`59.53553360770712*^-10*
     I)*y^24 - (7.74401908297422420975714516037602198290798184048570929251263\
36102163072329379273403732`60.15051499783199*^-11 + 0``197.41025997849152*I)*
   y^25 + (2.0183025841986636302267694371979523005234104350536867394277702206\
753455769765696202105`60.135692720034704*^-10 - 5.364384345166546335589394553\
7298637393845867607981155575872718636355561056993979293593`59.560226330208515\
*^-11*I)*y^26 - (7.4324176189540037667780849611763322276776922098562002011049\
58478343557567240262030481`60.15051499783199*^-12 + 0``198.42809628881466*I)*
   y^27 + (1.7734144933536516889125850590745127147104843349508149288324612572\
868506633943206357367`60.1338147256421*^-11 - 5.01416382836377212641007428670\
629259828295755707130384761591448069074513249060267587`59.585202991805566*^-12\
*I)*y^28 - (6.962855412318546043458749823092721159843241724500112145118889627\
77883549110387776981`60.15051499783199*^-13 + 0``199.45643901609523*I)*y^29 + 
  (1.553165773085035906919642841453515852603890730888109829815239143051721385\
777850542431`60.13172998105207*^-12 - 4.6688149649025854309557511376674882015\
4467587393464001937591837902606590157245878529`59.60971883181944*^-13*I)*
   y^30 - (6.3978030642674233205550822242948539894848872550101119890490276998\
673775584259954106`60.15051499783199*^-14 + 0``200.4931955253918*I)*y^31 + 
  (1.355117427653758615791156852602065689589614213022748442383702624910341702\
63655107518`60.129476265876804*^-13 - 4.3222894298322307207674990921160871602\
807651128951383607357244253324423713894721764`59.63321318007953*^-14*I)*
   y^32 - (5.7866603224157158221016980381836355254480933363224389998429333301\
861410167523199`60.15051499783199*^-15 + 0``201.5367984030119*I)*y^33 + 
  (1.177761132714083842474711325507014990888743230088631526869709854746269458\
9254027199`60.12709143974312*^-14 - 3.974875594884773691484577095987173875934\
651402113037735786353533364205952587046271`59.65535776238741*^-15*I)*y^34 - 
  (5.166268065192418454723016603405581483421188348508884783416169313622096962\
22060814`60.15051499783199*^-16 + 0``202.58604945607536*I)*y^35 + 
  (1.019842308272274088434478397546216443315517726069503165945630253181729521\
841583404`60.124609666116186*^-15 - 3.630210978460135095630430063047367826961\
96587376148589405695168172905117685388572`59.67600850719592*^-16*I)*y^36 - 
  (4.562575069053359030001050451146205200938376293317537678091864517586102324\
7781355`60.15051499783199*^-17 + 0``203.64001636992458*I)*y^37 + 
  (8.800912788883389167963005137948048258381406425167579484006167894907047582\
6811847`60.122060121058446*^-17 - 3.29315136944475586487462222887105302177574\
18087559993139610168494925361074247926`59.69514409709342*^-17*I)*y^38 - 
  (3.992675323464215617323000803658521897055531648376183213179951932069620126\
8463`60.15051499783198*^-18 + 0``204.69796239733705*I)*y^39 + 
  (7.571509496931093258132384004152613697070946950819480697540844582942489908\
061223`60.11946687202502*^-18 - 2.9684655380986803219491292213731480381200360\
7127435812450229366623789685885047`59.71281641202753*^-18*I)*y^40 - 
  (3.466801792542401301596115834601021367514277139174310634016733018537328551\
54081`60.15051499783199*^-19 + 0``205.7592973805428*I)*y^41 + 
  (6.495900912093730483028381409884360613192900610468473528389902197795668835\
6848`60.116849285939345*^-19 - 2.66015181631838930250298801684297555944824969\
33013635109002291755012502354351`59.729116317107724*^-19*I)*y^42 - 
  (2.990084638276763878962182046037569020109653521797395676466841985284096315\
3541`60.15051499783199*^-20 + 0``206.82354291121604*I)*y^43 + 
  (5.559463639776999591758196660651830676147441729618147087619242052284661585\
9582`60.11422264422527*^-20 - 2.371167074429356957628536702156055829487263133\
6250738341882521443238506920068`59.74415190585048*^-20*I)*y^44 - 
  (2.564007642371594155261683715238107546015588333939986956021561714027080116\
164`60.150514997832*^-21 + 0``207.89030707766855*I)*y^45 + 
  (4.747727504654328554038821372159356261771737494468069767686297806791081871\
596`60.11159880172298*^-21 - 
    2.10340275571765609682795817131104056235600690432803904637157156929593557\
6893`59.75803545557645*^-21*I)*y^46 - 
  (2.187562879225895359906487761970869855749495683271639797038762389453086213\
9`60.150514997832*^-22 + 0``208.95926584777254*I)*y^47 + 
  (4.046764696702961548541603654027570508004276134680672333189152742806511508\
73`60.10898680979782*^-22 - 
    1.85779246539455158366797305329119885639528056996559007397738147420707265\
51`59.770876054359896*^-22*I)*y^48 - 
  (
    1.85813499603324653021579594208869972008369559110287338535545903086139157`\
60.15051499783199*^-23 + 0``210.03014913010244*I)*y^49 + 
  (3.443471358916228426160791940835818421412281093648169570098083348730525750\
6`60.10639346865756*^-23 - 
    1.63447683583916038302565819768002853776804714737171701628234666404012010\
51`59.78277576361115*^-23*I)*y^50 - 
  (
    1.572158051464311246968655531149791727445955751877472946681017576634090009`\
60.15051499783199*^-24 + 0``211.1027301888011*I)*y^51 + 
  (
    2.925744740946519989227257171691599663805400137923649995894462401295797383`\
60.1038237978263*^-24 - 
    1.43298138290695160500943836500061406784936270869694900529254362105530832\
1`59.79382791291152*^-24*I)*y^52 - 
  (
    1.32558900513570647481377180984042483606823406846192156394798554683617471`\
60.15051499783199*^-25 + 0``212.17681749974352*I)*y^53 + 
  (
    2.48257308315203212255309170858466272081483334757171172291493489342446904`\
60.10128142614363*^-25 - 
    1.25238326119298721969049836011449468956298226067806969413312092750085351`\
59.8041166382167*^-25*I)*y^54 - 
  (
    1.1142380469092061312963594913157815772294767649376899029278751293662562`\
60.15051499783199*^-26 + 0``213.2522484091414*I)*y^55 + 
  (
    2.1040588242716593368729020415970444005569189172154024582991920170963901`\
60.09876890861546*^-26 - 
    1.0914556223520952508548910983545968699652283361926152965395225222934444`\
59.81371711352995*^-26*I)*y^56 - (9.33990055977546191745867621332885873898663\
2951614022896353334461174548667317023792061061`60.15051499783199*^-28 + 
    0``214.32888414059047*I)*y^57 + (1.78139434393033000193228992049555430845\
41633493831618308779972451531516098679717573363959`60.09628797980068*^-27 - 
    9.48785920722788694039463401107329082740918639230574611929870273925849483\
9028263674485211`59.82269614219954*^-28*I)*y^58 - 
  (7.809452172474024900887944407644171345790575072720154297746988717816110701\
30777667086077`60.15051499783199*^-29 + 0``215.40660582349452*I)*y^59 + 
  (1.506806255956038998505126870603461832588172249460339748434806230281340501\
122998143351611`60.09383975381468*^-28 - 8.2286875083296248451575049058080898\
6932699709977707249712029584662874226157205099941899`59.83111290909762*^-29*
     I)*y^60 - (6.51501003161253316906987756319131030942848169072280089793468\
21438366426290588058139048`60.15051499783199*^-30 + 0``216.48531130422828*I)*
   y^61 + (1.2734807285899070606285248899320718296292625162886409726342026109\
7493282044662330390786`60.09142488042325*^-29 - 7.121759034460846216162150405\
7586577287235171312934992973556668726643259474730761086526`59.839019778375906\
*^-30*I)*y^62 - (5.4239269172290054373786265230445883354879337805289119312316\
63274952043795667988196472`60.15051499783199*^-31 + 0``217.5649125638386*I)*
   y^63 + (1.0754790768425553124984043524185017234509177991320309118298634317\
280229913066938073604`60.089043665636034*^-30 - 6.152071476637959398737939421\
656220818556854750147083149720211307614937915473812136152`59.846463072501315*^\
-31*I)*y^64 - (4.507054215855172984520494071820379092815472623737315067606743\
97262933563131755804626`60.15051499783199*^-32 + 0``218.64533361071184*I)*
   y^65 + (9.0765018519755275806398532825438279877839423581676653251298206309\
3256628977903160673`60.08669616399476*^-32 - 5.305253440947372353035792858603\
93974386007613792482462899594194708611332919941342597`59.853483799109206*^-32*
     I)*y^66 - (3.73867439871599673743210237361984946189594460964317727224933\
3575100426193030256544`60.150514997832*^-33 + 0``219.72650874891121*I)*y^67 + 
  (7.655442067789441232992938187225221146449148484822554777250204636997930052\
6612983019`60.084382248557866*^-33 - 4.56779217668189037927594306966017395818\
10643461755141060302329524399576007499756183`59.860118310577086*^-33*I)*
   y^68 - (3.0963157828821903484213726692460943457695599267270556318752259479\
85174048870527493`60.15051499783199*^-34 + 0``220.80838114648066*I)*y^69 + 
  (6.453303901959857431107238751097484080340065190756711639750410736060143974\
352477576`60.082101663491805*^-34 - 3.927166785434615228474274781929052593670\
149838270700683537989954436601691550374116`59.866398891908005*^-34*I)*y^70 - 
  (2.560499807652473994536778624553381684874830216453851995356912169333693445\
51509318`60.15051499783199*^-35 + 0``221.89090164544498*I)*y^71 + 
  (5.437207194000372698782041214367818182662447144360702309805631630640821261\
36042578`60.07985406322554*^-35 - 3.37191096131200149792176666637337743475834\
112117625085452460847529730221756948339`59.8723542785039*^-35*I)*y^72 - 
  (2.114455865920848373158092560939701502964244669231757643942478215544382413\
3657581`60.150514997832*^-36 + 0``222.97402776824512*I)*y^73 + 
  (4.579002247347889955619734832065376070183200827501520662959821370278171022\
0599694`60.0776390413169*^-36 - 2.8916246874337480085212680312607359804337696\
06750136741363018912503028262807799`59.878010108548054*^-36*I)*y^74 - 
  (1.743827442474120480810138830010476680704618205864294652579006602919761947\
060964`60.15051499783199*^-37 + 0``224.05772288515163*I)*y^75 + 
  (3.854642545976905319414362704950327882497367520802849876336931449545016661\
766702`60.07545615150908*^-37 - 2.4769502015785087730599358645192525380165248\
57346147154763254249669506306005078`59.88338931614826*^-37*I)*y^76 - 
  (1.436385056675556927010907127828051170233498862961526371599942843927898856\
2639`60.15051499783199*^-38 + 0``225.14195551466335*I)*y^77 + 
  (3.243626203051795015697334067443950856477252357914618280785318272177806101\
67221`60.07330492290948*^-38 - 2.11952405108933657668673946121298032587198280\
033813674666090152133126623311875`59.88851247182481*^-38*I)*y^78 - 
  (1.181755571105819485459049093181321017740293219645098210303021485590424608\
3845`60.15051499783198*^-39 + 0``226.22669873463283*I)*y^79 + 
  (2.728502892985468321412865610134732955072587032742800312884135995431936381\
4323`60.0711848707844*^-39 - 1.8119141834211874751654704818304685473327339101\
902546710927803075774915008906`59.893398076794924*^-39*I)*y^80 - 
  (9.711732388019704720620677816609381898704179784822794152181900031009054595\
46`60.15051499783199*^-41 + 0``227.3119296863114*I)*y^81 + 
  (2.294441634109999332582027675997823762790363976504353566212948489953514621\
631`60.06909550411385*^-40 - 
    1.54754870996508850615283805878677201847262598249888660681299403143001931\
5642`59.89806281707378*^-40*I)*y^82 - 
  (7.972549713357080054112408954547988720535243972360144780407543422022141076\
8`60.15051499783199*^-42 + 0``228.39762915699555*I)*y^83 + 
  (1.928854093019927439933151091501945802785319069968589971397414748171768208\
67`60.06703633077642*^-41 - 
    1.32064116106246707683675351435016795706993842575039393637593338482821199\
451`59.902521782843024*^-41*I)*y^84 - 
  (
    6.538003718808153340970857531396084078252958931553920224825187719040108314`\
60.15051499783199*^-43 + 0``229.48378122972017*I)*y^85 + 
  (
    1.621067851015746967660946409388948713471314356791419741224383831084935076`\
60.065006861020294*^-42 - 
    1.12611563912968875877130172808628361106609174824202118773046051448843221\
44`59.90678865792442*^-42*I)*y^86 - 
  (
    5.35615827942971064006775983119966761406919434210855791329566862082310624`\
60.15051499783198*^-44 + 0``230.57037299065763*I)*y^87 + 
  (
    1.362044146912244683377404570330792569053033829162142177078136097656371727`\
60.06300660971048*^-43 - 
    9.59534199004401693148630028429911528797576686665704729204251920197559695`\
59.91087588359358*^-44*I)*y^88 - 
  (
    4.3836119917959866498944943815162668874700364115920094147666539181175543`\
60.150514997832*^-45 + 0``231.65739428667484*I)*y^89 + 
  (
    1.14413487407982629022881203892514360275815325372537082387949686877334346`\
60.061035097716385*^-44 - 
    8.1702797331133312567765998784890169080691519142003404484016128116680031`\
59.914794800406675*^-45*I)*y^90 - 
  (
    3.584172192027401827484546545772632264917497523390977690029834316772468`6\
0.150514997832*^-46 + 0``232.74483752697526*I)*y^91 + 
  (
    9.608739826261917662788864213093678367502813901940650025066994861198238`6\
0.05909185270576*^-46 - 
    6.952329592529678652133510200197451225042529080476398720122775727202162`5\
9.918555771201476*^-46*I)*y^92 - (2.92771547996090299922554002545437558123407\
23643699775409507098114116816615933156225426171`60.15051499783199*^-47 + 
    0``233.83269752398107*I)*y^93 + (8.06798864923776754197605536522395492192\
79772554442025508423388780015490927195665308465158`60.05717640953938*^-47 - 
    5.91230945063612476892671177739594875784322754874342982606682153567618494\
03080486691736899`59.92216828798348*^-47*I)*y^94 - 
  (2.389213848324835156130905474598503895444104277101556207419331640380753920\
58063315521666`60.150514997832*^-48 + 0``234.92097136965734*I)*y^95 + 
  (6.772977472497274152421213286627561135708902229160988780480104110054995434\
98991052449431`60.05528831040487*^-48 - 5.02495741639741192430681335231787855\
6896018746500147688293020688921224073789082739091014`59.92564106501074*^-48*
     I)*y^96 - (1.94790623898478113291402594118160211789675093457426275315695\
050363129892780015998489844`60.15051499783199*^-49 + 0``236.0096583443863*I)*
   y^97 + (5.6847954811817055809420681155490772971775373611393092558745309798\
0714315048399984974817`60.05342710478839*^-49 - 4.268446674667611193985204474\
63913090473879003594301243303955725290689727800118485366731`59.92898212005018\
*^-49*I)*y^98 - (1.5865966635776640155569146432697976345384221982510133924694\
774549824068298114757948752`60.15051499783199*^-50 + 0``237.0987598563088*I)*
   y^99 + (4.7706308009199834528548347918361324595211458376263988848077297044\
400240113379462175367`60.051592349351914*^-50 - 3.623950892039144774223267846\
7694722234273606063091622674145771320480205740166356485447`59.932198845482844\
*^-50*I)*y^100 - (1.291061656732508255144718973786094263683291562536908994914\
899017575526315190439154929`60.15051499783199*^-51 + 0``238.18827940979534*I)*
   y^101 + (4.002828579673284459117603038879043367964061909065586411556192806\
257576855235688863292`60.04978360776251*^-51 - 3.0752572770485408771422162611\
93671737904777659996971549375798907879621230830312847244`59.9352980706852*^-51\
*I)*y^102 - (1.04955158922693908332840280672521455346260315752885299502180758\
88281160093807145999`60.15051499783199*^-52 + 0``239.27822260241538*I)*
   y^103 + (3.358091280747643091163463691227697492238772155872020686849182754\
50845437728951461506`60.04800045050428*^-52 - 2.60842385594298783969450863060\
502582395704513282874237611088379711905083402288915373`59.93828611689969*^-52*
     I)*y^104 - (8.5237213267345571727491577121545817014210962753591840751401\
74881403544405303722915`60.15051499783199*^-54 + 0``240.36859715047507*I)*
   y^105 + (2.816800497810315023761472459674997317998189575724389539007427895\
9538959036525765373`60.04624245469173*^-53 - 2.211477268903780754514629369475\
5642389162440779331852530434029804102151272281961938`59.941168845626024*^-53*
     I)*y^106 - (6.9153385917275019824174384063201520240517345137172947042676\
3038309171895666011958`60.150514997832*^-55 + 0``241.45941294391503*I)*
   y^107 + (2.362442417177292584567321340543894204430199131260073719089787087\
21163492087936787`60.04450920389613*^-54 - 1.87414733288934162825525535226905\
3120757450099820895341952089503495882881224787608`59.94395170141147*^-54*I)*
   y^108 - (5.604595333462966581364855454097775538549672118891610532986628700\
8429061780501012`60.150514997832*^-56 + 0``242.5506821321326*I)*y^109 + 
  (1.981121535787593441406263882003751006234140290945651297703065603114107820\
44157266`60.042800287990644*^-55 - 1.5876346939384804751267174078887128357473\
2491623153200868911248380027585395064249`59.94663974978814*^-55*I)*y^110 - 
  (4.537400868522757290959499378909841829242191996651198611879239305277508070\
095092`60.15051499783199*^-57 + 0``243.64241924315016*I)*y^111 + 
  (1.661149419374796178752115868319855880760558867014836152869430804135007575\
7493852`60.041115303016625*^-56 - 1.34440805759106742493747221896195973822235\
64911341688587947493807732422345116588`59.94923771099595*^-56*I)*y^112 - 
  (3.669315483111620698927724178142520621682902389233632526096540448980963038\
62159`60.15051499783199*^-58 + 0``244.73464133953834*I)*y^113 + 
  (1.392697181781315484353065917346238009951172283229900518219610435144843483\
761405`60.039453851070576*^-57 - 1.138027706983682822999313313823035551127964\
208939410127893973477357968589561472`59.951749990035886*^-57*I)*y^114 - 
  (2.963863355883924505500285735277022055646131581642673305135956513926523227\
5951`60.15051499783198*^-59 + 0``245.82736821566508*I)*y^115 + 
  (1.167502011439252230750549329228682660869813507291366027123164941630359944\
7981`60.03781554021071*^-58 - 9.629922694402195217268482649432346099663423766\
8474833507942141476463242177384`59.954180703521274*^-59*I)*y^116 - 
  (2.391133096651244000917629869421283921631860424467294981185515153680379182\
531`60.15051499783198*^-60 + 0``246.92062264224828*I)*y^117 + 
  (9.786194925231281137473113369784975211814513411890406866259866018695570262\
605`60.03619998438063*^-60 - 
    8.14605956360431954228037824721078839741140588810372808404534100714729504\
8373`59.9565337037268*^-60*I)*y^118 - 
  (1.926618503828588580323049185107826019862592733277006952289469580498860475\
72`60.15051499783199*^-61 + 0``248.0144306659246*I)*y^119 + 
  (8.202146924884088502371373760293084555882163951412123690803552654913506939\
6`60.034606803347245*^-61 - 
    6.88863765604479569758974618186355691082657296549783111051071151298309733\
823`59.95881260017964*^-61*I)*y^120 - 
  (1.550259563830802087834781381798227527341459926302601701754771754808967903\
7`60.150514997832*^-62 + 0``249.10882197372248*I)*y^121 + 
  (6.873860390284705033202329895372348633623560787007686061395545406278804821\
5`60.03303562265076*^-62 - 
    5.82352392053950674113411939466578054540199813638621865732804422720526581\
95`59.96102077908913*^-62*I)*y^122 - 
  (
    1.245650073254260097464163452552092029740880091874684971287858283298978544`\
60.15051499783198*^-63 + 0``250.2038303350966*I)*y^123 + 
  (
    5.760169101118720764675116885376400066254201330974293236696959908145362658`\
60.031486073563286*^-63 - 
    4.92164835223209029939302346432824421815307354767758717601536894807519546\
7`59.963161420870414*^-63*I)*y^124 - 
  (
    9.993836849012560580893341898031612281665228416212961404236094186303959`6\
0.15051499783199*^-65 + 0``251.2994941377533*I)*y^125 + 
  (
    4.82650630652374613248729194678339384114331063827639873525660854148752276`\
60.02995779305468*^-64 - 
    4.15826919479684871334473728942176154585762678487660936010854359608438226`\
59.96523751598397*^-64*I)*y^126 - (8.0051478012504766181822481229027342509550\
633665092797906493888018153817892510572022314747`60.150514997832*^-66 + 
    0``252.39585703816263*I)*y^127 + 
  (
    4.0438522626378283009094738254991392276871504333677314471527021568253816`\
60.02845042376243*^-65 - 
    3.5123415094430459701014852144082635504213927774709586269644224121886868`\
59.967251879282436*^-65*I)*y^128 - (6.401144618844941343528509131564493228705\
188406587513977189078508333321231837708172545885`60.15051499783199*^-67 + 
    0``253.49296875381918*I)*y^129 + 
  (3.387848441202699059644617794876396700166943665044921458064131034681601001\
4859312917938022`60.02696361396481*^-66 - 2.965975249219014699418478492672678\
062653999029026608862444726999895533670558085534221072`59.969207163032124*^-66\
*I)*y^130 - (5.10905244075096300985050001125795076459666748831228158779840715\
693795409420202118136837`60.15051499783198*^-68 + 0``254.5908860325649*I)*
   y^131 + (2.838052269070213020616404930773254785491964877264999698290260016\
902264941167907575052596`60.02549701755485*^-67 - 2.5039706895587183621292784\
70037337416625163382550418281115969132068836981612654058128504`59.97110586875\
428*^-67*I)*y^132 - (4.069607711085494153573697041080804629116048393039099476\
8938929463994761319279116832063`60.15051499783198*^-69 + 
    0``255.68967384546625*I)*y^133 + 
  (2.377310301723911937497435767496855205810857963102741732328296207930770117\
25283791447552`60.02405029401443*^-68 - 2.11342060019289281280086659702366367\
368932309873313221658171151534388267884448772984521`59.97295035801337*^-68*I)*
   y^134 - (3.234592147687142047039615362877239955099926828709963994019936099\
177834449919342097746`60.150514997832*^-70 + 0``256.78940686507275*I)*y^135 + 
  (1.991231164660604109796645904051548356209181484432372532119566715566966086\
1195430034522`60.022623108387315*^-69 - 1.78336990975241910128418856136062347\
49392435376791557201243563679953858481026450923866`59.97474286226362*^-69*I)*
   y^136 - (2.564809305917307692135540316376965633345665335548355917194851748\
18635346760456617772`60.15051499783199*^-71 + 0``257.8901713122238*I)*y^137 + 
  (1.667742504452755102802520716691858890074018204856293754650008743136831651\
425400983488`60.02121513125033*^-70 - 1.5045248247673401505494661390826426488\
54535362161174204341804018686160190680713536614`59.976485491851506*^-70*I)*
   y^138 - (2.028425718243855369713540791170189283259615667818856156524424469\
3841123127740102054`60.15051499783199*^-72 + 0``258.99206728469574*I)*y^139 + 
  (1.396718653883612575879111833704477226048510569115682970472801213391956509\
27985033576`60.01982603868223*^-71 - 1.26900443233299387261290437027939065972\
966206476193042779612592712533598290575447107`59.97818024426027*^-71*I)*
   y^140 - (1.599612056415416005697714113028604484612612835222038518191690762\
117250337498922695`60.150514997832*^-73 + 0``260.09521172420153*I)*y^141 + 
  (1.169667799174677273527376412205807454720317236082316943076318448812405412\
0513948759`60.0184555122296*^-72 - 1.0701287536890427099448598846149474824985\
572006680199490921173950988794644753573911`59.97982901167189*^-72*I)*y^142 - 
  (1.257430967108440848029642585772126368786396356898141082093476889962258060\
46381965`60.15051499783198*^-74 + 0``261.1997422413517*I)*y^143 + 
  (9.794691989733678167554385596872372266435037869529022888023064756297611405\
99716869`60.01710323886978*^-74 - 9.02238037274150282656451349066389670714195\
364554461323593708034016426846852183324`59.981433587913976*^-74*I)*y^144 - 
  (9.849275395227740289455904128039714805292734532990001909841277464077257689\
514582`60.150514997832*^-76 + 0``262.30582211207985*I)*y^145 + 
  (8.201524931569543291653933934152085709493712148794561776584858631706085662\
1325333`60.01576891097062*^-75 - 7.605387968288635832061321689371837022085018\
0631951998616941111640907810772701188`59.982995674850926*^-75*I)*y^146 - 
  (7.683860846030963010050079091808919867398958738046754974279268471176894558\
18723`60.15051499783199*^-77 + 0``263.4136469017605*I)*y^147 + 
  (6.867123962270123797863056527814385449833845398858608408864835319617072834\
803772`60.01445222624682*^-76 - 6.4097272439517577544434037474602924706987377\
73361019169559441695225686579988975`59.984516888271614*^-76*I)*y^148 - 
  (5.967233023890834996593784416122306867918095233835521496460734111337532748\
544`60.15051499783199*^-78 + 0``264.5234533953655*I)*y^149 + 
  (5.749531305617260972056095389379402762808814452463343741369440608447067846\
30779`60.013152887713055*^-77 - 5.4010515029460525975702396565012602442412113\
8019986147838488862695890231383103`59.98599876332103*^-77*I)*y^150 - 
  (4.609932071712351532502297489997579715308369829661342576501958455582714834\
322`60.15051499783199*^-79 + 0``265.6355318669715*I)*y^151 + 
  (4.813578492248186653015588776768707255584077401080964192265814215605476195\
3027`60.01187060363416*^-78 - 4.550301921228962287446797951192122362555422156\
8847635028948901537655388351411`59.98744275951765*^-78*I)*y^152 - 
  (3.539835550938714403466405535756153987258912994523574678378461975621806521\
47`60.15051499783199*^-80 + 0``266.7502433063827*I)*y^153 + 
  (4.029790520350278113211412331271393052850885642304160818219610454473364308\
558`60.010605087471845*^-79 - 
    3.83290141316946000149569943540570000182948601168107235397167779450830055\
2391`59.98885026539357*^-79*I)*y^154 - 
  (2.698871310285449021279271343584856538886829929769089894528000859917040494\
2`60.15051499783199*^-81 + 0``267.8680442163132*I)*y^155 + 
  (3.373466339402483201185043117298454375517598690110592938196669485218453338\
34`60.00935605782907*^-80 - 
    3.22806986867091051410247203450395291239263593317487605140332382761432822\
065`59.99022260279133*^-80*I)*y^156 - 
  (
    2.040342309311320518555735315335448319161261428551897789397223456611556322`\
60.15051499783199*^-82 + 0``268.98952335763653*I)*y^157 + 
  (2.823907398691114578815991250867123292805937823461682258093625528221104293\
2`60.0081232383914*^-81 - 
    2.71824278351024014604224773408851620255034956307468385594330475317584255\
88`59.99156103084703*^-81*I)*y^158 - 
  (
    1.52675131002321537836308524847308353109232863470272856417734759159339919`\
60.15051499783199*^-83 + 0``270.1154580916779*I)*y^159 + 
  (
    2.363770507832228721829509218349216946144679047786631175932458407620267432`\
60.00690635786598*^-82 - 
    2.28857790944296266705002832574929038860160618025461574061351303550064851\
9`59.99286674968718*^-82*I)*y^160 - 
  (
    1.1280335621126977542120396476646352708582116779019790028974014176651486`\
60.15051499783199*^-84 + 0``271.24690437169136*I)*y^161 + 
  (
    1.97852504858434569970897351767428945228377437531262824470213385549530624`\
60.00570514991841*^-83 - 
    1.92653678974245303599231775858066675872356386722089142598137121001002837`\
59.99414090386303*^-83*I)*y^162 - (8.2012223338088889441097896955833725191043\
4352836028897938300425148815601763933411793346`60.15051499783199*^-86 + 
    0``272.38534780728185*I)*y^163 + 
  (
    1.6559977677565605740000134308587059637400713233032740589214357021777823`\
60.00451935310759*^-84 - 
    1.6215299682006768906301892915274748022378778164338576241707520520160561`\
59.995384585544784*^-84*I)*y^164 - (5.837850013196288845989057452627929045438\
12263293788349837638334648843303244194163019776`60.15051499783199*^-87 + 
    0``273.53297346014585*I)*y^165 + 
  (1.385991064604126934911981117578886190824634448224212203895337898900827999\
0652633338933521`60.00334871081862*^-85 - 1.364616308103294151862145672928174\
2356243186922138277732525897027278821185449272199805739`59.99659883749521*^-85\
*I)*y^166 - (4.03681443099976644266667186132725299918549685920488555909643497\
98494069998905302044224`60.15051499783199*^-88 + 0``274.69318760727754*I)*
   y^167 + (1.159962942656034252972758948440347286536370747039488320695856274\
248147278954877934904641`60.00219297119442*^-86 - 1.1482482697940220380077119\
88028774201908954949263177238453374896978426308745969243841586`59.99778465584\
051*^-86*I)*y^168 - (2.676000689246494865915625632076171365800378021130279729\
08300246723905276437038806418`60.15051499783199*^-89 + 
    0``275.8717401720355*I)*y^169 + (9.70758692883417694539095542734855630917\
08359155462893245489092092886307747350718121165`60.00105188706573*^-88 - 
    9.66056203841172809631827777841484979106195438741625883228350960355049852\
42543232764347`59.99894299265488*^-88*I)*y^170 - 
  (1.658413933321214251304103221241244272932991651188555904605135266616676865\
71249547603`60.15051499783199*^-90 + 0``277.0795334551235*I)*y^171 + 
  (8.123859693970002171769297263827163713938595847890106830519878130895059393\
472316582649`59.99992521588036*^-89 - 8.1266574992961006804577201422087838030\
47583561941225111591464410741766359996872572129`60.000074758373344*^-89*I)*
   y^172 - (9.071962449781013871731603376440301842879467796006006008011206797\
32424386225310262`60.15051499783199*^-92 + 0``278.34152514904844*I)*y^173 + 
  (6.798262584401013378042405784179588451047892269978452382873069456124232301\
95086986103`59.99881271963108*^-90 - 6.83543314077455192040338142586007055995\
127881525048700508033425382033225395693000913`60.00118082404611*^-90*I)*
   y^174 - (3.616061558786194490926191292527644071360323976158852039688850686\
3680925267542038`60.15051499783199*^-93 + 0``279.7409905778208*I)*y^175 + 
  (5.688768667650733139975137515256542388655943802694222505051351461921417148\
3439020759`59.99771416478315*^-91 - 5.748653499642523665753568364378223210713\
9085264285761995721388316969515279828212127`60.00226202344709*^-91*I)*y^176 + 
  (2.622134948028660337867447203546299139721320143148763419664451546921248626\
873267`60.150514997831976*^-95 + 0``281.88057135412026*I)*y^177 + 
  (4.760185006196662582448189106845572924007265867288983753656170225452345395\
814043532`59.9966293222011*^-92 - 4.83407812503340360781045671786394847424107\
9153092675256416651146998187214821631518`60.00331915504693*^-92*I)*y^178 + 
  (2.938826051962036864376095624102976194769229975856040624034268194131697845\
052203`60.150514997831976*^-95 + 0``281.83105251188874*I)*y^179 + 
  (3.983043002222439792866472067940605939841653003760035068930818874638438407\
30029012`59.99555796707514*^-93 - 4.06452699211780426277051001300553247060931\
537334394470670794233756006153016491454`60.00435298386153*^-93*I)*y^180 + 
  (4.708014073590751008315542065914620754466365178809116839843993967042736870\
80379`60.150514997832005*^-96 + 0``282.6263886405879*I)*y^181 + 
  (3.332668609294892624558648158399414411510657201187593043234905782618768080\
5266724`59.994499878847506*^-94 - 3.41709061137017953719187504438595816281804\
77246373348366058135592535411986175231`60.00536424318456*^-94*I)*y^182 + 
  (5.799115432260167859440268830266677930300192956702037865028134158824856597\
5723`60.150514997831976*^-97 + 0``283.5358646394599*I)*y^183 + 
  (2.788403316285033045121915804162801551603274425268725601986161513460788354\
59483`59.993454841138416*^-95 - 2.8724626188478049146958662323882109732033923\
09310947285710140103028309606616519`60.0063536362129*^-95*I)*y^184 + 
  (6.390052984797727471157508764212980682842203591285706771129344767878155944\
342`60.150514997831976*^-98 + 0``284.493721933751*I)*y^185 + 
  (2.332951503219066030245027509011541009787267355466547318430407818365211270\
91814`59.99242264167236*^-96 - 2.41437600790042403445070894775974284255214510\
145044038929017979041412573199604`60.00732183757261*^-96*I)*y^186 + 
  (6.618125197411102072860327766356244765781665716119716764678837787863386961\
13`60.150514997832005*^-99 + 0``285.4784914143871*I)*y^187 + 
  (1.951833708059461851758237489442209799288834656188072614702280547652317801\
6304`59.991403072204534*^-97 - 2.02912703176600857061185717307483615897338557\
38128522385995148634267926273306`60.00826949475256*^-97*I)*y^188 + 
  (6.588625801071630728290208093127362355183657463205085155183152129992331698\
6`60.15051499783199*^-100 + 0``286.4804315503612*I)*y^189 + 
  (1.632928648640896233024280540175870106663848511649539514739922058156385751\
998`59.99039592844727*^-98 - 
    1.70517324412948588752679353129336846107373804356101496304379480645482208\
0556`60.009197229452056*^-98*I)*y^190 + 
  (
    6.381716426586481377077551469956232761738063214792886321797122542910196455`\
60.150514997831976*^-101 + 0``287.4942888907053*I)*y^191 + 
  (1.366089616805015582852705104702380872892497499521380880985587317233213206\
96`59.98940100999717*^-99 - 
    1.43279421473276244489693570160591666523504928350137513650627378471322074\
655`60.01010563884875*^-99*I)*y^192 + 
  (
    6.05789523192329883981264973618703003000010010420418444330933024786634289`\
60.150514997832005*^-102 + 0``288.51690463482106*I)*y^193 + 
  (
    1.14282318764729158423461631261773379005839021498037758125693548165286419`\
59.9884181202627*^-100 - 
    1.20380521410480686863554757079541803675588905223154094430353421499490582\
78`60.01099529679231*^-100*I)*y^194 + 
  (
    5.6623387691823351870086900246389562339182970956124873200400899168992034`\
60.150514997832005*^-103 + 0``289.546230544001*I)*y^195 + 
  (
    9.56020137510112728010755700104750512284486192594089428106078750378374217`\
59.987447066392185*^-102 - 
    1.01131565207405896275235561005862236949809326323015047473291279174869143\
3`60.011866754928626*^-101*I)*y^196 + 
  (
    5.228340945513968563800867289570141582679401326791702829832588146162775`6\
0.150514997831976*^-104 + 0``290.580862492367*I)*y^197 + 
  (
    7.9973010024466098639024280215756503272235556404471613837703932858706766`\
59.98648765920233*^-103 - 
    8.4952531876118646203986353183014474961371851463519358023909434979941`60.\
01272054375949*^-103*I)*y^198 + (4.780029620875503712945816393406994253627196\
151553945419294429530376072696786898790936414`60.150514997831976*^-105 + 
    0``291.6197958051353*I)*y^199 + 
  (
    6.689728629775687266187785155967279227735469584802663129902852136075834`5\
9.98553971310807*^-104 - 
    7.135525482112224751667902065309581362971140283426028504693437943240542`6\
0.01355717364231*^-104*I)*y^200}


==> anc/A_numexpan_CA1CF2_s2.m <==
{36249.5383232048850606436699005762947270023663840998499165948085770722726392\
1246835`60. - 41348.715820493430011739473154431901617037265604777427331144733\
0844229839663014324`60.*y + 26888.0989659962125670299045112162773536099833795\
3419923703468305097703012002104986`60.*y^2 - 17026.63524289886881029627552163\
46473398018816384152617302814051640133829402769424`60.*y^3 + 
  10208.642051340791098985158931802099303758364393123933030279217379480603176\
2527935`60.*y^4 - 5904.756667397285548940047588262198533835138800907118084474\
70728330334539105459733`60.*y^5 + 3334.88120573321622545675069884924890817223\
282229059430874820848855022326862149808`60.*y^6 - 
  1851.4169365184142106159543011932984980347124902426714200095272282293438506\
220054`60.*y^7 + 1014.5984413498292508148517989506726465364975389263396736710\
1222379289370683096804`60.*y^8 - 550.3971958358260891794968383855924655107606\
2039121888688064599803996397323612883`60.*y^9 + 
  296.15332178468632225355431811513477751712599085175957085435384761253173502\
460743`60.*y^10 - 158.2888476233753624703504580953465379305015062021303455539\
5468151987416253211727`60.*y^11 + 84.1310813007288510721421529346391649714819\
1684205069953250565955921670752307728`60.*y^12 - 
  44.504651438657912605286708102245263819277351432803944016645616142776711057\
70438`60.*y^13 + 23.447102891589442297599038539088391854203863702601433589484\
8508678233504543233`60.*y^14 - 12.3095498406381752614509251595647941155710822\
8990178634840486197891023784535299`60.*y^15 + 6.44251134394047217411796948554\
560240265787968495990374598562172652725747537857`60.*y^16 - 
  3.3626812118324819841450086483824455745778867037952889365980057903498450991\
642`60.*y^17 + 1.750915044706726740339369723082258595160104026126924872401670\
32385073681491049`60.*y^18 - 0.9097123336281758865395777849335773772655510939\
5416633878149878007539824477585`60.*y^19 + 0.47173374539809876732244757391740\
004184253742506144526878670849543926117590555`60.*y^20 - 
  0.2441880854363808745732034410769320762412406413495740076218548196632557818\
388`60.*y^21 + 0.126199164304774353422903982180144913423328030578955890384115\
50564146825878014`60.*y^22 - 0.0651258947769308014338188137473574180451035961\
5962826066050100975695380506423`60.*y^23 + 0.03356365831281333307861758118576\
571461736787118604189975217432864423036286836`60.*y^24 - 
  0.0172762713877762020845738148987181605637688495870476627339010030800339297\
5577`60.*y^25 + 0.00888254180171750272984759081663070848825433736138830673914\
417726918989042377`60.*y^26 - 0.004562131462819457560285775979867699605828016\
01913650769142377575038502472721`60.*y^27 + 0.0023408547047409866266197591834\
2719713340960345775649099030271594805134731365`60.*y^28 - 
  0.0012000150112353048118253969339043045660831984037727659104410172266916428\
7969`60.*y^29 + 0.00061465432321539444932477294340318021954159845337279872584\
378351248492347583`60.*y^30 - 0.000314580036302619043545499086418080151657752\
32325861248455152356889467054093`60.*y^31 + 
  0.0001608825711660141618246315344176079837789519307216095184098143841112282\
17`60.*y^32 - 0.0000822212646811135279433355517030701853951735226748131547592\
8289278327712613`60.*y^33 + 0.00004199277445232539418831780909539525945981062\
640996719103927461681320828368`60.*y^34 - 0.000021433675606078966654747357417\
51902072850405591176701778482825330881445125`60.*y^35 + 
  0.0000109336568072785890642694928954317548787142044665118326075390389940285\
3417`60.*y^36 - 
  5.57435639365169035911413112184689835591346128471768981885625342946569149`6\
0.*^-6*y^37 + 
  2.84051606264400206054632811949704704997948947206834573247099049618797813`6\
0.*^-6*y^38 - 
  1.44672079389190754999428941531512374926776725715348940892919459138883232`6\
0.*^-6*y^39 + 
  7.3649194742318048378598723149973417347971519349792412918590408828449282`60.\
*^-7*y^40 - 
  3.7476337189720576704381778928285423305671340733575258759855631850662661`60.\
*^-7*y^41 + 
  1.9061692467498301545673736388968844557094523749594937409704496018633362`60.\
*^-7*y^42 - 
  9.691469662394427371933602414751089517261102900311160037482499274373084`60.\
*^-8*y^43 + 4.925493667722759077134519357332400491215928211856916816096076254\
6076429203229874719694956`60.*^-8*y^44 - 2.5023575930645824423865515845879427\
855968654509454145823295098104661610804537726717833472`60.*^-8*y^45 + 
  1.2708535467278115744350221996531934533014535366245838995285590260347532843\
303375608016883`60.*^-8*y^46 - 6.45200595431072022047350383062042106794859238\
5837255490215730810005844574906482711970576`60.*^-9*y^47 + 
  3.2745627184463701085725376110149233599452067957515895804351198679478211140\
44225828694706`60.*^-9*y^48 - 1.661410550845738144412537471933024060448931157\
79660416061980420164311567546161321898501`60.*^-9*y^49 + 
  8.4269644441034519210365158611616720623285336773545693007840529463639715403\
0178027398918`60.*^-10*y^50 - 4.273080074510064407665713999360235957986204414\
53393299165379064004979093897653857190839`60.*^-10*y^51 + 
  2.1661643402671336008395660172930936923678981994258498138709621966779648855\
2851832820309`60.*^-10*y^52 - 1.097809103673799014458439346462279744955385406\
76722324367475478017958620422445870489229`60.*^-10*y^53 + 
  5.5622641279107504832303944797545591957990600513872117125679516625871366033\
307869765869`60.*^-11*y^54 - 2.8175381500436024731204418421442100451324606778\
550888786194292343768969452984582737492`60.*^-11*y^55 + 
  1.4268728171381380987593743308985542182724864222506238465915653710763943957\
777521132144`60.*^-11*y^56 - 7.2243973772504909556741911061648919075029150033\
73993973632832841334741848695939885659`60.*^-12*y^57 + 
  3.6569779522151167622461956694577691692252998788007396625297666262683235023\
64736864392`60.*^-12*y^58 - 1.85076247863744800743083155429927408271822533661\
950017299985297545530531708013763735`60.*^-12*y^59 + 
  9.3646115869950303018640552671531442325150197327970808256863848300293011846\
2829307996`60.*^-13*y^60 - 4.737427166680905626178345688728724573440979082209\
71507021660937776874873258337821932`60.*^-13*y^61 + 
  2.3961380178614099926899010277958930898438474294878982344988883305464443480\
5705885325`60.*^-13*y^62 - 1.211714478800425466623155337225133282950070883242\
08784558168588088405429030877752995`60.*^-13*y^63 + 
  6.1264726563521813423986423199358903802537259783809107292085027041993206099\
388464798`60.*^-14*y^64 - 3.0970261252648312535694587008532005335217602968002\
043252123176730488667594896285129`60.*^-14*y^65 + 
  1.5653293438980346609977703513210627961219134630094226551821724384421471826\
179434553`60.*^-14*y^66 - 7.9103425268405755420454760483739928863673891386156\
75687616021907694806485822376804`60.*^-15*y^67 + 
  3.9968299868501775722883121887455082557538913835343357653452136409132313108\
45303178`60.*^-15*y^68 - 2.01915151533483884242959005250265771730926058566674\
7407548792082079499479250224509`60.*^-15*y^69 + 
  1.0198984456017311823961184219993695094968976707996034053298850357242828057\
35533666`60.*^-15*y^70 - 5.15088190207133393242995824123391388409157143831323\
943004827974562212342168348964`60.*^-16*y^71 + 2.6010258905948815867601810116\
9231964054531252964833560686431930451357807794112208`60.*^-16*y^72 - 
  1.3132514282332718998057496946013269752225090860198111607971924656044911978\
4773517`60.*^-16*y^73 + 6.629684283975723949099815240985328372303326976887458\
1067081187642744576661355806`60.*^-17*y^74 - 3.346425338263692774732218921845\
1907821671620800935836611515001469544691848335407`60.*^-17*y^75 + 
  1.6889401764290802198407325274555299051479267991680658760937158402536818037\
460676`60.*^-17*y^76 - 8.5230232867611926542494730400632961487973015423049016\
90947916340938147510493959`60.*^-18*y^77 + 4.30051786363911392921255717921620\
2214784932903333427344856911771634363957102466`60.*^-18*y^78 - 
  2.1696858058175366998934662744002056911956845986221494936078743227389610172\
82155`60.*^-18*y^79 + 1.09451883151734508026576599371785565934008098201828636\
6952208998215614256506918`60.*^-18*y^80 - 5.520789221765435831046396534316293\
57098571200088514117616716616219257058697003`60.*^-19*y^81 + 
  2.7844012941320811084724664636806485723252244418888705060847808784694158869\
9482`60.*^-19*y^82 - 1.404159264893735431940429202431960696714329642754647867\
53497436215687971304737`60.*^-19*y^83 + 7.08036920318374646077919501599148828\
71354087812524235432367330370890959481393`60.*^-20*y^84 - 
  3.5698625945524026524684394983946611981855752889062816147406345847473172410\
37`60.*^-20*y^85 + 1.79971687809294677013039616547674042015537957815095954107\
28241368801002804669`60.*^-20*y^86 - 
  9.0722491486373423862021176945099708119356432859603481786942570123366354373\
81`60.*^-21*y^87 + 
  4.5728272959663955096183527941439475886471932230765744695913066800694765087\
41`60.*^-21*y^88 - 
  2.3047011134306464322693421721804431468062780454776364427717909556841596818\
32`60.*^-21*y^89 + 
  1.1614627966563502148027338721092322937532397319907943743233342590616470244\
64`60.*^-21*y^90 - 
  5.8527199368775825837049407216663177547056100751608083582567585106794524839\
6`60.*^-22*y^91 + 
  2.9489864037269852581356529727073135049085905598189641450360455626440590909\
6`60.*^-22*y^92 - 
  1.4857686763259318680794077250260923189580134840555190803450228255114672596\
2`60.*^-22*y^93 + 
  7.4850346121915538778516050077750742035307673676582256540103204219012268809`\
60.*^-23*y^94 - 
  3.7705211068195215636381262820592653099949807464445582088999218091059491535`\
60.*^-23*y^95 + 
  1.8992171597937782483105547597910774818563612802291450505392085940793311376`\
60.*^-23*y^96 - 
  9.565645355709359331326160619534893451819774287307452989979204445315620132`\
60.*^-24*y^97 + 
  4.817492181287274619129171743540653722895789183912398417687301944493875452`\
60.*^-24*y^98 - 
  2.426026419437421692554157965927509755635814033780432084119493631515131819`\
60.*^-24*y^99 + 
  1.221626511811236454412235412615596840417605244412857353526471326859631578`\
60.*^-24*y^100, 114043.090439562202346147197960464096807610030060212341625825\
0770553677310591924231`60. - 48617.652434027991622448814371704025116754728665\
95731551337065704788747634044435825`60.*y + 30304.037886823386440562047469176\
54624996893628418024377823518469553329257722729878`60.*y^2 - 
  18168.909852297407151638132706433424531546989408114373331467780952894537028\
63507919`60.*y^3 + 10537.9261840353113057664456591256273677835714727312208267\
8805965576849748654349714`60.*y^4 - 5990.029978011679524990849836325613001505\
46825019169569255341034396302569189055192`60.*y^5 + 
  3348.8780815319017457584311242785292977219970074591376533005327970456234293\
6446017`60.*y^6 - 1847.491989700775016535060387271086891825187319540746839267\
64664768811402406261014`60.*y^7 + 1008.31161722002630961526865816750598356128\
552563363653446064900033703379360956112`60.*y^8 - 
  545.49451798710488006977378822040653170263376254330981485918474290987235892\
626336`60.*y^9 + 292.97106338850250233226832831772869363747393144940482532700\
756959975484476656532`60.*y^10 - 156.3889140293880241998611089875029402900364\
7045227021284826041793435051285539007`60.*y^11 + 
  83.048849691559611663392599619580118362078140039923980792398892698536289313\
24255`60.*y^12 - 43.906234714620478830142746584387341396999265678673370315139\
2028619873274708958`60.*y^13 + 23.1228290848686232101606935055157561706206187\
9593879738135199025189240541710334`60.*y^14 - 12.1363571637317757778349173373\
9598949747889592478997988129584262421992044928377`60.*y^15 + 
  6.3510033809313881237737652174432438850951543493498541853623578726491959597\
6281`60.*y^16 - 3.31473141940824238129148263085418914859565375020183255696105\
600756038395432612`60.*y^17 + 1.725953010443524758014651993784622369820253629\
26452287194009408182926851993286`60.*y^18 - 0.8967853458446707734824640006222\
5372394256601223953493840248922902725130881607`60.*y^19 + 
  0.4650678778056865589793522842939058384439686547784032347323679449563332579\
7026`60.*y^20 - 0.24076295212765353936094852444255583339766835669062157245415\
886211514222465824`60.*y^21 + 0.124444441172127903285832964589969318008294255\
38409404641404261748270983315977`60.*y^22 - 0.0642291949372676156430638136164\
5186462547221568601947898727129993314462996055`60.*y^23 + 
  0.0331064109837109769354842500744831415990591400441798780549614203585627329\
9362`60.*y^24 - 0.01704354292288232265118146717463681265934354938368331759881\
193985202975598219`60.*y^25 + 0.008764279089246551061403949920290733878521452\
40453122885367916938885622292145`60.*y^26 - 0.0045021200322706308955709296391\
1830066559053083213734920394859384437958480651`60.*y^27 + 
  0.0023104401479045191809403577349500495339480798834241336831657333162438489\
5074`60.*y^28 - 0.00118461743048172953744340862137396756891755639049408271330\
637042871359718381`60.*y^29 + 0.000606866791813607273565543895227806244247035\
07224005767449537027144581991594`60.*y^30 - 0.0003106448191441562088823314030\
9697770234527061617473605078681572671485554591`60.*y^31 + 
  0.0001588955698461970926677565893627350117306071449821151802208691630647376\
2881`60.*y^32 - 0.00008121867795106388763395996240934497252760971722365092586\
626855088438714007`60.*y^33 + 0.000041487218159543727478751392044365772819565\
07692748150376429567678006683997`60.*y^34 - 0.0000211788948522217191450641736\
3516201567299876249604856011104419634257233677`60.*y^35 + 
  0.0000108053245326422788474434778039252454136652370347523315464191464976572\
975`60.*y^36 - 
  5.50974675132312585105218678411205894899664882026106546544916418130204792`6\
0.*^-6*y^37 + 
  2.80800219181195904911956859427839455074379723061321589329922408489810118`6\
0.*^-6*y^38 - 
  1.43036522415565169122741192801130155517384674061982218058856409902653252`6\
0.*^-6*y^39 + 
  7.2826758167726406108924567606876112550254527667603951216726057387609421`60.\
*^-7*y^40 - 
  3.7062917175346955608109673350587983748095049043723208553524669311016247`60.\
*^-7*y^41 + 
  1.8853940929225458867547953249792607280724075440564326324873680178158567`60.\
*^-7*y^42 - 
  9.587100819290823167978216369839550038216540337623127868566886536744115`60.\
*^-8*y^43 + 4.873075651779531792778213821365072004006857937221587284808414071\
1832191185011388041693795`60.*^-8*y^44 - 2.4760378452739135432573933378949996\
229696010960685471015455589523789575882565485815709002`60.*^-8*y^45 + 
  1.2576411415673711732934528490938675130496195370366733304776353701934540402\
540078168601412`60.*^-8*y^46 - 6.38569459130583469648747533168437389120249838\
3884093727295300181401032737464719911166976`60.*^-9*y^47 + 
  3.2412886251842206609158463353172811225005964879284621993650426471564045994\
66278228079976`60.*^-9*y^48 - 1.644717240911236255609092337958732915204837233\
321537960323553497976038621167895612502568`60.*^-9*y^49 + 
  8.3432304318397411671714563283781492447049352711389785873278177618889949343\
9926718816981`60.*^-10*y^50 - 4.231085866451214911701049536371283166000768419\
02490168696013386249118538532365185545461`60.*^-10*y^51 + 
  2.1451067156559993945211620916555346003420801278360676359117360475235264009\
6410190717046`60.*^-10*y^52 - 1.087251485718298708823495589550189126959063531\
04395026508579144556764304534483916204795`60.*^-10*y^53 + 
  5.5093388854545208245528869668219972140617243753281003467505386064315066148\
295895306575`60.*^-11*y^54 - 2.7910102052071608623580446922029630918633343799\
836533123296496808855051484494997697348`60.*^-11*y^55 + 
  1.4135777230532408121702751660435285496177113931463902730671862304905478067\
656362810008`60.*^-11*y^56 - 7.1577735969164077465051084229578966918830820859\
30025137321742850489991087802716877414`60.*^-12*y^57 + 
  3.6235953684305333482599400878036249720173076160610333162084390960407869483\
57223914327`60.*^-12*y^58 - 1.83403748276280756739286777218649230442769928670\
2142945475465389335259083941958334068`60.*^-12*y^59 + 
  9.2808258906928603003266980284036510513907202801109236108299457150894125016\
7782431955`60.*^-13*y^60 - 4.695457668918878709367988534534337224001478112222\
05140310683665358356315370067793053`60.*^-13*y^61 + 
  2.3751167082545462148889606623730959044743673969633296805170602390489963970\
0201067785`60.*^-13*y^62 - 1.201186383260388423394584691481948641020039376262\
67140608422056137469821043735784683`60.*^-13*y^63 + 
  6.0737489738053714755039616468705576972919968060432762473653777640597311725\
328306343`60.*^-14*y^64 - 3.0706245872559893766520602887243958871114059036818\
738398083909095634714155579984953`60.*^-14*y^65 + 
  1.5521096352492071520051902545481700506972764978253881915535276136110084120\
297420741`60.*^-14*y^66 - 7.8441536211315005946962100575886435974473143174626\
66739816327256462708842555907645`60.*^-15*y^67 + 
  3.9636924226355501252101125905778624117254338327142977142338290937561385285\
25750404`60.*^-15*y^68 - 2.00256216623685136181338819838998285904676478637995\
8625543374557127915155500646189`60.*^-15*y^69 + 
  1.0115939600624718275378875418493094308388404430011803973695765713715407576\
55951177`60.*^-15*y^70 - 5.10931267873639828237448137909459936718225915797370\
509507529854969574408698400206`60.*^-16*y^71 + 2.5802189619513104837108553306\
5041730036218300047109193943730727661486965673383904`60.*^-16*y^72 - 
  1.3028373227431822640383175838601680418218305521480106029232754145913493073\
8558031`60.*^-16*y^73 + 6.577563027872905609048390426792661067658306267513890\
2964834820898713928002211249`60.*^-17*y^74 - 3.320340532630084599659310307900\
0458980428288107595145865104187455422266523158503`60.*^-17*y^75 + 
  1.6758862536045578525101750072746725087879192569954303279031534409811167983\
002553`60.*^-17*y^76 - 8.4576987998389557687305753974656470535950171298078099\
31163431825306445487843947`60.*^-18*y^77 + 4.26782949199755493938614673800690\
2610128026501234809254789303741262944898519126`60.*^-18*y^78 - 
  2.1533291836958122005744221824417492150699923138578912937860981697969452169\
9457`60.*^-18*y^79 + 1.086334603688608885902886913031804180084151450772799282\
50146187666379023476046`60.*^-18*y^80 - 5.47983994618256989358614644173520357\
472665723395291531248610999789387676537561`60.*^-19*y^81 + 
  2.7639132834985252721729757375956513944890697293745957249537959928541205161\
2818`60.*^-19*y^82 - 1.393908907358382573874507537746513126538117661343544100\
27634874747923859812466`60.*^-19*y^83 + 7.02908726117586507152224417062588690\
39565101572922990123438229663711351354752`60.*^-20*y^84 - 
  3.5442073191379781457722241520037627433519140467595101435912047045445448817\
87`60.*^-20*y^85 + 1.78688245995257224773771991859577797563707028634330352173\
10006532691801617563`60.*^-20*y^86 - 
  9.0080449449424576982723328255478824181560879356384854004284197457929121866\
75`60.*^-21*y^87 + 
  4.5407099989426267857576918861591814856209886971071364713261820414687778696\
59`60.*^-21*y^88 - 
  2.2886352821032395932622683334999466809637384124151142996950577661528961501\
28`60.*^-21*y^89 + 
  1.1534264893801366237790381625506808686549748371884489611395996594531329159\
69`60.*^-21*y^90 - 
  5.8125224051237040360551684991312268116535073587385894971704024310633875972\
7`60.*^-22*y^91 + 
  2.9288801041554258215033137901404247108149302997375149646962185496895812483\
4`60.*^-22*y^92 - 
  1.4757119833865382426624596987156943321364511952067460836261962600951618289\
1`60.*^-22*y^93 + 
  7.4347345104584551620175799827004337988587009621620560525879020314491879085`\
60.*^-23*y^94 - 
  3.7453632577741571619804030791076959673828225675779487938533467621742775466`\
60.*^-23*y^95 + 
  1.8866345872372793491091466249683301030759837575665052772375937766829538635`\
60.*^-23*y^96 - 
  9.502715464361372873530765464904702286706373901443517706498690679056508761`\
60.*^-24*y^97 + 
  4.786019306195640802592661217064267671856064708133607848330292061467317047`\
60.*^-24*y^98 - 
  2.410286299574925858924719576451704340744653455871388439422643641437701244`\
60.*^-24*y^99 + 
  1.213754747100975534699451281953168280451533722008181122464288240995373799`\
60.*^-24*y^100}


==> anc/A_numexpan_CA1CF2_s3.m <==
{145009.957556003906628509564457817477497198116255527891281165272138582399056\
5358144`60. + 269636.10040953809063797696254393300284813178147550798345818329\
731253222150988447159`60.*y + 371737.7515092015189839139016683578543405926698\
5611141226123354428145004096352918371`60.*y^2 + 
  468024.48321344088863178000765062723060594442252355363526397583226764318461\
328926439`60.*y^3 + 557857.67614296539681148677047162923247146896470455614346\
060869565293219596690268467`60.*y^4 + 642755.24636084768886804500721284020306\
748753587744440195860329063696819189298179862`60.*y^5 + 
  723709.48723288501617368081607684447691653736146564709722601005735459896240\
132178059`60.*y^6 + 801394.75113636603895300217167720852410219501673176008818\
5197743668228024498484548`60.*y^7 + 876303.5956691227436966724037840562088640\
7349498365793249042536641626807631609941157`60.*y^8 + 
  948810.81362645947975915598427762952822574231398511609236906834840872607384\
117019443`60.*y^9 + 1.0192101772027107987846619350809104858301571294466618361\
6848149798348841877715687869`60.*^6*y^10 + 1.08773741406158710498324802371126\
836023334034376884186803806156875220315400096142477`60.*^6*y^11 + 
  1.1545853469176240176537709075337810754051697100529155542352196604750956856\
4439107469`60.*^6*y^12 + 1.21991426423017096860934164171734991488275334504535\
892300570777675883738965594212471`60.*^6*y^13 + 
  1.2838592496643064448224029716302431269978482763963717167129761925390339506\
4968092868`60.*^6*y^14 + 1.34653549941526216017692865199339007146531039680188\
715646415210300001381838529155459`60.*^6*y^15 + 
  1.4080422670286072075626414009116613978345351634451620978680471851981461255\
6639739538`60.*^6*y^16 + 1.46846584732992896780653831244196882728342767908220\
489695711245147536892044460479271`60.*^6*y^17 + 
  1.5278818722621494568094618224056806175641209371281497911553238362499858327\
8099945365`60.*^6*y^18 + 1.58635710410227518956584554687576811408729013189908\
387614304162941895018449533757861`60.*^6*y^19 + 
  1.6439508550177657081981214058399961649552831790328890943142855938423716531\
5131039921`60.*^6*y^20 + 1.70071612443297788930062215662883333644868203359797\
508958234411334228376404757495849`60.*^6*y^21 + 
  1.7567005202511935232977652534753419004535087399090078186347131151420444731\
7326599131`60.*^6*y^22 + 1.81194701239115697984747125948511422292361448812099\
085546130655097183517745642017286`60.*^6*y^23 + 
  1.8664945547138255376587783200218759500106715435341935046655704756548779691\
250835222`60.*^6*y^24 + 1.920378602553735895738283964528899987443987038559351\
36860176808924256433022213031989`60.*^6*y^25 + 1.9736315466343524460933064526\
2691994461200741345545166324127339712536081268079771639`60.*^6*y^26 + 
  2.0262830794103011067016121925532176395272078684528265709467521015482819332\
9346407003`60.*^6*y^27 + 2.07836050634973986749412206196028667599989053964557\
007954442081551240143203234824557`60.*^6*y^28 + 
  2.1298890120095969012544396475946427176346508051857634847085439853194029813\
9859175425`60.*^6*y^29 + 2.18089188872971946119621477508065942942923286922715\
378424949905702972154352347586869`60.*^6*y^30 + 
  2.2313907342129198708601233401211403083101492812856824571335379875441078309\
2238535637`60.*^6*y^31 + 2.28140562304759676220758091147901602286936594238331\
19351592127210105232905756089859`60.*^6*y^32 + 2.3309552562820149968110501074\
8163274952807121934471777769804735122114432966309480118`60.*^6*y^33 + 
  2.3800570924114994695712687603556691699703147207269381939635357327330459270\
7185281421`60.*^6*y^34 + 2.42872746254520989133015580356037831225561840128828\
916546119576566504019973455363334`60.*^6*y^35 + 
  2.4769816720430964989087334184096698648774276409591081495611921565305340163\
6663531487`60.*^6*y^36 + 2.52483409052994889960960140430674004049715411957066\
667546952827372240911084942245005`60.*^6*y^37 + 
  2.5722982318822922672147522760784359708506014728708930251094846152785730356\
3798440045`60.*^6*y^38 + 2.61938682553006459353832820631159410537162066892913\
93255732702311599828815031420484`60.*^6*y^39 + 2.6661118802068105327111553048\
5424551083325728532741373497722361194272261061156501858`60.*^6*y^40 + 
  2.7124847411104535062040060190143461804469202628352147492299285008658376820\
0283624703`60.*^6*y^41 + 2.75851614129444500609462963574138028163309623079964\
154552995775992786520414868991229`60.*^6*y^42 + 
  2.8042162479906416504941049290296415826861280647770266714956397300369830208\
9490812693`60.*^6*y^43 + 2.84959470446619615126613097162442946716412196758607\
905583769265457428205911677300963`60.*^6*y^44 + 
  2.8946606679335407331204436111811797668704703170248415646549204445552713375\
3531253781`60.*^6*y^45 + 2.93942284396236711716324987802658619712503102653731\
117411160339123522007094468739078`60.*^6*y^46 + 
  2.9838895177830938373994524513734715482576136843612948012559480511231871572\
4819136865`60.*^6*y^47 + 3.02806858282082192894398082128509785224300574514181\
113657657544403426333839313078076`60.*^6*y^48 + 
  3.0719675667557208725757867743935004383230774951389417720161175786309773924\
5222661761`60.*^6*y^49 + 3.11559365536893940672680257103908662214666502931761\
555304202469751113940861023233418`60.*^6*y^50 + 
  3.1589537144015013309814392359575361403052970887929735889748552681927960979\
0191721051`60.*^6*y^51 + 3.20205430962640224337987037294972164247840720639967\
014235683952651641073093066517697`60.*^6*y^52 + 
  3.2449017253105894795860833870993912409757314781933864912792698116841956303\
5153527818`60.*^6*y^53 + 3.28750198122312033138871442437001187284390444740618\
378622132816466808738837323734605`60.*^6*y^54 + 
  3.3298608483280832223087088788172032603178651937016284974852544011193954959\
2490915147`60.*^6*y^55 + 3.37198386328544038475563315310572612463734030484994\
83610319976653989103144535072475`60.*^6*y^56 + 3.4138763418694795630185456677\
4889513514403722912954717017663124095794734977308222693`60.*^6*y^57 + 
  3.4555433914027694405432009171029446795677236412045068605785917198734763293\
0286216185`60.*^6*y^58 + 3.49698992229316514797585340282892484751409374908684\
539339009986970212269250780881949`60.*^6*y^59 + 
  3.5382206587523085050705075367249643806174802242049991811294636076743411971\
0871424545`60.*^6*y^60 + 3.57924014876604460827703234352506916140821254039840\
078634878099126731939318229145184`60.*^6*y^61 + 
  3.6200527733800889748151280152217923111378865325219920669985564824591885901\
8141327355`60.*^6*y^62 + 3.66066275535800558495390204215248543642156461327608\
944848293268630776710124169458814`60.*^6*y^63 + 
  3.7010741672629912978724015390930743329973742674643178832674463412393639465\
553953067`60.*^6*y^64 + 3.741290939010016542799423934718537896134730660508474\
03757302712650180714127741990643`60.*^6*y^65 + 3.7813168649304687233753657728\
6748275537371490632331991512476300068159390771502329236`60.*^6*y^66 + 
  3.8211556103875168552075844286799919552550131283737819785532277359647655184\
8259743023`60.*^6*y^67 + 3.86081071797690604454772333743397317009063555971821\
5869970660899230375454873965587`60.*^6*y^68 + 3.90028561334474865883896955362\
237015294467851238495261699570654000335668857502162641`60.*^6*y^69 + 
  3.9395836106510621535431613198971177158298236011565321867415562882880956644\
6079739974`60.*^6*y^70 + 3.97870791770527384247304384411421294119691992030632\
351455559749891671083741761667279`60.*^6*y^71 + 
  4.0176616407976375937909609524919751289750841761694989822656097290521999265\
8845560208`60.*^6*y^72 + 4.05644778924845781330808506296681090822675048374725\
273001947569380474856377811296191`60.*^6*y^73 + 
  4.0950692796951670296623992521721930919910115219694811265815266969665678067\
8359311198`60.*^6*y^74 + 4.13352894013563290052778459674478404718672419895693\
716023687893745817988795311528864`60.*^6*y^75 + 
  4.1718295137445591671858477070041777360125979478396209015237922068879866770\
5952932182`60.*^6*y^76 + 4.20997366247847596745220604352787844774697968615174\
793889241948260434426295604685677`60.*^6*y^77 + 
  4.2479639704835729599760542665819852437208058953768101930255737594437074843\
0894353404`60.*^6*y^78 + 4.28580294731950065647402988932005353044361113851064\
441614168376993027923531376677188`60.*^6*y^79 + 
  4.3234930310112394727355442550190714475975036018003181086032669398682101952\
396859373`60.*^6*y^80 + 4.361036590940201901392567864267645141973630676472979\
81022560399416996972776561323434`60.*^6*y^81 + 4.3984359305848816568348217534\
5900149500347400342972624142006842928392449533807738176`60.*^6*y^82 + 
  4.4356932901205864486465609156149081016874147544406504156244732442679208419\
0035293308`60.*^6*y^83 + 4.47281084888708090901682518804422974525524430080972\
317694012274518337566602938401257`60.*^6*y^84 + 
  4.5097907277323166288697642575397518432320235059899461473481270464129542133\
8949465357`60.*^6*y^85 + 4.54663499123983144249626544308834966460828137782619\
193497782406839506576151233623172`60.*^6*y^86 + 
  4.5833456498468548530252940754899768023453055572385263376191111411968051842\
8770590765`60.*^6*y^87 + 4.61992466185965616755127855354280780843710684530675\
47846733421966360995080147887376`60.*^6*y^88 + 4.6563739353722123495361515627\
0697812895542367472266118248803546399215866931148920312`60.*^6*y^89 + 
  4.6926953300938500628396699010581057297747200306588051679353580661447413614\
4494714846`60.*^6*y^90 + 4.72889065909112752117255073665632946078540920817919\
082587606495488573236122484020511`60.*^6*y^91 + 
  4.7649616904488635506744468776344347011340274763651994739853154436821679499\
4168456975`60.*^6*y^92 + 4.80091014885489100335589286207304665083843894095540\
7753595529643699869909635779652`60.*^6*y^93 + 4.83673771711280687422050852713\
157276838567456925290620425116455609566195964746064336`60.*^6*y^94 + 
  4.8724460375867099623637809847546093965709499974412091022565665034936425134\
4745293319`60.*^6*y^95 + 4.90803671358165667661649825786964243340708828404981\
102639489913400730122143651451173`60.*^6*y^96 + 
  4.9435113106633248102968177129189463848428433604646687343078187553326768251\
6403994925`60.*^6*y^97 + 4.97887135792015215892538634434896147127008196781357\
010344409006629980985728210095818`60.*^6*y^98 + 
  5.0141183491710102439040097746298697758792197385737270668212455883198756549\
88018572`60.*^6*y^99 + 5.0492537441212817860471463161804409540478086238726636\
1883520788994980768024469756751`60.*^6*y^100, 235036.648360631483602614303194\
91167591413970222855733953072126839944581239521517884`60. + 
  288785.44198669862278350173530695727889917083437597275699027884374359096463\
237722975`60.*y + 380744.0275837335913118654937519986473346974414375462020297\
4920577807649966729705636`60.*y^2 + 469278.5067855000685699834076337338631559\
0125440501897952819821690325075849732127814`60.*y^3 + 
  554315.41907072413009383522305022988874307651888751765766311719389175012818\
902019351`60.*y^4 + 636033.96194677010681917165173802254400534053107071874516\
828388864996774139569234249`60.*y^5 + 714709.92432479164387454772682972373283\
760618472627629580708428464100347271157907471`60.*y^6 + 
  790678.88873206869238107062015224990287017441064734455308291162240047432375\
530278617`60.*y^7 + 864248.31492687836324625643315386570947126787256737476540\
970359564343951820203097194`60.*y^8 + 935682.20785018287174145199617204996601\
615040324677713337539423392702217505521599781`60.*y^9 + 
  1.0052035787625143693258718147680627598606085543416620951693183643407562106\
4621279982`60.*^6*y^10 + 1.07300067054261809652912394902610143169326789258933\
220183218479570604379157510168787`60.*^6*y^11 + 
  1.1392331703415076047348244050826020468686047077371217708913782171353918173\
6980528614`60.*^6*y^12 + 1.20403749715184204860018034823738579320237750356878\
505302540452286077936344986520895`60.*^6*y^13 + 
  1.2675310800001417482515523839302837400319489231010520806586993248741473456\
728098735`60.*^6*y^14 + 1.329815762670596305629303479424802884146389187817046\
17619349231970880467320061124673`60.*^6*y^15 + 1.3909805054410140993317369461\
7211249447176208365931230399185646645663073732744277787`60.*^6*y^16 + 
  1.4511035357912903534625917105332880640713915436402524785484249391680796215\
8980492573`60.*^6*y^17 + 1.51025407071137540155923142305913807863598220573989\
687481915924309963081672893262782`60.*^6*y^18 + 
  1.5684937058974358733896382428631929817764359112785739718010576833306124376\
8586222365`60.*^6*y^19 + 1.62587754484314500000638657040483819278562326810643\
889099461751584722737529894880562`60.*^6*y^20 + 
  1.6824551235754283189340296327265238134788020612274199906106760576141905512\
6995026173`60.*^6*y^21 + 1.73827117369285810713660262521633786240441868439516\
045419388257675243672176543189334`60.*^6*y^22 + 
  1.7933662565056925160243252479802924284275596371531832427104760188881509526\
4372589006`60.*^6*y^23 + 1.84777729365425608746652019306780571036666793906925\
408463107612542867741658552224686`60.*^6*y^24 + 
  1.9015380139764733533093491012722160227054437643951868712549464223799436605\
9641172516`60.*^6*y^25 + 1.95467933213925325880689953282045793986232764896745\
365564423073728625268210258982351`60.*^6*y^26 + 
  2.0072296712967977306496899082990214921562623347987983390184057038414172816\
9482285138`60.*^6*y^27 + 2.05921523953781957888275770734095715879198270214990\
596074406177380657434476624909345`60.*^6*y^28 + 
  2.1106602679464082363376555980294776154929293148901772631991311385048330526\
1491811042`60.*^6*y^29 + 2.16158721659025951200876683353244699589103420678962\
066618830253850262526023572186854`60.*^6*y^30 + 
  2.2120169535632900796909225404200136383342217114123403614943981003062783859\
1995927512`60.*^6*y^31 + 2.26196891127142047413668069716161223828082917962730\
365297559679083528757043133768445`60.*^6*y^32 + 
  2.3114612234036968761827701893334158601858578169826342068356503835328164271\
1544092382`60.*^6*y^33 + 2.36051084543308149188154975924785100641071164036895\
900246844946367872445770164064143`60.*^6*y^34 + 
  2.4091336610096559470342788239634591343698075871777022238516762477704153617\
189724601`60.*^6*y^35 + 2.457344576218814113806074233956405718831573755338326\
40052002984275177230825901032305`60.*^6*y^36 + 2.5051576033591768314888028467\
4393422182643202381644138308500713647503375233886477032`60.*^6*y^37 + 
  2.5525859356346713812546662875703536888460908683268743197346963642566057126\
0586960195`60.*^6*y^38 + 2.59964201394098837162175693335558183030597093228982\
988407393018329422670350136909266`60.*^6*y^39 + 
  2.6463375867494586310117986805701958482665253650753092060616212150350082267\
2862795699`60.*^6*y^40 + 2.69268376394419706418804919482282777864270896952270\
852911189618018180871330589729592`60.*^6*y^41 + 
  2.7386910653455293435360911168430337125342740163836383215465029345851944874\
7811856791`60.*^6*y^42 + 2.78436946454978573598896342538961059208492867874536\
647125429661824333092162294335799`60.*^6*y^43 + 
  2.8297284286289422698753914717649245186850059110078621458907090098233465802\
502212865`60.*^6*y^44 + 2.874776954160441093423333618255312724780921656645496\
25147794042636879597348320860781`60.*^6*y^45 + 2.9195235999955096011316543351\
8265897396946939559516022202456110170238403492872417097`60.*^6*y^46 + 
  2.9639765171215394213815184303139169289808729144504760981644953628355841758\
9742090604`60.*^6*y^47 + 3.00814347592904758898104462448234674661704164780301\
703714839713003425856053503817783`60.*^6*y^48 + 
  3.0520318911551675960521000305680487005552760794959587810810138991411626809\
4437360544`60.*^6*y^49 + 3.09564884474247571279246691768486537404100032752601\
970837372463772332962991225063516`60.*^6*y^50 + 
  3.1390011068233967473572864693393929959452144395559859209515001459951778389\
5357480058`60.*^6*y^51 + 3.18209515501574833605359262087123591848038853101104\
077626791248249846094890904687261`60.*^6*y^52 + 
  3.2249371921935880269476256460962924156315200421945720663552814957259931191\
0941376698`60.*^6*y^53 + 3.26753316287893417817640897376747794312809959302671\
913895009175955646344524711749475`60.*^6*y^54 + 
  3.3098887683837310888759027237025000462760136765556014294190992218009486517\
3096526841`60.*^6*y^55 + 3.35200948081727746199316819571579223569515240930269\
475711746324364440545972827129881`60.*^6*y^56 + 
  3.3939005560619460747572066375115960631346315759854952833371343692505285339\
4255243151`60.*^6*y^57 + 3.43556704580914709257393550926249258698677891449637\
068084515032746326053785409694721`60.*^6*y^58 + 
  3.4770138087379207999768072999302242009278139710952650483012066551221512472\
2824233794`60.*^6*y^59 + 3.51824552091011174276235296695187053802630936065477\
321674688372450993552576853369998`60.*^6*y^60 + 
  3.5592666854486255067936167829325920597968368799137324052047562268481190246\
5710653516`60.*^6*y^61 + 3.60008164155867356256355026330591494466403843094419\
828548290217283529800448194908041`60.*^6*y^62 + 
  3.6406945729460611123125690102088199331807886142777219002082003736706210843\
1375947607`60.*^6*y^63 + 3.68110951568137352020888241253572796084273024685670\
748920913020135158234892190343329`60.*^6*y^64 + 
  3.7213303655542876313781378556690496658802546965621453019350978475592546860\
8527700394`60.*^6*y^65 + 3.76136088495810516170142357604606930358985080643929\
674920230134120592359498462664781`60.*^6*y^66 + 
  3.8012047093409158964076305368321617812302283640304645892134995399280572213\
9237634259`60.*^6*y^67 + 3.84086535325649626537640568994938196903065871036945\
077934498506863666478491838266792`60.*^6*y^68 + 
  3.8803462160450884523472769893029538450881420970061958171113073609857440806\
7294531014`60.*^6*y^69 + 3.91965058717154693270870039528849104828397969092909\
186017626729173515591410589587903`60.*^6*y^70 + 
  3.9587816512459486768885661724040663887478535353151605323196057286908048100\
7940705171`60.*^6*y^71 + 3.99774249274961002054799703928436366704464483681436\
7969552290381122655832976520411`60.*^6*y^72 + 4.03653610048751096528882087727\
57179404653665788421228613041248223534923290734605902`60.*^6*y^73 + 
  4.0751653717863732592026286612407818799400618998521857891019842915238243480\
0109852562`60.*^6*y^74 + 4.11363311645605165233295249839909360089044911521147\
487607310301467572350705399589132`60.*^6*y^75 + 
  4.1519420605304603045238010371489663427028320013612107786254462965624217326\
2860460563`60.*^6*y^76 + 4.19009484980295263896649395918954103720241003953072\
656644800883830302671781886108008`60.*^6*y^77 + 
  4.2280940531698890270124890614507874568563690647206536314920845620169137206\
9360417785`60.*^6*y^78 + 4.26594216579505021197092997522617275315795897905884\
72983581385320291823923544093269`60.*^6*y^79 + 4.3036416121065743925097354775\
6568458085207516347150297823746049002987606121859691228`60.*^6*y^80 + 
  4.3411947486372026827768241346353232657623847261922279721203942863393147154\
0340939764`60.*^6*y^81 + 4.37860386671780261958686758430829099468931644162224\
949985791269505365919301084751475`60.*^6*y^82 + 
  4.4158711950333948189238313409314552449770735885169649284284999291557469818\
4448360842`60.*^6*y^83 + 4.45299890205022695120957953414019888518175366859401\
850502038081381003109581804536578`60.*^6*y^84 + 
  4.4899890983218157993174913060892927182281829306830481907194287029363480566\
8811037754`60.*^6*y^85 + 4.52684383868130682614835925656632202236515982594974\
263172796298881819971483793860812`60.*^6*y^86 + 
  4.5635651243269765242150244833967994474291337239164557887971760778684917143\
7776382027`60.*^6*y^87 + 4.60015490480722147014551655854745265305031696081914\
549480800371557093887676325872668`60.*^6*y^88 + 
  4.6366150799109355341989547737496027428307514316871956390787871991809019674\
1855911664`60.*^6*y^89 + 4.67294750146876956992409971539914143015759529797288\
47231660006418201308351886270404`60.*^6*y^90 + 4.7091539750703929579223009672\
9844436564987504481369305690108065267620756610943591402`60.*^6*y^91 + 
  4.7452362617025307419996342702928267282579653679124825304744967313613035294\
4954571137`60.*^6*y^92 + 4.78119607931223119885281107083450496958535644770009\
37417407878461761363136528996318`60.*^6*y^93 + 4.8170351042995241978928298946\
1224744844905988722702077321711486313810734471697861474`60.*^6*y^94 + 
  4.8527549729433585341648103250453322395262279846112671460133785485268682100\
9610227797`60.*^6*y^95 + 4.88835728276445465341707906667086197710895904237857\
010994698658470649460310757919492`60.*^6*y^96 + 
  4.9238435938284761126338334616884353458656486404620843368582170648693892395\
1628637162`60.*^6*y^97 + 4.95921542999270717119296672679681527730678955397414\
292231161008979189208958627971719`60.*^6*y^98 + 
  4.9944742800992236711564947779713177852027732158833282523288263971956368909\
1817484126`60.*^6*y^99 + 5.02962159911735855378756094483691325508487057795658\
909859252625031398501219945443672`60.*^6*y^100}


==> anc/A_numexpan_CA1CF2_s4.m <==
{-230808.94844212442980368463016619964279037711915230479903114591909562526462\
897238743`60. + 113462.098386842758226829928865089400868059928324536062331364\
7324852547315486596982`60./y^3 + 87013.76444058443406250581497182853191327324\
526236300093713705163493942355171537934`60./y^2 - 
  8797.9270864152350263298772915118099257975904581435175937335455399797104972\
6258587`60./y + 165399.053341889107889914654750841622961006966267351977141834\
26850125161673246275622`60.*y + 63171.557400300183362192036099140676572040242\
2870246493149756314394154199035243569`60.*y^2 - 
  46976.654623992750921631602195882690270179421761535310764074743224260064372\
4131549`60.*y^3 + 1120.020966178353784268766302476168352595782066558120267625\
45306533918735842354926`60.*y^4 + 1472.35311081133833232686952677894363532371\
626105562049811222878375168579168629652`60.*y^5 - 
  321.19205255310369007421240382863455783950117815677695115388477009839983564\
610615`60.*y^6 + 283.18794261508066344425485347205633231918731652780184178003\
217599758580012809575`60.*y^7 - 49.312986651975214882942736359941317520828104\
48093332974012078175662324736414481`60.*y^8 + 46.8721371747513497872681663589\
0239032551885480747060614988077199233815312373409`60.*y^9 - 
  15.268432354425997740069188706209777472401289265242289986071898873812598526\
02455`60.*y^10 + 12.039680328652165524786936167720902605835658825446254078846\
92302507618919479769`60.*y^11 - 2.5884249665659018056875769665376420316667809\
8537232705940295381764972588194722`60.*y^12 + 1.05097725901837584927079414858\
923495032359684789241108762087461197635271255395`60.*y^13 - 
  0.0148885877227800622547844007258629798409108255654381825460110390851474987\
9746`60.*y^14 - 0.32130148850637958476966311126578264894504478827647928039881\
388928138718556422`60.*y^15 + 0.359131802980732706518331500488910927922087634\
02178811250511782678144118521325`60.*y^16 + 0.0017173153530284594840245340631\
4530253529253257709461248895766588765503413931`60.*y^17 - 
  0.2233768327694579553982684322311793936691235967153007235456742306844960109\
7399`60.*y^18 + 0.01762234055979565389742134281624033475210786954819773977235\
358538061872713663`60.*y^19 + 0.109703953162825709648012541305057078002820941\
13282502306484275785877015127524`60.*y^20 - 0.0563466594803885412559713242949\
2788919120232746473170460145471521648818952601`60.*y^21 - 
  0.0293306178681761759486426078462556929620251135832813651165723477264802094\
1233`60.*y^22 - 0.00632617356316180025934814525978411740100728561156902304433\
293777632758040691`60.*y^23 + 0.031459513543101158463023950585546585324772747\
76359190198937114414425748761181`60.*y^24 - 0.0039667193787713943437749835703\
4974156956866774202309464299841161986315879532`60.*y^25 - 
  0.0203742050721498139911024430043866759333059554155070188566174770158122317\
3297`60.*y^26 + 0.00051029953029493038692766133439990301161794909437986241941\
307972658719426603`60.*y^27 + 0.013882791722541220235842268522317790703931460\
21529825384859529822393962836257`60.*y^28 - 0.0025664229657583448280282561377\
6678504989420861404297130218096276421928793332`60.*y^29 - 
  0.0078135709701424558071544964752325452083996928717968430195646621383772792\
1026`60.*y^30 + 0.00078233738882575427831221575061146180037420515344345588745\
741075439862971413`60.*y^31 + 0.005165045161074421885615033033023486943358477\
11397460634037702669028639803541`60.*y^32 - 0.0006060060184201734661589691471\
3189277162908333728339344294940448318024926611`60.*y^33 - 
  0.0033782628176426066871064298157931820325413352573636937225804447843142126\
0841`60.*y^34 + 0.00031181863133824186065829160173890535088870929464658451974\
914594063640953628`60.*y^35 + 0.002261936382521536101520884556631069514801920\
36182801226325381255965291504292`60.*y^36 - 0.0002560553244868595972329113318\
8512671153842637591803432947441068453450294755`60.*y^37 - 
  0.0014772433123720779381560552409482103614974196564470970064591001423983274\
6908`60.*y^38 + 0.00015616211281079826368509324385327823346830791839925836748\
273247110864322275`60.*y^39 + 0.000981070957420278393955010358292500144355157\
94953973711815891514801232416903`60.*y^40 - 0.0001044854669520214140329107136\
0753529239827336755879695596684221541083556782`60.*y^41 - 
  0.0006552689153606350300521805004312341040631180000937764755416610941606914\
4987`60.*y^42 + 0.00006686231569757026808748372447891562963912292830029690879\
042128333873962231`60.*y^43 + 0.000441399000011328927063214340763021838297395\
27490907340395883511834698397203`60.*y^44 - 
  0.0000454336832877305586885026328465435440865240518614461439321809682541333\
53`60.*y^45 - 0.0002978134381204469221598572817889990206085283717912344722447\
0777987953234782`60.*y^46 + 0.00003031419421172494520699521852278412529224580\
024737904261112600121218799938`60.*y^47 + 0.000201840524927509739263296921725\
96143555852026632745131837875792905644104441`60.*y^48 - 
  0.0000204377610817176433520846925665337295520442629318833212066838483086314\
9117`60.*y^49 - 0.00013732721092900896947263607681613489391862278699834731159\
662584865409703734`60.*y^50 + 0.000013751060055046084113539272442230285256618\
27360705789790338304245445523177`60.*y^51 + 0.0000938180042046328840383995691\
3271886950032016766588246137330572472887552526`60.*y^52 - 
  9.33615882770849826728743423829971809859876159449857463067126264203800743`6\
0.*^-6*y^53 - 0.0000642989997829776046158579472257924498164519062201741496334\
949147242505705`60.*y^54 + 
  6.35513923489773546827322495840996708952982196810070517134584638626944205`6\
0.*^-6*y^55 + 0.0000442049747568920115525756556133206005191237803328661645435\
6679328222102502`60.*y^56 - 
  4.34325196140504283780626692687617113887315536676873456090402266279927932`6\
0.*^-6*y^57 - 0.0000304786279578974383921012020996220030507693875736993575697\
4269666893124676`60.*y^58 + 
  2.97591432862433761213967017048895952138633547277746683092258919672358352`6\
0.*^-6*y^59 + 0.0000210729988890703981845021936507553692425682363187185078091\
3392312294737092`60.*y^60 - 
  2.04595676751026934461366312083183294148299362241231242890909300574537828`6\
0.*^-6*y^61 - 0.0000146072869206959476563633069324264407044972020045678461329\
0541962263229238`60.*y^62 + 
  1.41059335065585273497218164651279268592329024889337453563833579063069811`6\
0.*^-6*y^63 + 0.0000101497833077656796876570235813579199128299102522894085956\
7782196697561139`60.*y^64 - 
  9.7521114731419523334869301330352672999601351151958796312705848008213919`60.\
*^-7*y^65 - 
  7.06846335898699074527238218357426817866682906870980023894533038697645473`6\
0.*^-6*y^66 + 
  6.7587026699691072218918100421150757149470417806560472153450943485243857`60.\
*^-7*y^67 + 
  4.93311245016668030776982741271090611598232377801600695555190610062865799`6\
0.*^-6*y^68 - 
  4.6952993491986447349774790848076708343945469656957424455709021874426353`60.\
*^-7*y^69 - 
  3.44978617325027008671382161085223601037988504351016789128343388127926642`6\
0.*^-6*y^70 + 
  3.2691395646042940053100526736361038502454597431379296418540915236104372`60.\
*^-7*y^71 + 
  2.41707773701393670308584922249283618785752779816462084242917667392579091`6\
0.*^-6*y^72 - 
  2.2809879950652971109484982420146185600452207981760864970451533827021794`60.\
*^-7*y^73 - 
  1.69657176094210629124033203290794064536395145648644113954841714833297532`6\
0.*^-6*y^74 + 
  1.5946932516464019864318018350559380642748681853526995660391717679017113`60.\
*^-7*y^75 + 
  1.19288018823852167257139550368644249919479819540985516720003558856481173`6\
0.*^-6*y^76 - 
  1.1169958148844552671349993494093678061701628483787570084682959788386217`60.\
*^-7*y^77 - 
  8.400923390087831787405255739383409534553182952672423938096984438219563`60.\
*^-7*y^78 + 
  7.837970353425942566466243390361498152404156884665483520024816917016037`60.\
*^-8*y^79 + 
  5.9255433918450514481781454759708604357018336669847045176431022924044691`60.\
*^-7*y^80 - 5.509275720377894689380959222088693581726932772989377558398313702\
3378343965286168932769741`60.*^-8*y^81 - 
  4.1857002105993668631834339356384203586262262507393029667885489734677796`60.\
*^-7*y^82 + 3.878711462722172506834652037032504429883019468904826576515529995\
9679643453275849398724017`60.*^-8*y^83 + 
  2.9608537437645905529668124224957744691683984281325732957237202431735176`60.\
*^-7*y^84 - 2.734945978844053677279825596675919550340386882709224832296388634\
5210475021008690675048429`60.*^-8*y^85 - 
  2.097233823628153620122930571347873574107988193641108253092495609782263`60.\
*^-7*y^86 + 1.931287404679590529191518933748094192904830244938511290277132277\
322058808129283116030558`60.*^-8*y^87 + 
  1.4874139200242871715645239282007741267498037621518973942724918764289223`60.\
*^-7*y^88 - 1.365691808505606308276731390413317306306148774344297441966114164\
6945788400105043161402609`60.*^-8*y^89 - 
  1.0562036071888746976994274284988052173653370397201118547275118984991797`60.\
*^-7*y^90 + 9.670274529393342250810907497789190958565982767497510040694608172\
971906061759307807602699`60.*^-9*y^91 + 
  7.508817592619541791625545693626685200806277716139621729864514312636662`60.\
*^-8*y^92 - 6.856139894523871583473111281787487093299769370156659824173774514\
517215911161788964030428`60.*^-9*y^93 - 5.34419479711079146164915302824271619\
73951202047765197943060303243014725278706950164906268`60.*^-8*y^94 + 
  4.8668886344285901715100308807608294187657124413248419540836108843365408086\
11487453238087`60.*^-9*y^95 + 3.807674777316662896043724692317199843139139256\
7109283119239280190690456141391022249289935`60.*^-8*y^96 - 
  3.4588492019521233684339220956875388725172221986424499377312887307206479232\
47338516070902`60.*^-9*y^97 - 2.715723089425827901304125271754135881510042521\
4552639711636093694624356676241829443280247`60.*^-8*y^98 + 
  2.4609303004522881912767561959673624030250288134340267119692888974264070534\
93937008164219`60.*^-9*y^99 + 1.938838035301655587441112599389125448005230652\
3783703439697632362156599081578973002277141`60.*^-8*y^100 - 
  1.7528094979532263988594758906726759802989076084370699088509198790762057496\
59726297505447`60.*^-9*y^101 - 1.38551537075109298363413006859844074940714456\
5494416419051152382085085489194150620421424`60.*^-8*y^102 + 
  1.2497388260579690264964934242500887746487257419594618057608457745481142153\
50039514812115`60.*^-9*y^103 + 9.91012757121012146300191196738751017764299683\
9767445182990941718322673719135012981050431`60.*^-9*y^104 - 
  8.9193960380212217528320761470355498334168541683267402768198998362270774931\
1453207935803`60.*^-10*y^105 - 7.09464070626354011128589145145720239931825337\
1024323250905114957575270331658720689393972`60.*^-9*y^106 + 
  6.3718680220812827276436512645805260914380866299273749243065839111435589920\
8420098350238`60.*^-10*y^107 + 5.08335954614739108988077486372449981086212165\
8188013514986515802068784663084847438504099`60.*^-9*y^108 - 
  4.5561462387220398454083715771303646782948963408230086949890711292469072742\
931813390563`60.*^-10*y^109 - 3.645249519817595060297191065966438988844531206\
54501913971002172952730542782734967119661`60.*^-9*y^110 + 
  3.2607190026087591970541293967211161029711472450474660878713639762839034263\
2186703957725`60.*^-10*y^111 + 2.61605672031876534037566048071505185080373116\
1152371416661667393468769602637057195271627`60.*^-9*y^112 - 
  2.3356082509346894699443222278851399002936183799673176251328977505047051018\
9056846941152`60.*^-10*y^113 - 1.87887814465945516199706881538198017312711210\
5610681809835893019821151666425877712951882`60.*^-9*y^114 + 
  1.6743426660001844453449652643275457711475495814398331638270165660374029669\
4925585770143`60.*^-10*y^115 + 1.35042462228841793937550421695019960290880676\
3999365572723222567114866023687448958673293`60.*^-9*y^116 - 
  1.2012513866583836824286720209220084333485070555713278759740909277231848635\
6022482113148`60.*^-10*y^117 - 9.71296072410024300014585985359484985175384934\
85550085182779187814187797872363869269332`60.*^-10*y^118 + 
  8.6249544972074247356726543320726066151912093111105695079997064005440739611\
025781612916`60.*^-11*y^119 + 6.990886894033463245149979330910879148459444571\
37232752010106562789782372939061336633622`60.*^-10*y^120 - 
  6.1972898954684755618314907919363239288677116525345657093838026491129792971\
749218893462`60.*^-11*y^121 - 5.035035990155600989982014448145864127051771440\
51366118263473768463829271240533882267076`60.*^-10*y^122 + 
  4.4561335178994576794666072487722645753818256668882274788844012793282448834\
214321840356`60.*^-11*y^123 + 3.628718750730792463456235400632897987917361092\
88457502973925135546598092553322834380364`60.*^-10*y^124 - 
  3.2063858170262668065762522465805263066459563572676201624756962902497540353\
803218828632`60.*^-11*y^125 - 2.616830934032963660200149773343952130192470038\
00721166065066275870083338306311638833408`60.*^-10*y^126 + 
  2.3086860012327884102885725197458623766896745982096681585500255176304362957\
800747679327`60.*^-11*y^127 + 1.888257662886133329680766953381316384213485858\
00083059717834189575481715813331884087747`60.*^-10*y^128 - 
  1.6633982181271008416492510276991861368040896871842974649963621017934137853\
499047081841`60.*^-11*y^129 - 1.363333393113992171815233673300137240797929648\
93387381614925026631248276938150143268894`60.*^-10*y^130 + 
  1.1992260681026341014058532137069799925426120104508332875016912732310479734\
562310023285`60.*^-11*y^131 + 9.848962086661215297824337845254111848162624354\
0121227009525675705664245626140500445584`60.*^-11*y^132 - 
  8.6510924563929576275685560923186204064673513775793493963063847415459329100\
56455653416`60.*^-12*y^133 - 7.1190021745125695273301679541103480040950788405\
294911317934673172931397973948270967033`60.*^-11*y^134 + 
  6.2445031520595341760800837436229609795618238912347177040163805482450769617\
15355929506`60.*^-12*y^135 + 5.1485040775990612480286729311192697249782238376\
149862072818505484000660764054646978286`60.*^-11*y^136 - 
  4.5099757087322869200796318129806378011412758800833127969799723037202077521\
74653572366`60.*^-12*y^137 - 3.7253714468279076496396358893531255655909174509\
053958776532194617772662548723200220143`60.*^-11*y^138 + 
  3.2590615735912319065951718164370481847605366631099920890082666939320879874\
76683741682`60.*^-12*y^139 + 2.6969834447469935157532617960455449990674686389\
484338872294171177175420514084187515265`60.*^-11*y^140 - 
  2.3563834652309578837463250091415431737947595945426417515490411269329281813\
06345919964`60.*^-12*y^141 - 1.9534442409776643444829813538091492005695390493\
556236977927300677825140575714846273953`60.*^-11*y^142 + 
  1.7046204455846538468106570383965488813712145237093065887055199308203633189\
77456524883`60.*^-12*y^143 + 1.4155718316773374203819993604069707520459714421\
251829881429786514676230484501745718993`60.*^-11*y^144 - 
  1.2337617882298568640200617055378422508787852755385384573742659215553962598\
0409420056`60.*^-12*y^145 - 1.02627869410467758774311714266245667421215172710\
38461886938192550734774918637109455397`60.*^-11*y^146 + 
  8.9340971281918483703904932549448594829459774166072330200826092295059868139\
9839993682`60.*^-13*y^147 + 7.44381896142965806522351476268480195791264812251\
1898964447537730877019612273196415905`60.*^-12*y^148 - 
  6.4726160433789469890237082111344956367372892163943045367383461032041366198\
1815951362`60.*^-13*y^149 - 5.40154719915268592202241815015280044218605558702\
2259129241467673463648656365633682866`60.*^-12*y^150 + 
  4.6915156581263247750549260930801898292308805146199886385987666060885757942\
622584177`60.*^-13*y^151 + 3.921276176140438431517926482462458314832639960470\
469955431899301265913587639763107407`60.*^-12*y^152 - 
  3.4020852952617106672042038666975809175798925888240544981626085804799681066\
9147089339`60.*^-13*y^153 - 2.84786081730383631008700416656151011679303845333\
7776267647368905105154131735084283979`60.*^-12*y^154 + 
  2.4681451488290748375081442458298418218670305659345592411134193801816410184\
375378095`60.*^-13*y^155 + 2.069128862548366729291861999217003128425725320040\
245869426447677668794584968417898895`60.*^-12*y^156 - 
  1.7913672802260124019286294950466843542793194915004844451672417560470473811\
0944411272`60.*^-13*y^157 - 1.50393586078642408727637023451364769743872683660\
7157435943836949839799707543972384077`60.*^-12*y^158 + 
  1.3007151086544861681186566731797291239405770180291922571513505195780359671\
1883951084`60.*^-13*y^159 + 1.09355291705438701958124619081919967328635314048\
9414699678938580230140589803872322386`60.*^-12*y^160 - 
  9.4484090317118977129823115200400517141521821300455646591184746849329161286\
057727677`60.*^-14*y^161 - 7.954536435208932758709261489960328779635499799714\
54169851780309753795564727089723888`60.*^-13*y^162 + 
  6.8660926966007075123059139474257900123073487563164634296265751582740467163\
420802389`60.*^-14*y^163 + 5.788293608784606353433355328665022802094951788267\
49768381129056793239457871370344682`60.*^-13*y^164 - 
  4.9914968410706092163956105703926527871586036917941123736395139969486655516\
011524173`60.*^-14*y^165 - 4.213499999000200911848638339021224869439031928579\
0561904736515657606064381423855838`60.*^-13*y^166 + 
  3.6300946180865201753646943866523959974057488713974659999809735906967298082\
400183852`60.*^-14*y^167 + 3.068234241080800784430011672021948798236449085179\
28360261201338579369445831025273903`60.*^-13*y^168 - 
  2.6409920255322555301170875674897520031667947594543969567898956963849983922\
525317137`60.*^-14*y^169 - 2.235030859734800039544163495960823355415633974871\
15417540766108036571979314527136224`60.*^-13*y^170 + 
  1.9220928893756181016479796669692137534805541193410505556997349377020092589\
896992636`60.*^-14*y^171 + 1.628638082594237655656490857427791562127798864703\
73561298420307967392011093763815376`60.*^-13*y^172 - 
  1.3993812957408811902545433255268611461940945565313889804043100161713474854\
379577513`60.*^-14*y^173 - 1.187157575386291201579908464980578271231248887900\
32836800689033431182767450225479243`60.*^-13*y^174 + 
  1.0191745515183047718019899546597232733515371932756413995044800335664273389\
038583169`60.*^-14*y^175 + 8.656287142921884246009252226174861290389656327379\
4320033542791721674585022623773496`60.*^-14*y^176 - 
  7.4252044665807999034947241211647858327139421054919667126459087558784563813\
64769068`60.*^-15*y^177 - 6.3138074708351322073212374749288804959380259517007\
880586991782766993197900205381748`60.*^-14*y^178 + 
  5.4114325398243899872223940412382186538548364451069266411490974766410479140\
33113625`60.*^-15*y^179 + 4.6066413630271859174134502430544404846526392716078\
269168254746805915378595347824262`60.*^-14*y^180 - 
  3.9450891669827126583757155851386805672724335487060389905050282711900703143\
30138097`60.*^-15*y^181 - 3.3620792819226540579497756471302316497358534588284\
193088571049806373919736206830434`60.*^-14*y^182 + 
  2.8769943405529791843141750740263105504174923343401837408848125750141262781\
59055903`60.*^-15*y^183 + 2.4544781104280388883410847893825950061064653186036\
491318041441177572777363940329047`60.*^-14*y^184 - 
  2.0987261312211376620859322894601774771111770122648680694684853739753043483\
28645424`60.*^-15*y^185 - 1.7924015772654196485631240941638637354994159725262\
90002845104323068383598106308518`60.*^-14*y^186 + 
  1.5314547833854266040494828600100768480764356313606954764712169821323441243\
2336516`60.*^-15*y^187 + 1.30928374131040239233941728917502691285126343776798\
31185639083768877943152554938387`60.*^-14*y^188 - 
  1.1178445047984880955882137714894318915456333092518364930329784128776896514\
85285876`60.*^-15*y^189 - 9.5664758707740913660919471003410204434225450556866\
82134284164808567441929091463887`60.*^-15*y^190 + 
  8.1617760785272798307823265814061298038174685334191872163858946144784029130\
0924643`60.*^-16*y^191 + 6.99177523011509265067333015046663366633370064319270\
278627368559449728575717238746`60.*^-15*y^192 - 
  5.9608934153532059587482824121167299692200516174650563656315472191981806267\
8239638`60.*^-16*y^193 - 5.11137575196464062830460116156904250098395477635215\
3978273155015802004737422206993`60.*^-15*y^194 + 
  4.3547062194971117413930423392643831364265403702336808429180478475871810672\
4287717`60.*^-16*y^195 + 3.73766783986642652050587821368006863626735256566633\
0896060129151415728587165030084`60.*^-15*y^196 - 
  3.1821796467257170120706965947043112660079851660695268808597730039363514721\
1265558`60.*^-16*y^197 - 2.73384499701158422575679665770549381946783880380699\
0531514646554005264833911344394`60.*^-15*y^198 + 
  2.3259824387925326454705638365007361781394321053126323812221640678723356634\
2732597`60.*^-16*y^199 + 2.00011593306886447573963880243233984393959277057016\
1572072494633201245385950791129`60.*^-15*y^200 + 
  ls*(37367.85151370807762561518284376264683795227652552753733669059067134473\
575275461595`60. - 48455.9250889689709100478115437030524858571408159616321827\
175453917557602505584876`60./y^3 - 117371.85315303435032133853356510619514987\
908881703526207747483047713300803285218765`60./y^2 + 
    89947.2633896203641175702776335006128464191544488714331955603350384538330\
3412429092`60./y - 191301.720596159256409353830451036808215137358209255247596\
26538252618654143401076723`60.*y + 598.70264786609787854042846723957129784674\
170662537717259419327589707991694708283`60.*y^2 + 37227.865655039358379022526\
99278505994270980967407920808929619773036919656781205467`60.*y^3 - 
    4125.96312633815832260780390375836406713458398281050284467640949400675661\
362619891`60.*y^4 + 388.83297228850072895130211924739250219647330111946162367\
334834928625974937509104`60.*y^5 - 552.03572986005168887308290979302944559800\
292625074684819443700325453402019840702`60.*y^6 + 50.983825496364505825125376\
05038145213486507801171625381588003203621124448342648`60.*y^7 - 
    123.472567288719336128942976972547674943927117909751220146912894866211894\
32244609`60.*y^8 + 25.4464025657762854009614129126338500957932297207736411233\
8730514356468241936215`60.*y^9 - 30.83152086789380761628356237860968163630671\
851090860630522235830649221620202444`60.*y^10 + 7.656405324542087599379270631\
13171606162694333465260517395072941993822352906366`60.*y^11 - 
    7.58107511257786661387651792973614587090229811574802624517338392223506916\
280032`60.*y^12 + 3.370774899666880574428170352634895619112845326839928422744\
0817523845341615687`60.*y^13 - 2.25726798953652495634683700893028140021264453\
771197054396419784847664445563662`60.*y^14 + 1.072131775144361341368383001192\
63287914034078988180671135502755387991088891317`60.*y^15 - 
    0.73467643011796387473703719498180987929104945074860071568076711450585061\
598505`60.*y^16 + 0.584163317836197707079770565477802392101975141257118567961\
43548748888993910778`60.*y^17 - 0.1990901984003503385867811988142748417119590\
0316686015621814473085209341024953`60.*y^18 + 0.08461641296804150760426601575\
956938965685459770854972578406148596958220408396`60.*y^19 - 
    0.06256020014685720840895064092008192489709262606212713041964670608382865\
564643`60.*y^20 + 0.107262380037097999342058503642108382854187162663792153866\
54562661622412247351`60.*y^21 - 0.0265038308908478998045743236441346051837711\
1104642437961572244092366076761034`60.*y^22 + 0.00068100191102159785951147162\
364694175283618451511583441800700567234681528972`60.*y^23 - 
    0.00868583980200681210147679686965610206135247919799094392172336093132065\
856236`60.*y^24 + 0.024901103955336855632864094978392945964026359184872583543\
33713587404623660592`60.*y^25 - 0.0023977865037439577268421143009662480989199\
4075501758978940796828821694480905`60.*y^26 - 0.00685549137670833757579107198\
013042140799100281377899845875050226908826389938`60.*y^27 - 
    0.00104936069699124219001445227461531319125091477802900173701590751043228\
217722`60.*y^28 + 0.007837315181745132907969518420317861425466609711449007129\
17489148507457240244`60.*y^29 - 0.0004441600035044432772774545676970428533051\
356381229481354089406877166104892`60.*y^30 - 0.003632292437366918352251329946\
51979412883114732189806953311334134030070502897`60.*y^31 - 
    0.00012181282327643440526893199045786156415794688691593026490794388264730\
307107`60.*y^32 + 0.002847564895275053389475649539076083652166872488920943221\
75555605518470072698`60.*y^33 - 0.0000402755638785138898830748302790754114999\
4258946619183566286552723992888672`60.*y^34 - 0.00168865799653872032768998980\
034328527877175023910752999633473358265297876889`60.*y^35 - 
    0.00002057064163466639724363534041657802497935185323857800534665032240577\
584263`60.*y^36 + 0.001182724884819264669915318128475974243189448015907342701\
61003636521213968037`60.*y^37 - 
    7.00700669246983369099279862063987217334388287647469913882720453920220186`\
60.*^-6*y^38 - 0.000757614309320582632583620344781461172750265411776526565394\
27641685631877737`60.*y^39 - 
    1.70948231552517936629366417200306206679906196019824937244790465795794223`\
60.*^-6*y^40 + 0.000513749842196772183778480646921205400743323501110133473808\
70218592280436067`60.*y^41 - 
    7.9011945006634663992437362416015628233605106705270467531583883298267655`\
60.*^-7*y^42 - 0.000341085368915637503511809330243560290461686471812083201484\
5094314239376024`60.*y^43 - 
    3.7165600498877962963144381800124054136660268757361126974375506292894633`\
60.*^-7*y^44 + 0.000231022329388486820887330151149576898496165760511262163281\
89956112878832071`60.*y^45 - 
    9.408176405783505663988310534066958802271673864696417868667276899320056`6\
0.*^-8*y^46 - 0.0001558410473926453157401285932160309620526702705597981319654\
3354822861789392`60.*y^47 - 2.64617547417707426102317122926211591222274731737\
28628462173131985249288384470302486711426`60.*^-8*y^48 + 
    0.00010599981322204282374395938087112549763917753266060562755994540565131\
487242`60.*y^49 - 1.594953733014152183258615225063025290300885991747935986579\
1185855582647070703464076222892`60.*^-8*y^50 - 0.0000722138425490929393633091\
650206332950962145786716363698790818005358250933`60.*y^51 - 
    5.70287367912689151293343079764112967813582244220143081821683997170153073\
662431773181964`60.*^-9*y^52 + 0.00004943132930993537059279403740809950058403\
565427871036568495773637182694274`60.*y^53 - 1.076841665910201119529057604636\
188995397010012924953106961440981262996833972736337839692`60.*^-9*y^54 - 
    0.00003392464372964259199941498597283254218071834381446018647739160420764\
189603`60.*y^55 - 5.115815402813181766844836731210297935819794491039434542908\
3477832761854175543091890787`60.*^-10*y^56 + 0.000023360148957993956368609209\
32483753295475385844066013205444198590747437593`60.*y^57 - 
    2.95962684046592929269493507762613318305599807906020041474439850857102491\
463989953868034`60.*^-10*y^58 - 0.0000161284115183627824503769048217668621570\
2262472020542212646799603455071026`60.*y^59 - 6.87062007592547624065400837015\
52234151026661482397658027309925513868784681061761186175`60.*^-11*y^60 + 
    0.00001116600818194408189612570078937762801099846994525008098126642605412\
511804`60.*y^61 - 1.283051548893166936618312242220176712475807398621423598696\
0541416838834981530048002387`60.*^-11*y^62 - 
    7.74932642990932593238912440446578206626488946260671789367600730716767938`\
60.*^-6*y^63 - 1.122853556722294520784214055406545424125493584558419387864726\
3898319547455635287795588`60.*^-11*y^64 + 
    5.39079163991895540754361240287701391329245518651278813172768229444825609`\
60.*^-6*y^65 - 4.581717195402546406232654736627401068849731268702287642894405\
845929297573289508444105`60.*^-12*y^66 - 
    3.75828943849595900180239941648494153093719960011558014428398309750854273`\
60.*^-6*y^67 - 5.510219626194477303082534523933630791906689164351774891509565\
15868860490529678546951`60.*^-13*y^68 + 
    2.62561355807485343687381872010723260387222196995558471305171414706213147`\
60.*^-6*y^69 - 2.533323352197729469865871928694696321819201378422758080028820\
04745971881511048630313`60.*^-13*y^70 - 
    1.83789540705853248873441032753419216094460001881976837574438423858824314`\
60.*^-6*y^71 - 2.302887076785224049667761954726752486064516763198356438900741\
23747229453511900946718`60.*^-13*y^72 + 
    1.28889120805166998002875438417893478118157042795212718291006350934048335`\
60.*^-6*y^73 - 5.122957201876630176768273922353005309827150295928918570008875\
203949205376164934374`60.*^-14*y^74 - 
    9.0547017579360130917288238822802958980558076804975140926772598025254403`\
60.*^-7*y^75 - 1.818510242960778068441816930156852563311989329815422541626339\
129033639503544865965`60.*^-15*y^76 + 
    6.3717114887008161790156848520650795562179986040693045140623339148608995`\
60.*^-7*y^77 - 7.113121036040440787198344173619095666722065809768378015511173\
352459149691014268592`60.*^-15*y^78 - 
    4.490822792798226373977538130836600950896810956812146261126648379631352`6\
0.*^-7*y^79 - 3.8320614446337898752386012706244970677577599612178671714992696\
42390945105445521304`60.*^-15*y^80 + 
    3.1699349181114460046001460853928636202504758874196993113673319153451843`\
60.*^-7*y^81 - 2.108594306835340602388668851601235203736879939787135335556350\
20566059711341446914`60.*^-16*y^82 - 
    2.2407754121610453735492686946645294764256870917839851569930446690490925`\
60.*^-7*y^83 - 4.101280817472158780283597857714155310256368448847389137861790\
4068071579615186896`60.*^-17*y^84 + 
    1.5861383325338349276524596520018949588454892871492055538559614670051344`\
60.*^-7*y^85 - 1.790635668408626393674297095080270085377671254215794137166409\
20794426974095241204`60.*^-16*y^86 - 
    1.1242208600070377750191305256985357917422746016487997246401694218434397`\
60.*^-7*y^87 - 4.295976810126140024804008150650536999639843692896342943926781\
7066989047946346081`60.*^-17*y^88 + 
    7.97820092563560498027221068019120998027665900248371203657375266200364`60.\
*^-8*y^89 + 5.907206370462627232474191467283551006941693491559276285007317804\
979131695468702`60.*^-18*y^90 - 5.6686229736930339113513648231651031529391612\
941293065855611576373183975284443806084849741`60.*^-8*y^91 - 
    3.67987597776600200962087011077001160405573460873347909314788112826733529\
5338085`60.*^-18*y^92 + 4.032250141814715704909380850325687644275302474876185\
7974715076554308118245141159099991645`60.*^-8*y^93 - 
    3.41988179035268009628345339072654237232559479320342367147413749945735224\
7005743`60.*^-18*y^94 - 2.871402218415904566336972710799823677636760692499256\
6896050023719960945190202645394368266`60.*^-8*y^95 - 
    5.58505034852986121382459416020889720977510717354243146540456192652316422\
95044`60.*^-20*y^96 + 2.04690604685168113129490816356304172657893220213084578\
46750914756562723482530102848960648`60.*^-8*y^97 + 
    1.25408690474795158793906846388485531894420191439420686132708627588772853\
829494`60.*^-19*y^98 - 1.4606322742341562442771977772458393874366610740873568\
894889920057526041912778963180162396`60.*^-8*y^99 - 
    1.38425807024418950457035624728721335232207758764102825074996725254842530\
800383`60.*^-19*y^100 + 1.043291918217491277376304679574130890598286013402783\
6483782163870574175455206204780109654`60.*^-8*y^101 - 
    4.23276289681589363212638956643106584497044477802394458022759573171960915\
74512`60.*^-20*y^102 - 7.4589312694637359126728249820563297323222257650853413\
9914436733871919301627963213045672`60.*^-9*y^103 + 
    1.05811212210812390668163162556309623483000146667695067968616673214854512\
39487`60.*^-20*y^104 + 5.3375005676532865542072394105344796905343073502102545\
64190479847900649367063653686071013`60.*^-9*y^105 - 
    7.46242094999025128672622757708777781261046540689026554732204096476290871\
632`60.*^-22*y^106 - 3.822745871249984257201170811117462433945666799404534646\
003088349470037670380933442618245`60.*^-9*y^107 - 
    3.22307646329475430812879942227630970262167688378318731785049423120955249\
2328`60.*^-21*y^108 + 2.74015712518819896618034583663898815119392681483080172\
4080827599731480481124995715348517`60.*^-9*y^109 - 
    5.63088385243759794083151863057515533462410036919000560342957455290651691\
05`60.*^-23*y^110 - 1.9657358460869792294594623543911213022776340282634998091\
24208140891955886945720826275101`60.*^-9*y^111 + 
    2.53127963526633795629904886884511352602455653084446780503464113892932132\
993`60.*^-22*y^112 + 1.411277059657040468511029363310002910992680419161819622\
299992440350451178151807820246951`60.*^-9*y^113 - 
    1.02522066198132009660124350649073726212233149825207749594348373488430903\
826`60.*^-22*y^114 - 1.013970343402463958089763733252359432039129641088932708\
610694456239216410080853987985202`60.*^-9*y^115 - 
    4.69703775141801519822186235954649059878011114446970724143369111569848493\
05`60.*^-23*y^116 + 7.2904287230709341110755916893074146194203146674412108155\
523977914597187691650690631852`60.*^-10*y^117 + 
    1.26248776508156242964124851870753959305458092300722231651246714407070958\
26`60.*^-23*y^118 - 5.2454804733648824761208484917223165920125649509882807459\
4183160582247403296829110897912`60.*^-10*y^119 + 
    1.88521601677138051741738477895970418323267273326422895542979380422091515\
3`60.*^-24*y^120 + 3.77669514992371320528838081697933606639734517723008747666\
915755374510899397008154561837`60.*^-10*y^121 - 
    3.11035390239284981937198247987749190072179397574097900991626693117860735\
6`60.*^-24*y^122 - 2.72096887273314476544322302577405413741850493675637628404\
523645858169017449231606867152`60.*^-10*y^123 - 
    1.78396323815794431890225512446756589050442295764249014070241506176372084`\
60.*^-25*y^124 + 1.9616033311434045457880426389326674712206924687347624535448\
1847058066543589763912472531`60.*^-10*y^125 + 
    3.48125384381108242132569037658592589925723358892014602547774405540737397`\
60.*^-25*y^126 - 1.4150317623601465861496385465876546897424500886656890878041\
1739866402439455162891884259`60.*^-10*y^127 - 
    6.6303967624558075172977816315083498062507675170144654808716088238081192`\
60.*^-26*y^128 + 1.0213635857302656008746042514593130939764044670372211616356\
5988079084967179265219607427`60.*^-10*y^129 - 
    5.4581914262373265337551534938657186505231936347287817231208538237054791`\
60.*^-26*y^130 - 7.3764246326827231240683672543011891466244348515526961003692\
085093045799238013040654811`60.*^-11*y^131 + 
    1.2388794466727508283619261486981696506694238996176701470403177069805624`\
60.*^-26*y^132 + 5.3303451270597267754618693674683151235420549149233295789782\
27245754080785670605760765`60.*^-11*y^133 + 
    4.338253452927453032787564857348872753840124134253673099222540459611371`6\
0.*^-27*y^134 - 3.85390923188471690592049627290081980887354544481027607488244\
39600860205098797520125735`60.*^-11*y^135 - 2.9695395014164202914737276942602\
975294004552667899114536692457275012950463088950121242173`60.*^-27*y^136 + 
    2.78790215786958929526477459564363948937073824216106199855598996653133151\
19729979478242`60.*^-11*y^137 - 3.9158865470825701796471624112935705565037956\
33148113159579780520014302241708764057005051`60.*^-28*y^138 - 
    2.01779444236303076217438376032460465815981464666970210383087095959311349\
4172490513751`60.*^-11*y^139 + 4.12901376602021206434502266421513666638913720\
2794763846484177240066370466604839161080198`60.*^-28*y^140 + 
    1.46114525327070375446859613320868727515027576794434583343023096930493127\
04764712441577`60.*^-11*y^141 - 2.6369510926255616449370797739281901330355257\
762114971582398951132435284192452789873017`60.*^-29*y^142 - 
    1.05857328040383099993589543254580329726400778310733918957217960102574408\
05843145317286`60.*^-11*y^143 - 6.3130742617941734210329994932002015298621202\
6242907293088711939014926215137153506546276`60.*^-29*y^144 + 
    7.67279801866131797328005815553884377846075697127668856200270595271410141\
5873961008916`60.*^-12*y^145 + 1.01139245414842831581759867646803427201513613\
563496915179602680621575870239951165680072`60.*^-29*y^146 - 
    5.56399043435113196484644016152323730116231485356477537203980075072669402\
1863025306978`60.*^-12*y^147 + 6.64720196993097692784270878173937670586691820\
78811215985108158923564539497562169322905`60.*^-30*y^148 + 
    4.03657887955154128010485158178579760068964022473190316985792293811063203\
4069895464895`60.*^-12*y^149 - 2.71366784990367876145188676850116746818970922\
2945563758105488211591881484493307879221`60.*^-30*y^150 - 
    2.92974533005441617866132295472288637001971885441905346985779964530051603\
8352262420578`60.*^-12*y^151 - 6.68791286185426490928062379373770211346918360\
2341107881124232264672074871174034814702`60.*^-31*y^152 + 
    2.12730985755551150540834924111612339330427662822099855766230427261507259\
7953719171327`60.*^-12*y^153 + 4.46768732937778784418389335047882529063286527\
5559070413929567204720037409830075009496`60.*^-31*y^154 - 
    1.54529490817341160577811258758440871837826143777782727252899323143244524\
1999760916267`60.*^-12*y^155 + 1.89760032200399137368462434005841535834006549\
36508668766328408235197298790581133766`60.*^-32*y^156 + 
    1.12296752415708617658327470709700376328564273384297931650517949390391179\
7209515141966`60.*^-12*y^157 - 7.08479416875945252532955074137599804014600164\
033873446126253981384654018459103993499`60.*^-32*y^158 - 
    8.16382816199347973358505050419970262253204391641915492792892773309527457\
423009841044`60.*^-13*y^159 + 5.974734056941984694627520061512998513892918112\
2347944908899225545946961941108776926`60.*^-33*y^160 + 
    5.93727468114818642548728562347474869203306861065890520323719678093373507\
748699379917`60.*^-13*y^161 + 8.768125320253246570830246479365821661453889159\
8879621537350735702666046226769332372`60.*^-33*y^162 - 
    4.31959474635278754976050410427882288862970112539310289406791716588791811\
288597936761`60.*^-13*y^163 - 2.279956396243159274284912086925964152269172102\
8876518589486092852776928357859319149`60.*^-33*y^164 + 
    3.14381901601526129441405643416355374137553469545542100809720747185413711\
210002548415`60.*^-13*y^165 - 9.843194762740317071335635010304930162970512339\
515772265098794206925405762416606366`60.*^-34*y^166 - 
    2.28890079918531616151180778163231913724413144210820587207725765871676002\
428843480372`60.*^-13*y^167 + 4.469708818820885024150231548149728265345693528\
019502295626710287879260418781300004`60.*^-34*y^168 + 
    1.66704633929973431391166024452994774398003331102973636179301685028514136\
568176968659`60.*^-13*y^169 + 6.989012310133796088206404647760223914418083129\
16057847107690573763843163910218528`60.*^-35*y^170 - 
    1.21455205270141421400250999722599899979400321480723399604710889168007384\
597817055088`60.*^-13*y^171 - 7.617024787464900137827437921683596349655150112\
88341252375904917021010792442841732`60.*^-35*y^172 + 
    8.85174640889456233601558962924558794893251965357666250684521585038207282\
62100647783`60.*^-14*y^173 + 1.3936456021233941617766593852361219560292255864\
01329939857295907935809372337598`60.*^-37*y^174 - 6.4533154240781647180174129\
173941620576217883519682140210820917726187185912363426864`60.*^-14*y^175 + 
    1.05971901360453790442401051111613986131061989603496803169137386118511469\
682725735`60.*^-35*y^176 + 4.706247451874354772653064959252888956948686127365\
2520837053102127213852313340001625`60.*^-14*y^177 - 
    1.62791672060089630318746694135331255767548511476625869077150343486052314\
68724705`60.*^-36*y^178 - 3.4332189600108020152312908355677272482457913038451\
14586982611912284894981082171479`60.*^-14*y^179 - 1.3119194870856666231618941\
098019864460539322426281344458406854841270181286941478`60.*^-36*y^180 + 
    2.50530247641138943634918379479615104782189646460224550740872046049812307\
21670635214`60.*^-14*y^181 + 4.0992727501558753743843358228383467671012207781\
95892841395781887325895395668595`60.*^-37*y^182 - 1.8287228606906925504950554\
797771267740074463442868514246806202348592203856588381646`60.*^-14*y^183 + 
    1.25189983071161889965782457826545580196727620846608046490558890023546454\
2699746`60.*^-37*y^184 + 1.33524792742832582443205294348117538754844646292283\
65930018719681097252702039348641`60.*^-14*y^185 - 7.7707048968315037423139289\
488982531780581943063564699879257948137959176243016`60.*^-38*y^186 - 
    9.75213136515087483721120394606280273346599469390376887641673563327237510\
9546654125`60.*^-15*y^187 - 7.17650573744686115224104367192391620028196744196\
33803961972333130213116045641`60.*^-39*y^188 + 7.1245623030726508046429527790\
1577875447518009896110989635218821185844842854755773`60.*^-15*y^189 + 
    1.19895244022065475428881842339380205338200420804693094464112978354742681\
906239`60.*^-38*y^190 - 5.206373671295657687886638006684758496872221697070953\
395410252029234073147717174773`60.*^-15*y^191 - 
    7.38524714986348916343953867532532781822702597432060177788986591486943785\
6828`60.*^-40*y^192 + 3.80564737108542196273300508798542377002228242555611312\
5632680280889020081886658873`60.*^-15*y^193 - 1.62356395396140172672902612555\
85086421955498996730089624187691729278907931749`60.*^-39*y^194 - 
    2.78250179737022256056511926389960336102738079085267304778748840400823902\
8984692473`60.*^-15*y^195 + 
    3.32377977682799928407443534924002494141717464432806866001964401410250780\
4725`60.*^-40*y^196 + 2.03495013171766437318034595499197464009828230826418917\
5645909489083417066997144664`60.*^-15*y^197 + 
    1.82527128365729662748153216671400193731678572600281800669952221191371986\
1505`60.*^-40*y^198 - 1.48861116983341759137989897052225905606617483996759855\
4133356916239361750517417677`60.*^-15*y^199 - 
    7.42478124433414853162945329575221691196503871853691229922815687645259189\
474`60.*^-41*y^200) + ls^3*(15650.9993347052584675562061722480476670219019933\
4895153557459136637916441172965525`60. - 20844.604495100725402978444991738431\
19778253314809254980298499388257673466494936147`60./y^2 + 
    9315.86941544493354978789184588481921927267299228031379446436903105677825\
010737175`60./y - 7008.683770648589395460926545204352301118271785379236079540\
36972246591788133077986`60.*y - 796.58673743903445563570825136778179829909680\
549107892344740633187624895100059007`60.*y^2 - 267.67200517752654739119304335\
431121055604379888337111940161812303338867690660692`60.*y^3 - 
    667.749234907988605982859276791620739669224005609891205809908894939687603\
9853908`60.*y^4 + 155.1362916683107375739693977642520496016642817814302007879\
2853538444802885610973`60.*y^5 - 77.28579107731349606283093481384499301727129\
694558925993170241839579717638719801`60.*y^6 + 29.350796510903589052884316089\
96968842291908253817917177691389716603625885872853`60.*y^7 - 
    12.9278050529324393414189927324977079228890169436258398431211318043878913\
2294949`60.*y^8 + 6.182923271358952423287115275893058346090315472825929018637\
94712901681658899056`60.*y^9 - 2.49692555788243602664530712475499208209645728\
593442224394730890201806262174024`60.*y^10 + 1.384498163540936159191656492215\
65684686296675776544967959499870162151506273496`60.*y^11 - 
    0.51884167436518151203019368826077757550056255292143838835268756405570132\
399797`60.*y^12 + 0.320727210989857679906748701033292361262174760713328136523\
88031436686286699078`60.*y^13 - 0.1125428631895062838594905426742127829210779\
0669987082688532561132090580189661`60.*y^14 + 0.07582544900984584649916485846\
272156782348167450699992985782667360857832378118`60.*y^15 - 
    0.02509876520729399729248227981137662420184609872878475175854719253365428\
231415`60.*y^16 + 0.018161953176768558510790358753420146869702838524802486036\
21671770720014920183`60.*y^17 - 0.0057057859571248353844909716104529525685530\
1311101040023310972843598407351275`60.*y^18 + 0.00438888061414063524016178951\
428776503761714828470653772920870018253348231494`60.*y^19 - 
    0.00131532079695036368419733222895562134947645642033747336752038620582165\
050505`60.*y^20 + 0.001067260328429259873760705962733099072193895819561921780\
49674259579907441635`60.*y^21 - 0.0003064231856612241060751749639580241772121\
036749149025345130457244978314119`60.*y^22 + 0.000260729953504558870628950742\
07349514458021472113560596069712477362395319789`60.*y^23 - 
    0.00007197404360893582991699266326586069626191229084737501760325417143950\
329459`60.*y^24 + 0.000063918971067049978657054167188471039497912288389832635\
24584328009843966271`60.*y^25 - 0.0000170168206552867847710149723192241979845\
933069842002231646321961705768664`60.*y^26 + 0.000015712600195416329592084342\
85723399078761416453996631710922291239312295996`60.*y^27 - 
    4.04487008147985091540498871239170474151658170546848199093750825104278715`\
60.*^-6*y^28 + 
    3.8708123391887345032828354187598076636054054209397858856215285472759174`\
60.*^-6*y^29 - 
    9.6573862740838149856840459534416221961545466695464276728249486771656174`\
60.*^-7*y^30 + 
    9.5523921785764285686773815233079577389814019495369483814704995338052457`\
60.*^-7*y^31 - 
    2.3144062966213935695539107949424366918888891800655926884765672211072286`\
60.*^-7*y^32 + 
    2.3607091155108247458207475606906331837128819819281315482446364117874568`\
60.*^-7*y^33 - 5.564242165218755793141281849757185019688643888683494952516759\
2772811383061652863806673983`60.*^-8*y^34 + 5.8410207042204932352378478373273\
88284020673165318575957974872036612794661118566608992353`60.*^-8*y^35 - 
    1.34143123095299066590411260086123716785596802473404225628327464462839430\
20650058980360737`60.*^-8*y^36 + 1.446669348819016912785305239909755462260558\
1561625609138332098220049445744603927292635995`60.*^-8*y^37 - 
    3.24169730716566572533996500580342557790940904895564389791213194476290175\
5313720774909339`60.*^-9*y^38 + 3.5860736397178138831505336115849531293307093\
78679896224603580481801682941453546077061788`60.*^-9*y^39 - 
    7.85039471747361325781261270369612477850809588827005424406988885038476542\
116777465835543`60.*^-10*y^40 + 8.8958261409205950189400251318925542160497920\
2445325045810131759173685369722492943456615`60.*^-10*y^41 - 
    1.90467256317814741033719221106403399911256492224361388431146185715600002\
078515372334589`60.*^-10*y^42 + 2.2081469638181366327960991161850536672575277\
0113912540211087566142074679150817425626699`60.*^-10*y^43 - 
    4.62882437245168228634958472349541729246299087665303675623900968776773721\
14452842120286`60.*^-11*y^44 + 5.48414869274882287629606082339890404298256172\
14132016980402093625394311902890796022268`60.*^-11*y^45 - 
    1.12659518256678170998983455021223187855957055875597959922846371417656037\
41370214433395`60.*^-11*y^46 + 1.36270196356138549018218244570862959996240327\
78046934026995770827934232789436386886582`60.*^-11*y^47 - 
    2.74566828468612669339589311938528295795974448926958105951234616102400634\
5209997443214`60.*^-12*y^48 + 3.387493753692042922023262837639223391127752772\
266637694294113562810415609173201441656`60.*^-12*y^49 - 
    6.69971491795934029549307650500090409184802804480966974624958196917762352\
40412697831`60.*^-13*y^50 + 8.42405908520042483088550382866045142845587282723\
072337298555093394332805469388794897`60.*^-13*y^51 - 
    1.63660955627351465569054502400690329664894053681739763071408415637621282\
7999129618`60.*^-13*y^52 + 2.095617248848442941898491351100034367340551581923\
55785271115089885541338097907503594`60.*^-13*y^53 - 
    4.00196112434636359142588147267725480173614778923013864999907863252955311\
11787494025`60.*^-14*y^54 + 5.21476891781607222597691799156961797614192581183\
24909336288308122472514969829574618`60.*^-14*y^55 - 
    9.79497418758641994514850761129809085235375051154545662378523483519810554\
1899046606`60.*^-15*y^56 + 1.298008895659843999408298946213868462002706160044\
2538094781046959140303421836809385`60.*^-14*y^57 - 
    2.39940910987414416854066836303031488950542688408487602683847761551312176\
6593306934`60.*^-15*y^58 + 3.231680660487102716527974692662566518362271804438\
294757831701254418675175281960757`60.*^-15*y^59 - 5.8823041203777562884914782\
9111768682465802223217743443547685751261540056439581485`60.*^-16*y^60 + 
    8.04780590556534506250978508883837746656274707446670241730942293404909948\
180406179`60.*^-16*y^61 - 1.4431368563941548160003692083479234066446478068608\
386230773342496225661762166504`60.*^-16*y^62 + 2.0045466176520876490806024194\
4014974927766913133237971895867262376832389494571694`60.*^-16*y^63 - 
    3.54292395841677439469459193632854436222136387049435477676868037554871492\
74770538`60.*^-17*y^64 + 4.99386501450156257267256831327449206159087190363200\
69043416745994386707592559057`60.*^-17*y^65 - 8.70342373843988007941527918108\
8637928574811352741877560248152045923405194045112`60.*^-18*y^66 + 
    1.24432161868714403015590810024829041785579805374953815162175242341539252\
70815773`60.*^-17*y^67 - 2.13931206205991701834532119447719817504239515945126\
0637360376354158048558151251`60.*^-18*y^68 + 3.100970924269114186223730177826\
939960884701542526950029084614222334955857029031`60.*^-18*y^69 - 
    5.26135194883654367001595710580676772754006366169227968557723144076633022\
38736`60.*^-19*y^70 + 7.72905828330683639903487513966545647497969103320887717\
79647705177365778031764`60.*^-19*y^71 - 1.29462741626076155769787694610110763\
188114279671026054757046647602413554125265`60.*^-19*y^72 + 
    1.92670184505484251523817619400900128957138798322888774459829403499575068\
877799`60.*^-19*y^73 - 3.1871526240052106677533482100067185222792985064434496\
061835700286723953966353`60.*^-20*y^74 + 
    4.80349318135240806032672893350083921590186639884241591560006130530404445\
116`60.*^-20*y^75 - 
    7.84980954398353802884429351474969632098245862560024435793424492719871986\
7763`60.*^-21*y^76 + 1.197707298786925152204578246013720241911482532172160770\
9621987260887931462353`60.*^-20*y^77 - 
    1.93420374166173998187532400842905154481940798477164619341683377538533440\
5327`60.*^-21*y^78 + 
    2.98669969913601320675543044487122501240883230858909684474174504386657124\
945`60.*^-21*y^79 - 
    4.76784081138954122674205752740365043740215913613894203702224016816400442\
556`60.*^-22*y^80 + 
    7.44863315863221870613780177396062887541969009382802944801932123059937562\
923`60.*^-22*y^81 - 
    1.17573144493896946721172520093832122667746717702306662150851860404884111\
547`60.*^-22*y^82 + 
    1.85781682392001780740284177472633728008027313990233538104327086145126322\
856`60.*^-22*y^83 - 
    2.90036439427920810795174440977609230605223519782211253460376933418163964\
3`60.*^-23*y^84 + 
    4.63412606079967253022245185083942883146332470967111849168166503300929610\
1`60.*^-23*y^85 - 
    7.15726181444422022761927028282849960230539125410959227661614864960318720\
7`60.*^-24*y^86 + 
    1.15602982931239851995075777648473323661024371650157775800611017761941534\
63`60.*^-23*y^87 - 
    1.76678467814078311541296149559312651843066958776096011985216655847237272\
3`60.*^-24*y^88 + 
    2.88405994931748408870571169425341552295838501652435812634182101212183851\
1`60.*^-24*y^89 - 
    4.36270401790935286769318709587640227236583331507442676837068266226956427`\
60.*^-25*y^90 + 
    7.19567528262980966577282376925751329961874178971467529390715222508043492`\
60.*^-25*y^91 - 
    1.0775980663136048129321071015521879107075142255335092694392403509082183`\
60.*^-25*y^92 + 
    1.79543218948297105113979224159972700426429942348732555174162644329449043`\
60.*^-25*y^93 - 
    2.6624457057194894990952864331633450399423255652811021138670571909533759`\
60.*^-26*y^94 + 
    4.480174484389978949269792687440474666473111725737293569981204372878384`6\
0.*^-26*y^95 - 
    6.579941105058961967859394080486162913269438302743167187755501402986036`6\
0.*^-27*y^96 + 
    1.1180152975149386373603146517788849006983845956109022136423351233768822`\
60.*^-26*y^97 - 1.62657953320766820104939343505916800698413265979019515673076\
01322164687196705484585814189`60.*^-27*y^98 + 2.79014006237348522491173710116\
48744247116036894187489895290671085779582308763784589578821`60.*^-27*y^99 - 
    4.02194154754533743245221750617542235717726059295650795972993671521517416\
2405517618933212`60.*^-28*y^100 + 6.96351248090443674809229842309710351297941\
647746434890372920028424212493890277991197632`60.*^-28*y^101 - 
    9.94715250544832900873933257171131474015333285718442135163705423024325987\
988049976959562`60.*^-29*y^102 + 1.738015145210621741246332788836708891745679\
507504630338975959537376895424422482557314077`60.*^-28*y^103 - 
    2.46070795177354363727843580321094094857419508886769904352802685873484968\
202095396420513`60.*^-29*y^104 + 4.338108794293120950334954747784148772492856\
78664060389051191385711143724367372152055861`60.*^-29*y^105 - 
    6.08857430682068984218689152316114580390673932774691825485861501595505521\
6341072028069`60.*^-30*y^106 + 1.08284906804403437998327753233130786453112585\
482724756607568317357746341299873768034158`60.*^-29*y^107 - 
    1.50682077826763679080868347225527520329209489244481904580186632226807232\
10204780160477`60.*^-30*y^108 + 2.7030558186327348094936493387582355080236679\
571313162571579774133480047248746764846745`60.*^-30*y^109 - 
    3.72987669574122068244862209871281047913504668859274299768922510930655787\
8735800347517`60.*^-31*y^110 + 6.74777762748659316241901922990582864331308348\
5869911410144408839349793965847149814621`60.*^-31*y^111 - 
    9.23444660263636705901186539309795607416271784484055671667558010979288378\
444541664088`60.*^-32*y^112 + 1.684551506612260194903610872601746487600189154\
756936344381721063428428919810753170001`60.*^-31*y^113 - 
    2.28669177260745177176860493160213604708850971866808701841338076419932036\
215264309913`60.*^-32*y^114 + 4.205569278237243133961823263926681232411110822\
70309309673971306206846429814022361826`60.*^-32*y^115 - 
    5.66345881389776080158977059084745109099041644707812955553345701237731754\
17521163541`60.*^-33*y^116 + 1.0499811086528581260339729982919017604066154636\
3042165025729356816889786902187976412`60.*^-32*y^117 - 
    1.40291189452159554785049971639673944444859224841922333864273326101432327\
8183372155`60.*^-33*y^118 + 2.62152289992971378129832047355034543546098949959\
7035100764828095053294539433318289`60.*^-33*y^119 - 
    3.47576899348433469822680846531194252559859215366083801904136297096615231\
7899926146`60.*^-34*y^120 + 6.54546684064267029543904189392174136242861307958\
445818891741983808524745261893675`60.*^-34*y^121 - 
    8.61272801689732808423815190143133092768224973854860948808045304435150056\
923635421`60.*^-35*y^122 + 1.634337568169958368877348659759919055608986839133\
05931289243079143088697148733144`60.*^-34*y^123 - 2.1345064803048621076946265\
7005306765270308963419645555595842668361007153472652855`60.*^-35*y^124 + 
    4.08090484572333999353992718890778044457672935878920792426197264382946596\
449374717`60.*^-35*y^125 - 5.290769703468203387455866605305332865100933727514\
9609771277265557100084049347735`60.*^-36*y^126 + 1.01902344945554825395227921\
59992302598695512322070167695745929011164688812311249`60.*^-35*y^127 - 
    1.31160392274442478623985426691304177314707329138509053104081089302446474\
05959779`60.*^-36*y^128 + 2.5446283515825411270647766322825827646828488963791\
60264796323585712875573071754`60.*^-36*y^129 - 3.2519732494989033519052744442\
07731573419626056450695531497569824836936274468188`60.*^-37*y^130 + 
    6.35442881208304596374276082749674839157596059633584250553277097551261386\
2576631`60.*^-37*y^131 - 8.06398424956642380015070918884043580378071733944931\
169750641165613552755404057`60.*^-38*y^132 + 1.586865711096182830422717605956\
818284868078360415721636956186298760153495778036`60.*^-37*y^133 - 
    1.99990312892312560591241564983610127682671889710690450485233851208350116\
903712`60.*^-38*y^134 + 3.962916177420213717005013026747419441635321326803455\
39882161706775686233398485`60.*^-38*y^135 - 4.9604725781912355279706863787736\
004223910239528517363597665224313775391475218`60.*^-39*y^136 + 
    9.89692379804140149329843846486589737332530034463197394454912743449319797\
54867`60.*^-39*y^137 - 
    1.23052447102194809300337649094016831344879654745965955472103668291519525\
2357`60.*^-39*y^138 + 2.47170021485459470011963322904714788448021402571563709\
92824806529555770110612`60.*^-39*y^139 - 
    3.05287446367534674726145326729926777693541211035512937833409284018820491\
4111`60.*^-40*y^140 + 
    6.17307016257787260637575941363856934605167773327655673515171134209119286\
78`60.*^-40*y^141 - 
    7.57491181933396960539640434296171513127276913544613074023010108304029107\
751`60.*^-41*y^142 + 
    1.54175767617234438693647133347565566254865360425619055350897205808526223\
7696`60.*^-40*y^143 - 
    1.87972658411839091339740252887631368975207441714986422246095033925037759\
545`60.*^-41*y^144 + 
    3.85070431670766269891297578303544732126017164614940758593731574393635747\
293`60.*^-41*y^145 - 
    4.66507724526057416750226146660226220477010335391296080271982500108795286\
27`60.*^-42*y^146 + 
    9.61774028383430632247157715880756940835742508083141858815842233470067620\
46`60.*^-42*y^147 - 
    1.15789371557872978231594404625232384363541759292987965569299496623605853\
54`60.*^-42*y^148 + 
    2.40222913851675241258718062605355018635133420942455628252092914714483250\
71`60.*^-42*y^149 - 
    2.87423955272936640071053011189810882587266559792930768007314338232034749\
2`60.*^-43*y^150 + 
    6.00017660820892650471657724969164604874203821542058357374139538148087566\
6`60.*^-43*y^151 - 
    7.13543398790779687786577961880897335704998943602447890349809532140633783`\
60.*^-44*y^152 + 
    1.49872369645633371529697365868040241347995839140786204780127482665605812\
3`60.*^-43*y^153 - 
    1.77157605332867618793833067537368371489637366478889448874842225000226152`\
60.*^-44*y^154 + 
    3.74357712774824012475987211738474898811236569983028713267871970746365912`\
60.*^-44*y^155 - 
    4.3988590477689666762845697997047406772575892783184834443697655015025937`\
60.*^-45*y^156 + 
    9.3510291864548175110017884382946910102418636117867685448945018421663645`\
60.*^-45*y^157 - 
    1.0923455213207213793718605797801390252807338795913873814091767293454812`\
60.*^-45*y^158 + 
    2.3358191424506589904163825942523186745167885436341576947702543503568765`\
60.*^-45*y^159 - 
    2.712805818790951794319115323296941530424417434610607650439562463732629`6\
0.*^-46*y^160 + 
    5.83479974847628574414512829915555815211513589540544364244491205653275`60.\
*^-46*y^161 - 6.7377526477562466935528162470822668458166531464028530213780758\
905260822037737018074383534`60.*^-47*y^162 + 1.457536428883636354218642301154\
36852561257634343400695259531434546339523474640900859882811`60.*^-46*y^163 - 
    1.67358635429516688947224844039406189272450651125239643487984189321234530\
49587805882320966`60.*^-47*y^164 + 3.6409891872661778721458858432891317327431\
232249128914259353781579480280702388439645622785`60.*^-47*y^165 - 
    4.15735357668834379226592360985960029245082749706281081924373456260299738\
3548910408855903`60.*^-48*y^166 + 9.09548090639369366333691876701603614365589\
9860735449822183176303998796817094551006642221`60.*^-48*y^167 - 
    1.03281056587475634574762700843738539758590667314139335393599475080275877\
9566735798720073`60.*^-48*y^168 + 2.27215553340399335753453289552788769697281\
0395235715728494149754612575490272551451178063`60.*^-48*y^169 - 
    2.56601027139716032658241361599826944519013432309001411124108570476212603\
889437452935394`60.*^-49*y^170 + 5.676182799285414031224141613710877204801391\
48176916504180010016575083760803171251723491`60.*^-49*y^171 - 
    6.37572068848156684190479571320129997371836710603386692490851278361243201\
02564506853448`60.*^-50*y^172 + 1.4180137423749194301476471990011825625624804\
4769502502248130845434552441756981356510366`60.*^-49*y^173 - 
    1.58428221173151226329073101574423990470554782642061546039613499827203980\
31081088243079`60.*^-50*y^174 + 3.5425018476310588411178769527935509006194570\
923055393801954730814155306716270589083921`60.*^-50*y^175 - 
    3.93701803881917870599542587381137224414558192354527026241294151528497174\
2240478776337`60.*^-51*y^176 + 8.85003823765711955553935843920644529306753289\
4567319643512359349743679074129892850375`60.*^-51*y^177 - 
    9.78437550179264437739731127188861163499730609203153124431672843267874179\
206516916366`60.*^-52*y^178 + 2.210983330120691374921501490674848838142702091\
823305352114310352016555594758824313813`60.*^-51*y^179 - 
    2.43180611090300728764938399785361685438785596649779985475032842607536231\
916592002685`60.*^-52*y^180 + 5.523710364641658291870736665253976682216908986\
35252596627800276452868435497373608082`60.*^-52*y^181 - 
    6.04441410146034075060007025566281140244464289023029151832168366422723851\
36422984871`60.*^-53*y^182 + 1.3800070118707312915129637568526591103715670670\
2769009762617942013857018413162349415`60.*^-52*y^183 - 
    1.50247838568281936138835088367760749000627529692812395085455028627345626\
65290662474`60.*^-53*y^184 + 3.4477559274690597910816794246057574983016484310\
047383280648199481894161445717003897`60.*^-53*y^185 - 
    3.73499792320264525409506168006654885295547028028759175027845406970832645\
9830417622`60.*^-54*y^186 + 8.61383259269582976698682716636171102738756619845\
9360419159863199891062735726523798`60.*^-54*y^187 - 
    9.28538631321080029336982971165416683687867742978152117640287568388722917\
701913499`60.*^-55*y^188 + 2.152092355567064688059254828171521016142979870642\
953662651348811525820575166389697`60.*^-54*y^189 - 
    2.30853499828761156879065745115079898653728504879874415917388392514632442\
285073789`60.*^-55*y^190 + 5.376873555835313408646683980954659462803027658373\
03496730602430506104063504296472`60.*^-55*y^191 - 5.7398327166507556896115290\
906386706220956526506154514487858798830974353681594817`60.*^-56*y^192 + 
    1.34339294946203654469493718894199505847208256396771226365849254307071947\
78603693`60.*^-55*y^193 - 1.4272094936131711816926392055137638194642851212975\
249009893961462695215023399097`60.*^-56*y^194 + 3.356452563428862189243927664\
8890287531482565488553075204810972400532260952096734`60.*^-56*y^195 - 
    3.54896228911831023704315924104659932399746694150875069019084391887017727\
8668303`60.*^-57*y^196 + 8.38613907852564635172160731814012675527914520067024\
0302639942037434280311960446`60.*^-57*y^197 - 8.82550730789409781694474723830\
962608428858098605104476992555019949232889369791`60.*^-58*y^198 + 
    2.09530668824954847572978851920058008886390994744230167999572587192427907\
7598379`60.*^-57*y^199 - 2.19483609092185342081210086362573558820356774689498\
80964418806857086043654691`60.*^-58*y^200) + 
  ls^2*(3365.8681699160773230306931250220521397236607537993303413561731279612\
5779363849388`60. + 30963.537193781002158287813185602780426647301600241042971\
52905390178583850035687589`60./y^3 + 17370.5037459172711691487041597820259981\
5211095674379150248749490214727888745780123`60./y^2 - 
    40355.5159303597739348421990328887975562265401139483331056827843378313781\
4452920631`60./y + 52184.6295441342199422542905593957960917234722944199914913\
340209774658572305072852`60.*y - 6418.958398567154863646770196188541522709844\
02437438638699558980145133701630857125`60.*y^2 - 11416.2828850251000380716511\
1608305976750237272065983873362417902349837701227476053`60.*y^3 + 
    2473.15307556308128171979224136929479770824413872636691174886767420665598\
95174388`60.*y^4 - 484.800898442340928890043403106291583822895776306625254598\
4643245654346954574266`60.*y^5 + 255.6643452815357142191101819306364778555147\
1909573396708835795328631260981967733`60.*y^6 - 40.21716552485586392090827448\
216698573089665999061600654083672460300149667535418`60.*y^7 + 
    49.6214743650387042829384165216670893930669796801897337854878152756035595\
6589767`60.*y^8 - 5.477526700415596892489718525735432434214942570547483958874\
68947384901208800813`60.*y^9 + 10.3722221071189215975468583906235304640843620\
9252599704596051075866646409564739`60.*y^10 - 0.63687343397496236847517783945\
515205665529796833590315082861163431126414862801`60.*y^11 + 
    2.33005078576348356057351530578169568195056848171203800975976588075826569\
130819`60.*y^12 - 0.252432335686291027944719237194822357454030142677646439707\
19403856162956480928`60.*y^13 + 0.6625994905021319760076957180980874974673810\
0714674439083873702955844705036651`60.*y^14 - 0.10407302670268599398309675687\
545474775527815959392823338910333721762180664583`60.*y^15 + 
    0.14906139205614110251259848322135837527246894703726212569522286583737417\
403005`60.*y^16 - 0.002862861043812918557895246711255675926862148879902637127\
99523848296470654519`60.*y^17 + 0.0227108297109390337960813633389653320936826\
5298586583116173863984367291687494`60.*y^18 + 0.00039155447637731620075462687\
784945050007805554662105250851908165142377453466`60.*y^19 + 
    0.00967001393251656160883038084618789357578804465829372241879912153410652\
14882`60.*y^20 - 0.0036360945519153340944859653120290171567573321349161076289\
4750658498520952147`60.*y^21 + 0.00361781363048869484533529076679261041491109\
921379932391115968896798190112838`60.*y^22 - 0.000472844937668444877420341337\
92801552330746529361960273707910762479177937407`60.*y^23 + 
    0.00008130420126108481995097849619474299178124992089494325960882139194174\
498428`60.*y^24 + 0.000337496263851999360606532819671112735598250574766562037\
63062681568079666861`60.*y^25 - 0.0000263101961559677144478823724189672352349\
4782178846225049755456859178920314`60.*y^26 - 0.00005553103636688571436456407\
775625955963924764976700695639422775557916179726`60.*y^27 + 
    0.00011778691024220779154994613310437572698919585537386454081467312054845\
46163`60.*y^28 - 0.0000578911655769142607857764892500964649046364474263425444\
7620366820255994694`60.*y^29 + 0.00001605148876761382792475673710039323383697\
252623190680895893063599193014947`60.*y^30 + 0.000012433039222588548185121617\
51361938598950260318149868510411991354954749684`60.*y^31 - 
    0.00001188354479201016853730683070399154635781520165462309783759646748497\
204058`60.*y^32 + 
    5.22122591645605921029727333647093803628956631754199864391441110995930053`\
60.*^-6*y^33 + 
    1.39043597336650586228031228277583645172135695628057344549810182994834082`\
60.*^-6*y^34 - 
    2.89613044234647611486259844269187165249335049389051161309718896682877593`\
60.*^-6*y^35 + 
    1.95945655023181496676631530296238036009921959165170910402651288157094133`\
60.*^-6*y^36 - 
    3.8934261345375175081145284913067928828738375476196972331550957989018553`\
60.*^-7*y^37 - 
    3.8225113112273082724179671283264437168769727771613138076629662309972384`\
60.*^-7*y^38 + 
    4.5459312018615526162848928922674832155797719615733661789898488033252424`\
60.*^-7*y^39 - 
    1.955552239544078936918296809729401978091967805733804151969188964624341`6\
0.*^-7*y^40 - 1.7537433289179618363608444697856638107937697706756605049689621\
499944700015054531670397883`60.*^-8*y^41 + 
    9.11614608553369895931363832872831907024373963591176010951986162240735`60.\
*^-8*y^42 - 
    6.394005463426405589742390226123448907798493550862548080022110742090296`6\
0.*^-8*y^43 + 1.6202379567439076286979999847114529310378936049042824354608224\
599617663113026129027998029`60.*^-8*y^44 + 1.16891435684986081402638011674043\
88319373417134916657812771984119331062158156587156127589`60.*^-8*y^45 - 
    1.50481083219081704962908069038894341918983597720472091515596994057287697\
74049206530479715`60.*^-8*y^46 + 7.348144988967529895399703983219881508804890\
094308692001248078399225261549996974870425061`60.*^-9*y^47 + 
    1.13541541084564436486746913446996720847771576192710438841098389717915598\
27269570371546`60.*^-11*y^48 - 2.78335516165073391510870939689495218084587062\
3673789637162867314482657442391498749966881`60.*^-9*y^49 + 
    2.18138537561023894093450953296126892072677133494098090193860504697829456\
0028323803200548`60.*^-9*y^50 - 6.4837473936471359373202018698714739614639237\
2549473320068611199554161225232557238787718`60.*^-10*y^51 - 
    3.16083014066456440546994555760520559223628384035361561696355147924523749\
537798285640231`60.*^-10*y^52 + 4.9259793385363639771452750777530098116237134\
4295450698115338392030316257480984188297959`60.*^-10*y^53 - 
    2.64401525076529637791251502165857124849072592923240608043092407911239780\
115623646786754`60.*^-10*y^54 + 2.0240369943111094101964785175762702968382216\
128034351038341878398239980301677052059019`60.*^-11*y^55 + 
    8.44153590246555225101664351869775745671687061912893003901718773150773720\
2916984344455`60.*^-11*y^56 - 7.359137153950317174488190939719062576667820024\
0092589045215139095102116446415224722987`60.*^-11*y^57 + 
    2.56103910517358942805973317277147381569459601239257350313683129051075161\
60735730981488`60.*^-11*y^58 + 7.83359469984064999823596468029814326735564660\
6257871715841688254754253405733485727067`60.*^-12*y^59 - 
    1.57990310106468831980502781962663880634376773611847636954124517172780457\
41639092169171`60.*^-11*y^60 + 9.38504349074259835041910324544061327704771110\
578972551195853926050339667151924540369`60.*^-12*y^61 - 
    1.35575363210785691483285833112068614221473451802631836352344668736756843\
6168658875328`60.*^-12*y^62 - 2.490184838010569404509009829170610654199212500\
46610814497058280084202000423869871349`60.*^-12*y^63 + 
    2.46002116234336686436699300489653430630941949814233548568366670439308371\
1151115826435`60.*^-12*y^64 - 9.810353265482402285838395249060599289353688853\
21100948421157532948715336963169506501`60.*^-13*y^65 - 
    1.63397520087450305538035352216646370849906343525601567975443166686382931\
249357217308`60.*^-13*y^66 + 4.9881906632084677296763341652506841966237393397\
2642479404966754055324475320972262296`60.*^-13*y^67 - 
    3.28144766193434760713369201251781439183613516771339497084680537994047563\
806920184355`60.*^-13*y^68 + 6.7902760078558376502246753882635750165862398366\
604076921440118481177164628005399094`60.*^-14*y^69 + 
    7.10260258876188981928965389160858219859066067954557779254564944330574748\
04803508452`60.*^-14*y^70 - 8.12173282044758436342608722228397232024731404008\
26139602376084235380917693657033964`60.*^-14*y^71 + 
    3.66489707786496276802482833252765288248404927578484469063947564237543121\
89114311576`60.*^-14*y^72 + 2.05687447807796041922688266850812382753498044614\
6106105585089945436967117943870444`60.*^-15*y^73 - 
    1.54679043194775606401359086730875165455181541060575712420440341822825726\
3799073051`60.*^-14*y^74 + 1.131866505798037352127595833710742444338298031702\
740100587235808094260477329225143`60.*^-14*y^75 - 3.0022445127829815488225570\
34966390012447633097289627263521353205885604069308201793`60.*^-15*y^76 - 
    1.93229979368267582834627910161809758974248666912629476761878342093857792\
3306461186`60.*^-15*y^77 + 2.646643190912739823061470876451741019868405911007\
747317175541874690349349737736696`60.*^-15*y^78 - 1.3393226824041646478963830\
60685043523738761220269748083263831404257717200282612702`60.*^-15*y^79 + 
    4.67433405866978145272759240364431852605374222560256976540989379889918206\
62407956`60.*^-17*y^80 + 4.69896456385231863172008463037969945489534973367512\
676150371891577064673134914874`60.*^-16*y^81 - 3.8522540495167206232114923777\
062377191987967296617498106637271059043182952915643`60.*^-16*y^82 + 
    1.23645831339493526102621922542105040306983034450302384393673880192780253\
434356089`60.*^-16*y^83 + 4.8945939051884164061063793429001608043701250292699\
790668074294379978220888986504`60.*^-17*y^84 - 8.5041981663701915849286407205\
326883483093692556589370016010371253321692010727024`60.*^-17*y^85 + 
    4.80185636920846638732751392620542626469273193513974819842290562437730332\
92075722`60.*^-17*y^86 - 5.40842766236106117995282947155809976435524299009397\
7704617801643783954253076588`60.*^-18*y^87 - 1.392546253671732550455734812837\
4225003412264513617864008945798954939080509947054`60.*^-17*y^88 + 
    1.29391729011213092390457723682459200051521795657368186584041196022506914\
80662335`60.*^-17*y^89 - 4.85744894116852389571740371817627205587051767070650\
70226081235183947720497697`60.*^-18*y^90 - 1.09212949190065159199110925099107\
5181740497737248159282214589719766907150947537`60.*^-18*y^91 + 
    2.69105372003385355240071111055734600072729351849406424856838146327485405\
7917071`60.*^-18*y^92 - 1.692491455851474077250562234077184229874858488409214\
788524683677678739193111317`60.*^-18*y^93 + 3.0671846844666869430429628705210\
0919922377333398240366674237679331314482232558`60.*^-19*y^94 + 
    3.99939569963178547918904554404611884946339846127245132740144708000639569\
334579`60.*^-19*y^95 - 4.2888646799140649875556331829763607276128391505003760\
2949241332504446056893281`60.*^-19*y^96 + 1.843616253308106144362424357946557\
41461312512957910709318792210102168258815156`60.*^-19*y^97 + 
    1.79029618462151781752338915297052875797141918369042164256974456794283017\
32377`60.*^-20*y^98 - 8.37118801997035228816466586504868198969002488530011501\
31390033387030936314898`60.*^-20*y^99 + 5.87327470948141027092171050746471238\
92800310072120743070573950095673526366645`60.*^-20*y^100 - 
    1.43073610698819254617326075043686160813024136983824998307143800479086263\
07214`60.*^-20*y^101 - 1.1010035902906241132166805609503865844662839952254104\
605454531704722573213799`60.*^-20*y^102 + 1.402449570913715411502071893873389\
7568253711426386337606474807575701887960799`60.*^-20*y^103 - 
    6.81166220910151322110544364732013403855348912368141577283274850783449718\
3964`60.*^-21*y^104 + 
    2.80121539214968585043767059083395497819423752072071716592295052031639873\
76`60.*^-23*y^105 + 
    2.55333262554306172302635466908110087088037502898925428812780682051092413\
7237`60.*^-21*y^106 - 
    2.00865278566358663085074191013647354680685527866284464134228944282671187\
8436`60.*^-21*y^107 + 
    6.06534658705241989379325148977799073069198093899267660744750402085404479\
671`60.*^-22*y^108 + 
    2.84747380678282200728868952404239442940398815026088607689587557206997167\
498`60.*^-22*y^109 - 
    4.52135842696777455615404122342761058045142079916126386153742059638600684\
15`60.*^-22*y^110 + 
    2.46174973411615848143303061498049895262107665045255202999331022449654987\
917`60.*^-22*y^111 - 
    2.17178764773369306056629969398495821511402501456115750989864038482919783\
56`60.*^-23*y^112 - 
    7.60710470324211227453289167932802849290787364097781314251826205455449120\
76`60.*^-23*y^113 + 
    6.77426514387724827766686933604022489548862217550792440232443851976988191\
5`60.*^-23*y^114 - 
    2.42563969371403522027430414132800908884081871108460028088907064156172521\
31`60.*^-23*y^115 - 
    6.62686350410881635242479346647829334250205365326970036846070821613619006\
7`60.*^-24*y^116 + 
    1.43562661208021059514068330171203923243708159833755994354626656430660938\
11`60.*^-23*y^117 - 
    8.73016661614067135484571320390657676561182953059373178293781637260178112\
2`60.*^-24*y^118 + 
    1.40512034955698494914881991594956844921365762327281835592870180945624575\
3`60.*^-24*y^119 + 
    2.20068196972952416814231980841943758103953677097117419205676328116958283\
8`60.*^-24*y^120 - 
    2.25351793845579264820040888272827410378554556590719339781980539490138307\
9`60.*^-24*y^121 + 
    9.31746784297781308611470016853980970203948833201444358884277004617590056`\
60.*^-25*y^122 + 
    1.22688227141001321300108758325026542662395675910065165200193689665201651`\
60.*^-25*y^123 - 
    4.48256172249388053464875459080979521910022795137423041228818872456866093`\
60.*^-25*y^124 + 
    3.04449733743993323611929273958812685733357557020064469322436162614157529`\
60.*^-25*y^125 - 
    6.8824847486425673124155551047069574743131326836034115722828812896362221`\
60.*^-26*y^126 - 
    6.1225113606496911282360045424642129809031374024146563234838375714223424`\
60.*^-26*y^127 + 
    7.3937113205025017134547025691566781111517197681177519535800244836801544`\
60.*^-26*y^128 - 
    3.4723860168827359236614670085198069109222930036554304365125986074900705`\
60.*^-26*y^129 - 7.7269874448072795374145049403374608373265587995661023296091\
72546551205879616405383392917`60.*^-28*y^130 + 
    1.3731387316979879901756080363545132925617814405568732119840460779369484`\
60.*^-26*y^131 - 
    1.0455326116697722469957219009788110014381993631882806657083904435608671`\
60.*^-26*y^132 + 2.9925056857053589750273429220076108566024382886382685302880\
983700125131814189349699250296`60.*^-27*y^133 + 1.610146218556847124621123731\
0806877093999748671064110885454747295456896771409485443166416`60.*^-27*
     y^134 - 2.39150808142301029237167943710602521554296328702988944449375513\
54480314778586602608836353`60.*^-27*y^135 + 1.2631796924145310167067465492145\
886019971878822237596069791363255586271006712631152340387`60.*^-27*y^136 - 
    8.46621409806918276865824600460288912045754935074118684662520350261506856\
407590179998751`60.*^-29*y^137 - 4.112429126960861504230512331334604260448295\
727832291169721529577249464944882970728192725`60.*^-28*y^138 + 
    3.53892236362323151012376969224837901484994144373333955322879797704563806\
9329174895083583`60.*^-28*y^139 - 1.21541977185383997110401071054612610235026\
0137921272124467827885625339659906119770527971`60.*^-28*y^140 - 
    3.86437338348703339512253901150301006586402702813039423374426906854764960\
457442403838789`60.*^-29*y^141 + 7.619277158860428399885340221043156760489234\
87424857405585276536690214321594800518427871`60.*^-29*y^142 - 
    4.50307671105188899478917668993208223679374215389093579136756163968221986\
108711160696367`60.*^-29*y^143 + 6.445189858760351872175831021935991563787580\
6513733053865305927572038697664954233032943`60.*^-30*y^144 + 
    1.19774264387404043721007616705927552917502493194754164857959172026843240\
331210393005916`60.*^-29*y^145 - 1.181166043015039436762277575837684292023041\
59356166851160132642099733951286033789959906`60.*^-29*y^146 + 
    4.71792637061384018275197074298465396981923423368320350305552618994385867\
13493739391381`60.*^-30*y^147 + 7.7200214482282234405567559958158381156261591\
75903752789876443970737205960480410595907`60.*^-31*y^148 - 
    2.38772695094981246126157300513514482829503440330795403076309038536611981\
6225256734218`60.*^-30*y^149 + 1.57718787576671243255720537304126075782830651\
29798304671607534965466464193746499387333`60.*^-30*y^150 - 
    3.31973741735152610777366734290053051978362673299690650747617938686694540\
3008224825841`60.*^-31*y^151 - 3.36337086274385924144491641617727706606076674\
9164677725987378401020896227312057870565`60.*^-31*y^152 + 
    3.88763392806980672678209138093874554139686475895907749360874599401837914\
929783944817`60.*^-31*y^153 - 1.771739004774522199342597830911637097997700009\
301732581111069191777537965966107424125`60.*^-31*y^154 - 
    8.26907797286855561457643052722608892504682376961606496379408389688305351\
56674935765`60.*^-33*y^155 + 7.3446091261529569244949729980328717539855519197\
7843283767132689461499728309390635036`60.*^-32*y^156 - 
    5.43662891887193295284738664010779916512690820837267771072619173696547936\
509184516678`60.*^-32*y^157 + 1.479377646201376951279392645125641283929937934\
82551843328041610191268032661062984539`60.*^-32*y^158 + 
    8.97049016858685799369479963147362123987489657877575729960937167490042143\
37527519834`60.*^-33*y^159 - 1.2614123329141983471006869272569779442362614882\
3591000710384850951147555091852043435`60.*^-32*y^160 + 
    6.48330736911654855487911895892590349951479904208053499490978320163158331\
88143221677`60.*^-33*y^161 - 3.0687747694953619946953652214185918014795684995\
53813811411951814210563755166330794`60.*^-34*y^162 - 
    2.21049831258914245876242558564647778523531252773540654467483438197952991\
51560233538`60.*^-33*y^163 + 1.8463721045129882825284977940247273578260437877\
18013782178856288035049611800301665`60.*^-33*y^164 - 
    6.09762271065475732322924159813385270905428966244076417930668895933014949\
8805516177`60.*^-34*y^165 - 2.20611585816438045665193469976259970117271278251\
5295920803079995531587920049939052`60.*^-34*y^166 + 
    4.03187329640819249396541605858229330701556917084215615571469580867732109\
4429595149`60.*^-34*y^167 - 2.32225811542283182848087133518071704251138640265\
131652853873553952639449060173431`60.*^-34*y^168 + 
    2.93827797328071908644001376228890934828400383257068729300197199195739365\
267054084`60.*^-35*y^169 + 6.478049653653439056462647266901376737215379753668\
70133984003415569760104960542986`60.*^-35*y^170 - 6.1817692623793914421317857\
1521576284583624976810085582214598438294074500869099608`60.*^-35*y^171 + 
    2.39047389066549897183050219135721750184749654452957079747295226566894693\
695768187`60.*^-35*y^172 + 4.654055360924248097993203747630177515407480369455\
3177074741041284081779899700545`60.*^-36*y^173 - 1.26792592159751620541881777\
301826674485049977237670889990345219774986898503153606`60.*^-35*y^174 + 
    8.16635585614003629269341617188281808049157618699884337775164019265892558\
05346601`60.*^-36*y^175 - 1.6000642004258424029615520256973732871975409635787\
713994453328574510141169545896`60.*^-36*y^176 - 1.834298719813663662474345737\
211602792111697200132453896479751453965655094642252`60.*^-36*y^177 + 
    2.04075789317341845765584897013500594453416194945542015090492184133388092\
14599675`60.*^-36*y^178 - 9.0420232729044500148352763603479359021133027155718\
91232591620255693096252778141`60.*^-37*y^179 - 6.3563865207601566425093017315\
8225066667971757932689543403475780410965166840173`60.*^-38*y^180 + 
    3.91545261985186332788723781257264802184827405895886878199432214130269622\
6109305`60.*^-37*y^181 - 2.82487790405984739049420305336884261588123202076962\
5121565764577953351120639504`60.*^-37*y^182 + 7.31388405671803138043986599472\
659885280085978894392444833507440175662009811621`60.*^-38*y^183 + 
    4.95233571575736522962665004770954019530363260861811424193167583701136791\
177644`60.*^-38*y^184 - 6.641491809101553286006991749210107063394380506570092\
68952955250404859922517434`60.*^-38*y^185 + 3.3272683852846945001439819306537\
5678047047072374530256949523541358891350193634`60.*^-38*y^186 - 
    9.42768234571191864325846188832768839128540111081489180656850966818358791\
6364`60.*^-40*y^187 - 1.18388411441564017800769800851583307019253642103685991\
475477644404368902186142`60.*^-38*y^188 + 9.624335772906824026302957052424007\
8417258066328686647280286853884210229365658`60.*^-39*y^189 - 
    3.05937059121470631507422209689190871444091268284681393621336963163542456\
87436`60.*^-39*y^190 - 1.2429119014562070368858027520915088231083064974348146\
448163503669791319982549`60.*^-39*y^191 + 2.129433061444742571226427603222985\
7041155788313814869252499229155443171886189`60.*^-39*y^192 - 
    1.19721683354699735282668745103668459284594754253408988794314702054010300\
82928`60.*^-39*y^193 + 
    1.32334586599434520062510286119118567194536277512561320920222170669019188\
0611`60.*^-40*y^194 + 
    3.48939748614105948827661535189892532182882181998138136639026269184133665\
7462`60.*^-40*y^195 - 
    3.23190603588155094025172000544223621852112576639232295903347899766973494\
8807`60.*^-40*y^196 + 
    1.21115604493314698987525812110730086808730929502786286382850014804412793\
2216`60.*^-40*y^197 + 
    2.73468869988803893508513820708621640630478419297555319846354015126196430\
73`60.*^-41*y^198 - 
    6.71893456319882028771222138117423824003535943341418613023362883468190755\
476`60.*^-41*y^199 + 
    4.22630109137795787853650711318376740503188622592500047031290980327572770\
747`60.*^-41*y^200), -110134.133884047743538314042332393458860836773789392152\
11174643523758836738862184115`60. + 113462.0983868427582268299288650894008680\
599283245360623313647324852547315486596982`60./y^3 + 
  87013.764440584434062505814971828531913273245262363000937137051634939423551\
71537934`60./y^2 - 26454.9667319992338356772405297074737897727628228391608237\
3582070652242113639727733`60./y + 197037.023731394834231169058759399214871328\
74883149789860602459500526820316857917387`60.*y - 
  71446.980610294471797477379084639812532600531003100178869829991372394134811\
61644139`60.*y^2 + 33288.7236942980975035519060619133631306622820478880659800\
7092576586577677100820751`60.*y^3 + 9196.820537225863726194517278721656139383\
76053760443851225035887985592923363767009`60.*y^4 - 
  1582.6577101263927978023340565262175882116745163886609685944769675162287007\
0476608`60.*y^5 + 3837.676427890904270173379863683497301782585959552002091788\
6916062612344170723404`60.*y^6 - 486.3591748318543770674864430353275848408835\
8262230682388638009190475807659407243`60.*y^7 + 
  1167.3610469631442411294867644198777700519021551039080327692908704307034020\
1242458`60.*y^8 - 249.4279754810059684944164218900339183281393987557702915823\
4199880748151944241827`60.*y^9 + 392.8792782141556107922471689924987859372890\
1613583534986508407762084299086941861`60.*y^10 - 
  131.83562188806817705884061114024734500219875001547886507309609612809422344\
777018`60.*y^11 + 147.5578318681850938931417771132489481341667346669959400247\
7768971336413941159316`60.*y^12 - 65.8035797103604283187800314277303914014030\
9685677363485259717822199389290828604`60.*y^13 + 
  58.183236454771864920580649220906319124288485635039091066960493665259881004\
67086`60.*y^14 - 30.794857149692416607734585312979762977835906719529109686055\
36403813932008045122`60.*y^15 + 24.512740218452635608780425125379011176244686\
16558585481511608701618525056865174`60.*y^16 - 13.655509166029799539253752289\
01719200956847750206612741912535033168370056286323`60.*y^17 + 
  9.6165853946410742893650948384045964405605485104122042311218350679923546533\
9835`60.*y^18 - 5.77649955722714742802615648120327058914688289160803998174571\
781136042352846945`60.*y^19 + 4.235246638095326837124621638127759065678418447\
74076047022941618797240682087082`60.*y^20 - 2.4722146073177147828287486602323\
8331944792267354307882083860334623784171823742`60.*y^21 + 
  1.5743015920659567520227732185394025543160393138449158649195868123174470590\
4628`60.*y^22 - 1.00938665712315916432566397601717260445453281732444091006260\
568172153210393833`60.*y^23 + 0.760169224231056600041304189511124536714578334\
42836379181849281262035863048138`60.*y^24 - 0.4229837482141893795593827897600\
6568266443014916024927969745007657825220662714`60.*y^25 + 
  0.2284513321634610012725445882832863242046841363070513459029882901340954174\
1942`60.*y^26 - 0.16241843748832976872532736552946747985268986235536144959932\
297968818210279315`60.*y^27 + 0.144224678011196633687375810471606796928280875\
50144250816640989252614776572667`60.*y^28 - 0.0705752678161339628752994447253\
8889014896178493360863441283239163137246772783`60.*y^29 + 
  0.0223925610802769955450162201498342488811305711812676787543176173546892230\
6781`60.*y^30 - 0.02440183255895657207246550481187479914563167712401821808371\
338337041331171944`60.*y^31 + 0.032618640695155127009243318862402209817491736\
92552329270855594648201078166435`60.*y^32 - 0.0119313239724605275713556566847\
3261775486041594701629335544774407124267103911`60.*y^33 - 
  0.0034486027242541990165897730795054271740145879478552317126803432543406972\
1171`60.*y^34 - 0.00304793059295070734927296396569005811528570860334232977442\
293593718704555713`60.*y^35 + 0.009766613727700329795883032539256131542253606\
32216585011997531937478928992469`60.*y^36 - 0.0022724141611034963590707752494\
0684024490956487611747013669125961534537138081`60.*y^37 - 
  0.0038588257754314755341140084503215366608038081266558687879720084134298562\
0603`60.*y^38 - 0.00013046367226856476314243535293139915406481906891708457071\
450900187930057135`60.*y^39 + 0.003788689717821357742548779847257090040610975\
63924351342420456130892611136022`60.*y^40 - 0.0005576861205762303834444175760\
4159986533117452694625546163277274468014978474`60.*y^41 - 
  0.0022083926472836377602172447208794340797181349063199803019444966774171965\
5607`60.*y^42 + 0.00013758199027093048733865566834204683976174516888467697965\
880070999631588296`60.*y^43 + 0.001704683467438492467473847363439070794341690\
70793597391149775383726802512478`60.*y^44 - 0.0001896065402204607986645501231\
512845701880713042753547909380987267281677711`60.*y^45 - 
  0.0011314248459230081810214266622059204848756130829242035226010266554419307\
8211`60.*y^46 + 0.00009624668016926071381079183032507606479204931674599069703\
512300877588509995`60.*y^47 + 0.000817801773041664675138170585434849522415878\
11238794547649281721727827593201`60.*y^48 - 0.0000805573359867249642078500971\
8156096126373814045732678819582411524620334742`60.*y^49 - 
  0.0005668964907390065507266802720269555313674994634708766486080189271713093\
421`60.*y^50 + 0.000051363474757860972080418545380133249699448038010242323892\
42068327490390678`60.*y^51 + 0.0004033416364335054682205513473778574341146782\
9723854470484412806629890201459`60.*y^52 - 0.00003792796526338958012339428905\
669965711974524482145472006807930415455175745`60.*y^53 - 
  0.0002840414632297270131510030084970793323475833267485152193474784844177725\
7298`60.*y^54 + 0.00002599443774250683185349686719679115380748272435403205944\
719843678518902465`60.*y^55 + 0.000201773668407220731268332352952267877053653\
13176036001192400489435028095885`60.*y^56 - 0.0000185946028135258705875328871\
0809856304992474731875190002930375223705216978`60.*y^57 - 
  0.0001431220208547727026182543766906115477571681303714179517476943638877979\
2194`60.*y^58 + 0.00001305120808283157993975190387762577255800044177375563284\
157261069354970714`60.*y^59 + 0.000101888502424662960824146701842074208491340\
47366645747236447248183753213316`60.*y^60 - 
  9.2815755546426594621010608632174246565980436237858200136850347942001877`60.\
*^-6*y^61 - 0.000072592156247720955736274001133901726115793355841353337541849\
3869455598539`60.*y^62 + 
  6.57589230144451832174297588048583506186712118357358426332673244096231104`6\
0.*^-6*y^63 + 0.0000518279670914998190318064530516014649935103577847015328156\
3880613229285518`60.*y^64 - 
  4.68128620630719061893829716155084221153535906759806142355103101370243733`6\
0.*^-6*y^65 - 0.0000370504317624402055779960214600535572103228603071691174663\
6831518159143456`60.*y^66 + 
  3.33322260666681959326161917742143330528689384035238945509199417158358865`6\
0.*^-6*y^67 + 0.0000265276736476406767968216624120494453242951099236906864806\
9801754072997981`60.*y^68 - 
  2.37904376323388227166367464857519345294201081693112364416188207957052068`6\
0.*^-6*y^69 - 0.0000190179973058467953406644056683581464290452513588988285372\
0030987922679663`60.*y^70 + 
  1.69992802330660271378269115999368179336211981929978350408039059936079047`6\
0.*^-6*y^71 + 0.0000136520953048530308471656700442360319265742216107989510851\
698793375569851`60.*y^72 - 
  1.21665941548685981209320148613396308614814998499965292219656697209608219`6\
0.*^-6*y^73 - 
  9.811872843935268743700345687521607699656372059744662623308966529645846`60.\
*^-6*y^74 + 
  8.7187155188326207629915678299292404929855735351386241306177311573496212`60.\
*^-7*y^75 + 
  7.06001535203502426766754151793036078818533077610898714454918209185415699`6\
0.*^-6*y^76 - 
  6.2562640694904989626262620098249237354943242951502887211410008436266681`60.\
*^-7*y^77 - 
  5.08545378798289858800025970327320702205597920840411673852142340190301135`6\
0.*^-6*y^78 + 
  4.4946309474846937488641014820533575183896651957791477068512431895561133`60.\
*^-7*y^79 + 
  3.66693467330700201121861430841229802396376257299334447371327644038329496`6\
0.*^-6*y^80 - 
  3.2327994303699860674727149339703365524436265617432496821831478767785531`60.\
*^-7*y^81 - 
  2.64668821880976420407582671695503889322952016985159575624625438376490838`6\
0.*^-6*y^82 + 
  2.3277463337318124940982850523399459621694046294731266301118097775407017`60.\
*^-7*y^83 + 
  1.9120922252924814684026392088001611289046359578626075896908465247704855`60.\
*^-6*y^84 - 
  1.6778201246976554133422108006575660916148175147021028881824377620057322`60.\
*^-7*y^85 - 
  1.3826174201053326802859571921064277044814192392457070623678235290447121`60.\
*^-6*y^86 + 
  1.2105539296635293710966677540889121106108357609595184636195155316550566`60.\
*^-7*y^87 + 
  1.0006099497610257018090586588422124620205185420174838842769900113263934`60.\
*^-6*y^88 - 
  8.742438756428940663833783685343482795231197910840774852158936111364939`60.\
*^-8*y^89 - 
  7.2473728228585092859049866931513073556831814578443691874138268708103121`60.\
*^-7*y^90 + 
  6.319334369107564276522086176077785532603282556448551790292143693772308`60.\
*^-8*y^91 + 
  5.2533212590436497666868642044538881961191946790728301515256314378052491`60.\
*^-7*y^92 - 4.571754754813454754003366419828734742861822421701347858604377220\
5855879377084971373602514`60.*^-8*y^93 - 
  3.8107493680839844006470648346624133679195531809877913866558700817034835`60.\
*^-7*y^94 + 3.310173194147020333992400894465255218838204940168189268281554770\
9803293246996486513097373`60.*^-8*y^95 + 
  2.766281086431427542256022734992464789041253840271783059517180392396316`60.\
*^-7*y^96 - 2.398608100305584456733314319447421521426997080366717863245015348\
257391864381506439871633`60.*^-8*y^97 - 
  2.0094581369072578732884936854104155230788672684618158210658889197831073`60.\
*^-7*y^98 + 1.739378597536366139892597532936957646972700620526271399844595290\
6440236930249201744582895`60.*^-8*y^99 + 
  1.4606506681690820279310864323991143999242854326696503343701013446558676`60.\
*^-7*y^100 - 1.26223898433615677668589691308932064049931692819866660166451461\
86695149930825165597137514`60.*^-8*y^101 - 
  1.062397922089297091890092102757660043177199686663241385163718191497556`60.\
*^-7*y^102 + 9.16619073248945372506142106840735099612543787827981460367562375\
5185476405518773644606261`60.*^-9*y^103 + 
  7.731982751077936011219259295190818577105313540794467012083066424303787`60.\
*^-8*y^104 - 6.66076301822006192922245996208867689539763374510072317827482721\
8670981859452607252345294`60.*^-9*y^105 - 5.630504570287573281454067721771858\
5004440063974120926184099414530890755788184866543720867`60.*^-8*y^106 + 
  4.8432347338297880948244972567850185620090148728426310068830332869781757583\
10439150669575`60.*^-9*y^107 + 4.10248544691040178732020273410303348732004518\
2242796464855357646867221693745225264417368`60.*^-8*y^108 - 
  3.5238125554673937233672332420880375519577744709917996184098515431305232139\
27520641430399`60.*^-9*y^109 - 2.99075691403156339438566492601122926293687418\
16804916844419614636034436274208002368838748`60.*^-8*y^110 + 
  2.5653446624029534886215191151912316103738775809391155829683664923756791407\
0937849657182`60.*^-9*y^111 + 2.181428751183365027681535128112319946889941475\
3445066883611328609556026875342079744196806`60.*^-8*y^112 - 
  1.8686361408546963825962518919792290800557769372704466886570050624731406332\
41024629236349`60.*^-9*y^113 - 1.59191094061785660908407417906983044298212075\
46121881721319597679503459844584940883965247`60.*^-8*y^114 + 
  1.3618862516957608826128065107191843133318977863766843771886695751110137482\
32522629649237`60.*^-9*y^115 + 1.16226912841058818412372853130763421349825288\
86412765615081768975771628235740548620158086`60.*^-8*y^116 - 
  9.9308277340940333305235185729792138540018008956916670633783415710963763581\
6456683758309`60.*^-10*y^117 - 8.48980293492970663472320617355986463648622733\
0133140047561736594410735175111170270664808`60.*^-9*y^118 + 
  7.2452017170892041869415769606750740569593497683847220410660301152735230769\
0090899336384`60.*^-10*y^119 + 6.20418334589477086072163793267105056687562066\
0602613362118551226245805051463922810464432`60.*^-9*y^120 - 
  5.2884481476818204233257576912033321334562141375836353214126035559221534599\
7988442835868`60.*^-10*y^121 - 4.53587647368410740827776868053406366626158177\
8626272845964489171629209553583886243149448`60.*^-9*y^122 + 
  3.8619928124814977040786697385873745065383619221436943181073003728134133875\
5090181795348`60.*^-10*y^123 + 3.31757834015951630425348614576392567340050149\
8604903114538971083805564434082262287938763`60.*^-9*y^124 - 
  2.8215852891184010172687116288891452632902714224500453184859249343493017001\
4373376233554`60.*^-10*y^125 - 2.42749652587202951253860084430714381619786001\
839837910742363616597889338597054315872119`60.*^-9*y^126 + 
  2.0623711435072940026296434921843005219024013384421747655673964265598708339\
0573372602727`60.*^-10*y^127 + 1.77692000630828635128233260875502706673202429\
1879901643757645226858941343793575435020052`60.*^-9*y^128 - 
  1.5080860138787503244780078164733078645139840763274698050781161601872169475\
6965818633656`60.*^-10*y^129 - 1.30119862846559482188118746245098747592402416\
8480441328209149816417621414125964635592725`60.*^-9*y^130 + 
  1.1032274912349807313596556333238433060828503423043781464921204489167923808\
3568357580319`60.*^-10*y^131 + 9.53192577502507409946892882360114985590401012\
862449445604689280290178133184002252727534`60.*^-10*y^132 - 
  8.0738006063651065673278425630583879462709488916290803218550179623797502112\
433308001351`60.*^-11*y^133 - 6.985124462983639241967675878352909222911167329\
67031710231819787214682238473752715853888`60.*^-10*y^134 + 
  5.9109803406160941548952410666917589486750895701077379085903896050737625702\
16517762991`60.*^-11*y^135 + 5.1205830279881591504172763388896073113763453563\
3418051486978792487144604086276191742854`60.*^-10*y^136 - 
  4.3291673892383467939922772624234494425125257377240194364019718098133271372\
491241893921`60.*^-11*y^137 - 3.755017555651502297444634140237934493827847839\
07663487769451357680808514454451471909302`60.*^-10*y^138 + 
  3.1718136212015541526447383079675630180377479398286713795831290985789108973\
851691219886`60.*^-11*y^139 + 2.754530272063885848542417928680957819305983225\
86172038785001265460306173799643195918611`60.*^-10*y^140 - 
  2.3246877573634697302074387342772762713776487257865065605746799446114352926\
125466648204`60.*^-11*y^141 - 2.021259391658010911443669449867952600873218991\
79776028248510674321443997807850638596145`60.*^-10*y^142 + 
  1.7043969947188868192952087111168681879557536690304637060500949959594679797\
644193221066`60.*^-11*y^143 + 1.483650313465373662501801391138239516810354573\
71503308055742408117118596272489715158198`60.*^-10*y^144 - 
  1.2500337074215850907292983812602198246652328025548068981512031826902412678\
36772652038`60.*^-11*y^145 - 1.0893621836045054547457241891702226163197021530\
1974703069410277400474566036799667052891`60.*^-10*y^146 + 
  9.1709299325585210945858536011347146766293410222574434675790114849811368306\
39364861691`60.*^-12*y^147 + 8.0009336991171266284353800361155395813142374367\
90405130335459422475968197381897487814`60.*^-11*y^148 - 
  6.7304134176471532158827659839949179362331054020621602596226852880688486014\
05885985374`60.*^-12*y^149 - 5.8780492686055309241363823938819916282972163401\
683764484072137697897454353004905061512`60.*^-11*y^150 + 
  4.9408653107508160286414247440341269920153862231071970943373390460611779327\
43253915815`60.*^-12*y^151 + 4.3196307434479999840822590380582242767982711284\
472537682251299943943924731527608215718`60.*^-11*y^152 - 
  3.6282194143906767039224294779892658816418535202540179188500816790791997319\
6771644174`60.*^-12*y^153 - 3.17524824309238425558850288991331784279398351242\
47576065045050247232587819210547937086`60.*^-11*y^154 + 
  2.6650773582288978375989218162351292939112338729077282502138667660125389177\
46220729036`60.*^-12*y^155 + 2.3346583575420257963653633083586410862962640992\
024195778570101029133028749414102927961`60.*^-11*y^156 - 
  1.9581613726664298913996373307813090132191349960470494381252984497799324883\
1888494251`60.*^-12*y^157 - 1.71704086495931040639121800603230229979194694744\
30515154480280894798790651966855209668`60.*^-11*y^158 + 
  1.4391507481480970533534910877205555090485797770565618577673103786904647708\
6139927992`60.*^-12*y^159 + 1.26312615839461053003078945269116405262692675979\
52047781917495975592058107066586939995`60.*^-11*y^160 - 
  1.0579865255651563608993529625881757401045900999348749179086356305261514093\
38008071795`60.*^-12*y^161 - 9.2943473403968191124255284220739663458070226994\
70155018881548324989527223231622272412`60.*^-12*y^162 + 
  7.7797749862006425617985236202220257340822621737171364630508341257541258144\
0016569406`60.*^-13*y^163 + 6.84060492320386385842927087599244243225703949968\
0868724540321249050598254334819871453`60.*^-12*y^164 - 
  5.7222141880017308627989858627157256007064369245376807681402916728095234270\
4063512941`60.*^-13*y^165 - 5.03582958228264727155900678015869514952341396948\
376765000974886971018628617187397492`60.*^-12*y^166 + 
  4.2098690660461727967207114952407645547789644660165576699208092192196243174\
2482954297`60.*^-13*y^167 + 3.70805360316258539975077349607053132403759461189\
5262727021853485084692410218443305226`60.*^-12*y^168 - 
  3.0979742676778115781975849160245903600480212638980188164691355023758461339\
4750589744`60.*^-13*y^169 - 2.73097100630090595846893520065188823198622167307\
5609513593182306036108737176994845868`60.*^-12*y^170 + 
  2.2802853254718591490569641240005722513953183852783529504568710783655120045\
9590397306`60.*^-13*y^171 + 2.01178705479927915309475746791084099316962743124\
1542795085959263045219939286934699714`60.*^-12*y^172 - 
  1.6788050650442256869583024487266326334663268004741881035203761341538123112\
0048955599`60.*^-13*y^173 - 1.48230839985845433698805260246232617394504002474\
2216490776919081329272426385119828093`60.*^-12*y^174 + 
  1.2362566844885593969016667346855453375396940006600989785418120329400033286\
6923728672`60.*^-13*y^175 + 1.09240744844315423537379309647822325046933264347\
5024632954658278288746336752101059351`60.*^-12*y^176 - 
  9.1056726671790362712840076285212197694779479047981431101891859203436639218\
06237107`60.*^-14*y^177 - 8.0522678473674839250025495758166625961566938610070\
2539628539930730982167863179716931`60.*^-13*y^178 + 
  6.7082338009694612625180670809184771905797667497409582527168578325003846199\
486924712`60.*^-14*y^179 + 5.936592963305749974025511603008204767209136506660\
45831716657564731858738330381385184`60.*^-13*y^180 - 
  4.9430496736700183174125866771481000091384808216596013070208796271094266565\
047558561`60.*^-14*y^181 - 4.377638779123952455059962903210412307211244118223\
29281863503393289899767282362390121`60.*^-13*y^182 + 
  3.6430934573452493532563998338740800661444565467947196003145588288009141441\
345389033`60.*^-14*y^183 + 3.228674879993901863561160304757735022270365267963\
93200086492269205468217146977273922`60.*^-13*y^184 - 
  2.6855435485829126865646532516916319692999872529941761407690830699861546704\
180894163`60.*^-14*y^185 - 2.381708799794958993596715160742971579788442227755\
53045512531429816603098110276707101`60.*^-13*y^186 + 
  1.9800615825781665037676306182972803615016165505195507755882685361731248737\
134467818`60.*^-14*y^187 + 1.757240615954168777146423391729016570871659766692\
21494050174966575350236322162042463`60.*^-13*y^188 - 
  1.4601851719177323862181437402467670437004330890914957195565736168575615733\
905353358`60.*^-14*y^189 - 1.296732378308924510713917797958993116971354083591\
30099232060378377552679770834992141`60.*^-13*y^190 + 
  1.0770059326402034935662861209638042893671762439619206030526602992551669505\
035078773`60.*^-14*y^191 + 9.570715497831680879029073123081023574527304310776\
7767187171909172301976288719741448`60.*^-14*y^192 - 
  7.9452474707949580140850921174095241202071215569059754463498367112078562530\
78132181`60.*^-15*y^193 - 7.0649943140434559205532124057043099595352967990929\
832794437264541786956841453680855`60.*^-14*y^194 + 
  5.8623836358079766963183206094493950514838728225605965939711766939932404014\
42694564`60.*^-15*y^195 + 5.2161619124764720187084001636290529468645026954585\
372756087704103815339729602707123`60.*^-14*y^196 - 
  4.3263023877364030185119234975708269781331798161660051908969253256569869919\
75908824`60.*^-15*y^197 - 3.8517728907395806142145530626335417435891669087691\
19513241290281455392942303167912`60.*^-14*y^198 + 
  3.1932560497426862208996192033562474862548339421708402902544727789493766365\
94745976`60.*^-15*y^199 + 2.8447179417156667340511699124147485754923220187536\
73408343481842797543372891067961`60.*^-14*y^200 + 
  ls*(-93245.0914736345711027866011641992996229572151296905071775136636284357\
7366568258902`60. - 48455.925088968970910047811543703052485857140815961632182\
7175453917557602505584876`60./y^3 - 117371.8531530343503213385335651061951498\
7908881703526207747483047713300803285218765`60./y^2 + 
    139635.897824565045273479126095412957012223629383152252780370722494541294\
69194049478`60./y - 167132.40332031904761028954203533158384077835657798808361\
457736823106234986590511072`60.*y + 51893.89739036025079602507272370804640809\
848556229066121172787719445486934842620259`60.*y^2 - 
    56935.8977550357067494514820599518072099660230169013086435231745573744117\
3693991239`60.*y^3 - 2014.784910236153364624283255872965802088914442382924674\
44574489266437985169463642`60.*y^4 - 4183.25666909913981321692057629874873138\
038880649550577904716657426605250796223214`60.*y^5 - 
    3415.11659643276977600831449894357431966080601933496998151581239353462937\
845348861`60.*y^6 - 357.60956211100613311470864394742323248729039456321871064\
904187502219785427283447`60.*y^7 - 1227.8233248504921370287722719642652266918\
98732084518260161594136751834439997323`60.*y^8 + 61.6885834836834514614981248\
2123038069620387376434399877168914785092691021926885`60.*y^9 - 
    394.635990802977177177807086123043142014581509630671577957281129067731201\
81372124`60.*y^10 + 53.713168459615083559159761123280384589275007711333421557\
68553546258316699076356`60.*y^11 - 124.81213572775891776020522159883238906320\
079160686681335568102166137294481665962`60.*y^12 + 
    24.7967978531081429576641096772431100857995160050095474793346497915074396\
4243804`60.*y^13 - 40.3520310715815221752854869432063101916449136165186138054\
4259339111983076589928`60.*y^14 + 8.93730001170348191489289417771745217245772\
654319227470790666376013612946949544`60.*y^15 - 13.56897097904057394777740856\
673321292134571769762910855339798429080659955265822`60.*y^16 + 
    3.45219113215154380172495895292908152193524167230067286938074361198452609\
101279`60.*y^17 - 4.732930694606327754927340439802838097822970813684933158315\
28912481866134658999`60.*y^18 + 0.9552902582858170433946044489588368693578153\
4608483766965168535785702365872108`60.*y^19 - 1.70985366430398902040416989877\
003682159067335161977374328984216965862765094496`60.*y^20 + 
    0.44303295724362994327833748560460839985319267117293006563812113990304668\
225744`60.*y^21 - 0.640054265214859061915742783876998496622543044377207107297\
15966784428450390032`60.*y^22 + 0.0608911349987938513529497668634547413006898\
325246364556305186704835672201208`60.*y^23 - 0.244917197683334168059593706834\
45522974376065897936776073130244188984620134871`60.*y^24 + 
    0.07605384734673528414612866830602834158530386296020735246811686048254684\
031868`60.*y^25 - 0.094462585261679453435461828956706499810501557251434635646\
23230068310777749687`60.*y^26 - 0.0132341683780061143551513538558332135173884\
1111260805694783358113140871928869`60.*y^27 - 0.03669901920033689802103531417\
242945088033936857202477679584878196393148945941`60.*y^28 + 
    0.02102418690520951755608180145928663413776468540274135098726309600367353\
8096`60.*y^29 - 0.01433575708668285857673461809368925484224135177167956223997\
225089354354602628`60.*y^30 - 0.010373922483983489172793074034512923579516848\
43515448371684045278430958607085`60.*y^31 - 0.0055804108829194578548726067432\
5200223803973769686516143651541024522399648928`60.*y^32 + 
    0.00831622489843768629866795376694179641407180866825645735345214158728422\
181223`60.*y^33 - 0.002159899352551748195642805567281344148440164540331944074\
40232720469478070703`60.*y^34 - 0.0053254934253167624932172684970784605904664\
0295290722557044406810662078174885`60.*y^35 - 0.00083470369913572588972636323\
049901610417464112771225815141227794395505997432`60.*y^36 + 
    0.00378199548251449175675788759170509234870612469227674316939750125783964\
157405`60.*y^37 - 0.000321459867926411299824117563470952740703473815240583115\
96678764541010397468`60.*y^38 - 0.0025832021305407028993329895726282901468555\
3758311045093921178245773915651164`60.*y^39 - 0.00012284914825483355238776007\
531292080385634150657423379661845640748003400637`60.*y^40 + 
    0.00180262811744430624275683635066069240575732867385322828713101074216074\
288638`60.*y^41 - 0.000046709500858914732741956357901574111232706013284805641\
56803665997214637593`60.*y^42 - 0.0012541748887531921438773391275273742665648\
7496607497921240007744619955748916`60.*y^43 - 0.00001772036827601421816326705\
489601938410639799119210906468920628947277212511`60.*y^44 + 
    0.00087706654973204226765286926956255432896587481014966233662026089541642\
725344`60.*y^45 - 
    6.68679738389601117735358198321885240778793989584830594902920277930925035`\
60.*^-6*y^46 - 0.000614973786815981827086234320952800739401098753487564831190\
05573900534040451`60.*y^47 - 
    2.50691930359026540131064257550690421893399289872559508435751068292113977`\
60.*^-6*y^48 + 0.000432287815508025677921960281951904515598095183829015374882\
14952781795271866`60.*y^49 - 
    9.3730977337083548527568799996511098793564404876400427963984806478168085`\
60.*^-7*y^50 - 0.000304734939266824652125333228491535832060124746101180976144\
07923519254518403`60.*y^51 - 
    3.4959370919016621453087582782231038942365021560619197683315113723516078`\
60.*^-7*y^52 + 0.000215267395623157322501080874032119044482406622621724579328\
6450142794693328`60.*y^53 - 
    1.2965970803350964471953788417791072149085770880964419308290862810653896`\
60.*^-7*y^54 - 0.000152426212347263833220826257555679875634522779926020492165\
13298017727646851`60.*y^55 - 4.7886228307367167519061965416378707848151622178\
40486071220373713408927689773016494677687`60.*^-8*y^56 + 
    0.00010813697946384297713904145716546148558290255070127558700678063877759\
92301`60.*y^57 - 1.7664973267418650128901969151112650049429280092452735917592\
182138891753670304109375536529`60.*^-8*y^58 - 0.00007686807956280916097608470\
242994592734047129525618139850360342324619592435`60.*y^59 - 
    6.49591666094064296073484715785289508975494462488851060397749516456360290\
8660674525920237`60.*^-9*y^60 + 0.0000547359263170835085350806569600542851632\
9916314558549807527190926502966703`60.*y^61 - 2.37677508674804820127924456986\
301588677454842676389777331863070769878063589697083471143`60.*^-9*y^62 - 
    0.00003904223301023444974554038695924014247393812821219381356134356921083\
486769`60.*y^63 - 8.679550917676753126789735196032379989798589075019389825805\
26393387394495954699286836663`60.*^-10*y^64 + 0.00002789151582264938012076157\
732317295869505081050727494367908332465012609583`60.*y^65 - 
    3.16699797490647434789119891547719714976238200437749426469388068284578504\
325423870415741`60.*^-10*y^66 - 0.0000199551138601953699468572929722956809789\
2691579745988718460575751752707607`60.*y^67 - 1.15096405149432845772371182112\
423164139128422673796659370182044745124106163213772795237`60.*^-10*y^68 + 
    0.00001429680581873572422221789134429058794417512261664315996508929380721\
629001`60.*y^69 - 4.167833716271878197344081787430180266573445335992012900936\
6105299529779883847507742925`60.*^-11*y^70 - 0.000010256415666259588713469407\
5036559898815958878260634731081968662219712581`60.*y^71 - 
    1.50895223355591532662922680270101871082359604726882366315110959513804951\
61277135112206`60.*^-11*y^72 + 
    7.36701257539922523365457371401970948938466483018237635844984039739071007`\
60.*^-6*y^73 - 5.454417538919190813166850938117645694051846817596694208446755\
363094907516545065825789`60.*^-12*y^74 - 
    5.29783675875965379170325487605288277116482044641451216245218931623061832`\
60.*^-6*y^75 - 1.963097372934037462342994278146343853076882232466976757809134\
717826883047382920286089`60.*^-12*y^76 + 
    3.81408342901648299695809376216124361163624392551386321719059266428132083`\
60.*^-6*y^77 - 7.054211712591910043324137218759287826488237909308281647503703\
65282319058874104210773`60.*^-13*y^78 - 
    2.7487925695966812010880230574466819364681900050521310149148251693922292`\
60.*^-6*y^79 - 2.536070309633908189989572648842234464271369368116917206986667\
1957554131908698928957`60.*^-13*y^80 + 
    1.983038087696989306663799753826196648366745490017294606975138844615486`6\
0.*^-6*y^81 - 9.0903008861178229851128816229273828297278625118542668893897573\
430568216690315106965`60.*^-14*y^82 - 
    1.4319781366877171046258368988275115274866817995260467990906773585178671`\
60.*^-6*y^83 - 3.246536573331074564316964683181098595763005717236640483994220\
9436225809765828933511`60.*^-14*y^84 + 
    1.03499505417486104449081457440632248947665516224072531133314382187465693`\
60.*^-6*y^85 - 1.160042282234452461941420823765277634000421215816216971382166\
3131173923712724701679`60.*^-14*y^86 - 
    7.4871823911459044556065108869076452470208137293608546390217860608835236`\
60.*^-7*y^87 - 4.144066585068679794021848894901760057412619394952208854950485\
409042692217767379349`60.*^-15*y^88 + 
    5.4207539387840108983158725005385727239767671352440039554603002757799338`\
60.*^-7*y^89 - 1.474210981749512541708933311271437255991363034597424116327379\
210832863212792756172`60.*^-15*y^90 - 
    3.9277708068425327761003688483638343479679797416691057035493109817295527`\
60.*^-7*y^91 - 5.235306203751112227814679269101793317856384533479886666455646\
2719332584046038932`60.*^-16*y^92 + 
    2.8481494919224554510839650592675751678603585032621540951701820956156044`\
60.*^-7*y^93 - 1.862442164091402511147549560763256355545831624080731196874571\
43659086182887402775`60.*^-16*y^94 - 
    2.066786420343056042334520653925537014900635425328849728493587863362496`6\
0.*^-7*y^95 - 6.6114175648915969228958833551395166728831818183820487670430800\
330574665119207312`60.*^-17*y^96 + 
    1.5008297601093493040879738645633027637740386366815046105983633469742236`\
60.*^-7*y^97 - 2.336975318268286793132799071387336027207983280890779190735484\
6712147746337268069`60.*^-17*y^98 - 
    1.09058096692465684462211186955590573147943709373303748946557372228879`60.\
*^-7*y^99 - 8.268310666291887893154486049313248845806655067284609885459869381\
005888119665089`60.*^-18*y^100 + 
    7.929821439573542953778983932945332453270857610079679337121404338723826`6\
0.*^-8*y^101 - 2.929293549158386539760049688009857503360954018412578424827790\
759467753339814543`60.*^-18*y^102 - 5.769483781720620055739412612747896726558\
1662183550989700371453520326905899684385971889767`60.*^-8*y^103 - 
    1.03322085003432893998016234241639519118801395725573458803083128742739672\
143015`60.*^-18*y^104 + 4.200183138098450871492689359410311219255694593960309\
4069769499840393759286326938379735348`60.*^-8*y^105 - 
    3.63526717886636582470334711740454303238622875014035835652294002957604792\
600882`60.*^-19*y^106 - 3.059478919571270911618738235402241200283444701822126\
7854063243322982395771192089059721883`60.*^-8*y^107 - 
    1.28313974549416376154723835473736734471539924043358201319299690179640735\
020326`60.*^-19*y^108 + 2.229797656185137131865343012560600085715805636305905\
0122065696280967279744824549922241259`60.*^-8*y^109 - 
    4.52424967694497266908499097021293445567173596768948258657532918231667218\
78251`60.*^-20*y^110 - 1.6259735551055297054024912550449220768424969487105802\
975466980910755979499344384807391806`60.*^-8*y^111 - 
    1.58626520683084365664499126128165562966000251738909251717175154516981399\
80401`60.*^-20*y^112 + 1.1862692732929915020684683254106416388341366714585411\
852691691813518968534647922958084028`60.*^-8*y^113 - 
    5.56735273028744605995315483374882309855958618228958829664531645102387923\
4899`60.*^-21*y^114 - 8.65898611962790453942134126113326977457738958838250329\
4317594893338052601329178696644008`60.*^-9*y^115 - 
    1.96096458722379718882855721534321020666119251344126345428734255883344145\
9627`60.*^-21*y^116 + 6.32349740596465465440508285499976790702098629060423130\
5571523337172902967793933263552012`60.*^-9*y^117 - 
    6.87384822328162964443940660209879407576320876015987089707084170988894411\
009`60.*^-22*y^118 - 4.620054957573295241609646544597495270877175898485808802\
095220407812496602672909193522695`60.*^-9*y^119 - 
    2.39927193009008875838939159767084613059622363880251592205992039918121146\
945`60.*^-22*y^120 + 3.376989744591414495566499771395825994517930897917663508\
158566197142420736845794264221728`60.*^-9*y^121 - 
    8.41662622800274606657784946488923383049373652476347728383609005695878910\
15`60.*^-23*y^122 - 2.4694417163529250711123952208262005065016227053082466685\
0590605050494074706601656336562`60.*^-9*y^123 - 
    2.95476030860470143975640595003226157588354383928784894838802098249647933\
31`60.*^-23*y^124 + 1.8065425726942421500163427421600565903747336108614539363\
26178264481938615189008719344007`60.*^-9*y^125 - 
    1.02909997609547602343945785207414715912919509835821644953050879186528988\
18`60.*^-23*y^126 - 1.3221241339495072407612192619689005877513501521491459822\
51130700064490606659112102597979`60.*^-9*y^127 - 
    3.58562890939540573685040419912236645266649857118167110975697242158019172`\
60.*^-24*y^128 + 9.6797775811433112772601347620584695454961631181049845884558\
7703312713877405221763687571`60.*^-10*y^129 - 
    1.25809846035877016801611406965804062074636157738523156552234708752910766\
4`60.*^-24*y^130 - 7.08961075445011656630801490014621562310705119262539463631\
982774481641869719778929464807`60.*^-10*y^131 - 
    4.39192429506149084604835489419568877077410381425198395419973527710521627`\
60.*^-25*y^132 + 5.1944343914007934003733665016720741287280056338547197763696\
3103624327639434765860944627`60.*^-10*y^133 - 
    1.52144890821772484026186200680155991540185837619532244847018490039442783`\
60.*^-25*y^134 - 3.8072221362247793264946491632039634984665039474026163808621\
9906528350223034768497361306`60.*^-10*y^135 - 
    5.3086277594097721252399968953356344645556844930124185203257893919061391`\
60.*^-26*y^136 + 2.7914359981516947764837508641891909614535231935430928646239\
4703704990161557546365606999`60.*^-10*y^137 - 
    1.8601127491597885422985476955499538673178410380027649477213886265907398`\
60.*^-26*y^138 - 2.0473508184803093145958898340755030477281135325701074854857\
4611303887587247816296052243`60.*^-10*y^139 - 
    6.443026225183012921019617451238136068540114480206782930936028938878195`6\
0.*^-27*y^140 + 1.50209640550557315967490554514609182223063392918760481649372\
771022209866651684395335494`60.*^-10*y^141 - 2.227730053789296587169582522007\
7217120892769092594747595869263732581751496858139684518377`60.*^-27*y^142 - 
    1.10240275110426650148708055424508430919727153535418658841571236213604735\
055153807178575`60.*^-10*y^143 - 7.799282141894007909894026438980581704595760\
607561471434122949765343987063382966366827686`60.*^-28*y^144 + 
    8.09311796386079265606259174046592695188711292455712956580069338216752367\
33178054993034`60.*^-11*y^145 - 2.7182263942287984418053549011065934917842963\
43992571981799208176554962635576877533085641`60.*^-28*y^146 - 
    5.94320720137906260701731943228221650002772575621067717331104311943325505\
52000851925892`60.*^-11*y^147 - 9.3422618782207140500006117556662631185440445\
3047372790162148636285638835994020249985639`60.*^-29*y^148 + 
    4.36567858887214100950198073855268241193070108397763552930695923894941621\
55665136721248`60.*^-11*y^149 - 3.2412476044221531798306525994112830536490156\
7052149483272682861972035909713415211395346`60.*^-29*y^150 - 
    3.20778418370106083367389805663549030764262707823262807789040272557782299\
70515905230169`60.*^-11*y^151 - 1.1369116797601717356765465523602209120208803\
0852150264680775587770289612931015538572166`60.*^-29*y^152 + 
    2.35764148112886738094917297718206373536503855903050454558074351661890233\
05809125009692`60.*^-11*y^153 - 3.9219634413244550539177865307981345513112624\
893779760604353576672143705910491168246553`60.*^-30*y^154 - 
    1.73327110395653083048723760487002960891041088207745175018104439374561451\
47294757279344`60.*^-11*y^155 - 1.3431122753610298094135648916979135156664694\
059124905189946752014571342627440458922191`60.*^-30*y^156 + 
    1.27458361686506249598098736386971801014611551385139680065302669415609923\
43972732807132`60.*^-11*y^157 - 4.6978068440018411871656701216263721339617055\
86931694183408675675684783426408389386212`60.*^-31*y^158 - 
    9.37519643157163838513966662257052382924040319626343324202546056729237286\
5853572565331`60.*^-12*y^159 - 1.64071616101171894687427215656906707061124628\
7279230937852885063319734588523889728858`60.*^-31*y^160 + 
    6.89762920903118038918246598545137339153832452671749236412449869438134397\
1899731203433`60.*^-12*y^161 - 5.58850158551857887186447411720707899065423744\
220786129504422225478358689624663199541`60.*^-32*y^162 - 
    5.07602856127366561152315038309348534093084432488658441463922976901468313\
6738422740265`60.*^-12*y^163 - 1.92379079076796002373698091510532656931331221\
25672993460507763619520655783640859605`60.*^-32*y^164 + 
    3.73637477297817969076434475956539665819542464540889655039664273507142041\
2711217212213`60.*^-12*y^165 - 6.78224059230215854065018229343484447966531942\
3329267769306915768662217883972862305`60.*^-33*y^166 - 
    2.75091061108659547220769096559696762507790777197817258899208364830368200\
6711236329138`60.*^-12*y^167 - 2.33608708538955626167809890729093016358053272\
01504635620505390717925575475428882004`60.*^-33*y^168 + 
    2.02581508198425214534918428335193719045452496383182283456088553881908851\
7201980395341`60.*^-12*y^169 - 7.89064868695838239198826434896652037757337288\
5392432212153710988439545256516985616`60.*^-34*y^170 - 
    1.49216923620837392901035125287217470628904700157332605631771417453598426\
6515545973167`60.*^-12*y^171 - 2.75823106471131414337445553717351840219673674\
3349195783736616157108338855961485835`60.*^-34*y^172 + 
    1.09933256097938630123538558386558052651346245089871923863850374902213444\
7373169001908`60.*^-12*y^173 - 9.71443926573203977802493899223283873980496838\
947321362689555110857756745045462543`60.*^-35*y^174 - 
    8.10085154265764320972780496407353489729174942425911856843158096678087494\
358271075332`60.*^-13*y^175 - 3.274479047799041891448118753773780893198720059\
82413458885035608710925525932652274`60.*^-35*y^176 + 
    5.97063807472078942717631220922942641792031313555582220727035484749560748\
291108314766`60.*^-13*y^177 - 1.112121338004818965386791360771373363504072656\
76087647246520473635639452490310012`60.*^-35*y^178 - 
    4.40146547055718516616515369393662843644629355296612817026957961536383990\
053382791897`60.*^-13*y^179 - 3.962947457668894005831592579797680138728325793\
8961413019853799175091965582074627`60.*^-36*y^180 + 
    3.24532644822151449806748531066845438944758606031637674156110162586453671\
155345080586`60.*^-13*y^181 - 1.370483513038930295323365063358957669721606617\
7880642979838240229443440084522203`60.*^-36*y^182 - 
    2.39332753391189141650817440800357693901605122840949591551923256021975642\
457083569844`60.*^-13*y^183 - 4.530809452555397647010417718412293739276136824\
050595918466115689107803416874824`60.*^-37*y^184 + 
    1.76533335114611064436775106209387199910112090579417569806199400372181065\
6273453887`60.*^-13*y^185 - 1.57932441684557380469774650367129080861354168054\
4582915797657083839825310037396`60.*^-37*y^186 - 1.30235804694609821997830641\
868549620412396436932629423175099006591756710927910762146`60.*^-13*y^187 - 
    5.67231929192963511940871244704245458820254916708050937489268205574991570\
233727`60.*^-38*y^188 + 9.609735860762333171060145360289718246234175284481433\
694324774015379352186322572306`60.*^-14*y^189 - 1.890826819763501883689286225\
52370598331613245009378257296347871660397874017327`60.*^-38*y^190 - 
    7.09199199667200848324200007222878196579071329838185311882093202360335085\
92045339511`60.*^-14*y^191 - 
    6.25738728950670973207833582994352323161759898670225554469244352872981474\
0129`60.*^-39*y^192 + 5.23478875619491811205013121716023802936034315106627213\
06017138622562898461327692523`60.*^-14*y^193 - 2.2710656015897503754584107760\
522937695070859920231763925006182129837777362314`60.*^-39*y^194 - 
    3.86458333542271527337208623656723629991478410545720235005548191008480692\
81961553434`60.*^-14*y^195 - 
    7.98082590507510131620999874693489064049187338602912650392008132755711291\
9879`60.*^-40*y^196 + 2.85349611863321884046737237430841229249195837436336383\
9916832268514064070950250045`60.*^-14*y^197 - 
    2.55004285731153955970717956193707871002418596189847033892761248692688039\
769`60.*^-40*y^198 - 2.107276559835942969561089108206688602912423175112924831\
3405503598288254111379365493`60.*^-14*y^199 - 
    8.78616247483466980425969335106750274996688698149250697647051287655511355\
186`60.*^-41*y^200) + ls^3*(17.5459633797144153223724284442242686850021322795\
3918333584595444661341301763414`60. - 20844.604495100725402978444991738431197\
78253314809254980298499388257673466494936147`60./y^2 + 
    15950.9130998265768694209946713711293106970947637605372883634520100108865\
0018384516`60./y - 1621.89956729329058924364735734109802234819198858405463184\
199806152211535001869349`60.*y + 7033.299420758523381972987941867298102383104\
72425328164017385083992498660811864608`60.*y^2 - 4624.32797742073215071657146\
584021649359787174962345536840230545215945820859744536`60.*y^3 + 
    692.282251562125011692533582991312886777003772707889742509850649103434572\
54397568`60.*y^4 - 930.344433338906915589503033303295980971744873764521912990\
78675967565132090295996`60.*y^5 - 238.089845640776546131127177461827141157632\
35657356242720919420358978233524389949`60.*y^6 - 123.585841377543417028882642\
51754257019085176489595501385295101604066559094692239`60.*y^7 - 
    111.093162001783323905616254504876989720932754559811076611270891899732063\
32752336`60.*y^8 - 9.98808832263576961281710354184863275735448043306881763429\
276799099258871082807`60.*y^9 - 36.734118584794486673758867117223093473774154\
39770011131832559777914502411509583`60.*y^10 + 1.9770820885733161947873644687\
8255415028296985472646930197642317085506303303347`60.*y^11 - 
    10.9508340995050211937925640299440469849923297953136773399077414598509886\
6364205`60.*y^12 + 1.50632138225483078037292329929248997740699715102593982248\
292333004548356056234`60.*y^13 - 3.109672225248352338322728394290613316919441\
63198900935603860475831150362980612`60.*y^14 + 0.6125551468082815590287862772\
6015142691505849433511609669733079071666279943692`60.*y^15 - 
    0.85878825311413522380290964972113634489224546007597250421086118777198309\
071398`60.*y^16 + 0.209169067200442272969985292211309000833455689240795083987\
94949036050496561834`60.*y^17 - 0.2329522318393056399814595239464253508925374\
2749439590216509862164580698734832`60.*y^18 + 0.06575313654738514206082865614\
070810323946594926287476861569292612049464505551`60.*y^19 - 
    0.06240627173533919137180769902078843535688731984944164902534990583526543\
409849`60.*y^20 + 0.019698164759466628654285419136278918002989194425994504075\
91033374447098997637`60.*y^21 - 0.0165656515179712037911257658336329436911721\
6184744405147461071528622501518905`60.*y^22 + 0.00571852978144930323975555730\
986161309779045988111563209527191307827290118286`60.*y^23 - 
    0.00436659851593234883073602160365310870766100459016583915351245585524467\
279781`60.*y^24 + 0.001623839763289738931139598184677011897434246502363223088\
51170886547537794807`60.*y^25 - 0.0011446534714428419074135167048654317230308\
0059994934752034437324570149671315`60.*y^26 + 0.00045361605096406142498784006\
493940281576621350261819986033206750432242844325`60.*y^27 - 
    0.00029871664826983372015429165108836173449151338518490547365934691776170\
539863`60.*y^28 + 0.000125127760165139080778148040390843989607310149675335743\
35507308964947142155`60.*y^29 - 0.0000776673357356067369948438117236304482132\
5209181591525217758797843366430497`60.*y^30 + 0.00003417186980135739407585936\
557894707131703072393515442483382355974186636205`60.*y^31 - 
    0.00002013114387726801435495054630807393683230963920546269369688589876438\
507997`60.*y^32 + 
    9.25650442989774358192144939937367951151074772705826981887698110160928651`\
60.*^-6*y^33 - 
    5.2041487058002608251467449352631778928687406992557880081704706449244428`\
60.*^-6*y^34 + 
    2.49053856012814526431843942954651104823275961169942476629211374501898476`\
60.*^-6*y^35 - 
    1.34227269958568889191143376907319276999418807450470489936803420406380033`\
60.*^-6*y^36 + 
    6.6629920064786791241589713955179550671412741991461501066280105146329823`\
60.*^-7*y^37 - 
    3.4551702835835284203271897027840780391573626779880208002133705618385495`\
60.*^-7*y^38 + 
    1.7739263309811695280652911803514676157345308283208674892219871857456727`\
60.*^-7*y^39 - 
    8.878514521491840469663098634287327624573958106300534737869731890338366`6\
0.*^-8*y^40 + 4.7030427317929672522997455999425228503158998275674444164485650\
187911982344720806176851411`60.*^-8*y^41 - 2.27792732959210965780820964420095\
28700271556552389200945308970354080754902959297610835602`60.*^-8*y^42 + 
    1.24231350548654277017106425488295753690369347880585207396607379287480401\
58720549677019786`60.*^-8*y^43 - 5.836340195863698337900879568290538047948147\
292976011298105205778255666098893534930996481`60.*^-9*y^44 + 
    3.27101524428959277262262467057764013854400498098592153231746134479717829\
5591549788952157`60.*^-9*y^45 - 1.4934951226538508130068661611922339172349474\
83214827804299781130144520814521980368242658`60.*^-9*y^46 + 
    8.58797683340779300878460053218567620596626684983504544013727183740710628\
124601221621432`60.*^-10*y^47 - 3.8175242486098273849506160616850492165949446\
8086756430130599947268037011846390196720576`60.*^-10*y^48 + 
    2.24899548244108745965179972539852265478555754484167123551531458630759714\
951554597882773`60.*^-10*y^49 - 9.7480911849384682000012655752318962303038292\
070804865037031118094439018486606674880061`60.*^-11*y^50 + 
    5.87608417405733591081038398978245830913457030610420282522099677113477633\
89531090187102`60.*^-11*y^51 - 2.48688746638714889803468722657304761100168684\
7362343950964166703770625708065364517097`60.*^-11*y^52 + 
    1.53209301516693420101637561965824676853690053440332816665492270058833994\
47094353981853`60.*^-11*y^53 - 6.33906875502501161378550413235973674035402562\
3139031145446111753570670442675155267668`60.*^-12*y^54 + 
    3.98715084877499505298328907320978901432597264592854144696382884056447700\
7207366140064`60.*^-12*y^55 - 1.614571968565571141348653948064618549949540895\
242453936235308566390513481766581610535`60.*^-12*y^56 + 
    1.03583930563518592771231799543453733779035232274306345761590474216959846\
7895134366494`60.*^-12*y^57 - 4.109398883450601394782784091848339978030675259\
50471088397558236630740544979188232871`60.*^-13*y^58 + 
    2.68681015175624959391153417311765220762470816870275802247724853325806931\
488521590053`60.*^-13*y^59 - 1.0452290705323988258268908430683542557798539715\
287795355635648371670323718453329317`60.*^-13*y^60 + 
    6.95907514214078149367588013664119964710967233753009062227187120663094434\
03538522351`60.*^-14*y^61 - 2.65691556549682739416968819120995330763937151805\
14443973170697229768835941974779075`60.*^-14*y^62 + 
    1.80005043954251671584580521690624899781394766622585931484723154603981687\
80388120722`60.*^-14*y^63 - 6.74987499614594397017118485780556488305287482417\
6596472214227823678824443579297826`60.*^-15*y^64 + 
    4.65028551374294351998431675331582053841909923348108614677933691768393698\
1780640419`60.*^-15*y^65 - 1.713886792567009744595684453314122580502900336749\
362769497648509843373090726254838`60.*^-15*y^66 + 1.1999823988950765557823085\
33183166119736685287318316157839367046849110807745130079`60.*^-15*y^67 - 
    4.34962722073032293206974074113552162265054885023162891791896579837963023\
836737517`60.*^-16*y^68 + 3.0931782571740348708432138105271445990477575149097\
4905635328174791457400467681375`60.*^-16*y^69 - 1.103364717441716861779177748\
36207316426538925201685581235212056280646413260647365`60.*^-16*y^70 + 
    7.96527655991447130327781984965481275993538721355688414489448531873871839\
18583329`60.*^-17*y^71 - 2.79766482751108248837500292589522782561998487631770\
35347838922289802333380480786`60.*^-17*y^72 + 2.04922953573665273346254332397\
36788398469259463713990209633206706518123578855814`60.*^-17*y^73 - 
    7.09076496583079640549993464414319213086681231569420636040008959653851407\
6149182`60.*^-18*y^74 + 5.267439393476779971119428741663348227626724427407378\
795526415820080990998887407`60.*^-18*y^75 - 1.7964768141217086927425946956005\
81321649082030081369082488874494205189215888235`60.*^-18*y^76 + 
    1.35285334155099133114996597157643308091226651806863991719424636685804986\
3294474`60.*^-18*y^77 - 4.549783120440806821819461446659492301175811448179140\
38994602579790281998311267`60.*^-19*y^78 + 3.47188326526611230266747855304212\
524569312028037929376414374625064806564070106`60.*^-19*y^79 - 
    1.15188463962989994659098403923442198345545206110478227049061285852079567\
223036`60.*^-19*y^80 + 8.9035237277790483553790309562356716781386212335008641\
557217722153113942259005`60.*^-20*y^81 - 2.9153081175810872672832876377324564\
230924156202128810526267285331832976138584`60.*^-20*y^82 + 
    2.28170091380267777938830434173308736235262654240545768192959571731286385\
5051`60.*^-20*y^83 - 
    7.37606051014245872264832279847581804212543476136157708798828495650250248\
685`60.*^-21*y^84 + 
    5.84348120293265174396680578376022145545926846041871204736464872937616365\
7558`60.*^-21*y^85 - 
    1.86567421132145494142945869195066347166392525758361442694670623444613700\
7134`60.*^-21*y^86 + 
    1.49560047883030665497571533858808318577018778998202947111809943894112926\
9386`60.*^-21*y^87 - 
    4.71763968415726628586587269624673244235564679610719362994836799494808218\
111`60.*^-22*y^88 + 
    3.82564151632407018432366943861527262375481320015602569582449310548870628\
832`60.*^-22*y^89 - 
    1.19260654844792983991122616863552514545343088028067763485472351419165197\
316`60.*^-22*y^90 + 
    9.78025935327415148213247527253966138546760774917703477678838183398240815\
64`60.*^-23*y^91 - 
    3.01410587187250741224585242808371675410248150953240131367305460229955993\
72`60.*^-23*y^92 + 
    2.49899654553205693616444484738463566004601797464419998878592678154999833\
06`60.*^-23*y^93 - 
    7.61576904005414366625218928961853473119100274076048976879326909520384451\
7`60.*^-24*y^94 + 
    6.38206236987347012492701235112507694522517779470942956204536616821145062\
3`60.*^-24*y^95 - 
    1.92383442964719232602638314865093657091073175131927111995540806115871404\
5`60.*^-24*y^96 + 
    1.62909606084728136158996469984673458166167992519831730738160518172726076\
2`60.*^-24*y^97 - 
    4.85875157497535230691574877638036392191301789640979558739460526123387998`\
60.*^-25*y^98 + 
    4.1565409949318913719569687641158845699748315678177198549952926015513907`\
60.*^-25*y^99 - 
    1.22684273295742175516663637877656224287035239799435638059203505268476751`\
60.*^-25*y^100 + 
    1.06004914711871528098394640297600666749705317946363599839399055126708015`\
60.*^-25*y^101 - 
    3.0971636926367294040875913670439940337019206308078579126303743695182379`\
60.*^-26*y^102 + 
    2.7023198335553517265472031013913226399177845755275730025841678758748254`\
60.*^-26*y^103 - 
    7.817252073636800591635459438500651067441310192194243878769401463534159`6\
0.*^-27*y^104 + 
    6.886079647373608109423287536827991892944990737812233995915602795779283`6\
0.*^-27*y^105 - 1.97270513247488855593744393016437861740710526282064638316484\
91151931691977905062686306839`60.*^-27*y^106 + 1.7540385217602236825775232388\
272469343983311520674759861134801717972754710325759082278882`60.*^-27*y^107 - 
    4.97727391050400120696263111774930502457021780261479873964443452628537899\
3768175811877532`60.*^-28*y^108 + 4.46626830258853760740649203623280932063049\
6394403769260189194100044328833597817374372026`60.*^-28*y^109 - 
    1.25558245821307970637714981889731544263814997180451652313780718829199166\
7925882143397139`60.*^-28*y^110 + 1.13682989036849614018664169936390972331296\
2442291270858685650129891825599313247345698869`60.*^-28*y^111 - 
    3.16683997561404173641412952312995061506521288079909557954963967638630484\
299282977687131`60.*^-29*y^112 + 2.892658550757399109228702944268519901961825\
20351930755966379127964009983883854430937315`60.*^-29*y^113 - 
    7.98613908977436069404806918410638767850473088840862260264161089915671973\
0025827956374`60.*^-30*y^114 + 7.35792826163832359370123566841952464461541045\
73026165269032304557793352281236824612284`60.*^-30*y^115 - 
    2.01363169012052519317245009127545505095261568714257421530800308562255385\
18589723209433`60.*^-30*y^116 + 1.8710093917530134226269419249202136045612422\
332947036433314093493089487394975931823205`60.*^-30*y^117 - 
    5.07642563831601774241757907830684227728097722257601841943410233172841445\
0138025105679`60.*^-31*y^118 + 4.75623697059813180204313417454217975616702997\
0297834250072419397504759726066710515505`60.*^-31*y^119 - 
    1.27959673804509674804187407662400620906808585903976155957078061220814138\
1243323063341`60.*^-31*y^120 + 1.20871213384277181053142441494927950162899060\
9146712595880865840357177422479820276574`60.*^-31*y^121 - 
    3.22498341809706087168005738578800656622588985810625669851023879841953571\
526704364329`60.*^-32*y^122 + 3.070850588362718951640173409099493690173550144\
88454011079525128663667614774468989368`60.*^-32*y^123 - 
    8.12686725013018744069828048967770374673016679030034934927558352810669750\
63610561648`60.*^-33*y^124 + 7.7996513028671686905214224413009987143133563053\
797408968352213489803757261039682494`60.*^-33*y^125 - 
    2.04768011463753937410049912187499660781115807947358457607581574200043474\
26688314575`60.*^-33*y^126 + 1.9805073214454387170385066665267855213561121496\
06163817262800650163348089084679428`60.*^-33*y^127 - 
    5.15877017433863370005092568038314860158487060023538715038558609670988154\
610271229`60.*^-34*y^128 + 5.027665127496965199272056316223784170056137502627\
884116549184427161825579800627981`60.*^-34*y^129 - 
    1.29950253644787945229583596587456009083537264257222293578309814846742964\
650312615`60.*^-34*y^130 + 1.275993700425813323265329907651171978995146401402\
307379400970595711651266142336364`60.*^-34*y^131 - 
    3.27308019161675957129926699609627932075931045405226012881273963194889432\
518419689`60.*^-35*y^132 + 3.237624686422845134266452461753892407424470974532\
66912725672923449177599415111182`60.*^-35*y^133 - 8.2430194315789623033080451\
926832614936854469107989659255679045232737484624210663`60.*^-36*y^134 + 
    8.21303328259953024042871390601039491461787826832038939627946038261915018\
51590316`60.*^-36*y^135 - 2.0757148461175474393845440627987694802278863461381\
27740276004345810232160597974`60.*^-36*y^136 + 2.0829696131457845059870985389\
037672375269409502091355386727914812400433753532978`60.*^-36*y^137 - 
    5.22639472289504425703124735380019338581615895058417462803605384351162004\
9756114`60.*^-37*y^138 + 5.28162514254494911167241106706356086673570733297221\
5850762276179488444627501386`60.*^-37*y^139 - 1.31580417754254615147009017417\
2048455798219132493697084160952737132669193614924`60.*^-37*y^140 + 
    1.33893773352724315700606915376616351490335104572685491105557536364522078\
0309647`60.*^-37*y^141 - 3.31234972799407608201692910610957919351149766092146\
448803428240811565429968537`60.*^-38*y^142 + 3.393626963774229275040757595296\
79760603034786019402445303758878395809864136835`60.*^-38*y^143 - 
    8.33754614492304396220327881227751969633262874215239051601146602909684098\
05555`60.*^-39*y^144 + 8.5996616179386664003241119478785272675759786059675907\
239039486150418608528491`60.*^-39*y^145 - 2.098450246396613519285308977180363\
7547366876609777599109178910839715500859789`60.*^-39*y^146 + 
    2.17878649282405342173451050506797326631266791734271541851834924448557569\
97828`60.*^-39*y^147 - 
    5.28102993937362396687394319074644393630192384514326337786525678459667556\
4615`60.*^-40*y^148 + 
    5.51907680555739091500409569101694808943340208841992938998214387904882989\
2441`60.*^-40*y^149 - 
    1.32892119297402900703077604802977071211953071484839455042485231436266953\
1323`60.*^-40*y^150 + 
    1.39778042232402763890249205054901406992177168388795742663442690811160697\
6576`60.*^-40*y^151 - 
    3.34380961418662714645835855025272629778524010454665739336599459813968190\
36`60.*^-41*y^152 + 
    3.53943893065766424555554459798326295687225618727483840871343770575378334\
643`60.*^-41*y^153 - 
    8.41291696593939361241460858047959744839731394519465482281996119445625906\
34`60.*^-42*y^154 + 
    8.96096868956366409202670395862429951250421509746517157086456160519750257\
75`60.*^-42*y^155 - 
    2.11648598079926075071962836829647252135106794390092666159310217536557866\
71`60.*^-42*y^156 + 
    2.26831094363049493952390974423161241007368947703370263994965057939906494\
29`60.*^-42*y^157 - 
    5.32413270245020392397421237553750639701676514493982294501869603321491444\
9`60.*^-43*y^158 + 
    5.74089034872634665845881886553607241224817652576592040256738657936313289`\
60.*^-43*y^159 - 
    1.33920770903794553968473151210657423591101937306752328081215945441418864\
8`60.*^-43*y^160 + 
    1.45273639840803587495125189439480488208832180454920599178978190428329439\
7`60.*^-43*y^161 - 
    3.36832105433657485487697717313000256427548717298826409330397452424466085`\
60.*^-44*y^162 + 
    3.67559015490845526660038826242412251676308342451530086056225296740821793`\
60.*^-44*y^163 - 
    8.471227262623170039554929498464358363845046263315198462715625108996406`6\
0.*^-45*y^164 + 
    9.2982616056568120514127721802094061298921630126695022170823243946514022`\
60.*^-45*y^165 - 
    2.1303321010039566881283595404279195007173349258821244086725492212777662`\
60.*^-45*y^166 + 
    2.3518657082194781880241235738189274066338877383873018778692736410667803`\
60.*^-45*y^167 - 
    5.356945126052081002739704739203470607231450518922039009316951673515458`6\
0.*^-46*y^168 + 
    5.947862939177946161867223601742726569333317706174583110597358524733777`6\
0.*^-46*y^169 - 1.34696634461379119274024673345905284824098229741930673321015\
897783764041157457554643969219`60.*^-46*y^170 + 1.504002624575447733216099926\
85890751033259489053948602317998652601233411635058115966002711`60.*^-46*
     y^171 - 3.38662163357994535032543369744082476780212478226975077050651138\
590152418955726872207089`60.*^-47*y^172 + 3.802567441240832674756278026631498\
4445109840301118573720814430425905462938843614087656037`60.*^-47*y^173 - 
    8.51427550950958633265601553232551081842095926946875241549478237865459303\
1975535146847028`60.*^-48*y^174 + 9.61274389188263395080361101587637519784191\
5163777775349523498224731548495660796845663505`60.*^-48*y^175 - 
    2.14042730647487332318645296403391027637291313842283645143808921117029342\
8751664809609634`60.*^-48*y^176 + 2.42974841917986008425305598131985543734891\
6437596062469078369330701594126772091064769861`60.*^-48*y^177 - 
    5.38053773188307184587350685072572116378800806176684901115160446393483717\
238242958706943`60.*^-49*y^178 + 6.140730826328797948798266176717753583750478\
97952490720516318477185105466573095510657773`60.*^-49*y^179 - 
    1.35245842683256729094472475231522821361888852445422581826480980862612402\
631080590137604`60.*^-49*y^180 + 1.551761273765863294253787841688601663746573\
14200012125876502662654524955280042087286948`60.*^-49*y^181 - 
    3.39934951173739360455065887103300142972160523385828383645409784735991411\
58864866520614`60.*^-50*y^182 + 3.9208216608558705317254192334726767194084603\
704596798849184892645015799401073405185036`60.*^-50*y^183 - 
    8.54362063370761390874353103769759370621629905206614228823539853958365604\
4949718785063`60.*^-51*y^184 + 9.90553170806697792923635450780020036533927128\
2049924690457595240995859354742253173074`60.*^-51*y^185 - 
    2.14715254827852021924691957552285301285706160978146378356340084039698961\
9029905445126`60.*^-51*y^186 + 2.50223545312268028566402386991508472653009970\
4685824529145278070205421753554568061544`60.*^-51*y^187 - 
    5.39584174662552457468114407691911944324431005328487893883629724702490290\
905093483591`60.*^-52*y^188 + 6.320178509700317602429512373114154998528270531\
8960056272414617205054833375184174345`60.*^-52*y^189 - 
    1.35591166481127415538576159153675774321605413708490923945644963352331566\
627409401436`60.*^-52*y^190 + 1.596181911721589867962085560319825593142521782\
03192415254827471978224949648727970665`60.*^-52*y^191 - 
    3.40706166973627420199796879518828702359491742060688227088577938331711822\
31676482069`60.*^-53*y^192 + 4.0307729522840702788303816890317622527543365389\
012006115492421510965948384626410889`60.*^-53*y^193 - 
    8.56062543286007099525990602547904855029241466598325818346827181917097794\
9783317022`60.*^-54*y^194 + 1.01776662510359159403346955495828889228210932591\
36706846835593117305917977488608232`60.*^-53*y^195 - 
    2.15084136797220191496048286163837755599442255904381092106220577944296227\
2236197107`60.*^-54*y^196 + 2.56958489087690311880005598767852405315097599949\
5484512805275624564309195897365656`60.*^-54*y^197 - 
    5.40367373868399043640336769753948651269033231330312210087639421840124889\
587753218`60.*^-55*y^198 + 6.486845809648921677693704490494123041004646557162\
5303321589259493146018574572529`60.*^-55*y^199 - 1.35752602441586651143012639\
88676521768029309365657010357005032103857669927817011`60.*^-55*y^200) + 
  ls^2*(42449.501598229937453615277484531610635565910406472861221953036657792\
63529041854664`60. + 30963.53719378100215828781318560278042664730160024104297\
152905390178583850035687589`60./y^3 + 17370.503745917271169148704159782025998\
15211095674379150248749490214727888745780123`60./y^2 - 
    46136.0464129649934936134628581230828631493318087985278162766823876777603\
3209583087`60./y + 35873.7368650989100073018652692565399575043854568708418581\
6615813001690674872624657`60.*y - 24631.6927405300714805026642199395599700039\
9354690526093603139736707162118129605319`60.*y^2 + 
    13558.7923090469197397184432037323237022514503542648690788180888707106782\
4314140355`60.*y^3 - 1023.282232183672081286832492130204532802537788791933075\
66604098067783675119538781`60.*y^4 - 471.317497522872450649473801222488777374\
834724215516163291493861088534888446784`60.*y^5 + 1314.7720035297157065264473\
8504968605434502920991574984191804589812759939437931563`60.*y^6 - 
    485.433083769192224872563706026234343259813440064678365603413929364984089\
58006012`60.*y^7 + 523.877122390792138269510666857826326115953836091853912080\
89720414839822745524991`60.*y^8 - 177.716310295751458732236346721874048115157\
55465242665986661409202618180620729282`60.*y^9 + 180.663889881978759983150099\
5376064386246815550038885383594598881943573504992463`60.*y^10 - 
    53.6224554845214134647612214399333078747207939912042575153956406786984441\
7455513`60.*y^11 + 62.2252785220115009577355924359459097519572412391555635445\
6666729851852956592214`60.*y^12 - 14.3517345300274268434184797937596875037658\
1399552754409001172235325081176644844`60.*y^13 + 22.2503073473185587060127886\
2458412958843546314898764013560521166281927249165044`60.*y^14 - 
    3.30486254481683934999457788455386177352359450663107286462667671482940025\
203265`60.*y^15 + 8.268687793795543271214803462746015956921107439590522031863\
85486328518800638404`60.*y^16 - 0.5168912717740641425826413323114514700147901\
6886357022492284274415849260209981`60.*y^17 + 3.16464069454225484085893641626\
039966894073987949554109222970475007045841346161`60.*y^18 + 
    0.04444615347700313398783592189654112937697360036658315832197425253118005\
233007`60.*y^19 + 1.242210207650028832742107883746858714499132159275139162599\
8438383372522108103`60.*y^20 + 0.09015818771897084311969499664446109228107636\
582780800009190700604176630049163`60.*y^21 + 0.495284735246929638147349627411\
42048226109563966280387535260410929775389454259`60.*y^22 + 
    0.05700037712934277223344303297508961118086088914131018545107361702690121\
348853`60.*y^23 + 0.197937490421529154460350186907666917473467972812204414094\
91465594137143105033`60.*y^24 + 0.0290213276621783952158859117114412828409393\
9945258234762590625773823240177658`60.*y^25 + 0.07897674271687501384094938236\
87496123545666820850228602328099222722425809924`60.*y^26 + 
    0.01325499748843211044978495708453748603771861380661515715517085638632234\
305727`60.*y^27 + 0.031480948848234944315195831538014262503049061572125825258\
14032934452035613968`60.*y^28 + 0.0056780794382973120289089316332222815636323\
6371177461911409568869821042112706`60.*y^29 + 0.01248477830776988573443540220\
091090733654338785772500199602421549870513163399`60.*y^30 + 
    0.00236075019287450588139735101545409874639208756449648169789016156138607\
592787`60.*y^31 + 0.004909909479449448154458548437987551689433468207174493091\
25688183547689067652`60.*y^32 + 0.0009613243326013084033328219215089626791274\
3204116628159834501379933217951537`60.*y^33 + 0.00191930536213924421768041776\
442490068293892478430701939880766883804391431289`60.*y^34 + 
    0.00038237359883174234916124966010837644255862141340823868054916420531750\
226114`60.*y^35 + 0.000746612065698460030922222423805815998049388167443232064\
0875136536478725964`60.*y^36 + 0.00014982171000329821754710105240755406779155\
244123140459946536549774945827907`60.*y^37 + 0.000288318921731635890534140035\
11008966155220619954979970621560018156585244338`60.*y^38 + 
    0.00005835809493789567633434990114912307899372367281150951509269725113972\
156944`60.*y^39 + 0.000110549291364214263539237499435272735891173801249749738\
46441551609369701648`60.*y^40 + 0.0000225157592101765331675193665379909815200\
3493358529932265198597397450808269`60.*y^41 + 0.00004219911453914306100008159\
015321261550140366283162640417022503217086108831`60.*y^42 + 
    8.58502124124866190212363793472992347248429120887588448777313981014851492`\
60.*^-6*y^43 + 0.000016031252264137578554885438379426299555527469723396198237\
52993148099436961`60.*y^44 + 
    3.25819730362715549081562561148714403960863395783216212592987745969485755`\
60.*^-6*y^45 + 
    6.05178156906587177470415084990189020728206993546879382223726139891448416`\
60.*^-6*y^46 + 
    1.23331037378076699674770833263080566835067046101299250105853859408991638`\
60.*^-6*y^47 + 
    2.27376395993723457381363981664415782639381212654361234848559303202070763`\
60.*^-6*y^48 + 
    4.6309421273503263031876315737928310635226895520830385289362587560404965`\
60.*^-7*y^49 + 
    8.5162079883681471353584338583739911706873113216391364692280310540274272`\
60.*^-7*y^50 + 
    1.7274329712866869426282649702562957325177558684793072907262046178998808`\
60.*^-7*y^51 + 
    3.1753464326183953850262602908225216592551601063328882468553021896987857`\
60.*^-7*y^52 + 
    6.438273738701272264051773418034979426845238715386105457597173062786463`6\
0.*^-8*y^53 + 
    1.1781945403555944293447808428043412142648162146547051812027370959537821`\
60.*^-7*y^54 + 2.391648285184454524124282783655912309917393084510665447564555\
056360552858228178325835676`60.*^-8*y^55 + 4.35928507004111148682423140284136\
855802963585984875617039878453109913967435656104574161`60.*^-8*y^56 + 
    8.82099097625555877330388434159947952556260854514100318861017705938613879\
4301535663342382`60.*^-9*y^57 + 1.6086639481915901339935832654188634904697694\
739287090226365592462726749412250920689483663`60.*^-8*y^58 + 
    3.24473477236468922853771671345222194026063546475824872922390528827021078\
3715730145313384`60.*^-9*y^59 + 5.9114153501671683253546248450928224151070408\
60663870206476194080576785809691415276994938`60.*^-9*y^60 + 
    1.19364444682845407026630361094861706033984580992474602593449300426420411\
1802325985835123`60.*^-9*y^61 + 2.1650602434520944567864593927909521533680829\
68528820283001458761470310558587341799669076`60.*^-9*y^62 + 
    4.36985151089613488611890672205755319242597921399482293716232123551897385\
425681423760483`60.*^-10*y^63 + 7.9163757536339011230388673117607720999819961\
3561867311073824930583095689182684243593515`60.*^-10*y^64 + 
    1.59133094871401975117578920809033686070116517889089592791944061596952899\
816173425493365`60.*^-10*y^65 + 2.8866346784579308701506080678209225035532816\
1316465195376099004089317999160560619779076`60.*^-10*y^66 + 
    5.79647897588683708060697674337204782814846579874310761129399728965161569\
42892303764878`60.*^-11*y^67 + 1.04874952953074686913056574078826956024677060\
439150649642689276651686168878833967393261`60.*^-10*y^68 + 
    2.10933169552458161284071453817154862581534116926091945563035332788830826\
23721364625866`60.*^-11*y^69 + 3.80313299205982010952086106127771034951021199\
59919859528055578253021684918762314659203`60.*^-11*y^70 + 
    7.63133034291078718717263474186360006879611961066295734437714664602177216\
7976159844613`60.*^-12*y^71 + 1.377381823750078183604707847131027691768327375\
3028232021861596375592583627621233451915`60.*^-11*y^72 + 
    2.75426737147356437136609428887851956262415765992282901159716773872087245\
5139518945393`60.*^-12*y^73 + 4.973319187867166968545131250743677462872071129\
415046180976479571599964280553321875662`60.*^-12*y^74 + 
    9.95654045560258160666585348322109508700460012713738822394359118627885687\
005751199424`60.*^-13*y^75 + 1.7908733284423976265500717118629622483199194978\
49439581851385124047069769231575159077`60.*^-12*y^76 + 
    3.58780415208015962003304286712574776827398423110358850255379102870567774\
709547498133`60.*^-13*y^77 + 6.4441012239187279564112928772342035046508877641\
7462331314306460975261417305475770111`60.*^-13*y^78 + 
    1.28601689556714245156477807380464113646866139596989740035709595073479433\
991526521485`60.*^-13*y^79 + 2.3150699504986133337980490103392627528424306527\
4718805422150949109101198744516781017`60.*^-13*y^80 + 
    4.61313630556203610544124780213475597131646000034051215704536517643733391\
74325731996`60.*^-14*y^81 + 8.29113793511741755991045651463948754196254510423\
25536613227594603796892942221740808`60.*^-14*y^82 + 
    1.65629009799403104573602074495202367017925470571575001297927818789219587\
83540401528`60.*^-14*y^83 + 2.96518017841387260681801012032532812886560087463\
59691831673410967529394252164283013`60.*^-14*y^84 + 
    5.91481644579424145846153166637331211232475421769476778014126902481434165\
463895114`60.*^-15*y^85 + 1.0601654893722941295448460411034658702630168675361\
106271051928326946591462692698455`60.*^-14*y^86 + 2.1061012602843536535715492\
44812037288198846811186974270116627140951292990028037339`60.*^-15*y^87 + 
    3.78164530385500688446601274746113049678069293874034203153648524539869289\
5721256869`60.*^-15*y^88 + 7.522006066099438731860273743045307257855942924463\
02309051002552520507953323161267`60.*^-16*y^89 + 1.34543172570395561591129223\
3106684919780992140059343752425097058411885317031926299`60.*^-15*y^90 + 
    2.68179549022460816525067474567355842697571052163253541377855501936694353\
866743584`60.*^-16*y^91 + 4.7862905264094134943614956900918437505328495100583\
0997070231163513209090755400229`60.*^-16*y^92 + 9.502773369471682212193578901\
5985869569929989682733684810298233357317698650355478`60.*^-17*y^93 + 
    1.70160162754417888599761173843719120938923921611559930129887477808412986\
01857835`60.*^-16*y^94 + 3.37021814268876645030798303537556622479776523369089\
53604374827035773329894509805`60.*^-17*y^95 + 6.03140570665719092001636850178\
90417131905646397292917028247907116870639297857379`60.*^-17*y^96 + 
    1.19892560126864650544080319269740816878309754045866311073266247636846534\
77111743`60.*^-17*y^97 + 2.13497541789737699369193924467043264177127925843404\
60082249910510881961521860014`60.*^-17*y^98 + 4.24243362064763513394264102285\
2620525279965999072290468151402270313973600293792`60.*^-18*y^99 + 
    7.56260595128321574450755316138977958171607895002287392186571349146342268\
2073519`60.*^-18*y^100 + 1.49476546248191111646464444423997254126352686383136\
0748061504103519539389873659`60.*^-18*y^101 + 2.67409675605577721575214405324\
2682442177194156537458486694069889167401539819774`60.*^-18*y^102 + 
    5.29096635789050286622771832193724828438089834938720657386572832550795410\
314994`60.*^-19*y^103 + 9.427675633203796950736254892444013748286817975056710\
13215372423126042452242407`60.*^-19*y^104 + 1.8729711789585718579678056698041\
0829044239297283799461690966734173801269790895`60.*^-19*y^105 + 
    3.32495586756924763111829672710589427632049362529593903615330016621783499\
344047`60.*^-19*y^106 + 6.578421942164507267812092413899989034952006735229014\
5237407659764612204832245`60.*^-20*y^107 + 1.17316539905156834271207967082229\
703982217484579482311318317500366338447110503`60.*^-19*y^108 + 
    2.31140812737060051302993225623670268427000824202554208494514359012026740\
37961`60.*^-20*y^109 + 4.1263396615113632114036627049747996885140956072025267\
810095652008596669335108`60.*^-20*y^110 + 
    8.17058835178283656974480497406713386145655534148907727046386973375283620\
3839`60.*^-21*y^111 + 1.44882651380643312566087324640229040606387336347683371\
32872268832496095153515`60.*^-20*y^112 + 
    2.87300971291675466863345108144902656385028773585125697713721827229867782\
6288`60.*^-21*y^113 + 
    5.09620690859151628611341404833828072901955245061337301548193047105059868\
8549`60.*^-21*y^114 + 
    1.00317777756659016735831740693731101351183900792995226238208042668228648\
1279`60.*^-21*y^115 + 
    1.79059775220092364336628287311857375528500674574400873319313614290525985\
8156`60.*^-21*y^116 + 
    3.52535384093562836224089331071425445836117629025248095604518059617765064\
917`60.*^-22*y^117 + 
    6.26741679323959529069281242328138850556854033887707536330108786173959119\
955`60.*^-22*y^118 + 
    1.24269318851321941210852950079295399789372024411941503453726654344646592\
073`60.*^-22*y^119 + 
    2.19498622851622187847564305309118643177191635754970064717588562759059436\
755`60.*^-22*y^120 + 
    4.33446757698521225652290019264541650708942704300399695972190341800668147\
04`60.*^-23*y^121 + 
    7.70239888640420102930166561077612684708141660047975132547083979800147644\
88`60.*^-23*y^122 + 
    1.50980639027942221170527567013277021262861215245454412202201094071218683\
68`60.*^-23*y^123 + 
    2.69342541279048507323405156714048496242677256977116923170440018273501790\
85`60.*^-23*y^124 + 
    5.31449816646142414464318756150319205715830541515735387986794102845858191\
6`60.*^-24*y^125 + 
    9.39216766908751769914266116334326599415594029211925203956068551082436847\
7`60.*^-24*y^126 + 
    1.86199438617142330727365499898455719664560523335423678197761353103034827\
6`60.*^-24*y^127 + 
    3.28546106229391493825262730165393692984205662050810498601146880234602433\
1`60.*^-24*y^128 + 
    6.44656713066114503928384077386181367054677756815580523464547115885613198`\
60.*^-25*y^129 + 
    1.14933438765584134151862933283137171775622361490183816513237632741454891\
3`60.*^-24*y^130 + 
    2.25033448307377234872419194530251571192971791178969997741209629249564454`\
60.*^-25*y^131 + 
    3.99894458300936678082208352867994382954754489460375469223147288419431408`\
60.*^-25*y^132 + 
    7.9220018801321171610345422393689987629805688001563193889921869241675337`\
60.*^-26*y^133 + 
    1.3918740265193104755212904849490883797991734823306186338347995538592158`\
60.*^-25*y^134 + 
    2.7487300251961847464860719265341173716009888738781472454642970893691439`\
60.*^-26*y^135 + 
    4.8655785554863976460544788460679209075252860205741348075605729632884407`\
60.*^-26*y^136 + 
    9.484579795927708485639981674008206214530679151230525091187940170226054`6\
0.*^-27*y^137 + 
    1.6943730455757297358031213527247726410511573189115672701780788091018343`\
60.*^-26*y^138 + 
    3.329603641452131794884420892735222488191206924360714642891918871656563`6\
0.*^-27*y^139 + 
    5.870813349629897399378747960241961560553686725554281420904293658146786`6\
0.*^-27*y^140 + 1.16621298748973844308242631104155737291102309322242056303877\
06624842548355500374383323746`60.*^-27*y^141 + 2.0440495344551356369174307127\
627975918725243049332768551479261215856492305797986556261608`60.*^-27*y^142 + 
    4.00250257520984094250198881266749786611425306271097087079038602146394981\
713974356744333`60.*^-28*y^143 + 7.133090703445883677896822029808842262618245\
849420444282261084313865823209941406013185039`60.*^-28*y^144 + 
    1.38643349066539504390951470032365885783634100222061940423800674967172917\
6587710738944451`60.*^-28*y^145 + 2.46944083259511036258870237505158135265047\
2321114836023134865585118549514900589300469945`60.*^-28*y^146 + 
    4.89103026548647907829617178549457181842498874131413743441075655467279946\
201584401591781`60.*^-29*y^147 + 8.541625446241094437663434964619391444847770\
95300146723283531174402061971439666070034482`60.*^-29*y^148 + 
    1.69212098370055877479954469729370102805921244964297122166263585316029192\
13154728850492`60.*^-29*y^149 + 2.9787203730168418737439157823354654006865146\
0641051763141463298062067079854950643302771`60.*^-29*y^150 + 
    5.76901463747100876493311024206670369026138275506184223538391162999462668\
51431384489322`60.*^-30*y^151 + 1.0349336425460212048296466722576493584985700\
6471699564068624757411441608952404135657349`60.*^-29*y^152 + 
    2.02121891070925557480322829921864065955518156668109364562214480000551356\
28938677462661`60.*^-30*y^153 + 3.5625804004798296409027750082617812987422403\
089835399439938475812593111844937677528646`60.*^-30*y^154 + 
    7.11247138292676340211829315358090049732213262373465771680170770336436564\
0699615827302`60.*^-31*y^155 + 1.23464666708011825128247371616704884777082327\
68979558199079439751720726432901059680024`60.*^-30*y^156 + 
    2.41812711752987556221906283307079098074812095595248841267656873447419408\
132767444382`60.*^-31*y^157 + 4.307787739360005522305363857223858897604651520\
247018547432256833291018347886218786377`60.*^-31*y^158 + 
    8.28187575992448614894727662075303638485526027040670406115298834192387403\
623746522014`60.*^-32*y^159 + 1.485384619003175771329568247918154452060880343\
332058282951427778141205860018017245408`60.*^-31*y^160 + 
    2.94074354112743418498444744192238164049289486431135669065757430400770859\
035843164906`60.*^-32*y^161 + 5.099807695940556429629214030704098289774247672\
56983323013185632663723941000775117887`60.*^-32*y^162 + 
    1.01874615145466248156689542078450242730032663335868157969264025591014412\
164635017963`60.*^-32*y^163 + 1.776266171926613967451056890588907493363055304\
89887200367726169112861310326449963491`60.*^-32*y^164 + 
    3.41421697503402894379481237266328292169579193546436589769385889919354765\
56652459403`60.*^-33*y^165 + 6.1740681057476413073972959783931803597049541059\
342649405552692615198420229238587782`60.*^-33*y^166 + 
    1.19245049877773684606295085815234657059077400936041905160455514763712491\
69885572708`60.*^-33*y^167 + 2.1098345595667477541971580310564062550098086507\
734742588599380499843458573537393808`60.*^-33*y^168 + 
    4.25043937067301171539001154100797380449921521943091312484732539994032516\
5484955986`60.*^-34*y^169 + 7.26898043920619995776570664586339771567587573290\
1903849438311028653672580288069834`60.*^-34*y^170 + 
    1.43106424755868965070529421474168895505850711786019293019030726247618786\
0061587383`60.*^-34*y^171 + 2.54356200213661170471253494583612131459716027752\
6198105038466552461805457070770129`60.*^-34*y^172 + 
    4.80587041728390947610262193168355604729837309609914092418969226014054200\
205509001`60.*^-35*y^173 + 8.750619681123912287762139188024329804062838952562\
15861910763266726449222758898747`60.*^-35*y^174 + 1.7273875723133556129385303\
6574728151850730052178929236448150708787545209201182949`60.*^-35*y^175 + 
    2.97350971096737623443795687132906878171464911935781684634624661907164087\
524972903`60.*^-35*y^176 + 6.043947374965105145179544108653708839889799715954\
0284876411829133899484000454299`60.*^-36*y^177 + 1.03503542046836907859671426\
186371748554206738054129730222546615774156662663074022`60.*^-35*y^178 + 
    1.97392769479631368105742353223093485930670065850291636513574341205021060\
01745735`60.*^-36*y^179 + 3.6155092624742892848579183048005955268108483971100\
912184622301798364879749372173`60.*^-36*y^180 + 6.834184665923497380873792870\
202007319021573789035101449395317235772025499808313`60.*^-37*y^181 + 
    1.22498263034368973317803883811398490712024985359681180294030698918572557\
96497101`60.*^-36*y^182 + 2.5024290376664723480017211075660931315238005071652\
74113867730888931803638473764`60.*^-37*y^183 + 4.1802311909001049690903126898\
88071293620937249837832013233455567197386349922664`60.*^-37*y^184 + 
    8.36166734595260994234165525241353556321081719073016026286509565392303243\
839519`60.*^-38*y^185 + 1.473385780962587871082315198561006739753474984247203\
088076176280701079401179435`60.*^-37*y^186 + 2.706710621814622657495873231872\
95913682232976600947025600408115069769269784684`60.*^-38*y^187 + 
    5.07615488424597699343384282193235829114039796801130512042299452417299955\
239029`60.*^-38*y^188 + 9.912456812176420550755325060347840010876535911326527\
1918637050158957316502033`60.*^-39*y^189 + 1.69770143329741033703907140328401\
543854573325356501638640146522327180990730466`60.*^-38*y^190 + 
    3.56497663238289859691851665984316064259405287891983247396743601791791126\
27916`60.*^-39*y^191 + 5.8999635770546989130738490189973801301404974851759865\
774873738493137135431926`60.*^-39*y^192 + 1.120157616960011748722865378374837\
7398912946957835877324038297841513072927931`60.*^-39*y^193 + 
    2.08798096053434072987766327540160619245041935143544802035112812565755070\
02332`60.*^-39*y^194 + 
    3.78272616455765500649793623013242735833225827077106547416340521333824167\
7625`60.*^-40*y^195 + 
    7.00684923221498180921759065766164210086540901619711323535445732478022567\
5237`60.*^-40*y^196 + 
    1.45754336231057248593200419869772685710143496063025532453355425194209186\
0357`60.*^-40*y^197 + 
    2.34824446661842351788227459531541829875222413547890817188356222492435311\
5052`60.*^-40*y^198 + 
    4.87970160093818535355839636601640886909755054834595152332560310668285566\
815`60.*^-41*y^199 + 
    8.38752090991669369488146987974967433356444768310518767742371654099186804\
461`60.*^-41*y^200)}


==> anc/A_numexpan_CA1CF2_s5.m <==
{(147642.80717954313991688438313854038935269403458208638791590940046173180201\
875873547`60.07095007687745 - 98218.15744935742886079579359997762344722583893\
78760186338069794101656910948492821`59.893929565501296*I) + 
  (255295.0722283807317580844055615853961789148478441282274619093221328662376\
9821119682`60.04249192974403 - 204960.197872032157839301736362208362248593481\
75659426930474694191443958854038831575`59.947119029399516*I)*y + 
  (330832.8954618270844454007744407580361042963694891650797199878070783975169\
4648425087`60.01601493296798 - 306410.028424362834197439518864657604037482502\
93540786232142155978903614996734203033`59.98270922217827*I)*y^2 + 
  (395636.1246474931623065606560690269025529355240983066183063556555539845354\
219350298`60.002039751463855 - 391919.700192581109210337327189491713167505902\
99435798717011564591480805795497584511`59.99794090649828*I)*y^3 + 
  (454094.3287660334747413730515897697469614177499153147968613376863324574065\
5549842738`59.99155374297815 - 471761.315567428607055398402244377764637637140\
3537750357201442819474907336580728577`60.008129990852574*I)*y^4 + 
  (507887.0629211584795545976304427719651944008162585677591851067368760361030\
331402905`59.98352830868376 - 546447.8076906665558689326783925567816021937347\
7998492246883372226649618312127369472`60.01530984615971*I)*y^5 + 
  (558353.6740842566278321590550754538870595097517377336746970991129788558401\
5222204813`59.97719905620108 - 617082.155849564610515851102120249773706224798\
79465738644318082425977497266596580882`60.02063266608128*I)*y^6 + 
  (606246.4812461951451925698030379604839263527408999697694926439238808559920\
3761627353`59.972053442277016 - 684466.68851561910312550438320587420377241641\
54350280430352398676751109558524608273`60.02475652820521*I)*y^7 + 
  (652050.2763680794850842899978842940910752021514869262978057853742382931088\
1556309115`59.96776559228539 - 749165.143618435738843541365339075785806352990\
97670236048643542403671999428766225686`60.028062071733835*I)*y^8 + 
  (696105.5186411823293308719608140166294636901787194096135281823144309179891\
4872078186`59.96412130770298 - 811589.446505605691745984984696864072096912068\
86327710621568373810591039884721511679`60.03078262194844*I)*y^9 + 
  (738664.2372312174921752109036970280403054443841773157260142779019888175131\
6566042266`59.96097389169486 - 872052.137399796227811888028343678657304159671\
54289972863522082764374412096004746227`60.03306926961424*I)*y^10 + 
  (779919.9224654027963183798419363248602110326248350889000178209326490248347\
076086692`59.95821918999774 - 930797.5316021267663156638536721311633828599010\
5646140677696672199649145007266739043`60.03502439869347*I)*y^11 + 
  (820025.3022931546565670096001937464897631333559518172433374745705093921136\
2556936863`59.95578099921098 - 988021.186221294186882230885849727895087534124\
08727797158378677032082654204086983868`60.03672000354638*I)*y^12 + 
  (859103.6510737528612293306177125662873918203743460700159433534877158812022\
1408073901`59.95360215024201 - 1.04388268098925004254474411077052789774956210\
960726622487306461423782905545285228417`60.03820827779506*^6*I)*y^13 + 
  (897256.3279868209899306564671170570376361143024153528167795727354689867794\
1244234903`59.95163883361555 - 1.09851435553087782513299461896389181095716245\
859618966753542017883737365322701511344`60.03952804040708*^6*I)*y^14 + 
  (934567.9850329399834009539755265777684723126213648814396587919845011391384\
8288651864`59.949856859733934 - 1.1520274786025686515698716677818395111660013\
6391727103485183603830283013315928138156`60.04070879834112*^6*I)*y^15 + 
  (971110.2717860988939271036610204265347202960680127124040109615475356941080\
289983043`59.94822911999076 - 1.204516720974794118268710844154797978233207885\
87680018440552808939146014291178302942`60.041773405360395*^6*I)*y^16 + 
  (1.006944536985823213131756705376739065196322552014198052279181371791402239\
40998535082`59.94673381858921*^6 - 1.2560634715447858592428232296406863923646\
0567324032262002672958007222491442197598037`60.04273985431118*^6*I)*y^17 + 
  (1.042123841356330791054826501471659610946746917830904021895216853139262965\
95520517647`59.945353213489646*^6 - 1.306738343508948694630691990370825894534\
4372135219495055406237160879950943963894139`60.043622516589544*^6*I)*y^18 + 
  (1.076694485729230764259959566029947086281995378501372617390993579489704974\
23887455334`59.944072702234266*^6 - 1.356603100508341806828089293321939820680\
19890818456947705969971890687937650351473704`60.044433018714386*^6*I)*y^19 + 
  (1.110697190625500337666917739325628400020216678701498549712319196430154367\
30598023064`59.942880146591435*^6 - 1.405712159165161198682694618716142778892\
10473758108763841986122610070996107606317099`60.04518087463862*^6*I)*y^20 + 
  (1.144168020350430852392406231087127805760927361009017262035661566668982912\
35413154308`59.94176536584304*^6 - 1.4541137768369798017028376259209671612588\
7245055665699915008138362026590895520481021`60.04587394996876*^6*I)*y^21 + 
  (1.177139116573810537705164966143186679732566640905056050437983888181538833\
45069001207`59.94071975126134*^6 - 1.5018510018094166978188086083365732363783\
5949156532353771290556726250639454527424965`60.046518808203395*^6*I)*y^22 + 
  (1.209639287639588518438953176023716820383642860696381560233066002506166749\
44755901134`59.93973596905899*^6 - 1.5489624416902116429190871425438636078068\
8108685306301431944723940205342957252202155`60.04712097268206*^6*I)*y^23 + 
  (1.241694487094199430815878140744442283602323927259635895142925146291073407\
82102251234`59.93880772885778*^6 - 1.5954828909125645482955760243662125173154\
8267255108000184302334502500056343690722827`60.047685127342014*^6*I)*y^24 + 
  (1.273328206069137792992806777133466300437652624373420783016577271446212057\
32633393069`59.93792960131441*^6 - 1.6414438477896744383157925755795140007184\
8641012836885046338480578332803117239047186`60.048215272400846*^6*I)*y^25 + 
  (1.304561797900913622127214236024114167400743690925432424348071408968239364\
66036008329`59.93709687306963*^6 - 1.6868739440709564161548904422379315635749\
4728321790124845358448596698393036684173093`60.048714846393565*^6*I)*y^26 + 
  (1.335414748885909734419940235992607632561838298493527435539281166636472712\
82326799546`59.936305430349044*^6 - 1.731799304510015282611481268494894791572\
20810444401549578920523612269336939629761036`60.04918682278783*^6*I)*y^27 + 
  (1.365904905802860862685061750941255800826024355967866531616031759838236703\
48620912568`59.935551664782174*^6 - 1.776243849950906438083111523243372772569\
65012597157739543195951732414898791089588806`60.049633787174706*^6*I)*y^28 + 
  (1.396048668427723064361929905718033162635182704407360783827136795802000623\
42361380679`59.93483239661324*^6 - 1.8202295544569249448124933134637680292244\
8316192110000538157819390514660456920222458`60.050057999463625*^6*I)*y^29 + 
  (1.425861153467888975431923131403719344516747325660562113531135236348000372\
04902272203`59.9341448116446*^6 - 1.86377666475948434920169592878523262474943\
386029976428589330358115959220630887074995`60.050461444389136*^6*I)*y^30 + 
  (1.455356334985186254436602190718394507611071038318807345601969681517195332\
20445260893`59.933486409112*^6 - 1.906903888594393845627377853345984251176104\
28567890419966410670473976574120170392622`60.050845872826194*^6*I)*y^31 + 
  (1.484547165341256336599188232165072896296718530174812117079036424382316469\
56171533332`59.93285495832776*^6 - 1.9496285571782596296329204389043369045503\
942062569496090410894294441608605334634385`60.05121283581734*^6*I)*y^32 + 
  (1.513445679900797731481084974682884109515439257215276094059991364000109008\
83120504732`59.93224846240676*^6 - 1.9919667660581194373148900895738622600282\
9182083217253052371322823658180003249489914`60.051563712776364*^6*I)*y^33 + 
  (1.542063088107616292600736754694047894600103459052005907678095677307318783\
71679158274`59.9316651277517*^6 - 2.03393349776988502824481927151062722614993\
94009743795663727840935269698948399467374`60.051899735004774*^6*I)*y^34 + 
  (1.570409853061847606772700419981120460810938460855918079342746806566744493\
04257088804`59.93110333825092*^6 - 2.0755427291123979732255887234313431181240\
5659994110823737741315956185509627294345189`60.05222200541012*^6*I)*y^35 + 
  (1.598495761342151196733174647671321841099373877238959503680323423601634720\
65252206074`59.930561633354976*^6 - 2.116807525344500950888057063781858521081\
69522141092243452404582822355949632080690068`60.05253151512678*^6*I)*y^36 + 
  (1.626329984510471624477194025328222909958033540797734831672212755736187896\
24565269436`59.9300386893634*^6 - 2.15774012321310095152994747061456950794005\
713120544163561100526775427840680871238837`60.052829157595774*^6*I)*y^37 + 
  (1.653921133491445050483266258231837519109545633314159478563579337824307823\
10560488256`59.929533303382314*^6 - 2.198352004398635019047932111620346503019\
10403964607922060407555510003585315662329584`60.05311574054781*^6*I)*y^38 + 
  (1.681277306820377592993239862420626135608984407739622297735212197547452428\
51640688858`59.92904437951511*^6 - 2.2386539607038591074846241160326592950985\
5155661365708358667011084441003756529017233`60.053391996247264*^6*I)*y^39 + 
  (1.708406133592804439231655282389464003855857755111037762435587084030546081\
84318532159`59.92857091692913*^6 - 2.2786561520996284406524729832021869937694\
9958194161885807658616485178733693814127289`60.0536585902863*^6*I)*y^40 + 
  (1.735314811817193939304822049574424616190123592807541325957265087904672188\
46370572016`59.92811199950522*^6 - 2.3183681585674308759763876548965729202319\
8864404647417292744431863632802675451096317`60.05391612916437*^6*I)*y^41 + 
  (1.762010142764396234673894717662701274692452089413619777784044301214604659\
81540685618`59.92766678682853*^6 - 2.3577990265351963753838280779445867628075\
9609566487675166821738061131904350041187561`60.05416516684572*^6*I)*y^42 + 
  (1.788498561818292051712454813890070613673010832826032987573532322253434879\
88082654621`59.9272345063207*^6 - 2.39695731058433857831792821447018675082161\
299599977520591914273664810495900979042791`60.054406210453116*^6*I)*y^43 + 
  (1.814786166258127209830141084466010988947102226636295839041620640479057485\
64515064245`59.92681444634651*^6 - 2.4358511110073738461352886117609364314852\
4866520574483405285516364891971899822972053`60.054639725228434*^6*I)*y^44 + 
  (1.840878740341349468484126366653082294627434449724640407653846847708803229\
48793660194`59.92640595015614*^6 - 2.4744881077130800121888678041323869365505\
201799028346787472975829735511512552971143`60.05486613886874*^6*I)*y^45 + 
  (1.866781778004120070862740214931891409098468395118418152196201067795197345\
36161324194`59.92600841054618*^6 - 2.5128755909070352057566288564131426966701\
5937057763019341824274704657826810566575564`60.0550858453284*^6*I)*y^46 + 
  (1.892500503453238324674147610018747859919739649910738993096215715341924992\
86451042741`59.92562126514077*^6 - 2.5510204889171441454794270793417643380984\
8978234871790726993003220371046213707225428`60.05529920816263*^6*I)*y^47 + 
  (1.918039889886539762409843457111996457664274871494922492398948446942581539\
92819673841`59.925243992210085*^6 - 2.588929393484507910392168322389978431404\
45523688057028680379291368185116546020918683`60.05550656347654*^6*I)*y^48 + 
  (1.943404676547735538499096786087073511273067045260314905187882696621142138\
01712969839`59.924876106955075*^6 - 2.626608582798182352118992220405428250897\
16771680058426229913030234564595029757756739`60.05570822253305*^6*I)*y^49 + 
  (1.968599384295204497937380878487539768280933445715879979702788436698754004\
22282237932`59.92451715819874*^6 - 2.6640640425167489785824267839318781457728\
1310987012280434580713143644076694565517728`60.05590447406528*^6*I)*y^50 + 
  (1.993628329841658468585459108029967788166313578111589517361898039962135925\
6260016417`59.924166725432165*^6 - 2.7013014849891700983426427126640055820364\
4838899884037182204167079038059412392184059`60.05609558633205*^6*I)*y^51 + 
  (2.018495638802245531385710551222196412177210823090459598071024509703238349\
0605518547`59.92382441617159*^6 - 2.73832636686128164992123309311571897486064\
693757635006406386267588646372603855976559`60.0562818089494*^6*I)*y^52 + 
  (2.043205257672018079701432691714292756304670907168933471313475838584831245\
35871043378`59.923489863588536*^6 - 2.775143905231805179837741480863550075694\
7227280001731921200585016740420233196753479`60.056463374526345*^6*I)*y^53 + 
  (2.067760964839346149703720725096703210563503215740381673892466043708643727\
86478051975`59.92316272438012*^6 - 2.8117590925023673489063285934252286145846\
0958197455216594859604909421497693838581931`60.05664050012896*^6*I)*y^54 + 
  (2.092166380729449125987238118265339895926845695016138604447527987460612536\
03517025752`59.92284267685171*^6 - 2.8481767100492306903408713166627618399522\
4930863633882759234249388768177114608366656`60.056813388593795*^6*I)*y^55 + 
  (2.116424977161457597123303002974739573826745606180518291771485468443743191\
52847193038`59.922529419187114*^6 - 2.884401340829871699784782613102410480524\
80813521649007111116540671827815590645798435`60.05698222970833*^6*I)*y^56 + 
  (2.140540085993057688462408800879783040596836480922631286433504900032338485\
70768353498`59.92222266788508*^6 - 2.9204373810248648896489635762309038549193\
6566099278582132991341741345406667096065419`60.05714720127417*^6*I)*y^57 + 
  (2.164514907118608375265131300416921592924542107366804181742998122596294115\
79000117763`59.921922156343705*^6 - 2.956289050804470375870735749644896685563\
38868776382756962029066789008438437218053669`60.05730847006647*^6*I)*y^58 + 
  (2.188352515879486622319218419872623094171441787563952423177433271550696688\
43998259144`59.92162763357635*^6 - 2.9919604042996477250866580487716500730178\
1356449244683975188095091720003546461523218`60.05746619270124*^6*I)*y^59 + 
  (2.212055869939161314200181912469549409857397267233765271306890329081474624\
27791861009`59.92133886304494*^6 - 3.0274553388487360946999414274230050614109\
9946556494044559099652255870633572269288383`60.05762051642086*^6*I)*y^60 + 
  (2.235627815670002848675201691484449888666085077275398277923359010065323390\
3308674302`59.92105562159825*^6 - 3.06277760358358599115800530389767328805664\
580028202123226630215696684669157964181645`60.05777157980666*^6*I)*y^61 + 
  (2.259071094093997596728704315753166362190214676600818948722202619343584253\
55377475672`59.9207776985041*^6 - 3.09793080741236199654025853632489948247754\
401319531661521236778215150983608651689174`60.0579195134265*^6*I)*y^62 + 
  (2.282388346415267337166033993357416019518028398592667670810568783359055340\
33565137427`59.92050489456585*^6 - 3.1329184264504401001779187981331712967925\
2241863142287169020160854507693238827825792`60.05806444042415*^6*I)*y^63 + 
  (2.305582119178518379886383281953226963002495181864412565643314758442213776\
31199403744`59.92023702131472*^6 - 3.1677438109456967564721254407788478675426\
0476315716818271253071052080498986891844521`60.058206477056544*^6*I)*y^64 + 
  (2.328654869084199413559128596665794603677824649906855864268649081300810857\
51241103808`59.919973900270165*^6 - 3.202410191739943027592271025943860800961\
68922644138833654081227346994639634766424593`60.05834573318439*^6*I)*y^65 + 
  (2.351608967488176322897452915149769906048358753451652908654712668412100407\
95364100848`59.91971536226203*^6 - 3.2369206863042220297696507760740912714417\
7207122893009250389842559826998695825434314`60.058482312720606*^6*I)*y^66 + 
  (2.374446704611089217817143612448667080544566990897159222508756816012688313\
59549648465`59.91946124680794*^6 - 3.2712783043820976555555907759041988174471\
6036205853022395437643236691998411538315474`60.05861631404101*^6*I)*y^67 + 
  (2.397170293480201139642720720616408759995689666575768381932767833920402487\
81956115186`59.91921140154117*^6 - 3.3054859532718622727900425397820372115732\
5612607231431141858873450818574455698030044`60.0587478303608*^6*I)*y^68 + 
  (2.419781873624444343409814945275274584030712710037712076004665982381140374\
62951948026`59.918965681683986*^6 - 3.339546442775733366733338794252019060766\
12835647865822527822264817847790678235209898`60.05887695008027*^6*I)*y^69 + 
  (2.442283514541488403867249185145445792594953793598946263794749308031750041\
82030083272`59.91872394956223*^6 - 3.3734624898415528269768160814681636664556\
8997725571615498759510341186455353385957793`60.059003757102516*^6*I)*y^70 + 
  (2.464677218953968383374367635399347252637557628622669584985559454111119236\
02429016195`59.91848607415749*^6 - 3.4072367229202121536902218409110922775601\
6562019812690627291190433171207191287687398`60.05912833112599*^6*I)*y^71 + 
  (2.486964925870498099599564385867238285925355318328584921485001451059476503\
94377049536`59.91825193069353*^6 - 3.4408716860599712875501326976049346005077\
4436030766216011831361558384813453207214468`60.05925074791399*^6*I)*y^72 + 
  (2.509148513465733254302594748473194417156894945844336706793600720214468867\
46172151594`59.91802140025355*^6 - 3.4743698427569910614077306232414264398506\
5256368976831897240928788936550194991491845`60.059371079543396*^6*I)*y^73 + 
  (2.531229801792524477570812330941449455149359271713967105917403382517012813\
28756136583`59.917794369426154*^6 - 3.507733579579735863925563297899843348365\
80419421798621884692697123208788377862945243`60.05948939463431*^6*I)*y^74 + 
  (2.553210555338096029825387575475111487430627210263093999994219765353561909\
96063765318`59.917570729977044*^6 - 3.540965209583403382692140195324944606343\
96750650593420337339214151284521910086599032`60.059605758562604*^6*I)*y^75 + 
  (2.575092485435188691708924036304754288292045984522438147911933869118865814\
02550444341`59.91735037854443*^6 - 3.5740669755291841914887506049187482042367\
5646823118252391604243071447328976993643662`60.05972023365647*^6*I)*y^76 + 
  (2.596877252538203589710759550404247886870910285604349056553670721126478740\
7866719928`59.9171332163563*^6 - 3.607041052921929602182656620526138320563223\
81800745078719634736113770850556006276364`60.059832879378746*^6*I)*y^77 + 
  (2.618566468373567090958471107805758430297917428404182670587961393341958803\
36584082266`59.916919148967445*^6 - 3.639889552878697665031846397878791200750\
3126870486452693944492557071435341682186931`60.059943752495975*^6*I)*y^78 + 
  (2.640161697972796413827013966851696288192956151434987470755754757515884099\
19736339852`59.91670808601476*^6 - 3.6726145248396421795895374653820933610209\
8574514736950718833715732372365616605385243`60.06005290723541*^6*I)*y^79 + 
  (2.661664461596073264416772337380338006510379732486361558719409758962732868\
36067149616`59.91649994098945*^6 - 3.7052179591317972225876308671666511261606\
4570370628357916010364524867684580358423085`60.06016039543093*^6*I)*y^80 + 
  (2.683076236553521571013244334097865353025917457507584359762140471234904044\
88907871426`59.9162946310246*^6 - 3.73770178939548041772848304119647978334846\
00267765226389271470546394889579938742435`60.06026626665892*^6*I)*y^81 + 
  (2.704398458930829006141650651069693185963991970102804937287488707204271426\
03149454567`59.91609207669689*^6 - 3.7700678948822834721864856307259186147562\
5291488073424732073812817751508886517319628`60.060370568364654*^6*I)*y^82 + 
  (2.725632525225344922389458482451439837458906822827206719129384167187254812\
45502070975`59.91589220184156*^6 - 3.8023181026329308535931252291671693906920\
6926309719073184470984778068448608477168472`60.060473345980235*^6*I)*y^83 + 
  (2.746779793898324666611591244390804172351301754578847623559876344820665265\
7511182964`59.915694933379335*^6 - 3.8344541895426601890404285812381971221674\
0860705004849248588223482116810405592186735`60.06057464303452*^6*I)*y^84 + 
  (2.767841586848567603630774925879953778002099862154763931235935297612031936\
70526310439`59.91550020115465*^6 - 3.8664778843212050828305575577986951801502\
4749842173809622773061307225918616332891568`60.0606745012559*^6*I)*y^85 + 
  (2.788819190812309678852834789207155546588674450252940507989112817189495977\
68213015379`59.91530793778402*^6 - 3.8983908693539372706096919162387189022694\
6422921074434411663294175986235802137735851`60.060772960668224*^6*I)*y^86 + 
  (2.809713858693877503535459971773233831680981654624166467955188737730805142\
46738148075`59.91511807851417*^6 - 3.9301947824702456244726092466286035572106\
2420283989915164889223723241387234120958945`60.06087005968058*^6*I)*y^87 + 
  (2.830526810831286651713681942724071335090939570060089013478696989254071129\
49123732881`59.91493056108882*^6 - 3.9618912186247902714088342235385436353997\
2826259381326444765394428728733561187898584`60.06096583517137*^6*I)*y^88 + 
  (2.851259236200669336329293213746746836808379315619652117027702388676440901\
52011453267`59.91474532562384*^6 - 3.9934817314968672064529628328930469990399\
2806478880359622188164803551696674520693659`60.061060322566995*^6*I)*y^89 + 
  (2.871912293563143395830507241679241382579737881093669680609096030658905357\
46530822749`59.914562314489835*^6 - 4.024967835012748886598833003990069358716\
50871456667134120092300294539340669825357282`60.0611535559157*^6*I)*y^90 + 
  (2.892487112557483339771972193441021367725371168305471868201466811829556128\
31898635983`59.91438147220199*^6 - 4.0563510047955263455616464050938102671785\
1666209361569411698470644202233853385645885`60.0612455679568*^6*I)*y^91 + 
  (2.912984794741723068613984117294008337066516353341806956639229498100943744\
90482070389`59.91420274531634*^6 - 4.0876326795466656461413290785071664324868\
6483002973863379514508728227096830945340406`60.06133639018579*^6*I)*y^92 + 
  (2.933406414586606996917635853174713267578519377613242607113623048777099827\
67027907863`59.91402608233222*^6 - 4.1188142623632035346695821901275980234736\
5551447514737113596806138201511896378429603`60.0614260529153*^6*I)*y^93 + 
  (2.953753020423610048107983345195129997821173018222024818737137664381341979\
78306830597`59.91385143360036*^6 - 4.1498971219942417739216609745502326366975\
2564857637457661220201634016034894183860833`60.06151458533271*^6*I)*y^94 + 
  (2.974025635350065890645245318399643071132752535257244352009487384216724010\
59801333156`59.913678751236276*^6 - 4.180882594040154817988445788975594778847\
36594504301002875330827325298331026573138222`60.061602015554094*^6*I)*y^95 + 
  (2.994225258093775530264901382574582883135928598470842776112376552787538431\
63505373881`59.91350798903871*^6 - 4.2117719820976994603368412256598986862486\
5809127059985658472978427842982020228868354`60.0616883706752*^6*I)*y^96 + 
  (3.014352863839313768841672554619656731773398508777138748478430698670504126\
89763043805`59.9133391024125*^6 - 4.24256655885400621358255526576680400368092\
262613518342287135000712967896285065437779`60.061773676819335*^6*I)*y^97 + 
  (3.034409405018108009273380492503240379863269839097769492754983964494308354\
85456020883`59.913172048295884*^6 - 4.273267567132239000455468071266239736371\
33898272045215270783715202663196968069957989`60.06185795918264*^6*I)*y^98 + 
  (3.054395812064231451444060158295206998223253722819933238544832819966890520\
59346299191`59.913006785091774*^6 - 4.303876220891530923025472202478277902985\
70974476540712901939725285763426966568720345`60.06194124207671*^6*I)*y^99 + 
  (3.074312994137730002099590970985238237729489191723854031801893652773220678\
64367886264`59.912843272602856*^6 - 4.334393706183638228899795942970458555588\
56496941158800500568420328823386760234917665`60.0620235489689*^6*I)*y^100, 
 (183855.47000751091293650967445273799715567053627254249890069096119479622786\
895761453`60.139291179730435 + 42345.3559747688855238454289867131937159290566\
3267786229856842376754404562847018715`59.50162041244614*I) + 
  (313018.4728432627921590289361406138571783302064154582245586103361928594217\
8831820526`60.10791777696102 - 145723.675516226058307574003386281613542915279\
32400158858745514921332404979559070878`59.77587792539185*I)*y + 
  (379552.0856693538053934256041378774642235214591208436002473145038239814075\
2653115567`60.06592087658972 - 261958.674503322401103054567712948104995419575\
85294091523700900290620688256286957509`59.90488227859397*I)*y^2 + 
  (444664.0834638446760020840377961733535530582703908332230630134936446355619\
945496764`60.042240718092025 - 357519.338759669626197946449090358570201865217\
7524199352953775129380151574615967676`59.94750820460146*I)*y^3 + 
  (503157.9843528858218139630613101807040917120016601065839164128807063223600\
0768352423`60.025396204483194 - 444164.12015540139320111719541757356352859029\
499330045897464036803282069062162274732`59.97123530886904*I)*y^4 + 
  (556533.1962320558649548464570375255769852460824143613719988127134728089582\
0694396819`60.012609996663976 - 524195.64854599923502241405517123206726228755\
617675417058100373999443929639634127873`59.986612333773444*I)*y^5 + 
  (606266.1855953856014294618705265729578235260826409604116480113807642746773\
7382873926`60.00260472894173 - 598993.713295790698196893824751269168187694936\
73383034755235582430639680532029650913`59.99736364704056*I)*y^6 + 
  (653312.2212087257744355908931156480069293224904846338723262851996765642312\
0129072959`59.994565843033286 - 669663.17702814027598448589404612060356582341\
886150999905969136652865872953755493776`60.005301479532584*I)*y^7 + 
  (698254.3083786346437700251542870720342298859689786104995914542452257655036\
5808588397`59.987953444433636 - 737010.05956454148484302247816151623301423856\
076995516803988565741062671873958034635`60.01141323601457*I)*y^8 + 
  (741473.0095496380823190314032259984171906188203658180291672751019001071983\
5077552887`59.98240503987811 - 801614.990264391184361681007769940006399100812\
20157445727049699704895136594895649335`60.01627552297355*I)*y^9 + 
  (783235.3741535494160368155152346027272163774011643170106442147363253385489\
9058717981`59.97767122586396 - 863905.811932820201635116549671768617040898771\
62191716743037933803645152370891423409`60.02024532782229*I)*y^10 + 
  (823739.3353532147372141903756405689597287535280419032604219270771694427281\
7406064653`59.97357546295671 - 924207.162900454501225923586502360124868228993\
51530535590314958977812209451726686771`60.02355498808393*I)*y^11 + 
  (863137.5072974953859299864813992337923816849853743380285503580048696075737\
1321651594`59.96998935714441 - 982772.092747469747393418775475449185082628134\
44788981337994577451561294859505881833`60.02636218358562*I)*y^12 + 
  (901551.0910756165431184520250030593160578673476158353920618799937270170870\
7673747249`59.96681725373999 - 1.03980241328393822720248628822827728215045346\
992122434043032810152940026632649759491`60.028777731486954*^6*I)*y^13 + 
  (939078.5978894856019895819486602853547623518718199949595538481756869552510\
0044015225`59.96398637741088 - 1.09546220091878134657032537555239012380175284\
53448962545795916755321068165881568631`60.03088183131932*^6*I)*y^14 + 
  (975801.6188583956020330679874506918706703435461852581208503457185097134784\
040429064`59.96144033761848 - 1.149887049145077314209631507064131950997268422\
03796186961100069206510954144580296214`60.03273398601029*^6*I)*y^15 + 
  (1.011788797759261733653424228079779916680683275032250984552710964593573091\
13314181845`59.95913473334156*^6 - 1.2031905955692759465167650378453247187558\
4402862588686801287030810241660218906362481`60.03437929533802*^6*I)*y^16 + 
  (1.047098655186314908896205347746795526403075351595328340494358539478620469\
53288511626`59.957034105189244*^6 - 1.255469243329703761270116923309873558215\
7579446774119291825132067030789374769564462`60.03585258114145*^6*I)*y^17 + 
  (1.081781650125585846996941788404370924560289383439526431086545066609032730\
36548487748`59.955109775612975*^6 - 1.306805651318004629248941403039968318004\
17193558185499335515446197681233855835618518`60.037181169152326*^6*I)*y^18 + 
  (1.115881719285938201462808379299633773076575916631378040596606852696078228\
2968564742`59.953338288683156*^6 - 1.3572713636320598480912257271870871976799\
3698571635180070081200853571915143589728427`60.03838681202203*^6*I)*y^19 + 
  (1.149437449265363921493422920194481828494400924738772016442490598866788384\
3741003864`59.95170026340963*^6 - 1.40692882398109066204794024601450047521622\
881102003714740559759201243717885472392302`60.03948704803322*^6*I)*y^20 + 
  (1.182482984626068404409694793555790095892195214677099836656932771484359415\
54371990013`59.95017953783598*^6 - 1.4558329420911607836404916455364143963081\
5129654636100197777217077711740904792485313`60.04049617989701*^6*I)*y^21 + 
  (1.215048742160384801151146208855625983910134676342263101245434652857643059\
18210923531`59.948762521157256*^6 - 1.504032328150368653806751373269476391030\
8569853004470634340995630975899734690239741`60.04142599219874*^6*I)*y^22 + 
  (1.247161980362256002713762591301540294835313708027847545947618059476062710\
67981773269`59.94743769701495*^6 - 1.5515702774597739220903691938788499520200\
4247845890788536082004103490596509003518073`60.04228628554436*^6*I)*y^23 + 
  (1.278847258981256841618212000364807024882263886940319789052093527365701290\
41623834523`59.94619523823812*^6 - 1.5984855644813982108675674414381873293112\
3104539656265712218337608129241085527198562`60.043085279889404*^6*I)*y^24 + 
  (1.310126813928616507836309471474920169851180172034747614769066592959263697\
49988227448`59.945026704822546*^6 - 1.644813089594128510765884660545930951863\
49709420338617822718692097578727982565893544`60.04382992301996*^6*I)*y^25 + 
  (1.341020866144920172131185608337406481367873306177788540326217015641647518\
84373205536`59.94392480482975*^6 - 1.6905844107018978407745804013079960025543\
5443524747626659618903929233828348645306624`60.04452612926968*^6*I)*y^26 + 
  (1.371547878338873078948229909930987131297558138007713058117941957325750155\
87516400083`59.942883203376105*^6 - 1.735828183863293606156612554599835204557\
36973024724966156823558936872933458505630686`60.04517896624324*^6*I)*y^27 + 
  (1.401724770134346912664971308822128775390667265245856904129565198714801615\
72836886186`59.94189636875531*^6 - 1.7805705313336963343576655020300608517941\
4247351204454454970256332848255140034843123`60.04579280232073*^6*I)*y^28 + 
  (1.431567099707107996938607732404543205304144235489925985089416199486405846\
79887730557`59.94095944750641*^6 - 1.8248353511693928201268312330799690691955\
7377231947242319785027107207764237660202915`60.04637142424696*^6*I)*y^29 + 
  (1.461089218179423845760540467114273557529043765364921615010884722130653430\
73038002677`59.940068162244984*^6 - 1.868644579391222198885236518639626435284\
73641234132639069994615124257259933821897302`60.046918131667844*^6*I)*y^30 + 
  (1.490304401685003935912272344214684041188299813951601250729882506602749975\
65570533965`59.939218727542844*^6 - 1.912018413336683662489037279422186059074\
65254503609437049005750963060001079377038915`60.047435813731155*^6*I)*y^31 + 
  (1.519224964991176953216102151541435547892535659911568929866432965614832125\
91826449636`59.9384077802285*^6 - 1.95497550303069328804739517703598581388609\
387212038188802065533933316119715482547391`60.047927011609296*^6*I)*y^32 + 
  (1.547862359781039127763606649298960596575326634050860057539321930760707322\
53129939228`59.93763232129258*^6 - 1.9975331160258330045592280354005632303494\
9081106249564889018859714471243615546686933`60.048393969880046*^6*I)*y^33 + 
  (1.576227260092708739399607756918900938381225512544696401223929297727710860\
75355707905`59.936889667195615*^6 - 2.039707280095533874514115175023058626922\
33691177812556958990000075806476452776500358`60.04883867902119*^6*I)*y^34 + 
  (1.604329636940780015000889219248182500221204982211109720938430118941198682\
25851549009`59.936177408842*^6 - 2.081512907330572576687011093331660372119650\
38722321837979856742725704177688798886287`60.04926291076616*^6*I)*y^35 + 
  (1.632178823773947549956830535351773476371602044671162321788518499972638766\
29687400759`59.93549337684173*^6 - 2.1229639025338812086216228615770764141467\
5509663356441073430575305008755328408559898`60.04966824768608*^6*I)*y^36 + 
  (1.659783574128639036549351776561362505275569309447327003462510448913004594\
46596127679`59.93483561195869*^6 - 2.1640732582892015721917208672927104703145\
3743783179652230416819853852471410510999616`60.05005610807165*^6*I)*y^37 + 
  (1.687152112603619264137302672208345726307761273981030652702027285870575432\
91857332842`59.93420233986002*^6 - 2.2048531386644600553150943223709751714218\
6296175386788863902207889617205305469257379`60.05042776696681*^6*I)*y^38 + 
  (1.714292180091647553890643587798982165436509615045758044135878002877143343\
94090303469`59.933591949449934*^6 - 2.245314953177544571179627522976116687728\
979839824284007359812250584546894662149947`60.0507843740328*^6*I)*y^39 + 
  (1.741211074051369446903148467650034020186790080055280918801488305706540124\
09775486963`59.933002974205245*^6 - 2.285469422382744352667164667084553714805\
45195569043588330244058749497940843672383917`60.05112696878812*^6*I)*y^40 + 
  (1.767915684478075606391125215795374523838947329295606809032356579924111538\
01391199594`59.932434076036266*^6 - 2.325326636216965792486097676791543300055\
78386960428066718157978485532335155009088774`60.05145649366489*^6*I)*y^41 + 
  (1.794412526129912388868726343084067427628422939423628062061443926793245549\
13978409529`59.931884031280994*^6 - 2.364896106065579607950445709972478135093\
06479557716083043761158437613318024300149499`60.05177380523926*^6*I)*y^42 + 
  (1.820707767482051108784221650160250653041596380246272535393884947401458276\
89666451954`59.931351718509106*^6 - 2.404186811360343902913604412175539417958\
53549715488913416779261106722005594905064455`60.052079683928085*^6*I)*y^43 + 
  (1.846807256811688721857260529925544469675283094276534234705015682372144892\
72006366302`59.930836107867336*^6 - 2.443207241400012822956062909037986351984\
80886322001851495960929813775296886377917741`60.0523748423916*^6*I)*y^44 + 
  (1.872716545758794166909809559460189420647755598581027295269739032595360846\
37311867373`59.930336251742354*^6 - 2.481965432983059838870121215809447506932\
07348467725811363703101921291646571604410844`60.05265993284007*^6*I)*y^45 + 
  (1.898440910659047252913259295020363990343110145829346583934329310889736048\
18423905884`59.92985127655402*^6 - 2.5204690043575323741778759081704241921254\
497544873117563968095412466366111298982291`60.05293555340816*^6*I)*y^46 + 
  (1.923985371904705497599699889817086396821507606977490033694041108217844139\
42442722401`59.92938037552146*^6 - 2.5587251859223246333289765261337072147092\
5384122239312207374304830350243900737710477`60.053202253733495*^6*I)*y^47 + 
  (1.949354711554792426050322296779013358959313285825563445601211541439462851\
93309213566`59.9289228022695*^6 - 2.59674084805464397086296180733008216604549\
594746841305147848090671113283428649871034`60.05346053985344*^6*I)*y^48 + 
  (1.974553489386914912244429588276555338249732082044540280708360367434778047\
14775600925`59.92847786516284*^6 - 2.6345225263881749730480026814282127652069\
8711394105312533044552613632929936557784776`60.05371087851582*^6*I)*y^49 + 
  (1.999586057558287932083911087330259737561807222579586981483371494044271138\
45314362665`59.92804492227282*^6 - 2.6720764448238188405986069346728983451713\
7335753138753294803312554890342309787737887`60.053953700983946*^6*I)*y^50 + 
  (2.024456574022442789670309673328795113712813665534898556829420311294231659\
66354949991`59.927623376895205*^6 - 2.709408536518610082127875063624269342628\
08259390157104638525933316324474784332445957`60.054189406404475*^6*I)*y^51 + 
  (2.049169014830024376040301888765488639010741783727216892362749980941570310\
00161516321`59.92721267354952*^6 - 2.7465244630674345051407621197388690249311\
1859383224906881741660227825999938536404795`60.05441836479555*^6*I)*y^52 + 
  (2.073727185426556845190836851620330222371814407897128723743238882751400367\
72759064735`59.9268122944003*^6 - 2.78342963206563035421667669904425837092340\
136203704947604080642858832367865359343349`60.05464091970464*^6*I)*y^53 + 
  (2.098134731046674193975349255694134563240800601649533752841823080777527494\
35323006039`59.92642175604887*^6 - 2.8201292132177404129570371369616634549658\
3870378632903930187611965361662828742965551`60.05485739057803*^6*I)*y^54 + 
  (2.122395146292741285623496070881902953207488858472445908177132921579685479\
78353230521`59.92604060665135*^6 - 2.8566281531380132259163945409540160911276\
966762668147096203331528073343506617862072`60.05506807487802*^6*I)*y^55 + 
  (2.146511783975757048955376833228733513730327667825799901322019769129993787\
14871134058`59.925668423324694*^6 - 2.892931188971243013816539225073147135382\
56055317782878413865796382042189838529803999`60.05527324997884*^6*I)*y^56 + 
  (2.170487863287706106218157195524613710416897253497893665216400126595692367\
98804756238`59.92530480980742*^6 - 2.9290428609477887144752107636916894320740\
6756244729637230737321622601637530990128012`60.055473174867764*^6*I)*y^57 + 
  (2.194326477366916723571305149210457998492017853858931848223303889590438998\
35169219541`59.92494939434605*^6 - 2.9649675239737879105486561543816843683146\
6753570726521977045392177657703417890621066`60.05566809167465*^6*I)*y^58 + 
  (2.218030600311331391169255716625072341953778001365931138128323379397921768\
28115333045`59.92460182778231*^6 - 3.0007093583464008630938555341850278740224\
7737635518418631498449750193545776910253444`60.05585822704985*^6*I)*y^59 + 
  (2.241603093688766600134938467722710984086358937241609174633584910020228419\
14929181046`59.924261781818906*^6 - 3.036272379674148057562559801488108137383\
70544224268416107800399068818633919572044545`60.056043793407824*^6*I)*y^60 + 
  (2.265046712588116590325483021540849721693439164363465729227905842978815118\
29420615205`59.92392894744445*^6 - 3.0716604480738432887611105965974532484524\
2079266305788994636072967566663846152579593`60.05622499005141*^6*I)*y^61 + 
  (2.288364111250945540675935341172333027572922953313813531116065518237541121\
84645264927`59.92360303350088*^6 - 3.1068772767081058036790106096968693718141\
8673901264482463121402081820496864966188503`60.05640200419028*^6*I)*y^62 + 
  (2.311557848318931935483712434558457224631313620748486824839455986788112316\
70933197567`59.923283765378365*^6 - 3.141926439720817376331730064026703523724\
28978094142210149032634844868402425705184098`60.05657501186489*^6*I)*y^63 + 
  (2.334630391729107874611543412897020279969889156634155674086153211812850579\
03346618285`59.922970883824455*^6 - 3.176811379622052704681195004585110632614\
54040002922813482236862720429381598204735887`60.056744178785955*^6*I)*y^64 + 
  (2.357584123285715284704061051367310481599932460148441212552347808504430428\
19266672993`59.92266414385602*^6 - 3.2115354141688513188188419706116323858058\
6539701047001829434120126957859024984543145`60.056909661098736*^6*I)*y^65 + 
  (2.380421342934729265189648120357615574956078201866547226507659883471086496\
74081769929`59.92236331376358*^6 - 3.2461017427836283509148924578967484047244\
1732352659481543970018236393387809793479678`60.05707160607949*^6*I)*y^66 + 
  (2.403144272764632310698753021558388179756984339829609741730691336602850244\
0241796138`59.92206817419915*^6 - 3.28051345254796470644549026869980769370137\
345284755255572571565638533723477487558592`60.05723015277142*^6*I)*y^67 + 
  (2.425755060754824131460942560565576147486116146305086005321818834859115468\
73686671897`59.92177851733906*^6 - 3.3147735238059096804732542923334850185292\
1392868782108926818826516940950441032537303`60.05738543256595*^6*I)*y^68 + 
  (2.448255784291087656271314001439325040106231977883691052533411046704141278\
66676899316`59.92149414611512*^6 - 3.3488848354077151586694739025123682307720\
1504950885793673306773398454744633310186867`60.05753756973493*^6*I)*y^69 + 
  (2.470648453465774355500433507705725454417850866052053164705356506870082623\
74575188734`59.92121487350727*^6 - 3.3828501696220521336248540042999719941958\
1100265345543189506776898081397822650234845`60.05768668191847*^6*I)*y^70 + 
  (2.492935014178796818127684579238590393722698436681264261003721393816144303\
82395107288`59.92094052189213*^6 - 3.4166722167421957440786234252889137667681\
5808197509951512310491135328799442901692346`60.057832880572676*^6*I)*y^71 + 
  (2.515117351054102312714054876235624443953372235060720688007118055169853773\
90505032576`59.920670922442355*^6 - 3.450353579409368332179048946360600080591\
20537540088200628547506948515885299092335094`60.0579762713813*^6*I)*y^72 + 
  (2.537197290185029356391589432597114975709822142621385070553486918890487466\
36642873337`59.92040591457223*^6 - 3.4838967766743697657719047695522735885718\
1052049809304730499506444822610368910874046`60.05811695463436*^6*I)*y^73 + 
  (2.559176601720803962406866839209435108816285662975398335797451750668595711\
65136047208`59.92014534542514*^6 - 3.5173042478167731957989370636506830177985\
9200545860728542871632262580323148257736267`60.05825502557702*^6*I)*y^74 + 
  (2.581057002305399116581417121229565235510178966815050987076893310251309190\
8834137157`59.919889069399545*^6 - 3.5505783559392987005769101196892454942832\
2709889603102015788347158386081113661776315`60.05839057473148*^6*I)*y^75 + 
  (2.602840157379047775639127086987508858285402114003868102463011303492758010\
59580527805`59.91963694770995*^6 - 3.5837213913534760922182545349078705172823\
0703613982432521663556850245167096070391142`60.05852368819411*^6*I)*y^76 + 
  (2.624527683351855426314966338813289786618002308871798618198594826157648428\
72263871836`59.919388847979754*^6 - 3.616735574771353293010402732432646918423\
3174374516693186989605642480778243462287453`60.05865444791009*^6*I)*y^77 + 
  (2.646121149658193443110737610800733737097662654068315859682496414632318028\
75028162786`59.91914464386357*^6 - 3.6496230603167821320319716094503019862786\
2125977332174460838710184981357751763492327`60.058782931927766*^6*I)*y^78 + 
  (2.667622080699860720242102547926068437071367756735006304220272811653961621\
38278773008`59.91890421469625*^6 - 3.6823859383687051000357843221660915638738\
3442290993068232860745756032896814245229532`60.05890921463405*^6*I)*y^79 + 
  (2.689031957685370903505127193964383804023685644306550913502507599549698522\
47788738893`59.918667445166555*^6 - 3.715026238247862147918302335789632754943\
79473810886973645979751018975264847505354431`60.05903336697287*^6*I)*y^80 + 
  (2.710352220372149445154714142205471982580742199753915354790274951318827679\
54230692662`59.91843422501348*^6 - 3.7475459307574250949397417356668753796782\
7452646025341702436521587116234557036244365`60.059155456647915*^6*I)*y^81 + 
  (2.731584268717902835619816608885651149394963419938023099095541733985916847\
23308770167`59.91820444874332*^6 - 3.7799469305872389729222901643064069427802\
0084330967037309849458917229398268166903943`60.05927554831094*^6*I)*y^82 + 
  (2.752729464446946573387916227678142686845127200109896985257325741545552116\
22558428706`59.917978015365904*^6 - 3.812231098590596127382776064033758570751\
08139622307263973263692503257590719122100345`60.059393703737065*^6*I)*y^83 + 
  (2.773789132536844137849845338822409284546214700610448380628306114416858288\
10380669149`59.91775482814842*^6 - 3.8444002439417825516419936394923412232501\
7888269859010906106313229373292392807426537`60.059509981987745*^6*I)*y^84 + 
  (2.794764562630312353762784441903589610286009154551007650566530407132552259\
38737069027`59.91753479438547*^6 - 3.8764561261820100208025413368719639717065\
0709608679823536031406212866164107532459972`60.0596244395628*^6*I)*y^85 + 
  (2.815657010376985448886181049674708301888894520194786519810098261716766533\
9478678803`59.91731782518423*^6 - 3.90840045716077613992207382931844314626639\
626843143821144953167226353539807735155909`60.059737130542075*^6*I)*y^86 + 
  (2.836467698709297567972233808320476548416515259421489018759146998758912896\
89563886714`59.91710383526328*^6 - 3.9402349028791721005420516589782154099857\
9141407746131605236641372260378089385987003`60.059848106717666*^6*I)*y^87 + 
  (2.857197819056438621232526559782979789263179067842818023496986438924628378\
1496610602`59.91689274276452*^6 - 3.97196108524118000423534928018292180816313\
151800476955406628762080838937488508396788`60.05995741771756*^6*I)*y^88 + 
  (2.877848532500058522855198541652928918043185457018132092427767622618678034\
46599074696`59.91668446907664*^6 - 4.0035805837185638214179045487464803752564\
4274159215331312232131571472696679171087352`60.06006511112101*^6*I)*y^89 + 
  (2.898420970875137793770882727743283606437936122022528098597292091376023926\
60007144817`59.9164789386699*^6 - 4.03509493693455661733357073958063976963594\
232220293525225277283692862636745944564016`60.06017123256669*^6*I)*y^90 + 
  (2.918916237819206080028259525283534869328731286166874677232887684265697434\
14448972718`59.91627607894077*^6 - 4.0665056441711782004917782635689304133024\
9082199206254329319770872605737345649651397`60.06027582585381*^6*I)*y^91 + 
  (2.939335409772872502983224057292339272283598639190181187442956343450041777\
07421144005`59.916075820066354*^6 - 4.097814166804678788717075270010546041871\
1528395369624148114885248192386162189202751`60.06037893303695*^6*I)*y^92 + 
  (2.959679536934431227313083407054429315685800644025659332582759394292575758\
91027469735`59.91587809486738*^6 - 4.1290219296732929125448259965001112675478\
5492966728039612803797218874868473240672158`60.06048059451501*^6*I)*y^93 + 
  (2.979949644171120692299055997868706331275195159581970848170771576871140709\
90194430627`59.91568283867944*^6 - 4.1601303223812011296378123493264155916846\
0140763381076003512659784257945907760345714`60.06058084911462*^6*I)*y^94 + 
  (3.000146731889444234639288201463213051950659586393866491974324031670649501\
12552635994`59.9154899892318*^6 - 4.19114070054233299770010985063603501809826\
5897662995030664463084098277185114604087`60.060679734168495*^6*I)*y^95 + 
  (3.020271776866802104020932325182470322566580120933286214628334482999842617\
21681774346`59.915299486533335*^6 - 4.222054386967401156382389780992820970349\
69062824937053728679406984737858092045614426`60.06077728558906*^6*I)*y^96 + 
  (3.040325733046539021338066013897828438051005558817454422534515483260387471\
62897920288`59.915111272765024*^6 - 4.252872672797331505364557643436967384470\
22574483035699807357117835554984966023529672`60.06087353793779*^6*I)*y^97 + 
  (3.060309532298376445559464889015976514528491464345166779602684352267690844\
1897938339`59.91492529217854*^6 - 4.28359681858604671477100819688954878728693\
389586641117208711740387207170900854218342`60.06096852449024*^6*I)*y^98 + 
  (3.080224085146073685699152465849952019343080711915789033978543247760311765\
63505894084`59.91474149100071*^6 - 4.3142280553353681995571638763772442682711\
7742656557679033365455107004684936935347004`60.061062277297566*^6*I)*y^99 + 
  (3.100070281464046091249963911150060164201670526170697889510006447210520005\
40336066798`59.91455981734319*^6 - 4.3447675854846239049964467664630792271464\
6962564028017414516996197388160521057664`60.06115482724424*^6*I)*y^100}


==> anc/A_numexpan_CA1CF2_s6.m <==
{(40669.646279690963014063274324983330772135529856553329513019094576614326590\
92905871`60.08379388529765 - 24391.525621359619177354994564272895290840486548\
8418874669283766473426673963811908`59.861762455173086*I) + 
  (41834.07973955598609502027291433943976768973894182318695463877973481479637\
986003368`60.107483378248546 - 19584.7446537597891538806076749364896444086713\
0155373734539513369508911552829516326`59.77787107195499*I)*y + 
  (27843.06234293910200985713284859374265446107523711234446010434726805426469\
178227475`60.04976030788321 - 21394.11037955061723478825088351470023037959517\
703674564502268442331084130260005028`59.93533754021706*I)*y^2 + 
  (16336.53141810942896939074789323801535589391456809292909090033751766516074\
674888063`60.037453213743554 - 13502.6437215058377884518610089306802273342310\
3747176770695911857777863781839217428`59.95471217000546*I)*y^3 + 
  (9429.960823375192546413811009008157572350073100326212882559678192079176031\
26335966`60.02651317545015 - 8275.4222918880394476787077959004119523069954701\
3604947726132773997413917053845903`59.96979345188655*I)*y^4 + 
  (5275.727506197530681319144142972738449796593539101811288389717389473010348\
40263932`60.016681316951704 - 4870.020876058762764936726052461572669547003384\
76443700411549019941261875120024396`59.9819297838976*I)*y^5 + 
  (2895.469786952549736197386871083944879227442485114897063080112201119610472\
78470703`60.008522392173205 - 2781.801022256511034074893299879933530909483551\
01696478376195269562078503693807641`59.991129416948795*I)*y^6 + 
  (1568.598433560613228481378290099270770045865357253711931545934146074210175\
7049018`60.0017491843308 - 1555.962778403779365853363141425231073449567473820\
63422012938913326873465665751606`59.998236610979134*I)*y^7 + 
  (841.7062273050077477910483055184165284737544583226539052108498479316303167\
9589669`59.996042251811886 - 857.04809047631643485605101259891224972541847032\
025017713066791488169922651518688`60.003886903160996*I)*y^8 + 
  (448.3355448295600548089093293384941934977404689801428999637957044146402633\
1313406`59.99115680249138 - 466.598653198883738972392067772305426672789226610\
91259310385157988345251671892963`60.008497111533124*I)*y^9 + 
  (237.3978236815741866144491943902637158183860415431645831016146933913702068\
9507785`59.98691532317845 - 251.711032237446828616940622179910771342307915951\
38398756304413530399888781571972`60.012340840537576*I)*y^10 + 
  (125.0947448626103684456306345624493155400509449735700577426126456122024147\
8027682`59.983188573073306 - 134.78867096556093879636609534520501379371659001\
707464435869753335530763147876593`60.015602898517294*I)*y^11 + 
  (65.64966110440005791208650289073877422194800192451934222766196973469014036\
371741`59.97988065802925 - 71.74045109407377423070466886586129204632404362197\
073994421625489715458511088848`60.0184122726382*I)*y^12 + 
  (34.33369776739796545701716573877698944288846275031735053745271151654928174\
020702`59.97691888538301 - 37.98949074073783630376034457090145933446030985972\
710784953591399600501977771793`60.020861777326836*I)*y^13 + 
  (17.90239016644661963235160504705640561802888530785217128320595127250616813\
552952`59.97424703175608 - 20.03014040769520840178667568219240935021968033644\
547963592698372218560455547333`60.02302000743482*I)*y^14 + 
  (9.310447341583662433030242843863015623440476528127263317486783764631317392\
46418`59.971820830339496 - 10.52176399307221785549608909471770112870007822508\
136622702929808447813584315034`60.02493883838222*I)*y^15 + 
  (4.830979457739415789348592808059850882200919717824196819488985678163678416\
02733`59.96960488241792 - 5.5092007016307108679442640443920980120908570021024\
1634814379128937548328661535`60.02665828575548*I)*y^16 + 
  (2.501597450244956309343636016306421230324748584776762051677681079118534920\
80512`59.967570494382464 - 2.876449019811856821805961843690667738935907284700\
90301467881553920889085798859`60.02820975009777*I)*y^17 + 
  (1.293038265531697455122530824936199688997591837176651463908846002806093105\
0753`59.96569412907742 - 1.49808167329823242536800337891018603536555994150609\
286911418587799094695399061`60.02961824284286*I)*y^18 + 
  (0.667262379728598455585162630017661043998533817457584143130654600328509411\
33929`59.96395627451797 - 0.7784743647774411583803808875850023886608080996308\
4520455415645833711823966558`60.030903950299745*I)*y^19 + 
  (0.343827926587879755720504037075094727599805624900310763129077868862633313\
76761`59.962340602579935 - 0.403723381090604940152168914211639747438306718320\
03445475831747418853393386633`60.03208335599526*I)*y^20 + 
  (0.176930770963510157397628365036083338533454859691044014380745194574014430\
65323`59.96083333332474 - 0.2089970219925623515991203830760498794080507285535\
5147939283429452051468363869`60.03317006127713*I)*y^21 + 
  (0.090935613803711441236884533499062125522700773448502596338193722927740496\
57046`59.95942274786535 - 0.1080156417049886573090312870882457492469329301043\
3047541951091654758680814987`60.03417539535248*I)*y^22 + 
  (0.046684993748279979340779389059202443589207286891398629975762225088383091\
80991`59.958098810314254 - 0.055742619076368308186813639167819023852527723224\
95716648041151305503049513076`60.03510887558521*I)*y^23 + 
  (0.023942646473773710680572842325737512226431292434860232291453483947907048\
20247`59.956852871027166 - 0.028727500537222185182564996502990876297602504673\
53147131267539985252613453149`60.03597855948869*I)*y^24 + 
  (0.012267410165978362309492675976687994775859073870522120370052146597084629\
16539`59.9556774312429 - 0.01478654714367322590762341431674456624525795379345\
880765632345564148223892539`60.03679131718036*I)*y^25 + 
  (0.006279860469526875184793568705056495575927417182114798979569130763372928\
47834`59.954565954651386 - 0.007602161374636795478647293172399188325823629556\
8549587006717778609358972891`60.037553044612416*I)*y^26 + 
  (0.003212111971624528432426150073768914855277680200343918048175835730490973\
25924`59.95351271522448 - 0.0039043324737048829701516365324493529211443670282\
2539348971550462975229262469`60.03826883214603*I)*y^27 + 
  (0.001641720801455433794733232693949403515672822358813978193176338992358760\
17105`59.9525126733497 - 0.00200322497770796570063686400279659895923329242049\
864188402449354173820925755`60.03894309906429*I)*y^28 + 
  (0.000838489816107135983369419091702219648048415129810151887118908089961409\
8961`59.95156137425845 - 0.00102687154560029241867418036424991462059652597281\
99683512519689728157208387`60.03957970182895*I)*y^29 + 
  (0.000427962726809031272412314670455320336461030785716895399714195807203592\
41024`59.95065486416498 - 0.0005259362479162373182353447618602408698754409199\
5655504531785707793469830946`60.04018202189936*I)*y^30 + 
  (0.000218293950408247965795619088458938497856762091162266311998812652589214\
83047`59.94978962058656 - 0.0002691566517661264366654972866094957270014863079\
7738753778678121993706319537`60.04075303749816*I)*y^31 + 
  (0.000111281087768792994712788626794358341066737582192721252431674969765719\
24227`59.94896249410164 - 0.0001376430383663965106858809579526514866502103036\
5304949974406345813979958926`60.0412953826616*I)*y^32 + 
  (0.000056696963721801108738004229770786020741170435127484819148512321042282\
01567`59.94817065939732 - 0.0000703397043540840260368064762012352311253980593\
1974634129958350653631790458`60.04181139613935*I)*y^33 + 
  (0.000028871584378124691089897441219292815223368309607262810517053036127255\
29162`59.94741157390897 - 0.0000359221403558412528673380409935676113686305194\
9818740950087753283619113988`60.04230316213188*I)*y^34 + 
  (0.000014694887870657560073173705480349228682846565380404779463230808199028\
83821`59.94668294270259 - 0.0000183339430613668367279030718100509771525094870\
0646012546837178969937150289`60.042772544419066*I)*y^35 + 
  (
    7.47580975924955087035796530952670501387806494939794150475775941686577912`\
59.94598268851965*^-6 - 
    9.35183353600734418717796565180953228371191359474272693577569412266101497`\
60.04322121510366*^-6*I)*y^36 + 
  (
    3.80151817871540300103286577662007325951718798356651732274751788676745204`\
59.945308926113285*^-6 - 
    4.76758916855368046960066898597389474824438512446750421001203730126308516`\
60.043650678939926*^-6*I)*y^37 + 
  (
    1.93229095330639786722462024575269324477249398832783440375562834245248563`\
59.944659940170226*^-6 - 
    2.42926489584904688318181774336012483683137521740842918489218456606134492`\
60.044062294022595*^-6*I)*y^38 + 
  (
    9.8177871789938681130226454109348645833395272082567556673498445850834287`\
59.94403416624298*^-7 - 
    1.23719095668449776667033678485962576928541152149214203844652275502470363`\
60.04445728945873*^-6*I)*y^39 + 
  (
    4.9864184442572698493097834299968639827505103835161431585570055282376478`\
59.94343017422047*^-7 - 
    6.2978937079753496099630308889519118462585598779869185026595128373987666`\
60.04483678052611*^-7*I)*y^40 + 
  (
    2.5316613801828344636415996245805883836940431507576327349166022018175467`\
59.94284665394856*^-7 - 
    3.2045034566531906870098610446058817154060732308289036953204169380431402`\
60.04520178172739*^-7*I)*y^41 + 
  (
    1.2849065418344632048682928016851326010621427296835130935096825143945063`\
59.94228240267884*^-7 - 
    1.629830180558258953683084744609177518511830046299840513974463945660569`6\
0.04555321807489*^-7*I)*y^42 + 
  (
    6.519184007886367652143346729085472703963848174944295972613464765227364`5\
9.94173631407803*^-8 - 
    8.286075006027297580974609286785556659055407699831483672208914907495381`6\
0.045891934880785*^-8*I)*y^43 + (3.306564634522864327720432603033554957579987\
0962435737260978171372845908934677912578057859`59.94120736857449*^-8 - 
    4.21103018149643393811630078723180696170334233283166969636165548107844574\
25441567396604841`60.04621870627983*^-8*I)*y^44 + 
  (1.676597314244187627881394828437136820101977269403501083312973799756513698\
8791700334201756`59.940694624854665*^-8 - 2.139283708930325619968102174788010\
2752681392237381294807950092192066148272627524434857783`60.04653424267301*^-8*
     I)*y^45 + (8.49872958046536451566437719061989804925359215495030583076424\
328007906123712306087662498`59.940197212351364*^-9 - 
    1.08641560635677123625315964764760083474754154425378754566019510091222820\
24908356045189769`60.04683919724885*^-8*I)*y^46 + 
  (4.306831994073183281914643514035895390003623519486311716180061826865392612\
356274305340006`59.93971432459055*^-9 - 5.51540968948253887719046309157028593\
2040225136584629480456407729794482034239215611154165`60.047134171713815*^-9*
     I)*y^47 + (2.18195300381404327562737436963245599695721969111590716453806\
9198631093124125647909616414`59.9392452132835*^-9 - 
    2.79910957801049710816917597218809882953860567283765414527892125014628593\
4514657291155899`60.047419721341946*^-9*I)*y^48 + 
  (1.105149351276982986152623489258327544691284231482645447259285191944735466\
047416769025306`59.93878918306792*^-9 - 1.42013015546399777276048575648057476\
2918542160729185820008344828810037228719219441811404`60.04769635943679*^-9*I)*
   y^49 + (5.5961453263811258141557678393863476401823087483024824413526109329\
1655862121836488453822`59.93834558681579*^-10 - 7.202909507613563668056008147\
29241895456375589733343499290079333654066328755294009994337`60.04796456128438\
*^-10*I)*y^50 + (2.8330451150288641260361689044302350177828114682564478000230\
2537413513654393566278298557`59.93791382143737*^-10 - 
    3.65228312565987007072390062411428744530512676294951783718557386067861871\
759896150908365`60.04822476766382*^-10*I)*y^51 + 
  (1.433898233367018073194915972645554493072509044733485367753728750479252006\
77816039172789`59.93749332412068*^-10 - 1.85140909784910568788761432537829332\
695194727930957668869739084288545564460333534950866`60.048477387972845*^-10*
     I)*y^52 + (7.25583049149104122355840537747984359888862759526295844871017\
40958596032225887703586882`59.937083568954456*^-11 - 
    9.38266828140618064169399920247848732723390803644504505568122884203452439\
43883474600975`60.0487228030167*^-11*I)*y^53 + 
  (3.670821930286551231238512495732868229748152422844720147982481020878674742\
6898845998034`59.93668406388909*^-11 - 4.753796879424269163716228372803141197\
2514653831390624849822437596130224617507542972188`60.048961367502244*^-11*I)*
   y^54 + (1.8567359533297968798391259987139893232879270852465861206411040432\
790201716283659834424`59.93629434799662*^-11 - 2.4079596839554246389366572314\
236048127596608079729779540086475888366701092596744469518`60.04919341227323*^\
-11*I)*y^55 + (9.389677953922789335345530482313965027107387152928726690824801\
807765933675038069417165`59.93591398899573*^-12 - 1.2194274147680345448399332\
424857637653539280094891972521751303345920114550373642688208`60.04941924631763\
*^-11*I)*y^56 + (4.7475318930797077203377854414330745790918002665052600509300\
93842296321428246879367973`59.935542581012044*^-12 - 
    6.17396934076869678882307490779997308429481453415153468016202192211980817\
7543614795688`60.04963915857396*^-12*I)*y^57 + 
  (2.399962769997479080188760672309631402199142196163991191449255570593203096\
824125411487`59.93517974254773*^-12 - 3.1252026340400483267831352596976470202\
15459035905335070548117326560948725005786543161`60.049853419559646*^-12*I)*
   y^58 + (1.2130066379355932819962619274783441263052505862901270092320235382\
27291819888878516673`59.934825114638045*^-12 - 1.5816134358550484881144221003\
46820796520306645288100899041043048229200909177238019624`60.05006228284183*^-\
12*I)*y^59 + (6.1298016294456915601734117622534306924494948593819054851224539\
0266501991772202716803`59.93447835917456*^-13 - 8.002654131870984120962948903\
85821548157746709606540541683046433353747387891904247824`60.05026598636825*^-\
13*I)*y^60 + (3.0971099538917192695262009860321266067162736199937234430034317\
0894029085234778916983`59.93413915737793*^-13 - 4.048388852126363149741240419\
86279466122285303582669204114358581406450856449787061551`60.050464753673275*^\
-13*I)*y^61 + (1.564573849820941327237301376351196142966574368991457785163154\
74086737362281128183905`59.93380720840435*^-13 - 2.04761194205211947922759778\
545615732865471868570927373842952691858016842966628613958`60.05065879497306*^\
-13*I)*y^62 + (7.902544006422161488664486235326272834624011063893619289465997\
9470329430367400232298`59.93348222807261*^-14 - 1.035459228353302697363005273\
52229012708352374450359252559461711833562705731719450882`60.05084830816121*^-\
13*I)*y^63 + (3.9909038547232238873141036960268728528436047775263164120903965\
071012966621749864951`59.93316394769929*^-14 - 5.2352906462125217607438096459\
232060802384138458815094934068727456877616687535210109`60.05103347971569*^-14*
     I)*y^64 + (2.01516715100519463081960439011991809623470186019187473124149\
31650035905814651786037`59.9328521130315*^-14 - 2.646509441331188217765324685\
1171592958384306798690583047426335978083512115682743004`60.051214485525946*^-\
14*I)*y^65 + (1.0173918305931540350635469261366537187743189628479159770380859\
900285545934262782054`59.93254648326789*^-14 - 1.3376215422342159409914985664\
891726717824512063526807381765306609633290825490788115`60.05139149164843*^-14*
     I)*y^66 + (5.13575844351417760895975489226261083565495690016239815784017\
0627178987261604882324`59.93224683015923*^-15 - 6.759622045461417274952043182\
382255994471449536305412484331220376154320737547584632`60.051564654997705*^-15\
*I)*y^67 + (2.592160191798441412139210705144711249935496827565155049154222251\
640119892406329683`59.931952937181144*^-15 - 3.415411399407736563674852963723\
324828933390622476045320124572147894057954365852455`60.05173412397954*^-15*I)*
   y^68 + (1.3081623628382152592669413932126935315135919169849924838844726555\
46526502164103793`59.93166459877228*^-15 - 1.72542898828108449424725951360651\
3129414248758581849884603077747203351252823503229`60.051900039071384*^-15*I)*
   y^69 + (6.6009374701632978131337235811842346949531987163327100088414529531\
364113123384793`59.93138161963196*^-16 - 8.7153841121248573328753156471327335\
444253569294272020061232343048607885883387098`60.052062533355716*^-16*I)*
   y^70 + (3.3303913409575082533038084349198196171139181588761196509566000916\
0013774381217214`59.93110381407174*^-16 - 4.401626499246350199387096427064766\
26847164635268467293243092475175808421947752827`60.05222173301027*^-16*I)*
   y^71 + (1.6800881287579441838393120431790321372300457264643710499248995440\
7344643531763009`59.930831005416344*^-16 - 2.22268959016842089963022482265742\
460088888094031605028034022633931290931475244299`60.052377757759416*^-16*I)*
   y^72 + (8.4745648424390484904390362064586152483191989876859214115531539353\
309690304533336`59.9305630254493*^-17 - 1.12223834271068643993720014527485152\
440637825189820070119423054936256654652164144`60.052530721290246*^-16*I)*
   y^73 + (4.2741784432941702481977585608359177562402541271143563582345266782\
531822537232579`59.93029971389967*^-17 - 5.6654402982998664387831411786984188\
079246341882719787407346089187469780414555041`60.05268073163644*^-17*I)*
   y^74 + (2.1554556326957902823953303766348603635490798641001742461106156459\
876182056530861`59.930040917966195*^-17 - 2.859736782889295105431796599024863\
5064003694588277597874575439059766344837110915`60.052827891533035*^-17*I)*
   y^75 + (1.0868709192463524117756894525262146532859439088632314071208682312\
850593147280352`59.92978649187561*^-17 - 1.4433238084651712172807959548592525\
140117842695152027699065022461839558448198222`60.0529722987443*^-17*I)*y^76 + 
  (5.479872979463397588728639371873011653367110620175008416552221875440738651\
778775`59.92953629647255*^-18 - 7.2836361341720700942409524554183312436376369\
33580979644380127308411673471586911`60.053114046367526*^-18*I)*y^77 + 
  (2.762598756418566097066330429278696407768301865922159529111338665182065976\
627202`59.92929019883806*^-18 - 3.6751988017492199113599276044013988774133238\
1994990793594952602362594829062781`60.05325322311436*^-18*I)*y^78 + 
  (1.392582845386681993308905968784697103243712976908578017742045385333886596\
516187`59.929048071934666*^-18 - 1.854226922886823365050133228771780533155105\
307339242161050495318226326669945909`60.053389913571884*^-18*I)*y^79 + 
  (7.019097098251130883719971304794497666026047317693879250184953753759990700\
64099`59.928809794275786*^-19 - 9.3539631443875578141342852772669459850406456\
1054347534054506302223930825141632`60.0535241984451*^-19*I)*y^80 + 
  (3.537524630393581192784656397151431298632517482966092011582096114744095243\
64745`59.92857524961744*^-19 - 4.71824379604764605176867987964956191569011198\
150968310110815606923682946647089`60.05365615478217*^-19*I)*y^81 + 
  (1.782693591089942115683246467014197828497384858308510305552644212775892146\
99047`59.928344326670604*^-19 - 2.3796782032211270708614107790615928843366133\
2239703915336474762689957603615021`60.053785856184085*^-19*I)*y^82 + 
  (8.982844946355565679917502502780279184535655552098453877695960646527970931\
4844`59.92811691883258*^-20 - 1.200080440664866305781398672240056872453177074\
74732026709933730657190728780476`60.05391337299984*^-19*I)*y^83 + 
  (4.525973430886481083914554821888201342049820401588368860075977782033601204\
1243`59.92789292393588*^-20 - 6.051427697918344616211467554023856320096515771\
3971779855217833492393903071723`60.05403877250833*^-20*I)*y^84 + 
  (2.280194474373975183080000367946471626226537237244655500801907215280642253\
7147`59.92767224401351*^-20 - 3.051137390032031289978820435701659784328423485\
4883140073754679915562726085165`60.054162119088154*^-20*I)*y^85 + 
  (1.148667767074093407195747176175942956605132096568126570432604238180989354\
2428`59.927454785078815*^-20 - 1.53823654056342072671840765251232703045976274\
76486640772544202464541493527271`60.05428347437588*^-20*I)*y^86 + 
  (5.786027221080929985835208639950856014764593658880842975293072546324572250\
305`59.92724045691971*^-21 - 
    7.75430560520704441247969559887899719811643925641292512021511713416771425\
2998`60.05440289741418*^-21*I)*y^87 + 
  (2.914276881024517463669953743781820490101185164828999175659564745680490055\
233`59.927029172905456*^-21 - 
    3.90860769715156802685969611028322724835949829301555484122892026089984877\
793`60.05452044479023*^-21*I)*y^88 + 
  (1.467730203628990548636063620862013990043903634726123414815366068180649511\
444`59.9268208498054*^-21 - 
    1.96997879947889267214122036529333683178495393190623038780219731066682786\
0402`60.054636170765185*^-21*I)*y^89 + 
  (7.391413342881215516394916662180894176042600450279703523474393300010602133\
55`59.9266154076189*^-22 - 
    9.92801007844102454884984457175931156496104315889275620438054847713366447\
639`60.05475012739561*^-22*I)*y^90 + 
  (3.721990986896021890589080239548742934391082782424421548282550727822294151\
47`59.92641276941531*^-22 - 
    5.00293559838250945400943336693976220428749055936100281589276333141111157\
023`60.054862364647015*^-22*I)*y^91 + 
  (1.874089909444126590241348045406018872760121205239284582543865519364279923\
8`59.926212861183764*^-22 - 
    2.52087024225850821286198932021516632314753815944002876138200169366517976\
578`60.05497293050066*^-22*I)*y^92 + 
  (9.435686242651914729973999173690676793140262824811180436961813815737708237\
3`59.92601561169169*^-23 - 
    1.27010536515372767339675133414237744818133883786511492277058775291064648\
07`60.05508187105359*^-22*I)*y^93 + 
  (4.750345398060168874808621918258828370429700297575214350259002147640375435\
6`59.92582095235168*^-23 - 
    6.39872530742721438492477324028529426098124316262366135284991166240895563\
07`60.05518923061265*^-23*I)*y^94 + 
  (2.391366592886457488942451320850306433104533141678141231647224997642306389\
9`59.925628817095934*^-23 - 
    3.22338657348817874732575229572937237835275553334087317590926445861193491\
88`60.055295051782835*^-23*I)*y^95 + 
  (1.203752007113497703796305196946391619049715103462662190046837536465316392\
6`59.925439142258064*^-23 - 
    1.62366809747100508182928967232740213745058564094785152476796598786066355\
08`60.05539937555047*^-23*I)*y^96 + 
  (
    6.058964291781165838377922681833824061686288718132366976346987632274584747`\
59.92525186646154*^-24 - 
    8.17803129061253873349619896561809218094643293884236721075364434962556363\
8`60.05550224136138*^-24*I)*y^97 + 
  (
    3.049515545364444518361600951324927931725202167524234902457031219349184004`\
59.925066930514355*^-24 - 
    4.11877063980375098922292970607190555404927408718315252965027440041061513\
3`60.05560368719461*^-24*I)*y^98 + 
  (
    1.534740557372234365580745806436437834153204009419252441860746985843882818`\
59.92488427730958*^-24 - 
    2.07421820828785107952958997837042558842189014919058017715075334177607999\
8`60.05570374963178*^-24*I)*y^99 + 
  (
    7.7234493297103269124708315181786411179315188272015192733936253512626942`\
59.9247038517314*^-25 - 
    1.04450353433403699141122643693269604641656848371214723884293438484484148\
2`60.05580246392262*^-24*I)*y^100, 
 (43430.132308910468703172742474785002019842552539823749143398285242805883876\
07624097`59.81960571811001 + 82289.065763495427586970673211779342498531092197\
09455311730757749723789844338230554`60.097156697438294*I) + 
  (63187.65287939574109100086830869398194487559671413026727094218212322379072\
90960823`60.15050375413947 - 454.68975419767431478630609812046403277091492182\
603938866550809313206286882697758`58.007586698541324*I)*y + 
  (33873.63785445995120333135651244940367944043882950632563485849074062893425\
595304276`60.12271030167862 - 12519.71466825598410651107575677020589930433822\
073986444640632095770447119932663647`59.69044289269359*I)*y^2 + 
  (19385.15052678933222525937368016158539692454832080173052879551869503052920\
762814376`60.096994776376654 - 10248.5030164275883062800839033332800223193816\
6371215444384719150193199524854160916`59.82018603197534*I)*y^3 + 
  (10913.56971285236556032166030119674623955986722546371632460551954938888638\
413722172`60.07894134111897 - 6819.227562517679034114284421702505305122744612\
76657704950274598651604131959838197`59.874709697581665*I)*y^4 + 
  (6035.555840153815941080112122168504582841781762354920643764981529444282514\
62598274`60.0641307949305 - 4218.70702195714290626613203038762908843055620537\
544273669774910135166684234686512`59.90859288844503*I)*y^5 + 
  (3282.620325567636916636403920959351695993573359424026134678878112073809134\
93150847`60.0515793880028 - 2493.80545928588371518947246907946399976811134699\
143390385923733735802451341835885`59.93222130507134*I)*y^6 + 
  (1763.657076738580233741409217273713467714604963726144683731485342406768315\
76602492`60.0409382669879 - 1428.83997831938159743645776008553204451985794120\
299370806677806315916882264546639`59.949507714740506*I)*y^7 + 
  (939.2155301527231848475987286093049329236912871515118723209456914249295875\
7153994`60.03188399503547 - 800.749067862902175452193062701172249495022838547\
99732797838046987712882418352826`59.96261517169177*I)*y^8 + 
  (496.8573815131443555065426171601718321930603248663537979839887857964546131\
5112966`60.02411886295978 - 441.546502145796369442669191622683530830421545855\
90735997180515577114928987217377`59.97286356541264*I)*y^9 + 
  (261.4815405838324799854801521926938129457911935318460132581725988900047422\
4405194`60.01739450760213 - 240.511775958120364083095635327901425463587383976\
85443179122960138738561058568311`59.981089817740205*I)*y^10 + 
  (137.0321041639686734368061113888321589391751563076251348880494342835107900\
4856179`60.01151407500757 - 129.762527832536243416468826741478646153684861382\
49023370884886155355576876159483`59.987841045725396*I)*y^11 + 
  (71.56221046352176148388695597000416544796839095313040257353469710606836023\
635381`60.00632435437128 - 69.47767923379735995952679992682938289180331832116\
877243757463766333068314596166`59.993485910735814*I)*y^12 + 
  (37.26112466590440115261588283709997580093557644037042877887867573718768526\
134523`60.00170618315369 - 36.96835114990197248978178785083712808005823745570\
092138289365285122851768947801`59.998280304676435*I)*y^13 + 
  (19.35162596684207237048909766037647625681697522285967871413886851802387452\
006459`59.99756616896423 - 19.56852748302424691408093241647480100026441227734\
458022862734818667774973949861`60.00240685423809*I)*y^14 + 
  (10.02789997432624738330015379609342923245182779127122196669993351731025389\
425188`59.9938303087423 - 10.312855005414248554622874671500434934436625845062\
70575490301051900370626751615`60.005999227195325*I)*y^15 + 
  (5.186190004176242785927473531146087501316239228910926707913403700405281281\
66755`59.99043926833215 - 5.4146031558674363163986858494569888553790006409789\
7107002541733458167554222669`60.00915747660437*I)*y^16 + 
  (2.677487150025355765944520536797769234294298554001600430302288815971383748\
27896`59.987344927455304 - 2.833612483120452161245513543550487433926288696087\
72138248800394742561124391518`60.011957989320884*I)*y^17 + 
  (1.380148978221452861217073040730812366009768615495216174217135008224227551\
6688`59.98450784230548 - 1.47869373527814442548676141437767480325246675325301\
465826714471424179377582481`60.01446010699326*I)*y^18 + 
  (0.710413111424694075188915423048301367971696049894313272739971146207378914\
2434`59.981895363993466 - 0.7697084360736378365521740047992241559451515808567\
476365116217796372333797525`60.016710642277474*I)*y^19 + 
  (0.365207306935748253526527986132521781334254255421532683995945786747449490\
72736`59.97948022647517 - 0.3997663744388543381831148608777954949854685746918\
4710751725653941159047669988`60.01874702981245*I)*y^20 + 
  (0.187525617333983299426612061810797612746977981736958323038755650113273193\
61156`59.97723947355023 - 0.2072147663483522102020544196269566048585569867702\
4487770313799757404415771252`60.02059957018706*I)*y^21 + 
  (0.096187160668886379589370674861935670836123310358198116659090911240331388\
6376`59.975153633658515 - 0.1072152417509083734003110955708573145337658244531\
9764209674570445440523628805`60.02229305777293*I)*y^22 + 
  (0.049288580506689440552236858934298944652750494603074669186371695899943732\
82487`59.97320607806874 - 0.0553844967862781541581089376886802103994880167865\
3995638597417976229730883178`60.023847981401175*I)*y^23 + 
  (0.025233709525725690964799712350044416752810855434095063337375262041908049\
67126`59.97138251648004 - 0.0285680111253705720429610098717406838566356982090\
1480752323174667560200501465`60.02528142336126*I)*y^24 + 
  (0.012907751086527751194652938206499274339741537795652219836808326065641539\
72815`59.96967059679387 - 0.0147159304562655814710570065284566580767916081925\
5008073398028702663996714263`60.02660774172848*I)*y^25 + 
  (0.006597519299600510688212592721528982339024017190380074126389888367217804\
19908`59.96805958471786 - 0.0075711208648720646123186187529644414509223751327\
0115205453701015424612952681`60.02783909467827*I)*y^26 + 
  (0.003369725591093317757081117961812068410111428242796752413062445794082948\
95632`59.96654010516783 - 0.0038908122891626256978621828495117864412711907875\
6122359822331421412564245458`60.02898584795068*I)*y^27 + 
  (0.001719938825921299325842212637724083901545200743385634939088739233839264\
36582`59.96510393195571 - 0.0019974042205703660381694203099261933704657062567\
0871211892914781280498459118`60.030056894799*I)*y^28 + 
  (0.000877313554748604935387281687606959696825922833051632812818545583321362\
51784`59.963743815532524 - 0.001024403216609636690090201195563788505817081345\
76447003965362011245487921951`60.03105990962277*I)*y^29 + 
  (0.000447236307811377712803165970326231871047596685479081262679967135462392\
17473`59.96245334096561 - 0.0005249105037287007651053693352491954928080771851\
571178027555970026702525033`60.03200155080654*I)*y^30 + 
  (0.000227863669803809700045747278450686919429028704840968629291823519376098\
33416`59.96122681011742 - 0.0002687422207743553743251572771825634287993724479\
2926619387104088845605715746`60.032887624264404*I)*y^31 + 
  (0.000116033400163736553276192551020153921335755373754209470151216593511100\
42091`59.96005914333312 - 0.0001374823958079358014716153889303753494599243533\
0558533210956307182405180585`60.0337232163051*I)*y^32 + 
  (0.000059057317440735346961137664645690714693195335918001049638117791201358\
69028`59.9589457969586 - 0.00007028145137838402258617732505818385101153935586\
903686729715757386044141242`60.03451280233779*I)*y^33 + 
  (0.000030044084700598891298460211164293236966858693586111230417902945114647\
46855`59.9578826937835 - 0.00003590348620155334046357467675194842547774867959\
562210942555968372646008613`60.035260336399936*I)*y^34 + 
  (0.000015277406962542681932714793800519349226904236631724245287242321980137\
466`59.95686616409899 - 0.000018329592454972114106728021678104196634212428323\
39190947037543906938081721`60.035969325347686*I)*y^35 + 
  (
    7.76525493449696876278777539611700391925284673542110670404802812554731723`\
59.95589289552145*^-6 - 
    9.35202616940369122262526187697208048424087367928982084524376291776893667`\
60.03664289069363*^-6*I)*y^36 + 
  (
    3.94535801253291675862511833320887992206759008280294663360740081892221044`\
59.95495989009258*^-6 - 
    4.76881361498154578113084166936762466432934994258306995476300153668956158`\
60.03728382043036*^-6*I)*y^37 + 
  (
    2.00378116594854911483774467632245849667238093205079624302731358101790141`\
59.95406442744996*^-6 - 
    2.43041521590227411510084340911083772733804922271226316223576072176287106`\
60.03789461268531*^-6*I)*y^38 + 
  (
    1.01731455205437399159334929164696509258312814634609578733363591720828818`\
59.95320403308532*^-6 - 
    1.2380230665863407075790021970817722356109444561864384444765242189167821`\
60.03847751267291*^-6*I)*y^39 + 
  (
    5.1630779441687809980404984637118342698066786665071919383754329548808541`\
59.95237645088632*^-7 - 
    6.303282542056124733925267518658447902357343060004483272973837001305942`6\
0.03903454411699*^-7*I)*y^40 + 
  (
    2.6194940686253155707216799982169525109988612924323688841152014097686589`\
59.95157961929959*^-7 - 
    3.2077856200582473587606220744488030346007619727301173172466100398077743`\
60.039567536086935*^-7*I)*y^41 + 
  (
    1.3285804726515450400725819552649584495819063804662623117366044597354027`\
59.95081165056797*^-7 - 
    1.631752776640205675058254096125035910606628662628674692398933516620714`6\
0.04007814601156*^-7*I)*y^42 + 
  (
    6.736370908455586614247862644991506469121743296616551913134605061859324`5\
9.95007081258727*^-8 - 
    8.297037606765460016028877151046495474422183458894861129770668297934745`6\
0.040567879492144*^-8*I)*y^43 + (3.414580763246012750682108929685146009986152\
2470708962535814571270166997714649744575831144`59.94935551300356*^-8 - 
    4.21715907918748435851738129481652164244270483547523554384721325391483453\
04983578170324615`60.0410381074235*^-8*I)*y^44 + 
  (1.730323461085041912915204048436170074127950601925815831296006549596503813\
9432476197488699`59.94866428523323*^-8 - 2.1426591604093459163331667978342294\
939677769577984636321787774533047675564884945390328993`60.04149008084086*^-8*
     I)*y^45 + (8.76598309869722296252529866797024894862193835359989086154858\
3226136418338704974568874811`59.9479957761392*^-9 - 
    1.08825280860283982661720053141948640659947035216269359023408048936809692\
55374216649148096`60.041924943838396*^-8*I)*y^46 + 
  (4.439785694763191721046516572411907663414061063593473581007890852308281219\
727715029619983`59.94734873513761*^-9 - 5.52531468087954415575413481598360153\
3635731437752761520676673423441203441975124604354947`60.04234374484592*^-9*I)*
   y^47 + (2.2481007984981598666241002479255932539544873228088965289482014251\
68374957359110071271707`59.94672200454427*^-9 - 2.804408158196989290456110789\
134637926317709404902631371619163283861891022373720328148918`60.0427474465024\
46*^-9*I)*y^48 + (1.138062314867192741884482176247391024800074171585289133370\
222093800641132845994361479595`59.94611451099873*^-9 - 
    1.42294615323374680651238949308910459416192705379466470688828889160013689\
631528556992125`60.04313693432704*^-9*I)*y^49 + 
  (5.759922769571649530208864419984414852732474884326754637950047390927509941\
89869193606863`59.945525257827455*^-10 - 7.2177930689529038954766834065840704\
4001837721962865408649049552251149018612526068689299`60.04351302435447*^-10*
     I)*y^50 + (2.91454847543105928498639902935003918967695273415445586252502\
534895740795193200715124196`59.94495331822787*^-10 - 
    3.66011250206206518123993119509104328418400852772476737136875268799082637\
419308606411166`60.0438764698776*^-10*I)*y^51 + 
  (1.474461243810219787231331359995842751220573792857935251871208218575932708\
93642704409094`59.94439782917168*^-10 - 1.85551085706343695394432017014900351\
519804609145745785892305353328373522484885126060302`60.04422796741633*^-10*I)*
   y^52 + (7.4577215260697227263308236398131310750274929802569708188737756485\
519776721914758186765`59.94385798594008*^-11 - 9.4040805133378364040942836386\
032264455055084719085170441644626890961122336170182820282`60.04456816201488*^\
-11*I)*y^53 + (3.771314760755303871086268482138533132649321193275433058713536\
526714405865085075399632`59.943333037215346*^-11 - 
    4.76493955319591072417524987273288787337344728364092488375097882633251930\
76589636954976`60.044897651954166*^-11*I)*y^54 + 
  (1.906760522788381121990328488662628127768628198969283874913696955380583371\
4897218871367`59.94282228066361*^-11 - 2.413742092834710945410616371861328075\
3100095732235319604096906272339048809782976960166`60.04521699295362*^-11*I)*
   y^55 + (9.6387132832630164251826805051874608492450441895400874478187580521\
16794065828112420623`59.94232505895221*^-12 - 1.22242072613016817430483355712\
7044789207323652643901278819743770185321358666266873037`60.04552670192576*^-11\
*I)*y^56 + (4.871516284216201896409397503310758740172131141135540520852217454\
984562326693053715314`59.941840756151976*^-12 - 6.189430102693052091693443212\
932130454805609984960204925546529728540294125493692248796`60.04582726033834*^\
-12*I)*y^57 + (2.461693395259290162943830508290066390485320429602036262469140\
144154337932051928862938`59.94136879448212*^-12 - 3.1331723349668168028757340\
76781648784316759515604210283114456156154582952468618647035`60.0461191172314*^\
-12*I)*y^58 + (1.243743614630344584632419053634758617722828850405488473934887\
171699942424418372241214`59.94090863135954*^-12 - 1.5857142342054647264209686\
9720947370223424865200394774959909832169127398308215144654`60.046402691929586\
*^-12*I)*y^59 + (6.2828566786464149406779940313804312089832628753947855883781\
1857569026253303461361095`59.940459756719925*^-13 - 
    8.02372014378455414227239159526174769042255551912601031641210311807543134\
101942834643`60.04667837648552*^-13*I)*y^60 + 
  (3.173328292855729217514393714008118118960342926849272912800746731584377968\
28964572756`59.940021690581865*^-13 - 4.0591944038102299929344220697228716293\
828415223232809359434332043683693924494681016`60.04694653788475*^-13*I)*
   y^61 + (1.6025312009398354395442019989283572303646326377064458450286085565\
7759674601030796402`59.939593980828185*^-13 - 2.05314694451042687281963475774\
103459069672527580510462021229113848476219283711843152`60.04720752003908*^-13*
     I)*y^62 + (8.09158510631885067026920269767868018873810107990243878955788\
92405639479880844621223`59.93917620118247*^-14 - 1.03829090730733210406923999\
107405489079897414890362822372555854288948531500583419307`60.04746164559157*^\
-13*I)*y^63 + (4.085058086393500240827620135211435535384731112350006023584494\
3773114752813965036434`59.93876794936072*^-14 - 5.249760664236874873493240288\
8422788520929452442867303040812491986780179686890518062`60.047709217554*^-14*
     I)*y^64 + (2.06206426277266357107075619153309917130395436670813785822672\
22561483051370435492054`59.93836884538067*^-14 - 2.65389582387999080427337573\
53034429092014833925609766194530201560742447851422322249`60.047950520794394*^\
-14*I)*y^65 + (1.040751914262667973951367019652737017849172635327958335257624\
1465117396586858507437`59.93797853001331*^-14 - 1.341388293100898877582811333\
7679131729943522032680330945714510297348757057792085045`60.04818582339057*^-14\
*I)*y^66 + (5.252123921433045753118669710627988659515432304000162571063643738\
914333911900008729`59.93759666336264*^-15 - 6.7788133959651291379779356624202\
63045215526190957507898405879822844020195579042626`60.0484153778637*^-15*I)*
   y^67 + (2.6501290614277672943895961692449006056923646518844271737167703305\
8051955188261533`59.93722292356149*^-15 - 3.425180977129090580852846268199209\
157769162724976539137695089397648733634592970468`60.048639422304014*^-15*I)*
   y^68 + (1.3370416109798001704986546228473850532612889904036025255169684502\
47125152383524228`59.93685700557231*^-15 - 1.73039837772305470194551038330480\
5531458553643007504910498273273999483943028649338`60.04885818139956*^-15*I)*
   y^69 + (6.7448162659611644714711303878910749734202706483179238477232817063\
0366192748672868`59.93649862008339*^-16 - 8.740642769141994454433976758045902\
52575803871778731032339908165448625421594569134`60.04907186737781*^-16*I)*
   y^70 + (3.4020761399707371907472161217010835698944877465315257104246843628\
3120943618250804`59.93614749249137*^-16 - 4.414456254230915820776104792665186\
98480937659110922948018360929813768186073203604`60.049280680868335*^-16*I)*
   y^71 + (1.7158052326932217193138738483152253990757248804258999335418165161\
1586588365845843`59.93580336196256*^-16 - 2.229202070151841871955201203894896\
25897202742386025521464591698762555484840157158`60.049484811694455*^-16*I)*
   y^72 + (8.6525336255161391530064167502820781036027769030213944858873188738\
97612051306798`59.93546598056579*^-17 - 1.12554212768960020729270569656908601\
785009074269230470151517065383492226208258917`60.04968443960057*^-16*I)*
   y^73 + (4.3628592035558207141047687579470494241707041224611797902732271722\
504715732795607`59.935135112470626*^-17 - 5.682190900146798758155276708038927\
9347948139270951000311740769035900386222425809`60.049879734921014*^-17*I)*
   y^74 + (2.1996465014830282544634129470704977797530789311201091055104002295\
994022512422073`59.934810533205045*^-17 - 2.868225009199098601012916086858511\
6643939335275078302240774444760294474724214673`60.05007085919612*^-17*I)*
   y^75 + (1.1088927192368082549288024403664153131249229046225898988303369189\
03083121712853`59.9344920289677*^-17 - 1.447622980519838807696370110604267762\
2725395494611830986597846413360460088268131`60.050257965740165*^-17*I)*y^76 + 
  (5.589619265196306248097469999113394873640842600244029483527352363400866576\
694409`59.93417939599*^-18 - 7.3054005210556881252887575019267958750173509593\
92045519606609619484826350498725`60.05044120016562*^-18*I)*y^77 + 
  (2.817293199582627715644756470479068206665691902107300369771306602159782344\
541023`59.93387243994378*^-18 - 3.6862119941310780932603125127808425192824830\
63901296299183867880865120080184061`60.050620700867476*^-18*I)*y^78 + 
  (1.419842011400393153201891292806475607696239908933412216273784986701094476\
283593`59.93357097539073*^-18 - 1.8597974433509997223935600934086566830294925\
39598856947834617133395785568805399`60.05079659947118*^-18*I)*y^79 + 
  (7.154958956098625148408092378652734473570180119529754866296300113198550529\
16039`59.93327482527063*^-19 - 9.38212776381933676652010470553369294648054644\
933941293748276579882385888248569`60.050969021247624*^-19*I)*y^80 + 
  (3.605241646127325424078004049102746998776162602702209570081942331000291687\
55266`59.93298382042443*^-19 - 4.73247844183630788969583974511173235205419376\
388672796125802095404366245515703`60.05113808549754*^-19*I)*y^81 + 
  (1.816446640311056431211015497755599932108575319376437383800465470714747286\
98861`59.93269779915011*^-19 - 
    2.38686991980067580482985567265429949981990458964103984208097242228349286\
3255`60.05130390590816*^-19*I)*y^82 + 
  (9.151090203263486888801927016298313982558530136776824779792672193587040214\
8553`59.93241660678841*^-20 - 1.203712638183207311764428926000485755647227554\
25785969040807636162341807938776`60.051466590884566*^-19*I)*y^83 + 
  (4.609839627164153538154605199913455248274200924623866165733763882923419618\
8209`59.93214009533613*^-20 - 
    6.06976623485797024716735282865133134956799712030616422530371021936278581\
3104`60.051626243857534*^-20*I)*y^84 + 
  (2.322001094398185326879069641512924147999187657330616167963593505627097114\
0517`59.93186812308484*^-20 - 3.060393427329629116582493442346194846888010872\
4253906062583087439437130417508`60.05178296356999*^-20*I)*y^85 + 
  (1.169508686141404264059395719108741067921067803871511740170456345241517278\
1696`59.93160055428317*^-20 - 1.542906973019486065834024419323778652329723442\
7987040927545432316848536168234`60.05193684434377*^-20*I)*y^86 + 
  (5.889924001443696445353782099984776230447906846979697976145070611280746122\
918`59.93133725882078*^-21 - 
    7.77786513816970052069411845757009160316828264718561510470896310289899920\
6324`60.052087976328195*^-21*I)*y^87 + 
  (2.966073384889479632817437926168641118512099132722952308198713562801825044\
206`59.93107811193246*^-21 - 
    3.92048887386876444109750470028004792889304963913066600741597932420892339\
2154`60.052236445731964*^-21*I)*y^88 + 
  (1.493553499450133760079800586642846304064590715097110521368399102973536752\
652`59.93082299392083*^-21 - 
    1.97596899089072341518355886787210055532204372364747353839225509141022460\
051`60.05238233503963*^-21*I)*y^89 + 
  (7.520159862867926862296725168012877681198434515382209530071754358137259600\
66`59.93057178989635*^-22 - 
    9.95820371054609663294840318234269380409119030366926751767571417100511823\
466`60.052525723213805*^-22*I)*y^90 + 
  (3.786181623015185862142380155011443221962634496957167546674372895795619566\
59`59.9303243895333*^-22 - 
    5.01815116342026988423685666382238720067095297076543458101888297951006197\
477`60.05266668588434*^-22*I)*y^91 + 
  (1.906095066785653709928383599682359573993043246446810816379759531301542864\
68`59.93008068684061*^-22 - 
    2.52853614413638180218735882206689567097499767920649568397669155584324826\
99`60.05280529552517*^-22*I)*y^92 + 
  (9.595266853025912082422413646838650076157990786013245428664514996953268598\
3`59.92984057994655*^-23 - 
    1.27396676698914103833588789358724926071792315882759281009340391958300375\
174`60.052941621620114*^-22*I)*y^93 + 
  (
    4.829915866340712559181700168292169670671320391196871922569457504546757703`\
59.92960397089627*^-23 - 
    6.41817161736697223765617046444108066000216552410306616076812056460771917\
45`60.053075730818115*^-23*I)*y^94 + 
  (2.431043254003376329610128196492525935880850260565202692313899521476381207\
5`59.929370765461215*^-23 - 
    3.23317794530747522975604840097105827293496265436009784439400539698551465\
24`60.05320768707886*^-23*I)*y^95 + 
  (1.223536709246943466720560569990831254553973491155452525094188017389417258\
9`59.9291408729598*^-23 - 
    1.62859719586173906768236511468149769217565712726523562190731515350114301\
13`60.0533375518095*^-23*I)*y^96 + 
  (
    6.157622879879800080789760931873428809288018139982706466819138131700236056`\
59.928914206088365*^-24 - 
    8.20284046536086344921350531116715398444242165191930622642783019770622358\
7`60.053465383992965*^-24*I)*y^97 + 
  (
    3.098713953556428540079941558183417506337591413860887794597799283713313419`\
59.9286906807618*^-24 - 
    4.13125542691731054835670367064065871835519241682386476911176903751427729\
3`60.05359124030854*^-24*I)*y^98 + 
  (
    1.559275089599511609696499759024248689288284954283541968836541316080468942`\
59.9284702159633*^-24 - 
    2.08049990405122013596646512568955526357542084388376567109815822159577392\
4`60.05371517524535*^-24*I)*y^99 + 
  (
    7.84580240604358623772437030700060305505104339416182765048811924233517994`\
59.928252733602484*^-25 - 
    1.04766364563778686910595195071572417345470847780314373592705105999682613\
3`60.053837241209074*^-24*I)*y^100}


==> anc/A_numexpan_CA1CF2_s8.m <==
{(8416.9553293491639087043215966713945804318369706849693151641373408333323825\
4653376`59.68734664741679 - 22958.2209391575539673067239398576229337478284179\
3541152807528542664153486370525747`60.12312985614705*I) + 
  (3955.724015844444733405077933255061368402819310336801221904486438343426567\
82386817`59.809108322532424 + 7728.767161655115451642680792235440550096993456\
07758006104338618284237988177258897`60.0999925623946*I)*y + 
  (3095.776365985777448749983808091487926268381271723289436434276709356812093\
72652528`60.075502895765034 - 1988.578570535356975828845951131211082059378173\
84580753649765879796403316457533872`59.88327607039942*I)*y^2 + 
  (639.3558944872575710740296456213712788585370375848523743073903055868959509\
3022214`60.05532569080008 - 474.231197127624367330852110306235546786136452631\
34533677934733499120952195939453`59.925573137815*I)*y^3 + 
  (189.4258122922443250053920348495629170661499232359944012652984218431203455\
0483918`60.06129366356433 - 135.030646923174870393388515665438919942963076543\
71059243710681537404439579410386`59.91428685364551*I)*y^4 + 
  (54.14259671365891950387374923058274396935763021404825000122332994882061504\
555024`60.05542466045559 - 40.13354777093273641438057073715916053814798372599\
456944026335268528418873444011`59.925393132167365*I)*y^5 + 
  (15.00934243109795262746336393643226464964056588777678466954403287328974321\
729134`60.04746457820274 - 11.69683760065289145146075229645258725341263884384\
524574599762937034230801579192`59.9391713724501*I)*y^6 + 
  (4.082771700614741869253040339250722582037546608784173301699994256995822696\
05179`60.03976048919226 - 3.3303091567437115822110684646811392655318188515877\
3787011524170650998552882006`59.95128994483323*I)*y^7 + 
  (1.096866968316873583948691870161752127369296175807084385581120409139330192\
34489`60.032819981469856 - 0.930368165426829435164817528992020534058878316507\
13216124597293145448833942647`59.96132086502705*I)*y^8 + 
  (0.292108346562051152759519977539947856835209925441359703078949596397631776\
43364`60.02667642302624 - 0.2561231510583395759733580830406410741953484965209\
033301020427547201937235393`59.96958129282373*I)*y^9 + 
  (0.077281224270061168850951926785191376321197828052377667795216179615008274\
76798`60.02124299995858 - 0.0697079381366018556310807233836891656347408599961\
7679081434887166715249214467`59.976451243613376*I)*y^10 + 
  (0.020340149480219489018417526853293502317099614390882682943501254863426157\
63498`60.01641404712271 - 0.0188010936896301203964393980741676230991805999148\
763964032101955229199725968`59.98224302048602*I)*y^11 + 
  (0.005330925134336708948247407447276712930852512039585007915370347475568776\
52837`60.012093588656526 - 0.005033869442741834399477390288951373172461856764\
24854409455944197083794694375`59.98719295276828*I)*y^12 + 
  (0.001392263763587704981823102836410725180876613780854987285138486606341915\
90163`60.00820137789485 - 0.0013396668434704311991191969867002190279836070848\
8137145967879031238647367948`59.99147666676889*I)*y^13 + 
  (0.000362525619827127465330474788081478742777975150338131030017379327920933\
23577`60.00467211808678 - 0.0003547249434766718027928695847923180713383733646\
0200831820616419244639912737`59.99522514251163*I)*y^14 + 
  (0.000094152421394322895699977659018086810478255367205592437339345048010183\
24909`60.00145298856836 - 0.0000935224183725460875774216402023529009018255395\
0408457008377606440093717139`59.998537223578055*I)*y^15 + 
  (0.000024397288373727732272174489786058059159358669549687715007373185397044\
52584`59.998501115255884 - 0.000024565694898636365407652702194724467408834055\
12645502504630768528750026135`60.00148860939959*I)*y^16 + 
  (
    6.30934604000734627534881715354154607135739038615342405212034391981038343`\
59.9957814362444*^-6 - 
    6.43192659296394756290595839707783229974286724833691466646654403464690218`\
60.00413816823662*^-6*I)*y^17 + 
  (
    1.62875382814189619284039929050102762703683586233510613493438959317893863`\
59.99326501763356*^-6 - 
    1.67927875037682670373499935363961709215874977438158662656043806992872447`\
60.00653236061436*^-6*I)*y^18 + 
  (
    4.1979287761793346977410458266678547848346242694967428018426131604287937`\
59.99092775785711*^-7 - 
    4.373364454245097664215380978057556194200066072809085847211018946322303`6\
0.0087083627461*^-7*I)*y^19 + 
  (
    1.0804165467860207943288099711369909399233816350840376069248301457370285`\
59.98874939786347*^-7 - 
    1.1364180627766639450375196103135803621202758195246912499418721116144451`\
60.01069629898575*^-7*I)*y^20 + (2.777040336764491723053322083063155167064347\
6162039042225707652020039833096964911267595994`59.98671276340551*^-8 - 
    2.94706886744222569420577803814759449964593575501543588558634746399465172\
88725061392464766`60.01252086005403*^-8*I)*y^21 + 
  (7.129486445117300486213590248728395370378628275733836258506312188225256864\
613052350996396`59.98480318113636*^-9 - 7.62882336987325216278473944796887775\
5982632419358145857988648553775792499308739054478919`60.014202493277075*^-9*
     I)*y^22 + (1.82836606850840922845587526607361775406724617299497222964800\
8140212064446146023858189282`59.98300802461774*^-9 - 
    1.97157552849691990966365549013869678455824795319418899878295168962450561\
4777256389429944`60.01575829070804*^-9*I)*y^23 + 
  (4.684197551105160918761022191706955421830973791862313234108945345173050690\
15668002272887`59.981316357853245*^-10 - 5.0877001281696131701631771755714358\
5410217510925260299965591378261812381650054199071397`60.01720266099389*^-10*
     I)*y^24 + (1.19896947395346949453934145129985999824330086937249391969644\
465953030413202204279676012`59.979718652592965*^-10 - 
    1.31110452921642977613636024118282397854181198962022264129156062381335903\
640844538241697`60.01854784425795*^-10*I)*y^25 + 
  (3.066279842044428286192644721340643790775674311141113365191334481464021223\
5811829499295`59.97820656195932*^-11 - 3.374500815444471647910207396979217471\
2484658096892538240697003416382137406614723793211`60.019804311451715*^-11*I)*
   y^26 + (7.8356091325462526659231589171812055455226093267576127691864023392\
95577966744832873106`59.97677273749932*^-12 - 8.67523211859473194708307030254\
9461797583481283047053790852824363726245195737015758859`60.02098107756251*^-12\
*I)*y^27 + (2.000851279283702298942843009707381484573703632623192516863912556\
394008850903748732898`59.975410680056136*^-12 - 2.227871198321857578087968587\
967597929561208817591643366557946099156597601484525784285`60.02208594979101*^\
-12*I)*y^28 + (5.105746517865970605814207149400261797047199439508612163949142\
96306826149644194926037`59.97411461723419*^-13 - 5.71571227599923513014044702\
408949216433736813987284622177698923868464055492587520117`60.0231257260668*^-\
13*I)*y^29 + (1.3020429301904002672796022044232532787999414194498682441868343\
9160817243677475605765`59.97287940197*^-13 - 1.465049359910003479752162372440\
94765326009355465669684445749960590611874498266886815`60.02410635522892*^-13*
     I)*y^30 + (3.31841237185981145059422614201152618396310144997889308412784\
81065172316768010770087`59.97170042799908*^-14 - 3.75200141235512727634943405\
67451682022404809658336725147033346042765001159393576179`60.02503306731746*^-\
14*I)*y^31 + (8.4525972471244399333078677461120656403307908591449615742462069\
54697366049045138818`59.970573558959046*^-15 - 9.6012349511039616691472531291\
20033240403195028087154081857723424967393933970707591`60.02591048034479*^-15*
     I)*y^32 + (2.15188537173751343868898231748670668386401104735012482880527\
4494019998905992052278`59.96949506858093*^-15 - 2.455086244962391982213372535\
776981491066334778793100384150068425158525735643062503`60.02674268839824*^-15*
     I)*y^33 + (5.47558268245641875038180962949792765987436806886578321419442\
917912544264711985999`59.9684615899606*^-16 - 6.27338709394890504010419020304\
36325081714495232828067307199722116983777315663578`60.02753333480601*^-16*I)*
   y^34 + (1.3926302038088469002252069250328730428673522519099307285188463159\
3229153407708821`59.967470072313866*^-16 - 1.60195905276714692025852718684690\
971859254414761159785865449503402836887799012801`60.02828567326347*^-16*I)*
   y^35 + (3.5403529956795517705472567078941734936481110401746937304835792874\
17134406398409`59.96651774393737*^-17 - 4.08819348084581744972992307041789187\
15716976425469086925034496115799226406335574`60.02900261918703*^-17*I)*y^36 + 
  (8.996482882984761505476984515102916263495759743467820872153714762739892158\
993233`59.9656020803444*^-18 - 1.04269543153971099656043121343263706301949795\
1610119751818106417916145411211664`60.0296867930845*^-17*I)*y^37 + 
  (2.285197541085883464974901763167681920988651670322755797479313792357614740\
763495`59.96472077673884*^-18 - 2.6579299366592471053202353185973666605005398\
58548168384052991070746896268273518`60.030340557363616*^-18*I)*y^38 + 
  (5.802407054960219933198009285898382307152891128471159906895873960291577041\
29969`59.96387172414409*^-19 - 6.77177494273411183156798813281654137054048095\
549466159948362148777557168058281`60.03096604771653*^-19*I)*y^39 + 
  (1.472767226110092470102936060137275327647891868487360611759866271169422990\
8935`59.96305298862517*^-19 - 1.724432989144139459584188692007014412768649406\
36698404689424255512411193860204`60.03156519999637*^-19*I)*y^40 + 
  (3.736878255403656007106209390280057259348883099537359058426029307534903443\
5888`59.962262793140255*^-20 - 4.38920564714920668922661401472981315625393762\
51484332406381656938407614074257`60.032139773328694*^-20*I)*y^41 + 
  (9.478500361291889242569207295731569463323311082644668843573017905715041833\
938`59.96149950163695*^-21 - 1.1166871005510580392376878649301737765062636492\
376899906727347436179765818855`60.032691370062885*^-20*I)*y^42 + 
  (2.403436258163244545480344867500303261055504392419256687377584052387889066\
874`59.960761605071646*^-21 - 
    2.83983074451197089482718867247466529124074710402273495081016942608773047\
3583`60.03322145305936*^-21*I)*y^43 + 
  (6.092477076904647177904643430574081840118185995690899941681976764156519930\
09`59.96004770908316*^-22 - 
    7.21900853792960307547619003605554442919780849457065582659034372265769441\
189`60.03373136072125*^-22*I)*y^44 + 
  (1.543935474043525239253128504705673960012352925157480593617721346790750023\
75`59.95935652309411*^-22 - 
    1.83440380624734430457845868197138031028113216569957598716641779522232973\
8`60.03422232010847*^-22*I)*y^45 + 
  (
    3.9115024386049575367215776765866594651895782077094772014242471180274518`\
59.958686850648405*^-23 - 
    4.65963837302316112996961750184431944702735972921464152499259949786252170\
29`60.03469545841518*^-23*I)*y^46 + 
  (
    9.907001401242490336866753649423689378071870589737715788578101061038568756`\
59.95803758082291*^-24 - 
    1.18319535665424609702995807602434608759026229353795065374810401624355676\
14`60.03515181304572*^-23*I)*y^47 + 
  (
    2.508589751137765161187475280741248670009764246498412651990625274942833523`\
59.95740768057481*^-24 - 
    3.00340779460267232774824084838823750269051047083688684313125379974754162\
6`60.03559234048543*^-24*I)*y^48 + 
  (
    6.35053371809933572132006337362735313880492735581983942844567973555533557`\
59.95679618790677*^-25 - 
    7.62135098300508493005043659052265326840515051293154449719215484849558433`\
60.036017924132466*^-25*I)*y^49 + 
  (
    1.607267193272862818006933031590666659304931375165532536371960600048448`5\
9.95620220574855*^-25 - 
    1.93337124780111755545743395824271795801137139749079843097025149383797871`\
60.03642938123054*^-25*I)*y^50 + 
  (
    4.0669335614761376418394601580265360667859700167788392133598514203483677`\
59.95562489646825*^-26 - 
    4.9030875742099485488575289159012366562371673727390987710996480212404615`\
60.03682746902115*^-26*I)*y^51 + 
  (
    1.0288471840105467987085093245593224663038386383664668475565922649843473`\
59.955063476938086*^-26 - 
    1.2430834559407578695648380892941125896601014414294092988812425256991738`\
60.03721289021698*^-26*I)*y^52 + (2.60221346403367057535463159156493840716215\
29677990012098392181554315814603292419715938252`59.95451721408971*^-27 - 
    3.15073591449056886269385001082083316697922369700372568909825114074997099\
64674809481771809`60.03758629788224*^-27*I)*y^53 + 
  (6.580311953445554180137233996906981921261590768202181923416753504327312096\
021503433810127`59.95398542090299*^-28 - 7.9837947167741647868798705014404316\
08503081785187698986776627485049187493572438982937784`60.03794829979432*^-28*
     I)*y^54 + (1.66366030713118539794664465393931398214194884387316823441337\
9256930961352180301967372689`59.95346745277888*^-28 - 
    2.02253788159143114222396601332864537968716144092737553607141673203079584\
9380037960597392`60.03829946235005*^-28*I)*y^55 + 
  (4.205332770160222831070719302651299034022577770032504891460617383360339337\
92735311041975`59.95296270425438*^-29 - 5.12245294037970868461502436181211317\
582618613762735346475182920802609180396600043828795`60.03864031407163*^-29*I)*
   y^56 + (1.0628118814348613531720122186976652511038800120298410098464639925\
0470595418578240775347`59.952470606021436*^-29 - 1.29705127095397278852568661\
904179288330682440144681036078775064728741064261717061078169`60.03897134875924\
*^-29*I)*y^57 + (2.6855633164246459173311672796639317401547983196580394255724\
389362210950201457805211355`59.95199062221774*^-30 - 
    3.28350590860658615549263753132367485117849168347831966346551862602526063\
52443725247351`60.03929302833167*^-30*I)*y^58 + 
  (6.784843943514391574717027794495172464169328664875100255530938134717746390\
795856042597`59.95152224796057*^-31 - 8.3104281768047938505698613512672569047\
19857714200156206085659676549209342075676591882`60.03960578539058*^-31*I)*
   y^59 + (1.7138475570683788419459848448729528412953113765972057607442889581\
86400126602075414272`59.95106500709791*^-31 - 2.10289315913050051877410708268\
5789411331736633644171158522054922915035636977642024591`60.03991002553898*^-31\
*I)*y^60 + (4.328472373359398835938235907658682474147789363370312724724589817\
2638494935503095666`59.95061845015557*^-32 - 5.320131037124742523834074733229\
7173943452465512556714372303635201234955802229658626`60.04020612948197*^-32*
     I)*y^61 + (1.09302327551873066306928647569033335917526747797706690079607\
578021781901360824186822`59.9501821524594*^-32 - 1.34567973615402660721112809\
316646838572015090154760208816199724236660340603304815032`60.04049445493236*^\
-32*I)*y^62 + (2.759678796082642891527098642159898074396901523098886466909363\
95962724116702847905`59.94975571241615*^-33 - 3.40312704669217832510985218323\
76630450221760059133026053513932407989155022041752692`60.04077533834292*^-33*
     I)*y^63 + (6.96665014658733091633296864863005764374515703465467151877208\
5758867444358835874595`59.94933874993703*^-34 - 8.604672552965874525579846257\
009061927517573920823286536756686896584419665375808567`60.04104909648308*^-34*
     I)*y^64 + (1.75844054241348239735477020083348691817654204753588936925240\
3288768482701774332973`59.94893090499006*^-34 - 2.175268200680056786567295863\
785034204618712761076359369245948559302634334507626863`60.04131602787617*^-34*
     I)*y^65 + (4.43783751419364899067991130297277151074478677069232116828094\
355347896290480520913`59.94853183626945*^-35 - 5.4981422880266617087028601616\
7806737547594962905104046154808320552235740851018807`60.04157641411175*^-35*
     I)*y^66 + (1.11984225276049288304214403848540877793157231190641024699713\
135151450673325754649`59.94814121997072*^-35 - 1.3894603268187895959571524837\
7086405113392144344857740944779934319945285415516264`60.04183052104536*^-35*
     I)*y^67 + (2.82543743279137487029293557677419080334107826621393098518549\
51427100653978219366`59.94775874866165*^-36 - 3.51079560366989940183765239808\
17311924435079894226069960759704305914138569106477`60.04207859989677*^-36*I)*
   y^68 + (7.1278657231669039980351647253121174151218064649801494113621536313\
51165718690792`59.94738413024094*^-37 - 8.86944138069015549370286208668106703\
6503460560928632117656009048062080488229582`60.04232088825704*^-37*I)*y^69 + 
  (1.797959098436998429718008052175948548168977077232366438604373087466861368\
176201`59.94701708697583*^-37 - 2.2403730089317420006876031444752723540114592\
37522608360555034099227759778885814`60.04255761101268*^-37*I)*y^70 + 
  (4.534694552697379929954174272508016436783553720750967422523130915931431317\
86382`59.94665735461264*^-38 - 5.65821786794310768817277541812130055883842615\
627800303555853323430609098183166`60.04278898119523*^-38*I)*y^71 + 
  (1.143577483637205273497895929542665559537080870851199917289029669784776147\
8539`59.94630468155294*^-38 - 1.428815375372269105175987743407447246430015168\
77062184953170945902293393395895`60.04301520076283*^-38*I)*y^72 + 
  (2.883592010119479157454388495339751202397140922672168202436621793781157671\
4869`59.945958828090475*^-39 - 3.60754242169025435543129882590645579208270752\
22015079241408077975967781723221`60.04323646132049*^-39*I)*y^73 + 
  (7.270327522293387688203484042887517351570234579765430608329356036378641346\
522`59.94561956570297*^-40 - 
    9.10725202536021175904220923835962693485631694371948701979791164185608504\
9827`60.04345294478415*^-40*I)*y^74 + 
  (1.832851657230405340760956645663011409981857146580936806541361792578750683\
691`59.945286676394886*^-40 - 
    2.29882263206746560578852977746792689277683370084262693863109503502004506\
5542`60.04366482399423*^-40*I)*y^75 + 
  (4.620138785574400688789147783683635219274240570684397049181762222410614800\
44`59.944959952086194*^-41 - 
    5.80186117363686790602671069328628713043942455079714225397774225505817253\
371`60.04387226328233*^-41*I)*y^76 + 
  (1.164496620539394138996492336625812506209263925800516189753990027145122775\
21`59.94463919404404*^-41 - 
    1.46411253030301759993034821427669576516796418120738342732318865630471241\
496`60.04407541899613*^-41*I)*y^77 + 
  (2.934796874069734075745066750765811483510718524960530166103593322472025736\
3`59.94432421235336*^-42 - 
    3.69426695707603977541103792989171390131530554336901731148898369754135649\
87`60.04427443998512*^-42*I)*y^78 + 
  (
    7.395635963452863598191843785961138906163098575207628064132679534553505566`\
59.94401482542353*^-43 - 
    9.32030593886023367906513811471897352238826717366780989552240164014068648\
8`60.04446946805141*^-43*I)*y^79 + 
  (
    1.86350981965917100725836046530587889002097328394256056324275047676341342`\
59.94371085952814*^-43 - 
    2.3511561015519532429661120916575723306077332598531660102632085422344656`\
60.04466063836782*^-43*I)*y^80 + 
  (
    4.69512879770929631483213504023969864320169449043249261179644826304105074`\
59.94341214837543*^-44 - 
    5.93039255510480506834343904053023738014387202253359025828993041516447385`\
60.04484807986657*^-44*I)*y^81 + 
  (
    1.18283440427739362802439490657941265177961992172975593468733271547987108`\
59.94311853270684*^-44 - 
    1.49567533201910662348393915199484218551758123481624847604887353378685171`\
60.04503191560055*^-44*I)*y^82 + 
  (
    2.9796270830354572135142469917930753701190320460893951489304366373744866`\
59.94282985992156*^-45 - 
    3.7717623084636400175224570155451721104581058786342234734700142718333531`\
60.04521226307964*^-45*I)*y^83 + 
  (
    7.505200319559993580496801291648344673585063587513252523643575259254024`5\
9.94254598372519*^-46 - 
    9.510547943893339604501897963352935934527182705735623320190041346383674`6\
0.045389234583894*^-46*I)*y^84 + 
  (
    1.890279073590520710053633736350257807881502921382973087722523460575513`5\
9.94226676380083*^-46 - 
    2.397850487374605988724708609055127067261737750346908070061191094958539`6\
0.04556293745583*^-46*I)*y^85 + (4.760511855501671752779102653749943184207370\
4046899709059761499981206033791898223416065188`59.94199206550054*^-47 - 
    6.04498266695001712340872639743819041865094043009133533203713287363138856\
77907191493209101`60.04573347437281*^-47*I)*y^86 + 
  (1.198798685708168808558300392281952617306311851310003496520758870814906609\
9413681061033604`59.941721759556174*^-47 - 1.52379113341022073907036576239071\
59406535261378808491006178947329082618393943471799809602`60.04590094360178*^-\
47*I)*y^87 + (3.0185926998445657082823891969755865061118914579032670797583336\
24110748915966151709528979`59.94145572180775*^-48 - 
    3.84073404269840667496575689347601283458126403357757121821680531966295817\
7744170258096276`60.046065439237054*^-48*I)*y^88 + 
  (7.600272667814878119565622630239323345718428126423200416749945354602327508\
75037922963445`59.94119383294848*^-49 - 9.67971101597538395547518518595571718\
381550717243802164311757262684183938177544782121733`60.04622705142297*^-49*I)*
   y^89 + (1.9134668657404438472142634393710832190433313212030680028004096657\
8065583743655211176513`59.94093597828495*^-49 - 2.439331558867259755946634395\
94720940634767871377323640945037485693665583166736220279295`60.046385866562105\
*^-49*I)*y^90 + (4.8170431134972956137218494154583497239382875613936875609833\
757605767108621488747722215`59.94068204751176*^-50 - 
    6.14667786690255467553492485680378329944027794620623499333541775274983828\
02465852641314`60.04654196751071*^-50*I)*y^91 + 
  (1.212574999525553665280834397838749187009763309746106812417593132243419836\
3255611512132`59.94043193449915*^-50 - 1.548717155332994471689216465024845527\
0618348159136191962621981127980644354348368562149`60.04669543376141*^-50*I)*
   y^92 + (3.0521496920759312942581356050183892583142734544392702948995955863\
60658215782246645764`59.94018553709319*^-51 - 3.90181464271868265781881854579\
6247038706523658928132083056162453772329044677375347081`60.046846341615*^-51*
     I)*y^93 + (7.68197388717706632577948040746438354015494873877230116857084\
409837678399071787265889`59.93994275692743*^-52 - 9.8293507792735345106436302\
029145819162988032965397300569821965170520314576827665205`60.0469947643417*^-\
52*I)*y^94 + (1.9333488067066981312633410536563009301771728931303077126961811\
0419382735626060941337`59.93970349924522*^-52 - 2.475982026636160818114646897\
07200175405680534357431770047436188510262843773149241746`60.047140772332426*^\
-52*I)*y^95 + (4.865400435129872227826391776608623072697093222935520211402125\
2216894212501600495897`59.939467672732114*^-53 - 6.23641992116942299148831668\
80775326120743690155512884326260707017445710447599338202`60.04728443324123*^-\
53*I)*y^96 + (1.2243301066878835331273428008686537532476068362827964146026454\
461731662203432128186`59.93923518935765*^-53 - 1.5706852009986249675207828383\
306602860868490384542400375145202889049712061698808565`60.04742581211916*^-53*
     I)*y^97 + (3.08070840491513730817747400080200459933664583434477907173735\
9047427533619095565743`59.93900596422589*^-54 - 3.955574793706939048843973766\
795733049654923411378453749593003961082945992617912456`60.04756497154036*^-54*
     I)*y^98 + (7.75131393749282082186046383294752114945423588956358171028851\
393919626715386677447`59.938779915434026*^-55 - 9.960872542425708265317278500\
75973357308529299852175265796353007039881473130480859`60.047701971720755*^-55*
     I)*y^99 + (1.95017352779345517596044117640555556427945871938310665052711\
692633299502770892035`59.93855696393892*^-55 - 2.5081480229377108836163087693\
1747994658565411556772532673207970244175452548511898`60.04783687063002*^-55*
     I)*y^100, (-20062.162499041136862742701246695930677671618831268822843060\
4264145550620530332582`59.607115317809814 + 67177.854721735500267005899521830\
32378856725650657355729364837044341277562364535267`60.13196370486514*I) + 
  (17254.85818016307047258430520710672168149725540494832918683862160202158462\
114131272`60.100002719359125 + 8830.35614106844908872723514215946557233544845\
985634435870468051440844867660620178`59.80906954489464*I)*y + 
  (3282.536363620108761344961520933417456179163750991298934795538209047158478\
79461918`60.14371831565414 + 585.31287072329821584090860504810262434731005314\
752375464004134844949448514492686`59.39489684392099*I)*y^2 + 
  (936.9766848494881130225734058121441023435148204972739892885474111031770904\
474928`60.142394625243426 - 182.899468605304183114839828710897808430502007467\
69089828793163273223799081637535`59.432878284619925*I)*y^3 + 
  (240.4897785933700664705461955328556371770528483058436205154701785000437746\
3094305`60.127605459679884 - 80.220081744910998280372147956631428596988602627\
77209581122995139104873400354177`59.65079193735604*I)*y^4 + 
  (64.93275545158907161378351353672089588674432042678904510165230665899962923\
786267`60.1166089516322 - 26.693088075138956414937568530194089177111517211250\
93174163927832547123655745183`59.73054393831871*I)*y^5 + 
  (17.66214890727089141655845553203567766573678407805146403406477736217140658\
633293`60.10656591632655 - 8.365392534397076050919450967843851340577845821826\
74841515660864563447802971048`59.78200869884172*I)*y^6 + 
  (4.768817161023848862945138753438332684965186211500533685822758894940624516\
24655`60.09684353454932 - 2.5251862907132254802208602012908406458658240306946\
0368124647204999614580832363`59.82072628574506*I)*y^7 + 
  (1.275149148516349594420716994882830332921524954797356196580905148383077920\
43757`60.08755174039508 - 0.7395528414623337228553212108610828361423749472633\
8911408725135734776193003587`59.85095996518701*I)*y^8 + 
  (0.338064921451973417691411112791102932676105194253607518040744487164301836\
41858`60.07885308375684 - 0.2113891122659810753374634027509341251003119357084\
8340298322608296173095922843`59.874935589172786*I)*y^9 + 
  (0.089016577756489051712902172292360060276153320244724477228619321437210123\
02258`60.07082945356847 - 0.0592711461695157105717885493854920143350523243206\
4144682608089737453592841254`59.89420188534849*I)*y^10 + 
  (0.023313919810138718643897521412860639481296655582392043064999289780229723\
48585`60.06348969005937 - 0.0163691013967922002186216492832280529633893522529\
8225722003892976733112324767`59.90989923061175*I)*y^11 + 
  (0.006080260333151733631254381191505694040832284948019917465722662977251356\
99123`60.05679875273645 - 0.0044667661915063387103183678806551621942339076671\
642792799391696460755779034`59.92286979860952*I)*y^12 + 
  (0.001580338449445679822593494958735393244591965938242245025364304707201937\
69659`60.05070110935626 - 0.0012072124646808841184311612645439306778900567165\
9096823455099532025133532376`59.93373471374799*I)*y^13 + 
  (0.000409601426615076338850174073180213597676948759481177413874503537970325\
73857`60.045135181357615 - 0.000323727502033453056739025320456844686189136530\
15387094366694470465639301295`59.94295331690815*I)*y^14 + 
  (0.000105913400342452662554455933441040090650243716791864982391917509095396\
64582`60.04004103188298 - 0.0000862536541351895092189570881387406551240207235\
3741316960720589125119442606`59.95086762364357*I)*y^15 + 
  (0.000027331663849209320593788656207983511098905190874075643031754014809693\
74985`60.03536385622225 - 0.0000228579346705789361792425387649011799380648227\
9428243952837971724551061335`59.957734772645345*I)*y^16 + 
  (
    7.04079335668912034843334984205384499582065674310607867864689735095820062`\
60.031055139828915*^-6 - 
    6.02999256997598181789409725917219813984608134945160874590242332461126804`\
59.96375031863391*^-6*I)*y^17 + 
  (
    1.8109592179877831752669787585929685937882367366071382454939708401183732`\
60.02707264190664*^-6 - 
    1.58453143553536794071550462722129959749929478089418168661216867592863918`\
59.96906483118936*^-6*I)*y^18 + 
  (
    4.6515890675939438971877022973364345909789973211869388512585340048893287`\
60.023379860090124*^-7 - 
    4.1497047288032655534198207564432293150485061440684609447293083289137962`\
59.97379571464004*^-7*I)*y^19 + 
  (
    1.193330847617357621285678793917679186978360244210737334811332990605067`6\
0.019945320664526*^-7 - 
    1.0835556063529504525797507081249264900698461033156363510990304580368372`\
59.978035656908474*^-7*I)*y^20 + (3.05800862988579864641784380491702594438637\
4348896296429278686408604449299631924524550074`60.01674186111994*^-8 - 
    2.82199055634974602758655953892290460914026759533435685561017975607561698\
39478408855227589`59.98185871051255*^-8*I)*y^21 + 
  (7.828501655181949540556173144281046952918729275020099494290278069187161815\
439911216851947`60.013745976478376*^-9 - 7.3325896254281558452213170399635420\
66625156438655264864996000338728808759760814832149259`59.98532470876246*^-9*
     I)*y^22 + (2.00225025876608536174953264918892150847149600084180323373148\
623588201887791487533904165`60.01093725265429*^-9 - 
    1.90135675469566387308336849276343948602768867752185029466471156259911561\
4669001053065714`59.98848250609127*^-9*I)*y^23 + 
  (5.116706913461863770819840689049580015318279715201358798527602444517458086\
05485271087935`60.008297887561106*^-10 - 4.9211322408368033220402914716995292\
3021654613229830421849546585889950892145896762659294`59.991372381964716*^-10*
     I)*y^24 + (1.30654331499778996643645145648781897942739745399004769037803\
5488164305218196425869617`60.00581229137457*^-10 - 
    1.27156734231328966572853492660869513846408196446111280269692977074542712\
318938129689559`59.99402784457744*^-10*I)*y^25 + 
  (3.333829502493111922010512992312095449145024793291727065188494302864696569\
2209256565212`60.00346675454343*^-11 - 3.280602643739078460606200198185025425\
3431610062007117107408104150763900006858646887139`59.996476999559285*^-11*I)*
   y^26 + (8.5010312564719026775071406124971230318918649478902649986186621837\
96549375927332911676`60.00124917224896*^-12 - 8.45212752133202123146261321524\
6363872279711891867754572612504257707527746512899116363`59.998743600101115*^-\
12*I)*y^27 + (2.1663489716093905140682619397607773132724131412167988463641017\
28198648263133452367182`59.9991488152781*^-12 - 2.174840757400418548389496434\
611898875481442444790246692457799743478155810939199372269`60.00084786122841*^\
-12*I)*y^28 + (5.517364087571658801827097330233201943131263106507532552360919\
83864667951053063569274`59.997156138848105*^-13 - 5.5896240965468357666485210\
0143438208279068433706253114487075269620540550079262532787`60.00280709757918*^\
-13*I)*y^29 + (1.404421108992154284242947528413445192154379711316783800740570\
0423268718318449659264`59.995262622432165*^-13 - 1.43506295535956276414091337\
761067981906078519974242986103203416925564906010277225383`60.00463622770478*^\
-13*I)*y^30 + (3.573057765238799316477328813264024089292841390818598896502584\
3748455126329683720889`59.9934606349526*^-14 - 3.6806759113306363776443013018\
473681580586822744124975044025767431700697884341615606`60.006348176394134*^-14\
*I)*y^31 + (9.086002791479276230840659326570781439887229181025477340483540275\
941779424541165015`59.991743320800865*^-15 - 9.431564593699825228690710635275\
846469055988170364755362639532803578541275608792021`60.00795419832616*^-15*I)*
   y^32 + (2.3094459678909347845350111750712031101232626083243658738679043502\
03211604339399015`59.99010450302825*^-15 - 2.41472369270223974643330463310945\
0606226863349086558769107449884890958302775925625`60.009464140466754*^-15*I)*
   y^33 + (5.8675363433942321117394812345349066269722581930419238405295532627\
1969620332321101`59.98853860075752*^-16 - 6.177373260822923579305792932470410\
6795498499922820196466303751368305438504068459`60.010886656353414*^-16*I)*
   y^34 + (1.4901391456357128264290190971480289227124149372565200119838713669\
6615617903183638`59.98704055842907*^-16 - 1.579121867131364458360272166429135\
14588039818094872920829881181124500632488294908`60.012229382280054*^-16*I)*
   y^35 + (3.7829456854244368845301492500181268744456303519079038057269176047\
941492947975911`59.98560578494122*^-17 - 4.0338839876955632443128429662705613\
672828034474604160484079164969420509119821173`60.01349908307764*^-17*I)*
   y^36 + (9.6000633912919981425155472316016411678899233451382948437742686766\
45785605142034`59.98423010110087*^-18 - 1.02978313058330688124050240701774713\
89847549060391369926063556438790719415388107`60.01470177345574*^-17*I)*y^37 + 
  (2.435379375548692486136704412137110361029046756568935242898674415944905856\
422727`59.98290969408449*^-18 - 2.6272400098547162960989391635741366475159258\
41074783029317830790376713271913073`60.01584281956646*^-18*I)*y^38 + 
  (6.176108350183107785237250990730944621043196346569490838772153771556394051\
79082`59.98164107783792*^-19 - 6.69885925197093745318451355881872746137773362\
823885590693346252711821616613929`60.016927024460436*^-19*I)*y^39 + 
  (1.565761660387868482768963997336288668892450495587586132187971609045979678\
58788`59.98042105852738*^-19 - 1.70711703630275284055032331834444539604218986\
186046743956824938156376067725539`60.01795870034514*^-19*I)*y^40 + 
  (3.968305510954705394410469969423636677191247133666907347985496176600113896\
4534`59.97924670430289*^-20 - 4.348106028365608774024788757326034341973125949\
2452530615401039233471894223659`60.018941729968375*^-20*I)*y^41 + 
  (1.005446681856343013380431502356304630100494388201306735651409728583424642\
6754`59.97811531875691*^-20 - 1.106938124573881682220232111700790866828501050\
9519213551437365758219750722236`60.019879618993365*^-20*I)*y^42 + 
  (2.546788630103613862387989022226314012282236509462052606198499323046204875\
983`59.97702441756041*^-21 - 
    2.81672225809743525891477627432291677214903792236003979721241917110936385\
9584`60.02077554087388*^-21*I)*y^43 + 
  (6.449287376082850838551906790193326071556993491056359010642236642042529311\
65`59.97597170783937*^-22 - 
    7.16427745824679927367283551678508625867557338503174191095269038255485632\
752`60.02163237545507*^-22*I)*y^44 + 
  (1.632752134319676386685254590997116709816835157681911007946933587254742210\
59`59.97495506992347*^-22 - 
    1.82145284543180103083443152315028431194266104884595576991826624943970978\
056`60.022452742302164*^-22*I)*y^45 + 
  (4.132595831722279231886965994039218610672888886649790253815222112196243834\
4`59.97397254115324*^-23 - 
    4.62902388569735077168965527174091025435466044107621098701363320009831170\
73`60.02323902957955*^-23*I)*y^46 + 
  (1.045740471298768910593641428353501421426219920291474528622346120545856713\
2`59.973022301479105*^-23 - 
    1.17596672641092176275455416627267425187491382109660121637883674248496452\
44`60.02399341915946*^-23*I)*y^47 + 
  (
    2.645617938125588716239150687983519503889740708615025979669111857714742363`\
59.97210266062461*^-24 - 
    2.98636147533389425034054266175688219990972618683517148246419499755688425`\
60.02471790852302*^-24*I)*y^48 + 
  (
    6.69169679103614528504967792582217969619087185251791563224993186322020267`\
59.971212046618525*^-25 - 
    7.58121018914790711178079074804866591400183952438702807777722706220031779`\
60.02541432992283*^-25*I)*y^49 + 
  (
    1.69221202771086753565412743838934716347955543558174610624537055128684239`\
59.97034899552801*^-25 - 
    1.92393390968950017757204514172344938377193481375890730051523415295404806`\
60.026084367198635*^-25*I)*y^50 + 
  (
    4.2784452582130558637171564549742265548413729631204553270052479433712297`\
59.969512142248*^-26 - 
    4.8809393138992480408094285643671477934133277377532434693863201602888645`\
60.026729570575434*^-26*I)*y^51 + 
  (
    1.0815160372572697058189191314545085369917662162933237129032703986571692`\
59.96870021222203*^-26 - 
    1.2378958906824612420650474453437780467779342543751274578330867290644361`\
60.02735136972128*^-26*I)*y^52 + (2.73337152592816532684013377756160989580388\
86467729515736844306847447578852550800916826504`59.967912013986044*^-27 - 
    3.13861276906170910673286183747596457729056787999887355749111614621198774\
68526972573133474`60.02795108529937*^-27*I)*y^53 + 
  (6.906942928102820853490857148950809038258756598187777387041288980788292667\
75233298649354`59.967146432440806*^-28 - 7.9555346975954263066264706841551025\
86374328466204421983263284933329226931034424710828638`60.028529939213456*^-28*
     I)*y^54 + (1.74500712809530858151414422778014901099705349147742240947989\
3984676687191784027935633545`59.96640242277115*^-28 - 
    2.01596898463219223458542054178911801596669380493793173918335589648423654\
6034243162817536`60.029089063715915*^-28*I)*y^55 + 
  (4.407935009678266616507714768131819812312880771493078565821140705045865123\
38227661187071`59.965679004940235*^-29 - 5.1072331853191310490373207002304713\
5040571020855441767684913792493700170294862152598633`60.02962950952364*^-29*
     I)*y^56 + (1.11327428518415330690227285674543153850404123132491220595840\
427350513272502979374154263`59.96497525869637*^-29 - 
    1.29353794234032531863511581543402617048401984592019114553704208327982181\
519249877394673`60.0301522530655*^-29*I)*y^57 + 
  (2.811256366519603891103457139335955056993723020151271132700099499789266523\
0262611208138`59.964290319037126*^-30 - 3.27543010141425133338404834476352374\
58552780757671361901267235156703588221265152676076`60.03065820296841*^-30*I)*
   y^58 + (7.0979372924443193887245719251170518503275156459652613388027947944\
64205725082907523409`59.963623372082594*^-31 - 8.2919560588700732648669390147\
14056391417054734160758399849741902753766441161331322806`60.03114820587322*^-\
31*I)*y^59 + (1.7918404945696552018617498327940201382115907424205392898359288\
12754684310736520884774`59.96297365131534*^-31 - 2.09869219562507662078251243\
2803958513110911361702950460155456013565421093109410661415`60.03162305166099*^\
-31*I)*y^60 + (4.522764495433114678175583632548382846282883257193815447951486\
1017139575082508087058`59.96234043414904*^-32 - 5.310641907017357542865222210\
40128207975134218333304783244284487299772879330837237972`60.03208347815722*^-\
32*I)*y^61 + (1.1414263791332769014343085766705902222128736660061258783710999\
8944387361536120256094`59.96172303879331*^-32 - 1.343553738600857413888044652\
78206197063340483008590680059061872723881022039210325808`60.032530175374845*^\
-32*I)*y^62 + (2.880268148857107395678912012102944995583002920663819611885466\
296090073628034837953`59.96112082138441*^-33 - 3.3984109139746042852456397418\
281949821513173307975914815548894865046837276887855575`60.03296378934756*^-33*
     I)*y^63 + (7.26709315067510137440271090738228873097436817451703469810206\
2566137929856515901793`59.96053317335657*^-34 - 8.594338981752152528094034624\
718859358305036702833466037043936680223749802230653653`60.03338492559912*^-34*
     I)*y^64 + (1.83329751373243930157017898223139293285734489011482709339033\
3782602186623203067254`59.95995951902997*^-34 - 2.173039309986854861747262049\
181565643063493448298548307805940080858935648594684414`60.033794152288245*^-34\
*I)*y^65 + (4.624354800123670026605868055957212396332060867136145515857024312\
56528615313463668`59.959399313395274*^-35 - 5.4934330659283053256861953032971\
6403886598646802859495001962456988206220586446261`60.034192003064284*^-35*I)*
   y^66 + (1.1663175595230068756950800107776956661381916961990965471683438398\
5376754884383635`59.95885204007582*^-35 - 1.388493189177333258456741685720736\
8402698335952186472521313918613376150064188901`60.03457897966401*^-35*I)*
   y^67 + (2.9412462044958550534808539257305684664273442813288858565166377416\
974503302725348`59.95831720945119*^-36 - 3.5088897642698810628054696047199443\
101705719761959562419692535247561375970645723`60.03495555427674*^-36*I)*
   y^68 + (7.4164524393543186268262323850206321280871798974918061241039097313\
29122149944819`59.95779435692744*^-37 - 8.86592454368925372119059531109702902\
2236208723807441806950764264450180994200746`60.03532217170142*^-37*I)*y^69 + 
  (1.869875275594979092454548485711937124245700033358526249792685808121146415\
083906`59.95728304134055*^-37 - 2.2397979827740108462262675683692184578002475\
41245295049515344950037708297758791`60.03567925131699*^-37*I)*y^70 + 
  (4.713916800565507619485028153940518695866230007619347370277268303343190974\
20902`59.95678284348137*^-38 - 5.65752209160336364359970989388410002091694665\
089779832376468708112992220293172`60.03602718888445*^-38*I)*y^71 + 
  (1.188242964763485541807924907122328463336424210332791150384041431307636682\
82694`59.95629336473127*^-38 - 1.42882238345593357986961689511585113991630615\
989320499943217889997346374172362`60.03636635819712*^-38*I)*y^72 + 
  (2.994910316580191375665937908277681131151540331152217009274810965299460038\
7682`59.95581422579905*^-39 - 3.608001493536127276981290676502232046800386494\
0859724270804230646278773149872`60.03669711259429*^-39*I)*y^73 + 
  (7.547771535259043398410317280631019969329702194624392382437582115531034611\
095`59.95534506555015*^-40 - 
    9.10947748467490988204024321717666017208471373149876938030316475263306959\
8804`60.03701978635067*^-40*I)*y^74 + 
  (1.902002589482097338906005730934045206579607710986246956340222547511870230\
391`59.95488553992068*^-40 - 
    2.29964214842004913653846220347073540631799885319458489665518636429731406\
7781`60.037334695953945*^-40*I)*y^75 + 
  (4.792497944164806304281977101756820116782541131284454999764083438620529981\
25`59.95443532090874*^-41 - 
    5.80455266095893988812809000407112712672177051139481469129681741532940161\
293`60.03764214128041*^-41*I)*y^76 + 
  (1.207458579031135738767359062307974068002124382033313949944950975634880283\
22`59.95399409563718*^-41 - 
    1.46494241197137590921736597247496529457443583037445270828234531633779551\
219`60.03794240667835*^-41*I)*y^77 + 
  (
    3.041886376194261173769654644843396182044239923949006664536554959125464109`\
59.95356156548143*^-42 - 
    3.69672533824868342916996519953270561382516445025317875215346386297612902\
34`60.0382357619675*^-42*I)*y^78 + 
  (
    7.662581460389925680519120415307513061412239327422109496588243926154973482`\
59.95313744525746*^-43 - 
    9.32738971220465415275514974558722067852165273504179313374023527995238459\
7`60.038522463361765*^-43*I)*y^79 + 
  (
    1.930054129584112130696387051020717959727749563532448067126677359453199455`\
59.952721462465114*^-43 - 
    2.35315633524586519125595774473427974775433245705026094071319295611507238\
3`60.03880275432249*^-43*I)*y^80 + 
  (
    4.86101552549077298009793492430108152224432356632236027198283317447453469`\
59.952313356582174*^-44 - 
    5.93595387914441075627119353104024961136517961908884233218893542839212579`\
60.03907686634794*^-44*I)*y^81 + 
  (
    1.22418906965638443181878956099054649719934913124423365956613375978833923`\
59.9519128784055*^-44 - 
    1.49720282819935668226681709741264382438529712106993248547941934210810322`\
60.03934501970471*^-44*I)*y^82 + 
  (
    3.0827248623469668714937084014668096279037873137742449740103895511618352`\
59.95151978943539*^-45 - 
    3.7759166556360404995820584356135907927337762121575673648619504724140817`\
60.03960742410578*^-45*I)*y^83 + 
  (
    7.762231504784054135686163950543057588013748323056574187223260028876752`5\
9.95113386130002*^-46 - 
    9.521755144989091206880826811235959111420453197807091733402646425516435`6\
0.03986427934003*^-46*I)*y^84 + 
  (
    1.954360743384851414564128245050160628122129596077672470437855818916798`5\
9.95075487521686*^-46 - 
    2.400853339289118997842220831997510015732915274752815046138960141544515`6\
0.04011577585688*^-46*I)*y^85 + (4.920281071321093358742963099218962537252127\
303580799043302078354009635953498324841682089`59.950382621488345*^-47 - 
    6.05298205516671508241897795042055631545364054149422014654788135153559599\
69301192604896646`60.04036209531006*^-47*I)*y^86 + 
  (1.238633561343435269780892233551181733952425182983079515072711180304484334\
606194798433946`59.95001689902931*^-47 - 1.5259115322887363967572633247710926\
37782446398721766045327477096106266766383878406871791`60.04060341106361*^-47*
     I)*y^87 + (3.11791452834983084428315395638923751530713117291822819750288\
1229749001412593251757089318`59.949657514923615*^-48 - 
    3.84633032896410574469065995179231486992014574809190132089577948197347005\
0516175175427029`60.040839888663115*^-48*I)*y^88 + 
  (7.847921697588637226475622050775944726295107109084357176638783633065057347\
96581274971822`59.94930428400845*^-49 - 9.69442518720405144495511648468876188\
396682433671380656663504568932756561924281402804689`60.041071686275245*^-49*
     I)*y^89 + (1.97521716257183307341008311563336018148177541979527513403791\
032507963711613003152698579`59.94895702848358*^-49 - 
    2.44318738393088646806831124165297198557994452282013306564040846606535282\
962605017705179`60.041298955097666*^-49*I)*y^90 + 
  (4.971018668173812906223035542067029310263222402656424174043667338902678133\
8640183081813`59.9486155775444*^-50 - 6.1567519454654390024114097850092512206\
854055000362950792934557725707995197665457452898`60.041521839741854*^-50*I)*
   y^91 + (1.2509699961113278302103735206587725256792768564916554465416540146\
483036215098367143948`59.948279767036716*^-50 - 1.551342194988430857093834844\
4800216035437224336460956940254499511888466315436886251645`60.04174047859093*^\
-50*I)*y^92 + (3.147892782476656029292976625592509429728789306426284900290833\
76101852676543498307581`59.94794943913197*^-51 - 3.90863842196154350531579157\
3076702320461468548791013554184825534131737689626946757373`60.041955004134124\
*^-51*I)*y^93 + (7.9207275429099742193367039032874242331488248045068489651009\
3907292722802629404082013`59.94762444202153*^-52 - 
    9.84705074421676308352389026031250039754898072572575388263785450365094562\
236889529807`60.04216554328008*^-52*I)*y^94 + 
  (1.992887902010011055626003911361379410967994568277008866885997900149473338\
51367702893`59.947304629628604*^-52 - 2.4805641268130852331214821265478182349\
9920405690957544867774926569714065381432868174`60.04237221765011*^-52*I)*
   y^95 + (5.0138790410706419775293378856967823804076685710880328362938405119\
527309748515182246`59.94698986133654*^-53 - 6.2482606051533785915106753096059\
439574772528040399333138178904406804235115639458676`60.04257514385309*^-53*I)*
   y^96 + (1.2613584959461052986168001649257919956623973501808118995630969628\
081884255163485627`59.946680001732844*^-53 - 1.573739946650718557753779685157\
4255227253521905268720306945251930199995756702759417`60.042774433743425*^-53*
     I)*y^97 + (3.17305372544749947781194755691280862666467638273600484249167\
9440550883427779079106`59.946374920367234*^-54 - 3.96344375784414560227248914\
7881960766164082696136332267293534788049693690092715671`60.042970194663*^-54*
     I)*y^98 + (7.98161924500605150276868320186115593873090122828866695376571\
381038540011783344102`59.94607449152342*^-55 - 9.9811146566210808688684278687\
740093058786484546428795676524439463893792672101824`60.04316252966859*^-55*I)*
   y^99 + (2.0076118615198261009313235084231451073872993520433981849563726585\
8135663480506184`59.94577859400334*^-55 - 2.513348412066634493590969428085626\
42633473165798835674697692929775092612778177527`60.043351537745494*^-55*I)*
   y^100}


==> anc/A_numexpan_CA1CF2_sm10.m <==
{-24355.605567392500355509681262679731898092861731976279603899874130853350529\
59624595`60. - 529.4857962865100309043916372296960249830913723160449644181474\
6793784814485831187`60.*y + 250.854323033313778240865222508171715178085209549\
95064091776471570195396513557315`60.*y^2 - 0.32562963147812810891283605616883\
425026224328019600411849523345697143036210698`60.*y^3 + 
  0.0517650834623002254826334009039044142693930240835228355949612134361136389\
0499`60.*y^4 + 0.007654778586057941498645668705155949691003653765884486449048\
92144155872103383`60.*y^5 + 0.00073673644366875167355689476971620203753382494\
979507957384719951070262444073`60.*y^6 + 0.0000630275864080469137313162896185\
9400165173307120177346439213346334232014899`60.*y^7 + 
  5.13076383804633050086165917460240819441105986324388934712866072168090862`6\
0.*^-6*y^8 + 
  4.0685200065517456969569537790952072381224798735134597720823860446264141`60.\
*^-7*y^9 + 3.1745965164770687150645097614002681074174821357088172360026499704\
126964388617279667267976`60.*^-8*y^10 + 2.44994237612308706541502589961073206\
7427007232398280989857499039486168510247109395102944`60.*^-9*y^11 + 
  1.8754119661520302763033920501336743897475212141411802118038833014019567963\
333845719497`60.*^-10*y^12 + 1.4265723341413230722550846473268794758888601439\
109222096448733510043753081304188176843`60.*^-11*y^13 + 
  1.0796207949063312823363163766395435342770456316644157979151153420761395579\
81758018696`60.*^-12*y^14 + 8.13580915213374053963201280507187016868634503808\
02140038699353072641069724938901197`60.*^-14*y^15 + 
  6.1088351841692590005411905870395964934837755668417743173957608559657144810\
80176402`60.*^-15*y^16 + 4.57253250979863689895059104844497773874049790876565\
127841892662598373367880791838`60.*^-16*y^17 + 3.4132210609533442422507183424\
411676125735229821915834300100163699078022501285594`60.*^-17*y^18 + 
  2.5416625080755622420869973574124928767992211653086968893167170351166086781\
41115`60.*^-18*y^19 + 1.88855692460203822339620989939017079304180204557835640\
267773051738708659400368`60.*^-19*y^20 + 1.4005405864941193320494687410295009\
736302103137843232022391306154365277821313`60.*^-20*y^21 + 
  1.0368004690733261359388522446277411137191386733414814820352976294376334428\
81`60.*^-21*y^22 + 
  7.6629786252877957253931604537491713849384796959299848888780218202146424538`\
60.*^-23*y^23 + 
  5.655393681557582180799854756013617787794708948052535675948287002990183585`\
60.*^-24*y^24 + 
  4.16814814357215818945050356514336213229694514727595305252048159692338068`6\
0.*^-25*y^25 + 
  3.0682058842263807302747770500624102198892309670060364572843089374592177`60.\
*^-26*y^26 + 2.25594015497887168320851170526466096205631874465986296992745746\
31338600166434969382714617`60.*^-27*y^27 + 1.65694677752038927229295718805230\
714275944626145617403993694048808869670256602594456346`60.*^-28*y^28 + 
  1.2157934441116114089639805260086754235595332610408376306553173044558309789\
6170848337286`60.*^-29*y^29 + 8.912721445417964919199707523172318447850449717\
588453207199547122940218006693574314623`60.*^-31*y^30 + 
  6.5280932673272179372025403821167055988943144712487252079929325521737182292\
9028611145`60.*^-32*y^31 + 4.777619298254084492987609918775459627800331051022\
7998677606870096023591801946302887`60.*^-33*y^32 + 
  3.4938754013790315213066059266762089094649893586773217834984938055525953363\
80619346`60.*^-34*y^33 + 2.55325129437003021145016586630051687298616326925682\
167776821658257222193638404163`60.*^-35*y^34 + 1.8646094443706242913835997251\
423870716170585885064887281583740222754064920136961`60.*^-36*y^35 + 
  1.3608390473641544400612614459790523837913260159011740821939357790011919139\
77124`60.*^-37*y^36 + 9.92579410195896703679795260238562776056335242100758095\
79272335034310622596725`60.*^-39*y^37 + 
  7.2356447485049589013888326101291429283717451711908575552605864498643655683\
86`60.*^-40*y^38 + 
  5.2717580309355692321962531041084206032264016596116234052114387313745492966\
5`60.*^-41*y^39 + 
  3.8389440178687490694444054769712701850585531734733571829674935503423838084`\
60.*^-42*y^40 + 
  2.794197618998848969454202180828763484632983091344403950092229555844026963`\
60.*^-43*y^41 + 
  2.03283275568304348583457038295776609613064184467530913343478018436597028`6\
0.*^-44*y^42 + 
  1.4782736150377787191831975478160753236833216020478251999514204207215874`60.\
*^-45*y^43 + 1.07454707925984288017766609845657246189582304980135364850432315\
814234769393898360065377436`60.*^-46*y^44 + 7.8076750739476915646978601507561\
66769999534618167159201871386594648876362780203822567962`60.*^-48*y^45 + 
  5.6708916625554451082742973140569618613708308345004343337784129482333074653\
7554978769957`60.*^-49*y^46 + 4.117385099114097168985113423949354982913595308\
8525918523600143566098032935968218860434`60.*^-50*y^47 + 
  2.9884010244992969580744508920115023475269951585755814410393227673414116714\
46603497292`60.*^-51*y^48 + 2.16825238226456578056090620222005492201053653463\
729567498363239901261121998673819227`60.*^-52*y^49 + 
  1.5726797376667126050402293663414969914909704027438596042551189948165619796\
662749633`60.*^-53*y^50 + 1.1403438879094513026365083985625668643790501045190\
94225777725494541792478181122402`60.*^-54*y^51 + 
  8.2661205854503458599115548714048021787759910484094272787445696635313097751\
559877`60.*^-56*y^52 + 5.9902223712666265353484155510255857993973182496263881\
21741647966513385180244931`60.*^-57*y^53 + 4.33974436749593179529982427160703\
88113798127797460600169036591857322772454819`60.*^-58*y^54 + 
  3.1431837737708530447604477537021453607585963019576488472517302052200191023\
715`60.*^-59*y^55 + 
  2.2759567774678758223462749976101677409841753093037691148931092760402617947\
24`60.*^-60*y^56 + 
  1.6475963594787264270307455354539315332323760609806119738664998968167472717\
7`60.*^-61*y^57 + 
  1.1924329670718355372289454201399517473279671523320194871521633511994848788`\
60.*^-62*y^58 + 
  8.6281369521858293827709162891180203329703503218299046794303368923787746`60.\
*^-64*y^59 + 
  6.2417070009838738067469858526541835941834142296771987878861481208366262`60.\
*^-65*y^60 + 4.51436051835481333456673434793606664011477040503394694813768865\
85352796021682453216757099`60.*^-66*y^61 + 3.26436472258267384216011318492578\
2179998027799047430090212165378137961832266100246124171`60.*^-67*y^62 + 
  2.3600087044735418410345092564165034920509457013869125419145416312974725982\
1641130864652`60.*^-68*y^63 + 1.705861643931014321701319216548741551826164742\
35155186591284958818657543342218881946`60.*^-69*y^64 + 
  1.2327980065974726454801856967616734220952279004584106448126805638938825728\
23798221859`60.*^-70*y^65 + 8.90759556272370733530594870093271988091773923420\
04807740929704981895273894913049384`60.*^-72*y^66 + 
  6.4350498911647599622584417891765375532935003432569539115316658644328596384\
9511056`60.*^-73*y^67 + 4.648025629442306935351130895930379473079847131382223\
84289462732822216285603007571`60.*^-74*y^68 + 3.35669964597991919077049856512\
7917430843305566075457742636378762511165069117165`60.*^-75*y^69 + 
  2.4237394641232740623364825275793291540944150279734463174843482260553458436\
96679`60.*^-76*y^70 + 1.74980997725328041062443174207121695280936788192523041\
604810094290691868064267`60.*^-77*y^71 + 
  1.2630754112941842645741614692647720450422790135165161536209605068710114934\
74`60.*^-78*y^72 + 
  9.1159716429707493828345759092301104384688697956453776640150317969811485401\
5`60.*^-80*y^73 + 
  6.5783007080843478954542565621570462473640766808446970586195313045879135811`\
60.*^-81*y^74 + 
  4.746388220702443976012974221086526056040329506920492085757537690972369602`\
60.*^-82*y^75 + 
  3.42415338671372142309871670882272356149814877724046192941786768318370903`6\
0.*^-83*y^76 + 
  2.4699329102652157560289846762839392966206748556307982787553712497041193`60.\
*^-84*y^77 + 1.78139655854843708607557550178589149977649361663252310208682524\
8614252233538345512107505`60.*^-85*y^78 + 1.284638763928363352949551564606924\
389246233437051983599066928092979237159887830737429549`60.*^-86*y^79 + 
  9.2629175503644413013087379268953101215501929894266987803910062028531606217\
579126204979`60.*^-88*y^80 + 6.6782440218532077790936595259772096862805952395\
76684117970587116240125163908772760791`60.*^-89*y^81 + 
  4.8142182826702625891205556256396946289482920892580881817022024226625020776\
5492418778`60.*^-90*y^82 + 3.470080346003747432790034406223431946619757476368\
4222937016874997408816766607436019`60.*^-91*y^83 + 
  2.5009484943869344246078265183263259528510982213915036124360246130715594333\
29695021`60.*^-92*y^84 + 1.80228136482121140160655954261938758140035329468880\
199237187996894186732204105935`60.*^-93*y^85 + 1.2986561769357270319537637186\
119209796135845643452382560516880275932268630638594`60.*^-94*y^86 + 
  9.3566548691658010487384100293762227960114576397764551089723311394025130080\
7198`60.*^-96*y^87 + 6.740667606171368991002663159732515318338319400161856810\
2257443996143142405443`60.*^-97*y^88 + 
  4.8555910230415017315923405439195364149795755471622955395353428154439462954\
75`60.*^-98*y^89 + 
  3.4973504271713046957564364117541473128520160686521253545350557306087826676\
1`60.*^-99*y^90 + 
  2.5188076588219481551038851241662001003219203256291940643334499102374977185`\
60.*^-100*y^91 + 
  1.813888459676142698111055831034725655020655486265083134917319253813911349`\
60.*^-101*y^92 + 
  1.30613103816123161233909521349619868743581692705079601709716228082895211`6\
0.*^-102*y^93 + 
  9.404254541465817539436539806018700547405496965336671917444148331392564`60.\
*^-104*y^94 + 6.7705551668228933728004162345427543270003686311532914829737785\
70496448951789211052287059`60.*^-105*y^95 + 4.8740195534117479413825635400924\
06699782606874332531987929318946318859513707264248057`60.*^-106*y^96 + 
  3.5084404464253016118534154304034600487073082057395308127640608528391443101\
923766626811`60.*^-107*y^97 + 2.525256852275532074560131733544731949918048490\
154045854747244070614912184584063308853`60.*^-108*y^98 + 
  1.8174494613629387520015702009163457847709832288056468901224292018211005224\
825224929`60.*^-109*y^99 + 1.307932013372772043420667832676298622964775072987\
2095987995892358802103475932538656`60.*^-110*y^100, 
 17112.2113123730025100676782849781110902800380172870060577065167000700490636\
9288594`60. + 6857.4762641689243664827684475803531588331792673108959251466084\
9598709080223749067`60.*y - 297.408172344046909239063018877744853462707398320\
21438872412721409039351328606617`60.*y^2 + 4.16987139025313425005871693190041\
203418506425608921392221044557051072490059579`60.*y^3 + 
  0.3114675311127167523152473262678738110556444961295510014094623687960632958\
6486`60.*y^4 + 0.021764627592782839270442805062909618485740202106870049717210\
57498249715580586`60.*y^5 + 0.00155040690242768627961606812623312195301224151\
300011253114010351599123548254`60.*y^6 + 0.0001120098502103435865486916465362\
6242878300378516125732929761189711372476078`60.*y^7 + 
  8.16243480956080049741720511592763889041984567009079364307198667609203187`6\
0.*^-6*y^8 + 
  5.9797605193324484275711807561390276091370544407863001259825100325832316`60.\
*^-7*y^9 + 4.3949424326496290132262896941334760909756017660452870471467235943\
20133520259328889881553`60.*^-8*y^10 + 3.236342978736073690065810682533247728\
887757687614845363677140485842264362263202065220101`60.*^-9*y^11 + 
  2.3856626012479469318259872206368714439995334987829361901887490381956495206\
4308999609549`60.*^-10*y^12 + 1.759386619300629555751432839977717677909971002\
3645665732103817972240928815477356655962`60.*^-11*y^13 + 
  1.2975895259043247453801466208498339714656170000639941813623981182087265778\
72911449163`60.*^-12*y^14 + 9.56793586153967322461587081410342047416762866604\
69195565229002370327240406443725878`60.*^-14*y^15 + 
  7.0521767950731332752325071143685384955362401403616622571069496264949434693\
06665934`60.*^-15*y^16 + 5.19514785805069482943661460702523120324579791521165\
613578910945003612005092914443`60.*^-16*y^17 + 3.8247850272192695823348219301\
719003435263107469899118619128862864290791483762624`60.*^-17*y^18 + 
  2.8140289862926350897114261350270942374639213538933927917036356341006667355\
13802`60.*^-18*y^19 + 2.06895058925652006423313648115034898633802575415229657\
948164565861076887980305`60.*^-19*y^20 + 
  1.5200788975572493582124873859985050775529244882209396538009691221559667866\
81`60.*^-20*y^21 + 
  1.1160301289544001619773184463072043255023794701384969445644711361505883601\
73`60.*^-21*y^22 + 
  8.1880834065927253243580906338999873333737422061322332750003570040470375676`\
60.*^-23*y^23 + 
  6.003303923131121512407892057597420171237966863290923887244697085198734088`\
60.*^-24*y^24 + 
  4.39852409512642460030035079848028072169682408059045892395492132345987667`6\
0.*^-25*y^25 + 
  3.2206247643374127662507156702073932177433730628639567397389233067854511`60.\
*^-26*y^26 + 2.35666804311765065638806486593859513303368959729377804629520323\
02037437468522823956047762`60.*^-27*y^27 + 1.72341886852225863103942925942525\
9036392310982049364317122069172644753155787536312699396`60.*^-28*y^28 + 
  1.2595824624306323060653284061498773802538341521054435212841441942328719995\
9007582171555`60.*^-29*y^29 + 9.200573428421625833381722156142269982396650081\
904627938983447174588540665954081424138`60.*^-31*y^30 + 
  6.7168370339044769783417089329554238595504944001046190959750809478918198428\
0201712951`60.*^-32*y^31 + 4.901006367954668942121326594977979732634098590750\
1595021560611450577272375520584949`60.*^-33*y^32 + 
  3.5742501049454824625960242851536845628947686387358892059622268126302379011\
87763169`60.*^-34*y^33 + 2.60538692134796664979550311132833976309827854755906\
813837872171585178789755976798`60.*^-35*y^34 + 1.8982580085592291455009892371\
062127372678230531907955311959997738927670850799833`60.*^-36*y^35 + 
  1.3824255987132666369147047809359576400643392242452038104490413035973383279\
17327`60.*^-37*y^36 + 1.00632736662104523146149362063968920482253689091128935\
488872026011542619166621`60.*^-38*y^37 + 
  7.3224252694344440063951101240910727172370780078768719113662535058938817531\
22`60.*^-40*y^38 + 
  5.3259318856278118791725760313488368317925689424296386312047218618656266368\
4`60.*^-41*y^39 + 
  3.8722893650404200979833727345251774342218797210038933779066721211204634383`\
60.*^-42*y^40 + 
  2.81434787872193208249443143991620010497222969056008931053135626885576136`6\
0.*^-43*y^41 + 
  2.04470892742799593948647283678267074167829302272992706317325802488646456`6\
0.*^-44*y^42 + 
  1.4850279540305990734059326404283461837225834485460722548575151122406918`60.\
*^-45*y^43 + 1.07818331340734635430348920776934969948135557387325455018037374\
422529742957607368209102615`60.*^-46*y^44 + 7.8254729322737635340035747292096\
68659431207020802681626793597144654052026601471040991735`60.*^-48*y^45 + 
  5.6779755751717307677288834336858735010407977562361315929674492779678726730\
7667331586991`60.*^-49*y^46 + 4.118566532959082767156324487789532362229220103\
9369002596459000049927827108083810472816`60.*^-50*y^47 + 
  2.9865705344779393631247002628320075254462671191235631059552550630845476287\
28375724749`60.*^-51*y^48 + 2.16509954068924256342365381752865090042727934110\
572453733515609662352384975128208359`60.*^-52*y^49 + 
  1.5691535536118798644067335519187994668830206852402278763593870713408712695\
14283221`60.*^-53*y^50 + 1.13694486435105488798371032114495226020498046813608\
8526441447805632980290760752648`60.*^-54*y^51 + 
  8.2357559559850311813585699760684776460015873565949844111226042900426485585\
33981`60.*^-56*y^52 + 5.96432355152911174266537000704988662549077182872613526\
1301885132892637729699331`60.*^-57*y^53 + 4.318331523137633489758990273159336\
4160841963922623350784866499176155790728382`60.*^-58*y^54 + 
  3.1258711699040914284238592974995448826217907844782121417728169725971636634\
602`60.*^-59*y^55 + 
  2.2621926442250730576048705462466516786327543741076093841441670748422468631\
79`60.*^-60*y^56 + 
  1.6367957431139321013217569439340500614706798187065596966414204438405237010\
6`60.*^-61*y^57 + 
  1.1840461347616369042831133682173457977195398920324652835412998988725623516`\
60.*^-62*y^58 + 
  8.56356748414838093109686088719333394701221642581011385045501739623509853`6\
0.*^-64*y^59 + 
  6.1923486241177012727599893388908624524307289605317731864110658707881042`60.\
*^-65*y^60 + 4.47685626075832892693321196042149220727269832777733327184845237\
50296168154981821935607182`60.*^-66*y^61 + 3.23601391537512835788423508060394\
15514538473674830123284278339580341827808504585448969`60.*^-67*y^62 + 
  2.3386724042870070076653997028355157277123966307401987124927425685523638462\
3576263930397`60.*^-68*y^63 + 1.689866484775441568574901960078275803036407535\
4207313494714565886731722452228575202046`60.*^-69*y^64 + 
  1.2208477498097884320904731700877813452997556861024792059194816359011830590\
5746628681`60.*^-70*y^65 + 8.818582307072203923626592918114376190384806633935\
6836606501737398449627586861890615`60.*^-72*y^66 + 
  6.3689251986766892685472079239194562858062476140405197084737514207168707993\
70590324`60.*^-73*y^67 + 4.59902231435845976559548775483453338604970151842879\
739230661294494187798187438381`60.*^-74*y^68 + 3.3204633367942867807520838503\
91594708711037402200496200730928462697250747312282`60.*^-75*y^69 + 
  2.3969965465237171914597874276981934182288326349844426681017353122888519730\
86989`60.*^-76*y^70 + 1.73010854474959805556861814608181208006227656360919370\
937910086080498845020158`60.*^-77*y^71 + 1.2485850555340043113699920227657317\
898542162079252193609746345942647919779119`60.*^-78*y^72 + 
  9.0095543276904748854490156092220887524730522336111439900763757688326742047\
7`60.*^-80*y^73 + 
  6.5002547610360506938468151907281448950434171711210220423545185701922713944`\
60.*^-81*y^74 + 
  4.689221922672126328346869867803383956547794135194915475123361743739631012`\
60.*^-82*y^75 + 
  3.38232961517861180150361348987543752127441950108231077668058107048850354`6\
0.*^-83*y^76 + 
  2.4393670173618193567503700534736674747111338813873936526113862049570925`60.\
*^-84*y^77 + 1.75908061253023950611164636147257333339161062443079939587974280\
38870808359801306694740494`60.*^-85*y^78 + 1.26836124992838688971492680299448\
2167397069969618344771313824720511540040220591209744104`60.*^-86*y^79 + 
  9.1442907670631194745104686959256541318110105151190827409179410872586977135\
750568181208`60.*^-88*y^80 + 6.5918618481399543687091957363344580729836435186\
85729541344589655244984352815649210085`60.*^-89*y^81 + 
  4.7513640175623719069458345259095873215721752925935762439824726753431116031\
5070193112`60.*^-90*y^82 + 3.424378347121978758121006723036326709722056165931\
5988065636389769684848081646401051`60.*^-91*y^83 + 
  2.4677403766727331016510861847746296588068850602770652385631787179385560741\
06245376`60.*^-92*y^84 + 1.77816681382405035278662494486438325299255010356171\
751952733169363014555425108471`60.*^-93*y^85 + 1.2811554622193550681142953652\
78062499664820631692804345817319681016219662272019`60.*^-94*y^86 + 
  9.2297177472675709880353183093861680055748817788412119907520394069317964586\
3233`60.*^-96*y^87 + 6.648645704165288612040767571275700116126448804116163623\
9359499696897221116233`60.*^-97*y^88 + 
  4.7889140492029295404577101815692559731535782537504375558140833267207822174\
34`60.*^-98*y^89 + 
  3.4490607643285939256515602791701633454277564310694478863015361857853275815\
7`60.*^-99*y^90 + 
  2.483850450111731847697769888191434895087597909847305670939013976218186684`\
60.*^-100*y^91 + 
  1.788593527921915716822304443383865638244340651488584901279286415001339707`\
60.*^-101*y^92 + 
  1.28783514202548393797569023440717562045319053427718895115281939412836591`6\
0.*^-102*y^93 + 
  9.271970985366615640539991814179938509757516961158394574412723720427552`60.\
*^-104*y^94 + 6.6749463254533045067732250656482812761721485467435856448721040\
77029444815985914381679494`60.*^-105*y^95 + 4.8049418705651875403090454279436\
4587229284588079309603695463450313345439715439340522352`60.*^-106*y^96 + 
  3.4585483227024163276651098474009216433495870871136298112018351755244251841\
243832328029`60.*^-107*y^97 + 2.489233235503444359917279239468287597891446710\
719792726074230415842590896353242250055`60.*^-108*y^98 + 
  1.7914472733504883654191883269435510891448530898534746329658111236128786081\
6549728654`60.*^-109*y^99 + 1.28916887330481241526841077227136183944745303889\
779685737093754094885388491449134`60.*^-110*y^100}


==> anc/A_numexpan_CA1CF2_sm100.m <==
{2.11250556676555448263389369434158457923551944088422729263856454482661140136\
479272726`60.*^6 - 45920.6813211518079117188825084895636182306884162727714974\
9787916472697671693643205`60.*y + 230.696386797562784135014100029112625299549\
96114591465890875483117519224081212574`60.*y^2 + 
  0.1666804898971690111349866408351506200194226901903667123821497540942066205\
5911`60.*y^3 + 0.000224987369529207115268906129819206967151510690979787254714\
40971020374879104`60.*y^4 + 1.76267398668032230367694592526633047272216286483\
30153995968591858596283157899981269873294`60.*^-8*y^5 - 
  3.8091490266345081183467017959062221897574752060492421135990202747829520526\
97429020029824`60.*^-9*y^6 - 4.0284435417398740191639618554913451064061026594\
654423831883549152476109060802178800907`60.*^-11*y^7 - 
  3.4505366325768907148413761113363882191773426268136405198710612494586192809\
9737923413`60.*^-13*y^8 - 2.7867223105587480231221530884294538696569390430756\
5499108471952142266964847117348`60.*^-15*y^9 - 2.2063265783652450967603153196\
842142488200754751410944095487088054087466397493342`60.*^-17*y^10 - 
  1.7351728099593329282838455256632735779207640315346002283009205681103290819\
6712`60.*^-19*y^11 - 
  1.3618117731650442848920771431423107173686813125072108168078164023302301539\
97`60.*^-21*y^12 - 
  1.0677405848811582701753262719427543142787146099919315811242269697946855738`\
60.*^-23*y^13 - 
  8.3580284648224184847464137784359414677107972088321037230638712230810715`60.\
*^-26*y^14 - 6.52032762032392199859027712152184186362637400270133959008533705\
0472036190982374739054341`60.*^-28*y^15 - 5.055745284958397803356061212694084\
7626302799500398762324924088944279501656571533360498`60.*^-30*y^16 - 
  3.8813061914241830605080047142139446130296171266484146775113730905937642549\
3914473974`60.*^-32*y^17 - 2.933853760870152739312599609171561135859818779148\
242486491222075471247260133060643`60.*^-34*y^18 - 
  2.1652266730403035453579618434562964262471892555043634574082745776640088743\
50656`60.*^-36*y^19 - 1.53851856621122101954175475192117998763645465084592181\
211764194290835035180315`60.*^-38*y^20 - 
  1.0252664272201037769561780432677114528894089602840708404379675962796006140\
35`60.*^-40*y^21 - 
  6.0336275254083625529357939242571129959927102419379358428744184042190723`60.\
*^-43*y^22 - 
  2.5550993992616270428137444326408743287646612687562692957619349363538535`60.\
*^-45*y^23 + 3.19258521823864559099019999792303293645954695694936666585535359\
5425910944120637019982262`60.*^-48*y^24 + 2.697682737401439862806070569230081\
34910800101141821057929592273095458412588042975480316`60.*^-49*y^25 + 
  4.6667009783871008210316765167557702570592190400007780591700834808192759512\
45633027164`60.*^-51*y^26 + 6.29595153456904876590390321712480512798525770018\
86431411176241358006064467190772375`60.*^-53*y^27 + 
  7.6418409021999729489164472686363552405884535616000846413251485901014609053\
5629453`60.*^-55*y^28 + 8.750338934692469187002060665730157917869223706724855\
736684517844773523432304782`60.*^-57*y^29 + 9.6591295328929944879970382761616\
669067369790398526611223508409004954143823284`60.*^-59*y^30 + 
  1.0399276599880860229439915934416436920108044947043848454972636727571839559\
49`60.*^-60*y^31 + 
  1.0996522961098917895142143510069789971763389617110335053337469229878652041`\
60.*^-62*y^32 + 
  1.14723095293817044211874692338285532206589186283289584398173959121351628`6\
0.*^-64*y^33 + 1.184457985397516865797078632252174857470321587673148408215561\
7852251894968285544267734765`60.*^-66*y^34 + 1.212841898367523185498852065189\
57791265371873400617908635020209060073295527958159202469`60.*^-68*y^35 + 
  1.2336563634346389190704487331505878218099619362105984664968865562140015181\
96207537881`60.*^-70*y^36 + 1.24798118006352977278416397439974539711307871857\
16469551059840144691052780925731823`60.*^-72*y^37 + 
  1.2567353350056066475244185667346269804836062120777896106688514543379183361\
6785115`60.*^-74*y^38 + 1.260703818280629413702499013500358260230153280007432\
545460178495980832966150605`60.*^-76*y^39 + 1.2605594799208405058277996403613\
602362508353136614577591966307595575030841927`60.*^-78*y^40 + 
  1.2568809274635769331410783292619244361370828676811609217627766717414933611\
6`60.*^-80*y^41 + 
  1.250167247048633149723633619925818846431352215508019634920703681745011191`\
60.*^-82*y^42 + 
  1.2408501641618192149151371144361897821505473917526056403375790675278774`60.\
*^-84*y^43 + 1.22930413121223433688212343245898757910599238593964911517119466\
9472149303134487576126463`60.*^-86*y^44 + 1.215854729077872487929440302075728\
9567087746627429391333338531528218894887924904200374`60.*^-88*y^45 + 
  1.2007856916717772596238270059030232606579265647186567467904478393865949748\
8126081241`60.*^-90*y^46 + 1.184344801347051999986821883666715046762491491355\
215058583715650879200295771955724`60.*^-92*y^47 + 
  1.1667488547118027113945859616299430667781023031244268870271774901526665174\
68558`60.*^-94*y^48 + 1.14818786023744571466053160816720372599479090872930076\
922192851654791737234208`60.*^-96*y^49 + 
  1.1288285986856944959562577047617002290271472970469319453121307280536273821\
4`60.*^-98*y^50 + 
  1.1088176531434613777999532253986986114151751089548476430388095377149909018`\
60.*^-100*y^51 + 
  1.08828399602716454783657162467824452400876047331406434099765550434847065`6\
0.*^-102*y^52 + 1.06734120478304285977242457580076762060845567229289476410465\
77706950233324960874703577089`60.*^-104*y^53 + 1.0460893653795347584371921350\
0218359886307862428303738422247684076848435583620683460023`60.*^-106*y^54 + 
  1.0246167124466017148320468332581846378042585140680042925992167912184207478\
90894409218`60.*^-108*y^55 + 1.0030010465834052065621316450981932995349147933\
715962617114114765683510766785258641`60.*^-110*y^56 + 
  9.8131096255116911287889719709522503982212077243113704836233659949887132865\
596696`60.*^-113*y^57 + 9.596069164932684455773271204069100575722543741621214\
69057349822537729825882846`60.*^-115*y^58 + 
  9.3794215574249280856711585490140507166752873256707125374459496349754556375\
82`60.*^-117*y^59 + 
  9.1636353099740780414721280839382681301225784649896788101799575147797212211`\
60.*^-119*y^60 + 
  8.94912207525157335742001836536639728899477164664172241069619356195103578`6\
0.*^-121*y^61 + 
  8.736242894562190996102777645765704531779121828724965316943958702796471`60.\
*^-123*y^62 + 8.5253136908050048303022653855561128467497159239570304246241431\
51334895210673419930331828`60.*^-125*y^63 + 8.3166101125545720501090296161376\
550127240999140621873860342697281222745229603360778998`60.*^-127*y^64 + 
  8.1103718153227697250218664606957190420126036695035039702224702121209200742\
7903118266`60.*^-129*y^65 + 7.90680625344162836287741205286537419072076099363\
6832520677606004857051652382306448`60.*^-131*y^66 + 
  7.7060920453949643750527493374172816362524772907812415608441963524043045392\
369796`60.*^-133*y^67 + 7.508381966479590143881663081550274196756987051271694\
54618675659166992314102408`60.*^-135*y^68 + 
  7.3138056151152787276933374599221816453671541205107750121385902127507792613\
72`60.*^-137*y^69 + 
  7.1224717927164458302865666620907639202048072457760231925668090569975039731`\
60.*^-139*y^70 + 
  6.93447063159825710663310240520249758563968443474677298930987215034416272`6\
0.*^-141*y^71 + 6.74987550075917565658260201435805834023183972647107821369526\
2342389654221852928035394908`60.*^-143*y^72 + 6.56874471543137369488498319651\
57555785671966750438246112310605783837680295446190810601`60.*^-145*y^73 + 
  6.3911230729125170419353142693487746562032625601597099041777582979471806401\
81604432905`60.*^-147*y^74 + 6.2170432342978304414699437205853481426206217312\
036910387008816394037296489925672546`60.*^-149*y^75 + 
  6.0465269692455567308858218112808784056620038315699735285971161388062982283\
7262166`60.*^-151*y^76 + 5.87958627876966433284359059939894712989667341950817\
1325111273598001977726550777`60.*^-153*y^77 + 5.71622440920877789835172941560\
48831052070911097990293414651685169410496753041`60.*^-155*y^78 + 
  5.5564367689260221419208144542885447119358882403093494352652523639593004418\
9`60.*^-157*y^79 + 
  5.400211757913944891952023405083484228833768928871462418640579109710159772`\
60.*^-159*y^80 + 
  5.2475315192808695951989775985626181626095827085759926648994720235933556`60.\
*^-161*y^81 + 5.0983726205536875391867367267461627116644006101455162480097758\
74836331696850049557540788`60.*^-163*y^82 + 4.9527066718250306778606296642731\
442646323753919095491338799172815472616466789855166584`60.*^-165*y^83 + 
  4.8105008869811337579600393100592986433108154178918349610078553636686836475\
3337132171`60.*^-167*y^84 + 4.67171859355449490622316226999225438790415114876\
3120449960270635681169224593162876`60.*^-169*y^85 + 
  4.5363196961390505264973543630335904223606799427312043470366246434170314117\
87335`60.*^-171*y^86 + 4.4042610977733699654846768335528515855873963648972958\
8864873141357364947796592`60.*^-173*y^87 + 
  4.2754970832294151287955201563297721736282590820765427362617465797701723389\
36`60.*^-175*y^88 + 
  4.1499796677321966132423147531265576459208976995684456111523369963769932361`\
60.*^-177*y^89 + 
  4.02765891427189829878470842667019394050389962017955804485438864681712833`6\
0.*^-179*y^90 + 
  3.908483222348471537421851020618878367803599718655292681280712931369088`60.\
*^-181*y^91 + 3.7923995907039264033710115864032183375606348853889772365832228\
38310580280886129874036868`60.*^-183*y^92 + 3.6793538563449231156523903925112\
372278764930865998089268572207394654635125246035083078`60.*^-185*y^93 + 
  3.5692909119337784622760899504074194470795496261075661708008117321806859032\
2857332642`60.*^-187*y^94 + 3.46215490342617882686034142832711175753967980906\
002590476708103654406567409054031`60.*^-189*y^95 + 
  3.3578894096557263226710156929036560358707871195922862706119663432338844494\
798186`60.*^-191*y^96 + 3.256437605406328521251377750520788914980627053417400\
89069336364957647071404256`60.*^-193*y^97 + 
  3.1577424093711079012938885454661353398836732174136295424378029818778576334\
82`60.*^-195*y^98 + 
  3.0617466182689808249244203557078371674162134192412044721370747220211044684`\
60.*^-197*y^99 + 
  2.96839302827561703029607440185914524212729250624859926660899889314821137`6\
0.*^-199*y^100, -3.2226310668116601137267129058349735640150231374167970738638\
9987286747960386811675406`60.*^6 + 63435.006166451738770245174273689809400943\
28336206750064822431474593464832661000818`60.*y - 
  283.41451125915129880087249290260891502538958145071294799529004517540316157\
009629`60.*y^2 - 0.2063490278374164619040030141747591813514579778395075352575\
6309574521384984797`60.*y^3 - 0.000364628881406665005661194375230265904464047\
40593308068688526726274412590975`60.*y^4 - 
  7.7003908363007985197373524362036108921451433840614977449959990616524774`60.\
*^-7*y^5 - 7.4878740556019729634389734533410684554393851474131673688175051863\
2254287442864759071065`60.*^-10*y^6 + 1.1803095014347839157983200366588275276\
861404613840010792166995259166804885904684185976`60.*^-11*y^7 + 
  1.6869024733999744092937547631363566370843663258136442048743662503175753456\
9058150434`60.*^-13*y^8 + 1.7467922839434709095677966501515120184595502766731\
18321243577721204265333909600551`60.*^-15*y^9 + 
  1.6648032344354764324133512268239246128093768123897863706025161530428224279\
26366`60.*^-17*y^10 + 1.54422294923303762314482661555756840147578959117937090\
025490127317484163460592`60.*^-19*y^11 + 
  1.4209809844918044111327895072831525255372609988157312133054306816260286551\
17`60.*^-21*y^12 + 
  1.3069313493548581231301355860967989691713166544520817340691551268571013499`\
60.*^-23*y^13 + 
  1.20505781685617208967791686688349490494740210729344757381100106637102163`6\
0.*^-25*y^14 + 1.115130999752486279782372183150100247466282669291637580429433\
0634232546628665058741566753`60.*^-27*y^15 + 1.035879520679937734555667963325\
59125088713440076951235221616307108258270357632592553162`60.*^-29*y^16 + 
  9.6582292033257644082512934891324752187570448607435039159702554281648418145\
0641817714`60.*^-32*y^17 + 9.035748121243795342073876405419440732229048222800\
481988473570019850706984912108111`60.*^-34*y^18 + 
  8.4793462738139333173773724513519134142696080436353069747995198710502967916\
724133`60.*^-36*y^19 + 7.9789707512616826912239146736290855396355957080525927\
1950444085008051252542142`60.*^-38*y^20 + 
  7.5263236668338355615171535752913680236122628637949948580375386172217192320\
02`60.*^-40*y^21 + 
  7.1145878414254905564085421748651643458322842267656333183865603479077538758`\
60.*^-42*y^22 + 
  6.73815949011067724627256353007902267878590538623092717142301423702721451`6\
0.*^-44*y^23 + 
  6.392415981854974956634543304129382265585826702731940713019568985709453`60.\
*^-46*y^24 + 6.07352407144758187504026169267576485657420151977063691662386376\
1807333159859939694950632`60.*^-48*y^25 + 5.778285428535392595870831669937952\
9539529459827199266915358671441664113314112254250949`60.*^-50*y^26 + 
  5.5040136881429565498121868022816696439900435711693903265635422207659942234\
7955302406`60.*^-52*y^27 + 5.248437066848761947107248458103506445577723843634\
72915953212129625361086525426713`60.*^-54*y^28 + 
  5.0096212832028136798958523102506526894960563063080497008778775001501271092\
039015`60.*^-56*y^29 + 4.7859084351448868032181214534839287553899778672211705\
0635598470908500405608924`60.*^-58*y^30 + 
  4.5758683614395302355002922501088149716130831525140982858826229066849953280\
84`60.*^-60*y^31 + 
  4.3782597615267175308354352371144977130073189245898721945161772943016921157`\
60.*^-62*y^32 + 
  4.19199895424474793563823183542918503537750211337694308088028635633325788`6\
0.*^-64*y^33 + 4.016134633862609747512498532854285261379255299865424947454468\
1310206636262269225616400225`60.*^-66*y^34 + 3.849827353170692899134594563234\
18673861943025372835959772196809259647798770144511383148`60.*^-68*y^35 + 
  3.6923327495426548976845704760886853954210914945560518205077300658730111802\
44506033127`60.*^-70*y^36 + 3.54298774963316554621570144182430421374535618334\
41542292317350674658036070742642279`60.*^-72*y^37 + 
  3.4011991569928853162333449316771772188244369427141569226502845977034536365\
380854`60.*^-74*y^38 + 3.2664341563957593260152492065800394495272026978830149\
0790739436215440171115006`60.*^-76*y^39 + 3.138212368378929685304462234369540\
9638949626281876693189756338256576255638635`60.*^-78*y^40 + 
  3.0160991644929926211852623922651339066302861166451318151533675901217829881\
2`60.*^-80*y^41 + 
  2.899700013442631616696187326693997977390291172617888561287427314469620019`\
60.*^-82*y^42 + 
  2.7886556747493489074669399510346161451142273238277052805609790745739042`60.\
*^-84*y^43 + 2.68263809288110833217622816588747729050809724480098086406378756\
8955923623539045999181521`60.*^-86*y^44 + 2.581346873311058967799891711435899\
2067357371808668178276403509330173895877339941567084`60.*^-88*y^45 + 
  2.4845062444678234559599274039609472207263056782054624280466755263985103048\
9903022725`60.*^-90*y^46 + 2.391862427377089631740843956199539444852824405095\
628907400318511061856763829106057`60.*^-92*y^47 + 
  2.3031813490024008696716849285686769595996600026728298587293736188461245588\
183806`60.*^-94*y^48 + 2.2182466466644760296491554145802473139201397512525019\
7998551087958327278484435`60.*^-96*y^49 + 
  2.1368579200626462597065006829386446979346074573232694113596786561104915145\
58`60.*^-98*y^50 + 
  2.0588291948098299479899179721914758906125776335888818534265627617227165688`\
60.*^-100*y^51 + 
  1.98398756738893534492377725691104664883624196722138721768600072939247278`6\
0.*^-102*y^52 + 1.91217200632794940033799576854605775805053003254940114261933\
32974255242089317271689899788`60.*^-104*y^53 + 1.8432322883955264957689713490\
7972860486103142898003533911930657535689106608270494405964`60.*^-106*y^54 + 
  1.7770280519131825189383868616787806643249456455943645123586506139274611757\
21286970663`60.*^-108*y^55 + 1.7134279520018713513007941468887737414974726721\
69493084744079182312603149801587366`60.*^-110*y^56 + 
  1.6523089048387665083985609605112004775627811220838356979930834208319780068\
8358468`60.*^-112*y^57 + 1.59355540988115726223571809823641133894349783057436\
3401350647082462306440635903`60.*^-114*y^58 + 1.53705894058769302033530712303\
58010813872782000271502815639394023520163816617`60.*^-116*y^59 + 
  1.4827173954882453451987721064277734430129041243832057945012369171452590942`\
60.*^-118*y^60 + 
  1.430434602567053814083533381275907189180090616659593254711445703374251038`\
60.*^-120*y^61 + 
  1.380119870865660691487939560109088123165866462477492714418893329155757`60.\
*^-122*y^62 + 1.3316875840116898438170299522883777352364943432273853650632461\
85144639602303482892187397`60.*^-124*y^63 + 1.2850568310606229366443599241091\
3539050713999845541509893616850104621315659711771384681`60.*^-126*y^64 + 
  1.2401510706198539933705860447442773318376604619487555416674485131900612462\
80501122722`60.*^-128*y^65 + 1.1968978247234465356732293408147014698394013152\
860685598177752133545276998163114091`60.*^-130*y^66 + 
  1.1552283993553376882826365810752816924038923274691385592342128107638141853\
973822`60.*^-132*y^67 + 1.115077628889107009806907912380030074673633410686201\
023792132892885209928132987`60.*^-134*y^68 + 1.076383642032873152581669338980\
7826360340854962649279257022549350746244389823`60.*^-136*y^69 + 
  1.0390876471459027873379294783563361087998817108047372659985167128728021824\
3`60.*^-138*y^70 + 
  1.003133735035378106634557874305519508417691699233664433246130042088443088`\
60.*^-140*y^71 + 
  9.684686975527185164390850558630307824132713376466126175691130250202486`60.\
*^-143*y^72 + 9.3504186049329735785421244726385721460783061157891622560132927\
1063236390663299870334637`60.*^-145*y^73 + 9.02804929465051316448804288014274\
8696475603397039912334278256966039354992861019065925`60.*^-147*y^74 + 
  8.7171184753348974865671037110005210798265536319579831923233207747422079363\
498036117`60.*^-149*y^75 + 8.417186635756368609534369340120291989380219804282\
939574882053080871571532757174`60.*^-151*y^76 + 
  8.1278341038574628590389831641648608839473862212627896346727995011122238371\
46053`60.*^-153*y^77 + 7.8486599167314633005232400263859637514355723697191949\
366270007100852288065965`60.*^-155*y^78 + 
  7.5792807717895631574922205982757521766583926728265258904780415992100335158\
9`60.*^-157*y^79 + 
  7.319330052150756937718020578383202185077305264408468952272359419399270691`\
60.*^-159*y^80 + 
  7.0684569199700480243462666199927703960929659890779648765598058362318351`60.\
*^-161*y^81 + 6.8263254720275782720943250386140686961765643898012291502148567\
32779469549815675716622128`60.*^-163*y^82 + 6.5926139524428038344220739588159\
933202757284009661449248239913500091081945311796386754`60.*^-165*y^83 + 
  6.3670140178617039152500402857483106405181150749783655477336264298878766141\
6844501966`60.*^-167*y^84 + 6.14923005089802063910747203089905077456563422435\
6282448688443169008507516055082215`60.*^-169*y^85 + 
  5.9389785179976075303047406723612460014072180634020378030259938484710470148\
07771`60.*^-171*y^86 + 5.7359873682432700118254844401786261119299736759346031\
2343778671234476475726404`60.*^-173*y^87 + 
  5.5399954699305197070588482026673259776119089234403682182198591038678898057\
24`60.*^-175*y^88 + 
  5.350752082026378576775416619081210549398146814911119314632700364723395904`\
60.*^-177*y^89 + 
  5.16801635787721700551157282788874503138899484796982248591277043662544111`6\
0.*^-179*y^90 + 
  4.9915568787606298460346143361227384504346781557512110703557925356784`60.*^\
-181*y^91 + 4.821151215083220027096114592038883284441871320195469734139011674\
481431472986651503637061`60.*^-183*y^92 + 4.656585513213228221119174546192035\
8039382844505966062099256774069809513819501699633263`60.*^-185*y^93 + 
  4.4976541061063015188971511483425943011607752635515511569343972518853305191\
5622561443`60.*^-187*y^94 + 4.34415914603617619590863911933382451203020212430\
8198378776234031975423028173214476`60.*^-189*y^95 + 
  4.1959102578812917682740667775118107910783530298581121631580900165574048231\
948698`60.*^-191*y^96 + 4.052724211544804211387976663284421327901447705296085\
21449662344532060529582097`60.*^-193*y^97 + 
  3.9144246122004129264310432189254272094114709066869772247647471357654055708\
56`60.*^-195*y^98 + 
  3.7808416071610047236544799235100556675301907352730711281577871878424313612`\
60.*^-197*y^99 + 
  3.65181160826237012210553800948767075838990169130223005242969468854254022`6\
0.*^-199*y^100}


==> anc/A_numexpan_CA1CF2_sm16.m <==
{-12047.477221888602951355305883625471207475423257336999445785939660358913631\
09900285`60. - 3591.272078360089770607201483266123728525208004658628825917193\
26860583298518664566`60.*y + 259.52168967267759085591497930203557658757878392\
606068472181575411848064647730949`60.*y^2 - 0.4231648226095614808925314627093\
9675146948439306623454441403711561697606512651`60.*y^3 - 
  0.0115827232717373304341427825559944936060149169876416439474873974995382864\
1644`60.*y^4 + 0.000114484151541402821561695913760069812585153803990580670623\
04744687334549875`60.*y^5 + 0.00002787554260716356900587793779142012564748920\
283379573545229111993412025655`60.*y^6 + 
  2.14469787714097266592228063373405911963414957214662579596345646032782089`6\
0.*^-6*y^7 + 
  1.3531487057240682291046834799315317984513876714682833325801316798900158`60.\
*^-7*y^8 + 7.9059620401598530803074704771499827674417254673951607635053156530\
4735726909275111915392`60.*^-9*y^9 + 4.44491327945948368212969921165846886985\
298206447194928196015129807424214129344096128886`60.*^-10*y^10 + 
  2.4438380665375996563937027021377958190398652422348843191687395237993943946\
862303813859`60.*^-11*y^11 + 1.3244452671257434639084727596749979794390544760\
45312164397605004980406300058037059067`60.*^-12*y^12 + 
  7.1063618966662187627459243124757180589778490582588082990871723164323994520\
55490724`60.*^-14*y^13 + 3.78484394508263730016298653866337936636683079623827\
4509857535870286539178029070712`60.*^-15*y^14 + 
  2.0042963549673963696225213680126115244022769747626148111416803987278210892\
6282734`60.*^-16*y^15 + 1.056524662235314522937554003494361983975309004585633\
7370253746035878445929141339`60.*^-17*y^16 + 5.548149708693100420561481265804\
64332823247831501905878723424318254486726427618`60.*^-19*y^17 + 
  2.9041764125649126594891216814566742250792135064014920519668686252742466232\
802`60.*^-20*y^18 + 
  1.5159974497622189584520869685271879321981625931215243913626532915405203560\
37`60.*^-21*y^19 + 
  7.8945374147165443601733811462358416187810145601171009915989927972857383426`\
60.*^-23*y^20 + 
  4.102319680663415371505044026441858281473391982882721637074354323443571356`\
60.*^-24*y^21 + 
  2.12768104123636699849883883770232344758522020920375125612210266758054835`6\
0.*^-25*y^22 + 
  1.1016422479918825454551424133569089258858081741031112420669507152946127`60.\
*^-26*y^23 + 5.69510252378187832013751148379800302291148800812726123099937376\
5341229441191074267567548`60.*^-28*y^24 + 2.940011894476425829363436842820677\
88951627142528519784083704263119417693933839126044846`60.*^-29*y^25 + 
  1.5157748999996221257140798227667854264398373228390268611545702441253602430\
938646097644`60.*^-30*y^26 + 7.8055459651433501367487135042959960243911165478\
0593163861094304136180883804720728687`60.*^-32*y^27 + 
  4.0150800470869643540442875345059050367387862506687477560918070426196279856\
882155894`60.*^-33*y^28 + 2.0632046896101173676334550066680259519826272089704\
820455714523898257864698273498`60.*^-34*y^29 + 1.0592015458525200300534346281\
47855430947713421506197292218124740271484915830358`60.*^-35*y^30 + 
  5.4328886785598357904385935397643036948926048506273957590319420375840536002\
59653`60.*^-37*y^31 + 2.78435012822922650479610733017642705362699531245446630\
563112471798094776640229`60.*^-38*y^32 + 1.4258710002655280298292077293465430\
774230475288044413021769215236287369119984`60.*^-39*y^33 + 
  7.2965973991459758372037609485001857819465869728259772672207315464637452714\
4`60.*^-41*y^34 + 
  3.7313231137580413726056558525594395323931612331003828138551146117467406848`\
60.*^-42*y^35 + 
  1.906885476909731072513382659571145371561448695261673028202044115913277062`\
60.*^-43*y^36 + 
  9.7391524764778697072405783935317669277579639902578596301936651203138709`60.\
*^-45*y^37 + 
  4.971263407626062808375584220618768999731123314500720425115959533395661`60.\
*^-46*y^38 + 2.53614783527971384453970794607272154860656010657880435739407820\
39086799209128676627215073`60.*^-47*y^39 + 1.29317306006665195789263701065828\
8405116717262413842080141946116079723437815651877164719`60.*^-48*y^40 + 
  6.5905890011723249456093882166400069392549411684514232300544056666365718506\
416628956893`60.*^-50*y^41 + 3.3572810107228735159335194215806389633791103274\
25299617207129806262452039762496796799`60.*^-51*y^42 + 
  1.7094511338194443662613862940214647672132317520154185107820942329273474966\
3716497515`60.*^-52*y^43 + 8.700419578115453456161817213107472144938537067228\
499815029135400023501193645096445`60.*^-54*y^44 + 
  4.4263584737121766531824405945070086322337829259927806916653084424815080588\
0458153`60.*^-55*y^45 + 2.251042340608800174514630123640849512933304574323366\
2022731887284887318450785251`60.*^-56*y^46 + 1.144349673376408048888628269851\
074161539951848923594974320720253403857136496705`60.*^-57*y^47 + 
  5.8153879002134240906870027877414555124991983076055570021090179435565298370\
026`60.*^-59*y^48 + 
  2.9542680829705358395379102133215406351333485531056101948915723113808834160\
72`60.*^-60*y^49 + 
  1.5003010923287463437624357331509069623555817138174566771169533756312887953\
4`60.*^-61*y^50 + 
  7.616754051189471661036850775045337530292806336329733724770341946134886313`\
60.*^-63*y^51 + 
  3.86571441751924046554161577992865150577143618661941362482288547980259`60.*^\
-64*y^52 + 
  1.9613855383047662747730875141982277315218717629005804062679816200063619`60.\
*^-65*y^53 + 9.94888232370539090875367550665989966994165778302423844080809683\
8979601784636471745498789`60.*^-67*y^54 + 5.045082092529797877852237803934396\
56393888593562729926450251913669803784245395964708706`60.*^-68*y^55 + 
  2.5576967455088649262451424436546061252667673587471077932789992653157668334\
87989646366`60.*^-69*y^56 + 1.29634548920088576752076631633265074879105376351\
530528392105869916555602235228346149`60.*^-70*y^57 + 
  6.5688173122519661258964084884777016707678095018064750750817434573467491359\
76471895`60.*^-72*y^58 + 3.32775956463525603483621208288000690286114542844032\
3342227796593726676182527271752`60.*^-73*y^59 + 
  1.6854600739428074148176675663570574862000007152908784799712391993908705018\
9156405`60.*^-74*y^60 + 8.534734945500361473552496454203186780559990961405608\
726585490440637318794837844`60.*^-76*y^61 + 4.3208556341957594130506998525417\
2981520509893521799954553222532715428984562414`60.*^-77*y^62 + 
  2.1870594203871086850533113946041734068824273925479543558496065833731792290\
685`60.*^-78*y^63 + 
  1.1067902819868452479580468867822499158551155162687938923556717032630261457\
97`60.*^-79*y^64 + 
  5.5999830020137257888314029069618310360015856642618871120180346768148779191`\
60.*^-81*y^65 + 
  2.832874027636063258171760729379405996465424605609375672788941221401918682`\
60.*^-82*y^66 + 
  1.43281278765854237913314247136753797115024202091208395759214828288099218`6\
0.*^-83*y^67 + 
  7.245620910744904000114623562809486109348399462398285361280788872760147`60.\
*^-85*y^68 + 3.66343068470225123682209009072280486924816809796267052930949739\
5775412725710553737280563`60.*^-86*y^69 + 1.851947634241147020248200263147778\
15902284609269329058503732250883963306330080004430074`60.*^-87*y^70 + 
  9.3605168535154365485283195180578375203059200550463182007226056658238031091\
2997770589`60.*^-89*y^71 + 4.730459455989066957388587699104331823195790977359\
4547026127926458121208571417054158`60.*^-90*y^72 + 
  2.3902375810423948400376091909418769789166980712714785600102011346872249039\
631200103`60.*^-91*y^73 + 1.2075771124045394558717526115171820803646928049376\
12829795619440831861642965802911`60.*^-92*y^74 + 
  6.0999526779880324755520692259629408722813665799767399415559623827352756692\
964639`60.*^-94*y^75 + 3.0808993666787582738463978195242655072616288016684640\
25422503681644484876239466`60.*^-95*y^76 + 1.55585676698539443791358178810756\
416962058139409158399950360498934192294438465`60.*^-96*y^77 + 
  7.8560511651916395329729771168190617025724137797735241815792701637669723860\
37`60.*^-98*y^78 + 
  3.9662771815416588756593688847826206455298362156778101550175065079447788883\
4`60.*^-99*y^79 + 
  2.0021993202179505125914886446557881570133912310748385410597854890570685688`\
60.*^-100*y^80 + 
  1.010597958924816115524574970509574255708901340138851339565877623843904378`\
60.*^-101*y^81 + 
  5.1003232448606113562506288521324142332320003323014528722014798035180219`60.\
*^-103*y^82 + 2.5737504396598045252693010098855119124946001952266072922550656\
853576053318793437848067855`60.*^-104*y^83 + 1.298631217632018448337643071826\
901057275424384040020706446666012639059496443849487177287`60.*^-105*y^84 + 
  6.5517466718343167212044211454953786691635764840739028697854920369963087045\
540022781555`60.*^-107*y^85 + 3.305075217170113039389750396551314943755594212\
500728855311944467352466333902348333945`60.*^-108*y^86 + 
  1.6670924743874150474693038673937536077322303195721507600583448070084911826\
8335933767`60.*^-109*y^87 + 8.40800940399584480424899434843059788728037050934\
1749291333118469341403866244986943`60.*^-111*y^88 + 
  4.2401660718361341260434041294589365155851199305254857996735498969511213175\
4549549`60.*^-112*y^89 + 2.13810838134993707158822078828440095724472539419337\
67117747011933524669794134277`60.*^-113*y^90 + 1.0780395519781012910368538549\
05332430267674096234270115551840248531999976585998`60.*^-114*y^91 + 
  5.4349897600339546257600440175695632852918375415891094119075265115383686810\
869`60.*^-116*y^92 + 
  2.7398243324391305783665407928393436090524073846545182292000694526364794564\
85`60.*^-117*y^93 + 
  1.3810440367909198836748117056206161422731816969911732673240380059522963082\
7`60.*^-118*y^94 + 
  6.960717303161204387877570094442275849787509985586992602616338764481495308`\
60.*^-120*y^95 + 
  3.50802709418186767943407246204715912168841230519648755104531403914546919`6\
0.*^-121*y^96 + 
  1.7678081989298030166018416861383021540540485516563819041760639620556956`60.\
*^-122*y^97 + 8.9078187990634514804303924624425106383792371911814266539827818\
852213503075735831189587691`60.*^-124*y^98 + 4.488201745092292762774003580113\
703615631569976612501387978039241988360214645283319185337`60.*^-125*y^99 + 
  2.2611993400040884992495341519818830796595765586678358784007376509566832814\
7130029071421`60.*^-126*y^100, -35355.105460769826183762063187916256209278311\
33486575367425882904146050794503307982`60. + 10700.67454805072283191684688405\
413259820276889807775906127654214677579875694917835`60.*y - 
  333.56224042417953475448887884861838212186879278573229106104093974098752844\
675399`60.*y^2 + 0.7878490058339592430324737957743344739983235550283613319925\
8964204525761114727`60.*y^3 + 0.055594589660169577966276445978821538751472950\
03218121398437105493710777724183`60.*y^4 + 0.00266862630297825373142149673601\
746490276658097644395687843682739446697468387`60.*y^5 + 
  0.0001287563798538369190626131598492666548037587810248699359601960043938620\
1656`60.*y^6 + 
  6.32143474682077584594555301509855934660408965459087730916749394483333028`6\
0.*^-6*y^7 + 
  3.1434796346172870800591843170232850447908093487400338767728871504035111`60.\
*^-7*y^8 + 1.5768621742470815247707590344111115391955062831966664046483947594\
908768198552930329806948`60.*^-8*y^9 + 7.957807340032893162247918908949598270\
07917555859590882986352515135818985183030340188217`60.*^-10*y^10 + 
  4.0330456499997683338234875585395313889313146646558513475184367862478318252\
190848116003`60.*^-11*y^11 + 2.0501303823493160048247989680202933069495995813\
32357393256879299725886666584837983603`60.*^-12*y^12 + 
  1.0443904237276890612269548907019526612012927168710090221281879016039573155\
4044466626`60.*^-13*y^13 + 5.328499467117597999891476405449443549528711236288\
343449996270631829025047886180507`60.*^-15*y^14 + 
  2.7214864450911892713824465673935658212924156610132382918659391943810185214\
8219382`60.*^-16*y^15 + 1.390962971686095678837177236812425628803055554997700\
8717366975548538528733543432`60.*^-17*y^16 + 7.112441687304130197372347425059\
1644003309988795680683402161768422339885987628`60.*^-19*y^17 + 
  3.6377130957346058454416659094793474735268080773446615027375210912467461995\
455`60.*^-20*y^18 + 
  1.8607072469033360504115771429427280682875447068646225512495098928017418431\
69`60.*^-21*y^19 + 
  9.5173589508035090065222551821624656227926701158100681366396905314661379456`\
60.*^-23*y^20 + 
  4.867484283375935044566606917268215853118300142925360326052010831150567659`\
60.*^-24*y^21 + 
  2.48892943122940494956743020180468852969879105825319808380376394383796689`6\
0.*^-25*y^22 + 
  1.27238333745981257502924970902790169861751880656218294089872399755481`60.*^\
-26*y^23 + 6.5028515761416932875429532821286132528743053562730929911984103646\
88546791634509344041859`60.*^-28*y^24 + 3.32244462900892947904354814218903130\
983849054541470973747664466389011267088937426461255`60.*^-29*y^25 + 
  1.6969567364663486157231723069400716024990738819376201886029544485449971373\
715939997558`60.*^-30*y^26 + 8.6643647215995969344502079567363073387050878944\
1739829319915350016755488062730643028`60.*^-32*y^27 + 
  4.4223348718093499098798341526800461553493746785502948026182514521800428604\
454627148`60.*^-33*y^28 + 2.2563849675286155584292915334554804810054139852353\
72909036139745060060618596046866`60.*^-34*y^29 + 
  1.1508547717493524980288654349778470544861848791229840272038383699615119535\
781048`60.*^-35*y^30 + 5.8677789419803939356922418129941776933488646139437796\
56359249891445715880986171`60.*^-37*y^31 + 2.99070678766543137550578872338817\
26621111607182051557486735083355037604080707`60.*^-38*y^32 + 
  1.5237805247376353602158495445074202570920455869755232016147886902797778630\
608`60.*^-39*y^33 + 
  7.7610701057035530853827182645440394717670605455333913527964869058385424403\
8`60.*^-41*y^34 + 
  3.9516083300290231447613504508515688164199366073276170684931420619600457159`\
60.*^-42*y^35 + 
  2.011324062778448563433611759541625508911595291047292193598658868804231164`\
60.*^-43*y^36 + 
  1.02340858316705536412880958000967084703377786723824546998731838975269102`6\
0.*^-44*y^37 + 
  5.20568671802554179498195458146692963299235482910335439920312839853219`60.*^\
-46*y^38 + 2.6471111740786673996778362798679836984365171311237740589784442218\
162913950187229599824632`60.*^-47*y^39 + 1.3456582496787841182340621356726469\
49040010639558689255542732814771517143286287635164091`60.*^-48*y^40 + 
  6.8386299638607010869140564972890717878956624924250696155732758897255116445\
608874268725`60.*^-50*y^41 + 3.4743890111980814319616411369943686921318174204\
40461233754172694596560929642338089296`60.*^-51*y^42 + 
  1.7646803501026125308669676777357689151999264052818672010157010925993436592\
7507198678`60.*^-52*y^43 + 8.960559835599334032993124856012543402147094376949\
970227531390679199447311165949134`60.*^-54*y^44 + 
  4.5487167383794604800350568646365484040996932576702970363242912415205972568\
7915134`60.*^-55*y^45 + 2.308502779751269035481454556679579242805862647540319\
9611053027830964809890597427`60.*^-56*y^46 + 1.171285344864704883696328091157\
938735698015392429617171296046651734221225231158`60.*^-57*y^47 + 
  5.9413998559304418334024980324849369752832634779902586295481832647618319151\
332`60.*^-59*y^48 + 
  3.0130858582307069100214654524660581586270705977719411804361698171693683257\
29`60.*^-60*y^49 + 
  1.5276845894381990732102311351314667852254787630947426886927331548180317873\
5`60.*^-61*y^50 + 
  7.743870545818663200651171828921935594137669767586886235199502605424139229`\
60.*^-63*y^51 + 
  3.92452696823108054078518854511410875447703101617736614506726127684284193`6\
0.*^-64*y^52 + 
  1.9884925538014246396156393661130242851394041288201361162438132066447974`60.\
*^-65*y^53 + 1.00732712682828933667060278103391753426465165929107213182920681\
2436398332975064240832533`60.*^-66*y^54 + 5.101870279025192526590419021840917\
46320293303423795855646123630243585704759502603738661`60.*^-68*y^55 + 
  2.5834672032795018952206424812502529396928102501483056450529409100994997859\
987182043476`60.*^-69*y^56 + 1.3079568358331195437898333510704270595857942175\
80359930621283836601867932943602429625`60.*^-70*y^57 + 
  6.6206857872401864132982812953697881390936560148588645222447871996792716656\
460522308`60.*^-72*y^58 + 3.3506862485117961730302731379455517957673182397407\
51401580921016401803270949238195`60.*^-73*y^59 + 
  1.6954610467175680111022765480916678077268168295805146101091058911122468688\
2841283`60.*^-74*y^60 + 8.577626157805116717156744700275106397647709980200802\
653538924834238642872587022`60.*^-76*y^61 + 4.3388393471375063631286771560343\
0921616739542988298488240878984937381303290267`60.*^-77*y^62 + 
  2.1943658335215017423885872405592975474170081904941471455969711985687965617\
086`60.*^-78*y^63 + 
  1.1096225923272747605197320388135467178439607848842521943442562361111797046\
96`60.*^-79*y^64 + 
  5.6101448257206187048426537318785855096756981128290059812668971101646219177`\
60.*^-81*y^65 + 
  2.83600538447588612114751559672734861539904162447245946020029030105556026`6\
0.*^-82*y^66 + 
  1.4334278648757106756492159249008011349149458189630947888853573126920519`60.\
*^-83*y^67 + 
  7.244059540533278511660380213551286531073184025365317535291310804392857`60.\
*^-85*y^68 + 3.66038755130030884459559324919513804171913797021721497581955203\
2719073281425944768126296`60.*^-86*y^69 + 1.849321767277782889293774604386737\
17591511678334116714100132202257634593183616323182208`60.*^-87*y^70 + 
  9.3419956955750293921677531543774655281573334657308944158445970239662240520\
9599268618`60.*^-89*y^71 + 4.718565457457357405276973625052403537068399802448\
24147367728879783744215104465301617`60.*^-90*y^72 + 
  2.3830040023105991210415303595578742715910570367263723633414733038662149803\
849049641`60.*^-91*y^73 + 1.2033315677489772133828791948246762485858250010582\
82792594462658924201336748647405`60.*^-92*y^74 + 
  6.0756513242159627928935764385301661614781102946593025171222881206307126016\
421409`60.*^-94*y^75 + 3.0672457441865978850674056969120551613021485676143694\
53118334030957213046500635`60.*^-95*y^76 + 1.54829484419789771457143354838821\
157780705713736991529479538145774458499631393`60.*^-96*y^77 + 
  7.8146450643093081267184604038277450918263552478228429850176317573451291379\
57`60.*^-98*y^78 + 
  3.9438141175068040085259760222807735674503003046557129077833144498867077836\
7`60.*^-99*y^79 + 
  1.9901062729357533389737758479832744085376666149140001670019562528969701572`\
60.*^-100*y^80 + 
  1.004129625552095840982641242964979405568981656286654753885791101190245523`\
60.*^-101*y^81 + 
  5.0659158448258013922084774050443715825758502521892701501409236406750224`60.\
*^-103*y^82 + 2.5555348496366382224432614558816151980581460245762428903130480\
260993520616429539317587454`60.*^-104*y^83 + 1.289027639903636181706467485561\
998522447214850923254991076827766598525652910434398776528`60.*^-105*y^84 + 
  6.5012991199659099600356515842023926575849559493081150105287261944177169309\
974012526967`60.*^-107*y^85 + 3.278660486894986002177886833253602145010209789\
070819119752485832603714504043901113863`60.*^-108*y^86 + 
  1.6533012122152146175644834384118077161700108758560770199947072096920634832\
3992983792`60.*^-109*y^87 + 8.33618978936751789606343676012714034982493431774\
3677235378984903985634478046127844`60.*^-111*y^88 + 
  4.2028518784279766848100926521370437659740069096460159172586935930342600008\
3262377`60.*^-112*y^89 + 2.11876232851222195691756694937604989299756940391572\
60210261390220290301409068931`60.*^-113*y^90 + 1.0680284757799864781452145645\
49259801817747904506867602516607082819635564815243`60.*^-114*y^91 + 
  5.3832753578942750466427591323757522577640232807969515355723217493908793339\
374`60.*^-116*y^92 + 
  2.7131527954827830224434811430037948571657642753379387714839604975236015642\
56`60.*^-117*y^93 + 
  1.3673084765191130511382555890162879580749202934806395011015042592814232741\
4`60.*^-118*y^94 + 
  6.890076407571610149686826924571619964189063245980869385651163547096707735`\
60.*^-120*y^95 + 
  3.47174254266015049911270214362908213156362010527620716052162965059092076`6\
0.*^-121*y^96 + 
  1.7491923575714661382170688264248977567899776776949008913041634167900993`60.\
*^-122*y^97 + 8.8124130616601656617838565742666728372534940962599961061716681\
576971855425306096600289872`60.*^-124*y^98 + 4.439355713387533416451039687527\
123164971319666886137540608806252107073321956623626318259`60.*^-125*y^99 + 
  2.2362145304320506777397123945138894369495485804270580849800412917323299262\
132103188851`60.*^-126*y^100}


==> anc/A_numexpan_CA1CF2_sm196.m <==
{8.51713703350137220099481317159721147159397175580086834824540004221086454831\
30645599`60.*^6 - 86319.34602844032237832539192203973377936292745356236853113\
310543610495825618787385`60.*y + 193.2932700664411261144084265306308267350633\
1215267655770013037569438989691685914`60.*y^2 + 
  0.1005466051834165866530768685807463777465521683129283296384738688714323440\
3937`60.*y^3 + 0.000117585730376125020756440191115828785447022424486205178819\
77427164232363074`60.*y^4 + 
  1.7872268151314621242241229422321201220972477685646659073199963759559728`60.\
*^-7*y^5 + 2.8203575356417338102064540861104769324812622500016923268571678646\
5726833475573963818452`60.*^-10*y^6 + 3.2709460752145114369614918636969650657\
8414489479736639215462792749771456680950064505`60.*^-13*y^7 - 
  4.3385711974248767088102152894592589050808471798465051929528959976009769199\
9424647`60.*^-16*y^8 - 6.0841515943156737860962840115152936208998124121490686\
40418139391539801553236558`60.*^-18*y^9 - 
  3.6667464668189801093508647772699203766117515294385590766479911234073060920\
07`60.*^-20*y^10 - 
  1.8600506677532817336748378632688943606661574775768901341477600434884761517\
9`60.*^-22*y^11 - 
  8.82958190193507973345337608806985065155696959345693977506071789150057749`6\
0.*^-25*y^12 - 
  4.063708440391270095977964049467983113941994895525009290640831000169437`60.\
*^-27*y^13 - 1.84133264108420636144965330223474166976487602971762506857737836\
614192370094450972228283`60.*^-29*y^14 - 8.2767820991062963254830631776823354\
3638784363508017558808347101432652379672831737207`60.*^-32*y^15 - 
  3.7056793481158861710200366213724894123631894869471798290437131922851258099\
28724976`60.*^-34*y^16 - 1.65626464903520725052439221937780668046636655463184\
48895382902031415369635693992`60.*^-36*y^17 - 7.39944722365942168389009040848\
15282245263928116555975216653775966199143865364`60.*^-39*y^18 - 
  3.3065980126277954066948278580364547284204345312269631800272444556652009765\
9`60.*^-41*y^19 - 
  1.478533375675829337384803597639791581475255585187460132108361743751818304`\
60.*^-43*y^20 - 
  6.616203795872835619198238866532751156994221429150276279850404175348793`60.\
*^-46*y^21 - 2.96287188556921654006818926321419882726934678733512350003185231\
8287198764494498329073169`60.*^-48*y^22 - 1.327696066336130170244632906701029\
4506781247424437239797958203712999075300942144912837`60.*^-50*y^23 - 
  5.9523810864667835350971815555492364292113410093950613606192631381098631640\
500761445`60.*^-53*y^24 - 2.6692495122179058532700426428729224890147494521152\
498880880102925744743033953586`60.*^-55*y^25 - 1.1969423260805525136586846617\
43542871296068634081299122508395237389598272106754`60.*^-57*y^26 - 
  5.3654024730042279264695332662210533336217917103600158629358044420973235654\
52`60.*^-60*y^27 - 
  2.403340073604068801517877978837267156098017016975662211465055696259871401`\
60.*^-62*y^28 - 
  1.07529512731164815938083574832738586382179699705759227240409171281104567`6\
0.*^-64*y^29 - 4.803169016026529540533791978409653373922201404164346216828991\
35510117942215763518472304`60.*^-67*y^30 - 2.14077022678946508660224938397148\
89157214557709875842120833776770881007026850035759293`60.*^-69*y^31 - 
  9.5140459535047620735487455424276176973772723110812440423041027379053775236\
17319654`60.*^-72*y^32 - 4.21277257807524851396802531983213460859840059670183\
0289660054962613917487840867`60.*^-74*y^33 - 1.856768079817841595448862346222\
561407754199986313715941349930790858393748333572`60.*^-76*y^34 - 
  8.1359951949315815141655104355934672354231550977413983514266851926681134766\
04`60.*^-79*y^35 - 
  3.5388287662911032484546221314116391096370726201406462514880075108764838504`\
60.*^-81*y^36 - 
  1.52485565362968696160330658255143684073254514138461059177552889879265183`6\
0.*^-83*y^37 - 6.491293020733038659888368378848033609083838119788087636125333\
216208107710889374175947806`60.*^-86*y^38 - 2.7195178456832736047154446020021\
240304336110265040058927694719053671945772110698508956`60.*^-88*y^39 - 
  1.1148745200758438698039423575420514463867462255280869128100808186330236119\
4876965468`60.*^-90*y^40 - 4.432002025359526764979081027143628247565690783378\
0475597587938816909290989625175`60.*^-93*y^41 - 
  1.6819221936798693559204745003134925498471251882004805503051534447122688678\
92658`60.*^-95*y^42 - 
  5.9073512625411385873622511364134605537820744441429229297588528706805017552\
23`60.*^-98*y^43 - 
  1.7788733618177385493663851664498803733331805338857081179959990688091066427`\
60.*^-100*y^44 - 
  3.3674914501659617167081348611216893004671696106619178035286822552676024`60.\
*^-103*y^45 + 9.2153555769424542736280935137912614227015324327822251131752307\
6249038088147294190881435`60.*^-106*y^46 + 1.69122798861565417537047591732057\
20946484040648506699005860713703442242557597736960462`60.*^-107*y^47 + 
  1.4278470438424612591868735691235233955248475074135610267398893622693096992\
3073814509`60.*^-109*y^48 + 9.89931171630213093195397919406750175451984444308\
027141488525595773042601264812108`60.*^-112*y^49 + 
  6.2604042949570294199901645490427006760755563628936238071651891172354997291\
68447`60.*^-114*y^50 + 3.7537514807668270177428174841977778657108525923399415\
243536228784701791823186`60.*^-116*y^51 + 
  2.1740116149067529566896117649659872369391753395912530719506020631516379947\
4`60.*^-118*y^52 + 
  1.228830543739885780972138955143124915909815035361803299903078845104127278`\
60.*^-120*y^53 + 
  6.822171291065029916471634853337179080584699891054727627813445773378792`60.\
*^-123*y^54 + 3.7357273003848426312612576741295843604364551432674848559885713\
98249218419561981423734419`60.*^-125*y^55 + 2.0235392443740319778791663729605\
501057472832096050673218847576059409222386321638883683`60.*^-127*y^56 + 
  1.0865299666812058079705666908328879634049324116486551735493376491552487803\
9892744921`60.*^-129*y^57 + 5.79218189151644497618746162021569715814023382512\
671600100121757321257356922975491`60.*^-132*y^58 + 
  3.0692323210723958631151430991774902341305586810524613562344487782273690612\
48403`60.*^-134*y^59 + 1.6181077321376562185187072605832292134004261015746673\
910434603800010920273984`60.*^-136*y^60 + 
  8.4936683930850213122449792993011518284145926499845308085213748784425801272`\
60.*^-139*y^61 + 
  4.44172422509556370342057689765450642482549308118816601674229627602518389`6\
0.*^-141*y^62 + 2.31519420560732939326569719971825769902647947857502608728785\
24304117997832859906942279558`60.*^-143*y^63 + 1.2033098326806936208979622773\
9424453566720451576786050361749662960608855970166879320181`60.*^-145*y^64 + 
  6.2383206802170054188311302485214462961110317732352049272129169923884451086\
7657667334`60.*^-148*y^65 + 3.22686852658681606422331617269722969401640984406\
8180692816617715131965986635569942`60.*^-150*y^66 + 
  1.6658003050864915206614917362908597346555547975151260383856420130634925187\
380738`60.*^-152*y^67 + 8.583856412907910244933324359243411101228189442712435\
2408669511157586474026766`60.*^-155*y^68 + 
  4.4160828081679871958003031649021809108205021402487239371286548042198627214\
5`60.*^-157*y^69 + 
  2.268581642281914454755444291282470984810413393050879860304146966053201738`\
60.*^-159*y^70 + 
  1.1638384111110058571555616912372349589879992191470391605920116133766048`60.\
*^-161*y^71 + 5.9635305582466517010394672746398009726445437316402026712836563\
8771475273634734668670846`60.*^-164*y^72 + 3.05233371015073827193221151111527\
0674939631488132808957809914389987570214549702836247`60.*^-166*y^73 + 
  1.5606965853244071687832408772008953872979920337770632188496699749737862808\
228748233`60.*^-168*y^74 + 7.972572597150244139538552260596114550296184463033\
8740457775798845510933518030293`60.*^-171*y^75 + 
  4.0691509364601096604361979566887117899761419188685406825766228849523806659\
6239`60.*^-173*y^76 + 
  2.0752139194778845628797083339014455202299978893457720720310851196545997882\
43`60.*^-175*y^77 + 
  1.057550795336418653429043783289619480242776640324999223334434745280139459`\
60.*^-177*y^78 + 
  5.3856966843306108184178200885190871754842721247539641335458068524364539`60.\
*^-180*y^79 + 2.7409783630248969013286189632937644941843630276604074597220341\
939623671745045915729925073`60.*^-182*y^80 + 1.394155436277934333951228261098\
718923775564738313106818045547090678465560951238084844`60.*^-184*y^81 + 
  7.0872171163568084273475201515353729660088950183528080997188855777866210272\
6527559825`60.*^-187*y^82 + 3.60093078675252086643174596786250923844173353511\
541861419748600331055468243051525`60.*^-189*y^83 + 
  1.8287000814833933075061946577101161046500711168817664938073521298622953626\
46436`60.*^-191*y^84 + 9.2826468848586497496977903660322692103971548290158823\
090918935099869515165785`60.*^-194*y^85 + 
  4.7099325164628231112709426393833598687941911615596272458976433766000033893\
9`60.*^-196*y^86 + 
  2.388811855803506497630864106537554087120182806607025184284443601870717225`\
60.*^-198*y^87 + 1.2111101248192375905233575791059089907507650426811994432454\
8109562291764841811410522667575`60.*^-200*y^88 + 
  6.1380296695486892411434088451018464719467912030340209517250857163848829489\
855228489135`60.*^-203*y^89 + 3.109757402989252413903209858010930186298882007\
727024096741207711374788207300054704696`60.*^-205*y^90 + 
  1.5750128085491726386330683347282395429758357837169306575197306739946596743\
985876638`60.*^-207*y^91 + 7.974601899929447629327400331450481394230028815538\
6842322603864743116135157540124`60.*^-210*y^92 + 
  4.0365286081284362378456811800493421381653029067819428075071742593121354828\
7304`60.*^-212*y^93 + 
  2.0426193164152756055854666360915656732889382938633726666786235162907194939\
01`60.*^-214*y^94 + 
  1.0333633312057273240137560161427609231345930861455712472857500054110165399`\
60.*^-216*y^95 + 
  5.2264921710790208283521124565380959142884542745343213462661649881480664`60.\
*^-219*y^96 + 2.6427998470805065484521703050907897392541909934780344237374360\
67183802926202907847656511`60.*^-221*y^97 + 1.3360406799298056800530157121004\
090843650675694755405362838775126398737715252691694312`60.*^-223*y^98 + 
  6.7527543327212601690979865578524995088303971125689560475878665954250582519\
355392844`60.*^-226*y^99 + 3.412339348168045108183998233600460205750178215534\
96401633841751105483146587961754`60.*^-228*y^100, 
 -1.1767348385043241651762800663323668578343011552836505904303582149252151414\
19068597481`60.*^7 + 113164.2227260654777422660731322284113947889986213826502\
0967514242091551550607162447`60.*y - 238.774996482910981513084755343067605441\
26363717475400593020583431282914994122731`60.*y^2 - 
  0.1176206702913168190747137131206333525617550168274317085586656022330596906\
3129`60.*y^3 - 0.000141633101914472715275611171317232119412094924653186661964\
74753686313284419`60.*y^4 - 
  2.3833871624239793797192257991030255669199514480648607834439946046582466`60.\
*^-7*y^5 - 4.7155436977562113581330370217975001531145596159465677217477918527\
6029774083438547040056`60.*^-10*y^6 - 1.0006639732340128693370463946411758240\
74156059596325056248799377948423196049728640253`60.*^-12*y^7 - 
  2.0953462370133091483093757955735545604085837959373584670322299522521837115\
27290834`60.*^-15*y^8 - 3.701920336014825547974793093895845851768919829750824\
50371623391239489318791224`60.*^-18*y^9 - 
  1.8635459044028455508641019308210490690873638569383431570105387820282772040\
2`60.*^-21*y^10 + 
  3.2755168142677423960934935091239686612213229686876645330667403520554677903`\
60.*^-23*y^11 + 
  2.70364928378928665293194427715818703272572192958640011415284087417390811`6\
0.*^-25*y^12 + 1.612835034035196124619011024284503365979223833531589014572567\
4800086763528172571943476842`60.*^-27*y^13 + 8.638468679881324423636753978540\
5799559968874292504313697276644990917803290959579200473`60.*^-30*y^14 + 
  4.4076395188070121984882580030059142121942932337265344868411250162286244363\
1563361811`60.*^-32*y^15 + 2.194162700307943524159274318997019065180202174010\
62580036602735333536938493504976`60.*^-34*y^16 + 
  1.0780305665666858971999723339901912773482644113332061578888904417024623819\
221237`60.*^-36*y^17 + 5.2597747244944968321131681460774785806032867730501320\
316445027781880980161037`60.*^-39*y^18 + 
  2.5573836605812268271771116194323255668154686222721235694693614220805401483\
9`60.*^-41*y^19 + 
  1.241685516015261129200200740546569093865618701602642527533984156252551155`\
60.*^-43*y^20 + 
  6.027679425834049303297439811899603762384677426920242277462467041411845`60.\
*^-46*y^21 + 2.92774060748283863458861216313789574671606834601454758822492297\
8572378345361185568188833`60.*^-48*y^22 + 1.423467775632195650851019241197740\
6507182396379745216383648222018261197262407201164306`60.*^-50*y^23 + 
  6.9294801399494645221554335141436106770102705440825880823214147623466151851\
933643832`60.*^-53*y^24 + 3.3778787631025024572627624615924164423098878554633\
3771063602198501163018690802899`60.*^-55*y^25 + 
  1.6489083806555722848882470589404621799206453137812577045353704424279359938\
2715`60.*^-57*y^26 + 
  8.0603775095821688521410817690478352614919463521503931744683951659463045897\
72`60.*^-60*y^27 + 
  3.9455242056300361496505078312852672026700157170517519237635700864410372684`\
60.*^-62*y^28 + 
  1.93384068658285983142941301493530153417530454174395245654731979236690033`6\
0.*^-64*y^29 + 9.490194929424480042774007591458138542196082411831982650295647\
480749547768103400634554567`60.*^-67*y^30 + 4.6627034521248064731049515906315\
680061659602842989469353263456167323562341661449414616`60.*^-69*y^31 + 
  2.2933900492408955342134168701446504990968807441336949396355164367509466987\
9790012406`60.*^-71*y^32 + 1.129185315178070560504909711821017536739496365787\
607260958202898230203532114594526`60.*^-73*y^33 + 
  5.5650678110040948083357594376411942047912924259641392564121064771856967010\
39885`60.*^-76*y^34 + 2.74514850059416029627470960492637365601488462436999866\
07935143515436404779019`60.*^-78*y^35 + 
  1.3552680251278817781942446060457234677659885139595117456643029201840931115\
4`60.*^-80*y^36 + 
  6.69613241731852678098065171110287183621978407964921655767848896976567091`6\
0.*^-83*y^37 + 3.310850701499816158657076580421740646242982628868284108025675\
2854054991911713923916838421`60.*^-85*y^38 + 1.638139104080151963231743159388\
54928501986403595627873071777355204504278422274441809248`60.*^-87*y^39 + 
  8.1103212671307366793533091109553854685342516367775744536754781274817974654\
3382625178`60.*^-90*y^40 + 4.017754745164105224979963646752053898479242738517\
286028277116120792105494643034603`60.*^-92*y^41 + 
  1.9914539052100308481096399909807408230953504592487934539873469737616540788\
019717`60.*^-94*y^42 + 9.8760493980420340528454159928449348011517508700305017\
946204301735983401936253`60.*^-97*y^43 + 
  4.9001378439045744579986855507388050237846960217561329754397882551673179915\
1`60.*^-99*y^44 + 
  2.432385378843430866341665288244037602350190308096245233825938020622560519`\
60.*^-101*y^45 + 
  1.2079348823177885688720067735455016511560699809757372949176604378113587`60.\
*^-103*y^46 + 6.0010970365355687609999667509605787493664633993993853855061661\
0981333226887090813535066`60.*^-106*y^47 + 2.98252125770914188121513829767578\
422642671456689468609664949358012967443156016146543`60.*^-108*y^48 + 
  1.4828348256156943643170928061907716525153212211018915512863424017147592091\
800676364`60.*^-110*y^49 + 7.374789079283503511283930472443242786513851963245\
9823057818066625513397214512962`60.*^-113*y^50 + 
  3.6689850266542637360884045254099124925788883363379831497712623153852471260\
305`60.*^-115*y^51 + 
  1.8258886313714687240774528252855104614209269975633468075177980115705777169\
5`60.*^-117*y^52 + 
  9.089242245993681637151049633839406883891048056977118200298775812330266005`\
60.*^-120*y^53 + 
  4.525844739483112169977832476733155244059609321170483560698581473166802`60.\
*^-122*y^54 + 2.2541571143714379525006965732433761754205346632452561551132189\
761991593894987674603173035`60.*^-124*y^55 + 1.122989419376893473916191061882\
92436999131414687775253548069130717595615061058519767858`60.*^-126*y^56 + 
  5.5958860544217187082119226797705314817593064070299470501900586028345620886\
299169226`60.*^-129*y^57 + 2.789066630643707572285992338055587431012349875878\
519654507017337396519970429638819`60.*^-131*y^58 + 
  1.3904045293925114703581387071163109384094033166578100133305357514388880631\
373506`60.*^-133*y^59 + 6.932844098174721510540893783502432443210261883203238\
4511085217675863494350246`60.*^-136*y^60 + 
  3.4575276066756140663916534362185226997353059179663521132319877948672048145\
4`60.*^-138*y^61 + 
  1.724646424704089311848620001674898148532654561557896451076329931357990006`\
60.*^-140*y^62 + 
  8.604212749965095669626468614157382629051328196199011227748806989246932`60.\
*^-143*y^63 + 4.2933424170312533696499348871908456436525606410537510093919477\
8559917671184675481039054`60.*^-145*y^64 + 2.14264436450245245577001401091719\
8247159847029144727944534588695662782342252008700279`60.*^-147*y^65 + 
  1.0694780512705991748467145312003112221786030381073002985214766343917516695\
235575031`60.*^-149*y^66 + 5.338977369160014010210517597420671284688848882260\
298425697914176086410730121638`60.*^-152*y^67 + 
  2.6656680174210401923358821777597077737436406635708455758903637341269669606\
1486`60.*^-154*y^68 + 
  1.3311080776078289175071491639046853212429048940773191347260323988078101812\
25`60.*^-156*y^69 + 
  6.647792929146757424615737369893078167275670494907112187838658972353252809`\
60.*^-159*y^70 + 
  3.3204451292981594391742413496850783755604100465891952123341739664497633`60.\
*^-161*y^71 + 1.6586992973179342076591800505038507800140221524842607148367031\
39370429863253867236884148`60.*^-163*y^72 + 8.2868507325326784974767134828196\
49690472627975490164883458010501422178152250008336562`60.*^-166*y^73 + 
  4.1405682573951594673556703532167679205199944273678993753930862172822127179\
121798176`60.*^-168*y^74 + 2.069079246155628266877869626697779060563686149083\
93099662762504701497921549581607`60.*^-170*y^75 + 
  1.0340446663980244488627385474614835602961678022430810114044586090103369989\
58915`60.*^-172*y^76 + 
  5.1682653973617782085991437140046182814674053669850991217724432133120713166\
9`60.*^-175*y^77 + 
  2.5834024183228484325956613474881800415555159581718907676921969248572153553`\
60.*^-177*y^78 + 
  1.29145579952545442412951777676572119881851270601183885746126576186483233`6\
0.*^-179*y^79 + 6.45662872908982076364505579454558377663975263865812209415208\
26657507315384041362629201173`60.*^-182*y^80 + 3.2282672393148576026214280771\
8695948973249604816089377965460647496434368273230333182734`60.*^-184*y^81 + 
  1.6142441306534652811812308054099213326950575721126413457738731913715079761\
40274161579`60.*^-186*y^82 + 8.0724201345914667437732143913609651092510792592\
38872005060777748684782161787150031`60.*^-189*y^83 + 
  4.0371221177472273653020260104213321329130746577326020385053294125010783053\
021281`60.*^-191*y^84 + 2.019167928090429313763578246723438790349986560021354\
55032381782200418913894937`60.*^-193*y^85 + 
  1.0099602898088864969459870224837908609006784056736323385198566705014092122\
36`60.*^-195*y^86 + 
  5.052035464235913383831675414741490445244974891880313426198106407729304424`\
60.*^-198*y^87 + 
  2.5273051729046335460445054584996098251371125689490577265297057516758248`60.\
*^-200*y^88 + 1.2643787726054044077605364339565080629325747023813596875937208\
93769928259283741897717453`60.*^-202*y^89 + 6.3259239762641289143185535414059\
06590243756318271458367759585852491569385618483175116`60.*^-205*y^90 + 
  3.1651703491392822643563960061933507475706688633279356509346146226171688472\
485132873`60.*^-207*y^91 + 1.583782998824812915975896608236435059079459043439\
64614607272326523027748564197279`60.*^-209*y^92 + 
  7.9253579288365684775865061357963036976964022954737954027521955221805806477\
1221`60.*^-212*y^93 + 
  3.9661204365923025086988463388973135470804882113518890531379988941913356853\
38`60.*^-214*y^94 + 
  1.9848876479846532683889715931044862094001944680221307657677494611508491434`\
60.*^-216*y^95 + 
  9.9340929846515813830732027435508497723674777959368957324417295412506964`60.\
*^-219*y^96 + 4.9721250452125942867937739619745519458304195812697617372509549\
37661952225902399873956475`60.*^-221*y^97 + 2.4887237312535100850134559220939\
956759858317320152250262617450789635003716448692287788`60.*^-223*y^98 + 
  1.2457516784884700754735463368276812169010052097909273538957337294609516557\
2760826134`60.*^-225*y^99 + 6.23599505064834565410631274298697630386921438606\
283361446284917855275140141196279`60.*^-228*y^100}


==> anc/A_numexpan_CA1CF2_sm2.m <==
{-11686.943080033174950432248012536926815450286950794795249106359110319175825\
35486802`60. + 4219.072697350852115958789363051493228972335606210150259871464\
56612335578559980539`60.*y + 545.17375629374070404388294579848730015852099482\
732115959361263439717112962803901`60.*y^2 + 78.234308097228071879176567385304\
07072529374101548670118012074982770784900155853`60.*y^3 + 
  16.902723868754800168618626150204650294049605112003039366345217533335574130\
00933`60.*y^4 + 3.34532510452692988272760895036283339203681380365397315804506\
984194164269497913`60.*y^5 + 0.6372996297871353767981391852650043732468054904\
7781515951176114105561260219335`60.*y^6 + 0.118774540044179433900066304987494\
54043772231249247731822134992635633990291328`60.*y^7 + 
  0.0218076477301972500552251543610002237978726111258950989322870729920479015\
8514`60.*y^8 + 0.003959595124505405682846045181809876253552213877010693329856\
89881545980231433`60.*y^9 + 0.00071267295082187296387142517584783587032969633\
267689337250043984399696144067`60.*y^10 + 0.000127363533354425419796633450067\
89234434048157840443744096450337912599305925`60.*y^11 + 
  0.0000226276306013637136416302290166176378444945959718843499997099502714584\
9222`60.*y^12 + 
  4.0000884894367050785366513813835943489788666254251159915611741570170005`60.\
*^-6*y^13 + 
  7.0412010071898920833464854933474623355207527753875203409941823732412837`60.\
*^-7*y^14 + 
  1.2348602324042938049879977388208205288272552109247321383840594926679313`60.\
*^-7*y^15 + 2.158656214554497193345813189412420151056784987398068211572123498\
2114669792093991812814747`60.*^-8*y^16 + 3.7627818351112963005720445444220202\
40275902973388114634478280670641034188925007332679066`60.*^-9*y^17 + 
  6.5423270528410458759778237979342119149003249269511759315334050013199247021\
7378052177129`60.*^-10*y^18 + 1.134930369006801184050022518924337395779684889\
0560805160800444229931893283702109683687`60.*^-10*y^19 + 
  1.9648015530751090076466166036578751865514643696250134334348180256562962866\
529984030521`60.*^-11*y^20 + 3.3952001668267632815677961653496319222690239649\
67670848312941477903983236056642254571`60.*^-12*y^21 + 
  5.8570980079901846266247531111078281618508221313837328876939967961523329998\
5496430387`60.*^-13*y^22 + 1.008866505950626736776568797249419781263800922930\
03347101891208972916952294179124535`60.*^-13*y^23 + 
  1.7353008251492106442401677900913176815685820654684763875952921538685065840\
904409146`60.*^-14*y^24 + 2.9809505953845721863966275220292990969186501255214\
71397745981691883622422082425291`60.*^-15*y^25 + 
  5.1146644372944651196501880936262098135530141552325238682521471487354795836\
3888963`60.*^-16*y^26 + 8.765980168040464511995313549085880594732589828911056\
5510034646920595115863759702`60.*^-17*y^27 + 1.500856832884311938917314402618\
3426738004155551212989770442928104818355106403149`60.*^-17*y^28 + 
  2.5672277785260066992024973290317439342277567747071852532883229309588919184\
35602`60.*^-18*y^29 + 4.38736443053795804733196563686940149532832951534787311\
290140608416672299394487`60.*^-19*y^30 + 7.4917332993475062831955865192733379\
557226580328099381692878397248641731975042`60.*^-20*y^31 + 
  1.2782710744509268747391534162559673534271616797811918767315723704695305350\
429`60.*^-20*y^32 + 
  2.1794472335820602725299580870977423889267851317303686878334705150596100237\
13`60.*^-21*y^33 + 
  3.7133968054897368585049054461348688984351212662303891406062456161126523311\
4`60.*^-22*y^34 + 
  6.3228838124687315541243741566095390620923434559739283974703959768295626957`\
60.*^-23*y^35 + 
  1.0759539423498885470972366931502342584257082560523653652644787411956015187`\
60.*^-23*y^36 + 
  1.829874518717929430556452056905766405912737864661755097330294272504715115`\
60.*^-24*y^37 + 
  3.1103656498208659084084573913811608570357965355627031522898863493722585`60.\
*^-25*y^38 + 
  5.2841656250035990892479473505593578826476781162872063251744478780569332`60.\
*^-26*y^39 + 
  8.972792651424488507652011221525818074188774806068658450095789322002325`60.\
*^-27*y^40 + 1.52291491011356773657306075514462142372605611762106760589123367\
05343259482749333841399708`60.*^-27*y^41 + 2.58362955312518238017874302010988\
3280278756084587321114961339400732691957093419566857399`60.*^-28*y^42 + 
  4.3812754786677033903602197244276520098203109433471448867260577850699821745\
3753791026889`60.*^-29*y^43 + 7.426686290393776709848414865116767370180038542\
3055945728365951589828969588525426657292`60.*^-30*y^44 + 
  1.2584087178123977727392163235871196142060483839558265555849106706669579656\
534146451584`60.*^-30*y^45 + 2.1315124669801627780904723090027066497323608328\
54258280265720396873087750550006117218`60.*^-31*y^46 + 
  3.6091129996185449588662425066606385303334315524652239453077849895327051222\
0659175011`60.*^-32*y^47 + 6.108942177392546456921421290985097739186467496833\
3644092522260627813714735195796098`60.*^-33*y^48 + 
  1.0336906047574918526925265026283639636513857399219420297581589637177852508\
391389505`60.*^-33*y^49 + 1.7485572787669102005175889527507133043051980402918\
02530499241886825760130128359133`60.*^-34*y^50 + 
  2.9569179834049383206783849962496386997659433669840356921083032876995244640\
1928783`60.*^-35*y^51 + 4.998893480659724697567333925690238304484755651598864\
8821695579073921199668616751`60.*^-36*y^52 + 8.448672087613673249956647397750\
707685065517704516253603748710502899484182900108`60.*^-37*y^53 + 
  1.4275374333609100908308085593662567413190377568752413576434840785234397042\
66941`60.*^-37*y^54 + 2.41143354610121807429636037520880566889648068555684646\
403661198809695439847724`60.*^-38*y^55 + 4.0724509859804415176071547959046257\
913848628627156190866205713041742029536928`60.*^-39*y^56 + 
  6.8759550286962064629386583397539111332389147910874562053212100676864494744\
77`60.*^-40*y^57 + 
  1.1606743908559682547316012642776983808675273637771135810410799503806518416\
1`60.*^-40*y^58 + 
  1.9588059924208686334761482092532047778247820041039418065344339988362504368`\
60.*^-41*y^59 + 
  3.3050600393897576911716049553920381722513714767395000134444990255561738463`\
60.*^-42*y^60 + 
  5.575416152492116254916360048771951238729044836840173970237889809660438824`\
60.*^-43*y^61 + 
  9.40347076114306337976736741407816899758959287475573497608724108155650369`6\
0.*^-44*y^62 + 
  1.5856773685494039001236145529377816749334126132267938245206029206598946`60.\
*^-44*y^63 + 
  2.6733751688926947816770417004397142541266434124747779553735138431180722`60.\
*^-45*y^64 + 
  4.506360933634473305615614676851663612468217353372037533996969281634151`60.\
*^-46*y^65 + 7.59478439867828539126380590425171182591522573465296590472640360\
96307765032747313966239898`60.*^-47*y^66 + 1.27976627274998062277670547048064\
13145120267256713548945640585736074907982774976582635399`60.*^-47*y^67 + 
  2.1561244490819319717841595573155355724664056073532804449490333960659278743\
2237630979347`60.*^-48*y^68 + 3.632010218114235270161579325347441862475050994\
50078155028801868213500808551276108787043`60.*^-49*y^69 + 
  6.1171960849395476886881915435006160902268323142114930544596997147894221023\
145940930791`60.*^-50*y^70 + 1.0301294124788994601849491437656976215778700885\
794075173292473829340445992444549498367`60.*^-50*y^71 + 
  1.7344711439678787317453509314697862240814737956728393394637164504390259033\
58591284657`60.*^-51*y^72 + 2.91998123219340942930486490997683984587599086384\
718608987361331323738871628831246059`60.*^-52*y^73 + 
  4.9151009400799760997499645280580487506616940284156233548387020811761922759\
898821806`60.*^-53*y^74 + 8.2722921493927389700153149447106843720942308380478\
00497763569650058315175171561381`60.*^-54*y^75 + 
  1.3920726589371518716571677172082396724755069061454148978492768002529407745\
39220994`60.*^-54*y^76 + 2.34229760840341492254840684929048143683677348012750\
363232244575125937757824002162`60.*^-55*y^77 + 3.9406497188525511687792273151\
798209570537478410473491200882162926340169061266214`60.*^-56*y^78 + 
  6.6288863860153396500614577595849890071330575351386674659782087540463293172\
49357`60.*^-57*y^79 + 1.11496606783150815070121442244250021309572584440572140\
1101978633302692397694464`60.*^-57*y^80 + 1.875134192669316649812449605902776\
51224100554669675755254950800062197115369753`60.*^-58*y^81 + 
  3.1532175234206401651038671445374611376681031128326118874440357834336176832\
173`60.*^-59*y^82 + 
  5.3018518454543600300399446401049339603149297474758759328214476388223430735\
54`60.*^-60*y^83 + 
  8.9136274990628629720976347532814056478443614163233897660595682661785266662\
4`60.*^-61*y^84 + 
  1.4984274792896909152022347719695490771882927435305774591259695656360915218\
1`60.*^-61*y^85 + 
  2.5186766135947836961137155665411446624254377430038027191159037598076080317`\
60.*^-62*y^86 + 
  4.233168580885264105348193629854935195150233883022804559640629715460432376`\
60.*^-63*y^87 + 
  7.11403826564843598913364751557326375443072413762143012418587476697300501`6\
0.*^-64*y^88 + 
  1.19543310539287724350087639900605171869453341786058129268065391729811873`6\
0.*^-64*y^89 + 
  2.0086013366630506892974558063874671086694598981638851846051086349957358`60.\
*^-65*y^90 + 3.37460161167847461850355391233560991894110226756669970950933410\
00956464367210300141483861`60.*^-66*y^91 + 5.66907812658733152142661042219421\
1313025909126884018760519826949264705922997869184700866`60.*^-67*y^92 + 
  9.5227940766274496816910051198354613553500497287687679072676003785278000288\
486563844084`60.*^-68*y^93 + 1.5994813606304220130190967985065573054179955022\
6652780634900677083712579294236672749358`60.*^-68*y^94 + 
  2.6863191477315193755457536962520790299017782234114273291447026820280439843\
325760023439`60.*^-69*y^95 + 4.5112867751515847649559698361551170103983159670\
97037264862431169283100348217885059117`60.*^-70*y^96 + 
  7.5754495792390052081715645702944601847386752934459296202308059031798374077\
6577141041`60.*^-71*y^97 + 1.271985790706439791680020961145984190902081074994\
78117539147698518555053983828284612`60.*^-71*y^98 + 
  2.1356136072125913168963210359179112961190311633401021502861306082265661289\
002325443`60.*^-72*y^99 + 3.5853400252049373712903448007169169419175572883914\
99052235203215829766523816792379`60.*^-73*y^100, 
 58035.3176514350931774999964408066273320206660015962379761489795428776022114\
8095145`60. + 4885.1187169385436720831949032973708333355180570863728816269424\
0115262967737385618`60.*y + 421.431273751760067949298959377780521576297941478\
32382167386456812599180779339574`60.*y^2 + 134.890887753806874124583326300936\
81261379927483399955831346274632882840171189858`60.*y^3 + 
  23.766558956910490773488631245516967376120450477954922574087673280344672138\
81905`60.*y^4 + 4.23311313198824271459212354770543797605886117087632960481082\
440102683373194957`60.*y^5 + 0.7567498611803769749017189030544641020078491481\
1773833483760786608677879160871`60.*y^6 + 0.135185304719569815385827838230708\
87309355171523975705637886488581741416956124`60.*y^7 + 
  0.0240877830491545842231997564400191076546438438218040255741418905824294012\
6583`60.*y^8 + 0.004278135312946429998922753657517096078533051731691021685800\
63429358689344968`60.*y^9 + 0.00075723052345731564387746131358467135723838230\
488849088757297155976288242393`60.*y^10 + 0.000133581873774633514475389839739\
10655012209393515398007511891521481262020674`60.*y^11 + 
  0.0000234903387288496494933268274773911929686311740109622150053467650556089\
9802`60.*y^12 + 
  4.11858457738229850259125752649386290347177908992074440520761699833143255`6\
0.*^-6*y^13 + 
  7.2014884923884441672027246538999352058485908482606446736477850074019113`60.\
*^-7*y^14 + 
  1.2560525579454135971061985322468309854604149229460182998608618495710107`60.\
*^-7*y^15 + 2.185718433660052799584101588792285201313674576863336824034523260\
1513447071253626326196423`60.*^-8*y^16 + 3.7954544715459685096116842307527349\
4079582672687609840959311566143898867832851796073813`60.*^-9*y^17 + 
  6.5779615543297097696440775452512881539010223431665170910554406944412745070\
7770251247286`60.*^-10*y^18 + 1.138005720953114354205779355088485102952800869\
08840283673562497605362667009463127778948`60.*^-10*y^19 + 
  1.9655497494897381019444079057329886005984367554220414005926468880414274079\
336818567534`60.*^-11*y^20 + 3.3897287754345714034588578036858786599545739959\
56377415289891935101183571848101401556`60.*^-12*y^21 + 
  5.8376297434548862556538199577731938980856306931219148294755133835907397759\
8141235735`60.*^-13*y^22 + 1.004022223539578622875864934098958227506322558472\
59435062680232338575934690161698603`60.*^-13*y^23 + 
  1.7247472113021069614490474792576240576042532712012232425134939639317824431\
657852062`60.*^-14*y^24 + 2.9595060732654934020609276146433172412612074227471\
67254306426315387835363051829068`60.*^-15*y^25 + 
  5.0729148709609362127255028377898676058976527316324601108617502026858828208\
5630201`60.*^-16*y^26 + 8.687010187975684479452780017551836859998784502795272\
4903857574196890141271635351`60.*^-17*y^27 + 1.486225371304575125281727190361\
1939607041570362134015263908469911500742949581894`60.*^-17*y^28 + 
  2.5405360394803027594280092599809945173820661146129033414784260731852468941\
05802`60.*^-18*y^29 + 4.33925351093055515103873043508884856879096433451697004\
469798516626602121702812`60.*^-19*y^30 + 
  7.4058408278690738706410921976112578813970702044265588196256700202786787507\
66`60.*^-20*y^31 + 1.26305543117782233801556338894289477801089081361978751887\
68696538895104774959`60.*^-20*y^32 + 
  2.1526657403840264193857596524753920580099283121466802043871621275312051375\
55`60.*^-21*y^33 + 
  3.6665112555419540143483736547015445113582806999408463189998676882508432215\
6`60.*^-22*y^34 + 
  6.2411773098786355685020199186009694628488811266582041818797613006368786834`\
60.*^-23*y^35 + 
  1.0617708827026485898816971047939299452679234139911009176778268707360040137`\
60.*^-23*y^36 + 
  1.805338298556698235635469863868087653651320566099034077302113281200410612`\
60.*^-24*y^37 + 
  3.06804449711118697758007983896713354443316693584256766650010918595081904`6\
0.*^-25*y^38 + 
  5.2113582876723523220989844265360377970195392878346635695146282852258752`60.\
*^-26*y^39 + 
  8.847826854287838080310965501687067456751958523526518714642524265185783`60.\
*^-27*y^40 + 1.50150987701103899997191069426612608593346470441807920542751347\
79915202535639517333602484`60.*^-27*y^41 + 2.54703272499888291013868824057550\
3634142611429319154733412584338463229826957754450682107`60.*^-28*y^42 + 
  4.3188079155419574777238028267445004662343682451256139446119781700336951542\
4229721390971`60.*^-29*y^43 + 7.320218298243135128022436855739623950946820805\
6424191113480803932483569944060321122125`60.*^-30*y^44 + 
  1.2402870720451937525344872788209859765401337118741957714899182622530592670\
804868038228`60.*^-30*y^45 + 2.1007058973791146172467502253648597739009798818\
79460747902681922497875292548781363837`60.*^-31*y^46 + 
  3.5568008222565116313085652446253398383918621648781141216026499124815494041\
3338990012`60.*^-32*y^47 + 6.020202640294863310382094336056220751672125179054\
2410919942281225597383319494534087`60.*^-33*y^48 + 
  1.0186514677546804098768611736663613193314848174561386410778291984330826685\
755586073`60.*^-33*y^49 + 1.7230917588030047571995550258021123073245110115128\
03884135197132233920619896318766`60.*^-34*y^50 + 
  2.9138320923261002474541812317357749572568747926889585142238759781515837533\
7289532`60.*^-35*y^51 + 4.926049019959004114698777156483478511007381665355748\
9468476475086235268219889628`60.*^-36*y^52 + 8.325599787076625915462866906676\
855883287188837338203311850799370465816252722567`60.*^-37*y^53 + 
  1.4067573366643415769164998710529457879471722869894509603758453859645756574\
82821`60.*^-37*y^54 + 2.37636825993914430216511141309820416374873285165199226\
887153714707524243794598`60.*^-38*y^55 + 4.0133129171154356407010151555989398\
110785930372583242283375427576110361048533`60.*^-39*y^56 + 
  6.7762693883136214399410732436734302382669123694073193044903152032087115280\
68`60.*^-40*y^57 + 
  1.1438790749225572866431747674048663480029972191547041219474042012960262167\
92`60.*^-40*y^58 + 
  1.9305215889844889861084537876554599118121561641113277780870639378978080883`\
60.*^-41*y^59 + 
  3.2574475162143846692450095787747824909342847835778424143948172736238625648`\
60.*^-42*y^60 + 
  5.495299689313141452693383801837547195130320480596178250372199659137048596`\
60.*^-43*y^61 + 
  9.26871140707805763837071556787871141675138273717365904362414896804275792`6\
0.*^-44*y^62 + 
  1.5630183008297648825270111595404964089145723491294015876127745337611882`60.\
*^-44*y^63 + 
  2.6352879042674396149754996689292869552045799046497239532571374129981365`60.\
*^-45*y^64 + 
  4.442360904443075273845523186344753109459158314946631321056158899383787`60.\
*^-46*y^65 + 7.48727396168560831151313093172059441432652064815701738188857606\
97992027537891448032460237`60.*^-47*y^66 + 1.26171125014793590705670239578538\
99901753546589039471217143980022105223306265248553418353`60.*^-47*y^67 + 
  2.1258114573831569119196540645093455525341172967639130740107082985220492667\
31099173266592`60.*^-48*y^68 + 3.58113001037508101662464058350763664693749444\
608390316718883338850057123051215493373168`60.*^-49*y^69 + 
  6.0318145785726735135156501039699906606261856156819323951621262907750848099\
689884406397`60.*^-50*y^70 + 1.0158049349504617891609328946694016968045111610\
113755517708768856242126179597972630741`60.*^-50*y^71 + 
  1.7104441937720787912781405476797095877678682266694980460543619637489718062\
9991812447`60.*^-51*y^72 + 2.879688389104952352609783420185671926881798582083\
6614325201206275968078452002054797`60.*^-52*y^73 + 
  4.8475438673315025329383982218418386665993743008619015342571869121853824602\
689947561`60.*^-53*y^74 + 8.1590439369521440227513326239121233070831362389286\
81694713499745524362006899469463`60.*^-54*y^75 + 
  1.3730919145291800513113985550622856126631344350430021325296031784849012306\
82269125`60.*^-54*y^76 + 2.31049080782463891090960025815104472388573810146000\
90701170904591491623039185146`60.*^-55*y^77 + 3.88735859384413252397283947756\
69477494845290409937304062403735650340011742221127`60.*^-56*y^78 + 
  6.5396131958710318878251016607975866110329190949140368621822962212550809115\
99079`60.*^-57*y^79 + 1.10001330619001149236528748828460525175574873189435793\
8225381945829427062225014`60.*^-57*y^80 + 
  1.8500927862070624751919045158637582643872225434234194362368534531899248669\
26`60.*^-58*y^81 + 3.11128648836214398515437201608301645672673477666459477499\
97596357529821807752`60.*^-59*y^82 + 
  5.2316490395930523786748867657323605958104702366719489503050149271824138415\
96`60.*^-60*y^83 + 
  8.7961058952163038168560860725710709139191130518436821641480888730476798462\
1`60.*^-61*y^84 + 
  1.4787564308889255155509202676138504019800229564598005500741962109563395459\
5`60.*^-61*y^85 + 
  2.4857546332290942571703290868412119655807308574205855997931921983610498075`\
60.*^-62*y^86 + 
  4.178075758132103712006175301970457672329848340393271834556983223702494254`\
60.*^-63*y^87 + 
  7.02185404134618560193317402317362895136771585857607608217655769047396978`6\
0.*^-64*y^88 + 
  1.18000997681506110228577867843646894188331165368891142145592455470107167`6\
0.*^-64*y^89 + 
  1.9827998731407168003880523271501179662358030547689561186356847941913023`60.\
*^-65*y^90 + 3.33144237024437791284588235666604201951835459735016621821170969\
56478455414222008349629112`60.*^-66*y^91 + 5.59689056052151370124120417943871\
3056948553861322432801368313592481909775825401656713099`60.*^-67*y^92 + 
  9.4020650804929204224206365130932613362357838888519347633708845566158214275\
858571629328`60.*^-68*y^93 + 1.5792919907182162562898135804831624591065719496\
9731111819698686073713637815383309624664`60.*^-68*y^94 + 
  2.6525595508198863232784981961766582568753868504575132622535869912233093406\
568851602765`60.*^-69*y^95 + 4.4548403664652181496156919433817674009346022779\
54874470217714488744549201667397600104`60.*^-70*y^96 + 
  7.4810780131432526201114104424858886273491301256755366596398005845861109077\
1982545437`60.*^-71*y^97 + 1.256209207793590605100952602820305402898542074956\
31992500478003283460948551594711597`60.*^-71*y^98 + 
  2.1092410184391051936204147161604241670840898380634645074409331168456584548\
660939541`60.*^-72*y^99 + 3.5412579865634107329246221011418432975626922845874\
8803474833547263967731900916319`60.*^-73*y^100}


==> anc/A_numexpan_CA1CF2_sm28.m <==
{68921.7890136911793163559117003680406092404945852623127057978682939153634324\
3915839`60. - 9928.8833944326129894731340289028242813828899586192985773762235\
8068945867935087282`60.*y + 266.074430489438178384609171452187541505548310688\
4028354220518336676935061806522`60.*y^2 - 0.002235371867138505336023790662295\
1470323412950542548478697469253381060201239`60.*y^3 - 
  0.0050548498993421472299408839807675270085391486612356568915173513903988047\
4808`60.*y^4 - 0.000097246561760601898934720428264919507992257009061113018196\
18476123461553006`60.*y^5 - 
  1.47678776865298123417523680815814847594731674305202940419396494298184513`6\
0.*^-6*y^6 - 1.33399388716666087879681724599022062389474097338047146115044977\
57969752491065729277340311`60.*^-8*y^7 + 2.8649085442978817470553424225526736\
1645896723170812473253692061537736334827128325766467`60.*^-10*y^8 + 
  2.4836111237711134863280198264420196062612056591252416091871985035285138536\
014992052955`60.*^-11*y^9 + 1.15489065952165100872285872960373920696241841537\
1774064810454683241639402232098308775`60.*^-12*y^10 + 
  4.5582358923496765602531648061183525304184239074126483624262905623090621784\
242694242`60.*^-14*y^11 + 1.6726936918391599077201561880351620896893745367116\
26847537923376339139164778637072`60.*^-15*y^12 + 
  5.8997658537430156527444793815977107147685201052816421749525846759735976451\
0931`60.*^-17*y^13 + 2.031190917813856619024150063575837732838158130455168706\
763843009342358995986455`60.*^-18*y^14 + 6.8822283948148804974225454869654196\
035050743396947819159799975110613295876482`60.*^-20*y^15 + 
  2.3059363101372376257439780154314871720026704738786381951833525356005608687\
16`60.*^-21*y^16 + 
  7.6630076409868635144043877686478947427343105001649192918070856221589010083`\
60.*^-23*y^17 + 
  2.53065746835392445430296987468047737470049789272243244753510148599123298`6\
0.*^-24*y^18 + 
  8.3162942715849777078498673198653460851951319440641921074330391248351449`60.\
*^-26*y^19 + 2.72207290450701882728928490068441576711682191472882629372371180\
44439473644064471386861805`60.*^-27*y^20 + 8.88061935845573926587425851292302\
60061555504406874407563894989780768085449250469286358`60.*^-29*y^21 + 
  2.8892522828225685356765651455869947337316969361187911745457849491924408717\
069654097794`60.*^-30*y^22 + 9.3777618348699069505308605938792777041853543714\
8621643571254176415084853506429161401`60.*^-32*y^23 + 
  3.0375254892602037674076074326130594627730894205791481458458525372424540640\
329652846`60.*^-33*y^24 + 9.8210034054977783146927673657622118245515888634119\
7415901345193534492422356610801`60.*^-35*y^25 + 
  3.1702598852606522323463288955326913757218595354245246738037218315357047482\
522864`60.*^-36*y^26 + 1.0219023281749000635304136384814026144050224536731907\
26129325001806478893131036`60.*^-37*y^27 + 3.28972782501848587656310938439947\
71043198572516002505957664803528493388840717`60.*^-39*y^28 + 
  1.0577859770577424185090301506652073080213367278180807201199356472556483544\
2`60.*^-40*y^29 + 
  3.3975564290119019225401757999734342331286271650858343893277586060346205225`\
60.*^-42*y^30 + 
  1.090195504784578300071727884362383839177322363474805035845353271815229508`\
60.*^-43*y^31 + 
  3.4949732420082946090374251149662515110956789641340640873360535913668334`60.\
*^-45*y^32 + 1.11947394156749960163585686436638117899586873764451369248459906\
306841877639744255551579719`60.*^-46*y^33 + 3.5829466971591573194811773403101\
45506699782526057739882779433547898373427561824345019228`60.*^-48*y^34 + 
  1.1458972473651443749856987926567141091606642311768405733412657189289441039\
8039255565714`60.*^-49*y^35 + 3.662269794425985658680132112925102513473435162\
430988133096298877470863140332852945191`60.*^-51*y^36 + 
  1.1696950277500076899082361869603767050625299857536488607954134758486579737\
8626224305`60.*^-52*y^37 + 3.733611846768369749001614290929436465944955529115\
60182706788199549277589271064445`60.*^-54*y^38 + 
  1.1910635714565997659224174592688589426997513645816043531309906414484281771\
6184741`60.*^-55*y^39 + 3.797551603106750246859737467819967207693875454289106\
906304284041468335947049734`60.*^-57*y^40 + 1.2101743336943270478096094031442\
6588545755416472735917018202444054679498849717`60.*^-58*y^41 + 
  3.8545991462870928637648986566523230477890523074333927245218176627956225236\
9`60.*^-60*y^42 + 
  1.2271796319130078865219986067335415422634878015298340827021422090051412252\
4`60.*^-61*y^43 + 
  3.905210818473369013334572074967902401822857071244841578831502049582454038`\
60.*^-63*y^44 + 
  1.24221658533889933875370802676294670708524055693036740999972859057237609`6\
0.*^-64*y^45 + 3.949799693246613799489109033052913410947324847735011146018062\
2652431946517276666079012857`60.*^-66*y^46 + 1.255409917936587220631131210830\
650929985406375818406497292243025483816020864799782085214`60.*^-67*y^47 + 
  3.9887431286352550504808164863906441554075629292905956649847497961244826314\
341947112187`60.*^-69*y^48 + 1.2668740070735190853897342823461593175647898133\
14443183641209360909428157017045514408`60.*^-70*y^49 + 
  4.0223883594006319326727480938654236631746528922470333488577155917560709797\
685020095`60.*^-72*y^50 + 1.2767144195425221213712091891612025005774792794169\
36449418746620408941637789635458`60.*^-73*y^51 + 
  4.0510567414111034967520986724852186260854438288480913071917591388978829553\
777869`60.*^-75*y^52 + 1.2850290912102924805414291217220302019733457658194780\
40701697269693545455983373`60.*^-76*y^53 + 4.07504704869962166103511313775532\
31628411568074499642947608626866457446015078`60.*^-78*y^54 + 
  1.2919092535158662282595838191317519678170374168884036381800046770324426036\
97`60.*^-79*y^55 + 
  4.0946380905260790650984312571192540153775575205109096674264323985327080034`\
60.*^-81*y^56 + 
  1.297440176386557363441591258994718569866832551161963385238281113952548103`\
60.*^-82*y^57 + 
  4.1100908303498101016858032133873751717260227273313743978215128421120345`60.\
*^-84*y^58 + 1.30170177535747728305110734928508010500892698058467363221059848\
90298342503246584731082389`60.*^-85*y^59 + 4.12165013281617232824917104900277\
133971091074227474165908456276018980395381622029526853`60.*^-87*y^60 + 
  1.3047691163205191619206208384764005896630495652719541772361194602845771054\
230780430076`60.*^-88*y^61 + 4.1295462277436288415389464845937468519070271002\
277378472497855597106400273972005519`60.*^-90*y^62 + 
  1.3067128416937924424066252787425137800295455250833453097080250834751907359\
327493156`60.*^-91*y^63 + 4.1339959549835506215274200328398445693549952484350\
8381027154051784167130512409704`60.*^-93*y^64 + 
  1.3075995352296753803651891203472591507069401226522348818621299832459757370\
265961`60.*^-94*y^65 + 4.1352038367545526041801157916929297937492044900250430\
7215233050105595117289024`60.*^-96*y^66 + 1.307492038124178454334901256302759\
7001202731377590496301483950707764513819762`60.*^-97*y^67 + 
  4.1333630119914725197609220909052963110682805265281433405007096109603441682\
1`60.*^-99*y^68 + 
  1.306449725884829876604750334696640069660771553231231386562384092952076748`\
60.*^-100*y^69 + 
  4.12865605869932052342122287297918335447848996440752979203086288447606064`6\
0.*^-102*y^70 + 
  1.3045287531257310464785515897130095560939504094548275934244826789610017`60.\
*^-103*y^71 + 4.1212557241551812835134224402826894285327216159049608215891213\
63094563690683690239615942`60.*^-105*y^72 + 1.3017822718015121157228826853555\
8810787586285621763577155199971722732356077432319943265`60.*^-106*y^73 + 
  4.1113255783200450553238594304882663098045740208439608911669634546095883554\
83256483083`60.*^-108*y^74 + 1.2982606271760543062625481448050156911080485336\
7285286015713275575426237234554914425`60.*^-109*y^75 + 
  4.0990206025127316113913759338860993770786056017823962806191918416950901957\
60999675`60.*^-111*y^76 + 1.2940115349179754486339301065873112222472187973295\
5337624679467266104880350630122`60.*^-112*y^77 + 
  4.0844877229219715897441397886953340960871234440257551420972456539658653939\
11257`60.*^-114*y^78 + 1.2890802420344740592845809746508156862465976143818403\
2906958742580143069147257`60.*^-115*y^79 + 
  4.0678662966574009084695992689878414517077096743067884018978919342163435102\
49`60.*^-117*y^80 + 
  1.2835096738367244767718710929702362601143979312255054180835624048461062706\
9`60.*^-118*y^81 + 
  4.049288556602999492868371763688364704123954009421808852971553798280751618`\
60.*^-120*y^82 + 
  1.27734056873042014096243180787402595274758938476494255590358568055128488`6\
0.*^-121*y^83 + 
  4.028880020222387942556520751671273843152217860114787152546941603170258`60.\
*^-123*y^84 + 1.2706116023135808283625955677003620344042722637284926898659643\
272194164183768014386343645`60.*^-124*y^85 + 4.006759866592225658753864326669\
18232547866672225886626184223563581064999881399301372586`60.*^-126*y^86 + 
  1.2633595020183211494609801905557641342158116425159073481447122173606722307\
804129083906`60.*^-127*y^87 + 3.983041285248389528390188481361041375075824755\
46136307815384446309256536584393396962`60.*^-129*y^88 + 
  1.2556191533379111272476350082360016512732993870819045820732371359557017021\
892916094`60.*^-130*y^89 + 3.957831799876345403639832829640763218587027177782\
63470164060685133711366760542396`60.*^-132*y^90 + 
  1.2474236985234011999425706753553041475730901133425235109382169185896666303\
630274`60.*^-133*y^91 + 3.931233569430229994558627189533221906197989322793755\
88415410182773022782498208`60.*^-135*y^92 + 1.2388046285066337252178456915185\
073736522124868575282978788905427219875134907`60.*^-136*y^93 + 
  3.9033436689008742944739832391822375474282364487768385980352641068773672751\
4`60.*^-138*y^94 + 
  1.2297918687021143748051728107661203486386400635451811964303365453959890739`\
60.*^-139*y^95 + 
  3.8742543516534647333441000207172441617861319266032883517058948792536718`60.\
*^-141*y^96 + 
  1.2204138592540580204336466496801141745289101172766936158044568454678694`60.\
*^-142*y^97 + 3.8440532950072143069939494965578953673481789475302457725042553\
63289614087807115634773435`60.*^-144*y^98 + 1.2106976302232136629650808807175\
3155599266591638380843405456725166184442377258698388147`60.*^-145*y^99 + 
  3.8128238305219438874475798993397244799669756537818479450561712938302481997\
74093250911`60.*^-147*y^100, -212426.3847911004353610460006634864500305471702\
9505974847857568394155688022156151111`60. + 18825.162388294740059053081340734\
84263997943374193407391196309287394960978056802959`60.*y - 
  338.24178501080811092915901688144138236153627085449712783096822939609899942\
02667`60.*y^2 - 0.17675694772443085018556994561352652527272816362085947288246\
891771822949292621`60.*y^3 + 0.0053584917397127830873796778956617953590960991\
3671273297556316469719725754635`60.*y^4 + 0.000182263941868263558923202454840\
44317026170770473481483637190764229545877749`60.*y^5 + 
  5.39810039837625481684411158773144806335682132660276165163044674004526129`6\
0.*^-6*y^6 + 
  1.6001309373892131568057439513673681293975777907193679963889350189426095`60.\
*^-7*y^7 + 4.8083028531669780439776537081253558702417437794912063804509755350\
21052801229875554175424`60.*^-9*y^8 + 1.4624623354317911378393418577330832966\
1328212806737622087096020085472574381099338237031`60.*^-10*y^9 + 
  4.4895777943382824813905358815151059525993432173719972359673576736740140250\
52329668642`60.*^-12*y^10 + 1.38790214405671877947537126782820119102840108935\
379370210392487088098230439460658757`60.*^-13*y^11 + 
  4.3133988905999280464856476881206956511269341281706428149526392000913199877\
08022321`60.*^-15*y^12 + 1.34606097763025521075314725334148418296952287707470\
270515663444822655016051507704`60.*^-16*y^13 + 4.2141577066682907597820157183\
13474670672033545576378404546121579321535060497853`60.*^-18*y^14 + 
  1.3227276522083764836837642375090723579585211851280607077086369154371924377\
4464`60.*^-19*y^15 + 
  4.1602892216952740217266950450949672512001013831353570088353327519876627726\
35`60.*^-21*y^16 + 
  1.3106841203623192545568029783364686540713723367368415416299360040853827800\
3`60.*^-22*y^17 + 
  4.134826839509369460183983353563762723862744063553775754123957195499490778`\
60.*^-24*y^18 + 
  1.30584416449813906173433013474543723461141940479378412220060464551321466`6\
0.*^-25*y^19 + 
  4.127722773481974772592161775138940096320522527245578164894571367659903`60.\
*^-27*y^20 + 1.30569346321463526907897272712485424425847067602982505720866105\
3745748862504071498976278`60.*^-28*y^21 + 4.132592419634986592524055661352751\
4989358675183472335163373787619980637360318227441395`60.*^-30*y^22 + 
  1.3085908192763375904535409295872544568199753062417354691896685219490791565\
56343070701`60.*^-31*y^23 + 4.14517368179703720537968533573123588078455806860\
61391185075406080132911929515865676`60.*^-33*y^24 + 
  1.3134199144348395496943287339990145105057363723575913973458935210675888928\
42062498`60.*^-34*y^25 + 4.16252187014338591716163160360978049907343969613035\
58525812208065151647507945998`60.*^-36*y^26 + 1.31939938012825105222027880762\
7175931528962496563553053928122240893598240283874`60.*^-37*y^27 + 
  4.1825535095198877986715032692781501398833300178583395743618829311104163740\
715`60.*^-39*y^28 + 
  1.3259714609290307779464874960337437025908783386618071101055880851819742596\
56`60.*^-40*y^29 + 
  4.2037707404920007229287283698340146880878885144831289009626379248486916659`\
60.*^-42*y^30 + 
  1.332732931014061778919960493082757821421167118506178517900349179173690284`\
60.*^-43*y^31 + 
  4.2250862039780545129613060181870871669269916244889137496816214787065553`60.\
*^-45*y^32 + 1.33939026074488988438487230544150074443437274117526193082893785\
658350661486114857295539348`60.*^-46*y^33 + 4.2457072294955828107969093231879\
34026648815023039894010747215987223210840117830456309104`60.*^-48*y^34 + 
  1.3457294600345779858416960265671755118095541011724315109987196777380148023\
2241136355859`60.*^-49*y^35 + 4.265056739764205737067885467976411375633586883\
863455204308867398763929959783659776584`60.*^-51*y^36 + 
  1.3515951968740846414424524592891213091615749654340447762357346508539336852\
0860439453`60.*^-52*y^37 + 4.282717793996417375090174431959760079074514032453\
829713679937480821872191426288531`60.*^-54*y^38 + 
  1.3568759890823458291737523861105000678063869660400625522675936078260314828\
0182153`60.*^-55*y^39 + 4.298393849436818761602819655946404295804695951647461\
15941762487495075973935936`60.*^-57*y^40 + 1.36149349157691540803108687378608\
756358330617538862721303632695043730952304153`60.*^-58*y^41 + 
  4.3118797602417594120306973691417353946352919808498131002975701741828041155\
42`60.*^-60*y^42 + 
  1.3653946147550339252443716674881899998501003454502251564506285435254541797\
6`60.*^-61*y^43 + 
  4.323040280531516205227285076930242192594344853601985760620766080628268739`\
60.*^-63*y^44 + 
  1.36854564167127072883287214158522983549129099970767699868784885001753301`6\
0.*^-64*y^45 + 4.331793915618839011465643595683256975117725109837270628790706\
069771769556104068802582433`60.*^-66*y^46 + 1.3709277822955428184550194835587\
58666965531438425884529215753625683976779515504764295774`60.*^-67*y^47 + 
  4.3381006500498318562878821461004479999638231682430014078524311286787120273\
911024662994`60.*^-69*y^48 + 1.3725337775035250162343416934868328296646930286\
01247203396162011863207594287512933217`60.*^-70*y^49 + 
  4.3419525279389150154026302674688604871434902178265337733544350205679987187\
672832201`60.*^-72*y^50 + 1.3733652806244539416754162373111199784620904938282\
71833024309580559886263605850544`60.*^-73*y^51 + 
  4.3433663595390897368446263014177658205939997736496002437720522267787447604\
513187`60.*^-75*y^52 + 1.3734308221062260340690567426226732133583554019042650\
23351044258314343231230439`60.*^-76*y^53 + 4.34237803141646761250289445041276\
94433151796825898572808522354342833626920401`60.*^-78*y^54 + 
  1.3727442163322620052223554511849591708938489613934165369099106424466275926\
96`60.*^-79*y^55 + 
  4.3390380387599707325110306065097754496720486262494319553788717729001300027`\
60.*^-81*y^56 + 
  1.371323307037458964273518940073814949731003311120853243080445544688273429`\
60.*^-82*y^57 + 
  4.333407957889606844829008209619614431977856191683762936454370455188503`60.\
*^-84*y^58 + 1.36918897434508877669484752998666216126297801274691665094508293\
4390159062815491823741032`60.*^-85*y^59 + 4.325557648221097546993871493888231\
20765976693499564968609771265999620045388384064264304`60.*^-87*y^60 + 
  1.3663643455817151242115046548854540670753326631368905192856502203764226668\
11804618283`60.*^-88*y^61 + 4.31556302453429145088641159062285743410005289540\
968230748308844696263598010701295129`60.*^-90*y^62 + 
  1.3628741659771435456635969928294267591348981323960699780039600288701061919\
917368267`60.*^-91*y^63 + 4.3035042782201428580510937567657236939231043866105\
1365236131948144250088439250603`60.*^-93*y^64 + 
  1.3587442956415615859237857151088360938018827115807252971173051964889949252\
496502`60.*^-94*y^65 + 4.2894644542183534099404563349538733336539680712635172\
7744833880189322781100243`60.*^-96*y^66 + 1.354001306873958081191518935564298\
6109952645398910548636968832432701915096575`60.*^-97*y^67 + 
  4.2735283113458582750775449867957334104723466511083800001134972370268849868\
7`60.*^-99*y^68 + 
  1.348672161618260231988189801721937725886201344774377256584997985527352607`\
60.*^-100*y^69 + 
  4.25578140957186903570480511069745294421319267482211227571809496888604583`6\
0.*^-102*y^70 + 
  1.3427839532556316898377223144562710851049013078225965507892655096147114`60.\
*^-103*y^71 + 4.2363093798751429263377786145100055126168644102679601728612585\
21442223218249026202477103`60.*^-105*y^72 + 1.3363637002656604511758062480359\
362065890709870510994195848238380121276083401956918003`60.*^-106*y^73 + 
  4.2151973415952250055450061991607374262149697785566448559982105237488594916\
56740152996`60.*^-108*y^74 + 1.3294381818667908903714464461609134705787302240\
1362512011900240875407556243622488967`60.*^-109*y^75 + 
  4.1925294393647536104293976563104435901170492960651541090159251061192150072\
72981753`60.*^-111*y^76 + 1.3220338077471706803582639458019369601588687376118\
6329692645004381294808291267881`60.*^-112*y^77 + 
  4.1683884772983374933489392611767526200062741675356023544064731695724617599\
02739`60.*^-114*y^78 + 1.3141765155604622998851856696487340820822421205691965\
5828364301568925585380358`60.*^-115*y^79 + 
  4.1428556324938854364400489188850517684199914569375809751579042703959112263\
85`60.*^-117*y^80 + 
  1.3058916910903272384686850603797653981787447773805463139674008325560647742\
3`60.*^-118*y^81 + 
  4.116010233356364276211990298060964958254911483241247694178384372342849867`\
60.*^-120*y^82 + 
  1.29720410695930106054323187685823841450214816886044786630258355104972277`6\
0.*^-121*y^83 + 
  4.087929590993001660037011299566013470295599506882956502470718873110117`60.\
*^-123*y^84 + 1.2881378765306347139535635738754127913536819864521105245716007\
363205639119259485756952003`60.*^-124*y^85 + 4.058688874112463327272310258481\
51597366080036468726110721320794346779390891738300874795`60.*^-126*y^86 + 
  1.2787164202693403571997803960557337242509298058758181226512519331325478636\
827708869973`60.*^-127*y^87 + 4.028361019609857776821677069165167464938190332\
60020380189399703218644506827338526599`60.*^-129*y^88 + 
  1.2689624423246961460332971953337124771852113829591264298969612828334718499\
898331738`60.*^-130*y^89 + 3.997016672427457525577876259134641646349690353680\
91926455213282579864794803411817`60.*^-132*y^90 + 
  1.2588979154966021850227112353427546361227700056237154920837420995957667397\
227515`60.*^-133*y^91 + 3.964724149419357620661895206305783831384785863938684\
64573847392501047578100603`60.*^-135*y^92 + 1.2485440730723535299222463294244\
141463758799276169634185022832671584637752847`60.*^-136*y^93 + 
  3.9315494228724012352716232781956532092755120854325430319140743118209884967\
5`60.*^-138*y^94 + 
  1.2379214062840853527115468383757883582871369883755161769433691348160515156`\
60.*^-139*y^95 + 
  3.89755612008883657874657907580262237483774259856503171903806151426078965`6\
0.*^-141*y^96 + 
  1.2270496663524489912937185976191304021787421551827833411473767824499198`60.\
*^-142*y^97 + 3.8628055360522206814749681090773635281882874554665690071300638\
94345828473613687547789589`60.*^-144*y^98 + 1.2159478702585015634355488047315\
0895178339359997435327809689931954951393448734521074663`60.*^-145*y^99 + 
  3.8273566567037494145355379823091026581411346377857191620943917538974139452\
36230203752`60.*^-147*y^100}


==> anc/A_numexpan_CA1CF2_sm4.m <==
{-18377.197866126589023422591913907687438347510834044856784643969958836920802\
56296672`60. + 2618.953531219520928449617166678810869498227236865614876976986\
65606177251210909375`60.*y + 313.47652322856241398856042318847063168306726581\
26640657271117418652063587902953`60.*y^2 + 16.2704391763033507600687914859168\
0771884110098030287821351794279011545704941142`60.*y^3 + 
  2.9784109306009331998637949229874505850860148570853748224459984798644022783\
1435`60.*y^4 + 0.459517042577567538901680789012723682052127066197175197258206\
51111995008868181`60.*y^5 + 0.06661802278340145189336396951996258607835605781\
747575246084387130468266379838`60.*y^6 + 0.0093739193605512370363620829761229\
3066022166324342005896428915832068524287413`60.*y^7 + 
  0.0012954415548083422643200038557331162238430741164685481847890228001281847\
3459`60.*y^8 + 0.000176797534969350626053462628275027738339948121650723216575\
87620550218698859`60.*y^9 + 0.00002390222388669976981049156698497705644703124\
767299155189324768066324430615`60.*y^10 + 
  3.20742580383544232459086218725392001585842104350079492089538321967436073`6\
0.*^-6*y^11 + 
  4.2777993215586767395938202994572239602620375941867294209172663831014329`60.\
*^-7*y^12 + 5.676245209931291883289155912336610136384023784250311716616241655\
11948939562737963099884`60.*^-8*y^13 + 7.499077153779772982767808179584726882\
061747088140566915895079745599379535742055432835254`60.*^-9*y^14 + 
  9.8700374586430521986808792201538735534179677516589165156149757774568560342\
6423943910489`60.*^-10*y^15 + 1.294796860962222699845598055103429978419480987\
18339579051747427078022885234488319751862`60.*^-10*y^16 + 
  1.6936593372117275216786825844081693435794049816569006290837214155536003834\
792610667775`60.*^-11*y^17 + 2.2096978873344284706167760823276932362101899628\
35550065904450791240641649650294952802`60.*^-12*y^18 + 
  2.8763414640783975265095377168533254814500734206483471044463534455724870815\
2005087628`60.*^-13*y^19 + 3.736363084773909818515753454953045357859879608536\
4274843267034318651948125724268501`60.*^-14*y^20 + 
  4.8444531956771796723970285594601682022693561699561414256010992402979959800\
35945736`60.*^-15*y^21 + 6.27049364820925797278729026288576322288373959850911\
584302740962350649921758830882`60.*^-16*y^22 + 8.1037213362721683637004838019\
538081399090439833615768273031193787265983062384998`60.*^-17*y^23 + 
  1.0458021178695338762621107887998887727912257722686191276513905888553208809\
2987`60.*^-17*y^24 + 1.347865224835558012279411590737667080732550243033682356\
553494982758320083556372`60.*^-18*y^25 + 1.7350792020580877046978490552299830\
3247261949151332380062976486760396548887589`60.*^-19*y^26 + 
  2.2310386451156178038215616479147286081821571949252866139056881003355751953\
122`60.*^-20*y^27 + 
  2.8657923601215597450691684813849043337391864605852233291047310524484365622\
74`60.*^-21*y^28 + 
  3.6775913007014557519836627721302331036278140961439445929909638311054474925\
1`60.*^-22*y^29 + 
  4.7151061047474460632859837031712829135079508157188303828659303645798872542`\
60.*^-23*y^30 + 
  6.04023956851025318656889692624716902739934316415607071161899924878989692`6\
0.*^-24*y^31 + 
  7.73169266604304337670720390036478009466734264150453972877962892719390855`6\
0.*^-25*y^32 + 
  9.8894847832045256166920292319299725507145615416377294144779111442141781`60.\
*^-26*y^33 + 
  1.2640682000847807039264477193525829006737270091052118684458429603444515`60.\
*^-26*y^34 + 1.61466544517101736133161318464242575352586557481218763369698259\
13305337078764181869188611`60.*^-27*y^35 + 2.06122686755308683393894486877195\
4176759699279277606102428389536748323501313213148819115`60.*^-28*y^36 + 
  2.6297528158152430472819234501161836255363420735287451044628886473352502041\
8765907358724`60.*^-29*y^37 + 3.353231073150752549047338628166973646483034403\
663031713289321328095822615419768294405`60.*^-30*y^38 + 
  4.2735022636633415936478523067646650560535962312623201636282960644229268390\
101511572`60.*^-31*y^39 + 5.4436205151484030155360611275732102367076988208835\
5768347444595649408817683217792218`60.*^-32*y^40 + 
  6.9308402540664150260082871346098942412461643139578105882796873538462194608\
596618593`60.*^-33*y^41 + 8.8203944553974339676350967268239383594486283654962\
74535811266099082564009033995053`60.*^-34*y^42 + 
  1.1220273152263108864495365660566872603760047872958311775878872003132719388\
77042669`60.*^-34*y^43 + 1.42672658903334895131583533124090943566273044138183\
893235870082466890673728081715`60.*^-35*y^44 + 1.8134601069013069572787605541\
725342652797569590459278257785823520243048844326748`60.*^-36*y^45 + 
  2.3041602500663830011617092102611910407190690816280899725342370199535930886\
4392`60.*^-37*y^46 + 2.926589377459038111696288766663875719510790470717867217\
41203709553052925658391`60.*^-38*y^47 + 3.71588201009433207931224562188194067\
18791667010212578398201595507029412514453`60.*^-39*y^48 + 
  4.7164932751046495274698358351019965638048581237420284858646690132768640070\
38`60.*^-40*y^49 + 
  5.9846602481503244400364376587937307218301712565480991346230389945871633225\
5`60.*^-41*y^50 + 
  7.5915107371008751980173306954087696387696752411353699383603227091081820304`\
60.*^-42*y^51 + 
  9.626989235661777076187135355445213653513220083114977943957975718159142855`\
60.*^-43*y^52 + 
  1.220481413854890112876293207620524634439302828832024893277765350913396676`\
60.*^-43*y^53 + 
  1.5468736237764647871068349471055916503935492310978158086711402127144009`60.\
*^-44*y^54 + 
  1.9600439020385891876876451505256552165085505221773625602852572929047803`60.\
*^-45*y^55 + 
  2.482951015058460745684241684697964496273819627608342063083266364110049`60.\
*^-46*y^56 + 3.14460255138255234241168100402780116889583354881727702116977182\
09733767203609450600314741`60.*^-47*y^57 + 3.98164283382249491965396833129663\
1706654845821828241893211990078646267418355348650146895`60.*^-48*y^58 + 
  5.0403563753604479639642833954991042347312080449443414606256594918992069469\
6062477813684`60.*^-49*y^59 + 6.379195323045392120366405418494619870973346898\
2834888054113381612349208860861046647235`60.*^-50*y^60 + 
  8.0719675654676578656808589509321989663795319797403181390372692867147787594\
43933305613`60.*^-51*y^61 + 1.02118577442030530704250390920779101447659171451\
7767426755033817903769222413547828979`60.*^-51*y^62 + 
  1.2916498209072148946852792985474243974613276979799665832184398397079020251\
761188522`60.*^-52*y^63 + 1.6334363384397321576488579801045408293347721595699\
38787119352810503375372892920994`60.*^-53*y^64 + 
  2.0652832081040330830503889951234929284552082893612419473939686334836713882\
06748434`60.*^-54*y^65 + 2.61083517883199092722363083493095224591097201608474\
85277681448986752431023219606`60.*^-55*y^66 + 3.29992516826430480942618654142\
54356962510986679232092373670275570744955876734296`60.*^-56*y^67 + 
  4.1701893000833110730739575587969906159224107243971328236648552386800449115\
28649`60.*^-57*y^68 + 5.26910241022792986861906481330280822622579693095544390\
972579387973658768472362`60.*^-58*y^69 + 6.6565432493631691612413383867054498\
451970419471720023178415884645433978955624`60.*^-59*y^70 + 
  8.4080269276632932823839715751398387898633102131917032202935533547275899063\
02`60.*^-60*y^71 + 
  1.0618777795610046261770925498933147723307300162297301715822310001122009756\
38`60.*^-60*y^72 + 
  1.3408860824800790069150026130678979309504698401977336004361073086313314802`\
60.*^-61*y^73 + 
  1.6929646027985975397449816091599769757100436381420797806442197192923239765`\
60.*^-62*y^74 + 
  2.137195153446323862220542391146876274539420613792423326682590598779468042`\
60.*^-63*y^75 + 
  2.69763003850552685564667550716369153667042776974172869321432769813847622`6\
0.*^-64*y^76 + 
  3.4045838671462988922931369093809475208697801271204154252642737285808633`60.\
*^-65*y^77 + 4.29626042810475510345022860713875305798444752251906758352358806\
79944923163669328602660738`60.*^-66*y^78 + 5.42080137197853975145696878858606\
7844869656063041304765089567992337175936934023119916878`60.*^-67*y^79 + 
  6.8388658704897282903017671543487048020203648973478850240830629482428638780\
5506064734359`60.*^-68*y^80 + 8.626878630506438306734670044560770800709479953\
726292032362781683955099727777105807096`60.*^-69*y^81 + 
  1.0881119127454026473625227492997838013695712577492411904790973711653101175\
30988555068`60.*^-69*y^82 + 1.37228695631229894122051027942902904929198166158\
1643672678669576593365354660536734449`60.*^-70*y^83 + 
  1.7304895204742989160321740888272690471852920690352359355715122681390070654\
6707597662`60.*^-71*y^84 + 2.181960139015756853974794276925044312709163951693\
8188785325129260773799421051884743`60.*^-72*y^85 + 
  2.7509300315197969995363206948832976543301348276052831013251032050040231669\
8862511`60.*^-73*y^86 + 3.467913243963084626505778403368105948866418502732441\
16092195323568622297688548729`60.*^-74*y^87 + 4.37133278478076744957686645495\
19050412951824259732850014725681506007580203048638`60.*^-75*y^88 + 
  5.5095669584010598695033610452345059671508610881450078261762063110463245760\
82659`60.*^-76*y^89 + 6.94352431580952428816415002981512245596105966746708117\
235143052973966589971054`60.*^-77*y^90 + 
  8.7498835783546607588802263246763812293382921931176019909324126593254238786\
37`60.*^-78*y^91 + 1.10251700172071719456798118152331354935906656439703791812\
95257600510298631212`60.*^-78*y^92 + 
  1.3890883934762946031165642835104259615463639802220130860631992709538353266\
74`60.*^-79*y^93 + 
  1.7499952418534990954320350420692885195419414478491561716699801480734128691\
7`60.*^-80*y^94 + 
  2.2044845341729830020429196776508468418371268385901020245642904867975463964`\
60.*^-81*y^95 + 
  2.776778433603092578156492761685017309109217589337496632385077724163884361`\
60.*^-82*y^96 + 
  3.49735837708021030844042280051975594912045035870466933663859860468840352`6\
0.*^-83*y^97 + 
  4.4045801431438657327218348655737067265303084858128654900791685233276294`60.\
*^-84*y^98 + 
  5.54670508763690990021348624050531137914788336006941241961593694853371`60.*^\
-85*y^99 + 6.9844546512516391889503913885356647759353681169528407274486696052\
99326027819770976518639`60.*^-86*y^100, 49152.1609244109921296942828952215152\
8552780254705013024236529656646034444135945262`60. + 
  4293.8709788020079451500887908108466391883373501331567510824573490038660364\
1487072`60.*y - 35.8561077732051358596540818913291288391187915166001994537112\
9760331497558361182`60.*y^2 + 40.73915147388336886201016402554817343165438222\
705481341824115401363554063635978`60.*y^3 + 5.2199273193440163382978622799837\
7454699734891164936949603450077472902464214113`60.*y^4 + 
  0.6775133310945372259207801427786724014276529002090809795464241529513489847\
8684`60.*y^5 + 0.088899201934905113124002426288229727012930715971175549744491\
8436515204557595`60.*y^6 + 0.011716622733725457102933086257770820124138125413\
40244110336615966091308232141`60.*y^7 + 0.00154597659478090324802955156024144\
973741868515437051015194970531634915256974`60.*y^8 + 
  0.0002038794107629095599055354261891765259370682319580573212339031741042064\
8101`60.*y^9 + 0.000026849929942794626976255658564470629473016633961626196341\
21105105944608917`60.*y^10 + 
  3.52964335426240122098508756916947669672394094094428873476643290065711618`6\
0.*^-6*y^11 + 
  4.6308340665904637369998061700770491181139894875066817254941517843466622`60.\
*^-7*y^12 + 
  6.063306624734318405424039691165666830319178231694603161097402435298596`60.\
*^-8*y^13 + 7.923105897124007781780840806083476851683074381685733588155980073\
586152636189491475544896`60.*^-9*y^14 + 1.03335208607481516597267021585504805\
3081470887385181359925781498477675680690477138398881`60.*^-9*y^15 + 
  1.3452664892038445908903076378120722198165049611819714642586175629713408499\
9867536670182`60.*^-10*y^16 + 1.748314091007266926550908206264173248207879627\
1742130759559328419125608880205334272797`60.*^-11*y^17 + 
  2.2684357475050545638144918380473262016628213717308643313538200947993868212\
8066545599`60.*^-12*y^18 + 2.938821486551776128632582864651111933684222278963\
8650987891727733584956904886773135`60.*^-13*y^19 + 
  3.8019073885750196102630133435331917016934910440859906336147439743780272550\
751275983`60.*^-14*y^20 + 4.9119165615803413368591181393079469440057136086347\
06459111017301908064223779579094`60.*^-15*y^21 + 
  6.3380911298300108974628605891394680886006278561578837341911285184323311237\
3891648`60.*^-16*y^22 + 8.168801547901034997313108759495583261130501348668388\
7245071594072654762644517519`60.*^-17*y^23 + 1.051676944025227930594211870701\
2697060969733191259644885036643390251972702700957`60.*^-17*y^24 + 
  1.3525703334329915252879557522039100488226486753285248021906175520366151126\
23703`60.*^-18*y^25 + 1.73787266205018739521548976666557691418787472818531267\
354142640628764133442535`60.*^-19*y^26 + 2.2309078280424531522631797610818892\
718735829357337816972241409560518012873263`60.*^-20*y^27 + 
  2.8613694994180837796076853014715324095899598310660665178724635248388573554\
02`60.*^-21*y^28 + 
  3.6670445262492610361840502949332997461076520087590147728906181363899053954\
4`60.*^-22*y^29 + 
  4.6959991128045946017018019001027265407909196598682575896333696671582151895`\
60.*^-23*y^30 + 
  6.009351227167334520766567399164312517831705608379427327008661702261979815`\
60.*^-24*y^31 + 
  7.68478549926809501252896837195171477505064517919970416256751320327096585`6\
0.*^-25*y^32 + 
  9.8210082911101886422634015845376463825199123217581843534256506433610794`60.\
*^-26*y^33 + 
  1.2543392994464809888191597673893962503898344490146071411891834650655169`60.\
*^-26*y^34 + 1.60111317984540026322877167365245159888823199594519529717390842\
8018491785131246242635788`60.*^-27*y^35 + 2.042629380339996215040321312579532\
517861994075908238388602797469447583761162636318310382`60.*^-28*y^36 + 
  2.6045295020596935600095594515088788455982488320225193142397955421556493657\
9892547053457`60.*^-29*y^37 + 3.319341927259944666784379321311826630953564139\
3373071029750097264571058803795663751593`60.*^-30*y^38 + 
  4.2283197590695488444836546873832992277228122532840982065602618142918618042\
67961996129`60.*^-31*y^39 + 5.38376665989494704813181992624278509430733228003\
080444291410120721592516772441868812`60.*^-32*y^40 + 
  6.8519795186787011020760066352147814920291000360189253497134150534832659904\
624382451`60.*^-33*y^41 + 8.7169708146726013557218381872097413550187786717874\
80677975645963454947540815538685`60.*^-34*y^42 + 
  1.1085176385602273036457461739841155250974924962039172955200815763347549693\
81743525`60.*^-34*y^43 + 1.40914083795369036637314779005309673520493185424320\
272462412138774410483352195725`60.*^-35*y^44 + 1.7906381408290188274476389345\
054252115711763646227825940929373219757393780079769`60.*^-36*y^45 + 
  2.2746226027076494763464868084348993796996531547982386952322632529638237669\
79527`60.*^-37*y^46 + 2.88845123063077372585821568810000688006851036759796806\
135315959973706616410857`60.*^-38*y^47 + 3.6667443318089765701192113043537113\
305094526705976698691930780208398280693572`60.*^-39*y^48 + 
  4.6533051244662199144930067781654167885867953252553206270702541283450168207\
11`60.*^-40*y^49 + 
  5.9035446870292306762588633354584091896373742661869360837004177237617155831\
3`60.*^-41*y^50 + 
  7.4875448213591239675990384216007058581618572740838259893756971055517950385`\
60.*^-42*y^51 + 
  9.493926082634012245018473405081397243170491477911706173915414919888371382`\
60.*^-43*y^52 + 
  1.203473195152977925563655722451795922591539446920671333660404825009960078`\
60.*^-43*y^53 + 
  1.52515952477850405413714351428441755203322657400541719504305581703035361`6\
0.*^-44*y^54 + 
  1.9323522373756221683781872306204089509090896276386581100322147771191911`60.\
*^-45*y^55 + 
  2.44767185677366884626723941652906006851493281716080387943380379634207`60.*^\
-46*y^56 + 3.0996987744570652411313425906991646994835716944800365928154622511\
478773083984601960030947`60.*^-47*y^57 + 3.9245379630841765043169359348562870\
58356419864497853598239031454583178978184626906454826`60.*^-48*y^58 + 
  4.9677932225543066988823095007927720834872097600811219174182501613776975456\
7425018002574`60.*^-49*y^59 + 6.287057853071863797640109172679045412038524401\
2085848532562989323182864369789898269336`60.*^-50*y^60 + 
  7.9550564830875388931942196257304187954149644442592411155606387233070542751\
94047968577`60.*^-51*y^61 + 1.00636078450249713544836843559083950283843004190\
7652160663807793752160013619955811677`60.*^-51*y^62 + 
  1.2728622463547866923959029574254479934815694268093378446253505298817494731\
1421309202`60.*^-52*y^63 + 1.609640486040914491900683989510868321024804859953\
6089791159237196001037960830139658`60.*^-53*y^64 + 
  2.0351599958119703999858600914981929680802584573339120890025625027827824934\
88362707`60.*^-54*y^65 + 2.57272116219127657374624777254046782546203553365092\
03799136210279100926413910229`60.*^-55*y^66 + 3.25172324230879803947386409053\
84377464604111610266218495005698115402279005784318`60.*^-56*y^67 + 
  4.1092563661054529982482145123621758077860701035024175356202931253900111669\
59678`60.*^-57*y^68 + 5.19210809015688561088342048722553074514762649040660465\
015761193721344415191861`60.*^-58*y^69 + 6.5592922156255951352817674797272870\
473589119481344780557527676005538681055083`60.*^-59*y^70 + 
  8.2852355148076441921398494868373740258937750201235553697882074622388814067\
06`60.*^-60*y^71 + 
  1.0463793173156333835234446758231570841753329562659714635231851669735219481\
69`60.*^-60*y^72 + 
  1.3213308015199200623944678761011079572282104582631616328924931833355701862\
2`60.*^-61*y^73 + 
  1.6682984294306508318409950553768705097181943379061472414235340013784882424`\
60.*^-62*y^74 + 
  2.106091694521838575976867166651562162602824852917491360974329801411845626`\
60.*^-63*y^75 + 
  2.65842054447693412976747641642009338160130187365151942986424384222838775`6\
0.*^-64*y^76 + 
  3.3551692479794510060136444428325397496946604801917805215624785431205382`60.\
*^-65*y^77 + 4.23400073674786180859444484335278603599317383383049537369724372\
78801256190918617737153276`60.*^-66*y^78 + 5.34237700149886627471594241024587\
8943633438439749675819429678083351171672033097476302412`60.*^-67*y^79 + 
  6.7401032451978784993567443249531939799810442584581355855619469294020982528\
0925236228125`60.*^-68*y^80 + 8.502531332944549259675990977630852293637099828\
6039233715721762507582113269133261883605`60.*^-69*y^81 + 
  1.0724593097451190745173868950960078273047045203499729244099563057420592390\
22999991507`60.*^-69*y^82 + 1.35258781136737457125622322975864111703976617918\
9658749811382663009978632695254537204`60.*^-70*y^83 + 
  1.7057025973664041462635045950667682393279592868212658179719564174979931879\
8016018777`60.*^-71*y^84 + 2.150777280011182324741253483798299994173770287986\
782991180703373742920418458775248`60.*^-72*y^85 + 
  2.7117079414377323966552760142194024142281429605911016751005321991120206353\
7541886`60.*^-73*y^86 + 3.418587884871318565768290704168929625214404201820112\
13966978294585670112162631446`60.*^-74*y^87 + 4.30931195792820561154422022878\
92216683399013187962479716850214811642200562282137`60.*^-75*y^88 + 
  5.4315955268395882775162127294706583128400458263465774747569397505322398094\
14859`60.*^-76*y^89 + 
  6.8455151132584650452159499796583401400568772422638874337783794723507832023\
61`60.*^-77*y^90 + 8.62670528512816195395903447808518723449893392972547842124\
76907403349315019882`60.*^-78*y^91 + 1.08703810721362875213727686288038897029\
21658688829585170199045138574377131974`60.*^-78*y^92 + 
  1.3696398779841386417443207568192470521489839323583757740372298244604887705\
74`60.*^-79*y^93 + 
  1.7255622898737519380020549691451144576076197222163883768269290178483991068\
6`60.*^-80*y^94 + 
  2.1737935728503754514527713896557238909644021771703094565767232575403229171`\
60.*^-81*y^95 + 
  2.738231298687815219799752117796553189009058795273997887017963844828889254`\
60.*^-82*y^96 + 
  3.44894976004825234274386181609890823235820649637093275588945635127740713`6\
0.*^-83*y^97 + 
  4.3437940803576456317845465157188930908452476013100910456615264886508011`60.\
*^-84*y^98 + 
  5.470385179041941357540489895973656668505075998072710384364149224501569`60.\
*^-85*y^99 + 6.88864135125408211241838081814376449366096992885634929341708228\
330112732257611320002045`60.*^-86*y^100}


==> anc/A_numexpan_CA1CF2_sm52.m <==
{459383.655138314465667350313382966968985719247537585445843690305217822575390\
96722128`60. - 22533.84531722216773032557480518923145445332951776773502814679\
421048667173884249761`60.*y + 257.0808687828769040714186059001681642855660105\
8619198122292634756302992258468156`60.*y^2 + 0.183447916389000103831413663565\
9600838064998129735319151750320926414545180484`60.*y^3 - 
  0.0004064317197438664035464333339473323115493649844668185641800345337563036\
7947`60.*y^4 - 0.000010938025501332618718042999176814297687329366116763367759\
65456752023172231`60.*y^5 - 
  1.538316204471430555537979361834982934301827312641892923028542502795147`60.\
*^-7*y^6 - 1.9724124051844411641342123294565283240951396025549029285142771416\
93612093223453807758989`60.*^-9*y^7 - 2.4523064114879597154810803098961224373\
825968829819957433698420426071322243517567430722`60.*^-11*y^8 - 
  2.9648333639700346499378425158529485944991143282742546415263967903223648928\
2818543339`60.*^-13*y^9 - 3.4144311960279200485537767615287122011187025802991\
69540151821329494118331686497546`60.*^-15*y^10 - 
  3.5495696431315986225786823412241642321883603605020122311885413011944538714\
376425`60.*^-17*y^11 - 2.8046754477899812225277958201964496837443564008793296\
359694979692592885267519`60.*^-19*y^12 + 
  1.1792621824081072383465842547626486344042158048437249252998454034238206883`\
60.*^-23*y^13 + 
  7.3193186288462434021357730230034618600572633195043817040183547338871957983`\
60.*^-23*y^14 + 
  2.391432399506958522683183696837016679792766044251967471073255487004326153`\
60.*^-24*y^15 + 
  5.9146691857190609051259284905278116383190924465570405496067182830764362`60.\
*^-26*y^16 + 1.31018603721928813756075393279394494090057042846636012035085600\
80097534641352306424088071`60.*^-27*y^17 + 2.73866939540598999512138668183447\
841577070332647844244516304253707907023144886019593546`60.*^-29*y^18 + 
  5.5270590911249467395587761104074715634975357804532699400146502604296079635\
71239920993`60.*^-31*y^19 + 1.08991585461642267162843953186363696423408386861\
302839929014255095897385323928628579`60.*^-32*y^20 + 
  2.1147667750971716587787745032189307158305649317053351460308112248593158516\
98815848`60.*^-34*y^21 + 4.05509244591533773984807663301503421628590498452640\
73485269800422119545055266188`60.*^-36*y^22 + 7.70663547023608275330949702323\
171473810581468949004813451953420176182272350286`60.*^-38*y^23 + 
  1.4545296598060698971285709807387219618300177785858484831944416639719294422\
564`60.*^-39*y^24 + 
  2.7301947988625862895236120278411882438924455518672771629289118025511431129\
6`60.*^-41*y^25 + 
  5.10190705515480360884404085660142856058011264621164053998119225004683832`6\
0.*^-43*y^26 + 
  9.4990586765754216619036515977714510437256235723316955324843493609669215`60.\
*^-45*y^27 + 
  1.76318969747989326954123317275039873139084875477443987798299266566631`60.*^\
-46*y^28 + 3.2643110544237988993767562822131690681781686927341778791459181822\
27809281848449235568626`60.*^-48*y^29 + 6.03002489204517486638525658771869084\
73213109461496384426738602601876433120862249731149`60.*^-50*y^30 + 
  1.1117596178169254502623195039351045429924777686673211066461267485872138095\
52947215407`60.*^-51*y^31 + 2.04631158150375047274618811902412518851335389460\
20743288427222512123655720249250706`60.*^-53*y^32 + 
  3.7608655017885718611254305253250379336866776605341445660209355703679527853\
7960131`60.*^-55*y^33 + 6.902881879078726354253619343892806990771508187626069\
370154840053912356997499108`60.*^-57*y^34 + 1.2654922935671010667894847959275\
0746724560539014368387651367719909612920199933`60.*^-58*y^35 + 
  2.3175309355508015652077743451983574533067051673019683901279624092400049003\
69`60.*^-60*y^36 + 
  4.2400561852764102856276688473181528784346511815209299614800720867526887962`\
60.*^-62*y^37 + 
  7.75058864090378015986631082093770872330638233468581429850932184644237271`6\
0.*^-64*y^38 + 
  1.4156201337319055121052366781259797408574396388522518295366067853945188`60.\
*^-65*y^39 + 2.58366118744833570964921369072676425094990220621916335651289338\
4538015986040015436463961`60.*^-67*y^40 + 4.712219849193576748389708658586672\
4025987930637114726399685824719918618437903418229211`60.*^-69*y^41 + 
  8.5889118608723009372984050174152721462817152468547347416762758873974143870\
5725636737`60.*^-71*y^42 + 1.564560572058166172241696318528327699923580010331\
6150324043086639825802956714056296`60.*^-72*y^43 + 
  2.8484275803140118531952073241355798028458605567778596316196533809310679230\
5440814`60.*^-74*y^44 + 5.183125174035191905959760759300426173186478004215085\
88106911790082326291200407`60.*^-76*y^45 + 9.42682713065055260706909230156926\
97922751731595249848130813909619424036528059`60.*^-78*y^46 + 
  1.7137166267830461504199513618413222729622088436356580847869939989245662364\
91`60.*^-79*y^47 + 
  3.114033198838227463053269077697325403503059419489645403103741690294491463`\
60.*^-81*y^48 + 
  5.65624692173673646751982207319792498081292403517568708621329629779076604`6\
0.*^-83*y^49 + 
  1.0269838809977710843587269161308973212756781097425769613099170646322973`60.\
*^-84*y^50 + 1.86396396939972821977167941473251683169869595532233732580525791\
2424285563884400196352748`60.*^-86*y^51 + 3.381876970498664449588069989183028\
9907732681622065070758786416623481167267388006497679`60.*^-88*y^52 + 
  6.1338291668040826897010658632221588806166083117611122673309908684030324307\
9526941397`60.*^-90*y^53 + 1.112156130456953953017350412225820312107486692263\
1885609753333910913146258027337499`60.*^-91*y^54 + 
  2.0158870723141651691660626712193207101299801630491178816783399490341010562\
084297`60.*^-93*y^55 + 3.6529077255206864490314276834769679923615268821216367\
91392680790065231348071929`60.*^-95*y^56 + 6.61741815976961630496095192769704\
93064383465136697773123699019072120314639079`60.*^-97*y^57 + 
  1.1984523951671156834258563916287358230819666774486412527363968319221846977\
4`60.*^-98*y^58 + 
  2.1699012114304610751162172294291442710413308988093878049422101388174692983`\
60.*^-100*y^59 + 
  3.92780974749509800523229031918811353570974120409220601461291822097457143`6\
0.*^-102*y^60 + 
  7.108145440182854632666440175763514197057300409455343570556586209504821`60.\
*^-104*y^61 + 1.2860604341573238510940167459615521970033357263030732434220881\
12299879986067551017487039`60.*^-105*y^62 + 2.3263189882631305545082892355089\
104026019416427427535550883859229283581777425949020158`60.*^-107*y^63 + 
  4.2071051928072119714434868400423544393057266309511144402540038130496156337\
1070864005`60.*^-109*y^64 + 7.60688596766927306694742669369673308117211772420\
0169392353393878716461951881213417`60.*^-111*y^65 + 
  1.3751273128664290251473187727536314803069132364067773423869018755284671716\
4831073`60.*^-112*y^66 + 2.48538833021164614820176349374275382406099350102320\
9774185234681914323735022441`60.*^-114*y^67 + 4.49121322628539952884308670989\
93466963188705088528385138041933898886496127527`60.*^-116*y^68 + 
  8.1143503760959771428243525660071003988123229067493248101135380279843607482\
2`60.*^-118*y^69 + 
  1.4657738297953597062292443435425859743196597239745397846133754572416894333`\
60.*^-119*y^70 + 
  2.64731510359412763713104424498702910642763607059450063270094141964104747`6\
0.*^-121*y^71 + 
  4.780485546533642521413846326088888984394530866353540022853459154693556`60.\
*^-123*y^72 + 8.6311409077725769751443698683838787997963447594352977964697981\
34080391041812512900016297`60.*^-125*y^73 + 1.5581033422653759088307528736225\
1750340392369276204375294282017871912709540896355209751`60.*^-126*y^74 + 
  2.8122770689289319069143894409026379086062573437095845091936682112395635025\
50190116877`60.*^-128*y^75 + 5.0752284972737946148452162160233108676215471887\
91014596998269747720787872178553809`60.*^-130*y^76 + 
  9.1577865177783668236146621902861048226596577460882726338369729801939692475\
6599712`60.*^-132*y^77 + 1.65220735054736557832501606289469567847539209900647\
63278799832488058589302978853`60.*^-133*y^78 + 2.9804327807460008309501307277\
7013946284142448345448025166716087334700760604563`60.*^-135*y^79 + 
  5.3757172781574841890056138074894547232777402478906067551742668383193675013\
57`60.*^-137*y^80 + 
  9.6947656067597426483677917081695434093296272658974313892841033119942687395`\
60.*^-139*y^81 + 
  1.748169140925651087515376239572482962216574688676136279092924020689089686`\
60.*^-140*y^82 + 
  3.1519274360989490064091708386077627090907525031977434685147733722011058`60.\
*^-142*y^83 + 5.6822053501017117359250697402004799194044512671082110935480051\
25267467861367366381372311`60.*^-144*y^84 + 1.0242521171877196108518210567831\
541598809306526813196425694570973421955217989086223519`60.*^-145*y^85 + 
  1.8460662304161472031773880799437766921221813375505557501047404586972086139\
83603402298`60.*^-147*y^86 + 3.3268968257644582043480104068277362413170725046\
142031905177158764056106870916866137`60.*^-149*y^87 + 
  5.9949308315827492643846097562882588796457739678395927014662510954525250319\
076096`60.*^-151*y^88 + 1.080147117769313627355573451717253594596645894893866\
1844075383234389461947798132`60.*^-152*y^89 + 1.94597205091646675381272448816\
773679215136575392357248992111846081355690249515`60.*^-154*y^90 + 
  3.5054700733729923060180861252045836789251886129376008979580531657778289982\
36`60.*^-156*y^91 + 
  6.3141209603534517084330635150184408359202615527780654108616649332181332399`\
60.*^-158*y^92 + 
  1.137201583462923876689101143581909964895988005444820880490267443063312084`\
60.*^-159*y^93 + 
  2.0479571382986017361644492643755997340937349083445769571583907757283244`60.\
*^-161*y^94 + 3.6877715808701259468432525631246595208009134905380177900714367\
01151450639897574220896263`60.*^-163*y^95 + 6.6399952809553937211007758451059\
620262666690219017211829187947013369848941281773430324`60.*^-165*y^96 + 
  1.1954542828893013091484144631837738002009640486176286581991314779930578748\
03792442872`60.*^-166*y^97 + 2.1520899917118633965866266227613394972608410253\
287782091933271065643529805933308287`60.*^-168*y^98 + 
  3.8739224423450095706537743857675042809750285348393445278227901315578782985\
0749275`60.*^-170*y^99 + 6.97276797409642052111439994905709785396445141240675\
6800995160433953463579102319`60.*^-172*y^100, 
 -855683.33643218583222900309250917312551577803277551818652174305335171052269\
38384409`60. + 34620.72816473349225575342827791104802438507313451233252452206\
536608637676681970288`60.*y - 318.8775701800549428179766068178782621969200031\
2047040230030604156744867696604573`60.*y^2 - 0.286501817005401077870611724612\
40239614684375647108578267169462228742637081868`60.*y^3 - 
  0.0002864978341813317058106521175208822958796069294466765676857966650325749\
0764`60.*y^4 + 
  5.78781445493494273308284869972662815739661874686496676829951272625871469`6\
0.*^-6*y^5 + 
  1.3011541031431620972479483586297175559659421685463189308397826242510425`60.\
*^-7*y^6 + 2.2847979901947976853656559575620974324375908236765504203600606242\
67352212752689722904878`60.*^-9*y^7 + 3.8634605062526459248995823738063734812\
426428997469901942452772858025340434201790205236`60.*^-11*y^8 + 
  6.5285074308483878949658985119059149678200419750882473544211628808378668273\
3053450168`60.*^-13*y^9 + 1.1113052047734799945156208932482233863372576877399\
39656422199744486290082368777383`60.*^-14*y^10 + 
  1.9073711602771036153872200712641744539840226309467823267537534818586045576\
494498`60.*^-16*y^11 + 3.2979299972522011291505421153503261806056124846665985\
59905225548129498350074042`60.*^-18*y^12 + 5.73768609097491293261027469249175\
72938496292784171876794260983506311649340281`60.*^-20*y^13 + 
  1.0033396366455765075592834227951192481288720484031004652691279844256826707\
48`60.*^-21*y^14 + 
  1.7619053452051091692405462949454582363364636128613273039631282041602063131`\
60.*^-23*y^15 + 
  3.10474643965333423226101657403718892714925494034561071652508676426222133`6\
0.*^-25*y^16 + 
  5.48692281478565483918982333076943557993578018021083752452091008513718`60.*^\
-27*y^17 + 9.7205703667648612801680382843368384062020289590302270961237325484\
999230000056301735434`60.*^-29*y^18 + 1.7256595527966993673758427369648163857\
266292961733256427288545259520748757947093784706`60.*^-30*y^19 + 
  3.0689474652624729992291061229425216440239099423134839771642544882714655231\
6973985735`60.*^-32*y^20 + 5.466238411554610909199424137939525142861229699340\
446048798546289537583478116558865`60.*^-34*y^21 + 
  9.7490984362487440048177894095707647513100401185661189062053807913541122819\
914193`60.*^-36*y^22 + 1.7407780372918224402890653612141666822157392692282456\
94326381266364339777080162`60.*^-37*y^23 + 3.11145169939521113216615942764979\
77688858133491211849054573670263829742371853`60.*^-39*y^24 + 
  5.5663469325001169552885137449878332780575574525957127100682631331301104004\
3`60.*^-41*y^25 + 
  9.965963560222854572761230093529448939125665988899997348455781006253032669`\
60.*^-43*y^26 + 
  1.78554393485567074414977385448112310380702309473155659399123166210934732`6\
0.*^-44*y^27 + 
  3.201028278262456785897728224318303871830430352351750596697919887523237`60.\
*^-46*y^28 + 5.74177251151154238000892122124152182120752345476841148533265591\
2059915282065057508240706`60.*^-48*y^29 + 1.030417791957800268017578083614258\
57146594316844426139499915588710988102810157530014853`60.*^-49*y^30 + 
  1.8499845130317654647972944279027044566104835230825139760392388395448406863\
89781862155`60.*^-51*y^31 + 3.32268632670189451835520757811395340446781008620\
61760250592017829075066352921694038`60.*^-53*y^32 + 
  5.9697827360937210191230015138332012607880054958692317321892227521344944222\
3223997`60.*^-55*y^33 + 1.072899521317394913242738479162214431390319085620114\
3630591871323420886880525006`60.*^-56*y^34 + 1.928750613591135073115188525642\
51494703517284057570453357767052882146911495791`60.*^-58*y^35 + 
  3.4681373379672087061938630492003739130213797811526950846666366951709812950\
62`60.*^-60*y^36 + 
  6.2374591380232001402184026348308842051844724936630245819195933194643645747`\
60.*^-62*y^37 + 
  1.122017372817756039537272014339493106002514039534591784333080178717112609`\
60.*^-63*y^38 + 
  2.0186553395330311389240383038221763191033445127740882442393357002257573`60.\
*^-65*y^39 + 3.63234190740878623567673819491065320169631898047244304350224526\
2203445031821544781579044`60.*^-67*y^40 + 6.536801400045854329725267128985885\
3825007021828204405139984771962076133341407807982542`60.*^-69*y^41 + 
  1.1764966804910945805208367756110388134121190757080452226104991579575602802\
86561400715`60.*^-70*y^42 + 2.11766114613731226593409076199886537024001278686\
6026410707248240648044696824730466`60.*^-72*y^43 + 
  3.8120333005240103880912543144751676751928522348600553347762323657889674417\
3692529`60.*^-74*y^44 + 6.862557784346389136755305650368971419673848049579639\
924003259117926633968753589`60.*^-76*y^45 + 1.2354910515193109223119258004844\
9318038484184315335931378902453281143893441529`60.*^-77*y^46 + 
  2.2244008488862931011680768331799021626071425565848011995161702884911789331\
17`60.*^-79*y^47 + 
  4.0049985089694233213196655010261970184214114276919791166130132518969983768`\
60.*^-81*y^48 + 
  7.21113939215864874820265738613736019999973476499602293488707145626438739`6\
0.*^-83*y^49 + 
  1.2984174583549639488433106451068488862915974699089641291429421825561341`60.\
*^-84*y^50 + 2.33792581250358943551912922725157703239187127619027823558259069\
2968708208980442712726475`60.*^-86*y^51 + 4.209691819945913282065419918792094\
2928919847140582836776973747401854807602382391462355`60.*^-88*y^52 + 
  7.5800243784300125143472093127739819324183107388047787020813043480107682974\
1986663046`60.*^-90*y^53 + 1.364863981931226319681888833314741297588893208587\
5299709693426675458065285473258796`60.*^-91*y^54 + 
  2.4575625089417311683535532212856808151498502240599957798231234486202633330\
476833`60.*^-93*y^55 + 4.4250109374889659701582047142851920667212494454748923\
80496553345405957832531571`60.*^-95*y^56 + 7.96740727632226356059256803952050\
37881683825997632814143374050233276739611383`60.*^-97*y^57 + 
  1.4345346978738462171667188328176801221779250716373357519147317856118747383\
96`60.*^-98*y^58 + 
  2.5828256231716462249744934253882412327611651563943184268445455728646112873`\
60.*^-100*y^59 + 
  4.65015957270630794838468390139381061333925261094215451917519290459906224`6\
0.*^-102*y^60 + 
  8.371981092196717929286391037433586770960802601738941215960610284031069`60.\
*^-104*y^61 + 1.5072150289755227639784508587082720513469226537816918051451149\
7118288937175853658750825`60.*^-105*y^62 + 2.71336282378556087864759955512999\
49283897419318194933078643060348803046053731824036907`60.*^-107*y^63 + 
  4.8845591959648311863045666213762741218200162549316261697307912670539696912\
7309670702`60.*^-109*y^64 + 8.79279598028108389258334482122464477959762471312\
8839404856982539952029296192065816`60.*^-111*y^65 + 
  1.5827490638245012312599585425661872632931022549358776029052190229305596941\
8374536`60.*^-112*y^66 + 2.84891828707753289824963721592454119018364716279711\
4997203836309188582368645666`60.*^-114*y^67 + 5.12779026244502416895367961869\
50424689765615723582601204189502713006334408373`60.*^-116*y^68 + 
  9.2291643621844761099402977176963052681846260523277028264966954373266608085\
3`60.*^-118*y^69 + 
  1.6610242129400867723309802340950081328384433202633481146178063511062408409`\
60.*^-119*y^70 + 
  2.98930784122591393603797366739339526969127526474120196781882524481563326`6\
0.*^-121*y^71 + 
  5.379551882439780851810584773704886235760170108517372997254341809524534`60.\
*^-123*y^72 + 9.6805953884864599890641184441539730869621063068149907884457364\
36400885076501204602330749`60.*^-125*y^73 + 1.7419605424930749534729198225690\
5982000577018104621536355596474862181848365761289339257`60.*^-126*y^74 + 
  3.1344015822772476716602787158664799174181719104229574955714403844219276814\
48419985719`60.*^-128*y^75 + 5.6396334498144130597180726435031003764890913668\
092957690462957866080440983807941328`60.*^-130*y^76 + 
  1.0146748573940931632432973619460461439043689410945308779228375029505617229\
00130652`60.*^-131*y^77 + 1.8255031877473433270711853740263287859442322280407\
240243178191978219181786376832`60.*^-133*y^78 + 
  3.2841114452702101606759257667071807339537127208144452976272056567404928859\
0013`60.*^-135*y^79 + 
  5.9078942560901452553611124319321307473808632651531351040798055192822317605\
24`60.*^-137*y^80 + 
  1.0627400322387257394814473689229617450417347908011726008422936872891178698\
3`60.*^-138*y^81 + 
  1.911616850191821289244566191377949934018883068077721382215055124967796773`\
60.*^-140*y^82 + 
  3.4383821486621221159470232496191129976492310575910970488949330610144222`60.\
*^-142*y^83 + 6.1842485732621102522700466813185554971575489306201135156942512\
06493116968707618572395483`60.*^-144*y^84 + 1.1122419329485676925697072931352\
3457597535272249524929219235078537886853465963136429559`60.*^-145*y^85 + 
  2.0002817377654870372448546119566432862362942673367265920634118915081333629\
47005420808`60.*^-147*y^86 + 3.5971844874752725207019692639030054297658749484\
601026968502895609901793901924967962`60.*^-149*y^87 + 
  6.4686545639766409341489358602206957672792656855414311244031168698589643133\
9200868`60.*^-151*y^88 + 1.16317482297186161035099058441413339130674917018159\
95957621937464400343394990662`60.*^-152*y^89 + 2.0914905249916705632208446463\
9021922077460272200189371143825731458060799669233`60.*^-154*y^90 + 
  3.7605102941682170867545321549104731046386449352006797362810191087640325349\
3`60.*^-156*y^91 + 
  6.7611059216636040117165552674851336816305215612028078538492637133929803221`\
60.*^-158*y^92 + 
  1.215538971682494228096250656817096913137855372338967201153731682769707171`\
60.*^-159*y^93 + 
  2.1852460468952844508155295648468562699194262122499350710370717371369012`60.\
*^-161*y^94 + 3.9283686043293808152427510626851458188345437651881200727096897\
85668115860895210152116396`60.*^-163*y^95 + 7.0616254908055326891381280905695\
162051159242871130491287876993630181471962175123935772`60.*^-165*y^96 + 
  1.2693395921647174408361647407594156730711030444893326340568713685797845583\
34821379586`60.*^-166*y^97 + 2.2815595292660191438963398763293142100901086646\
906559542972830937448982572102239735`60.*^-168*y^98 + 
  4.1007827062671722893973320771752189367465125836696631359410424941352325726\
1244521`60.*^-170*y^99 + 7.37026034512146072247541828051655006649181483667395\
7693506576045257165454899577`60.*^-172*y^100}


==> anc/A_numexpan_CA1CF2_sm7.m <==
{-23688.393935187955284618284954168063798517356681724082800875509886009858204\
77953069`60. + 977.0569086543652883174921786374386819462117356752340006786672\
3694872288539578605`60.*y + 254.152310647521755892029902484960750549989279054\
05685712172967400829792781377421`60.*y^2 + 1.66786918099617076923494594281523\
715850418204006614080524703617435484030841589`60.*y^3 + 
  0.3746854835023285125642046873223599614969679971670795080967649683629758035\
0816`60.*y^4 + 0.048016594179653407175878496081424517564242336466719069501812\
87336813348425057`60.*y^5 + 0.00530459215217007388136967268245370012266383966\
295332965300915594675444113626`60.*y^6 + 0.0005540035035122772515365024058211\
7305507764575687143961242483503371386037719`60.*y^7 + 
  0.0000562532130891387913120828085110361005358285757148435374985342560553716\
9959`60.*y^8 + 
  5.6156015326353917048704774805027529782987899439611864594302569069438629`60.\
*^-6*y^9 + 
  5.5410567639049988646109490996612380462965023881706689617349392563854047`60.\
*^-7*y^10 + 5.420469043564082678146285006021948194241910109088818605403744442\
4242975640110806493165003`60.*^-8*y^11 + 5.2666963371359656321293367855317328\
12788713558773605354847957302138142017502536232730796`60.*^-9*y^12 + 
  5.0891295821588332100602572264249308007977112877345710863580713273263223239\
1915266817991`60.*^-10*y^13 + 4.894915978125899706002506440832369002885630539\
2830171974620846482079609039305989832622`60.*^-11*y^14 + 
  4.6896316974867057343491721347183273033347479177132175902583486050139527697\
12798523502`60.*^-12*y^15 + 4.47768761736336009173070629750422149119660036802\
333466639042679934742104377682891676`60.*^-13*y^16 + 
  4.2625948189311213787568974282160550275206017207877886017784089094002943195\
985240789`60.*^-14*y^17 + 4.0471505115668308911700897216077968378284546781425\
64918669194221772553335347045606`60.*^-15*y^18 + 
  3.8335753572588883451864789719480969482980708822629573555932265931260326484\
4019904`60.*^-16*y^19 + 3.623619039551546644125641778598304395992762756590138\
7119850973165578643448998633`60.*^-17*y^20 + 3.418643816635759441321391663477\
420226866483052278207638690947196325609668835232`60.*^-18*y^21 + 
  3.2196920353500259599775405228288545183560303288382083547235595443647727838\
3943`60.*^-19*y^22 + 3.027541486421960032027668916585374774366006189326540058\
2455426255168469079551`60.*^-20*y^23 + 
  2.8427512537255070280246946847395117360019304600022698565812906302237906626\
7`60.*^-21*y^24 + 
  2.6656999556241654536912075665283288563709052682940411630425133604648791627`\
60.*^-22*y^25 + 
  2.496617790058130089348721684038047818434253610018468908336148677272267659`\
60.*^-23*y^26 + 
  2.335613467226502957807485942240660093033873081562598288503619862266749102`\
60.*^-24*y^27 + 
  2.18269688354467925418763983142643382714337265674864230096052692404596798`6\
0.*^-25*y^28 + 
  2.037798222921241006300154779965845658403870359693351362161076944853431`60.\
*^-26*y^29 + 1.90078404538135333765163675604246150081051059988866773697671554\
59252287892555144904942548`60.*^-27*y^30 + 1.77147082576802530818176125595282\
3973013189157914717443512453624894768968799729222487535`60.*^-28*y^31 + 
  1.6496363284552027652676927556874103736369975457507063524853807099030093283\
9172398556852`60.*^-29*y^32 + 1.535029142288689838371184203018043090177511641\
1118584635288455369168255699531000161922`60.*^-30*y^33 + 
  1.4273766496464935377644466371325459615927596274505592250032800766641634867\
01640493421`60.*^-31*y^34 + 1.32639166199552607213690584191819406475548038924\
966301611053755128194613023585384032`60.*^-32*y^35 + 
  1.2317779197537888239345305425116964688431299498773549323171726237488775653\
688341952`60.*^-33*y^36 + 1.1432346252681578781980678899082296042879002078210\
82655520747861782790420842700214`60.*^-34*y^37 + 
  1.0604601532445568290848874455253832751976168987463509421895371032344266148\
6890695`60.*^-35*y^38 + 9.831550622137986625077630999413418059078839916332812\
334639714803239265823403454`60.*^-37*y^39 + 9.1102451294906787868489258241009\
381569429251648826683874365432918090746915235`60.*^-38*y^40 + 
  8.4378018466401549204140397073919652499431112406957791544733483097165623065\
123`60.*^-39*y^41 + 
  7.8114176690457942799064822181959893784962732035274326221675392605613156550\
18`60.*^-40*y^42 + 
  7.2283809396828837537366084533465552982106160668734928032052319671072591195\
2`60.*^-41*y^43 + 
  6.6860797916571181407663878968323108141152685904101085776352259203861933432`\
60.*^-42*y^44 + 
  6.182007980500205200604856966918860866744676642399775270244861219673736871`\
60.*^-43*y^45 + 
  5.71376862689766347879533695666056553473270976936794888223146602689654145`6\
0.*^-44*y^46 + 
  5.2790762298475602781955934491268029622398332391134521780940589865915544`60.\
*^-45*y^47 + 
  4.875757257879517676892944455529548885114868245235320327468725027528271`60.\
*^-46*y^48 + 4.50174958080945331996016871833762029200245716025432141540267815\
31662185207570759936606167`60.*^-47*y^49 + 4.15510096557141439670944209765005\
0590630513856085116942000692916218467722235259557661649`60.*^-48*y^50 + 
  3.8339668261014901612330110003216380487805941932396183425227323757474735622\
483530950655`60.*^-49*y^51 + 3.5366073883192788375486589110831958050457938912\
932370689323266460577250383465031493022`60.*^-50*y^52 + 
  3.2613844063314013488171667650754887148783149697642760560577687571827696895\
06851471943`60.*^-51*y^53 + 3.00675754452788547239684381439760779877240392908\
577154285313582285210626442021020297`60.*^-52*y^54 + 
  2.7712805217889668100413125857294334089725686240662719525932477420106727032\
743988791`60.*^-53*y^55 + 2.5535970981635782593641126600656993167758262037321\
29772160322641488623862002430272`60.*^-54*y^56 + 
  2.3524369707726176920841996441470390864459678445717478933089640161658372190\
1211486`60.*^-55*y^57 + 2.166611634027907648432515141693940622888138458493447\
1745712642500139090966830408`60.*^-56*y^58 + 1.995010249279828802701517299294\
305115974033305251216009513323125491836004675066`60.*^-57*y^59 + 
  1.8365955604859477492930233863117511160141113446684596771675262223507626735\
157`60.*^-58*y^60 + 1.6903998852326568362484837498721808108549717915369595129\
206883238945775042657`60.*^-59*y^61 + 
  1.5555212042709967052542204941936817858776772716043194462257558996513069679\
79`60.*^-60*y^62 + 
  1.4311193674980698724081715154962602609414577926242783325928990314124728472\
1`60.*^-61*y^63 + 
  1.3164124298979436586842451927870481863309644268273608947575164314107027094`\
60.*^-62*y^64 + 
  1.210673127238808698822028652203507480857414535833879600418933851491552133`\
60.*^-63*y^65 + 
  1.1132254982092602927534711816962888478344920342443932163227827563355261`60.\
*^-64*y^66 + 
  1.0234416570815611424970593339374172585550262941051580126777134239429571`60.\
*^-65*y^67 + 9.40738718840415147625162827312700491384441549760618107652204876\
5079428992694951276055775`60.*^-67*y^68 + 8.645758769486073207460743135262842\
26187531513398308233067343479275462219371144727256895`60.*^-68*y^69 + 
  7.9445163248074704879148849395455452925668515852607862235419982539865459648\
689239799642`60.*^-69*y^70 + 7.2990117219552957793886569380678999980753648889\
26419967260752560689413479488984794551`60.*^-70*y^71 + 
  6.7049389219402911229679824444842243482994525542171247368338034445260257761\
9166511995`60.*^-71*y^72 + 6.158310630907420137908872829046299743719196441892\
8985901085929321311612820722959495`60.*^-72*y^73 + 
  5.6554363207443682827657495567478594358501429102103382676037909350965916993\
89432665`60.*^-73*y^74 + 5.19290156830579760584388079092795509224902358235029\
393006462962121989137609549806`60.*^-74*y^75 + 4.7675486601309788024954454460\
61989732803891900356791317576664514842446857837051`60.*^-75*y^76 + 
  4.3764584077061703825161578572126989498223172930919954868458811393553338796\
19215`60.*^-76*y^77 + 4.01693311733942162612298123714118455159671651703424906\
464440838699104197564971`60.*^-77*y^78 + 3.6864806584272243154158568635176166\
655629770745966142071018524521956566282871`60.*^-78*y^79 + 
  3.3827995741734791633294950706358409886440029507552005853229303036431978067\
8`60.*^-79*y^80 + 
  3.1037651795636380004064099040825523796905147675754365636257518250064679905\
5`60.*^-80*y^81 + 
  2.8474165925084965690946846519211043938035199321946733160845658991796381758`\
60.*^-81*y^82 + 
  2.611944645474512089628116101606986541885288732583466296020471912974726866`\
60.*^-82*y^83 + 
  2.39568062654414161622121263515551614548241415816405508329016420912391413`6\
0.*^-83*y^84 + 
  2.1970858006442507289193151224313156925726964668505078902274338010142153`60.\
*^-84*y^85 + 2.01474166359571522506763639277473966333206779117648592146053132\
75171263131662019616339799`60.*^-85*y^86 + 1.84734088363318346643992300435538\
8358342669044441029327631691789519624746929077685913914`60.*^-86*y^87 + 
  1.6936788870874424953955095525712179733144281131018689018322060602238704939\
1460158970736`60.*^-87*y^88 + 1.552646046986480505010765733655850073420685675\
8471946435662360882247508542280899515122`60.*^-88*y^89 + 
  1.4232204353925883848839228097466084188037180073544598977350394697910054722\
2005115353`60.*^-89*y^90 + 1.304461102333306221680238463404093621771142801652\
9236027296971076807653307962795329`60.*^-90*y^91 + 
  1.1955018461888887757841084820044444699336417851534157833935709548845062552\
790958453`60.*^-91*y^92 + 1.0955454423564823504181623699860262181044393167978\
15192680180530373327969681297901`60.*^-92*y^93 + 
  1.0038582989122160981345042398538945071902864232334123631531983488684944305\
7965841`60.*^-93*y^94 + 9.197655098299566707591926279502002667938941940584329\
776139937092131080165373374`60.*^-95*y^95 + 8.4264627808445770894559594232638\
5781992957787975694833063917104890490469954336`60.*^-96*y^96 + 
  7.7192968266351887178175271653123990262093425285295576136248105873733412011\
498`60.*^-97*y^97 + 
  7.0709076513632358449986835338276674623828880037817056824193676665449281659\
34`60.*^-98*y^98 + 
  6.4764691297220756011597381169035209698963847664708836115652154349874299683`\
60.*^-99*y^99 + 
  5.9315451827547548808847802455949154864956774694864652957283424402172392512`\
60.*^-100*y^100, 35152.514622998165913023352288604910903362846287553929769602\
38666256871067951380107`60. + 5231.088543878932204296491024075130700186180267\
82839767504686975769977687141236271`60.*y - 234.49687516347692616146818664597\
917596501655473279856421025068589986688855531867`60.*y^2 + 
  11.185241190493609548650094271481228809958901190919371972991123571950670155\
10817`60.*y^3 + 1.02787673648552042563821436615416172669702090581642554733004\
685116655988850509`60.*y^4 + 0.0937054307535476427224777915147491706871446699\
9916321376289642465187227560699`60.*y^5 + 0.008693412900291470727527471386362\
55082194419617748358750878783347950631288117`60.*y^6 + 
  0.0008147714725270252516045256199807832384101171885216167935153649553902351\
2638`60.*y^7 + 0.000076781965885096031738523455005762150310034132561448774472\
04636601495576397`60.*y^8 + 
  7.25600076949343351745450704058431738808123018496031059637197457267123528`6\
0.*^-6*y^9 + 
  6.8653812688012155645424339837202942082133716902210844079735649413553832`60.\
*^-7*y^10 + 
  6.497483866407191991133199845888792585786829565312789869378558984235811`60.\
*^-8*y^11 + 6.147280921010951300135411610868792832293239468758968302938124421\
889151269719037209985833`60.*^-9*y^12 + 5.81194248505571948052881133420489194\
659128944231943288890767474251654842077961013908901`60.*^-10*y^13 + 
  5.4899185194270023871601913604098526155607692169021569778742345802615860418\
133031169839`60.*^-11*y^14 + 5.1804007505146480667382965121215227416725502824\
00655163674379267692359617958820774204`60.*^-12*y^15 + 
  4.8829992833858019970357871786488129092975359220451794664307566457720855965\
2192477787`60.*^-13*y^16 + 4.597545946522110345940644346675289736225652541309\
4536779806625746776823295265551284`60.*^-14*y^17 + 
  4.3239747110257323748148059206137225967623995313488831306602645812515142662\
93147077`60.*^-15*y^18 + 4.06224995992913902688188494586744639562010892335668\
477524254058867719860286521251`60.*^-16*y^19 + 3.8123248423191698509745813301\
248712066878851561392855276895455282212767594660582`60.*^-17*y^20 + 
  3.5741186430916641254473674407450968640299235878845798795307210884557668875\
36798`60.*^-18*y^21 + 3.34750614254180753178251322136672778207191082087939425\
670176527683217480252033`60.*^-19*y^22 + 3.1323144467880534956771901844283493\
332153159214783794458955151559390956167361`60.*^-20*y^23 + 
  2.9283243575426523584953467875445410751722014328387330654228792869989890543\
59`60.*^-21*y^24 + 
  2.7352743723684555494875486511636866068421644267172251053733165221691168888\
4`60.*^-22*y^25 + 
  2.5528660742075531410268546351031032846846830048211573734501333225195635509`\
60.*^-23*y^26 + 
  2.380770109302181438118768527741780441879058577839917581989013451492588455`\
60.*^-24*y^27 + 
  2.21863224508475189793553100717675413365957270970707550238156115580517027`6\
0.*^-25*y^28 + 
  2.0660791945887680206748071238601562641881992711094320369001421587618981`60.\
*^-26*y^29 + 1.92272402394752484123642924626211736870396928434477453812272981\
59343331868040011529382489`60.*^-27*y^30 + 1.78817104590068889748001384745349\
7562384411149937208420960815492324076764516845518914727`60.*^-28*y^31 + 
  1.6620201590467758892760386532993696499222335440678853509907264203206771658\
9368517936`60.*^-29*y^32 + 1.543870629335644831905707302989891387030429573042\
732296763209449280157192617044618091`60.*^-30*y^33 + 
  1.4333243334018609374925294852327001854058435745501774333292729388006000056\
85330757466`60.*^-31*y^34 + 1.32998849717123577795073929133097050531929684959\
666638055376045763765528129304453595`60.*^-32*y^35 + 
  1.2334779707310002994154313316500375366622317846803323305026153334622555663\
868623338`60.*^-33*y^36 + 1.1434170838083805130323193031451007869052664068492\
23504126236689712520661373574904`60.*^-34*y^37 + 
  1.0594411267832991873478865330659323867122499888196279345250711795774643294\
7137742`60.*^-35*y^38 + 9.811975009579779782467774408147682937263324169292672\
758077980442853172804738976`60.*^-37*y^39 + 9.0834657950264649703531303057030\
0563905187129249571062293736034408008340205927`60.*^-38*y^40 + 
  8.4056231756209986034231802276472935366940423364527590318677146623451404891\
574`60.*^-39*y^41 + 
  7.7753264676273988044610269716699032468265606721732945605021722709052169176\
07`60.*^-40*y^42 + 
  7.1895968601943053941283167965407241194754827155599459662307446949249595452\
8`60.*^-41*y^43 + 
  6.6455979724791580285869356508288807035337242355467549544641715271915813154`\
60.*^-42*y^44 + 
  6.140635114321136901131873512257941634119881160820703423205093119691247644`\
60.*^-43*y^45 + 
  5.6721534753081763970932337882676658940286892710433990705603102297822106`60.\
*^-44*y^46 + 
  5.2377354396481838132578003790458307504797200204437208073071896673108668`60.\
*^-45*y^47 + 
  4.835097199157645702379788637330570432499667160490489614518254469730682`60.\
*^-46*y^48 + 4.46208481393272118444509469374093598479987082251856461594151702\
38211262938709971138921209`60.*^-47*y^49 + 4.11666984980384398021491405745171\
447362273855886756711937433373906913598582436766049809`60.*^-48*y^50 + 
  3.7969447033823063418177257825666182765713817157804401878359453733098017689\
9701847964951`60.*^-49*y^51 + 3.501117709245787592028426783529741079301071305\
1724746346901122560107401629728693843225`60.*^-50*y^52 + 
  3.2275081094244738206967432110927149243935939832296993661937627187709864702\
13920565912`60.*^-51*y^53 + 2.97454095268049499055077931093542781543766856236\
4750364253056218933024306890515058`60.*^-52*y^54 + 
  2.7407419799624699489386075513223244532851654832605044196795179454439341455\
351365923`60.*^-53*y^55 + 2.5247325427111297963553630428876379071284387725445\
52542670625318346218675780422797`60.*^-54*y^56 + 
  2.3252245922465575989612447510557532523057069732167225645596522816966167839\
4812891`60.*^-55*y^57 + 2.141015771147446637643182659019440061047025237413243\
0700152700272190419031836104`60.*^-56*y^58 + 1.970984631213211313904060167658\
867620594334292544360325065600534961095419197014`60.*^-57*y^59 + 
  1.8140859971666093663818546143366643648838003663115068038275584499971520973\
7405`60.*^-58*y^60 + 1.669346490603961528370096680886921417744637748168884761\
5926173144526291918215`60.*^-59*y^61 + 
  1.5358602247382767395963510453030697191739582374412459529267566911451760336\
52`60.*^-60*y^62 + 
  1.4127846771232293921808787499643415158229096841991900315332838685862327841\
6`60.*^-61*y^63 + 
  1.2993367447174078832387347552439238739162300719085738485463944565794358747`\
60.*^-62*y^64 + 
  1.19478898328110244837316440569972156902047658289969256434737559614173932`6\
0.*^-63*y^65 + 
  1.09846603113210945291771690615480182994351596976589532192623642333117597`6\
0.*^-64*y^66 + 
  1.0097412156693597722208592850743359460602350245040970999342100096196611`60.\
*^-65*y^67 + 9.28033339756527709416781412772037727126636277455256017314265559\
1809785073167190932520958`60.*^-67*y^68 + 8.528036440005734518418365606844614\
28824657365657320169347300586985073049170323768075319`60.*^-68*y^69 + 
  7.8355294012581441723715673911415608628865060018881385023840503904639941715\
200805245504`60.*^-69*y^70 + 7.1981891000045487511814348852979639322253430117\
46383231582883606955611612249094095886`60.*^-70*y^71 + 
  6.6117356439134485261986898405239827062402843747498874445640523546238954335\
2307619591`60.*^-71*y^72 + 6.072208551794388172860982337014377519983367305427\
6983124192867903837893395261119657`60.*^-72*y^73 + 
  5.5759443454147137569747914800510889536024420403695318797415088872600868230\
49566818`60.*^-73*y^74 + 5.11955554474032728707183251023027825198746197701367\
13486389906115909069469260848`60.*^-74*y^75 + 4.69991099988243066519428445890\
73305860021265776060729322797532374807325686150911`60.*^-75*y^76 + 
  4.3141174932249694000688677435995603929432078041395644032761245791075890542\
53506`60.*^-76*y^77 + 3.95950254595094557687040139163495876529952246817579267\
095722815544662797396475`60.*^-77*y^78 + 3.6335983643749932529471028030530034\
468930312071616531197157948628072928570115`60.*^-78*y^79 + 
  3.3341268630344062125454776393628356532993986295695349339015391754647162435\
4`60.*^-79*y^80 + 
  3.0589857033139457556590366704737770259365399553517498750763204555103652020\
7`60.*^-80*y^81 + 
  2.8062352884153421888934388546574981377490176099010506644643711049851004344`\
60.*^-81*y^82 + 
  2.574086657674449224881510573622406692312424935374952919051985576652113609`\
60.*^-82*y^83 + 
  2.36089022553016111600976979688339024858144460056562024394410583050701644`6\
0.*^-83*y^84 + 
  2.1651253128196162091875710316569295232197604340774582715063126036972128`60.\
*^-84*y^85 + 1.98539042048056921112330935491543495353188873434882672246025123\
23170982298310703990560324`60.*^-85*y^86 + 1.82039419815645130895138959154077\
7203630059456345022351410133846574683223905291386194117`60.*^-86*y^87 + 
  1.6689470625997715716126745303447871328206480972716967908676848067357795326\
2117141600188`60.*^-87*y^88 + 1.529953423136576532024896848057575477535718229\
8215080012389036130886651090769376891538`60.*^-88*y^89 + 
  1.4024044737737315929341886012937433916741248695009645799449475073385142681\
55195965606`60.*^-89*y^90 + 1.28537151378997734909164732474865153443407748678\
160135020353258960221198301789880195`60.*^-90*y^91 + 
  1.1779997608418588544020581231836436247534363030559592508458175290358745276\
730583314`60.*^-91*y^92 + 1.0795026227297977638344150327539527334939903265305\
4440180513742348746757082632042`60.*^-92*y^93 + 
  9.8915639600276234607797446296641065872596179747539231596757842117994914355\
168995`60.*^-94*y^94 + 9.0629536152879021381065014255669001141517892627784535\
34544732133345091844926963`60.*^-95*y^95 + 8.30307249020990345270180253266568\
643054822127791203006733915983394046567757022`60.*^-96*y^96 + 
  7.6062904428368181159074143764722043727225736972765140748146379715612682764\
88`60.*^-97*y^97 + 
  6.9674311463103906494113850058435936672498825218597510348648698241801426835\
08`60.*^-98*y^98 + 
  6.3817362953179722300175570020507941122520333488830583551544474928606925383\
3`60.*^-99*y^99 + 
  5.8448325504963731731478643987638538340254582866554815308038085441463567317`\
60.*^-100*y^100}


==> anc/A_numexpan_CA1CF2_sminf.m <==
{-11003.732722068944946532934737933885305451848902689709311016996017688210727\
03997488`60. + 1258.980280830873051828494206682083955621308026332779537789152\
74320757277496521689`60./y + 28862.048100311750671342376156601584460641505562\
5455104554119640296910824575489474`60.*y - 28784.8045754746625238366640586093\
1051363518771123301325127778205564474892795592757`60.*y^2 + 
  142921.92679270455572147862328749991867633148082436141942567267168679990315\
307140754`60.*y^3 + 1.7824250986010106764902706655567839599953968660721676696\
8004083814141206513317297133`60.*^6*y^4 - 2.854523605090101542992514504906061\
28223677681141885111694220417784104915933030314027`60.*^6*y^5 + 
  4.1856682210250313892188533128813427853885981378946036014839479314664358869\
27687478721`60.*^7*y^6 - 7.10483808563545570749197770234181607902474620078057\
7446763847943831098010556694522035`60.*^7*y^7 + 
  6.3204157618410384109125418650330788332610801413159618323089010206409845327\
895272470713`60.*^8*y^8 + 1.5972164199989923706264281693674990400170732426033\
9809007900169002203782891385286459`60.*^6*y^9 - 
  2.3272254165029700345859896180005279037010741473467732723061043124299849395\
0230620147621`60.*^9*y^10 + 1.19357862194299255024295311740524611664545900076\
15686351598159528940744436853266863001788`60.*^11*y^11 - 
  1.1563926431995283693832259279670386121396469348872052164431873517312085`60.\
*^12*y^12 + 
  1.26610475806923973101726465482974141007034804814579490629235626069492367`6\
0.*^13*y^13 - 
  1.250287562093505716794142642446798564707109570996329321705620692657534824`\
60.*^14*y^14 + 
  1.2952518461732183449225524933649155926692432479398468535401631109610981799`\
60.*^15*y^15 - 
  1.3557254868839921484244073806980161491767686039749129820579732818578380710\
9`60.*^16*y^16 + 
  1.4638230025648202844925966679395020007788282248596639692636445268342105485\
07`60.*^17*y^17 - 1.616600316744440056144272019842275299363807333924628656053\
3022418733527864084`60.*^18*y^18 + 1.8271469602317933919296841243628779166705\
6940543846831583818488335918967270373`60.*^19*y^19 - 
  2.1065438517528418284971718395535004072725238320187127173031525113843811233\
85686`60.*^20*y^20 + 2.473139500527282506029389760841226119443928611296295557\
9286170436288761258406911`60.*^21*y^21 - 2.9508873195299270801124188372447625\
5831294260178092907877102938783692092259949738`60.*^22*y^22 + 
  3.5728019411976023518194759117868263885932778568884607947832190110746294007\
54356586`60.*^23*y^23 - 4.383389332789483661351911437976856488827670858932892\
4092412366854856350791972492485`60.*^24*y^24 + 5.4429862799592715678670186128\
2556392376629873205604635446475630777540645941790389127`60.*^25*y^25 - 
  6.8333905288823331917429377780138866724797856214942744282602270365778062614\
83960628111`60.*^26*y^26 + 8.665839515720221044331301286762449517820768883043\
1112264457028291062852759552841754178`60.*^27*y^27 - 
  1.1092043664995254882156522370402018344663852556529222233195007480813941672\
35992882354744`60.*^29*y^28 + 1.431959443299546381011285640545495240321092186\
4594929479167121371068908344100837589845744`60.*^30*y^29 - 
  1.8633485769561936777419707278907545636994949748830382866582271201755741425\
5980587621380798`60.*^31*y^30 + 
  2.4426269657932547079080179664648957290381807805534621033898334471776573`60.\
*^32*y^31 - 
  3.22404075598921651406820026763323435412412157219605351213373739010490164`6\
0.*^33*y^32 + 
  4.282790080525098972108691330268403009802015026251736521460605193839941316`\
60.*^34*y^33 - 
  5.7234451852228305513215397195008174491668061108659144695580111340969602676`\
60.*^35*y^34 + 
  7.6918529530008898238828482691504919098220790998536545198438681948460145191\
7`60.*^36*y^35 - 
  1.0392020138596881229554561845127189933536469164750981674616191714063408236\
39`60.*^38*y^36 + 1.411010704076042945366111134493739977057569837088277784272\
82639920014017745379`60.*^39*y^37 - 1.924860024780989284868985374464122640399\
3521758731479692618440212179867901779`60.*^40*y^38 + 
  2.6375085423181723002448692573256293730895775985947338730066165802710232952\
914164`60.*^41*y^39 - 3.62920002941107489368650281964947275635017650522616081\
686079954528591732429807663`60.*^42*y^40 + 5.01365907918827124140983833125134\
9574124581908235128292553037027664840148350075295`60.*^43*y^41 - 
  6.9524424352842713741646417411676929833669238805960994205184729762126850304\
546793735`60.*^44*y^42 + 9.67558263248625507959608315768274220199435299070814\
956192402665280265531250873323976`60.*^45*y^43 - 
  1.3511336707159550180429325245571973068501663517132352516476663858383813253\
321256367303`60.*^47*y^44 + 1.89291314118401262646722955960441618962435172635\
521970550565892223139074144593822421144`60.*^48*y^45 - 
  2.6601664994053175488984733302908358850906590718959699926136671890197187269\
81300440456047`60.*^49*y^46 + 
  3.749485996881741368862209222079757462255115933314357416395427483773321`60.\
*^50*y^47 - 
  5.299836767873997789671363478842351439206706310516401788362716508916457`60.\
*^51*y^48 + 
  7.51152028750181004209244315167619601192435451436587494460383723252651064`6\
0.*^52*y^49 - 
  1.0673771945416813408252643016372395548671261079625010257722714026762697436`\
60.*^54*y^50 + 
  1.5204983379278138644246636377965794639882362264883124985570776513461268716`\
60.*^55*y^51 - 
  2.1711409321894719645885596991055970736117603373242490536036754908967593143\
01`60.*^56*y^52 + 3.107297370025466670701063057288192133432246133117382449197\
8064774388682299918`60.*^57*y^53 - 4.4568854947751168028981547584631235225988\
3248617483833335779460127832659034765`60.*^58*y^54 + 
  6.4061535573177146962029119469131783146421931505542574990276159472555693000\
90537`60.*^59*y^55 - 9.226688100363435214635788452076009263418520894188868655\
9449613843184838268169425`60.*^60*y^56 + 1.3315095744850382231595000108282566\
2894265490324853084326082759656598676662235109`60.*^62*y^57 - 
  1.9251377581736046968029988596350684131627132352482575452143276912709313116\
174993167`60.*^63*y^58 + 2.78849037676124870420733337236415174522617760450320\
267894057371364213128900866409454`60.*^64*y^59 - 
  4.0461184880838826203969334143695543759483634428600070729185422202901989588\
88284078216`60.*^65*y^60 + 5.880901010947841566276202565237414962351306013554\
6618693874100731615178328800256151433`60.*^66*y^61 - 
  8.5617002247385785014123804206001992881067380383508057247057499182191224340\
6515253030332`60.*^67*y^62 + 1.2484275242562072133574917665024280194498900507\
774963692218028167190856920822793722541407`60.*^69*y^63 - 
  1.8231872617500887311907222750828445130913786680668635605954702363924947`60.\
*^70*y^64 + 
  2.66650492510687627550221763363012168134734474305234294188639090574694343`6\
0.*^71*y^65 - 
  3.905496342538677465673816387036332823152160629364684862979990678803993374`\
60.*^72*y^66 + 
  5.7281361610983902088516792194539959122281717126290927300896098114712687131`\
60.*^73*y^67 - 
  8.4126941272761108328994495244564488610869426311296225499767744033066927726\
1`60.*^74*y^68 + 1.2371540841398571932966672129154972936872184739312321286515\
698687732157108179`60.*^76*y^69 - 1.82163963966766809173580767345906709267665\
824676605530682241733081877110743996`60.*^77*y^70 + 
  2.6855603901261881077487609983958769161536150368041376794783950119154013226\
56177`60.*^78*y^71 - 3.963927105562772055331043163672666047252928138815307226\
7404783499841948501404478`60.*^79*y^72 + 5.8576017834822459900896184621227881\
7420779531564662806611242340160880368242856076`60.*^80*y^73 - 
  8.6656923664828729625248614315747676916729706414794520786118902559566764664\
88255478`60.*^81*y^74 + 1.283400823352232220253459466579425118623096812539555\
28001617270956874321948576923355`60.*^83*y^75 - 
  1.9027596111885118796439843269664384497066332371150866650641707651993793600\
09090043297`60.*^84*y^76 + 2.823940687622241552786927776060097671368096671680\
8837260125996701686152085278109977943`60.*^85*y^77 - 
  4.1953212803632587105241394360935932496417811726725070353196034849075925633\
6046908191379`60.*^86*y^78 + 6.2388038761606999968994639877182553008557317631\
06754418107984556164190075738916877076536`60.*^87*y^79 - 
  9.2865155907097536894053343844503735819011691909434264401735279087144467708\
96522690166784`60.*^88*y^80 + 
  1.38359481217923052802705224901447620739623223712301663689601471914552544`6\
0.*^90*y^81 - 
  2.063286137307876476511158035885195321593533714774823048310893182116738878`\
60.*^91*y^82 + 
  3.079601425429515754288346660532366166866107912777917537622377274360316484`\
60.*^92*y^83 - 
  4.6004949680401676041254387759575538719183876816694212405756577505343906597\
8`60.*^93*y^84 + 
  6.8782892117749719286995320710028641271462780968922883821711626630207226628\
97`60.*^94*y^85 - 1.029232022145344426949608240626742302535887961013291738444\
95386827851261104363`60.*^96*y^86 + 1.541326364349462217079870814801438806153\
871859112833933853911219044207447281233`60.*^97*y^87 - 
  2.3100222397924062652997067893780522007044625006152913497179811632397497057\
88232`60.*^98*y^88 + 3.464734938204074523167248584260923023069893746536653169\
25932093369127346315540506`60.*^99*y^89 - 5.200540797413526843403414528526981\
248611564290383576756027181643505171360817382206`60.*^100*y^90 + 
  7.8116762607566693044485573645151678451405787366970342829354817939824610740\
821291677`60.*^101*y^91 - 1.1742215605594852977590649118298852871389263928842\
82437691056886157265326202376623885`60.*^103*y^92 + 
  1.7662779060972989599490626136652822329208367263472663629504126788629793110\
429645696268`60.*^104*y^93 - 2.6586704573868949937498209449302265271519684242\
0051983011264606471206564776551695094959`60.*^105*y^94 + 
  4.0046079359978437740214486087711948457076000377257973734031050325292344359\
98215714456223`60.*^106*y^95 - 6.03586142252903933086195193695188301304844746\
81536267347076091735607213611986773779704356`60.*^107*y^96 + 
  9.103244796472693135319155699470735193030328095648465424456615356784818`60.\
*^108*y^97 - 
  1.37380477386575030390050206739570469893892683534924823377410366330965829`6\
0.*^110*y^98 + 
  2.074531225968263606877973450934549687977812323151939053333543485553064169`\
60.*^111*y^99 - 
  3.1345527285908056418443852248833308700386139480963171932205069083222107618`\
60.*^112*y^100 + 
  4.7389976551420741588404805522244092159395546550925736845170389290897610730\
4`60.*^113*y^101 - 
  7.1688177905067171868317785882664853572570922519201022252087795801002078069\
18`60.*^114*y^102 + 1.0850598756101659043749856951847676851378501952214923079\
274617001488440699399`60.*^116*y^103 - 1.643236633606998783585472586543021483\
343375562087732881185184323913569052821556`60.*^117*y^104 + 
  2.4899006997240893648844170038264633383256795252999793164894797028548634945\
432916`60.*^118*y^105 - 3.774808035705690672455795183946935652589171297284128\
90241950059793705553796427617`60.*^119*y^106 + 5.7257737346695053627758808104\
85779056400352530854534840149259146506766066581743025`60.*^120*y^107 - 
  8.6895168745378595688266506782798637437860665120414933816970206890852349448\
836024394`60.*^121*y^108 + 1.319395537000507687577135172696250712438975518208\
216619497593404562402290235475702013`60.*^123*y^109 - 
  2.0043254110514862592987255661073926067009887818059220399958558956940575218\
518062858796`60.*^124*y^110 + 3.046290537482344685033473411628952106978355089\
83798668292906656188731411949108810200378`60.*^125*y^111 - 
  4.6321265097602335101221707723439056582586476565811748351501394685538909062\
86281460356373`60.*^126*y^112 + 
  7.046796737198683126424776102187725729989527581699898466040065836750618`60.\
*^127*y^113 - 
  1.07251076765161050038350184299281093498919302450463604896200129453573911`6\
0.*^129*y^114 + 
  1.633076772023133401107348747866793904310369555500326652158535072232745005`\
60.*^130*y^115 - 
  2.487729186422961832680298801863626997967758264536598630288618050843414203`\
60.*^131*y^116 + 
  3.7912968189323940527211362968651312904732708649464657046704479376827310689`\
60.*^132*y^117 - 
  5.7803930659277124178593195479728093841028414770460225348255203166450456938\
4`60.*^133*y^118 + 8.81675262428749380817483450822264106893424898259619475983\
50812807864517669477`60.*^134*y^119 - 1.3453600318575728497631212858765712232\
94774234866764965937712623780583843733992`60.*^136*y^120 + 
  2.0537327552716777600312814958191972956162224873114482047359964399066428910\
826175`60.*^137*y^121 - 3.136331203067035997105152365223379511260505110181948\
12939722904942645794292981978`60.*^138*y^122 + 4.7914791303648506587922470651\
58785160665812249351134126126496750261848040731018226`60.*^139*y^123 - 
  7.3229178137804645110054829944047361491548335500196752794594276860819233237\
553144029`60.*^140*y^124 + 1.119599896535307296736405603431295883790531973367\
786254728495265937572420167645200465`60.*^142*y^125 - 
  1.7123912122707339426041975082296032365066584867463171745409662541878967875\
897544707653`60.*^143*y^126 + 2.620004081746480949008879154955151051184447223\
93391872857715253661924544578991444555799`60.*^144*y^127 - 
  4.0101187239209206750466740223501516276606614955510816899922306337153670479\
14990541994493`60.*^145*y^128 + 6.1399705456478385260705243386084628730745712\
815142002277142340299494188170258705181742769`60.*^146*y^129 - 
  9.4043050467681610411712374346066164069175805825576305978567131385149673`60.\
*^147*y^130 + 
  1.44090754785409791867648663796063719762273354634297628266633885786044971`6\
0.*^149*y^131 - 
  2.2084735078355981132157358975065136796610081873558794483908824433662335522`\
60.*^150*y^132 + 
  3.3860446084385646546250041143169208112334684833511156716905757825581005704\
9`60.*^151*y^133 - 
  5.1932035679561586557076682518844545876923495883724340903978562144069037679\
15`60.*^152*y^134 + 7.9674261265998690166856896249173413590688325208492617363\
424347630802662002931`60.*^153*y^135 - 1.222752774641128945368716229427508644\
912223608340632841336321174547474265035568`60.*^155*y^136 + 
  1.8771333031698678207022321074643358218017000661683198543039379557557805402\
51959`60.*^156*y^137 - 2.8826067431010908266442537878818219358849299229330331\
859910722396872873784052952`60.*^157*y^138 + 4.427999174612164809564939899956\
038646259451681552138724019983574080794562551369359`60.*^158*y^139 - 
  6.8039259966245151143437390586383310254154199887551461999791039825728971600\
868487163`60.*^159*y^140 + 1.045778377185980699390044875531685973565391902288\
660882399536237237514943584115851159`60.*^161*y^141 - 
  1.6078514131113229655674148843971247932324982551640216747667303825010053954\
681231737185`60.*^162*y^142 + 2.472729058767504935136764051151718310662064654\
6189312994821106013666790628612344045743`60.*^163*y^143 - 
  3.8039057644691474510854396494563039121676915384242139986917561567200220818\
63452976058313`60.*^164*y^144 + 5.8533410404287977367982835680989236086118372\
810826734177879939815469403971748091166116441`60.*^165*y^145 - 
  9.009424973387791220435412253499053965000635921453791155330638042462478`60.\
*^166*y^146 + 
  1.38710015637209867332457378343288808863113901895232279237070069346626693`6\
0.*^168*y^147 - 
  2.136163275197532280304914004124909453324535005162353193097525703682843349`\
60.*^169*y^148 + 
  3.2906019480113313504567400297442761979841514241813352086525473802355732363`\
60.*^170*y^149 - 
  5.0702453762843794466665610941834892770587330254325620465495286174284298099\
5`60.*^171*y^150 + 
  7.8143668690593647621164811140333807297268118638500952605725463945648541829\
15`60.*^172*y^151 - 1.2046705925346700732161968859862184239045787132241275452\
3364957550959704113184`60.*^174*y^152 + 1.85759505271325442808479405669846298\
4449058361906870714202159531649986667930204`60.*^175*y^153 - 
  2.8651051692034742737631871019132766787926210412307870433688207441902185976\
949324`60.*^176*y^154 + 4.420134304554634165051488534598309925458035624734533\
90826982110893196608871480264`60.*^177*y^155 - 6.8207849104945876597747594784\
75575725633237851170187943423537458485833718535253965`60.*^178*y^156 + 
  1.0527757662481580267020380922965470526176297810943358269092827270000777993\
5426681748`60.*^180*y^157 - 1.62531936729748531371170449884979451887393447739\
4416785001699545204115519217901465864`60.*^181*y^158 + 
  2.5098140353546132969801453259780559533598771963622912377572621069715534909\
361961422725`60.*^182*y^159 - 3.876529559644581589909773101357182734237950890\
29216493048047564854252581796932683951033`60.*^183*y^160 + 
  5.9888319222641515461446724650570958430096254024172159654266440680161958417\
11899768694153`60.*^184*y^161 - 
  9.254168161129911504262289131969939476671245100319113113163165489173863`60.\
*^185*y^162 + 
  1.43030177954695174520495718448631593375187066305958729942658430877148373`6\
0.*^187*y^163 - 
  2.211117467737926349668449353984585730335819963258052479811555220115340019`\
60.*^188*y^164 + 
  3.4189175955375537437845054705124645567715948044699934707230034415314237478`\
60.*^189*y^165 - 
  5.2875804813751126153115885083054765958860142914431273893468544189278705514\
9`60.*^190*y^166 + 
  8.1792930212357325424984252784984068875772581855953332748165451530419621161\
49`60.*^191*y^167 - 1.2655049890061536096940111548582188019858634300415232077\
8182367943865673621556`60.*^193*y^168 + 1.95839456097764647107569530869799941\
4628756185772960469441296100905870628134763`60.*^194*y^169 - 
  3.0312635975084666784604742062477574417406179403270561534691254995589775579\
061898`60.*^195*y^170 + 4.692814083889006109500476920660330007333396114688321\
6064947448068109228480399059`60.*^196*y^171 - 7.26654731476670847029732516726\
6649157325941135415767881119937234966131837068765226`60.*^197*y^172 + 
  1.1254001505302756006795799961009026329336337122969876159255924963521474223\
9051603533`60.*^199*y^173 - 1.74328723853887686944132070750832141763883559282\
1737174250540109955456292236116193626`60.*^200*y^174 + 
  2.7009284633743722436931261333730344893042682686501717792768260475076091226\
294431365443`60.*^201*y^175 - 4.185413853247300500848658661695601101926418905\
41767152149158853879566609155401902471842`60.*^202*y^176 + 
  6.4870013965999913370460269413142596902229202012709419315485302420007107232\
21442642433828`60.*^203*y^177 - 
  1.0056084471105443609567724610048846614363890147948224929836223023191831`60.\
*^205*y^178 + 
  1.55916567902042959213211270402542879607935494399219631182124606183817794`6\
0.*^206*y^179 - 
  2.417871201083687501237017608845390443948174618431996863418238253294745106`\
60.*^207*y^180 + 
  3.750168023836774251190678283058152591973218201135413501954261462942471505`\
60.*^208*y^181 - 
  5.8176032297068438360547810425098786015171473850037675151789525355738683731\
1`60.*^209*y^182 + 
  9.0263554667440824430322442732739472633836449782017597308476369826845586754\
45`60.*^210*y^183 - 1.4007315067307987712053579848583073696162299256512798786\
2749804422978937257985`60.*^212*y^184 + 2.17405574294338216847159552501681366\
5582209516014096806402971585087272134787935`60.*^213*y^185 - 
  3.3748848677253488454918892925408235920216249189460785753400749018108718821\
489361`60.*^214*y^186 + 5.239851337968172428532072173025109282846064611480522\
37718352733801396089679312476`60.*^215*y^187 - 8.1367300655068116365125923532\
53441918887205540602198775052567236309579118300881361`60.*^216*y^188 + 
  1.2637204834134961998616862343099225470973995030820407646286444020653399354\
1967150034`60.*^218*y^189 - 1.96300570260945080951237114360070884650089529815\
520307808364378599443160358886977956`60.*^219*y^190 + 
  3.0497256759089663385021671311817832347122282048519934022959060373458834824\
160822190328`60.*^220*y^191 - 4.738795202010563873034330793854716695211602625\
03174223988644423694649722147528099513259`60.*^221*y^192 + 
  7.3644842047264710167591022238288330401404360267814593342146736659121826348\
02597553836793`60.*^222*y^193 - 
  1.1446777847480889037515431343169217310503140105655776800404141191341047`60.\
*^224*y^194 + 
  1.77946726203528834750435250581196526280746061274008169829368819526651569`6\
0.*^225*y^195 - 
  2.766698881187659085870676655633001216129758439554651101470600589551594346`\
60.*^226*y^196 + 
  4.302275885930642421373263981037481522252030150214639742064032719884038513`\
60.*^227*y^197 - 
  6.6911139233960972971585363865718180448404791302575661064858418436628382645\
6`60.*^228*y^198 + 1.04078672614565247957620977354057227458792327346669480813\
54125915591725722849`60.*^230*y^199 - 1.6191518267465726342017642576500307784\
1144026089415375931218939964091767535614`60.*^231*y^200 + 
  ls^4*(283.44204640048415938614866266661162272680608862544035138951704416720\
890880996409`60. - 8.15774032398928838133127525947943501870157142416452036785\
774925709029068606956`60./y - 320.4535359396993356591868532240249112526561530\
7238404754887235907946379202923156`60.*y + 2644.30333694625715213416278704735\
777576089541976697115150259125568536663516876993`60.*y^2 - 
    15394.7167802956680315263266338754785287560772439723621773183055921932347\
2499613463`60.*y^3 + 46448.60499818921823453847492878597067094248868903876581\
288740052101983305085539844`60.*y^4 - 282635.09948018040942614178340122251477\
874400134752130399546195060435286523332757342`60.*y^5 + 
    758631.684975282105624601187067015694367485854841779508118254629185955974\
6563717706`60.*y^6 - 5.009144115300105023063753216234766630252003818178093052\
12052250066711696380550148556`60.*^6*y^7 + 1.22710890654014133332960176629163\
7638216021593217524562429683885978403327598431494117`60.*^7*y^8 - 
    9.02962856682360430813738175539737676385176203805913381210975922141297630\
3182482881482`60.*^7*y^9 + 2.122823174231828121675561705547908635569951507906\
1207122931558155211827958453859024689`60.*^8*y^10 - 
    1.67616417176994849637044632755672466568330883580588155136193878952343035\
315785761627621`60.*^9*y^11 + 3.829047449043041335836851910086315136382260121\
83371251810933524487697198737271086843803`60.*^9*y^12 - 
    3.02364466113747526965762507569120906116760150096893550365969509557372278\
6849108802267188`60.*^10*y^13 + 5.9836177489297322971854404953928639716807211\
97569490353664396263574834774511073934049143`60.*^10*y^14 - 
    4.67445582641530692950402006668448855787614344232560354380984892965689445\
21570566181074715`60.*^11*y^15 + 4.963829710937574981473818235788029316455709\
751573440638961916404490113838655479487773515`60.*^11*y^16 - 
    5.082890829847354570888559760055146646335328940341240800186899951239716`6\
0.*^12*y^17 - 
    7.3175951671048546789420077343668463129306212761896712447959191850992447`\
60.*^12*y^18 - 
    2.7762705887926658703584812466684046631331330067555947202789736163173556`\
60.*^13*y^19 - 
    2.91347291667735448208388288908106998587751956951149091188742609650643166\
9`60.*^14*y^20 - 
    6.14988240204614300138230776664862823321508178388511848829281271120110106\
3`60.*^14*y^21 - 
    6.46190798395566540375144809332515850183152540046157896732454019119005217`\
60.*^13*y^22 - 
    5.16643300550431612850179401580357760418373694239496554379772968583183219\
504`60.*^16*y^23 + 
    2.27584122192757773400503498729824497014252752036895944254147766233790727\
9935`60.*^17*y^24 - 1.8485060076662552579671942287539193984409612437154328693\
667897196053082661679`60.*^18*y^25 + 6.33354995633151480620815928525153779960\
49670791378242508608361745780352194962`60.*^18*y^26 - 
    2.78078446937779621997804497719689320443977077800793632974720033498564261\
041884`60.*^19*y^27 + 7.18234113249019689471519345382985652967369963297331950\
21497916481202176219567`60.*^18*y^28 + 3.336325802067870563076492877354343774\
174119529310703317545593888946009129754367`60.*^20*y^29 - 
    4.46983665060987786427489271893287169445626317941092133356599389757407518\
23260051`60.*^21*y^30 + 2.540669003735568119160891697684459475213813499351668\
97765781756108905439196925228`60.*^22*y^31 - 1.309266850893031587300024865010\
980807729261753389605707177492764662597346849923503`60.*^23*y^32 + 
    3.98399761224624451729593210101015056414790827293009433356209395256071078\
991538551`60.*^23*y^33 - 4.59061329462086793945134765256061099682939146423248\
7215741806956430163835287186951`60.*^23*y^34 - 8.1861484926728228958601149084\
663334371263361407279770682113003545164489739850596702`60.*^24*y^35 + 
    7.92356056312521650604463024387039402937870252690154805732435911849895007\
535858380159`60.*^25*y^36 - 5.20046157146213842407811018719570408840160069407\
6529960351208607728232235645299325368`60.*^26*y^37 + 
    2.43586937367575084530108840596959900719739567688392608776605164423784685\
64710633187213`60.*^27*y^38 - 8.403489133244427953397244475149684471193043896\
1863788198438612487255077442380610143449`60.*^27*y^39 + 
    8.26356612660492125849498181505060822304405911108988809451862365519673858\
35778286627421`60.*^27*y^40 + 1.434851277558826256065801434302049604207664044\
541295442919956596489931130976046608407387`60.*^29*y^41 - 
    1.54350055680458255357487645185862233889204042298617478185963684002168276\
51749426028706041`60.*^30*y^42 + 9.890455595495428588693105282015699905828621\
579430502692915988394579906249777227438757069`60.*^30*y^43 - 
    4.798885322061017901543951633253168498323490040874395845668484222107731`6\
0.*^31*y^44 + 
    1.6353095425553302308054138199170645452416145637406362378136198563566585`\
60.*^32*y^45 - 
    1.8988669155282526376042199497709256562431280861536307438423326193287899`\
60.*^32*y^46 - 
    2.72268348601824978520658339092265535065216334957198439900028812443828907`\
60.*^33*y^47 + 
    2.94218213649703665981752603871592463991804012954445202733542394158614499`\
60.*^34*y^48 - 
    1.91882681364433748551890923371903388135832022439296422525429137331605230\
15`60.*^35*y^49 + 
    9.31351173583001044102483125785494117539766816603466200860412732668217477\
31`60.*^35*y^50 - 
    3.22297208341089085900785299612860763809820875226696170318492648699222894\
246`60.*^36*y^51 + 
    3.88453405258150161858909564661462546039890820269556575290596101263686824\
101`60.*^36*y^52 + 
    5.16055987643861576147444004878005287581180419931032243578587042875692574\
3437`60.*^37*y^53 - 
    5.69218253343561824883293015937745534686857843581629319140176695534945759\
7872`60.*^38*y^54 + 3.7269211910284741531572145024138126824617428909601659773\
3038073531145827189989`60.*^39*y^55 - 1.8206369282196261368345540743813360837\
57855316599693507089806216627217118541069`60.*^40*y^56 + 
    6.33677531573510320528773592634334162441549228248588618376484225654017869\
1205201`60.*^40*y^57 - 7.9993747966438164102815249534238817220138950420639237\
92330652619773809748406166`60.*^40*y^58 - 9.870971663888321817513766783421019\
7625114305583803338188508611846487991095821899`60.*^41*y^59 + 
    1.10266541642807029267106966373598009814834901502639538098457697308089856\
8284450396`60.*^43*y^60 - 7.2596984632511304004781030056165150519361658049935\
53627152701979948548233182987773`60.*^43*y^61 + 3.559133690100595559276877993\
8298022527833480022688814172702801009294074366896054326`60.*^44*y^62 - 
    1.24613061704945665249537026013195655697763921449203112937774423914107064\
385721952414`60.*^45*y^63 + 1.62129802195630182433102472492725444233653809258\
878726263523648440624104655800412267`60.*^45*y^64 + 
    1.89764449726350535530471783117904549582690132216855462013120135583582049\
1276081383456`60.*^46*y^65 - 2.1435371699851449593126143628106735890978594378\
850497762531266265146366470319875247356`60.*^47*y^66 + 
    1.41668207996562119303241473966711907603749488583672282644229362920855712\
778530275282002`60.*^48*y^67 - 6.96779562603931183880363136714833050400672577\
690880085664769427372680251730774415155522`60.*^48*y^68 + 
    2.45042801912920170532874994665803557315073793794636236567357904233818260\
9372865690167939`60.*^49*y^69 - 3.2683344357761775447544133449086727331827638\
23080807168784722841731332439526566123218018`60.*^49*y^70 - 
    3.66262745038845557920067636800732548822519466452335398776127565166517137\
48281005145202016`60.*^50*y^71 + 
    4.1749934636919006640102656721149068206948331016968477256463664371502023`\
60.*^51*y^72 - 
    2.7684214099519193325337477886120973048758722176993086747287983167763847`\
60.*^52*y^73 + 
    1.36511172440871910144821214744726802196882981134144914829722900289698760\
5`60.*^53*y^74 - 
    4.81871797326199804212949482525284683514258992006122630040638543059716290\
1`60.*^53*y^75 + 
    6.55497795799981747165426123205708241373211158115403799280117621393025923\
9`60.*^53*y^76 + 
    7.09072871341364452992907882923114801625698197741133412781160604278068164\
27`60.*^54*y^77 - 
    8.14519061790875345803127908869043471645160296550942430113755698927160406\
528`60.*^55*y^78 + 
    5.41578669448891610481719238697555696472390471094742216621561851033674877\
5105`60.*^56*y^79 - 2.6763026012853725525723737710920242065107343462298161224\
882804120275489682029`60.*^57*y^80 + 9.47637852521777932113815560240136800158\
27547202407895903967837880442194543768`60.*^57*y^81 - 
    1.31021758073420618565910557444444934351706626750730432044536133478158192\
529563`60.*^58*y^82 - 1.37600914540935109313170785823597876733102903393579760\
0744150111779610737394009`60.*^59*y^83 + 1.5910823914729292408281636686241157\
841420454104833873890610011200237245522809969`60.*^60*y^84 - 
    1.06037852196855807704484133263991604204088858260657818452298187172017575\
582173467`60.*^61*y^85 + 5.24961805015252916472281941578501911230410124624833\
051704231910636049383350369131`60.*^61*y^86 - 1.86370206885736569536206346404\
4391268778926384988058758193714744403005157345721294`60.*^62*y^87 + 
    2.61202877756010032062586926445749618871898591871861492619711966637014038\
2923827114`60.*^62*y^88 + 2.6753332821402561384715867099515231500550001584641\
80377440172451194126020729705062`60.*^63*y^89 - 3.111180516007352547689277392\
49061619817541742601600371360408894723919298878556640985`60.*^64*y^90 + 
    2.07758209425553659847470836714877556634393842383702491910824884071039358\
676321653107`60.*^65*y^91 - 1.03016339803431393747889008484450785129895608627\
74597551796004288487807424407256250784`60.*^66*y^92 + 
    3.66551378198698849429225370580796076476153569628033169915481722897210510\
29659419373488`60.*^66*y^93 - 5.196928992616785809715575598766288694545301524\
3876194786952270701831627181722097447014`60.*^66*y^94 - 
    5.20959928616853725588423038802460694320732670047456740894237695779452771\
838752910542558`60.*^67*y^95 + 6.08856262623470929412499720357137865621516710\
3683727225859958628127955146414423747018518`60.*^68*y^96 - 
    4.07285101253292836051892127458751437935229132170411326083260260413050897\
95140270249383078`60.*^69*y^97 + 
    2.0222613100938228701281638304515310683807713674969983516270359996044472`\
60.*^70*y^98 - 
    7.2096913255612752889475377540881032791732322875459835470121147937807602`\
60.*^70*y^99 + 
    1.03236865455124105985318853674611943504567324011295655411414309399788909`\
60.*^71*y^100 + 
    1.01573855311863489561940331184615080449360572928366188073454794001885086\
9`60.*^72*y^101 - 
    1.19233559579393468026115345230678917937764854927758098980473365686602968\
91`60.*^73*y^102 + 
    7.98803423830615636234965400457989683460437856471851001383348425474539239\
1`60.*^73*y^103 - 
    3.97096490780751570347371957045804800736095049537333945374711644365835242\
235`60.*^74*y^104 + 
    1.41814503081126843293407181303296971733041274703265292212184878860786255\
8452`60.*^75*y^105 - 
    2.04823518133913534549888504203791341571806333738527634696667074337277541\
0426`60.*^75*y^106 - 1.982523781122718701691814769551137720701721345280038527\
4774788051133226097658`60.*^76*y^107 + 2.336292671847824028581848462665947338\
70708083297519735956136786099066527416666`60.*^77*y^108 - 
    1.56729057467802023162052129534642329889641762100833474430185441658105436\
8070883`60.*^78*y^109 + 7.799421964881883926064061126557976623212725633236538\
69965488378214375989048459`60.*^78*y^110 - 2.78962093021056561100388950313082\
76403932595165742098423199376778417347987304154`60.*^79*y^111 + 
    4.05961225977365446948846352469137009998356483765425361702109891504307165\
43338614`60.*^79*y^112 + 3.87294180340909460632024101056923727756494117851894\
618491899801371620556145069625`60.*^80*y^113 - 4.5799663401685215980835034167\
25785495092963190639006551731504851119106411747325632`60.*^81*y^114 + 
    3.07610600523599825074666384699428856664699811576504312601177962965224793\
52504123353`60.*^82*y^115 - 1.53221734180478817107947524202168526903261832646\
459921903344984829924131141973142465`60.*^83*y^116 + 
    5.48767856184751442720916134543166821338569037710218583288525619444908790\
850314319366`60.*^83*y^117 - 8.0394733055930291234503119424806330937380840828\
5796226555778106446556044362442097577`60.*^83*y^118 - 
    7.57166661304239663891594775063800904395832171666517787926707724052183121\
8804550254924`60.*^84*y^119 + 8.981992059824758386822667107248394772723300819\
0177386010378223942782073460904940938373`60.*^85*y^120 - 
    6.03912927951648167113815004944736837390252092423146749512098558052129754\
206369058969246`60.*^86*y^121 + 3.0106268897273845566249226367149354104908786\
65069744303818802986274639227983886949714521`60.*^87*y^122 - 
    1.07956664902998062098580208003394283966693301026611412269575767220774264\
9118787963820666`60.*^88*y^123 + 1.590999163326526114736495090331662697166658\
314755898490625825330479944188760235141719987`60.*^88*y^124 + 
    1.4812314303163300570120959333747247152636032192764738732836134578439581`\
60.*^89*y^125 - 
    1.76211131439751890664956154045038356172741107975279906352892471536565986`\
60.*^90*y^126 + 
    1.18590967416066785097239035694505962469996771748396761386228848070166419\
8`60.*^91*y^127 - 
    5.91645372751644313790903388860472251659680548604735798221765737561146670\
4`60.*^91*y^128 + 
    2.12386088430055599360645803417361082068025914830314756422579333472806851\
88`60.*^92*y^129 - 
    3.14673160196914863022919268587993783731755153864307715060918489270175774\
06`60.*^92*y^130 - 
    2.89932457708297128876343714573058446767183037555499982427721041028876668\
538`60.*^93*y^131 + 
    3.45799066243313312993853747960676813547338904812087558845086031344699073\
6966`60.*^94*y^132 - 2.329266586958791752147164380693702293757066776875338446\
3375466341621038832294`60.*^95*y^133 + 1.162853984295985815012880558095869932\
49010944995376105001133449814469484523501`60.*^96*y^134 - 
    4.17846810122361817338571592241675277261782754414023765921151819259406974\
335594`60.*^96*y^135 + 6.2206425308420361761896283355919705797361728559310659\
0707643445607190364110006`60.*^96*y^136 + 5.677818531912782590900590729121059\
496916716501516561674324735975842743661226031`60.*^97*y^137 - 
    6.78777087936215802263332184627462782817149182851728898101145984321416460\
97627686`60.*^98*y^138 + 4.57578398565261322237811940710769406251223831713478\
414842177495216521620948975272`60.*^99*y^139 - 2.2858131972373414842192168222\
7022416173739260306074668007019305146365909832184449`60.*^100*y^140 + 
    8.22093586990045831186264889696587633879853183666516060421717101399233217\
5573207349`60.*^100*y^141 - 1.22921430686109951434385307904439004166778402238\
3227262689247424467611683405078459`60.*^101*y^142 - 
    1.11237317815516489130940461352515065294560691550966683597068900410902018\
997650751506`60.*^102*y^143 + 1.332690538386696060880951125192973578477295882\
156867962324723161759025126863554044922`60.*^103*y^144 - 
    8.99043889980648665925176177920712427965419047350081186736063427826322211\
5818610690511`60.*^103*y^145 + 4.49367802005611422686449088206563984790772770\
00254514258272972643405858223427271755657`60.*^104*y^146 - 
    1.61747441907071161031052069528066816749546449066111376846206611901443972\
550519226859891`60.*^105*y^147 + 2.428075119889747281143125327679762713589160\
40761135929141109621086011844426378523964741`60.*^105*y^148 + 
    2.18012631425288948962753637035415307370251793753180323043710886824557655\
7583784887017591`60.*^106*y^149 - 2.61708840675552623201499930915145569162096\
58351903715673553335339030750356302746824574982`60.*^107*y^150 + 
    1.76667714267403627855509426825248963022134709241168699863853742593239256\
835104523068812865`60.*^108*y^151 - 
    8.834939956064028148646879753228675469262019602367760047527651309941577`6\
0.*^108*y^152 + 
    3.1824715630428935166086429666335721488931812850792207596428651903633964`\
60.*^109*y^153 - 
    4.7946804678276267535638104073241617900535135534951463918405776676908386`\
60.*^109*y^154 - 
    4.27421333234252260732495376672306213534370082212815538648205181555581675`\
60.*^110*y^155 + 
    5.14025176998358506118385290692116252754457641707677652793285110265066373\
2`60.*^111*y^156 - 
    3.47206215533341409386888592952891216696758513696841543672347490024397254\
15`60.*^112*y^157 + 
    1.73716563503615451664445123724556125079885053955871848784319483998267099\
722`60.*^113*y^158 - 
    6.26183551738821527360936609621998474956564022959044910414546390617438253\
878`60.*^113*y^159 + 
    9.46537078044284996925795098108480412184878140971423415670873813577032718\
706`60.*^113*y^160 + 
    8.38220253524167096959081728459994519411062846980016920315016470866805914\
3686`60.*^114*y^161 - 1.00976141462545157437971050404648018732393717998042898\
126711496821744489714123`60.*^116*y^162 + 6.824422305022188136319959053885228\
5410920128943300345591370049764422574680014`60.*^116*y^163 - 
    3.41594607485316591069767686511435331427583789516650378791245198990033665\
8004671`60.*^117*y^164 + 1.23210565102577889717758058539983647764748167936476\
9524308111938158830437603659`60.*^118*y^165 - 1.86814493326409589564177711655\
86939906233823132978488182197309519707896080767664`60.*^118*y^166 - 
    1.64427267720505637795793093967017064300413438550776568527900804611596392\
891573578`60.*^119*y^167 + 1.983874596829000748248110711161289479666127764748\
976644803942853319267408015610993`60.*^120*y^168 - 
    1.34148964931315693671362610313267109353131535854604428627869052011087416\
56419059903`60.*^121*y^169 + 6.7175302415023209275888325579661874252314550964\
583050698665494002874554270170884332`60.*^121*y^170 - 
    2.42439095380055364321481246037938674274768508327711001981895245258445925\
957337795794`60.*^122*y^171 + 3.686300844386754021617994137571920935318752480\
60092878059871440532670002306959178631`60.*^122*y^172 + 
    3.22620138350489750128222490226864416585884545656996066388604599144147413\
1487070903975`60.*^123*y^173 - 3.89820270443812949897871182675104985419989923\
42167082040709921150709398972782069281575`60.*^124*y^174 + 
    2.63722634616007231021436988604873673187887234049757812023456770095005749\
791451571030987`60.*^125*y^175 - 1.321095572525457390493598501822651072475990\
635295101323391107085811305817048683087366812`60.*^126*y^176 + 
    4.77051306068190286080366657483940867456466840134191860266242675186512515\
3968332804631843`60.*^126*y^177 - 7.27258350987012157024425888489813431583849\
7327508407717913525310491333628994154532039807`60.*^126*y^178 - 
    6.331415770762059792771086358437189564911308046558451466218168097876923`6\
0.*^127*y^179 + 
    7.6606198200657009640265371550402038146332533632055563301820197829049808`\
60.*^128*y^180 - 
    5.18492318276045376040266836050610994121623315381899731370870766221449266`\
60.*^129*y^181 + 
    2.59825833629721723930208429910262699324589379665182390036542895618859990\
2`60.*^130*y^182 - 
    9.38716902020923189296119168755635477357607858933908297698539736235261827\
4`60.*^130*y^183 + 
    1.43454222869704366582523508412098646718370107900796647824927054818558946\
82`60.*^131*y^184 + 
    1.24277648643307386315533474415295995609245052357602742394630748532776163\
753`60.*^132*y^185 - 
    1.50559418171205783024731866411575831473709421005358753239939652982352082\
3484`60.*^133*y^186 + 1.01945665775001414741821172322911020696423691483129318\
71513777676497853288308`60.*^134*y^187 - 5.1103626459670825635513447349652654\
122389786494598736393457215543653708958484`60.*^134*y^188 + 
    1.84718649795515160930305852792947335603311656391526940812554276687128289\
040706`60.*^135*y^189 - 2.829256587659813119330099733345694183578627224087180\
1629791062205657678501278`60.*^135*y^190 - 2.43983397899620456007914337856112\
5656214999234650998304306692492774453675247491`60.*^136*y^191 + 
    2.95932255824170138526883779567370910535854841122719480309689161491431604\
35218484`60.*^137*y^192 - 2.0045819405324966712699418004657219944563611137276\
5696658011322281602014376376939`60.*^138*y^193 + 1.00517223850448949096035641\
765227354769631193054210361690468318268912598645409425`60.*^139*y^194 - 
    3.63490371823582956224858278776235803033925863355850347960209213046463559\
3178042414`60.*^139*y^195 + 5.57920570174987922872115956113459760496597925559\
2906193861185658041076869138951593`60.*^139*y^196 + 
    4.79066432467020779155121075687458475976491127258249993530585297188842101\
8399899475`60.*^140*y^197 - 5.81719172225552501248284025845918581986873898018\
084592064916035160767938247972621425`60.*^141*y^198 + 
    3.94189365413624964352938703574231474077982989127094120196530724509064793\
9574972882945`60.*^142*y^199 - 1.97718327041151379066658960852989951249815183\
77952088670536330707405290515101235360714`60.*^143*y^200) + 
  ls^5*(2.6666666666666666666666666666666666666666666666666666666666666666666\
6666666667`60. - 12.833333333333333333333333333333333333333333333333333333333\
33333333333333333333`60./y - 118.33333333333333333333333333333333333333333333\
333333333333333333333333333333333`60.*y + 407.2444444444444444444444444444444\
4444444444444444444444444444444444444444444445`60.*y^2 - 
    2288.08888888888888888888888888888888888888888888888888888888888888888888\
888888889`60.*y^3 + 8821.6838095238095238095238095238095238095238095238095238\
0952380952380952380952381`60.*y^4 - 46691.32423280423280423280423280423280423\
280423280423280423280423280423280423280424`60.*y^5 + 
    164229.300894660894660894660894660894660894660894660894660894660894660894\
66089466089`60.*y^6 - 925463.670384430384430384430384430384430384430384430384\
43038443038443038443038443038`60.*y^7 + 3.04025780876604876604876604876604876\
604876604876604876604876604876604876604876604877`60.*^6*y^8 - 
    1.80518790549574608398137809902515784868726045196633431927549574608398137\
8099025157849`60.*^7*y^9 + 5.694172279575043005383562659104454770089445012045\
631240677680306163278299501209717928`60.*^7*y^10 - 
    3.46004197343560189380622817155324895262975758331795483498269875978854307\
02768164068474`60.*^8*y^11 + 1.0459132774005929195914389076322041727883698539\
2376427509016013525368754874744913781124`60.*^9*y^12 - 
    6.30429477425014264597519409741781528024629384166333957692148565752011707\
052762376493699`60.*^9*y^13 + 1.747323266834509089812719731506468169096607199\
537158706181006176519255892881773439946366`60.*^10*y^14 - 
    1.03588492229273010144641913896605436284513154746768590001772172296817095\
16095728562250719`60.*^11*y^15 + 2.414406187465262796898106158486454706066861\
4392900756659853841513685715224214924729193711`60.*^11*y^16 - 
    1.4939857420837422083282826540479647412648504232942713792172214863395987`\
60.*^12*y^17 + 
    2.6979145111705555352811524955154528563170292440482073519344956531586426`\
60.*^12*y^18 - 
    2.16752742757043510886898868370032318668207455063402900929259092432574102`\
60.*^13*y^19 + 
    4.27541536236910630045569672889739012674748442138890527998680404051672277`\
60.*^13*y^20 - 
    4.64559118489383488723114100953153599591157655886937691023018436747490892`\
60.*^14*y^21 + 
    1.57696628066740224715294836978648577462203768389182814982874452925270299\
87`60.*^15*y^22 - 
    1.33313700510526824043186526743951641965018296906996211461465013603604257\
716`60.*^16*y^23 + 
    5.17322484364580170529911725880600565211706498715044520248884820754870394\
02`60.*^16*y^24 - 
    3.10515770193019043475371133048111767979780404493096099155848692969369095\
1158`60.*^17*y^25 + 
    9.51516403828581872761488562630534662613808773146281937565421254096677514\
82`60.*^17*y^26 - 3.743817166282823781762528564522821436081556987972893978878\
7198475005017723947`60.*^18*y^27 + 
    2.10569726329933202473126178451505197326104127067077477742536547123297109\
0184`60.*^17*y^28 + 3.8318765645077375691904638556688602503298282103207717448\
3603086694000704466864`60.*^19*y^29 - 4.8970841455417796649764422835824931162\
56199847979146221473040757127912774097152`60.*^20*y^30 + 
    2.35573682146864142139426257644163418288230837539445007658874125077699634\
04479654`60.*^21*y^31 - 1.049555839817386862596195227522875531354603614820697\
06729325439729858321646856523`60.*^22*y^32 + 1.397319062113052159066782710791\
99920446634307499922053648663261288779655433768133`60.*^22*y^33 + 
    1.13449412063478793211711114752400795255693429472515891092575023054580903\
5529205135`60.*^23*y^34 - 1.6859394729598979917530306152545728606240955887102\
532218930016387356086681179711396`60.*^24*y^35 + 1.13905314760387314867940624\
849454451525506986995572142511104628330888211875719897955`60.*^25*y^36 - 
    6.21118720708434224799583063967286910630941212616399966817602534578831859\
692074513093`60.*^25*y^37 + 2.40573903899380008137839118340803302326397709406\
0940530257414099818875757227652328342`60.*^26*y^38 - 
    5.79753679231688186450944453375555983844332686622821520928498615391116129\
2065036690223`60.*^26*y^39 - 1.4491352358290933383765454230220465466408776345\
13715536182749156184774247389947418372`60.*^27*y^40 + 
    2.71724310164098793391327079409409393053243320192683591232478598745042298\
094748021970299`60.*^28*y^41 - 2.08788925015940200391627964860039003617078392\
8623170316267956602896622144045593056229386`60.*^29*y^42 + 
    1.12349874641506417601605594363184781667875128377722286887488219981832984\
20570823022451905`60.*^30*y^43 - 4.550479201052611536666639606809003389408434\
9573213807467280004069430641913951556415584513`60.*^30*y^44 + 
    1.03341116986812237936134255727860565050201789635604121725513259602238880\
370537302250240161`60.*^31*y^45 + 
    2.835284098886909926905643094826549833572695126122988852955206447701183`6\
0.*^31*y^46 - 
    5.3903570116026363644989697488173311476264356998790473821035412674984125`\
60.*^32*y^47 + 
    4.06667153624544088705547242759694092616025266004279452241106972136791674`\
60.*^33*y^48 - 
    2.21770126734828186313974169904119355097991038288684381756153333476909399\
2`60.*^34*y^49 + 
    8.97586356898142193183155889716640472542419288450890635253336759678418848\
2`60.*^34*y^50 - 
    2.12451238767660763934699562864869740196711915407250803046654268945707649\
35`60.*^35*y^51 - 
    5.08482642075900663218189315021314192244171298328654365263502225836618592\
12`60.*^35*y^52 + 
    1.02557802642287089735264530097550796615269244536179075597894617954033973\
1113`60.*^37*y^53 - 
    7.86103005993265707547115567215286833069622857883446463017075201722409554\
2342`60.*^37*y^54 + 4.3039455061668416209922514672350139566162526971195437614\
428364551164588302722`60.*^38*y^55 - 1.75606084425859449914926270280783603751\
452079909265872057687878368433771410276`60.*^39*y^56 + 
    4.19991478811337470219137086947619656094551601765699571178473406736638592\
185464`60.*^39*y^57 + 9.47396087076996697108798985530666044845192522927856429\
71985253594485302184082`60.*^39*y^58 - 1.983763523437349300020986050467418383\
7553786052374650263735926531002668245859156`60.*^41*y^59 + 
    1.52852331724240322848254944864720109019399467957836272460978454384822610\
628885676`60.*^42*y^60 - 8.40729217742362575970884967961659989267431271643853\
912557841396093036476146618352`60.*^42*y^61 + 3.44462964110895808402459554354\
0663112326235214678367638815660451976389297267672597`60.*^43*y^62 - 
    8.34383888487082399626035008501150130947150289540208328415240063171486283\
7625094794`60.*^43*y^63 - 1.7731211342780891372814055884773299005195271185359\
352904542733987750114293530780259`60.*^44*y^64 + 3.84116594948972905306161164\
32301193275455957361888883883673693213838158296035917661`60.*^45*y^65 - 
    2.97726033210956179696978222841189057843671411082867503580749661821415042\
8214835967992`60.*^46*y^66 + 1.6429981752120354981224304464323360586828114441\
332259629719893121052063087586852127131`60.*^47*y^67 - 
    6.75764899998271088773130137482827210688304713010006317316386566110627068\
93139120879592`60.*^47*y^68 + 1.651757856134608531896271064678136913208607368\
55170902073897886863296419766998211591043`60.*^48*y^69 + 
    3.34859641271816204350592220405283003941594999498202604878726318177030316\
624868408163974`60.*^48*y^70 - 7.46241919370329379520335942939994167796217713\
5394597139080768246853942420559881476042208`60.*^49*y^71 + 
    5.809890715422484318178773435194585667732037529858638492195132563288747`6\
0.*^50*y^72 - 
    3.2151467777345083847047200496606909806656658220395579658539913264029149`\
60.*^51*y^73 + 
    1.3264036895438628875834271103100352700329688143579451799285962459229124`\
60.*^52*y^74 - 
    3.26685924488090292397791111271849420577830905758279127562163715962140734`\
60.*^52*y^75 - 
    6.360437755084814417258207815027008446394716805897074526302994394662446`6\
0.*^52*y^76 + 
    1.45258127085802235188783575300512300209113585484848632230754377763693514\
19`60.*^54*y^77 - 
    1.13523172252268041389184854857818672208995513179386938053580531161696069\
865`60.*^55*y^78 + 
    6.29676546122909624657307499614479592894394393002464965955756318582939945\
959`60.*^55*y^79 - 
    2.60436107390013272474259211397561068342705528441745222588491445266018244\
6774`60.*^56*y^80 + 
    6.45466862478185588419820591197328564216894031110169472994147293394521670\
0888`60.*^56*y^81 + 1.2140188686218991439213652182267676899315186984861841227\
647773030081360182682`60.*^57*y^82 - 2.83216565001003202065889444742167677528\
442226025641286182245181756572829650895`60.*^58*y^83 + 
    2.22052896150583360542895832407147617455412910011792810981162668398821097\
6311764`60.*^59*y^84 - 1.2340613818993426069855883856279678601212597510540864\
287174824627341738631433471`60.*^60*y^85 + 5.11511442810047383439833417985968\
60477039877646535913383332109350808025103920443`60.*^60*y^86 - 
    1.27445647602744390882235190459353439228924485379815327134532928603075280\
766512775`60.*^61*y^87 - 2.32619587332580384905083602554736022658512654822427\
838183533349771044628538106183`60.*^61*y^88 + 5.52909632126253512216005124404\
8297583395807732864703047176247986399530746620367623`60.*^62*y^89 - 
    4.34700234816696246197702457472876981461010365631315988492026296365333051\
0083395149`60.*^63*y^90 + 2.4198865278199604451651258739946408705711038837992\
9785823633344844281851737540982397`60.*^64*y^91 - 1.0048819760673223273590244\
07566371158381044408582371868236904222163116469675852339028`60.*^65*y^92 + 
    2.51504629964295761913186992740108076443017999098369085603924544553788221\
730244052548`60.*^65*y^93 + 4.47150724014999933176743071621508649633290056775\
26554451186886811490011649785198053`60.*^65*y^94 - 
    1.08054589989655324358157225327889266005935746128772720201652441443735557\
467623603372161`60.*^67*y^95 + 8.51564326414479031121646758272962421796631207\
895290420742249697633860436443465936741158`60.*^67*y^96 - 
    4.74733661937018421813026162926704502810711485183322042244222370362979858\
1931569430855548`60.*^68*y^97 + 1.9745313484366762781660516493981130700390002\
321843295589421591125493169091693089736609946`60.*^69*y^98 - 
    4.961239031130201528326421293947239762943457057617195380172821976803842`6\
0.*^69*y^99 - 
    8.61812311312398967716648573721331485657809590415740240470673181869544`60.\
*^69*y^100 + 
    2.11350640613164091232412022627773172458406486459924398977023382161941998`\
60.*^71*y^101 - 
    1.66911836949212014838243310506629554989137849250321739596451210308755929\
5`60.*^72*y^102 + 
    9.31682577923082132069301593955584895024575409118871036080305696271857473\
4`60.*^72*y^103 - 
    3.88050954185568035938943770216161314981915720213005210232911118116703261\
43`60.*^73*y^104 + 
    9.78350174807444353027759524461199373367865210541797362237866767854783383\
22`60.*^73*y^105 + 
    1.66471111326917067279039537661128110863803526488400554170397532509923724\
454`60.*^74*y^106 - 
    4.13687451100774654602287913992805592838326211675244689141770124743655605\
5138`60.*^75*y^107 + 3.273094803420977078772234777327720251229113423006755216\
4842109061366808613121`60.*^76*y^108 - 1.829037414191810314078785376059371341\
31416231183224358980207180933655140117131`60.*^77*y^109 + 
    7.62743191239106592469526797578080880741785575681528459555429735133711979\
819411`60.*^77*y^110 - 1.9287961474977263083783165964465083642435652562116812\
86376995165344578209891237`60.*^78*y^111 - 3.22170515786143137423248945257284\
7099154067053273582398839530852294488915611225`60.*^78*y^112 + 
    8.10214485858340340444799233488943871337767841397095494264857197222703127\
98862881`60.*^79*y^113 - 6.42095995443275612795547902470939273679514787293577\
348180300742446171253071123667`60.*^80*y^114 + 3.5916410956616379416674536556\
13274508089051310505839098933008830732413265187488156`60.*^81*y^115 - 
    1.49942189223363061652249844144725990407083707523428867815012129040352702\
7736233813`60.*^82*y^116 + 3.801781396518765287617117871519176683173553431858\
1424658523540291802018704771190098`60.*^82*y^117 + 
    6.24503868012384269897213831797028996171701477892102756477362220205731570\
12337205451`60.*^82*y^118 - 1.58762198469568267498113475236301211063809686231\
8709069015893133445827366576052794908`60.*^84*y^119 + 
    1.26004428432626791947842995256248298020704190063210630420183625755132662\
45614941174124`60.*^85*y^120 - 7.05443366484554971682996102928536880500805542\
60381006177768720080789467787240803233372`60.*^85*y^121 + 
    2.94793496346006724791067532604035450421747825372241133734405257168755499\
729589194697386`60.*^86*y^122 - 7.4922617043279009628488406608836071518934395\
7952185751320659229282851881713027896370568`60.*^86*y^123 - 
    1.21224486644281539310582335255868778020910755419878365806013991523933094\
8536478416544567`60.*^87*y^124 + 3.112302756517167438546885918974123905610417\
2465355434309665715190382937196281683285026132`60.*^88*y^125 - 
    2.4734066259428748059752340114459109948126416991596528530932528867531218`\
60.*^89*y^126 + 
    1.3858509670567100724031794551280159097514350413458816540300786763736892`\
60.*^90*y^127 - 
    5.79634652383655790916613164224336096973498559238685279065166901724236211`\
60.*^90*y^128 + 
    1.47630591507529757414700973899982965601235202310141062660624552696229565\
4`60.*^91*y^129 + 
    2.35598155138185539490268690450707223604726125480891821980869748395011594\
8`60.*^91*y^130 - 
    6.10349037885496433057185662344710449020365074360595255738317220125708329\
43`60.*^92*y^131 + 
    4.85637523766202904197742867665431409809727323715552100933870992529719402\
464`60.*^93*y^132 - 
    2.72298196555094935667107684636816345798652533084501539490732551057986240\
1863`60.*^94*y^133 + 1.139798326112143256656995354349108894015318894138465814\
0757474028784356915791`60.*^95*y^134 - 2.908622835588511411341877749492683522\
1789792450855863343284502209558818511946`60.*^95*y^135 - 
    4.58367214569598974531333335922571920967015093217669987536251586450959931\
95108`60.*^95*y^136 + 1.19733318741184292330372565157964269111294299938535204\
3627866651312502200529805`60.*^97*y^137 - 9.537225020509296387559733190104650\
348421737026794221927107250791026403494146188`60.*^97*y^138 + 
    5.35103120712590345080689983995188242978343932854619190065502068672040492\
85488819`60.*^98*y^139 - 2.24147839210695332404752646005972774286110245857504\
897829169305400969165174161275`60.*^99*y^140 + 5.7299931428703796044452302667\
6357627007755329200805585286750332371582499164269004`60.*^99*y^141 + 
    8.92606070135624782023175557236884168829781818866166480952939065891208321\
634688507`60.*^99*y^142 - 2.3494940472098090577717883766223288334863903365492\
682217060504523508405327411699388`60.*^101*y^143 + 
    1.87332570571605552754663946829308290185873748646289592564645739897085018\
016732216812`60.*^102*y^144 - 1.051687793420914820952029012232818310731535406\
712025205310889114133507991399893425811`60.*^103*y^145 + 
    4.40829099722028887007160337311382396565199445268060272443124616057097222\
7786074247451`60.*^103*y^146 - 1.12871144119174991623944170516360455290151193\
84586431822419474496021202030714858828382`60.*^104*y^147 - 
    1.73965791243019023165214180270086566503815529133505477463843436026880526\
03633451836533`60.*^104*y^148 + 4.6114910550232978442489203535925381778862814\
4196469672950927043908438290296442797055352`60.*^105*y^149 - 
    3.68024111662676083619878224852950270125289416720702655456972626733595864\
1453953671774453`60.*^106*y^150 + 2.06721757134470976410095568438059387402300\
63257053642124633395413195899583829021174363177`60.*^107*y^151 - 
    8.67025627112854534503001895626752083211752315524542880550778307251918510\
50795971692657643`60.*^107*y^152 + 2.2232033582028107210400121336228645490063\
350013864678279213360766215797452212288443015659`60.*^108*y^153 + 
    3.393014434028302795620152225323278237898898155548181468058179714716774`6\
0.*^108*y^154 - 
    9.0532293299230650747805341157438054625201750875033005207384177476195831`\
60.*^109*y^155 + 
    7.23107252739401628125188010280547386439077277314453851571099143244472632`\
60.*^110*y^156 - 
    4.06377746720345351455565233444586759328411802152523673751268955026817933`\
60.*^111*y^157 + 
    1.70536309605035875690657108777927782711925942204981970302085340779932339\
54`60.*^112*y^158 - 
    4.37872091627623264541321652328182393053702291128080331180238676852244762\
98`60.*^112*y^159 - 
    6.62203117133258427450530298888368454886968020786817170527077209639570878\
04`60.*^112*y^160 + 
    1.77766581778130835554185980840890097044136648955370067393284767967292697\
1386`60.*^114*y^161 - 1.42097223901662791818384991291249655050350917407196651\
59725898065302968344204`60.*^115*y^162 + 
    7.98938241323131420413273731161916676794028471391490683703576423407083400\
6434`60.*^115*y^163 - 3.35446039893850158991171644629085803677096455664253947\
624273334174403676827392`60.*^116*y^164 + 8.623643494522984599293764226718844\
77530118111058805209597927929096066809127191`60.*^116*y^165 + 
    1.29315614922297596826088357710777359259960108140850612095712650929472740\
5887546`60.*^117*y^166 - 3.49117831521026272794044833417547907666928742781850\
46549238411414093391876194717`60.*^118*y^167 + 2.7926651871488771658413938165\
2063674237582556034798037802268468565183403882651773`60.*^119*y^168 - 
    1.57083988641597483373417968107919729314790809683353603844879598142695798\
4331555734`60.*^120*y^169 + 6.59853164505370104766344529015436583180682698233\
4613704214236629614116186268664816`60.*^120*y^170 - 
    1.69829380187407748475259417179142394339795512790495050251180650842478505\
42045353965`60.*^121*y^171 - 2.5266173127911300318694584721673954229640795126\
921444657609535404235035455645664296`60.*^121*y^172 + 
    6.85743004559375722388482919918082370479563250977887081957585969412624340\
981231068872`60.*^122*y^173 - 5.489052086438481021141962962323878423521720048\
112287164242771903223100109225100239404`60.*^123*y^174 + 
    3.08874793814384086939352787936919984501395625352096323882419369425831454\
07752742403871`60.*^124*y^175 - 1.2980426687350162134906347381208869059444483\
5017159583089136542022588985993786401808466`60.*^125*y^176 + 
    3.34438240027144992981779108775210977757379846101353665282727835397698789\
990210601953419`60.*^125*y^177 + 4.938948906116259921436052382932636878934958\
59644295915107747906333766973480780132895794`60.*^125*y^178 - 
    1.34713580451128627737949458412147151201310999229575925150031088251319224\
33711671272559368`60.*^127*y^179 + 
    1.0789877849316110176384317921605416800945863086296367148073973018416955`\
60.*^128*y^180 - 
    6.0738175108096465283140535225481582107408139539915195453369517607288065`\
60.*^128*y^181 + 
    2.55356012668526410580823213918539159934894359529744434640084971284315119`\
60.*^129*y^182 - 
    6.58570530167368359667650789147218984763286370099051576984342440000243294`\
60.*^129*y^183 - 
    9.65865753311588761968193769425188998418596401788542135818290853670804162`\
60.*^129*y^184 + 
    2.64676931480800092389552422684556743583735356082231047159785508043230423\
93`60.*^131*y^185 - 
    2.12115533260262501259779920444622916778246587796595213054757353598226080\
262`60.*^132*y^186 + 
    1.19444735123905422723151128507590930927502983843336766331365509555230037\
1458`60.*^133*y^187 - 
    5.02362571901240293293428939144910814263474557163472628059690610143340632\
4382`60.*^133*y^188 + 1.29680232822743430890515508710647604091878162478275046\
70608107986861111222867`60.*^134*y^189 + 1.8895967397873544961702946263380532\
926456455506424391053941329546164378665098`60.*^134*y^190 - 
    5.20080234335152774335443688001169689882901480441271245071065030510716573\
36319`60.*^135*y^191 + 4.1702467254838010170353443369367592056847115735004641\
13246308224182569288090224`60.*^136*y^192 - 2.3490696734995218207904639383990\
787626103983252933461068659242744021077843188875`60.*^137*y^193 + 
    9.88328462122507232405446957817975217731001062932629071719997828368661182\
06758354`60.*^137*y^194 - 2.5534772810254587694603550834704297612739670701094\
241219058550681958774078550716`60.*^138*y^195 - 3.698082495822416327049853893\
13644856478926317679876317731976151869646448405240976`60.*^138*y^196 + 
    1.02204404354111067922129265705616579796674789168177082399311853220904697\
47402595178`60.*^140*y^197 - 8.1993861036146453667757246620773360431319198284\
415193812297351457655618353421270208`60.*^140*y^198 + 
    4.62004594938194922775351467523810733176749726281709113793926874973473169\
574980737077`60.*^141*y^199 - 1.944451349354882935746408910573771474368573615\
122712423764889219117675665793494202522`60.*^142*y^200) + 
  ls^6*(-4.688888888888888888888888888888888888888888888888888888888888888888\
88888888889`60.*y + 19.155555555555555555555555555555555555555555555555555555\
55555555555555555555555`60.*y^2 - 174.177777777777777777777777777777777777777\
77777777777777777777777777777777777778`60.*y^3 + 517.422222222222222222222222\
22222222222222222222222222222222222222222222222222222`60.*y^4 - 
    4165.11111111111111111111111111111111111111111111111111111111111111111111\
111111111`60.*y^5 + 11058.4`60.*y^6 - 86638.844444444444444444444444444444444\
44444444444444444444444444444444444444444445`60.*y^7 + 
    216860.977777777777777777777777777777777777777777777777777777777777777777\
77777777778`60.*y^8 - 1.6883628`60.*^6*y^9 + 4.055388`60.*^6*y^10 - 
    3.16377357333333333333333333333333333333333333333333333333333333333333333\
3333333333334`60.*^7*y^11 + 7.35470817777777777777777777777777777777777777777\
7777777777777777777777777777777777777`60.*^7*y^12 - 
    5.77418381066666666666666666666666666666666666666666666666666666666666666\
66666666666667`60.*^8*y^13 + 1.3055134739555555555555555555555555555555555555\
5555555555555555555555555555555555555555`60.*^9*y^14 - 
    1.03401492602666666666666666666666666666666666666666666666666666666666666\
6666666666666666`60.*^10*y^15 + 2.2810306296888888888888888888888888888888888\
88888888888888888888888888888888888888888889`60.*^10*y^16 - 
    1.82533890183955555555555555555555555555555555555555555555555555555555555\
55555555555555555`60.*^11*y^17 + 3.937561760457777777777777777777777777777777\
7777777777777777777777777777777777777777777777`60.*^11*y^18 - 
    3.1864643792962666666666666666666666666666666666666666666666666666666666`\
60.*^12*y^19 + 
    6.7326540558056888888888888888888888888888888888888888888888888888888889`\
60.*^12*y^20 - 
    5.51302073773177777777777777777777777777777777777777777777777777777777778`\
60.*^13*y^21 + 
    1.14238049350636266666666666666666666666666666666666666666666666666666666\
6`60.*^14*y^22 - 
    9.46873978630358755555555555555555555555555555555555555555555555555555555\
6`60.*^14*y^23 + 
    1.92617800436938773333333333333333333333333333333333333333333333333333333\
34`60.*^15*y^24 - 
    1.61640134104576137777777777777777777777777777777777777777777777777777777\
778`60.*^16*y^25 + 
    3.23069798096268129777777777777777777777777777777777777777777777777777777\
778`60.*^16*y^26 - 
    2.74518333878794902222222222222222222222222222222222222222222222222222222\
2222`60.*^17*y^27 + 
    5.39464348595817019377777777777777777777777777777777777777777777777777777\
7777`60.*^17*y^28 - 4.6417502640810798846222222222222222222222222222222222222\
222222222222222222223`60.*^18*y^29 + 8.97375585247176204337777777777777777777\
77777777777777777777777777777777777777`60.*^18*y^30 - 
    7.81878186245463678407111111111111111111111111111111111111111111111111111\
111112`60.*^19*y^31 + 1.487835297078717292192`60.*^20*y^32 - 
    1.31266363070306058152333333333333333333333333333333333333333333333333333\
33333333`60.*^21*y^33 + 2.459728108094969911397244444444444444444444444444444\
4444444444444444444444444444`60.*^21*y^34 - 2.1973425483472134573906044444444\
4444444444444444444444444444444444444444444444444`60.*^22*y^35 + 
    4.05622031221199292703194666666666666666666666666666666666666666666666666\
666666666`60.*^22*y^36 - 3.66873202752291674695699644444444444444444444444444\
4444444444444444444444444444445`60.*^23*y^37 + 6.6739608788430627039187431111\
11111111111111111111111111111111111111111111111111111`60.*^23*y^38 - 
    6.11123797323742445965212586666666666666666666666666666666666666666666666\
66666666667`60.*^24*y^39 + 1.095920629311397300835688924444444444444444444444\
44444444444444444444444444444444444`60.*^25*y^40 - 
    1.01587465727419719098932993511111111111111111111111111111111111111111111\
1111111111112`60.*^26*y^41 + 1.7963772758569724391617649439999999999999999999\
99999999999999999999999999999999999999`60.*^26*y^42 - 
    1.68553083925828213245586847484444444444444444444444444444444444444444444\
44444444444445`60.*^27*y^43 + 2.939786155602295085033502030577777777777777777\
7777777777777777777777777777777777777778`60.*^27*y^44 - 
    2.79186696324416112490238271902222222222222222222222222222222222222222222\
222222222222222`60.*^28*y^45 + 4.80396445151858551139709735669333333333333333\
333333333333333333333333333333333333333333`60.*^28*y^46 - 
    4.61721353328356518874537613075377777777777777777777777777777777777777777\
7777777777777777`60.*^29*y^47 + 7.8398369689882428224598150780088888888888888\
88888888888888888888888888888888888888888889`60.*^29*y^48 - 
    7.62517602115300975116712385437253333333333333333333333333333333333333333\
33333333333333334`60.*^30*y^49 + 1.277872457443542910635434839614844444444444\
44444444444444444444444444450974968615679375044`60.*^31*y^50 - 
    1.2576358736779700677270706322172533333333333333333333333333333333333333`\
60.*^32*y^51 + 
    2.0805832887795747826072914287458808888888888888888888888888888888888889`\
60.*^32*y^52 - 
    2.07176092316186993728589072853474008888888888888888888888888888888888889`\
60.*^33*y^53 + 
    3.38406355964763340915651317291800355555555555555555555555555555555555555`\
60.*^33*y^54 - 
    3.40912993081955367442702399771131864888888888888888888888888888888888888\
9`60.*^34*y^55 + 5.49897817445291522846107852131429696`60.*^34*y^56 - 
    5.60404845797922108270731766175727851911111111111111111111111111111111111\
11`60.*^35*y^57 + 
    8.92783272484745583967767105515698519822222222222222222222222222222222222\
22`60.*^35*y^58 - 
    9.20335414400118434558409315800283511857777777777777777777777777777777777\
778`60.*^36*y^59 + 1.4482978438627502885630002943861843936`60.*^37*y^60 - 
    1.51009620395204554589047882445019667129955555555555555555555555555555555\
55556`60.*^38*y^61 + 2.347696339473013692234273365496786846968888888888888888\
8888888888888888888889`60.*^38*y^62 - 2.4757275318754485212754142100570221723\
0328888888888888888888888888888888888889`60.*^39*y^63 + 
    3.80294564660925720084455457159178166774008888888888888888888888888888888\
888889`60.*^39*y^64 - 4.05568212795482108114581326678785535611414666666666666\
6666666666666666666666667`60.*^40*y^65 + 6.1561938773009898785779435107065829\
72099297777777777777777777777777777777777778`60.*^40*y^66 - 
    6.63909297364121927469736222342687372568887022222222222222222222222222222\
22222222`60.*^41*y^67 + 9.959473382783335723099079491976096327895543111111111\
1111111111111111111111111111`60.*^41*y^68 - 1.0860665440900892212186085113309\
58595752431546666666666666666666666666666666666667`60.*^43*y^69 + 
    1.61030695198960861241187482289352679677478280888888888888888888888888888\
8888888889`60.*^43*y^70 - 1.7755150760298992332728169791358533124463624035555\
555555555555555555555555555555556`60.*^44*y^71 + 2.60221991521793298850894054\
43435857848788650631111111111111111111111111111111111111`60.*^44*y^72 - 
    2.9008712874111480313616918459512791216101146088`60.*^45*y^73 + 
    4.20296618487432231008352386088396447646252269528888888888888888888888888\
888888888889`60.*^45*y^74 - 4.73678124579266298602222250484480563941202086327\
1111111111111111111111111111111111111`60.*^46*y^75 + 
    6.7851077742668031782896954973959592136924614224`60.*^46*y^76 - 
    7.73040778857180305236351975336262234458784786065955555555555555555555555\
55555555555556`60.*^47*y^77 + 1.094858300799130489501546275068743312218083605\
66933333333333333333333333333333333333333`60.*^48*y^78 - 
    1.26095057901900947559683925215057278022724007006764444444444444444444444\
4444444444444445`60.*^49*y^79 + 1.7659151252893752700909683042455148152510230\
95933084444444444444444444444444444444444444`60.*^49*y^80 - 
    2.05580418500335395747830175313924664162950100935647377777777777777777777\
77777777777777778`60.*^50*y^81 + 2.847095878131664760765794824873244054371294\
8916905902222222222222222220294751693359103228`60.*^50*y^82 - 
    3.3501482517511510205064819030559258974328511247154252444444444444444444`\
60.*^51*y^83 + 
    4.5884243901596126630318427307182749041593095230910012444444444444444444`\
60.*^51*y^84 - 
    5.45700958236395731492891615927718867743043768047033662222222222222222222`\
60.*^52*y^85 + 
    7.39200891228707338812095100637259729372467169576130300444444444444444445`\
60.*^52*y^86 - 
    8.885112477374566090408395123265286472019762491912610336`60.*^53*y^87 + 
    1.19043691658235039940454180117457582467925158055587188266666666666666666\
67`60.*^54*y^88 - 
    1.44609607167054449320743531490564355448142971200484478224`60.*^55*y^89 + 
    1.91647134216186267742217808869810869391431646958535771793777777777777777\
778`60.*^55*y^90 - 
    2.35269304822529327471336722163985454798528156186404533492977777777777777\
7778`60.*^56*y^91 + 
    3.08430165668968588770960953755437790333877761713534586144`60.*^56*y^92 - 
    3.82626175551816210156305314012526819659692376023162518226097777777777777\
77778`60.*^57*y^93 + 4.962220052148423007764338544004130591609807669464602900\
7793777777777777777778`60.*^57*y^94 - 6.2205998825133560432358303657681759916\
0367746703851228658842666666666666666667`60.*^58*y^95 + 
    7.98115067677766331720333563748373723301590346980122483928234666666666666\
666666`60.*^58*y^96 - 1.01098450912823220814124086597145427369625541014277536\
32917328888888888888888889`60.*^60*y^97 + 1.283307115263806813692563472382549\
6946703465776766357591992659555555555555555555`60.*^60*y^98 - 
    1.64254559196782765433110568334955437903595749467516053812955543111111111\
111111111`60.*^61*y^99 + 2.06289076032039095590866035665145311406911013890599\
954785158154666666666666666666`60.*^61*y^100 - 2.6678213859601673817391704952\
08705523354857447251401075692477619555555555555555555`60.*^62*y^101 + 
    3.31517920690031712240252478285418130923918595400319615159719506844444444\
4444444445`60.*^62*y^102 - 4.331794007921273655170457628343787642607037546156\
0583319191115530666666666666666667`60.*^63*y^103 + 
    5.32632005957070651726475023707812802460161075886078947240717717688888888\
88888888889`60.*^63*y^104 - 7.03162342002887785123471966701689393815634902074\
656099203829454181333333333333333333`60.*^64*y^105 + 
    8.55541398610457206282899793212931136373351287825683275201334268561777777\
777777777778`60.*^64*y^106 - 1.1411031758486721208794903768123031916021640967\
255107428512427333009777777777777777778`60.*^66*y^107 + 
    1.37389049036414256097837008579177634592190891241983210788031629750968888\
88888888888889`60.*^66*y^108 - 1.85131448642737722160176140048728897077462841\
615367024537807795347118222222222222222222`60.*^67*y^109 + 
    2.20578963500961615355905330451478147409061964279089501229035627206208`60.\
*^67*y^110 - 
    3.00279500437761821744157376095360604554893306382783192434208675226848`60.\
*^68*y^111 + 3.54062804763670981190849831215536437934044389993102346088953641\
8760504888888888888888889`60.*^68*y^112 - 
    4.869286896559097516621498857762884001211794743892006542947167673988761`6\
0.*^69*y^113 + 
    5.682035121683459905415795154232450287816321592310267299774037141680782`6\
0.*^69*y^114 - 
    7.8941071477957181828550864430444708637327637318196846437302325134596007`\
60.*^70*y^115 + 
    9.1167047078601569820262467752069914088840715013018748971899884320314345`\
60.*^70*y^116 - 
    1.27950570005796435617671584147319058163364442105771721640931813437627247\
7`60.*^72*y^117 + 
    1.46246347398321735294847931327517852294935525780036194908620018560109459\
7`60.*^72*y^118 - 
    2.07341570565568575811936319980279207886662496445263776078011876103240450\
76`60.*^73*y^119 + 
    2.34556770963978149478777029240191459497331578404949484202870395780351584\
87`60.*^73*y^120 - 
    3.35922208291436708492534787869875224456178161158632898613747177671821923\
46`60.*^74*y^121 + 
    3.76122417367213178328445230913245213339088719715723216404356673511110265\
719`60.*^74*y^122 - 
    5.44129516261767781672933393673083618989632086794382326129335631191982047\
8103`60.*^75*y^123 + 
    6.03019164687822245960742571250747253857782360978229668974146104592777923\
2266`60.*^75*y^124 - 8.812111821107135188317194771620635848579704613865340480\
9354842010141510351598`60.*^76*y^125 + 
    9.66620244098464730816785568571310770720489141607797843463138374357965610\
0729`60.*^76*y^126 - 1.426837880137461013508232885960327708169296525256519060\
341448033528193804458021`60.*^78*y^127 + 1.5491933935581641815531465786457794\
83704847270225606341185040039249705910739096`60.*^78*y^128 - 
    2.30987679573354845952181974206346933433520835721919409490605634854315338\
77440884`60.*^79*y^129 + 2.48246053850994586590272007066637709019419129336080\
55132688667685712079421151416`60.*^79*y^130 - 3.73873832688942615622924035081\
42177384025922785644219090785022586647243045772471`60.*^80*y^131 + 
    3.97729607024048127755821835110581443230545119778578409147584685232657154\
303668826`60.*^80*y^132 - 6.0504237267823924652979154104816542711459109013267\
09669000111481754802890215441677`60.*^81*y^133 + 6.37124229634684795544086973\
8396402170167930160159003318620271852705661455367940798`60.*^81*y^134 - 
    9.78978752417592507416667426422634106476890451717331607877581073805664362\
47440347333`60.*^82*y^135 + 1.02045214642470523901589452477282129648218517120\
34520418134000204905259390609047709`60.*^83*y^136 - 
    1.58376114092805054658322729796321510852436690793580724404635334476163244\
314258869123`60.*^84*y^137 + 1.6341619252547046333454486665678636731268670362\
67624122036285342811698702737302730597`60.*^84*y^138 - 
    2.56175227555100280199514734792072283113671724584291228632904528647065235\
0313875793883`60.*^85*y^139 + 2.616573692402659579390635952940755133434856212\
7128177430979457883488841420224199876463`60.*^85*y^140 - 
    4.14302551317610672605768372456446193570540765631068564145952407958513162\
684003838865331`60.*^86*y^141 + 4.1889746392854484913611736360895241407335473\
3861662220271502695702418415859642092576646`60.*^86*y^142 - 
    6.69935554260043619411880173817141724872370326892349387172942271000276897\
2987211267163087`60.*^87*y^143 + 6.705338907717589820417303248771683260584952\
251318612350024051436887414335392654395538147`60.*^87*y^144 - 
    1.08314155996801528726529203127592609495712362886162662915663537092169928\
525620635907391488`60.*^89*y^145 + 1.0731817317808459264744552656040332538826\
6647823360299140362577695030392545919523750936576`60.*^89*y^146 - 
    1.75095886013783840237007775485401670228041644776331441443047036917944051`\
60.*^90*y^147 + 
    1.71738068002956208190636409085483081073989069031196732328511183287876768`\
60.*^90*y^148 - 
    2.83013320378559739831348595595311048020897421940024738036746483842775074\
6`60.*^91*y^149 + 
    2.74790556182545696614591180317167701226910212361332395321725267266590619\
3`60.*^91*y^150 - 
    4.57382598987167351858899293637008370310071405551879230060654949829640959\
51`60.*^92*y^151 + 
    4.39622657488680391809406057686871594297245477572087724636579736149985306\
98`60.*^92*y^152 - 
    7.39087362022781350177432254332489128676260236641841110560812772329322313\
932`60.*^93*y^153 + 
    7.03238135916432276034216070380404004606952544648197098778351219782682510\
087`60.*^93*y^154 - 1.1941442172861015454176435198085877698201021839610047505\
216713404870970984604`60.*^95*y^155 + 1.1247858359432393296107221755667585176\
423503142899428370547102128198923979213`60.*^95*y^156 - 
    1.92914148207125803903183646601733017772779106015920395091452139776423559\
004701`60.*^96*y^157 + 1.7988016835554518320971264994846167006162970293615388\
3103682991993953758785778`60.*^96*y^158 - 3.116154995431575161186424291203693\
315190722179814717800898783068658165926134722`60.*^97*y^159 + 
    2.87636270599109549334991040118796320079288798056700176668683549412611026\
9173074`60.*^97*y^160 - 5.032954648269020976686449285946492612948226122980177\
8489998214816148586088609547`60.*^98*y^161 + 4.598876841675451484072204471644\
9115750667829527050385140554794651935036127617926`60.*^98*y^162 - 
    8.12787939908001634592937483597040506320789332964201992171494449241923411\
913952957`60.*^99*y^163 + 7.3520504824270489606048950684591338169687847788873\
075571609443184447045992578246`60.*^99*y^164 - 1.3124506400998940324096666459\
075996702482580079754361350417937727015992666566046684`60.*^101*y^165 + 
    1.17520739407357839638644180172693595676780772992509755750141822280944208\
79985962768`60.*^101*y^166 - 2.1190508693261304914646978538641422883031566049\
7304376570925731711950851325667929478`60.*^102*y^167 + 
    1.87832442484470827553366973977261958636081960518687799135941926900136800\
408155793043`60.*^102*y^168 - 3.421004137528177321430589811494915632810633045\
683124749229560143339517759169873439678`60.*^103*y^169 + 
    3.00177015950944178679164815813760094741286626960929420956693957604589734\
5241454497062`60.*^103*y^170 - 5.52230930506452491416950048935977727216419031\
81671572961921517634427525307547907593908`60.*^104*y^171 + 
    4.79662373428890599930125892962416282334280538277702939894654378280026217\
42659505285684`60.*^104*y^172 - 8.9134088255314002838301661132511684959242664\
3657260390028395781530081020119513994647886`60.*^105*y^173 + 
    7.66383004637982395007671665076907638284517797829907446672277091390686593\
50482504877927`60.*^105*y^174 - 1.4385465411937470446929413090810554534454521\
500073504012818733804661757455857025382027389`60.*^107*y^175 + 
    1.22435864625803593158659986731703515798885215335345879548952823736582283\
86769234662822032`60.*^107*y^176 - 2.3214641771990041409333832805985880824978\
254627317811817420923005911562836312041004634077`60.*^108*y^177 + 
    1.95580052415814649713735384317939602610527179140889844095387839035109216\
838289914424932209`60.*^108*y^178 - 
    3.7459242175519744481918750729593805047893298990631444206646958031533256`\
60.*^109*y^179 + 
    3.1238782190068607336176192638766526223939783763242703388042728340815432`\
60.*^109*y^180 - 
    6.04388009601612665623383237174666150617756205009769601506105925067869373`\
60.*^110*y^181 + 
    4.98904872587251662197433374307548515409810115506018137460213717427216785`\
60.*^110*y^182 - 
    9.75064701107635336390838020437954544378179836031219294751474479952207576\
4`60.*^111*y^183 + 
    7.96702101732745128385284050812682372635153673579140425980139560380378192\
1`60.*^111*y^184 - 
    1.57294172080464654960537300151890050009735495475418350205918992366626461\
534`60.*^113*y^185 + 
    1.27212319700251818446539798569639521929371210544714335845929327155646480\
977`60.*^113*y^186 - 
    2.53719743715166930296729988752652473697000261715723763131035054458979959\
6283`60.*^114*y^187 + 
    2.03103669830354560223594510956230878318095622202777915865912243299675094\
798`60.*^114*y^188 - 4.092221536909516677483374117524926080233264744636929312\
3930869875251180213355`60.*^115*y^189 + 3.24236669728882825943240408624634998\
09246122978540358581498337867164690389023`60.*^115*y^190 - 
    6.59975827986200210280843367929396515344367697919950121336518957406201108\
669246`60.*^116*y^191 + 5.175622545370611994935186669128706091978967389281579\
81723310496654479162207576`60.*^116*y^192 - 1.0642942055523414796979095894227\
481352039428900177388666060818332826322508134166`60.*^118*y^193 + 
    8.26075019678243933684310317035932899062586498563210063885378449257259061\
7039764`60.*^117*y^194 - 1.71617223936012678173232229169500238305452600597340\
850069998134660658927351451859`60.*^119*y^195 + 1.318357235474854522335231199\
49736781231819424195396937931884047382150247337237755`60.*^119*y^196 - 
    2.76710897542838516891019660423110149599058970026958198432043109810824835\
7161765227`60.*^120*y^197 + 2.10379647173330805696473746021354350638648326389\
206789631598988756714830128939102`60.*^120*y^198 - 
    4.46127049507443876085939962125696299479749622179594372147223974445580110\
20748434716`60.*^121*y^199 + 3.3568473009777036971793163381453528921425933909\
116134584852384550356570781751209882`60.*^121*y^200) + 
  ls^3*(-64.22869843095734785858702219503615768212760685333212174136701358739\
444436240512`60. + 153.337582050618040409223223776850863240151237849232709977\
44391133384834090340569`60./y + 324.72568433932625360455214869389689976392779\
524448123618029710532746201480381655`60.*y - 14383.64338393368103232883972321\
65982258087373886810164978711445339402412403400599`60.*y^2 + 
    9852.61159550300953017139761371332991803430427925965698867980733539852584\
441607153`60.*y^3 - 165959.55249113561993880554648973025605924513064621092600\
221851659981061849844357506`60.*y^4 - 403413.48905973274828741287924386402984\
975071544260728739754389971202665517401490017`60.*y^5 - 
    779463.554931620954551928286340735512540019182026072157220611602828179364\
36792823973`60.*y^6 - 1.65749728010186755907049361595104844352625849405173270\
4976007343693936703670695587606`60.*^7*y^7 + 3.267618129042611890195149686107\
202689136766266073127416268752337320172016896008067183`60.*^7*y^8 - 
    5.51449560327207069922447118501896154261533397884269619032272543242417412\
7908250179317`60.*^8*y^9 + 2.316863719764157529305159986808101893357610323853\
91696041048472940868784600390511383748`60.*^9*y^10 - 
    2.29363682235977663340204011228696626241973492556545850875901154925114730\
6509043175620544`60.*^10*y^11 + 1.5426681984724723392263497503034518917421037\
926669802383542851162830970161420427297136135`60.*^11*y^12 - 
    1.4580564754829454298539978407855439503802500091392916162922202219185902`\
60.*^12*y^13 + 
    1.31705344571866552698115875354009427951368983271173940400721400581670511`\
60.*^13*y^14 - 
    1.34146706046139574825501806597410883016089611303501551065366479060647132\
2`60.*^14*y^15 + 
    1.39859823241722970236138515972937382860347349492998455669433018412262807\
83`60.*^15*y^16 - 
    1.52678277152668533898505374608197910985182938990065451151092200489633996\
606`60.*^16*y^17 + 
    1.70824863952151926580467275008297194568792850592874935212066880641334012\
4939`60.*^17*y^18 - 
    1.95928993312190640599902779232123364336117972312988214101139937394514466\
189`60.*^18*y^19 + 2.29126961589028828805607077634436321936656075194939536869\
389170328001986951479`60.*^19*y^20 - 2.72711607891078134691513388667200469579\
1477376673786775855253886139767182809272`60.*^20*y^21 + 
    3.29626470826012167659779969203987974144734710765657829856877604130393119\
17420594`60.*^21*y^22 - 4.039946916779486867540823781913910644756295383687873\
63698937044128390888928463214`60.*^22*y^23 + 5.013798254671678240928781268213\
812635136845749301489247237759102974136221391084899`60.*^23*y^24 - 
    6.29361663099858573493733240532637447542443385346052821128393143694927205\
88808412085`60.*^24*y^25 + 7.982563695755091075144252910929893147910630190830\
56529159176769990543367415504625953`60.*^25*y^26 - 
    1.02215613291308943153297470232225285833546107476488069694497021942981330\
76501267096437`60.*^27*y^27 + 1.320366441332700230409247402129837643128469338\
19830390877225558855496531729795916122899`60.*^28*y^28 - 
    1.71942315352011959430730539916793185337167625206689359743540616089819792\
6797333601126552`60.*^29*y^29 + 2.2559190978333269385707642058122182114463024\
446234497155910847303656734672738260102490469`60.*^30*y^30 - 
    2.980479332592622190747289854307005707134114794753059495265644214127795`6\
0.*^31*y^31 + 
    3.9633637064203871247594058876850025160670424898683953225750453782165379`\
60.*^32*y^32 - 
    5.30238265615823876797259733762300175287598590070671405304711701146555809`\
60.*^33*y^33 + 
    7.13410734628538518227893670841415588929521507111221278219853105419281867\
7`60.*^34*y^34 - 
    9.64978164594199413200666918825732112598502137950096084315573080316648854\
52`60.*^35*y^35 + 
    1.31179582185486020289572089571506021743096565704461997639525655237090141\
4595`60.*^37*y^36 - 
    1.79167697883448473410329185570328178578084345004792941031569597874177852\
5136`60.*^38*y^37 + 2.4580033273917805269110194160221382950879698973271461248\
1504799377307206613951`60.*^39*y^38 - 3.3863250103976336184370364351998962105\
12003090263213765183623424546895599800148`60.*^40*y^39 + 
    4.68382752905256190096708826111244026931702088516557854071312896798762338\
31401442`60.*^41*y^40 - 6.502936811181295321934066341017248624677678022832081\
08322045897350894801592691043`60.*^42*y^41 + 9.060907620329935139081342007498\
329496014288210109706271148844569509610784783210406`60.*^43*y^42 - 
    1.26680775355877945582525430015558923072368607207158345171012299440781453\
812433298277`60.*^45*y^43 + 1.77686912877162441653384802544761912138243671420\
7081639494281173982456356029826256593`60.*^46*y^44 - 
    2.49999882411097002434613775171994890011946341084250872304120367370044581\
56632285894802`60.*^47*y^45 + 3.527786421170667952419098565943079983897082024\
03960118750277643578273811403770748477983`60.*^48*y^46 - 
    4.99212581559289445831655322072473931696415530988717065501245650622700629\
5366921236945372`60.*^49*y^47 + 
    7.083305087179548544565856085272242284078903106139938812435145266141904`6\
0.*^50*y^48 - 
    1.00763548077392146464737446207152072776049059944397090436363043998745708`\
60.*^52*y^49 + 
    1.43694813041482158262508673729403149881601590212455856641647434388777232\
8`60.*^53*y^50 - 
    2.05402077965672308721843909196793941105994608294693583129694342738936552\
93`60.*^54*y^51 + 
    2.94274960003161094571270780121381798315575317769420238881287945015474676\
796`60.*^55*y^52 - 
    4.22520332916802650908372336159932641673822268337428663447043383653869765\
5486`60.*^56*y^53 + 6.0792653954281480473967929872603898133518930173991161101\
720189604335005612884`60.*^57*y^54 - 8.76454209150736352809538312299410135583\
266695192705458840719056031847638764608`60.*^58*y^55 + 
    1.26604570663050352475256929426761611245202818602886386602902190017890247\
69576692`60.*^60*y^56 - 1.832233193507214964726159128904945879888394168683284\
16834420106294909644017999712`60.*^61*y^57 + 2.656404232528833147095844960104\
12331364624163103552988108903280506680617080713007`60.*^62*y^58 - 
    3.85799826888833016620234725352458736810932569142331171596747810313198902\
96200445543`60.*^63*y^59 + 5.612523513129533103143421227873581631818348603950\
35603715581970543774540744693674713`60.*^64*y^60 - 
    8.17820082530858074294733359519568027803355855541418506679017326669474405\
0357443994614`60.*^65*y^61 + 1.1935407285658410998489743450108502697958152905\
6674194745235222293500551135907015992934`60.*^67*y^62 - 
    1.74451288381771851704676543889046065874586414657680149004671039549382006\
8179261612716479`60.*^68*y^63 + 2.5535670489148965611760906495774329877681838\
535292838277341349996611779098326649255813361`60.*^69*y^64 - 
    3.7431411132414007413028237000058319102741615464159672414587908135164239`\
60.*^70*y^65 + 
    5.49441734999130546293519992918965999655078105809005387540196379138329237`\
60.*^71*y^66 - 
    8.07579263539956502205508119738170032173213992984288646777830487181609643\
2`60.*^72*y^67 + 
    1.18852725067175856134913292427717050474609221171520373832689060290530422\
542`60.*^74*y^68 - 
    1.75136551274394079984035751519483449667232105234390554754458127277452686\
082`60.*^75*y^69 + 2.58387825949701630924462165521790883931976554581074198756\
77838488806436297856`60.*^76*y^70 - 3.816625507315443026988946100634925031335\
42209104418275483915462849452075250652`60.*^77*y^71 + 
    5.64396872630564507604916475375404396217816049492465696599594052403525446\
2048222`60.*^78*y^72 - 8.3555131260582055642971179136361086884890481223105723\
356961474727321066646609661`60.*^79*y^73 + 1.23831646267660436033250535391303\
6071344827116783475982763210096067187673162821859`60.*^81*y^74 - 
    1.83716107255883333601475826237208394632988159015009950784298884672614491\
11886423682`60.*^82*y^75 + 2.728396537115118649364692257757636858665452076056\
74437146384462436449563955926363053`60.*^83*y^76 - 
    4.05602394262020162597745821306402577312584629528499777279254054558625191\
3470138611077`60.*^84*y^77 + 6.0355223940363843925297065261470689242352524959\
654831154430835559482227341020384374863`60.*^85*y^78 - 
    8.98958356955999939694313885571509184928025472582787277876088462175185471\
34707059926141`60.*^86*y^79 + 1.340182914014373780184498193368222280530797989\
4975707401200401318425948627772185231781884`60.*^88*y^80 - 
    1.9997615693204000360346196421607838105063927020999750143870742149945227`\
60.*^89*y^81 + 
    2.98656673985360855628547571627478626106083836866232365445372371289339852`\
60.*^90*y^82 - 
    4.46412848103526386468531416365347516984252479460062561143999223190289538\
8`60.*^91*y^83 + 
    6.67824791450335447281919362409831188863786680755219404640238676470840808\
16`60.*^92*y^84 - 
    9.99864257875137715323264203650021388532051854036538751911829324963498127\
146`60.*^93*y^85 + 1.49817926903956806622601826848117597785408817696744296609\
46332739180714162108`60.*^95*y^86 - 2.246583842219551482442734189790401088167\
92580678647729138797758667530720639423`60.*^96*y^87 + 
    3.37139584806140193975789293885826637834073268540690441730489021528275667\
0295008`60.*^97*y^88 - 5.0631123520314725516752605885708138396362996655149307\
521888407059553007788462323`60.*^98*y^89 + 7.60919602728225464721821068445039\
024843489307706814810601005150214992797496302914`60.*^99*y^90 - 
    1.14436959110285285012433038430344006378154990049608118284342895741451086\
4424426867`60.*^101*y^91 + 1.722238715604904494796956126407075804286920083228\
36904304334540178529130562892401263`60.*^102*y^92 - 
    2.59366146073867228072434987311265400096073243159349181009885239418513800\
8966489445114`60.*^103*y^93 + 3.908586679231576286299108575508221893951911501\
3107419471123956387610550827027508596472`60.*^104*y^94 - 
    5.89395134064340274994526140237727551633011256475804074421735841726506466\
233340757033362`60.*^105*y^95 + 8.8933975054401961594768483055667420709281828\
77134274338862481130902144459942600339086567`60.*^106*y^96 - 
    1.34275701979713173035905820924955281596894287158101392893442392136136992\
945239604866386328`60.*^108*y^97 + 
    2.0285705606501058878513967539084950515537467619465344168207674295236659`\
60.*^109*y^98 - 
    3.06648136785893740088688834053931129312347617061527199126778082865539653`\
60.*^110*y^99 + 
    4.63812872967981695438398822039796739032588102196548203369241037788051495\
3`60.*^111*y^100 - 
    7.01927753157018169252536916152769758677202051419922837396109320799389006\
95`60.*^112*y^101 + 
    1.06287997144099396244939885430778529555555799773934374855333317736697429\
6468`60.*^114*y^102 - 
    1.61032456915584921643983297082545291663712251588599186483861397082706597\
4635`60.*^115*y^103 + 2.44104247255650598549643230965387278339920212312066351\
682102265851895156539888`60.*^116*y^104 - 3.702247468016129895460241891596980\
089311898721572723941044139139217490179505274`60.*^117*y^105 + 
    5.61796911906337317198640046671613113201033873518953046236338743595294216\
46925551`60.*^118*y^106 - 8.5292878697423610258428058797697278797660603546560\
1950470523491726666014936322135`60.*^119*y^107 + 1.29557204419873098176513344\
17662729323075759760024470272159048040880427129833888168`60.*^121*y^108 - 
    1.96889112312462214689300511591451839226577261695694916981747757442581171\
575285748435`60.*^122*y^109 + 2.993568832993499434675912025835063591511571006\
449381781115462056564828812559295563736`60.*^123*y^110 - 
    4.55365786911671115290270126164066370833174244239557798986577842782737717\
45816921173113`60.*^124*y^111 + 6.9299713385313747420382577107487782302795678\
6957130778465248229410992857489566870844761`60.*^125*y^112 - 
    1.05511248555794007027461871282710687544660904344125469750410980084523547\
70318391216669364`60.*^127*y^113 + 
    1.607159045556140823083168642730717827019721177883779117053880850985443`6\
0.*^128*y^114 - 
    2.4491100700801023092237503732989225169453912631244203304223087200618596`\
60.*^129*y^115 + 
    3.73373744223610094248140012024413462003652655428799397825516803263613260\
5`60.*^130*y^116 - 
    5.69458432514770346222640894031168460956356323485013788477082275381935177\
71`60.*^131*y^117 + 
    8.68880212351305482156664590312173208189785329331185447387409478124245533\
887`60.*^132*y^118 - 1.326277292740682268043401191721673524581800744849452950\
9584150053457918265114`60.*^134*y^119 + 2.02526712123904858245752217771869892\
365447841479263803373637931926065127607873`60.*^135*y^120 - 
    3.09386186406648267489562421191195424504415775334251460727091603862348743\
0796007`60.*^136*y^121 + 4.72810710502365673748908679189248602877468936878355\
17957527730089727436732868059`60.*^137*y^122 - 7.2283420309227811040683821905\
1088532791514798654562167044490725197962872205621115`60.*^138*y^123 + 
    1.10548377927575742599377531591628538976999120832936296390891320223281441\
88454473905`60.*^140*y^124 - 1.6913196834972163927452085981590983511110265392\
3386889152045247750515546892813325092`60.*^141*y^125 + 
    2.58854727384926038612140515723143317450071716885954219688019308393102318\
0397743712947`60.*^142*y^126 - 3.96315492596255091477569651343873455859849557\
77530734751650332774710604846725051514758`60.*^143*y^127 + 
    6.06985187966537935501803052279398417747078127876129160353185022630438069\
905473052206151`60.*^144*y^128 - 9.299612052181054686659413787605343195407131\
749164134618746986910117765726600217558907458`60.*^145*y^129 + 
    1.425275836006237869665577583337409060466424158074022279761515563397251`6\
0.*^147*y^130 - 
    2.18513401056450412615123504548996211985051160193305289920372002617855918`\
60.*^148*y^131 + 
    3.35119778001265376784595018847671438478264405469252700197927627235205591\
9`60.*^149*y^132 - 
    5.14117855219249762441412618223788734495959119930041942542159220464747557\
54`60.*^150*y^133 + 
    7.88976058318671673402976991866784658216881165638607920124070942019109828\
417`60.*^151*y^134 - 1.211159628617467798018907690592334953272862846468013174\
6795820827830921315668`60.*^153*y^135 + 1.85983035728533332152012489231141577\
564014818481751117020927048661921082918632`60.*^154*y^136 - 
    2.85678573798415381161223813654179753806992057483983695412070613532689342\
2149271`60.*^155*y^137 + 4.38947365334872559124340754613328118536138141259263\
37779351072821461059923594011`60.*^156*y^138 - 6.7464570193577876555558337791\
6714548800593186154819222350006047366895212993274317`60.*^157*y^139 + 
    1.03720771193221990945636138062186650671598457426322171271629561739593156\
99511412269`60.*^159*y^140 - 1.5950729839151337167246167292761740968829003191\
2027319623203136206320604188242040293`60.*^160*y^141 + 
    2.45368291113831367927407313863450832183246189007518237213953251397754810\
5496796634625`60.*^161*y^142 - 3.77552739512736790030643184271414328946575799\
89177654375158996688427847011875661325664`60.*^162*y^143 + 
    5.81107406981684650652941801778741644105377050947403765135153221034278718\
98512230189342`60.*^163*y^144 - 8.9464990267707933040069843791749234879528852\
34671017947446461210706363262832825493124752`60.*^164*y^145 + 
    1.37773632613154099428457971051063369471858330333014481000196330731960194\
79666277738205048`60.*^166*y^146 - 
    2.122236482845242124646265700907417097740035765677603094389900595686631`6\
0.*^167*y^147 + 
    3.26990056318171494420784971262357014991552023668272986615977232223863148`\
60.*^168*y^148 - 
    5.03949337220178042227800601276706813354469961590185612808250692336460991\
6`60.*^169*y^149 + 
    7.76871632257709289726083679331236450235567033713552815836908191406966616\
57`60.*^170*y^150 - 
    1.19789905341146686269819379581743261634101177272290253517652035421828968\
7003`60.*^172*y^151 + 1.84755894875604567402920584266172946886640722281431238\
67964217360066694162469`60.*^173*y^152 - 2.8502443236123136876590150636745054\
3735617366443110764606258784384878754817396`60.*^174*y^153 + 
    4.39815150201456986782476630457110411538781475397124716174944183622084403\
639643`60.*^175*y^154 - 6.788303113847071828378494060539993452882810092012632\
8641493571809575993206329658`60.*^176*y^155 + 1.04798212198698315497879191186\
3903335065356210409794240525629686837905118642708803`60.*^178*y^156 - 
    1.61825446937612965631862228758689793776515198222977634682076661381489646\
55644256042`60.*^179*y^157 + 2.4994172493194337901709363634234240917955863821\
7170187510772068659119145779818077353`60.*^180*y^158 - 
    3.86125473382986755909341455639180759123253463132343055012244706079751313\
6536533288486`60.*^181*y^159 + 5.96643137026786754722207802881634453546962223\
85493332034899069922333355119252426265547`60.*^182*y^160 - 
    9.22138457312152294328423998468872921105686540693234423285949742229617232\
160881265074043`60.*^183*y^161 + 1.425514752347920071590035845662938641370459\
2281707788602269303787490616707746365687593486`60.*^185*y^162 - 
    2.2041453190311595283952438390799218290906691587135837598568599576189644`\
60.*^186*y^163 + 
    3.40879206191825121159572248901013958175550305296103701378257165110498814`\
60.*^187*y^164 - 
    5.27292319961750766445797667520747811051376251429070243823950028353071561\
4`60.*^188*y^165 + 
    8.15815449151883908035317277998427448878334087860261668428470886557658099\
11`60.*^189*y^166 - 
    1.26246940345356734579202357681088563286065079869890733245966735500416940\
5317`60.*^191*y^167 + 1.95405681856404377774104412350508780175793446069745979\
42283758698640950604556`60.*^192*y^168 - 3.0251008366592243750734891312453748\
0624188818824579138277440307482312036514566`60.*^193*y^169 + 
    4.68411810378206204202166328541415429557362076388910497452341257857252414\
9893806`60.*^194*y^170 - 7.25437697175685023121768171083607182973537767137392\
41423517151913520030944958316`60.*^195*y^171 + 1.1237137944319492749570145562\
61960285620423286758613837805579985710026325501087628`60.*^197*y^172 - 
    1.74097942366806942325668669725963407685752752830042589477850380918656101\
46525281815`60.*^198*y^173 + 2.6978198122047375727746843798604510760529817469\
7740863519730022453301755442827460763`60.*^199*y^174 - 
    4.18131296082713271560388220124788820592669200193177292624425681818813046\
8750103751065`60.*^200*y^175 + 6.48174464405657091476163845802288520912466425\
20529172763946937546412983862262679111327`60.*^201*y^176 - 
    1.00496227373129015950653397484071756539504256035618384353791871105231693\
0195595082320214`60.*^203*y^177 + 1.55842283799331917907447669910299129100608\
10644153408844021895605580755178450690864616485`60.*^204*y^178 - 
    2.4171170091491424662498026693413349466692442621226568974555966969983551`\
60.*^205*y^179 + 
    3.74960919970246464572766704986668218093171468248617808852904764395322256`\
60.*^206*y^180 - 
    5.81767490626004298540461507018682560756832915060664357237444948569549898\
3`60.*^207*y^181 + 
    9.02790890077320143769914137974464960026803759198168162196288708666408258\
86`60.*^208*y^182 - 
    1.40119423360047869537516082387369154624725025747454656256434627856719227\
8603`60.*^210*y^183 + 2.17511468790680204954478970282022646086612617746142821\
43505435446476237125131`60.*^211*y^184 - 3.3770526559007722658465133109296472\
7089112106717103871507814319512453653973905`60.*^212*y^185 + 
    5.24402282529853584649607490492469170117143613385573677195005615652753321\
4305625`60.*^213*y^186 - 8.14444725413658734402669107121241893345406726865648\
49246198759311394435816279751`60.*^214*y^187 + 1.2651097438410960054328001280\
12482392496040837838704511564336185307182283243580004`60.*^216*y^188 - 
    1.96545717614217146050776057005693860411654091396839640838980627469295669\
43986661106`60.*^217*y^189 + 3.0539859701780794966373290430896468667016629078\
2221023868611529276304028806984218138`60.*^218*y^190 - 
    4.74611038964426460976457755349648318460777292548609129404184911852283005\
2156790607555`60.*^219*y^191 + 7.37692331797358056530666319800147077103078966\
03565353903854627803462845545649046764723`60.*^220*y^192 - 
    1.14677611946604859697680965798875596461524267369978235245016979665668891\
8030567064208018`60.*^222*y^193 + 1.78298324615693872145014236283198683904583\
66322140427244305492097823518018428881840968379`60.*^223*y^194 - 
    2.7725568342580964416987117141720513635419425921269585841667365999504784`\
60.*^224*y^195 + 
    4.31198815921499133327000218715887715235810792209223111492981613832984604`\
60.*^225*y^196 - 
    6.70714835668434705261167089985022826186027257637092532594785335660329358\
7`60.*^226*y^197 + 
    1.04342411746196624577449722304316336940753867845623834151350727154633620\
974`60.*^228*y^198 - 
    1.62347571816847386451030190702731115667688544946395142397310844728372381\
0981`60.*^229*y^199 + 2.52634155846204887344953933324072299068846707748101036\
96034010086300751149867`60.*^230*y^200) + 
  ls^2*(-1647.710226129694144639895450584984070811122016211734609488083074212\
71951599905466`60. + 1435.536831827471087557594440474260238342388541347353703\
19530616088647080738281566`60./y + 4191.7142984366074194561021808359109283285\
0901216959224371939717702099389572784428`60.*y - 53454.9171321405992806521700\
6904249448911842919934494183653527298327584639161491085`60.*y^2 + 
    215788.102572539311357153762240831122075321107254316350028180288339916215\
32697741651`60.*y^3 - 1.01797021445279729036604525263357797721765009230079404\
630893634218664099512366750743`60.*^6*y^4 + 3.0110605233450509507619976133370\
5607972405466565961827909382917961284913767311546049`60.*^6*y^5 - 
    1.26429301211652759075468738094502287947652901093766150407039940354974371\
7637737429549`60.*^7*y^6 + 2.190345611810944965529984589053151260675238623206\
910305441215791854274958990583435606`60.*^7*y^7 - 2.8161211218329110119676479\
27198426717313119737877790558591471475149900448207403376129`60.*^7*y^8 - 
    8.91179674880393698975541546194998854848943206327265562178476699174224874\
62208914360851`60.*^8*y^9 + 9.33612641410581115750522482892506947293918881250\
070242497245042768482459827039809699626`60.*^9*y^10 - 
    9.71556902012856426754727651308848661598446979696557360674871474452275998\
7571155290946763`60.*^10*y^11 + 9.0769586182186081872244992949257778436214171\
836750938881003395044475220941329460540544583`60.*^11*y^12 - 
    8.8834653115211610260430929571878439464494824618636076888359873334513476`\
60.*^12*y^13 + 
    8.88836828350631174385892325220356646003356907571250685182211244070544794`\
60.*^13*y^14 - 
    9.25523935320374972992002331562811971873536335946432209157862500046286518\
7`60.*^14*y^15 + 
    9.93997780758929845809231255672152338829741776393526227870710809119747459\
45`60.*^15*y^16 - 
    1.09882498655470409167595468447460423915611052283714488390282876964891769\
1565`60.*^17*y^17 + 1.2444737000667498679114544113942346186072560052726646706\
370754298259276989483`60.*^18*y^18 - 1.43967843250650552968093791013122918806\
531151146160807193469734140401395761744`60.*^19*y^19 + 
    1.69668211153487750735088622404651332595605290947150186223286199156198146\
6613346`60.*^20*y^20 - 2.0327637081148129363188030188632160568658562167663478\
424121456672966749832981116`60.*^21*y^21 + 2.47152301862720588639198011998125\
839410269766735542215715089767890945857703801139`60.*^22*y^22 - 
    3.04508380879907099718441404419711533930426123097412549898907936342770439\
4560393594`60.*^23*y^23 + 3.7970690716461762954118256302189324281537682864392\
775095049931087740943620344807923`60.*^24*y^24 - 4.78680589904320945171257360\
97311268648359999016828532979228749860063290856108247208`60.*^25*y^25 + 
    6.09517015662970898943812972254171261143867538762782500943698573710090822\
5938963940305`60.*^26*y^26 - 7.8327449892629746883554158214238003684097912003\
119809058221061931118388853656364530888`60.*^27*y^27 + 
    1.01512183717063799416416594364128368888086984194053126551669799947286627\
2465570488138466`60.*^29*y^28 - 1.3259345687701029453129082495797047082068420\
853248098421261636262363786436528240223325916`60.*^30*y^29 + 
    1.74453587475214729805495599632188502399944988512000826948460653664076398\
672669199090182809`60.*^31*y^30 - 
    2.3108502647903789278167447893054821593706726075074823907015961405566201`\
60.*^32*y^31 + 
    3.08035265891098571871408867152662216836933160405282574228449148223712684`\
60.*^33*y^32 - 
    4.13035995799561057723659058168936051316468865125085045636133224191095037\
1`60.*^34*y^33 + 
    5.56894884868106463184173649841279779985555595161284713299295429757080288\
19`60.*^35*y^34 - 
    7.54762471747368286234182581400844646152480404188962965207903866692034112\
876`60.*^36*y^35 + 1.02793590982968035161815674339710290104543965852691012696\
60496929956988174047`60.*^38*y^36 - 1.406432543323294540242065830678821880332\
64354306984919760942976402751080003664`60.*^39*y^37 + 
    1.93266948254709338615187176259635990167267539462855366001391468422872089\
2494083`60.*^40*y^38 - 2.6667350571983625791859115430402283715652870582662462\
652713964043904860946553882`60.*^41*y^39 + 3.69395556019404914470986276419914\
138314207888942349216848320968911690277252638913`60.*^42*y^40 - 
    5.13577724356420202667426325980649111986566701286302812230939752477442016\
1816678661`60.*^43*y^41 + 7.1654448225634390162098307027308445064758457487122\
008116571223475135351232631618777`60.*^44*y^42 - 1.00306309126089024121047162\
8312094245599391255651909146823807173533561006049298354621`60.*^46*y^43 + 
    1.40861545200048505693573100987243346424552027061777884141393751582924163\
9550121468126`60.*^47*y^44 - 1.9841366086769675705520013394457838817671507737\
0042513936433622442334055824010720105671`60.*^48*y^45 + 
    2.80288854691985938208104370460832272076393379968080126506254112029735579\
4607862767710664`60.*^49*y^46 - 
    3.970447291588503816015209435233447154859420393124228303807265308383094`6\
0.*^50*y^47 + 
    5.6392357076936298831919774195679703342457635460643219745019692140986293`\
60.*^51*y^48 - 
    8.02970262058186510557749405910337766039251569688354892382196668789138468`\
60.*^52*y^49 + 
    1.14612326624844410812138201503572567329674479739711057100687333146687869\
23`60.*^54*y^50 - 
    1.63973213138161470761641099849353953338483524450849991599919506750454608\
47`60.*^55*y^51 + 
    2.35116893101026467943852678489539525326877343224407217908350983710709233\
146`60.*^56*y^52 - 3.37851713504298155278407620583972670485345661325846230565\
02150575333639073334`60.*^57*y^53 + 4.864788807286992148555441362734292826171\
12101547049853942020385162110082098856`60.*^58*y^54 - 
    7.01881292113200353193690362623112881879226823669090511681781601163053594\
2232656`60.*^59*y^55 + 1.0145962829616005011852184939870977061442132994116027\
9667244095942961787160034488`60.*^61*y^56 - 1.4693411625842171770045580761047\
37133968995172381851140708876360245643796180623711`60.*^62*y^57 + 
    2.13168618898889955816839769420448252405504743853597790433808552678698071\
38063463691`60.*^63*y^58 - 3.097905153755819781480345211356752081054518288935\
14032384695183657738504917391874202`60.*^64*y^59 + 
    4.50953282079322491030469435089856633753272228684027177452380120359352625\
1165999163728`60.*^65*y^60 - 6.5749014750433964793432779172879141218029921626\
777287068599850469123139905046197877566`60.*^66*y^61 + 
    9.60103599665073924093603111916694971036161489920115587632957057236062026\
918568624097194`60.*^67*y^62 - 1.40409380665137884691083415113017399386722254\
91427507989096123383971159089799489124931263`60.*^69*y^63 + 
    2.056375472202779551898234528562003977595879023544908278424268471567685`6\
0.*^70*y^64 - 
    3.01590082529876104635108907379200411287323115280128371777616612030985927`\
60.*^71*y^65 + 
    4.42915688732131028286649812940117220885356029755416907155422993643475714`\
60.*^72*y^66 - 
    6.51322875120298177501331343258320680313654859219456838537427894959295943\
07`60.*^73*y^67 + 
    9.59015383459847974091680342536946792443709696401101657258440335515542625\
851`60.*^74*y^68 - 
    1.41381400677126935283988145841724074343609461606211588342542620900181756\
2664`60.*^76*y^69 + 
    2.08679922523683478011254517599220550953509793099641679920459991523478538\
4512`60.*^77*y^70 - 3.0837249656664490249040703051709846799958903505810865050\
43406471139844391811729`60.*^78*y^71 + 4.562078342953426702434965230196731139\
1655692936859204474021522173411623081735174`60.*^79*y^72 - 
    6.75659881144603998525727986981318407054487841710397227186898873640740102\
132871277`60.*^80*y^73 + 1.00174815807213097392890833019247088014896240585577\
89539149882195267538783661661282`60.*^82*y^74 - 1.486761407035643851560289893\
86726125987797028783870883234231762391233166298703092411`60.*^83*y^75 + 
    2.20883923391271017945371596863666190061957888199798252055259364186041324\
0690058760682`60.*^84*y^76 - 3.2848483225300070203316607056837695581088587826\
542000906630950447757750916817991515953`60.*^85*y^77 + 
    4.88971631556937583883535968862212954840891991715850643555375212262200173\
367046259257258`60.*^86*y^78 - 7.28548249310516624072143049049951984417412502\
844197695696427928804663826222403007367256`60.*^87*y^79 + 
    1.08649788559831307473588521792767446065522551230427474342777289409617369\
558985414203670528`60.*^89*y^80 - 
    1.62175541409909719443233183154846654085145645894424085382900663421720328`\
60.*^90*y^81 + 
    2.42280298397520313419301112053063577568505646466133584191400518568653930\
4`60.*^91*y^82 - 
    3.62257879082685015617429345851945587898524276362628083027202990919221412\
84`60.*^92*y^83 + 
    5.42095298257927184918150968754351767669880717433236221890187684420219866\
469`60.*^93*y^84 - 
    8.11863257799451178263310921814745897229720052769645065115225778271144273\
2919`60.*^94*y^85 + 1.2168338241000154973368672921391433454332764235019347625\
8685839953213428348292`60.*^96*y^86 - 1.8252097703497306395870388089500373371\
08902931512925074280823249138093233561837`60.*^97*y^87 + 
    2.73980521203475046490060878896601306103809466572856838932542851890515870\
00336341`60.*^98*y^88 - 4.115707600602938648933891786934433035059668775212708\
66106855882846485082885714372`60.*^99*y^89 + 6.186999015829472410606583363507\
266635681515741873788827124056619607710010154741804`60.*^100*y^90 - 
    9.30720583459325791296272318274790763492643833593052999165390647227565392\
59091722753`60.*^101*y^91 + 1.40105630602095576865354476904512003997589707246\
0019481215047012035368821261188747761`60.*^103*y^92 - 
    2.11048534717864690473942885023983666700131862333167166093025132328746098\
79283083266102`60.*^104*y^93 + 3.18121682050559649235281066678041635811575420\
438152655496592417289102676400705759562746`60.*^105*y^94 - 
    4.79824339338870327859483651704899595990011435803083126087815309535764770\
7851212229324052`60.*^106*y^95 + 7.241748628757615638157949823657418685236060\
7443351967947524580456770197655749238001617501`60.*^107*y^96 - 
    1.0936316353058138012000082275341798449287607784807753263325679383282456`\
60.*^109*y^97 + 
    1.65256894735306564547140330593470583266048561719915242596708091073967158`\
60.*^110*y^98 - 
    2.49863974998727740686755897861031908678114480758908580854996436651327981\
6`60.*^111*y^99 + 
    3.78005421038345152339008585257683108239094874593724312897636299983523964\
43`60.*^112*y^100 - 
    5.72186607882739493450054304485674144585631491034798121427182447498338093\
439`60.*^113*y^101 + 
    8.66598092498374763722062532099666938197610754554901426655639567204713908\
6469`60.*^114*y^102 - 1.31320762315462522870842836425582794240261241703881884\
362738349859620082032101`60.*^116*y^103 + 1.991040411647023209598098856789824\
05785713706143682566802990319413019287317318`60.*^117*y^104 - 
    3.02032229908871989315700334450958147452097012947178936169542549709926103\
74978077`60.*^118*y^105 + 4.5840430525892496303786604658410284730540926355238\
6351403194902309767688945651653`60.*^119*y^106 - 6.96084631557458040584887057\
690590743410019500748971472610750768500333453860889171`60.*^120*y^107 + 
    1.05752162119011320309024226201822129008693404805284021872663402884420987\
225695611033`60.*^122*y^108 - 1.607408744225780666144827674038256293699930993\
785753599651226239329016983556811670874`60.*^123*y^109 + 
    2.44438369588051139023490814389431284802006129543003860436927818013078061\
49705043876917`60.*^124*y^110 - 3.7189011666054779278187080959353132266520267\
5850192644529527743693867682995248619683494`60.*^125*y^111 + 
    5.66054739026947528873615705265984520336427425559848412936250717606563744\
9916229573449057`60.*^126*y^112 - 
    8.6197999776317766755805682433719289509250928001119912950105511352045`60.\
*^127*y^113 + 
    1.31318959411897922437818611341479041554519744109834995790254816508783708`\
60.*^129*y^114 - 
    2.00145476926911901522207036302731114964854748293118476474965071149074210\
4`60.*^130*y^115 + 
    3.05174986969682409742574016521049997606546205828171215132638977488301494\
22`60.*^131*y^116 - 
    4.65515008435056750815193490863864835731321015484601584267994639580829847\
413`60.*^132*y^117 + 
    7.10390118067328605663448751296507798931349356986585668679523000148215009\
5952`60.*^133*y^118 - 1.08451499350992159348130740749054166889977992861498914\
408230366678630377905505`60.*^135*y^119 + 1.656329227009050697822905838721542\
184789239821381979908107892479050770475192085`60.*^136*y^120 - 
    2.53062230444433455547416067662773649137645946559375236228996489223884768\
99743833`60.*^137*y^121 + 3.8678955432522003097046173177712454635165703129013\
3027636443392346930284210308786`60.*^138*y^122 - 5.91406549097814102331016059\
7622125403557497838690711663667970292261395536792914342`60.*^139*y^123 + 
    9.04604667912532111691861906322389544371285814621334370075478632610051669\
98230126405`60.*^140*y^124 - 1.3841724552376337408340265532900740530264933219\
00537980766371756461808402373923140762`60.*^142*y^125 + 
    2.11874020628822379388691527469518808106783732101290265510157648628937823\
76213173610176`60.*^143*y^126 - 3.2442838610064450987739945048117213058802521\
3684300761544095539387398958347342372936577`60.*^144*y^127 + 
    4.96948268165952089226119199089164788794912685584287026320416904327403062\
0385574913811986`60.*^145*y^128 - 7.61469190445864157284053158062714062912248\
12816025979894850711704406737612398204054027176`60.*^146*y^129 + 
    1.16718578068204440071905086895807531653082435357306019492200037595910966`\
60.*^148*y^130 - 
    1.78966551150763810530278448815273417041144849923964385939759283757605478\
4`60.*^149*y^131 + 
    2.74502157789472811756283017175832719778084753039778993280654264997881127\
83`60.*^150*y^132 - 
    4.21172012581669843888048427947235359025154203750276335407226947673950381\
481`60.*^151*y^133 + 
    6.46414332075865535339834221273456054888576829329787684262501359964616608\
8007`60.*^152*y^134 - 9.92425952421717822382060402911650983871644886768480301\
99406568692591621665507`60.*^153*y^135 + 1.5241190431283712871786088247622416\
10282284274089598446217818209524555555663644`60.*^155*y^136 - 
    2.34137690129709736414841937534702351468729226104031782058845297741252368\
26497323`60.*^156*y^137 + 3.5979365426668278361398265291288563991528947419958\
297270132301428435930778925948`60.*^157*y^138 - 5.530488676142893896758949332\
191302405032648703892679591351882546790304992963718691`60.*^158*y^139 + 
    8.50353499551800642958440618011901289138367240472147836277378436763962528\
92139863606`60.*^159*y^140 - 1.3078552396028489982831006208960662649108628203\
99293080172454619636402377866245530874`60.*^161*y^141 + 
    2.01206615333079539860304659119548880735413311025750725919493907650247802\
9781050790978`60.*^162*y^142 - 3.09631763193730480931368504286856004484671794\
877825953950464760627825843495931916911207`60.*^163*y^143 + 
    4.76615026258434382872336441770969688185737821001319864127599573880395302\
4597121112828859`60.*^164*y^144 - 7.33849946158255732960751302983509822885759\
06478740948226476877080174154268608143815333352`60.*^165*y^145 + 
    1.1302186981077584373648160314878364880382410020946206071386380269454048`\
60.*^167*y^146 - 
    1.74113241172992207969617400877535505162028703708690706806690143321893144`\
60.*^168*y^147 + 
    2.68295656828636731620067399633736104239820750628263763884847030684296300\
8`60.*^169*y^148 - 
    4.13529489671218582163754599343318837466369579150571270563567682014892998\
91`60.*^170*y^149 + 
    6.37542045034934613298929383563121795153232253910071796786870484493711266\
189`60.*^171*y^150 - 
    9.83148704897309064641920140838256318547695469674168670445816184245326227\
0441`60.*^172*y^151 + 1.51647825584707746305963597487634992467328707240564093\
748223163009049036975569`60.*^174*y^152 - 2.339690163373864804652575631920297\
168782180188765178744771613519645720414584386`60.*^175*y^153 + 
    3.61064103863397495550141825204603522908566412067737300615571081072369282\
74061463`60.*^176*y^154 - 5.5733039251511638570085228379579242411784071450649\
693185600928163156992614068064`60.*^177*y^155 + 8.604829282321145474338473407\
478049676994946959223050391525778765588486001143221256`60.*^178*y^156 - 
    1.32883667487237999518624266175728966617612441833142269291041427170196067\
770973054715`60.*^180*y^157 + 2.052577153476443066766037769292483832340754253\
590081921910078768463689986180308790958`60.*^181*y^158 - 
    3.17120749375518143563676016894021172429760545623377360927123197800153510\
84568581419649`60.*^182*y^159 + 4.9005619215131543830572194441400413461249628\
6538544146955845248308734585633666071612574`60.*^183*y^160 - 
    7.57463918040924759933755819361713437040361068985888841235591345579243922\
2105270425911054`60.*^184*y^161 + 
    1.1710398691380554279977995486383278811382772774358013776925705411119359`\
60.*^186*y^162 - 
    1.8108142893831737390345533323010616209914432366453125214841749105000592`\
60.*^187*y^163 + 
    2.80070588620556703311829945128123510408419126629671256302452622992666639\
8`60.*^188*y^164 - 
    4.33262733348457568669363084642677352018457744141973828962643096074877596\
14`60.*^189*y^165 + 
    6.70385028770941674773885668585344955828393734090144366130601720351498691\
111`60.*^190*y^166 - 1.037493393553971863864064354702493067565194913239329896\
9076362534068232814112`60.*^192*y^167 + 1.60595500937074341792634400318475281\
233438030143273029914079654280370867829089`60.*^193*y^168 - 
    2.48637923175100795416289395196602508813434830062332269097365468194481133\
4358206`60.*^194*y^169 + 3.85022671583712835549968136260780841768623019730475\
11414109052083870453736697041`60.*^195*y^170 - 5.9633345038760364918454330127\
571215403969436440998669217894266400537168143690524`60.*^196*y^171 + 
    9.23793680465343791097156641970333970910111708596541381660712126805796285\
4595890653`60.*^197*y^172 - 1.43133991270312947930674563814714268383024229318\
94730359518546862325976653233723464`60.*^199*y^173 + 
    2.21815353177493733460372190255061448036040307123918288072073739030043703\
4480708590722`60.*^200*y^174 - 3.43811591868640506367977095250379122254195043\
4116733661584681316076390343518102655451`60.*^201*y^175 + 
    5.33001705385293469773139304047796743235029704206080165000218125394409788\
173120107383379`60.*^202*y^176 - 8.264468894095165083406479026657617107216604\
427130133438158695514005095770180664847853026`60.*^203*y^177 + 
    1.2816772604808834086476615011819946304492001985664528112817011972447163`\
60.*^205*y^178 - 
    1.98801160080188488157944473700659637812989873515792114002839738663088611`\
60.*^206*y^179 + 
    3.08414505859455954252412900419909119870064160637486353531326341657548813\
7`60.*^207*y^180 - 
    4.78547972653441183384747229525508124739590606310992252691329295366314896\
61`60.*^208*y^181 + 
    7.42660177789100551432926407040253631690049765763273152064599374825465130\
304`60.*^209*y^182 - 1.152730938097240546553824641202997979881854248407453812\
8739839394560793015967`60.*^211*y^183 + 1.78952641743970289594760995170011439\
977546784477237455749907245929222941309207`60.*^212*y^184 - 
    2.77856039518261278716645333442063689717187672400708959819757666335456671\
9807331`60.*^213*y^185 + 4.31491608152282337175137604239951117092677070928167\
44351482739619235049674579973`60.*^214*y^186 - 6.7018528419666284274516111601\
3949571816129668540574855467800237548285173384372623`60.*^215*y^187 + 
    1.04108620045818135359669949479834238485349163888284448815857534201529202\
04138642759`60.*^217*y^188 - 1.6175101747355809617397024819557869585552835911\
8538915582200518289986281749878272719`60.*^218*y^189 + 
    2.51347837401520285633447964315407879853878299187022859551096187267915064\
7397427041137`60.*^219*y^190 - 3.90634294617068576496757154798049943321644894\
51008992070048604762694550023961051553096`60.*^220*y^191 + 
    6.07200278158092060625781086961908602311152391155500407738034896342161411\
158458540354059`60.*^221*y^192 - 9.439722755145964429980726757238457536933882\
000998503443092491335170690643923458907167061`60.*^222*y^193 + 
    1.4677480665246618455988170311319803776268392760453140278097942759175477`\
60.*^224*y^194 - 
    2.28248599801329748480231621233412074971332882569394477237246241727344243`\
60.*^225*y^195 + 
    3.55000031773772151689252460264560870969207986226040501163782652224138164\
1`60.*^226*y^196 - 
    5.52219418519984661915382676698325334550635973158862787362854187845850773\
8`60.*^227*y^197 + 
    8.59126918695996830946755010183695969782484107751055960530009561473521764\
674`60.*^228*y^198 - 1.336794705618777995351426890322107834815677664647667844\
5386031378933404201951`60.*^230*y^199 + 2.08033473939480786655300105264756724\
107819089478240940707567984303582796221884`60.*^231*y^200) + 
  ls*(-6169.39601595805473663585086570279121219533764377944736548252307418173\
383623869884`60. + 4258.47103492173252039676682728693600374400573901565837104\
875626573353312873552514`60./y + 57232.46363803857324366047749726889173207367\
128431578835601605215860591977240465932`60.*y - 250496.0762101285568317454179\
7294526355380732883498313214619061200431024010051969695`60.*y^2 + 
    1.38644526742886421906539792028287165026317343080648337598139211664585211\
162021633173`60.*^6*y^3 - 5.1897943685033754199368400625955922514642065842225\
5126809091202911062210246850859869`60.*^6*y^4 + 2.774081480214534882736916838\
670370617164608798176716060961736178193350323448241894942`60.*^7*y^5 - 
    9.83471065181961718842956893646560135258180044815371471083475742536420588\
5117446251058`60.*^7*y^6 + 4.943197115789907188131782278533980606744186597849\
7844229588160186859801691730558941423`60.*^8*y^7 - 
    1.69409904569307592097003283363167475336159674360604067179680815374739847\
690042627673546`60.*^9*y^8 + 7.9898140259465043594688049832399054980617563832\
3335937813813978934248921327330161237998`60.*^9*y^9 - 
    2.34578087809749595300825257337946698648690247441880482321240453292652792\
4545164541931192`60.*^10*y^10 + 7.7779848684295886326423424041466429299949113\
67933618001453112320344464297983864843868632`60.*^10*y^11 + 
    2.02445151992334533272719868038974215003364406708076300239572976061654652\
9729119223645347`60.*^11*y^12 - 
    5.0337459450143579727821731291318744661424821103030475530822643948105807`\
60.*^12*y^13 + 
    7.22035336641443509776154789562344967072911201967577214068904078642477445`\
60.*^13*y^14 - 
    8.48534677830453005587207048603829610210259711107602209464793577216407605`\
60.*^14*y^15 + 
    9.88344783497642155111974859065034151994118230786105086936291773596070852\
58`60.*^15*y^16 - 
    1.14581006399955626029721090367422389776128555042075141144956441529885281\
042`60.*^17*y^17 + 1.34712556319836386697911109688612078961031483868948159310\
01521779600369817277`60.*^18*y^18 - 1.604558331541787942466034338649881508714\
11547818418235529091267053312056983525`60.*^19*y^19 + 
    1.93830624576651377719756693969344901284987648900377728838998612085598447\
0173073`60.*^20*y^20 - 2.3718334198952523409544882739722013626472470900990801\
524359902088957627411694312`60.*^21*y^21 + 2.93752917403075863172569650417128\
123462589941563066888658691760132144062820092695`60.*^22*y^22 - 
    3.67864499334829273588418352046819295051066570489252104505356550341819284\
9763961115`60.*^23*y^23 + 4.6540568315541621312256353279207321406711042845614\
319432454711411755234154526231217`60.*^24*y^24 - 5.94389285624935238411036888\
449344469095545117729620973614205601399073559650616345698`60.*^25*y^25 + 
    7.65773316194153479455229925295930566300079550970313456786907471943569068\
2467773123329`60.*^26*y^26 - 9.9458970412582522660960452328588309496188360691\
437729523363771934574948416282729178161`60.*^27*y^27 + 
    1.30153113012314088817826546613636245819246576142422626950597611055232941\
6604680026321624`60.*^29*y^28 - 1.7151760846941727001367054517547768732795604\
510398616425981139831041241077353185891693385`60.*^30*y^29 + 
    2.27512168212434085323798740552121206809870887827391768350260297130585`60.\
*^31*y^30 - 
    3.0364034515603410547023426407002436965496167403806310767663504352566166`\
60.*^32*y^31 + 
    4.07574657344819660984086491892072229028516516510305665424064786762605786`\
60.*^33*y^32 - 
    5.50042769179735655735009683715656492157193335433740178517546551628099263`\
60.*^34*y^33 + 
    7.46086600844707347400584245859514784978477351191374207098640126760392658\
42`60.*^35*y^34 - 
    1.01685521765751814570240645344782235436431877111508562890618646118794864\
6912`60.*^37*y^35 + 1.3921632165945310790949746631635363883099636784785371443\
975993864580568061121`60.*^38*y^36 - 1.91414897760253692596991960950590603907\
853297083715256773325150048057079622202`60.*^39*y^37 + 
    2.64251608601813697408812252513530068872069352741525646612712119500726662\
9295268`60.*^40*y^38 - 3.6620576519098176545654063089555588923211100627380325\
971869052428048844743349393`60.*^41*y^39 + 5.09347819197840279559598945204674\
631203141051653527888806123020597021201322449212`60.*^42*y^40 - 
    7.10898670481350288611982685174709976194992144064132713713374801907507386\
1323196068`60.*^43*y^41 + 9.9548043596516372272844650259294467658909874431300\
375361438253721677283817700364582`60.*^44*y^42 - 1.39837090036149866239729322\
5549131700092866204154412239937967193607947141861646329832`60.*^46*y^43 + 
    1.97021709192056292296425681011563726472071426636786489655424748051716695\
11889690834636`60.*^47*y^44 - 2.783873270761301496378827630024343863292781664\
63573758240640036082805580108237158044327`60.*^48*y^45 + 
    3.94433646068176013410719310361368493577820027964604092349158348442457979\
5904647834863793`60.*^49*y^46 - 
    5.603204818746346828957878304943144228257081636988728592528834606670792`6\
0.*^50*y^47 + 
    7.9797490747346776537475936942497833991047065780028710590726471732531766`\
60.*^51*y^48 - 
    1.13916662524101398158801294061672586798985240332650013841643259576591727\
8`60.*^53*y^49 + 
    1.63000278675971431790618592940976342523872517606120531671995897577536954\
66`60.*^54*y^50 - 
    2.33750640710915688544363213776936662288233068748381744665729003906761171\
88`60.*^55*y^51 + 
    3.35925705798533258637835479732692157219090535972242122355059660677283640\
5015`60.*^56*y^52 - 4.8375376528953545866441475072947710092188406985832565637\
100010314765203807829`60.*^57*y^53 + 6.98011966775298743719494390482923502602\
246498371062558791748951664631053240007`60.*^58*y^54 - 
    1.00908393997072959797289872481661926787772596964281302885090693000670427\
93577482`60.*^60*y^55 + 1.461463117126705446832273092926604853010389597754560\
90659813399332329854915488387`60.*^61*y^56 - 2.120393016260523037180181972857\
703229856432523776198875683014819382158927818293985`60.*^62*y^57 + 
    3.08166964400831088067998130752828054829519705155418197605729436885765031\
74314537223`60.*^63*y^58 - 4.486127815373136857584898527048381892787228311426\
36194428581536092038131853757524481`60.*^64*y^59 + 
    6.54107257589060473299304396684964623971388358116504195727167620667818855\
4930518716803`60.*^65*y^60 - 9.5520186641153978331488591652742583806851902095\
294857477878998614537853478934429543923`60.*^66*y^61 + 
    1.39697440672577175997070199228037662334315219044212715970018689736665822\
8299325389276402`60.*^68*y^62 - 2.0460116262805890391399579235726866471894608\
760842540193393821602167725199747144392628011`60.*^69*y^63 + 
    3.0007813443621827188308954591965943575205974445540790295738470596080705`\
60.*^70*y^64 - 
    4.40705404084429244211050664207690493055709526092831219697536278278297978`\
60.*^71*y^65 + 
    6.48085341374645802777068810315710977217416880498774462042000563001875779\
2`60.*^72*y^66 - 
    9.54264254701999671758040662710574661227824945187894036436159761208159298\
23`60.*^73*y^67 + 
    1.40682911858550810277886451798359334608250543266130365337594380538855901\
3199`60.*^75*y^68 - 2.0765127149943772817896129726437284723541829511792098300\
712318507133178227177`60.*^76*y^69 + 3.06855130694786980639589570888657909769\
079330376529961466479188733564180211497`60.*^77*y^70 - 
    4.53966040249850081102929096644458509597627091371936892043621306394771325\
7614421`60.*^78*y^71 + 6.7234280474918626947155992317178936772561104599771625\
157621879053866172765564388`60.*^79*y^72 - 9.96832944186006524420555872225269\
50147279621138245028322923948015719624570087085`60.*^80*y^73 + 
    1.47946799264717103105591650004740018985862037504733589930171528778243595\
42042499552`60.*^82*y^74 - 2.198002544095036625470423725544566616016149173344\
97512360602054564710928820527233598`60.*^83*y^75 + 
    3.26872640167507297651127460097088576985749639726784202785372424810056996\
5483253484349`60.*^84*y^76 - 4.8657020294050692391476507465821140207632502831\
216042190568827960282517626500034832287`60.*^85*y^77 + 
    7.24966997301954304703449279169152455910300455176100103801070673339374472\
945052953642445`60.*^86*y^78 - 1.08115109653205387625957381985706542651305003\
44746983887638066125458602836101202723926854`60.*^88*y^79 + 
    1.6137639584467081048110021633456446131154556970536241607810536607919723`\
60.*^89*y^80 - 
    2.41084615279033855311485115307253091273381272579585318312771434688730098`\
60.*^90*y^81 + 
    3.60467078321242988592023362992552538834430198745288170767215204282813721\
7`60.*^91*y^82 - 
    5.39410548060620592838440722499595947302194103275948380492673453450392629\
64`60.*^92*y^83 + 
    8.07834499468106667306221778984893773347383002233380193826214132688058496\
138`60.*^93*y^84 - 1.21078271040463874149788224644292755685305172493144218869\
68464328591525824462`60.*^95*y^85 + 1.816113090137929520107680910833127397161\
49428752400524073239531288604158569757`60.*^96*y^86 - 
    2.72611842575389116992176557362132581598360378751161934717643709784419521\
4650778`60.*^97*y^87 + 4.0950975507603285706610086923746436122093258883034779\
776174136469313463895489097`60.*^98*y^88 - 6.15593881627228409048677962052201\
039738867892263741277079918448445581500316439513`60.*^99*y^89 + 
    9.26036050650932158738785739456695004587117956593458340607099424256685459\
6322033599`60.*^100*y^90 - 1.393985728413456048631215560583977785129967012328\
61015902858483855046086630039660549`60.*^102*y^91 + 
    2.09980561702423560344727669831008211751475336736910051483196216553615630\
1549385164564`60.*^103*y^92 - 3.165074234243289082048455083860961510551955031\
391643529002396812379660794260351454261`60.*^104*y^93 + 
    4.77382683157209901341032988897258766286136839477182651799271461662580609\
68141231817346`60.*^105*y^94 - 7.20479254226304499461129318608651137999677782\
901562774759540767478786667828615705747249`60.*^106*y^95 + 
    1.08803445352604677468323348939627868282075174236027185635278470119755577\
927708929909170632`60.*^108*y^96 - 
    1.644086384600090751110353496525100763580477816106191914221852735407526`6\
0.*^109*y^97 + 
    2.48577647405514615475087587704677078392163139280409084388793106164372722`\
60.*^110*y^98 - 
    3.76053618627523086225830635407895280262582610514630251164375634263790230\
1`60.*^111*y^99 + 
    5.69223325071546799860446577589737662958705333927988985241967758621463660\
47`60.*^112*y^100 - 
    8.62096596632009271715336608086487877786807314350170737463081837135044153\
625`60.*^113*y^101 + 1.306365657390549351625347847309152503812772149370696394\
4114235154071670101228`60.*^115*y^102 - 1.98063547917581331863971846685965960\
648865474237301013130830105187971881458822`60.*^116*y^103 + 
    3.00449064668144183933388367737182425594621494198383488895898119806614459\
3266903`60.*^117*y^104 - 4.55994198121953167582585658930660564621647513200009\
84687314669637320550983203062`60.*^118*y^105 + 6.9241380130668619246968845543\
1173880149204053508854935027610684694043216407372514`60.*^119*y^106 - 
    1.05192784560635535295080631137639062601826182342585090446310748407631700\
57753823565`60.*^121*y^107 + 1.5988806166766150996499461020411345086011212626\
9348550195493302363905484923012476714`60.*^122*y^108 - 
    2.43137584473608066069154908406019506946453847232541019364663654011940352\
0063463762456`60.*^123*y^109 + 3.69905136642093414411189541114259582980884830\
15045524124021913167766363119469613053005`60.*^124*y^110 - 
    5.63024331175451715839726156816614050708869541250216865514021854522820792\
991680873984264`60.*^125*y^111 + 8.573515411376001109866986425436242251628607\
863930916043735643419828343707954443059011857`60.*^126*y^112 - 
    1.3061173466915683474306514376072610951672262808562059956381201086307979`\
60.*^128*y^113 + 
    1.99064389218787154741548179501971954624133993773224280167886300043098381`\
60.*^129*y^114 - 
    3.03521720394237451389611418186836134175723119787346101400659624004669509`\
60.*^130*y^115 + 
    4.62985712292505239216760801165233261889597407380562860468485105971807024\
09`60.*^131*y^116 - 
    7.06519076741636750234722028268163658243051198796882715657054968625608998\
769`60.*^132*y^117 + 1.078588144401236109709540213575146784789586549021390821\
4165180627775513750312`60.*^134*y^118 - 1.64725134383396954529356886691902155\
662409198766770372558073785497670131552021`60.*^135*y^119 + 
    2.51671295592387700765386927904810384046576147719011098141697780572934371\
7765889`60.*^136*y^120 - 3.84657553359813108719984570693553647020928700336025\
87901792680375699736330393002`60.*^137*y^121 + 5.8813748499208852427002062436\
2853573250427519401871709052403630030765748215173819`60.*^138*y^122 - 
    8.99590348137473961499013032575968627384210087438914779667733179533027018\
650051559`60.*^139*y^123 + 1.376478487320243388285414864098971617704519058457\
58236107962270642026736197497995472`60.*^141*y^124 - 
    2.10693059069309842195656271575911065922209210525573343288907158782918852\
3008701781786`60.*^142*y^125 + 3.22615103184300509841281558477411945639867676\
34516006934077772742230312626044102271058`60.*^143*y^126 - 
    4.94163190913031769676209760212539434123289040902212148465911085428885800\
297471891895534`60.*^144*y^127 + 7.571901310491388842884813395951811928302344\
337679740478507334687315765278832102034319909`60.*^145*y^128 - 
    1.1606092572488483139478923948437408840357184734687395399490275183676804`\
60.*^147*y^129 + 
    1.77955486138669980180574649407140659821845647183600576550379191966057551`\
60.*^148*y^130 - 
    2.72947287464044720925388151381662447361542547903737177955938751847749643\
6`60.*^149*y^131 + 
    4.18780132263050792694958702392327953676314628403092238340027190002577197\
81`60.*^150*y^132 - 
    6.42733781868704477039740435167677902272090773977933742507655821356008759\
755`60.*^151*y^133 + 
    9.86760794887151793085420703061566347477579625307629465791150197507482195\
1656`60.*^152*y^134 - 1.51539666022626960346356771626517210439328643482451489\
621414980036583812003385`60.*^154*y^135 + 2.327943677847208663907058717723647\
108098710650849142134650113520613615565858371`60.*^155*y^136 - 
    3.57724250006509070280954458945499615859084223978673221191930311406922934\
1479985`60.*^156*y^137 + 5.49860058140444109463027141140938695308431006463238\
454328129749457844017527096428`60.*^157*y^138 - 8.454384476341321496107843477\
174516755235049153641587123912276143093856736428342351`60.*^158*y^139 + 
    1.30027745648240171031608629609953406090431771471241949471505311320639447\
022706350219`60.*^160*y^140 - 2.000380068888336931900914514424545594703155968\
949100342710250175956773357041596081486`60.*^161*y^141 + 
    3.07829131667784763887035626148663843541686287228732392980926241991579843\
10461139858396`60.*^162*y^142 - 4.7383368457180407610110689249252818017136833\
5766634993787055388451029755707204887210179`60.*^163*y^143 + 
    7.29557453542306580953868386683456327638460643040195352482577733557918500\
549887014344886`60.*^164*y^144 - 1.123592399184147096514326161669225596794939\
84844232510955541943957096380844999941131728672`60.*^166*y^145 + 
    1.7309009611732191746925783698126559404167550554991950987953733674695044`\
60.*^167*y^146 - 
    2.66715476631037893597528166375938686157530097805822305939016010470617126`\
60.*^168*y^147 + 
    4.11088433494848072601711449498912603560884674073201824682020032387588957\
5`60.*^169*y^148 - 
    6.33770239831492474390410201003536853164706761014856763800377575562741835\
11`60.*^170*y^149 + 
    9.77319361226688105633395274567518980224836378131596796158820722373344170\
376`60.*^171*y^150 - 
    1.50746695226694969858576664495157711791223158320112213992856758267270324\
3952`60.*^173*y^151 + 2.32575693354721153817456266567126066117494717346758627\
778938558768405507881148`60.*^174*y^152 - 3.589092843847435803035170150534648\
17082925272162970850408377460047138752405475`60.*^175*y^153 + 
    5.53997175286379585580203969573514288604251469721268696508047512382304768\
33990489`60.*^176*y^154 - 8.5532579055706118398453890749940957819750097028695\
2128160532294675333687037925472`60.*^177*y^155 + 1.32085590126343595480402841\
46381370015483528818903680455258195820377611897325481321`60.*^179*y^156 - 
    2.04022418829180595520277981516328185062222027803407337407777116188493598\
741007793626`60.*^180*y^157 + 3.152083163670091866375506188136106366865029732\
800157680532210621913672337184496367992`60.*^181*y^158 - 
    4.87094847985492733082976261727397900061716147155235344569551822571620054\
45281450446345`60.*^182*y^159 + 7.5287745338279234274897007594701328492039731\
9806035015013900645600322536174374088481942`60.*^183*y^160 - 
    1.16393505645812531399565385917854821187689918440014925170492550006768729\
86393692721731896`60.*^185*y^161 + 
    1.7998062101404325544144764902174906612803734510329051663720558107962987`\
60.*^186*y^162 - 
    2.78364687952558238271818073356776639152942524436888433779340841283644674`\
60.*^187*y^163 + 
    4.30618631546643552320668151952925765146440546163013363541782641506758472\
1`60.*^188*y^164 - 
    6.66285972973092320890369840326889481838097618943291256878054731355392317\
26`60.*^189*y^165 + 
    1.03113760094507960739964874969951559625170266860903210187839933212413676\
4753`60.*^191*y^166 - 
    1.59609823402465522130053239437483542797681711791110758775102059085229195\
6636`60.*^192*y^167 + 2.47109025941959411951733680889232586195187072934698842\
483552198409777878366342`60.*^193*y^168 - 3.826507567684635418043945718815681\
142852775508233457453318768200058471767785451`60.*^194*y^169 + 
    5.92653039420443362457153298269864062396220183451195977009359468970072714\
46875297`60.*^195*y^170 - 9.1808193196851481023918772056703361385898631477097\
234107402128084175134544301974`60.*^196*y^171 + 1.422474142294574475626391908\
8976542892959035075335394569404986922180910195205786214`60.*^198*y^172 - 
    2.20438975378683490301644136592569030193599578991813626213064963091570079\
207607501763`60.*^199*y^173 + 3.416744578544879042009807593744875841124749894\
243054062459455798909609053731124437229`60.*^200*y^174 - 
    5.29682776592748609214956770422450518440220932170139814826751543163661489\
09310952025528`60.*^201*y^175 + 8.2129180987925559769277152354991375971748030\
9786363089702102423596439219389561107678702`60.*^202*y^176 - 
    1.27366890665940120308497188175118183920203745554624886275739558219659562\
52187277136050337`60.*^204*y^177 + 
    1.9755687243464023719888207770685764672155595292765294402753761546319989`\
60.*^205*y^178 - 
    3.06480903361330958836931937997089658498310353641152674880657130486027524`\
60.*^206*y^179 + 
    4.75542714982826875051230850545719937743275422346058667422999529383786633\
4`60.*^207*y^180 - 
    7.37988600017672060801818156207259004489326259510941059579968707452153921\
96`60.*^208*y^181 + 
    1.14546800464012841174856377856657430395973696832504857747412998521624983\
9909`60.*^210*y^182 - 1.77823297266387366293608991993996531215479050301706512\
81403364725263391923482`60.*^211*y^183 + 2.7609971012207301351874958767640607\
9348777673714421467660173718762094157827351`60.*^212*y^184 - 
    4.28759801390982779301089042944252371906788786191974503708583095336207831\
4222197`60.*^213*y^185 + 6.65935589241609807262301708223322066488666460389409\
5393062252660744489883618837`60.*^214*y^186 - 1.03447426453672145468843264398\
7462566090166477463608021057000784679471006366737806`60.*^216*y^187 + 
    1.60722144063702666828401505543310523431718745149139096487778972019484426\
36464196207`60.*^217*y^188 - 2.4974659521873340091578213790675971390165569832\
4328891436786014303695137082086155246`60.*^218*y^189 + 
    3.88141920532764816276415198167162719657220345383444598908316778014923302\
1943921498109`60.*^219*y^190 - 6.03320294285443658647414190534412155643567444\
77973678929399121430151153756264984927155`60.*^220*y^191 + 
    9.37931308312703560982409038731560505673441468505197184470494061290586603\
308654961335293`60.*^221*y^192 - 1.458341258445374470962575105572233913827121\
9443855614186498050706771386112467408972895526`60.*^223*y^193 + 
    2.2678360281341133504935748607745942953005690255594853871463694377385226`\
60.*^224*y^194 - 
    3.52718170559335756827973047029322566692294076102660618740068175160212391`\
60.*^225*y^195 + 
    5.48664749401460716071930626471461989565949090232817367789291669918889497`\
60.*^226*y^196 - 
    8.53588752067872157881349086551288516025294029698931886064756511090593513\
07`60.*^227*y^197 + 
    1.32816513535235133876442080686545099082738916482450689676005110986729613\
1571`60.*^229*y^198 - 2.06688641815218596231903392462992547620803372158826701\
48654577860622598930153`60.*^230*y^199 + 3.2169304898137884125151472849612508\
0644861660533464463773160536552889761844455`60.*^231*y^200), 
 25297.5871836355494408641778395532435814856917465933178507336361171808547801\
142067`60. - 11916.0693328852511299245172953683016219064686065230766583964752\
4486180880575411093`60./y - 110866.398059745592052633558625464280903512742101\
86158430293872870572302896721469168`60.*y + 436619.78518708100436751275049944\
552964047897708569079107329484648457561582484337233`60.*y^2 - 
  2.3149442309835934709012419488314755367157361404430905450555044749149547910\
3286456343`60.*^6*y^3 + 5.681186280741028654225717763982388059747307669186403\
08840988739602581265123304960679`60.*^6*y^4 - 3.91523017574798365078399018285\
6647563170777857660776024644745751778864173840895142529`60.*^7*y^5 + 
  9.7602215648361548307708005741263867669743720465904494857547946767173935632\
36547002072`60.*^7*y^6 - 6.27142881952388659426157102809717334239946771962973\
68202033317363656779932436810848317`60.*^8*y^7 + 
  1.5181110584626641764238903214248260714794655380264069145635080894070554115\
4204808240256`60.*^9*y^8 - 9.220184064544471063251667141511741355713776452132\
65683324919398108962015126204055957981`60.*^9*y^9 + 
  1.7651547415152447649759992190727306530691149858150683926716037799788736702\
95700606721522`60.*^10*y^10 - 8.968176770270329404040515065919259783660814276\
628550360001966326454511427180283387799039`60.*^10*y^11 - 
  2.1135132225021045559112700381280075664880497415939879348151408774277480787\
438749526722579`60.*^11*y^12 + 
  3.0147455023532315402215163815799867446139766902814297387886140235442656`60.\
*^12*y^13 - 
  4.53807524330608027386724809330366509802510113811419030007397390979848093`6\
0.*^13*y^14 + 
  4.618784755496796534352095517948691908379309648969992860026500229331259925`\
60.*^14*y^15 - 
  4.9555188072216435541059555549207858365038708357173335763283551128207190835`\
60.*^15*y^16 + 
  5.2000074232430350237559721547576708264715895339198557646343760324392650532\
8`60.*^16*y^17 - 
  5.6304301510824265604993097789789563287663615956051881817432491430302570474\
75`60.*^17*y^18 + 6.206908329749693620546835295560545687284948784257964154869\
2687775711668529349`60.*^18*y^19 - 7.0046818027231575025734302614849383499954\
3982698486407349564095396796661928632`60.*^19*y^20 + 
  8.0612737869352191587351368737062903095498219269856247216977312279397633017\
59293`60.*^20*y^21 - 9.450509647445649488615051147381171257995849990170201573\
463752240935788325210922`60.*^21*y^22 + 1.12625877007912600772488887559661057\
0018547804639021356242511887345652736199496608`60.*^23*y^23 - 
  1.3623638744484493514792789208585647593813052120050776143567103694911146256\
508269335`60.*^24*y^24 + 1.67028022137396786589451790148453956876141515149474\
796921127320671582380216117100788`60.*^25*y^25 - 
  2.0729832628235393248319469846949098822339146552231012448874642806973569993\
877073924`60.*^26*y^26 + 2.60162238903202529569297165157618772851270362793075\
1240985502685591425526427915992163`60.*^27*y^27 - 
  3.2985842071207176239976063076594632137877522915059846889065080695971552420\
8023304569691`60.*^28*y^28 + 4.2217009923331149909528590001110832278621711777\
45095015352689412923704009803833852461495`60.*^29*y^29 - 
  5.4501418870143635192938341145784762188425527112093763603994320162489487427\
360962567067874`60.*^30*y^30 + 
  7.092640431184767280069196647417881342770460729981165642506826934071907`60.\
*^31*y^31 - 
  9.2990297643342302807944426288581508670434188667353590257820385645315507`60.\
*^32*y^32 + 
  1.22764491402470144146967220071844091794393343080522488597968706607195401`6\
0.*^34*y^33 - 
  1.6312172426151987221483621534065909319975437291842932362667722347937731512`\
60.*^35*y^34 + 
  2.1805841149352472221478590845159612641563880013224661872860501267129873326\
9`60.*^36*y^35 - 
  2.9315084472269480659955290755184195288144521218420945431192273420767757460\
41`60.*^37*y^36 + 3.962023423690741618743169577830516131683143246226467266934\
5364928051005940147`60.*^38*y^37 - 5.3816332891609228044128788562513246420837\
6318468286364686230362955958271444063`60.*^39*y^38 + 
  7.3444228551141795565094814197794626086395753386611775554382619213553111084\
99438`60.*^40*y^39 - 1.006777556143422333582682654303757004564228771937891043\
15436995062260479907507588`60.*^42*y^40 + 1.385915416731933547931088782767830\
632284385160296363273293139032883827250267763167`60.*^43*y^41 - 
  1.9154492928044861215272381596719122109207357797705039604908590502311059560\
717347603`60.*^44*y^42 + 2.65733415946319729391275982748806546167706638625158\
067280704229235404668252280802215`60.*^45*y^43 - 
  3.6998218477462393755944508639874432360067743025283517202146777336707085062\
70039969943`60.*^46*y^44 + 5.168900759797631655734841520603029665426209503022\
3120435897667596017560752101848986135`60.*^47*y^45 - 
  7.2448166198992761520773034849276287061195938266014759274055932684898298996\
9261426329337`60.*^48*y^46 + 1.0185971775930006368231473742104515786283694980\
572582814892129861291246837978450266107674`60.*^50*y^47 - 
  1.4363555801063307396928257388689197640697125785223476186990930455221693`60.\
*^51*y^48 + 
  2.03118067798751164582817283162953237611291553419223658206254920330511832`6\
0.*^52*y^49 - 
  2.880107236395935976569397846583919790476325695954117271295964788052622406`\
60.*^53*y^50 + 
  4.0944174550566177686962988300874378534457850290140917282059360491618951019`\
60.*^54*y^51 - 
  5.8351487880306827585245891714713297096936941872480907010208163932953781090\
6`60.*^55*y^52 + 
  8.3357365687260299951733444768613795331577062734305696073146536256977592545`\
60.*^56*y^53 - 1.193512016047427293027692321115847397129603678104767378039463\
49249276154984568`60.*^58*y^54 + 1.712621371945006898785990264711963619207987\
340703564314321531373727634647670453`60.*^59*y^55 - 
  2.4626966038924492238445435446115307897869970105635472870248349240892768950\
777457`60.*^60*y^56 + 3.54846706617354214351859257180898748188350152536215161\
256450790466072136845735652`60.*^61*y^57 - 5.12292762152501150157797147623304\
0874230480270337881768672648359092301830580679381`60.*^62*y^58 + 
  7.4098989440249961340054022384373812239026981304265574207273060868606060481\
010496595`60.*^63*y^59 - 1.07372653765002362077325404442305745257924462291644\
9583580293347350940639088132202312`60.*^65*y^60 + 
  1.5586000464110222955958413853151626543463927681091614292373614322734467662\
23210487079`60.*^66*y^61 - 2.266256051450002343468433007512427593269979468717\
36525023602364779624413186238625160934`60.*^67*y^62 + 
  3.3005901744957285782591711375216213238271598942452225527169326024117831149\
0338453865913`60.*^68*y^63 - 
  4.814584943660209873708237778600528709471153779934733449241438106946509`60.\
*^69*y^64 + 
  7.0337704410891979070211923133826018954011934625037821413596309706262942`60.\
*^70*y^65 - 
  1.029101397586440221584736821549521814302579836295831885048241205493480672`\
60.*^72*y^66 + 
  1.5078160627161135744866390279172409543251679234306527341466424284047968872`\
60.*^73*y^67 - 
  2.2122760716514923629135338558974853921962177714134479113048752906653972882\
1`60.*^74*y^68 + 
  3.2502178963321353043632662018414000371128413669098898808160397851725072574\
29`60.*^75*y^69 - 4.781345397580371553417873075456739004525357021387423801816\
9395208210579798285`60.*^76*y^70 + 7.0426373348077732825059851320502878503242\
6341959952702889188249594865917870062`60.*^77*y^71 - 
  1.0386086343097265768103757316278139926347825399722117165533751993227944820\
942566`60.*^79*y^72 + 1.53350241803490313573748798458337086024849763248324290\
777930493143817329828854776`60.*^80*y^73 - 2.26682573270542637793817536644275\
4742947725683696532892744191388499078651862870276`60.*^81*y^74 + 
  3.3545847077535030305454189927876912720805520193196081673257860651737710893\
733949099`60.*^82*y^75 - 4.96972973187824906774110943585714417948681443366387\
445043186930528488813332291392328`60.*^83*y^76 + 
  7.3703334787895578761210494833382514487022001769220723272122258106906299756\
48753776582`60.*^84*y^77 - 1.094181514509036530271612752592408622573690227967\
08353032054382719189832015486588191426`60.*^86*y^78 + 
  1.6260260012591145608468522421387869932335915080669281893240962214622795297\
54214802323821`60.*^87*y^79 - 2.418744310859451299018595354866236768234055479\
3920570928852432862809016217702437629019789`60.*^88*y^80 + 
  3.6013533331956441738432830719687927097337059062398584270621102985807518`60.\
*^89*y^81 - 
  5.36715531043523332335367388781191663875905880587059257224827626422462202`6\
0.*^90*y^82 + 
  8.00598953013550396730759308938516831437223411235370605261960732972422277`6\
0.*^91*y^83 - 
  1.1952766881230718103195823419855647000194802163062076230092935187674734550\
2`60.*^93*y^84 + 
  1.7860556018309778481216151100163452919739837568425956029465710299313550836\
81`60.*^94*y^85 - 2.671071167092103238211329841825666197102216417129566309740\
9029796531804677018`60.*^95*y^86 + 3.9978923835669138566351740756612133619868\
9410117068064736887768133315947632497`60.*^96*y^87 - 
  5.9885738132230594584444741168437699695990661865491632256610057675382219633\
69537`60.*^97*y^88 + 8.977474782059253140883131798603977793416211975093838408\
9316100889816486372679752`60.*^98*y^89 - 1.3468386135630151433609087080186533\
3709119954898408765829680143160896523347730892`60.*^100*y^90 + 
  2.0220871732007054402185367570477019381485311217915523072446825368757696497\
254767465`60.*^101*y^91 - 3.0380839647230676050324083188017709675475977255355\
721122115209748381434567422717716`60.*^102*y^92 + 
  4.5678110969219401318574569809368741196205241017209370254046124327855519686\
28475431978`60.*^103*y^93 - 6.87255275730195224685781536375046090417397124965\
42844897931263749682025004949470622499`60.*^104*y^94 + 
  1.0347202800595042084610945633525483860006210872657520916545598308714821856\
90220086514826`60.*^106*y^95 - 1.55889310540091638746068006452570728527330757\
61720596009260959573217298625868448351753878`60.*^107*y^96 + 
  2.350130510470837081303161273108959028079090734476112218639847366278743`60.\
*^108*y^97 - 
  3.5452255195497933726220698343493199185707124103572182276913022627041997`60.\
*^109*y^98 + 
  5.35138451574597895500126769174702261094688455481731468212670769253644922`6\
0.*^110*y^99 - 
  8.082639322694399711816996094193148888014496392587901387594997601259056936`\
60.*^111*y^100 + 
  1.2215169942809245881986820222440701718675519778782012014652348238078061654\
8`60.*^113*y^101 - 
  1.8471398994003348299834747062437247248429847303835727709184717134286342186\
42`60.*^114*y^102 + 2.7947880551883943400759830268965387585033406289542943071\
627818674445109424382`60.*^115*y^103 - 4.230987929155089729078181219596149309\
73417466172557959897243677410173299972228`60.*^116*y^104 + 
  6.4087549777363865453734832037246242572373952465406156070849643043283804078\
78747`60.*^117*y^105 - 9.7126965489538200656423503628070176539642369562772367\
505496824388131922722963487`60.*^118*y^106 + 1.472772543601484587207478744866\
667119782490244404925419204907668052111268505947936`60.*^120*y^107 - 
  2.2343788461006037269580670756639115819066033035125716147510707344289664177\
518667571`60.*^121*y^108 + 3.391555357281083825814408569739157294336959030525\
73081162757318492757290232908077353`60.*^122*y^109 - 
  5.1505996311828819370105090618588894761416755483535501732453303938329895166\
2689287662`60.*^123*y^110 + 7.82581166414098585885690585169453099691281694241\
8185030601014373985835503857296661467`60.*^124*y^111 - 
  1.1896241056815942715329425772419396822646929151968313981939826708932512213\
80167609445238`60.*^126*y^112 + 1.8092352480893015292786462622721878643224802\
351414565743171839370486562823427991602883132`60.*^127*y^113 - 
  2.7528433994342793796062905040383743689038889384904791186830318105881542`60.\
*^128*y^114 + 
  4.19049683713197099168760235626296893802398021855096479272766306366413216`6\
0.*^129*y^115 - 
  6.381805042304472981815229792176923701637289486220121152859535812328036308`\
60.*^130*y^116 + 
  9.7232646771908905984765266906131028425861302843648448526256715583197880747`\
60.*^131*y^117 - 
  1.4820671725201477801347220465615928934299164643482313338066593717817823903\
31`60.*^133*y^118 + 2.2599956646802179916814972108489903084079053191689633822\
708603901100304400206`60.*^134*y^119 - 3.447688977596775662539481854313126714\
38678672730211093411173797190917478509388`60.*^135*y^120 + 
  5.2617015497021978583648413836025428885564840162098411403163480461399325885\
5651`60.*^136*y^121 - 8.03339230222158544922929409150007326878096985522841470\
16661071470710773976200541`60.*^137*y^122 + 1.2269968020314987397825804594350\
96698433796191646228504799436557721114650959668318`60.*^139*y^123 - 
  1.8748075974289826176023704777506243698910693904107532005780044108411061500\
806308235`60.*^140*y^124 + 2.865734803336205701411507874806820188137990808906\
25571513954780522146233166490570726`60.*^141*y^125 - 
  4.3820626273978739669141084448202230858718379992081104002281263859230424258\
7914388148`60.*^142*y^126 + 6.70319397493589046831821729770989137265916211779\
15634031395099770875599099268842058082`60.*^143*y^127 - 
  1.0257535288681828567391402621466409728141683447829061334090474104135528404\
29322452027813`60.*^145*y^128 + 1.5702172405706778302862907261620833567638775\
672923956261295201208721621052362971016280715`60.*^146*y^129 - 
  2.4045259933506105139811886959032120404525796951759365994440261823155638`60.\
*^147*y^130 + 
  3.68340782628671266898355700590980146725504162269078226340727851665474657`6\
0.*^148*y^131 - 
  5.64440764912742123126083983134603698342131996383701378176914431047231715`6\
0.*^149*y^132 + 
  8.6523258396630529499936743919199299916075534651189916647553702881327020525`\
60.*^150*y^133 - 
  1.3267559313830387794474924803824431542699528784046468160013612332132235670\
83`60.*^152*y^134 + 2.0351231101108179632463303082437865800725178716143343051\
502667070814836866787`60.*^153*y^135 - 3.122695664662264439356609363649320802\
39295904403421401254329522450837464044508`60.*^154*y^136 + 
  4.7929826733746855331841306733244558362325071572693228094187496165256765858\
36357`60.*^155*y^137 - 7.3589733058323132687371075685368489714885510177381086\
435988948087935060790904366`60.*^156*y^138 + 1.130216796293615255026641744424\
299261227506768409199034946074026285746346570067098`60.*^158*y^139 - 
  1.7363508473422103806735937677083652227040514720230605817116201704199073305\
765983344`60.*^159*y^140 + 2.668348100002987563586885069046198660510758234835\
53705493425964707585532281683513582`60.*^160*y^141 - 
  4.1018037951160989865061149825093027310744932619571381519455626618129133856\
21366813079`60.*^161*y^142 + 6.3071453206673549495275090550386327019607514161\
542842596374255659112521165948245026155`60.*^162*y^143 - 
  9.7009563533803758586572774641501066697635008106137517245417820069713172713\
8369580906228`60.*^163*y^144 + 1.49251347560754414782624994351773349246255735\
97890866209959374728117191470815778775824203`60.*^165*y^145 - 
  2.296900832222450735877936833384116355525828941971015639728351261682603`60.\
*^166*y^146 + 
  3.5357765871640551926385233150818989285955681911439861549110810181019614`60.\
*^167*y^147 - 
  5.44432848733797025031011399370349177121899400144584293448769626506183693`6\
0.*^168*y^148 + 
  8.385310379608703146823292299620239713928243937321486073938624479378999366`\
60.*^169*y^149 - 
  1.2918369324518459166316104280234319195196908533528142905781643575760415144\
5`60.*^171*y^150 + 
  1.9907119828027715080072090002255903851730380342278561056232602175592984707\
49`60.*^172*y^151 - 3.0684554657548983318071064199716619119643888997190045593\
751279561626943818081`60.*^173*y^152 + 4.730863181829368889202250172926136884\
92040565953942081060719406324938124493031`60.*^174*y^153 - 
  7.2957284677016631268202400262048350364358852638331701906209770161569698081\
10081`60.*^175*y^154 + 1.1253904228643876623123874676376768150069039860610829\
6263414291475972932855057501`60.*^177*y^155 - 1.73637148221570612392050233379\
5496277298789676370994743813126144977302131689089795`60.*^178*y^156 + 
  2.6796962938319930231854483706804704760886887050355571058465088140062969193\
645436237`60.*^179*y^157 - 4.136477441710346039189203696255640306274347231528\
24544901537022779692417372030981055`60.*^180*y^158 + 
  6.3867008786284795031256118965783972559989817927057745061735609611966040642\
26777151426`60.*^181*y^159 - 9.8632951164451323153113206034603929576561759072\
264239971577067180332077826395622041219`60.*^182*y^160 + 
  1.5235816816334171057248984724903995877973970211413253824083027784740737755\
52952263233733`60.*^184*y^161 - 2.3540000790538286062043620273232046566379577\
103272982519412539868224137781727437258966624`60.*^185*y^162 + 
  3.6378349908211273776423026238461381767624849907157344053946578641310204`60.\
*^186*y^163 - 
  5.62307802934609898217173603118773717306093838109779469108166867120752458`6\
0.*^187*y^164 + 
  8.693579643953774899408133387347161660801808620970036616100280801453076877`\
60.*^188*y^165 - 
  1.3443595002584659348023877925820622489046778233149681601501412049397595069\
3`60.*^190*y^166 + 
  2.0793295484325526343932573355769051382548502835600121265029035143488191448\
02`60.*^191*y^167 - 3.2167790863218036997240548854645458717847684199142992094\
881820305034744025893`60.*^192*y^168 + 4.977463232613624759150832495087054957\
08311653534856709415651813321792871860471`60.*^193*y^169 - 
  7.7034048604123560550343063008284347172268902461615737617835722469216974998\
92155`60.*^194*y^170 + 1.1924609595328357644365220751871095901558256248184377\
615550628540977663381728033`60.*^196*y^171 - 1.846253633728553219008780378595\
334111215420563697249579185385602211856316788763407`60.*^197*y^172 + 
  2.8590601131982152450894220190625139542992743929705476673674231902364221197\
987701635`60.*^198*y^173 - 4.428319432171385327089981076559707730585437898864\
34516715423290752544902556910610592`60.*^199*y^174 + 
  6.8602089389343358136762496638863940897003838407539400907808956646423005554\
67507828948`60.*^200*y^175 - 1.0629614854726845537977856781601409610740487318\
5886925425336734436883781492746472150951`60.*^202*y^176 + 
  1.6473221962446441758900903656721513217503824942426129474634360216684852812\
34886704342886`60.*^203*y^177 - 2.5534036523689711473083606216199631145880286\
771044892960873670001226476698424035214219236`60.*^204*y^178 + 
  3.9585796558351679707994859404841120778557093348549243666165405455220556`60.\
*^205*y^179 - 
  6.13814847807458959185456886856471367671067165417191584593306689003726753`6\
0.*^206*y^180 + 
  9.519466152090449223379764834027322703454776867340771322159301343305418413`\
60.*^207*y^181 - 
  1.4766043108042401744987946643087495581617199522090863254830674485898232762\
4`60.*^209*y^182 + 
  2.2908209610067927195716084391504944295195355744391984920940366893574060084\
11`60.*^210*y^183 - 3.5546169049008570860625871719484869030263936324084583643\
165835129338591124879`60.*^211*y^184 + 5.516558984767460918712348846749738498\
3181516212412133934861521922352654496186`60.*^212*y^185 - 
  8.5628182808224060233040552583406413714047720726396729325072978803517865089\
80637`60.*^213*y^186 + 1.3293440201820966396144551839056210480911303710413862\
7928440481349207505746813303`60.*^215*y^187 - 2.06409392451320623718310985727\
1734455837093883458103355104264793560450276193200839`60.*^216*y^188 + 
  3.2054732810488889067112042025442009763945979013886960278127578885305634662\
49695619`60.*^217*y^189 - 4.9788006983981890497841667525987983251455259819662\
0936307413283797116213949126656085`60.*^218*y^190 + 
  7.7343967816337243042723676283500355879337936963828621799470405043799713507\
00763986505`60.*^219*y^191 - 1.2017013319975412469143114807551920058692256146\
4905302116577424525616640289685097182437`60.*^221*y^192 + 
  1.8673868656617817392866886103389697809416912662869619269075319620135555774\
9930555454813`60.*^222*y^193 - 2.90227797349370687993332422047188622476440521\
75633513523972651035085957363460673751986498`60.*^223*y^194 + 
  4.5113856895662201944541143047291960852032144125489994175167458891072127`60.\
*^224*y^195 - 
  7.01368833473501723669988364758424902207390505673493782453931542516119702`6\
0.*^225*y^196 + 
  1.0905556748951160165906443308690201162111536835744539418343934056202754894`\
60.*^227*y^197 - 
  1.6959514794475247855060201145890604232803826383109318693688450522366046120\
9`60.*^228*y^198 + 
  2.6378041451896513560682982744476764817872941194798547712139130327223956380\
51`60.*^229*y^199 - 4.1033122040101427353710861728112301144604641928038755337\
443944652811818281447`60.*^230*y^200 + 
  ls^4*(61.517116612877021266884507189616222343961717503903564995729796391534\
69264974251`60. + 169.7043695368674656515514394078477589262920317372179296246\
0438740306947026102801`60./y - 2142.72981689857207661186214222112134342501066\
139769591667922977223306706508817072`60.*y + 1414.927980661439132500263898217\
76366309351540088289068477310279976614383582931361`60.*y^2 - 
    12710.4454311100955731174707502089030836254467075668707367520483254348203\
1985267535`60.*y^3 + 63123.50504847451726268246690794217123494187786322198356\
972021214636286906822437715`60.*y^4 - 155787.28662656220826152308117391772568\
474064263511571642489449807266113318031529327`60.*y^5 + 
    1.05930781754433234885937849026589869910812831898214052858536192135759554\
428790194712`60.*^6*y^6 - 2.0093896809639700183258049966495935515549840506229\
6238940533224353129204750908719937`60.*^6*y^7 + 1.941038130156148036160302580\
305502653774790400760497020137267375130772986555011737951`60.*^7*y^8 - 
    2.92122497975732732958327449201668544660831101087170044989313085063427840\
1666850482982`60.*^7*y^9 + 3.746265483974378259197514846376104579283204286354\
4571353282418399701960037437469708892`60.*^8*y^10 - 
    4.72965750538089996117046102578320821325154999734408626533321150578538719\
81880421818461`60.*^8*y^11 + 7.0300203480676292084188281037276105436201571992\
2033087719663870246875017941146250886464`60.*^9*y^12 - 
    6.24323313131227550742337499026421540662742038576662495566017970833767234\
384596294127932`60.*^9*y^13 + 1.174299321339265228710847313629766797361864942\
0801251255161006514273953597032504994012618`60.*^11*y^14 - 
    1.00582430330433110205701077940039628731520464178987089944668437091894648\
7477781658759971`60.*^10*y^15 + 
    1.6435904605814676729322596858422117575603808064108022663798942711790796`\
60.*^12*y^16 + 
    2.3839362521983630505035452138442596125303041009075717132225069199433604`\
60.*^12*y^17 + 
    2.0361344544088924067706459693946895795558164271569831323837299344732255`\
60.*^13*y^18 + 
    7.18667121114655992899712197339205247718608089838230207908137809319350938`\
60.*^13*y^19 + 
    3.39027313599872014995866411745391878738490262164744700788858068883469684\
9`60.*^14*y^20 + 
    9.42416441183248795314537284384685372488752713351506778736668345228496198\
2`60.*^14*y^21 + 
    9.38291775156730467542277848883493185616088721984692290456034445202984248\
8`60.*^15*y^22 - 
    2.20196172926208643774333292752090952646721229905288290914648460352209412\
32`60.*^15*y^23 + 
    2.41978074996054945448017904254845077267468279364372791376009683073868430\
9562`60.*^17*y^24 - 
    2.16471348519772947635201400728422194219424790976801360805886857134637943\
0542`60.*^17*y^25 + 3.8234055840039258712676773088021538867622157655066810362\
922397279964767627039`60.*^18*y^26 + 4.35906688989396233862029615954360594836\
24130686539615470931020405847637097002`60.*^18*y^27 + 
    5.34714044386732157602263638854457307783486875263151777620677718122726842\
25889`60.*^18*y^28 + 4.049507643619713410143029508330137017343616872438724583\
32892028429857521089977`60.*^20*y^29 - 1.257597180508555647095372589788159379\
5987686064900111786505227922660060201894723`60.*^21*y^30 + 
    1.05060518868560785694972376770075149686208846286255305732687268998322597\
132137544`60.*^22*y^31 - 1.87910967338266574524031555851464946725305727781836\
759750924659844509913272893912`60.*^22*y^32 + 6.78884787356433265999900462114\
404986341847382501917434146969399447235432079648018`60.*^22*y^33 + 
    5.78137026653841712381072165121030124690891053236778512437512633305643756\
2773258736`60.*^23*y^34 - 3.8317835929357449353545920156371044896243104714487\
62332804329086033595347462002654`60.*^24*y^35 + 3.053048367059524616105796436\
88396877604877797886456488567619718532204311083071668542`60.*^25*y^36 - 
    1.19057725268771695578733624020626927325839254478786282119194568774750459\
296313752504`60.*^26*y^37 + 4.63002084594893780625938412695862794411202353892\
8650084869674201657621444484312389004`60.*^26*y^38 - 
    1.63093058955648058541718970138098217161057800564819421948315879182566785\
9239627406695`60.*^26*y^39 - 6.9968566157370773569423760144057192736885313635\
703341002450494866785931480506256570061`60.*^27*y^40 + 
    7.97841390356078602375215160894308422604217736795157605703430911661995665\
060938952628802`60.*^28*y^41 - 4.62481245044993049221439978093051600863772384\
4056188849750848632375656010639598169823418`60.*^29*y^42 + 
    2.25229413003424245409257924632348923727604937631455352823965880372108053\
03924395002792706`60.*^30*y^43 - 6.928046006830231156832269840124394806776479\
6983604449496674342210758832121621496177558391`60.*^30*y^44 + 
    7.07129560862672863013914363570243132362057238943431415166118326815704546\
61447475166478608`60.*^30*y^45 + 
    1.320074327926035755018297285563998460129588965729159150111355199466303`6\
0.*^32*y^46 - 
    1.2716074177042664358156928202214152388322355860413914011731828552789152`\
60.*^33*y^47 + 
    8.03926661576518384137937813178615238684859585046656964468123183454267705`\
60.*^33*y^48 - 
    3.67114839013556390037294607755049598140612506192758825929186693099623051\
1`60.*^34*y^49 + 
    1.19819679103170930486196176639049355388384860887007312452267087610355616\
71`60.*^35*y^50 - 
    8.61388516305249455515559451840595713316011579060450944334220187534119290\
9`60.*^34*y^51 - 
    2.26686419651028943137039832455171020492772031476949579119543700074894853\
304`60.*^36*y^52 + 
    2.25275066595722784526584911366355915218811392736040784668101881138134428\
1254`60.*^37*y^53 - 1.3856157565177695844894144085077236271964908623136404231\
304236159193372033536`60.*^38*y^54 + 6.42903806238274565011030904915930347660\
38462316393276289303301129225346304391`60.*^38*y^55 - 
    2.05377515569112160862502249233032404427803978852645147586826721230579985\
851254`60.*^39*y^56 + 1.51376007562826421790821477186564593054686239033566628\
686641515077961362492905`60.*^39*y^57 + 4.03658277774421395046467049799646873\
4398555492968948133034745028730447136416469`60.*^40*y^58 - 
    3.94321442539016122253760637192121696123039994526003404214317143255587656\
55191099`60.*^41*y^59 + 2.438218109317297796770069307661900751001428011806947\
78688946506485240396974694574`60.*^42*y^60 - 1.124938039645718773340700281034\
946259313427228775934581707671868693973651334875195`60.*^43*y^61 + 
    3.59817727454048743727293523402986866811865683340713066024673121591432741\
7481154811`60.*^43*y^62 - 2.4352263489138829742611835028010228670510520051463\
75839098109429363982049746459558`60.*^43*y^63 - 7.220807733821729563900987815\
4904700444103874088346425909855151884182477203691392612`60.*^44*y^64 + 
    7.03177120534938069695608526303911154766527915736570964200795719628734107\
73748723155`60.*^45*y^65 - 4.334382774865854824766096548025117043402993742636\
827122243422241350011062561073103319`60.*^46*y^66 + 
    2.00021101580408085739424394877141440294795204063237426283966379359873150\
4820051199267`60.*^47*y^67 - 6.3721404585376765667171941704781590597929000484\
554717950146806390530990237232237604787`60.*^47*y^68 + 
    4.12103888997333464982750849592352795334456969820863429187280431279783393\
4702747160864`60.*^47*y^69 + 1.3037880324603678881616090054965822222476078588\
14334175365496847784490200387549231128101`60.*^49*y^70 - 
    1.26303686441438776046667832150743353090601739816422482190128844536154910\
58823679147175752`60.*^50*y^71 + 
    7.780286109513185565278874572789432369940558386548334268825295355612354`6\
0.*^50*y^72 - 
    3.586392245522969875646774626743155556155175001010640153044827078266748`6\
0.*^51*y^73 + 
    1.14007287492685785670886726947450522923273516404865656994974367205451278`\
60.*^52*y^74 - 
    7.0154905402516871003975348708229863812585621102668929516047127543684827`\
60.*^51*y^75 - 
    2.36983518056837360353953799136777771709763649605971764016795261043378211`\
60.*^53*y^76 + 
    2.28725995079978483079273302121230132891779581117718628961509494236259220\
63`60.*^54*y^77 - 
    1.40744072295796844363063599999108229262031654424612295390103579758331150\
311`60.*^55*y^78 + 
    6.48350145794082901915967221017319053430372650909851493085770611349000194\
189`60.*^55*y^79 - 
    2.05649293171486569606827209771320016030854123795626891357810937795847779\
5081`60.*^56*y^80 + 
    1.21257274803416661808353050474767264524314847060827799956821527220373323\
574`60.*^56*y^81 + 4.33311794566041128751349712812485956880026161105120446105\
12763335763633235138`60.*^57*y^82 - 4.168333297970957469009151386753201269677\
87793944629817651801835396508971502714`60.*^58*y^83 + 
    2.56289755837221212388903136310430420685686902295520670875634422534043578\
9644697`60.*^59*y^84 - 1.1798477192234865745179337821075207510400364643663907\
368957179030825575607748924`60.*^60*y^85 + 3.73541172110383507874715282314730\
69054933833637159027277342928370310071229365479`60.*^60*y^86 - 
    2.11704074625032220276033979845526499639100202110064147038668649690498098\
73121617`60.*^60*y^87 - 7.963047614031446892651401337480186313371154029780845\
4652869935733482852640355665`60.*^61*y^88 + 7.6387936616831816747674288531468\
03484583443616104748341856423664076229540518897712`60.*^62*y^89 - 
    4.69329111084364224885986352739756861678806730940436441023755937254378261\
64177331194`60.*^63*y^90 + 2.159374922859878842782214762977474149279968282264\
08636518383189547895571696038739543`60.*^64*y^91 - 
    6.82526293744429693901986011933193425165989130646362529892896845459172131\
2814102546`60.*^64*y^92 + 3.7310500178510156076087437738871478276217543757167\
8005157173297184278211424470189775`60.*^64*y^93 + 1.4698606710350374284734930\
853757873449400463674037414958613329878413084137113469630357`60.*^66*y^94 - 
    1.40657050637323653724567903102533937659551805846873686673357422203759523\
359480670632212`60.*^67*y^95 + 8.63652736239221132687741627089444322641778705\
585778552381073161462050617919615528977173`60.*^67*y^96 - 
    3.97163669805818215866646961677370836428776094302002812081299181637587832\
6255950428160792`60.*^68*y^97 + 1.2534883361605099554497789462596491646031301\
26908709442813673519969737375159260628284687`60.*^69*y^98 - 
    6.62802197655489881731643189131921206266103844964636885081346277500203921\
2194964300651839`60.*^68*y^99 - 
    2.7236949575384199077589844140527270220551280627881961519141856587941812`\
60.*^70*y^100 + 
    2.60085112474085350865974351695421218425776055451221189908632277834635158`\
60.*^71*y^101 - 
    1.59605594237424881035169195351244257097301171341758442983455035719527815\
8`60.*^72*y^102 + 
    7.33636879680820126756908787760825795728564911756509693612399558733997956\
8`60.*^72*y^103 - 
    2.31236888840457700365510669668699147403372601442583358781222600376735901\
32`60.*^73*y^104 + 
    1.18570774836238094941581233934994037641765299547118428534755361069822013\
08`60.*^73*y^105 + 
    5.06447193394437996792301544949492668551462861821950164102882419420528955\
761`60.*^74*y^106 - 
    4.82692537737262828231344513057144907612201557905471027706746163907723129\
8849`60.*^75*y^107 + 2.960631879066179347291120514249448304704024995089567491\
9518019090739528614054`60.*^76*y^108 - 1.360313971026433783733869923325618425\
60746656997806893019349801277841930145888`60.*^77*y^109 + 
    4.28249621039015514010228315533841210093921514062895652120745703779578876\
060605`60.*^77*y^110 - 2.1342551344682407908436004845186676028682969125401263\
9325217111851701108779414`60.*^77*y^111 - 9.445874318681040401716536301386441\
26800730445052877051084872734325557060520362`60.*^78*y^112 + 
    8.98769095457605400645977314330437117853663366969578452444467734491184148\
11869262`60.*^79*y^113 - 5.51017256732126309167803617387764234388608245488973\
463082201519312892745517303751`60.*^80*y^114 + 2.5308022218832941343965495862\
13161549809541084886409602623914714402098650347939826`60.*^81*y^115 - 
    7.95878020246158367744586608554510620319082559862688994474892376194907252\
5045206086`60.*^81*y^116 + 3.862698966978858688347412871446612661862165374506\
519549417377516913921327044048512`60.*^81*y^117 + 1.7666319734266631438332812\
9092834618084024425467864922944065088949133378539637054175`60.*^83*y^118 - 
    1.67840825361406633574747685550300080678674525081659302588446183300680943\
7292830484689`60.*^84*y^119 + 1.028577063717254916022339332684659996322210628\
124444290983186243614801259569605189479`60.*^85*y^120 - 
    4.72261402580247498951419176256627495935864870117115474642185289280617825\
53699281852071`60.*^85*y^121 + 1.48369066454922933246904646728661939512298952\
970199548454141299981067873664898519889564`60.*^86*y^122 - 
    7.02517300173442341422314676445614505340920861548267165049193541193080077\
15022096411451`60.*^85*y^123 - 3.31229868416276610898265355724588314805842223\
3129288568506430687845481682504701027325943`60.*^87*y^124 + 
    3.14261575958191767039940996061480037932275194699430682170691707531864222\
13055912038657091`60.*^88*y^125 - 
    1.9251695154971812560798123563708287156364033164245469026564147654285636`\
60.*^89*y^126 + 
    8.8364892104294886719417465130553743455409960162323234588730280978274851`\
60.*^89*y^127 - 
    2.77363934688250082092670635815203261482975922328506326137166333610150102`\
60.*^90*y^128 + 
    1.28330157272107948912420669028334881800860945646477777239105857696735437`\
60.*^90*y^129 + 
    6.22432345446819709546462199185380007284603935262402228414479737255737683\
2`60.*^91*y^130 - 
    5.89820377486944988090532539421345954254592156148931099677588888219530270\
77`60.*^92*y^131 + 
    3.61201954414725518705678007685551762205571605649196300407395154550911748\
191`60.*^93*y^132 - 
    1.65743707700757360171449462106695885843498580100967708780167273889648713\
3856`60.*^94*y^133 + 
    5.19815007470187285821073689282157021371068903464355314416845598213368900\
2944`60.*^94*y^134 - 
    2.35353350641181294853691770194500742427101197390641681776127690185401880\
4356`60.*^94*y^135 - 1.172052822928808638277174269107292648706392006420151765\
58823871815114901388878`60.*^96*y^136 + 1.10940132951011143207073369073529059\
8479604506669580526054491312496289367095694`60.*^97*y^137 - 
    6.79178621898736600060796063654384249720715742124127572437353898051748779\
3800576`60.*^97*y^138 + 3.115708976345036051921663985192686394287800733038402\
5605110671714509250420772808`60.*^98*y^139 - 9.764242638864625595987759464011\
5261845467852274564544916052806283583689255181865`60.*^98*y^140 + 
    4.33183185857434540924041686624935485720571487368106065169418951450372840\
50153175`60.*^98*y^141 + 2.21115291969205737016437619802806973706850919603385\
635259722350968988574962118291`60.*^100*y^142 - 2.090816848805309312195537428\
2231546200302907504167274222494305530785242870967474171`60.*^101*y^143 + 
    1.27963823245364581524496899620984921156451673210039830803357601656968769\
232653485792`60.*^102*y^144 - 5.868872103943429180929631604665786944537629733\
12197309788450068025930138964679567805`60.*^102*y^145 + 
    1.83794025460505747861792087372532559204167386815920162161563456331425066\
7471140685323`60.*^103*y^146 - 7.99913029762112294772037851673795703845137208\
18841757298724388282385383216020588584`60.*^102*y^147 - 
    4.17869230978759644471067404553860544288855878168027326066140821602328742\
19894398344814`60.*^104*y^148 + 3.9475712464578689328209635313588723784236226\
6565871929308126947971783940299670398335064`60.*^105*y^149 - 
    2.41538688174331896972446004057861154443762507591520892101359316287337080\
1756943455659582`60.*^106*y^150 + 1.10753230400418584981901932059333585141191\
09403230560910910500573590425049774584680214906`60.*^107*y^151 - 
    3.46617595177995536798605353361401660845160273517315808659618501828672931\
79498311104374073`60.*^107*y^152 + 1.4815345246206974575140026893001251220096\
735731236716055183798860422297802293761394144693`60.*^107*y^153 + 
    7.90957791146567655575614432906411230698807103948024978700150087784292`60.\
*^108*y^154 - 
    7.4656488113639358302277014768872591298412886052389050058760751616830592`\
60.*^109*y^155 + 
    4.56686671437713320021259479473273770121301636383646465741627153938723746`\
60.*^110*y^156 - 
    2.09361677341842367732252456281927903428999621425344062634886591939471306\
8`60.*^111*y^157 + 
    6.54830451769779284495882890968446215913313006426782367584653577437209729\
5`60.*^111*y^158 - 
    2.75151019831844860619165957602159314223817790403621265230423642571788559\
2`60.*^111*y^159 - 
    1.49935833648055540003089457256939241539462701612110824757772573700783404\
881`60.*^113*y^160 + 
    1.41407665347497214414278784250995048826993492799440024590046980741819893\
8252`60.*^114*y^161 - 
    8.64819370328388732090461827173165072577509361387163121683369337236689869\
5863`60.*^114*y^162 + 3.96387185455429847077903983128855945619414140088228528\
64167705015845802528868`60.*^115*y^163 - 1.2391010581975571292500357800750012\
9139415752137301779409634402037715537107538`60.*^116*y^164 + 
    5.12301680432524858980163128449254661605816879087744802687269858476746373\
32451`60.*^115*y^165 + 2.8461014456771970725680762532190827332898118978851144\
09858082818350825225771031`60.*^117*y^166 - 2.6822336284535253807381094695646\
962741003598376870216983595025744048907263030376`60.*^118*y^167 + 
    1.64005179746260663210178823967106989351223916479419126719146472527345401\
320195436`60.*^119*y^168 - 7.515756314779197966610980205061155826576603910864\
06977262689422934562033885230028`60.*^119*y^169 + 2.3481803186819480513190192\
89290096180199210421589816150886960620074634343799317999`60.*^120*y^170 - 
    9.56073562373700252903175325029157354039751110869066852670732075061719716\
441930931`60.*^119*y^171 - 5.409368774539562355722178018762195246521819374654\
8094540804825288522844327925892522`60.*^121*y^172 + 
    5.09441446993265771229597111858626533470632871189230186258851684984060137\
777926219083`60.*^122*y^173 - 3.114367676861544324248253998602323052488469732\
294603641765552790404957656876881477816`60.*^123*y^174 + 
    1.42695733607843787220581771778131195854265168801332260584189975345004913\
97224752813364`60.*^124*y^175 - 4.4561110798007484031321281340365879366131237\
701368249624658737708034295761925721784425`60.*^124*y^176 + 
    1.78810243705246761184906360251793425527253238114229784136664314423729440\
76270204571102`60.*^124*y^177 + 1.0293350660379136109199628614048434526842161\
58277868252716784923459550027833422102428575`60.*^126*y^178 - 
    9.68782582594507425421952360509694566581452738382134779953621822863534314\
1379208529601252`60.*^126*y^179 + 
    5.921368931153002785480601845124153946049048124684799127916416606566764`6\
0.*^127*y^180 - 
    2.7126501675847623788292870671371535570707738668856066768385598121532959`\
60.*^128*y^181 + 
    8.4671713669395135690788328286238739849790380724196731004224991245548997`\
60.*^128*y^182 - 
    3.3509008908640224757067783317873886748600252386180661094272315552884283`\
60.*^128*y^183 - 
    1.96086305453733345600017258398562681107903789519210357940738274258837167\
1`60.*^130*y^184 + 
    1.84440831747840948408150593320234499382008252071776502360044632677222101\
34`60.*^131*y^185 - 
    1.12714056986965428588667856636328087165095812915822687057673054612270564\
635`60.*^132*y^186 + 
    5.16279031547973612371067408005424959105024683403819415900762802909468431\
307`60.*^132*y^187 - 
    1.61079645197950159392081464451264320605711197064564043218353934677873481\
2435`60.*^133*y^188 + 
    6.29126874174420183173205436232203821985086821214858257606554477495756931\
075`60.*^132*y^189 + 3.739276937233864189072162167828492618740806474868192288\
7558941562197625372438`60.*^134*y^190 - 3.51523458841063950518414893136974773\
802641976181153409765549899177966129875632`60.*^135*y^191 + 
    2.14785567657607267340628675323732469278094290937758373208195487878060312\
4254211`60.*^136*y^192 - 9.83671403131948960297919469246120101299691616494259\
0955926956553268331159136496`60.*^136*y^193 + 3.06781283370913806716674971245\
12516476601237136634069690755786950105152122742528`60.*^137*y^194 - 
    1.18322589503503781306230065388135395997778624146599823402000653079891266\
51559767`60.*^137*y^195 - 7.1375675216136493671162589200898279668942104323270\
7634265305340737337673158956199`60.*^138*y^196 + 6.70639082213441618436131180\
1242984462089317633673156227995718361312329001818804338`60.*^139*y^197 - 
    4.09707177358758365486337790353491667406605051850323769026663595248497300\
3169710936`60.*^140*y^198 + 1.87611974201379497277985304700204107250577682777\
381329168532865956784266069518127732`60.*^141*y^199 - 
    5.84887156415906452704844687866096207384287836859407824478906121859443389\
775623208603`60.*^141*y^200) + ls^5*(156.088888888888888888888888888888888888\
88888888888888888888888888888888888888889`60. + 25.66666666666666666666666666\
666666666666666666666666666666666666666666666666667`60./y + 
    106.266666666666666666666666666666666666666666666666666666666666666666666\
66666666`60.*y + 529.73333333333333333333333333333333333333333333333333333333\
333333333333333333334`60.*y^2 - 2544.4888888888888888888888888888888888888888\
8888888888888888888888888888888888889`60.*y^3 + 9951.029206349206349206349206\
34920634920634920634920634920634920634920634920634921`60.*y^4 - 
    44672.5722751322751322751322751322751322751322751322751322751322751322751\
3227513228`60.*y^5 + 205233.3419913419913419913419913419913419913419913419913\
4199134199134199134199134199`60.*y^6 - 758972.7066000666000666000666000666000\
666000666000666000666000666000666000666000666`60.*y^7 + 
    4.25905030926628926628926628926628926628926628926628926628926628926628926\
628926628927`60.*^6*y^8 - 1.3472839562053284406225582696170931465049112107935\
63734740205328440622558269617093146`60.*^7*y^9 + 8.57821546330061682383663807\
8124146235601343960477087412071932195771205059130755725183`60.*^7*y^10 - 
    2.39348282782134201081569502622134201081569502622134201081569502622134201\
08156950262213`60.*^8*y^11 + 1.6265794757017948956514039297724854327358029067\
5458261943657017018169259386112259984921`60.*^9*y^12 - 
    3.94796330704511626849491972657943851913430591583775053959466397210373519\
432612177261524`60.*^9*y^13 + 2.835759778835446754933810167803078468488797380\
079293302248388172918167982555293543762158`60.*^10*y^14 - 
    5.68211837652068999721988707372176628260660547922489707015400824842853054\
7532965828462043`60.*^10*y^15 + 4.5833561251311725531762695593643397480418348\
791712294720602810640484303403168548644347647`60.*^11*y^16 - 
    7.25083961743958169819768667802954863958467819176034927342335657552861692\
15427831024248344`60.*^11*y^17 + 
    7.4251391119282329399223595059862484923548719025393950689716868347317429`\
60.*^12*y^18 - 
    1.07722234098006496529025061383270573891482352661730015897234694707026154`\
60.*^13*y^19 + 
    1.37222975634911685327887509887491620384287203778686440431569065694028579\
5`60.*^14*y^20 - 
    2.53623435980428071480580557380490751198493619176986403497303717992067223\
4`60.*^14*y^21 + 
    2.88465068996448672915585957270199871714644156662884874190970327272194690\
68`60.*^15*y^22 - 
    6.46781161746459606092001873463688387315471875539674313172994281647816764\
17`60.*^15*y^23 + 
    5.70852179010212170729074229146906255081241059680005303626408605254857452\
362`60.*^16*y^24 - 
    1.14532060104483723924859327819446107719496745771387665581817184161769731\
3872`60.*^17*y^25 + 
    8.53631065552323138662600524618694148652844189755177197350282535268204188\
3582`60.*^17*y^26 - 
    6.68170106524793700551501034005915803765959201104886981931658638756178432\
7708`60.*^17*y^27 + 6.9085629531754172183158679841047966302718938308920326182\
971975862434153269893`60.*^18*y^28 + 2.47844133279025369037793074824783147351\
650346285027779441884515456221567787802`60.*^19*y^29 + 
    3.75394247136299334659752193562122953898602966009581297832400750984748545\
3842`60.*^17*y^30 + 5.6364950134228985712533291315140935813104601649547562494\
95730895089705136768538`60.*^20*y^31 + 1.765758010334847274711272794735867920\
3953549437820807115792429125544219474659987`60.*^21*y^32 - 
    8.85598085273223913448113621204365107365200806655355482208555875287347463\
38022862`60.*^21*y^33 + 1.465091238871648305034883646652543098972532079674797\
306546008227615563203840643285`60.*^23*y^34 - 6.94492402750351770296856134893\
8348129186383184035084367762992246825939404215693992`60.*^23*y^35 + 
    4.28647888949671801967017576102762646650943356523002416988562426600429321\
97120136936`60.*^24*y^36 - 1.364923552842141133718879870427383060347103548495\
05680175574673657938322997915971462`60.*^25*y^37 + 
    4.33366470576156651853317223620025160326164632525444992292544834090381946\
123929202691`60.*^25*y^38 + 7.28634973384249174246109125066587684657209363763\
828739881426170224596102937000641091`60.*^25*y^39 - 
    1.17923945099304106920674038775194425315820996818104981869287110731555541\
30926223865744`60.*^27*y^40 + 1.022060365055103603920905142705124739712346193\
70871310781316978825220929465055988343445`60.*^28*y^41 - 
    4.98303314632611258691498523850248737926986231289330826004314920298212355\
881678705968595`60.*^28*y^42 + 2.04834633925240336869305654030823226260826611\
6794291142353285639575352541872334628567298`60.*^29*y^43 - 
    3.58901129783215392478558172621792323809790173752455377516202826806650634\
7757522822043865`60.*^29*y^44 - 1.6002346939604234940236587883896849976083095\
687732460071235289828154916167445350258467932`60.*^30*y^45 + 
    2.592979881399040815113625779230678358465984727338823719095170630477058`6\
0.*^31*y^46 - 
    1.7792541321949113479402587767179197566839913407502744209622394888298038`\
60.*^32*y^47 + 
    9.4005539150815530697777474039119946171613407869505622439336860167993029`\
60.*^32*y^48 - 
    3.53237625386069603227321033945257574018083322433973138434336896742765843`\
60.*^33*y^49 + 
    7.55529204737370096217875146320013497605323902366385775283217354535186974`\
60.*^33*y^50 + 
    2.71744117306287248772067910844568395961562005688136491252195212558029917\
6`60.*^34*y^51 - 
    4.22082970208321425702413592493739050272394221505076579852419756800854055\
06`60.*^35*y^52 + 
    3.05454499164334936981579829451935497462353553125091810391951789067539995\
567`60.*^36*y^53 - 
    1.57744127175188655238047903629131705146871550150489522503968063959055516\
2864`60.*^37*y^54 + 
    6.05446628812928717653393233173558005109134202299979724769327042992328415\
1661`60.*^37*y^55 - 1.2122489422397786622753027887672521745662450492700664636\
694900892751585649666`60.*^38*y^56 - 4.91297507277158254974511971827480178628\
87069893748175328258198059099660294608`60.*^38*y^57 + 
    7.54347423775327579985270854283873116424551593369540305774786888064782471\
322999`60.*^39*y^58 - 5.36406929907148748450853883958133892512718004774177554\
2346175598467951866210402`60.*^40*y^59 + 2.7843398868422391404912995741705103\
472162490699028441334820677464792388688200614`60.*^41*y^60 - 
    1.06023038289920831681570473799225649253858838114308535959007783593427276\
653499385`60.*^42*y^61 + 2.13160447600119065722602376399263041806578447208927\
469868828279431910521399670721`60.*^42*y^62 + 8.84833984236286652823079306793\
601755297231631316807721031175867772897993541602898`60.*^42*y^63 - 
    1.33605368019576133672934027061711686401832569585934783112889781946093487\
65741124124`60.*^44*y^64 + 9.518547079454056966278587992345423705021293713621\
5713125889587770924861617311056332`60.*^44*y^65 - 4.9294178360489792100918171\
4327283146415072779715683601853373453833637935766813677024`60.*^45*y^66 + 
    1.87739819108273215753686043027028401383276229648550424074899712432621958\
0101271789398`60.*^46*y^67 - 3.7271453392965063021567969843415711325158908792\
77813661417992267269916639928472928047`60.*^46*y^68 - 
    1.60791822756667526925922789283838013274221156529030784987132280423827700\
40611615715552`60.*^47*y^69 + 2.401080681726628141135516305117108907183247783\
72871758219091536634470880475588258507714`60.*^48*y^70 - 
    1.70616510613053429345795315762979702764023642075234220808302339127613030\
3544786345765558`60.*^49*y^71 + 8.8336018612112125658749027135686201387332568\
64199100085089482481401433464503495616802974`60.*^49*y^72 - 
    3.35874591319288425624289002511429100388082868725349535412466398677985564\
10710686392917523`60.*^50*y^73 + 
    6.623294737509868619239655378216736803294278094518128469583992083015791`6\
0.*^50*y^74 + 
    2.9374168466666544051871332169232607021241724749236204453619004576265255`\
60.*^51*y^75 - 
    4.34337579609549947182098849888154943311380446344093652747029503218797998`\
60.*^52*y^76 + 
    3.08278731971479313336045540470513941457327904430157188607431921686263017\
6`60.*^53*y^77 - 
    1.59502995576267132881269554681658370276414275015383156493729889001452422\
2`60.*^54*y^78 + 
    6.05868519924583267250242384824586539205573124103387662834867518686547584\
91`60.*^54*y^79 - 
    1.18650302768783518826143255194069191539852839273591838721011270435117665\
838`60.*^55*y^80 - 
    5.39368038970844370444871913220924026146906820669217632816108104108358094\
186`60.*^55*y^81 + 
    7.91116360378419988071516418933237538108212009537911457213814628158102177\
0156`60.*^56*y^82 - 5.6080850428673180607439452870745732402377324986223976801\
530752047463192881389`60.*^57*y^83 + 2.90022650713964096354179620154567630982\
604151445644403865050282915637805768138`60.*^58*y^84 - 
    1.10055460930071249511154320590315591604665571616169984061390602639504906\
4752305`60.*^59*y^85 + 2.1427599725343483743924853750334595215892949011196153\
70604946618605832997133307`60.*^59*y^86 + 9.947521441675053145888095708593515\
757120937074642427808303604122727629471922411`60.*^59*y^87 - 
    1.44898036399875843348097103708436657269089065686160150571601547346720382\
534301713`60.*^61*y^88 + 1.02611175547436790865850338211343258369490775810563\
1540116537285580972784264341362`60.*^62*y^89 - 5.3041394850054098373366043374\
64236015018276837605631350392423590199584502289264205`60.*^62*y^90 + 
    2.01106101819945469094866061571498834795205499688233351579239724809471411\
25894998976`60.*^63*y^91 - 3.895103978289580085920796520555904545848009476179\
17626780179454420686545496224031`60.*^63*y^92 - 1.841790396724958147652702091\
38148944351294349433413670670339495288358157756180944291`60.*^64*y^93 + 
    2.66687406139266624561472042831678341061648187952259280706591185367169646\
2925502352209`60.*^65*y^94 - 1.8868646773049097546867848944658600884145989933\
599257557281782851467521387258908681694`60.*^66*y^95 + 
    9.74962466553133973834653590090409758617344562690273500637261457237523080\
17421208572883`60.*^66*y^96 - 3.693729254838404870453582337863304980295833166\
72680970644819917327279931149477248534937`60.*^67*y^97 + 
    7.12102380394478799971950960604047926738559709590738259732200489196019851\
385119853216469`60.*^67*y^98 + 3.42194502840864223071893604196278987557805597\
3871438070649182475653573515646235711796627`60.*^68*y^99 - 
    4.929274384711247171358029256228868933414597867180437205667833078232899`6\
0.*^69*y^100 + 
    3.4847771973982761192793804725398236460077502912901539576059025151713254`\
60.*^70*y^101 - 
    1.7999724233346943476867722000663694738658632645562065099755033343006644`\
60.*^71*y^102 + 
    6.81466223987724903089138430315054347688378578947553310980622279991800609`\
60.*^71*y^103 - 
    1.30830890105063378606186730182191852784444228470194364796179441062272302\
1`60.*^72*y^104 - 
    6.37756383941156614317183213712225610991445039435550815052742505706047176`\
60.*^72*y^105 + 
    9.14505631729554899298576217482682202279931537132655764998582192759256433\
69`60.*^73*y^106 - 
    6.46055827227330347625184909740510978286418281525386629326166879839840119\
689`60.*^74*y^107 + 
    3.33595274870913640074405810377746079878556928087578133662643467871476536\
5753`60.*^75*y^108 - 1.262200638931893952849472704697516031903753908686216294\
8971729088435029231469`60.*^76*y^109 + 2.414126129759260824450733270900286334\
4711999592438045112076849788562877598252`60.*^76*y^110 + 
    1.19192810008533930096600068543046305167264569181650251156785181500876719\
472787`60.*^77*y^111 - 1.7022744736736982051005651250619703851861789783038473\
31382980095126167570355484`60.*^78*y^112 + 1.20181400822536727259598245610499\
59321043727956648762490495099386145523215847565`60.*^79*y^113 - 
    6.20381931822237677164803975080955417681617537006606289139414454005180837\
22854598`60.*^79*y^114 + 2.34597112599807104328183517400767911084733796423602\
925336362963074662220485535998`60.*^80*y^115 - 4.4716904474377297826543400537\
9081281045799249148822228747720386835925632016620282`60.*^80*y^116 - 
    2.23327532308575619838777027282652018042768062178611985769499965992332135\
4787977999`60.*^81*y^117 + 3.178040290091250621617133986199523125286804469751\
9726633780275649477790492511645554`60.*^82*y^118 - 
    2.24242804844285293765320516726262160780074855929531350970913712163892021\
647758143023`60.*^83*y^119 + 1.1572409960094526509029398795130150331096970535\
77529841666249466323005421649360339226`60.*^84*y^120 - 
    4.37385140692550658671389962034067543653548153929964945433600098651746217\
212695046554`60.*^84*y^121 + 8.3111744074697625800260098345633824712375760056\
48160500906372588022003104485652580624`60.*^84*y^122 + 
    4.19402171278782036284660617881754259290966974213909405442860260327590613\
47283849121553`60.*^85*y^123 - 5.94902478204975390498568501486040424141396333\
858201293470649016539257282067951806229071`60.*^86*y^124 + 
    4.19546301220591662576064007488265960593632456295914350787034190645971540\
3192479711154308`60.*^87*y^125 - 2.164604425005227120583249222970050412764283\
2442766458620469008934195932848890729222262066`60.*^88*y^126 + 
    8.17738434647946817919863885839328444512874142950643615975504159004912490\
58772687196782592`60.*^88*y^127 - 
    1.5494481528922694420237762131971332484476460324247692209990539110606467`\
60.*^89*y^128 - 
    7.8927361532398585979347201185591315038999852402027833165041977605491129`\
60.*^89*y^129 + 
    1.11629124670520483081875230617888561872617878699223550774093915152900810\
2`60.*^91*y^130 - 
    7.86877255914904635836373409962340584597610780823474772212708246116898280\
4`60.*^91*y^131 + 
    4.05889416880519044959305153113756878022225434325423740356393555111195270\
46`60.*^92*y^132 - 
    1.53269561966690263728121297977596040809163842986114327148092939202461494\
521`60.*^93*y^133 + 
    2.89656799668652388005704068506625010039619177566754485360776187486006157\
397`60.*^93*y^134 + 
    1.48818270241723470082813403723139956191568360581992045723729545818154526\
9086`60.*^94*y^135 - 2.099223823659975142682550115439795900650519574326452194\
2862593588776751317721`60.*^95*y^136 + 1.479112773400612015492040198791127395\
95299460877273953047052006106641072397061`60.*^96*y^137 - 
    7.62802014191704127303913577428008824420792727272147780857473788810326353\
191683`60.*^96*y^138 + 2.8793009716160392860217192042998703457438342914473867\
60732379410946808580659953`60.*^97*y^139 - 5.42836563183594291195531351546958\
4072856092953427826784729944652943956107714792`60.*^97*y^140 - 
    2.81092434198263996082244146366423155912768351597259041217709788590464326\
99659502`60.*^98*y^141 + 3.95554401885354024226923726263017396568297443819524\
279256408933013108382707832248`60.*^99*y^142 - 2.7859757997429208335572836961\
82114645393252686567616489007692208355705656443009991`60.*^100*y^143 + 
    1.43649639917866092130382336058471001016965240189802549161212130453961379\
76780662289`60.*^101*y^144 - 5.4202571174086297174745635873053866179267361123\
812565558421700659253784278939993007`60.*^101*y^145 + 
    1.01961238413816813475495970995233487925737702192803964022681862404023750\
005864129807`60.*^102*y^146 + 5.317978798454365119137566419478888140977731786\
05043227276949200902670323755700838973`60.*^102*y^147 - 
    7.46701825624514063302332872331746039654910462958032612305695640819676039\
7206902736883`60.*^103*y^148 + 5.25727340813084997628268047155403885724254379\
95646124099472702923971214149729037574258`60.*^104*y^149 - 
    2.71025734233989294821504311931682190382372104392303481555720425121603365\
819527671686833`60.*^105*y^150 + 1.022298309961037446365307372337048194473688\
652871027039117055088998450001681844736551142`60.*^106*y^151 - 
    1.91909466291947488094050647067973673047278238509873350812597083758281630\
4479854489230606`60.*^106*y^152 - 1.00761718507641185108900931559816681317621\
28963575616009465281032627154496911119813297225`60.*^107*y^153 + 
    1.41194504734074430415613508364670146812812964445350764396582113255067883\
379136599527118672`60.*^108*y^154 - 
    9.937690432550779978173402181671144170023906736111164379504655863137473`6\
0.*^108*y^155 + 
    5.1222840560595799273437883616679598198043735170597239181124815463323612`\
60.*^109*y^156 - 
    1.93149224849253600495328161214144260662049409688863197279732865258554461`\
60.*^110*y^157 + 
    3.61891362793109041041051919503637070968635355135382402865165260498578304`\
60.*^110*y^158 + 
    1.91182771034020870771519317262239058973823973101066536955608306695319097\
6`60.*^111*y^159 - 
    2.67400045962986519213594982837364694887353386217112875642113244369828795\
65`60.*^112*y^160 + 
    1.88145664805404955339321388742112168765470622189116895222778453678342456\
864`60.*^113*y^161 - 
    9.69628891630353981196180697524791610525754564928974282433778214329308208\
538`60.*^113*y^162 + 
    3.65516031752544103064731989966291024469244076362606158183322333997078954\
055`60.*^114*y^163 - 
    6.83619941646961620850677853669961074074535021859127292794790285966109285\
0931`60.*^114*y^164 - 3.63215019749252907538020115103942496114987136705189134\
81054578305603521712411`60.*^115*y^165 + 5.0714027321138513793070875341772248\
5517023869534764829430829035329264258417838`60.*^116*y^166 - 
    3.56726612260378096715329717668396315527014280517155321305501221922596599\
9061439`60.*^117*y^167 + 1.83816462274552946920324004433334306953727749118441\
8961900967889756566816348081`60.*^118*y^168 - 6.92732098289383559544876839446\
33352200134973961712653949712051890237635925930199`60.*^118*y^169 + 
    1.29344401845996390501972450074897930507166109711141806725194955232893539\
885353611`60.*^119*y^170 + 6.908800059027281800568352103333941344297014328631\
05311592565725361181397750382252`60.*^119*y^171 - 9.6310339518191102617287109\
37595137467250366792449885519556865298702022153087972303`60.*^120*y^172 + 
    6.77272756842654323406381654906863718947358635559301548161842869129097797\
91601254687`60.*^121*y^173 - 3.4894265873128627068913741490303067435631736327\
9911716723588521026310348605625917764`60.*^122*y^174 + 
    1.31468784884861440752795993925573910108253845263749906708596966647151980\
2933999165133`60.*^123*y^175 - 2.45089744048786763315133965546951011994568193\
0233161240665560521904266003771353248773`60.*^123*y^176 - 
    1.31562121697957136575885305398553304122737802534568699859807628770890456\
76351362438655`60.*^124*y^177 + 1.8312845467758871213152022375616034970223454\
685205515759322869676150525808229057622755`60.*^125*y^178 - 
    1.28747131392407568194181844768840389364791924176374584790344393221564899\
8436269631647774`60.*^126*y^179 + 6.63243829416483809953242345177911441921928\
7102415484144870302946951479407930693236896348`60.*^126*y^180 - 
    2.49825301499690565632682876721169858174365296338379663259699837464619286\
53427267586110237`60.*^127*y^181 + 
    4.65051389105736879788885958787266492066705780323956421133094109935517`60.\
*^127*y^182 + 
    2.5079416667000692219446774754300501336173920259972492991257347331240597`\
60.*^128*y^183 - 
    3.48610767926686056356189902481693947078479520404967384277453163840922839`\
60.*^129*y^184 + 
    2.45030740733600205813349463072848479389910421993832051078498461358629512\
1`60.*^130*y^185 - 
    1.26213186938494066276750796006009482660195851769536122063609790092133231\
13`60.*^131*y^186 + 
    4.75301161790424418594733378474838036337349562170690272961047628453002389\
39`60.*^131*y^187 - 
    8.83554940234142237155587188311249114405271701319167930326866032797813590\
44`60.*^131*y^188 - 
    4.78557436771179478778071177467092095386021545987535934823114585906848434\
832`60.*^132*y^189 + 
    6.64347448712341100391670870568317270291384527260008051658101559339270213\
3174`60.*^133*y^190 - 4.66852236523444985730386238230837769100976718926515076\
02515003672948582201224`60.*^134*y^191 + 2.4044465315073679484075921080627040\
228433356760427009915471934006156705950367`60.*^135*y^192 - 
    9.05286365069560379554143162168870892491147950333359596066591081604486290\
348748`60.*^135*y^193 + 1.680682299839276654489849090272881342210934174808361\
719895269647439025325822353`60.*^136*y^194 + 9.140186671223660654212845620098\
896490288444338819120129381685488880062982622008`60.*^136*y^195 - 
    1.26733018250168566716161378934678932593064151495671392631902945568985317\
084558657`60.*^138*y^196 + 8.903978927868157630675603041536347107291263212333\
80609898900096830587489401986119`60.*^138*y^197 - 4.5853668252950513954490004\
56285739917437488473746601437451010715011669832358870944`60.*^139*y^198 + 
    1.72606416309404664832057073328631036970209978044875624213745595490485714\
84713065447`60.*^140*y^199 - 3.2005411031993403453533453156858888350473810898\
355109706153987304651904713925991859`60.*^140*y^200) + 
  ls^6*(1.0666666666666666666666666666666666666666666666666666666666666666666\
6666666667`60. + 6.1333333333333333333333333333333333333333333333333333333333\
3333333333333333333`60.*y + 43.5555555555555555555555555555555555555555555555\
5555555555555555555555555555556`60.*y^2 - 60.97777777777777777777777777777777\
777777777777777777777777777777777777777777778`60.*y^3 + 700.8`60.*y^4 - 
    1567.82222222222222222222222222222222222222222222222222222222222222222222\
222222222`60.*y^5 + 17933.511111111111111111111111111111111111111111111111111\
11111111111111111111111111`60.*y^6 - 32448.3555555555555555555555555555555555\
5555555555555555555555555555555555555555556`60.*y^7 + 
    387684.266666666666666666666666666666666666666666666666666666666666666666\
66666666666`60.*y^8 - 617605.511111111111111111111111111111111111111111111111\
11111111111111111111111111111`60.*y^9 + 7.74831431111111111111111111111111111\
111111111111111111111111111111111111111111111111`60.*^6*y^10 - 
    1.12307996444444444444444444444444444444444444444444444444444444444444444\
4444444444444`60.*^7*y^11 + 1.478471264`60.*^8*y^12 - 
    1.98217537066666666666666666666666666666666666666666666666666666666666666\
66666666666667`60.*^8*y^13 + 2.7358209941333333333333333333333333333333333333\
3333333333333333333333333333333333333333`60.*^9*y^14 - 
    3.42497722168888888888888888888888888888888888888888888888888888888888888\
888888888888889`60.*^9*y^15 + 4.953304785351111111111111111111111111111111111\
111111111111111111111111111111111111111111`60.*^10*y^16 - 
    5.82484252570666666666666666666666666666666666666666666666666666666666666\
6666666666666667`60.*^10*y^17 + 8.8236212267591111111111111111111111111111111\
111111111111111111111111112527192809895513135`60.*^11*y^18 - 
    9.78510747902577777777777777777777777777777777777777777777777777777777845\
04165847003687392`60.*^11*y^19 + 
    1.55220133720145777777777777777777777777777777777777777777777777777777778`\
60.*^13*y^20 - 
    1.62769803424359111111111111111111111111111111111111111111111111111111111`\
60.*^13*y^21 + 
    2.70345219806669511111111111111111111111111111111111111111111111111111111\
2`60.*^14*y^22 - 
    2.68582874124838044444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^23 + 
    4.67057218092548444444444444444444444444444444444444444444444444444444444\
44`60.*^15*y^24 - 
    4.40195699079330382222222222222222222222222222222222222222222222222222222\
23`60.*^15*y^25 + 
    8.01508013296823146666666666666666666666666666666666666666666666666666666\
667`60.*^16*y^26 - 
    7.17302487533023324444444444444444444444444444444444444444444444444444444\
444`60.*^16*y^27 + 1.36771483208287505208888888888888888888888888888888888888\
88888888888888888889`60.*^18*y^28 - 1.162982868715889862399999999999999999999\
9999999999999999999999999999999999999`60.*^18*y^29 + 
    2.32271242568646133788444444444444444444444444444444444444444444444444444\
444445`60.*^19*y^30 - 1.87719807104479822286222222222222222222222222222222222\
222222222222222222222223`60.*^19*y^31 + 3.92822030412133788625066666666666666\
6666666666666666666666666666666666666666667`60.*^20*y^32 - 
    3.01792397439375747798577777777777777777777777777777777777777777777777777\
7777778`60.*^20*y^33 + 6.6195697840136501381326222222222222222222222222222222\
222222222222222222222222223`60.*^21*y^34 - 4.83415463256369258965333333333333\
33333333333333333333333333333333333333333333333`60.*^21*y^35 + 
    1.1119574251546752785304`60.*^23*y^36 - 7.7173032455119642763611377777777\
7777777777777777777777777777777777777777777777777`60.*^22*y^37 + 
    1.86264178352820424402389688888888888888888888888888888888888888888888888\
88888888889`60.*^24*y^38 - 1.228102897876513572990841955555555555555555555555\
5555555555555555555555555555555556`60.*^24*y^39 + 3.1123325784206539516624071\
4666666666666666666666666666666666666666666666666666666666`60.*^25*y^40 - 
    1.94848408531742440750078993777777777777777777777777777777777777777777777\
777777777777`60.*^25*y^41 + 5.18884145919692934248719953777777777777777777777\
7777777777777777777777777777777777778`60.*^26*y^42 - 
    3.08248829461691665406192788622222222222222222222222222222222222222222222\
2222222222223`60.*^26*y^43 + 8.6333303112497368602325840981333333333333333333\
333333333333333333333333333333333333333`60.*^27*y^44 - 
    4.86274231141812359003679340728888888888888888888888888888888888888888888\
88888888888888`60.*^27*y^45 + 1.433812172861141530223495433443555555555555555\
555555555555555555555555555555555555555555`60.*^29*y^46 - 
    7.64986902809066094308019270744888888888888888888888888888888888888888888\
888888888888888`60.*^28*y^47 + 2.37729721172203069255715227543928888888888888\
88888888888888888888888888888888888888888888`60.*^30*y^48 - 
    1.20011616324598507826768919873102222222222222222222222222222222222222222\
22222222222222222`60.*^30*y^49 + 
    3.935629560701772795795351899228942222222222222222222222222222222222222`6\
0.*^31*y^50 - 1.8774966651594188058365938445097955555555555555555555555555555\
5555555566657446646654937575`60.*^31*y^51 + 
    6.5063736586367758098030248163769457777777777777777777777777777777777778`\
60.*^32*y^52 - 
    2.9288571626651974589995266839079893333333333333333333333333333333333333`\
60.*^32*y^53 + 
    1.07425138092827794707379146852796017777777777777777777777777777777777777\
8`60.*^34*y^54 - 4.555571388819637868047216323514816`60.*^33*y^55 + 
    1.77156694037946248300042301358467751822222222222222222222222222222222222\
22`60.*^35*y^56 - 
    7.06416287003758777003516560575833621333333333333333333333333333333333333\
3`60.*^34*y^57 + 
    2.91831287582712300618087645534871722382222222222222222222222222222222222\
222`60.*^36*y^58 - 
    1.09189966663640167888601100560668360817777777777777777777777777777777777\
778`60.*^36*y^59 + 
    4.80244786609721384236180669671689280440888888888888888888888888888888888\
8889`60.*^37*y^60 - 
    1.68198132463146472856523437577823105009777777777777777777777777777777777\
7778`60.*^37*y^61 + 7.895513856660363975574524230640022274304`60.*^38*y^62 - 
    2.58146566574997415471422517837072517346844444444444444444444444444444444\
44444`60.*^38*y^63 + 1.296917844649835663131920628848172704975786666666666666\
666666666666666666666667`60.*^40*y^64 - 3.94623106962090620037802512068686174\
935448888888888888888888888888888888888889`60.*^39*y^65 + 
    2.12854881602433379718122716950211882222641066666666666666666666666666666\
66666667`60.*^41*y^66 - 6.006230673776053348408480199934615365926115555555555\
555555555555555555555555556`60.*^40*y^67 + 3.49073031584622510278755052835140\
415868572551111111111111111111111111111111111111`60.*^42*y^68 - 
    9.09740413989321269227950899396827086360482488888888888888888888888888888\
88888889`60.*^41*y^69 + 5.720459774164539810927195715549027954065262151111111\
111111111111111111111111111111`60.*^43*y^70 - 1.37047474428791631995072551011\
3351002018872426666666666666666666666666666666666667`60.*^43*y^71 + 
    9.36798437330927205360927618052682060179676306844444444444444444444444444\
44444444444`60.*^44*y^72 - 2.051818500381816748362836027893340563659841340444\
4444444444444444444444444444444444`60.*^44*y^73 + 1.5331300666328321302671371\
95057352199147909960177777777777777777777777777777777777778`60.*^46*y^74 - 
    3.05007031585580107277195878032491953427398853191111111111111111111111111\
111111111111`60.*^45*y^75 + 2.50752394869696684324836095435108595967285164290\
84444444444444444444444444444444444444`60.*^47*y^76 - 
    4.49627258709440263071828228323350047890490079495111111111111111111111111\
1111111111111`60.*^46*y^77 + 4.0988194231954563610035239341582141343974332990\
9191111111111111111111111111111111111111`60.*^48*y^78 - 
    6.56247345883287145063469955508878706978686296179555555555555555555555555\
55555555555555`60.*^47*y^79 + 6.696275608712590478156052944066985859175110837\
924586666666666666666666666666666666666667`60.*^49*y^80 - 
    9.46257572755635639669601028297912448324298635284657777777777777777777777\
777777777777778`60.*^48*y^81 + 
    1.0934046343848342069769051659422144715661001786447893333333333333333333`\
60.*^51*y^82 - 1.343879061077700777158698347548461194064816260198392888888888\
8888888888888888888888888889`60.*^50*y^83 + 
    1.78448482210552549592432128413146492785882950207568056888888888888888889`\
60.*^52*y^84 - 
    1.8715755719022833501831970202064688982063661238132188444444444444444445`\
60.*^51*y^85 + 
    2.91098281959070094691837158166472160522336881766323874133333333333333333\
3`60.*^53*y^86 - 
    2.53878293166256676031304595418628064523454625463772842666666666666666667`\
60.*^52*y^87 + 
    4.7464727590813801622885801089759438589132447004259165824`60.*^54*y^88 - 
    3.31750155991995803773424639262324948826217051901942747733333333333333333\
3`60.*^53*y^89 + 
    7.73599112890790169112641396606551653819270391248824945777777777777777777\
778`60.*^55*y^90 - 
    4.09290903641494564736876585399661656970991896944232541582222222222222222\
22`60.*^54*y^91 + 1.260326274977306815469561652115825608304331050339157374690\
1333333333333333333`60.*^57*y^92 - 
    4.56759121233660778646275825204765946057352073710172757461333333333333333\
333`60.*^55*y^93 + 2.05248480382683313194819938062375419143641722657742914169\
884444444444444444444`60.*^58*y^94 - 
    4.08118271716222557134207902190446758974783000251959593877688888888888888\
8889`60.*^56*y^95 + 3.3412902672812454489302133546078124436128424378271094663\
37368888888888888888889`60.*^59*y^96 - 1.277868864114655962264098301810201404\
0684943243572874981287111111111111111111`60.*^57*y^97 + 
    5.43741711283436898760390906190686685065270196584992248246449706666666666\
66666667`60.*^60*y^98 + 6.496693204658984529596496095305696355387056539621281\
61819854222222222222222222`60.*^58*y^99 + 8.845486940281861415705835263413333\
31386357567087426723295910172444444444444444444`60.*^61*y^100 + 
    2.42752887213541485166649510186806047218561476756832442098205795555555555\
55555555`60.*^60*y^101 + 1.43849236583117823239665877679663931469387570542168\
98979388703004444444444444444444`60.*^63*y^102 + 6.13829517826296812840788947\
278197313410601152381138895133946851555555555555555555`60.*^61*y^103 + 
    2.33859922435810648396261151068650773318199540687156464420991134961777777\
777777777778`60.*^64*y^104 + 1.3479963218483742497020223451948485982557441424\
431775956199677859555555555555555555`60.*^63*y^105 + 
    3.80077214380088635550133167802634181959823185946098346858121837659022222\
2222222222222`60.*^65*y^106 + 2.750261767721965109159432185147869276382916646\
40509793982396296789333333333333333333`60.*^64*y^107 + 
    6.17533781961554389665763031230199933767513077978926937615722448585813333\
33333333333333`60.*^66*y^108 + 5.36254534211446434840022587788001180781013124\
8646656933499073392796444444444444444444`60.*^65*y^109 + 
    1.00306074165467823780367467504806892376638311654513249679277221411433244\
4444444444444444`60.*^68*y^110 + 1.013907213760315583365827703653559551840473\
96447861319962717303563605333333333333333334`60.*^67*y^111 + 
    1.62883045468062855595492056467508040571686186466835561823493603834998328\
88888888888888889`60.*^69*y^112 + 1.87474615703143573390750210198377285785820\
9072682790745382483784478926222222222222222222`60.*^68*y^113 + 
    2.6443012286214116233374343620214502703394412152362727140488139848430822`\
60.*^70*y^114 + 3.40834879449179248715981012475437450524166870092945802248835\
67197363370666666666666666667`60.*^69*y^115 + 
    4.29176966466169512257553591150730726037821817173791400071368940112853201`\
60.*^71*y^116 + 
    6.1147976120569239336413043724270620427409794781526841967839125241379736`\
60.*^70*y^117 + 
    6.96395795486119264683794212090994549893686426007529919877352525141759562\
2`60.*^72*y^118 + 
    1.08535783635104624524974435670708411676312853462241500204616000085089848\
5`60.*^72*y^119 + 
    1.12972764403389117939764220611809451709501930991940909590807575610665874\
314`60.*^74*y^120 + 
    1.90956791801429037800383561028564104268663491690291591464345254117602579\
58`60.*^73*y^121 + 
    1.83228359549220554307551467825923984482284690753847143797712010918242039\
0147`60.*^75*y^122 + 
    3.33493008349126537275771676327710936028931126688848471239256923685739135\
235`60.*^74*y^123 + 
    2.97109283413283411905563684020911478832543122926517679843037455121120200\
6326`60.*^76*y^124 + 
    5.78770262759222117905593763321593087204575889217506282377619845400687008\
8252`60.*^75*y^125 + 4.816676179041387016734089621415747031293716849848106380\
15776444406647073318514`60.*^77*y^126 + 9.99013687729996156890571955825467137\
20044844185156029068813992280682679460185`60.*^76*y^127 + 
    7.80709270089874051510788299307152330954453457303289472529995868727158930\
9906149`60.*^78*y^128 + 1.716272367263876866355423855795192103611031208434363\
165569816760130458633793782`60.*^78*y^129 + 1.2651578014669106717894999364957\
1694661663118579588783151605417469130071844495318`60.*^80*y^130 + 
    2.93628660465312877888274075312180977172194118140436053558752547016195641\
92014461`60.*^79*y^131 + 2.04982233450175359902493634781358715234892545979012\
801707675588501371443431757361`60.*^81*y^132 + 5.0051044395411384346947285275\
7600710018602864669516949208516031766272350110909209`60.*^80*y^133 + 
    3.32052280224884705629889190698872897653364563505556609457967992918568149\
89222443108`60.*^82*y^134 + 8.50357996825695069570701063159344446261684309749\
6273548129325323703935787568414235`60.*^81*y^135 + 
    5.37796388874400520059678006694835352925173804514089723568505637142573999\
826858175043`60.*^83*y^136 + 1.4404869982087714126476800190730677597797788825\
7284929209547131288823309603598145189`60.*^83*y^137 + 
    8.70868940168770600817199009768063264272600548849403074898316779087076315\
7151192516533`60.*^84*y^138 + 2.433657077855083080081512054182604075183394361\
224639945651374753472273714516373002794`60.*^84*y^139 + 
    1.40998164690885090035295516812699997869956981966978430710956823047060292\
921536830037484`60.*^86*y^140 + 4.1016463922953190855846449245249153013445860\
91260689321121110334196561489485415197009`60.*^85*y^141 + 
    2.28245378345571179641331949055440717532711231393996550085950488290840384\
7601562495223762`60.*^87*y^142 + 6.897598852116653786109559291491252737038597\
72678379018996527043086324906057893336284285`60.*^86*y^143 + 
    3.69420034694717213737438755310594447351011380774980125952305826029767972\
07875502924312679`60.*^88*y^144 + 1.15760088554098067438730563625150091390015\
62831538573563654917214973436063753925539109373`60.*^88*y^145 + 
    5.9782046130656552758235669870596645860331188202326749939098583402911408`\
60.*^89*y^146 + 
    1.9391502067267893635998505639831482068628466525719876856396911523275583`\
60.*^89*y^147 + 
    9.67285909332760383603427558856777293035234931946361442374678282305631071`\
60.*^90*y^148 + 
    3.2427833564970493507090261730475920587044297852094682863977113356021349`\
60.*^90*y^149 + 
    1.56485644529851376470737872969320115857263381606827150183011223307524888\
63`60.*^92*y^150 + 
    5.41418983284115088491000618424510961277874904915439067424722263271787895\
6`60.*^91*y^151 + 
    2.53122894200108906429226849583709954648009194430875761801940724187326383\
878`60.*^93*y^152 + 
    9.02624792881862035963297961102612620237014275886246311784340671601181683\
94`60.*^92*y^153 + 
    4.09380633233505163307393203456805693845717832031545522842873017634445088\
4754`60.*^94*y^154 + 
    1.50273809713181516079611959726768686180708469821494671376072398406515399\
4578`60.*^94*y^155 + 6.620086950428166709267170640041586016499674420029529841\
3449651910669110942242`60.*^95*y^156 + 2.498625482858479475593908622666935841\
1250514935461672621089931121523599235005`60.*^95*y^157 + 
    1.07039028634835112341869796130778825055389929220327261461938512969747401\
3778382`60.*^97*y^158 + 4.149507624609660201246103770093288079177812669408842\
68523263237827159244104158`60.*^96*y^159 + 1.73047035073397457672423343890628\
57192675876945610523557049736169854005571902428`60.*^98*y^160 + 
    6.88338136187792662191615417879773922421728755679502896873968110941057241\
7428082`60.*^97*y^161 + 2.797248955056641070319127171170412093300983974611583\
28352854750571453652362330067`60.*^99*y^162 + 1.14063404077603260613995031136\
243725849240974648255568120100832931983929756516389`60.*^99*y^163 + 
    4.52110294226877309371718308793231664491556119951750817492110032667002370\
9501552518`60.*^100*y^164 + 1.88823838234681529924101420283309672410541927175\
6342527288071702832964078547356541`60.*^100*y^165 + 
    7.30643124917443860003700588740166298904058092507462817277439945157106876\
56873112222`60.*^101*y^166 + 3.1228977901754499543171873248611455214472656851\
665461182207975067168620062286649354`60.*^101*y^167 + 
    1.18063350716296206322322163834071279441383177108818862153749336938981666\
8542144012701`60.*^103*y^168 + 5.16026008421105445713028880955923200263388272\
38199789131490852918580745345409674181`60.*^102*y^169 + 
    1.90754601428008573422892809926991123421729523962883705918821806483233282\
37126355929526`60.*^104*y^170 + 8.5195936030186322688564872805671635837267184\
42936969682093034068522734828894876735055`60.*^103*y^171 + 
    3.08167072772494364568017749534164443791626900020587178644135953629891306\
87471468184307`60.*^105*y^172 + 1.4054603595247352536402371654001513552216296\
8689858056283450449890154726302127767133676`60.*^105*y^173 + 
    4.97794243289353999778998523466261320895219413473105495592557228744526166\
8275444055982533`60.*^106*y^174 + 2.31679852166873487462367997053303770848781\
536805213198038378220165446350695707000674619`60.*^106*y^175 + 
    8.04020327181292908099563462336525175344065301979940025376624870554292846\
03783564697137018`60.*^107*y^176 + 3.8163137862935482336249730578793826351766\
506848104063460219513961069898539920710647417357`60.*^107*y^177 + 
    1.2984904712276004260217181311255209511167112445780863242196065208992592`\
60.*^109*y^178 + 
    6.282045005517361512710867620026282627419555977374396151153291676211675`6\
0.*^108*y^179 + 
    2.09684392859524408619022807017277262681138513587959347756457179906698838`\
60.*^110*y^180 + 
    1.03341108592953673407895506967455974752688233323145419863399674670488837`\
60.*^110*y^181 + 
    3.38571216851882376366642830275944034607582680619336719034409075757395225\
6`60.*^111*y^182 + 
    1.69892134442194001226821815946721678044109431638693481129392970616878519\
7`60.*^111*y^183 + 
    5.46627536247648242461351753461984676396497363568428069352149851633947123\
54`60.*^112*y^184 + 
    2.79134560428208978838265561435907153081147332222880583134888738280070854\
37`60.*^112*y^185 + 
    8.82452712795098509450813804577353524523636400310450588227250180026254524\
903`60.*^113*y^186 + 
    4.58358645884817982474873924605960619194609458263038657770986873986198658\
296`60.*^113*y^187 + 1.424461576146799989004560606198793937854219938149879968\
2688463269204352179341`60.*^115*y^188 + 
    7.52244961556979354353832921508351727727726324448474064975584629621002699\
1539`60.*^114*y^189 + 2.29916563230379941026129799377213679717996278834859531\
987483670732860379175103`60.*^116*y^190 + 1.233914552385327232480320558848003\
55134097071484632193737565555937065682242696`60.*^116*y^191 + 
    3.71065724099493916257817929981636392719470177372060712197340000400892759\
6585344`60.*^117*y^192 + 2.02298240715511038686730533897094602698398809048567\
1101669836922856228346654416`60.*^117*y^193 + 5.98815856276295993634346794271\
12989129307797965293923218171700802633193056662857`60.*^118*y^194 + 
    3.31504223689666739651554369632151556649236835226123280961269712686265485\
55831678`60.*^118*y^195 + 9.6626978641601408615746880985025946976045099527495\
2617381213111494745118937481634`60.*^119*y^196 + 5.42980418496489265112878582\
392687119986186086386100108621800235363975261002985076`60.*^119*y^197 + 
    1.55907470778551025226691418470398086040245555649642397001873078270137856\
60695262343`60.*^121*y^198 + 8.8896596768935346695293414028482762925746631380\
47512278923381601866491249258682461`60.*^120*y^199 + 
    2.51535685830374186543584708014040476183630321226091430841836484069631533\
29011209474`60.*^122*y^200) + 
  ls^3*(-438.9277651248596543204769612838335066742912513890501314772233538848\
5314596553734`60. + 671.48890424923580118254815000243179044378914928996644601\
073876913216533124412121`60./y + 1387.920041857486573247208195333123527332466\
90301727926800899260891094771057537308`60.*y + 5742.4313241699952185329223589\
3865713785499301309552842852069700789340375166804774`60.*y^2 + 
    115109.558330312467486043890575709800756413744293594712665591318405340418\
05514054184`60.*y^3 - 32356.5468514323007586395947160621204090016482506057055\
0691504315505924569882503451`60.*y^4 + 1.519469657949891405792371507747428641\
01327224246532514826205114713257351383152881436`60.*^6*y^5 + 
    1.95475542742841828530654027035948838326188464657861314914211061072956173\
661857880573`60.*^6*y^6 + 1.5777748235503114390040397800248757085265394585368\
42090169622725156894283204198078758`60.*^7*y^7 + 7.89976960527242367322733793\
8341645427535155210075496999385900215930932428272426529314`60.*^7*y^8 + 
    4.56598097111233874687294379840156268594657776350260192506079372117094207\
9177697095004`60.*^7*y^9 + 2.566955696495783158455376636453761191607203821900\
98379496384071287558701203091557998288`60.*^9*y^10 - 
    6.75359418812129419538025188352326202787885904762413641392990666057583476\
747400179614115`60.*^9*y^11 + 9.849346671550480349281103122807506045916826604\
209610933853666972976465086398055049656319`60.*^10*y^12 - 
    5.65113965028685148522505495925258026535991117961805645505535265272607728\
48713045329358191`60.*^11*y^13 + 
    5.8182665498062815808170389937490019513033388126753037096385019804399031`\
60.*^12*y^14 - 
    5.03761242033519434712020264964701472432733313682770131811009295644351304`\
60.*^13*y^15 + 
    5.21044985728392138617178020745338576984576860173039790728281607036066989`\
60.*^14*y^16 - 
    5.38145180297803565202974335530131853600595946336017721529310633144115155\
39`60.*^15*y^17 + 
    5.87721967020459738926139676303033179338053596041391921283161818246391717\
523`60.*^16*y^18 - 
    6.55351869716480370790713478685597607855922013126059149322211638870209280\
4525`60.*^17*y^19 + 7.5042098616943734609564430076352156491944360208858984679\
761073029044673716374`60.*^18*y^20 - 8.75965539580887310966257067364376134547\
87574733532479815096225105127664102001`60.*^19*y^21 + 
    1.04125503479151416949834322163317596355385163142504632933711533378025134\
68001701`60.*^21*y^22 - 1.257257116222122233251028523246653852465827094997678\
85654568818884671464120870482`60.*^22*y^23 + 1.539746965416482942545410140432\
012861795445896999659198867447580461409922885389744`60.*^23*y^24 - 
    1.90986097602272939560191776139025533269815232235062985494028713340479787\
3547076273`60.*^24*y^25 + 2.3964826338610179907785574212747290426619877424148\
7935203271156052614863040098752603`60.*^25*y^26 - 3.0389167965076505141173428\
87132328221823541078020422217639441678020585257192980796116`60.*^26*y^27 + 
    3.89089325973978152253452308820550097144204927441190778380236287019784052\
87551882561466`60.*^27*y^28 - 5.026047286116729048341107960608300266973615622\
62789005172607774729726455498957799314088`60.*^28*y^29 + 
    6.54563830860684081134874772215120744875048033250623243653087165988404467\
4948272393151639`60.*^29*y^30 - 8.5893616518688385325238184255861714479347834\
512437907300378443866239781694169026102916514`60.*^30*y^31 + 
    1.1350564562883359272196168613039177572434833648413733391781258164644935`\
60.*^32*y^32 - 
    1.50976985220498798242401115019930249561757530702916684401145619642841831`\
60.*^33*y^33 + 
    2.02046424428637765114787352115377222158077674213008701252887894928346331\
8`60.*^34*y^34 - 
    2.71936632550403350002060465579194851466225710018699690718102001855343873\
02`60.*^35*y^35 + 
    3.67964208207316494052328234305472029838311551964349541367327931699869208\
128`60.*^36*y^36 - 
    5.00407882997527192866304606685742393506542723289825567002792746487250397\
5744`60.*^37*y^37 + 6.8374679040861851820026580345990318120106168311708969318\
883037954680880169946`60.*^38*y^38 - 9.38430233654787911929585265247250625598\
127549732670141371140863160513540255303`60.*^39*y^39 + 
    1.29341222262429646860702377125134366733821181708157406373554035746612474\
29424386`60.*^41*y^40 - 1.789788408318936598272671059919701876237908730964629\
99648886675560173365841131646`60.*^42*y^41 + 2.486024873634084223265509783188\
534251190108750778527496521657579733905753450026376`60.*^43*y^42 - 
    3.46548945604497899113345793950724254575691161941093617384560735464752557\
57219128832`60.*^44*y^43 + 4.847319044953242820648893747421406173438994236371\
91784506636861328547479432044695668`60.*^45*y^44 - 
    6.80212787800069168838287567975883651089627929796034579433383206292368968\
993986744769`60.*^46*y^45 + 9.57475179072129516819395951187473152110530382419\
95793737094829985628854027408466770047`60.*^47*y^46 - 
    1.35172340669314863140670007461726653282916379920907820153041337167886844\
3077583283482319`60.*^49*y^47 + 1.9136741004294336499786803575946383490880221\
504523660236499411950476562365507556975452318`60.*^50*y^48 - 
    2.7165272460059396640621507084943650593893820047316740290925599797289295`\
60.*^51*y^49 + 
    3.86612338658407692971932512872107027313576488740347755067919728762732155`\
60.*^52*y^50 - 
    5.51576487367947822080972411225340580115380878788864803684051614675095680\
6`60.*^53*y^51 + 
    7.88787360142049355895173851636448727535339098012440706082582071297202081\
08`60.*^54*y^52 - 
    1.13056824016301791995400221932792514700934827754067070369500506258308429\
2948`60.*^56*y^53 + 1.6239670883418274061486544870289639956997191345267992824\
034807700577435174955`60.*^57*y^54 - 2.33756945698769943089422675241030923104\
500922473883359846658545782521452020363`60.*^58*y^55 + 
    3.37150689122386863084894945352667463723318940647210191590872752401173359\
9404495`60.*^59*y^56 - 4.8721778151221605109693645685500866044669848919879135\
728677866578457296586721974`60.*^60*y^57 + 7.05392588514028945251896913900540\
755215512309896802082981088070112095986962315762`60.*^61*y^58 - 
    1.02310015478265802105535190546426974550898273744200901717878165505940837\
78240725795`60.*^63*y^59 + 1.486473852507059327449677147196250383109746136187\
13321204723918677296823048112276086`60.*^64*y^60 - 
    2.16332656292887605962136336914571065402730099652551947068285816925018567\
5882100027108`60.*^65*y^61 + 3.1534630343451375077285343522634613845689813275\
851714645232249889231451350635920066973`60.*^66*y^62 - 
    4.60395091462987871500068789039058706978935006233816136919060329169255677\
026718788569668`60.*^67*y^63 + 6.73175812895581667521235256306290197630708868\
95765892846080771956251915407015927860399`60.*^68*y^64 - 
    9.857343652241066369767154538714476974798137816145428812392426935172678`6\
0.*^69*y^65 + 
    1.44545504688963994294032822792630099650393375401128509957723688061546156`\
60.*^71*y^66 - 
    2.12247833065372556371417352517839067401215400981510554184908923878242426`\
60.*^72*y^67 + 
    3.12073943402742544761268072475259126202897400887337502729289330631017169\
69`60.*^73*y^68 - 
    4.59441004451202281227414308662470407791029157147511425000484926835526208\
115`60.*^74*y^69 + 
    6.77240970431165521558292943882552552769058424435613426942532520273051548\
6456`60.*^75*y^70 - 9.9949791945993326783093140463384762831299285731204760929\
970461231716518672759`60.*^76*y^71 + 1.47682978734556584534172447308303060683\
1774239034927681262289576286249904191442`60.*^78*y^72 - 
    2.18461147490671566877462154860094686052075322591846020338183872693277281\
21560839`60.*^79*y^73 + 3.235185303804686251273091575952563901358573305471600\
83485388489192288569220325026`60.*^80*y^74 - 4.796139985731284348623403131979\
267135094732908114808339385934438354483506372922781`60.*^81*y^75 + 
    7.11769527845059872474363451011984496187308421217946220866804993372502424\
62985666568`60.*^82*y^76 - 1.057375936299526195700696354606919563641560870497\
535397389452954558463684009216399442`60.*^84*y^77 + 
    1.57235310444019432741685393384047586626526498667830410843836612170518992\
22761846812174`60.*^85*y^78 - 2.340399413920151593371044703588219390593508583\
01284193053498930520899278071690302581115`60.*^86*y^79 + 
    3.48688941428951824034983841367268848217063723827731906273982900530232235\
9419106430561846`60.*^87*y^80 - 5.1997701138663052861829969277903771353752926\
591874153710362951649667190175645078604845575`60.*^88*y^81 + 
    7.7610015890387095526829915419111223585941759187271366259069585711592448`\
60.*^89*y^82 - 
    1.15938940104801181148362673389409143864048667160169166513626556956655823\
7`60.*^91*y^83 + 
    1.73344246772257789594097377005241840461922065455911973286673054933841442\
67`60.*^92*y^84 - 
    2.59387512824411463060782322973058371411729359367090762921573649271391829\
239`60.*^93*y^85 + 
    3.88453935497408679383436354172776851103583412568608643295514795404512705\
6012`60.*^94*y^86 - 5.8220030562358779246341975401237916256935151932364685172\
577964121333514915323`60.*^95*y^87 + 8.73252197332399827494239745500323419439\
881869523150032313284853763940137654255`60.*^96*y^88 - 
    1.31079113563068106597164190607378290035519406819912521292414442258038270\
16574427`60.*^98*y^89 + 1.969002745181038735397171571830561001398047482575692\
39963150877134760168908147284`60.*^99*y^90 - 2.959858091633810793427946889620\
281564184519632549284180004122267194658860020958369`60.*^100*y^91 + 
    4.45246148228477398816999687350659587929939632283793501151499319922947176\
75637769675`60.*^101*y^92 - 6.70235416655967362271131141137308003950213666487\
528098172450817157969206581197779305`60.*^102*y^93 + 
    1.00959206318504406416242219350204362432106262769915649031431203959276373\
81434803785225`60.*^104*y^94 - 1.52177162599447166258546100658660195814504057\
223825442248786794316401143904450726174895`60.*^105*y^95 + 
    2.29526000908070221136416893979617148425565259008702408205138034296207279\
2254570784978734`60.*^106*y^96 - 3.464074320739280985649752205419800765562423\
1220714680923728302243704435633722370229117534`60.*^107*y^97 + 
    5.23130034524933776007228240537888028035100222819615693319765644734631`60.\
*^108*y^98 - 
    7.904850692974601975381824303008540787563086144203225822655080357198152`6\
0.*^109*y^99 + 
    1.19518144928612387336763928989375533617449585814018292098834096292014387\
8`60.*^111*y^100 - 
    1.80811034720768921940046242312883585714307004328551129378985975226247232\
3`60.*^112*y^101 + 
    2.73691842791211937788152037016145176387963849043833524200815586810692515\
825`60.*^113*y^102 - 
    4.14514457400726720495879394204176743219006123142581280488400966690302732\
186`60.*^114*y^103 + 6.281359306266320497112792392993983734787518742176455525\
5730088576169172566739`60.*^115*y^104 - 9.52355460989211430500320628106577126\
796312405187001492448200753588024674041235`60.*^116*y^105 + 
    1.44467945870828404487609958992533051373824218128754427230525568989087361\
5781386`60.*^118*y^106 - 2.19263593163823549945729584561802354838176044808213\
438471676252382525290304470139`60.*^119*y^107 + 3.329506868569811964934651213\
080175637973981097759105498290254674244555048876501047`60.*^120*y^108 - 
    5.05833438301106037207585397220651987037943960195561255811278499039888798\
0385504313`60.*^121*y^109 + 7.68856650340582531431822131124007504704875837088\
360794174816138434371686198079518272`60.*^122*y^110 - 
    1.16920196228063919840493541985591132377441044688058635686333161773428124\
29640314149281`60.*^124*y^111 + 1.7788372862179249411659198787023264351952074\
3502702500181683165771760037829077589563778`60.*^125*y^112 - 
    2.70758283722372634230036678156516923411571936368588278422700985319389976\
6663129725584745`60.*^126*y^113 + 4.12308731944011389961710006640820794681131\
57993001777934500277008285938720233119973650682`60.*^127*y^114 - 
    6.2813800659649222030132202443865476278912623014752915735175511102195733`\
60.*^128*y^115 + 
    9.57361529907525114531637218553529597844447953817911068355700541237107523`\
60.*^129*y^116 - 
    1.45976156106913554762517660123763912581840997195719143479886256982486446\
39`60.*^131*y^117 + 
    2.22674098917989492164254807836260189334945893874722287185104459299827653\
82`60.*^132*y^118 - 
    3.39810014034384660201095041407976143002191546727435196939317647894819776\
9703`60.*^133*y^119 + 
    5.18774085974541711711212421282930826286535343399245575314338092701432798\
033`60.*^134*y^120 - 7.923061468445635562394597174084871866889586872253553825\
31198605401237142877096`60.*^135*y^121 + 1.2105354781219123630370303893238420\
731900512739200110855775175264684698306161014`60.*^137*y^122 - 
    1.85024369215962895466690947364180485323000790916412707663900248209426216\
397067293`60.*^138*y^123 + 2.829075213242585475392537671387960816422137270057\
706123250332571804365320310357544`60.*^139*y^124 - 
    4.32734491571714526841576025150647047964163035568321869110791080508242880\
09759739746`60.*^140*y^125 + 6.6215149010785930381044305278554726272680893387\
1562701164621429015255635688972297648`60.*^141*y^126 - 
    1.01356002628547203601875733315275897688855324613730613500299989934624335\
79304757569228`60.*^143*y^127 + 1.5520129833912397300118248490608673372848342\
8766237704234989222560136803889876366065291`60.*^144*y^128 - 
    2.37734683140807160983035573028867749687776369456605269019351629887711051\
747036281687484`60.*^145*y^129 + 3.642828081863944188784902376735199185360694\
3233420137809566111671552639661979901610044639`60.*^146*y^130 - 
    5.5838200208396471096993244560710150454186715412682550382798773718980017`\
60.*^147*y^131 + 
    8.56186701643671570363985695525082029987221516006697360883653220275090031`\
60.*^148*y^132 - 
    1.31325073686455428704838783819605804375417358171361925522296421763653315\
02`60.*^150*y^133 + 
    2.01496156120531106738343201201371121681467642963086197612805299590345390\
606`60.*^151*y^134 - 
    3.09259958869111740135924176837215528617877154858654067652355748561110453\
1949`60.*^152*y^135 + 4.74806180786173973412950092563457505341508940468459139\
67901190182189968022976`60.*^153*y^136 - 7.2919343199685977574714043547782295\
1254960397712979431692922798359099968379781`60.*^154*y^137 + 
    1.12021366214062066402724733774419696235262485562704784539333882999155136\
1747684`60.*^156*y^138 - 1.72142765540323264849123314088717166958442528096511\
400259670765737694404617619553`60.*^157*y^139 + 2.646089836321699969519293386\
795705141450518999078283896947626328817765917932074428`60.*^158*y^140 - 
    4.06861351161056285430432309060148718922965820939968301005570812809708286\
7542524628`60.*^159*y^141 + 6.25766800636662015927129011588970687238721312076\
919975649239147271919176577013504865`60.*^160*y^142 - 
    9.62722347753803390897215985776708760878821050593362945825643159387813484\
0314321666507`60.*^161*y^143 + 1.48152950103598120534295627330116139365732017\
843837105433757437354628056609871726311278`60.*^163*y^144 - 
    2.28054459535531080373167432524173131895378621790485617030587549747698558\
0543340592921248`60.*^164*y^145 + 3.51143136501657175364515941838286050853780\
00992746187315775329304693735574353157610861904`60.*^165*y^146 - 
    5.408110018773642915340897570550411683743740866881345019285041354323877`6\
0.*^166*y^147 + 
    8.3314573284715175241543298364174879581092695428241246800951007068260059`\
60.*^167*y^148 - 
    1.28383434332726663479764454565467676622952580381662639992538290812610845\
8`60.*^169*y^149 + 
    1.97882792550466727243862380362992905011822373556896795479036375229035741\
39`60.*^170*y^150 - 
    3.05082009124148347577573558856033163398336113886697700326388789621712209\
104`60.*^171*y^151 + 
    4.70471391852303471201614492179984096094086977716058635335203422508415149\
0407`60.*^172*y^152 - 7.25698886711569228349547926380152756513056599088466426\
04866829515938646554059`60.*^173*y^153 + 1.1196567305788266077233479804035888\
8605748586602293359225360137857598646455191`60.*^175*y^154 - 
    1.72789421468069836269246199113205694707263226625301152373318747762106958\
48072282`60.*^176*y^155 + 2.6671771739063751825595546904255948121815917646572\
2719954840694248542038699369044`60.*^177*y^156 - 4.11801296733804763809195177\
9834207606536340184918681029336922732581439800016144955`60.*^178*y^157 + 
    6.35950594636857212429659563009337247730784385020539405201911409533863638\
62137806196`60.*^179*y^158 - 9.8233041165027484317059202065312161511817116140\
2617702337841846040816183933491762508`60.*^180*y^159 + 
    1.51771102670104671389549646379807707579987171417382944689537882778453426\
97973071358949`60.*^182*y^160 - 2.3453985164539739188391225758940026604999945\
9659203460279108013684821798290299175641892`60.*^183*y^161 + 
    3.62525909744378414717844647016017042617947028378795233661636918258151946\
6664847698378363`60.*^184*y^162 - 
    5.604735455016288130058831498028054174509787764882581283856113486545703`6\
0.*^185*y^163 + 
    8.6668979942845045663838986540203047134170209041138706383190409562868305`\
60.*^186*y^164 - 
    1.34049009296970149732044949050569805979356366713449633705196091376241573\
4`60.*^188*y^165 + 
    2.07373743744802489487285198616586749060951067859285329767671263811207189\
77`60.*^189*y^166 - 
    3.20872917533784185207297625422631119500535999697484566230158908270708074\
438`60.*^190*y^167 + 
    4.96592793914057945957203368482750893936734089287419113821112201614357656\
5725`60.*^191*y^168 - 7.68696241199800977829897512397897605320134458911071492\
86587883467178560362606`60.*^192*y^169 + 1.1901317848291961648320380054207749\
91393590318710849903458333290136754866851649`60.*^194*y^170 - 
    1.84297854653518132702299758185819648088577082007995600345711172900938347\
82539011`60.*^195*y^171 + 2.8544959398484598938070639021534644815902680998259\
490112431005321507138315656375`60.*^196*y^172 - 4.422028286001165283591976504\
894797890810966200281974106205992440468100934318593774`60.*^197*y^173 + 
    6.85165630742211483539003193726656016155615021352658498989981731656055983\
51818405791`60.*^198*y^174 - 1.0618193541478228065145764783708315945657983174\
11480130571726866433615961695196429425`60.*^200*y^175 + 
    1.64583306001786625984433217066987273843011622590249877409563198194687229\
07648460230279`60.*^201*y^176 - 2.5515265013746393360200857195002843171904406\
6413244412296665960009893791250476856598353`60.*^202*y^177 + 
    3.95633116982884840953684068450478116394585900881455447096925000008177830\
0384888160698182`60.*^203*y^178 - 
    6.135677933928040869690087852241238666877484723243361817997752468181893`6\
0.*^204*y^179 + 
    9.5171948714371580670043611699313730694914401778010061789879264929929035`\
60.*^205*y^180 - 
    1.47649166164026544073144683086066934333323298857522354520170292379239090\
7`60.*^207*y^181 + 
    2.29101440849862786676881475967829845613209249145380372688692949111674955\
01`60.*^208*y^182 - 
    3.55548291995186177723593208157259984828170519411182847247803825759227291\
344`60.*^209*y^183 + 
    5.51877273590771191675963635785544927538865018916449618581846051836003163\
1732`60.*^210*y^184 - 8.56759161691271847117899430117832860246195635007444405\
07911265328227562863531`60.*^211*y^185 + 1.3302906776550193144851599124724314\
55399462510820809731200415463162234557167162`60.*^213*y^186 - 
    2.06588006056440560734426486063004232564467971266583248193087360618104094\
89904279`60.*^214*y^187 + 3.2087335941743796643517684281364130972962539174557\
592731865192385741589787747769`60.*^215*y^188 - 4.984613241957697391969445334\
590145277083161406327645340636613781429900697893497849`60.*^216*y^189 + 
    7.74457839942914139535720352068841075500449353723049706327663688776650024\
53861726295`60.*^217*y^190 - 1.2034605918320212016806085075523047873850193874\
12006192248772252624567134966661852189`60.*^219*y^191 + 
    1.87039369081917115758501126131273947333919392108491286629475913901746196\
95790450038714`60.*^220*y^192 - 2.9073715792339063218439893806912571621031802\
0066728649746880592226427279201162942154549`60.*^221*y^193 + 
    4.51995087233481137904179908650768347332577066584107883396203989134055895\
6367270665021091`60.*^222*y^194 - 7.02800183652199840471794016275708435221806\
40311482445936209241865155557668508545706380681`60.*^223*y^195 + 
    1.09293497266085424682794999866277128685086244065705100064889123104035723`\
60.*^225*y^196 - 
    1.69988844624329744004389535435562761936844370267530012184459919609737356\
3`60.*^226*y^197 + 
    2.64429260673139547636010613947690301051100387201489898579155221157807276\
46`60.*^227*y^198 - 
    4.11396835251770646935911572185310639355109978170933700061984986937972757\
909`60.*^228*y^199 + 
    6.40138719146634664643200791149373185211671396064361857074773062479055844\
7703`60.*^229*y^200) + ls^2*(-13346.03997018041195976247524195354288710726924\
367368656740769628458476530647659998`60. - 529.825898581621917328857923616160\
18228105332860287837306100086554753243763745213`60./y + 
    15165.1725496875562579171727727937746059439108401468909846344092897641466\
6564218395`60.*y + 26573.5037152369229390273508103696133804505966849777376980\
7673822651740525999244114`60.*y^2 + 238118.4970950637706668749166420529084683\
0737307301647388627973239170698805550538056`60.*y^3 - 
    872057.628045470038411063720099053069387012525661175022056163103259213890\
54529897745`60.*y^4 + 5.65766405865519348218524147728823994819455838791250781\
108609108252861255432580669115`60.*^6*y^5 - 1.3491825702584726989390288714429\
09623644315857112494721487843339555275703335654128711`60.*^7*y^6 + 
    7.79035863998452401165854362953365764377011085061994963595009348034411098\
0421960783074`60.*^7*y^7 - 1.092760869139593614326171963293202508050126245384\
0700732012721638667241804006060665201`60.*^8*y^8 + 
    4.94858629497045244287880252490864579796062807841433582051210881624338788\
59026864311758`60.*^8*y^9 + 3.43131687369735760342598199090374289442374920408\
861543861849884121543895907857100516548`60.*^9*y^10 - 
    3.23042567887233302017833950973297091351789212361274051616399482681956905\
9765323504851599`60.*^10*y^11 + 3.8460657732287481362479976758758251562030758\
858386254907153591161754374246006147208488286`60.*^11*y^12 - 
    3.4948547664933411726429140238564882111693370708013096921607403472292604`\
60.*^12*y^13 + 
    3.46418326790812545642147640224878677856004929934724205734136128992775229`\
60.*^13*y^14 - 
    3.43787609904096335584113091140941367618620782099499778603042991992153122\
3`60.*^14*y^15 + 
    3.57659492441343734378707351079848869856682255861738672507017825598022767\
42`60.*^15*y^16 - 
    3.82778118568290277210149868402265094647532114713916189700998106787232535\
198`60.*^16*y^17 + 
    4.22194474398556246667255982978475564500333328196727812765317833464556054\
1737`60.*^17*y^18 - 4.7706357928381278966613367931165253962871417751976723898\
916412165529775156961`60.*^18*y^19 + 5.50893520674626752845164579708084513363\
845197143200061150227770733532346399367`60.*^19*y^20 - 
    6.48260307820725177692446865733777515561823653588871308891087517325179535\
8641639`60.*^20*y^21 + 7.7575951492217499962373764592356044282039896913729208\
979610300341723459156849907`60.*^21*y^22 - 9.42354932085801718044093879812110\
831969211207873448588683414952240866274269245794`60.*^22*y^23 + 
    1.16027410415092838111975408851527330841753425876434262619039906051464695\
15415081858`60.*^24*y^24 - 1.446124825903440105686024609625234068394455484913\
92288459140802021911320164441760561`60.*^25*y^25 + 
    1.82250882705850654498351709645345891856181674884542824318997551739620243\
4592378111297`60.*^26*y^26 - 2.3202516104437613181860206173811050357837193789\
955743800522176598463705607827625028121`60.*^27*y^27 + 
    2.98152124458149527974524162287618087167165723943835838203280958815433452\
318800862690981`60.*^28*y^28 - 3.86418533816037358766982455099580371823528942\
9817224385662334674850932213384120005258758`60.*^29*y^29 + 
    5.04791651485529002197371763934430492186042973782361204037008787224502039\
00301278613021373`60.*^30*y^30 - 
    6.642767033413250824317659180350162177279891647365376427444688549203495`6\
0.*^31*y^31 + 
    8.8012413648103360455162824102316181469457936103477902596399872627190371`\
60.*^32*y^32 - 
    1.17353348223782227568322801316577863605835531277390597779171579623930994\
6`60.*^34*y^33 + 
    1.57406384935045429547550030465074399729970495355510139549260887926968033\
65`60.*^35*y^34 - 
    2.12305203383877135831934856749307214757100689287101949084768496555516427\
777`60.*^36*y^35 + 
    2.87847041032207001442763450297204009930293339324547378536543176321743337\
9487`60.*^37*y^36 - 3.9218462423544541805128229144642557527651009784065165885\
021373269925855045924`60.*^38*y^37 + 5.36813817979341492012637153992345447345\
498880312493752802976645195425809154241`60.*^39*y^38 - 
    7.37986295501059303598385272878843396231629228936378331134994877428387166\
9882508`60.*^40*y^39 + 1.0187341832526125848947892934023925032866013292884273\
3200634251587338884653458594`60.*^42*y^40 - 1.4117774400772957341734020029136\
24636997970158964779770839729633284696423162773029`60.*^43*y^41 + 
    1.96370672124888605906099244965861592544559968066349163483900640218626562\
81187188807`60.*^44*y^42 - 2.741012314723833577392241477127683804519399508434\
63959897152360638057211224646780122`60.*^45*y^43 + 
    3.83878934494410396347799706371151650663484806513544802413887046211780798\
9440696528103`60.*^46*y^44 - 5.3933289335246540010090250882722223080374054031\
602095445828583673918909678991042079041`60.*^47*y^45 + 
    7.60036048412071721727081454710448440522060989359266709394150468634025269\
366565111200537`60.*^48*y^46 - 1.07415243801485656710356350564726673680081526\
53967451022658649737760037102749358267960629`60.*^50*y^47 + 
    1.522284908080440882310226546199472497267211658641028101007653755808537`6\
0.*^51*y^48 - 
    2.1630761930412968513835577739938357214114516106416802100387212851432599`\
60.*^52*y^49 + 
    3.08137451302277996734671231988399006216840635800706916963395980507181560\
9`60.*^53*y^50 - 
    4.40015511363664101631213134880333615275567863508051723684045213088596092\
26`60.*^54*y^51 + 
    6.29794986791087862428673916123238313763881723131022189157786839137959889\
005`60.*^55*y^52 - 
    9.03436467232628490201542115065840077409921553021176993170531059811280284\
8658`60.*^56*y^53 + 1.2987487290810559019575882044297114416352789238772819931\
357279001997008465974`60.*^58*y^54 - 1.87087972607537146452100210921362514445\
9385500934612281967185329822563111490465`60.*^59*y^55 + 
    2.70038680693179289667759089664094748083492598632173057567451212541294318\
63406538`60.*^60*y^56 - 3.905112209444212710281957050540252887898720586359656\
52065967539003491749578163386`60.*^61*y^57 + 5.657678945669343449189121884822\
371208329974869705314247444127846872399305099261442`60.*^62*y^58 - 
    8.21129701857887269133037741677660185852007705794456605978600926934383236\
89285993752`60.*^63*y^59 + 1.193787033997472981303315484702570872066740923913\
552886968274737301156668457021377262`60.*^65*y^60 - 
    1.73843295798205074559847507787120785258494074715184824425866325120007080\
62930023369747`60.*^66*y^61 + 2.535599756026452173139735796424795601480997474\
16634857689215453804147810995084874445549`60.*^67*y^62 - 
    3.70400885006087034697162540412903518480691194063208333741555554583085133\
0599473119297227`60.*^68*y^63 + 
    5.418884912013235088539759905164810323141847160253922024666092742802746`6\
0.*^69*y^64 - 
    7.9391414929186103313057239938294445424809929138571492226875776945909903`\
60.*^70*y^65 + 
    1.16477747920284340069345047424243411938640929794937123994916066423585620\
9`60.*^72*y^66 - 
    1.71119395930875245513376566528964282749650482513718430553206530518538271\
06`60.*^73*y^67 + 
    2.51723802445412092355026303868511499637646437196172012781284035930381855\
982`60.*^74*y^68 - 
    3.70766806341780562559282137620250622904502069202428363854390331553654860\
9467`60.*^75*y^69 + 5.4677978308692401928478713431352079472427080293116496293\
912990271755178894541`60.*^76*y^70 - 8.07315594688658838025801282688001778825\
798033012322586831344063339279678400778`60.*^77*y^71 + 
    1.19337920206094760220241734627609792909205687663324521035585677355299938\
91702167`60.*^79*y^72 - 1.766051662600086254758491859897128198547206944234456\
13826765755801356222163257041`60.*^80*y^73 + 2.616401300637805906186610726120\
903960218596417290096194178654999296729248571666307`60.*^81*y^74 - 
    3.88032494969387596676513322647098849773746629111710185397309471619577751\
78855619071`60.*^82*y^75 + 5.760788654869537923432997880954430289810474844172\
15983303375086468658323691689677533`60.*^83*y^76 - 
    8.56118201091331510559834452950205506738165847000767822211366996411957901\
0152390976924`60.*^84*y^77 + 1.2735376291317245603002169354739991957243190382\
1342377641863568457963792690639490049523`60.*^86*y^78 - 
    1.89629055110841179118324979278052156724945408504534546355610662641645015\
3042322129708392`60.*^87*y^79 + 2.8261958291949411965818875454964660425103049\
337063002099303667736622072348900742979741502`60.*^88*y^80 - 
    4.2159313428153298170568206156503097176097411933665043511661740368039999`\
60.*^89*y^81 + 
    6.29460886162063785373624117960339299691050224581549110519078522227935106`\
60.*^90*y^82 - 
    9.40628893806914484152755405201055524835162090164407771721691075015887332`\
60.*^91*y^83 + 
    1.40680204502530580817097013619139523446344097874331905792268155324481169\
636`60.*^93*y^84 - 
    2.10573578434875980846147685758188533777773772209851411983663287661564389\
0143`60.*^94*y^85 + 3.1544409192855937296391099167411795831332452576828846146\
239144713443369720298`60.*^95*y^86 - 4.72911942690572822550344814123484477119\
581135757640992198894449162988994676229`60.*^96*y^87 + 
    7.09528020517190326608824823826531140306418144510123420247284541441124234\
0206103`60.*^97*y^88 - 1.0653259528998723722371113818995153375802851517698126\
1034993680261462171853582688`60.*^99*y^89 + 1.6007065282505717468215579675472\
37865455922438247329600413035952141014372800196596`60.*^100*y^90 - 
    2.40685539371355478545751495493564978330252430535318354354900690371998463\
80706870953`60.*^101*y^91 + 3.62151606254751427241996149908322931237011391563\
652166319379647345395164361683499848`60.*^102*y^92 - 
    5.45288404634491960948819974597089310978225922261398437439162523726052977\
8302108307436`60.*^103*y^93 + 8.215822614551345460732309430641253822690563922\
3946245373028448001514121212184527002435`60.*^104*y^94 - 
    1.23867826273739554646673468127820643820476451721445861305437337517790764\
7250667350829148`60.*^106*y^95 + 1.868712879845040070603479272500479704819474\
1423175377120154667086351744583883662193735657`60.*^107*y^96 - 
    2.820962836048056767036084010002183688552284816255925711444033820061262`6\
0.*^108*y^97 + 
    4.2610554161285332439127015423173404925620526467214849488997653838475447`\
60.*^109*y^98 - 
    6.44015794260634385121314670792704103572462672937721300006545829679351157`\
60.*^110*y^99 + 
    9.73935127367826665450531348747804741810780031872877900583616461847391007\
1`60.*^111*y^100 - 
    1.47371172180978572356104319536137493404954142306736218476229177665332894\
793`60.*^113*y^101 + 
    2.23120266351563874142126905932428820370508706082681422939673078044732929\
4377`60.*^114*y^102 - 3.37990585784129284130938472061891786036672129021061946\
72529522411607793377429`60.*^115*y^103 + 5.1227665297774100605998228729790118\
6815002638078445334926632272885382174217465`60.*^116*y^104 - 
    7.76844884616179768481449529519901877923728500450219791403727978040776716\
8682317`60.*^117*y^105 + 1.17866229411888398391745094094985401742344064371438\
889038586253989334143959499604`60.*^119*y^106 - 1.789227143486760567889042993\
301168442934812294524650067133305931671246375886110788`60.*^120*y^107 + 
    2.71743003129941008593304914264798673038691991405744861506301716479856972\
56484805542`60.*^121*y^108 - 4.1291816150539167976304431744260356519781874742\
197678027589766261572505023980978955`60.*^122*y^109 + 
    6.27737902905896766575276584221656361510620778014514974842345406368121988\
5093015120984`60.*^123*y^110 - 9.54767469720970193821651937121520915750206015\
60368729028749869346863708708554449366534`60.*^124*y^111 + 
    1.45284076294796791250365791000399210332045231913088330616433393460114142\
8680783408035208`60.*^126*y^112 - 2.21174936303464875557100625835392005560167\
40025622960827520392420384839005248011538009926`60.*^127*y^113 + 
    3.3685868190391670463944843018404094040419237876375450177236050969910833`\
60.*^128*y^114 - 
    5.13274941604668553867016641757214849989100152551317400043231364291790688`\
60.*^129*y^115 + 
    7.82419197730216178380128439912615682871396159274297633877395022288616668\
5`60.*^130*y^116 - 
    1.19319871126147105631457807158458029135177531080329905880289708053926863\
18`60.*^132*y^117 + 
    1.82039948694511943982629680920373883351757254563585915564300698691514190\
325`60.*^133*y^118 - 2.778421787447872741674755037569571203108534142082232181\
8136698904912095516881`60.*^134*y^119 + 4.24232719729915707395659522277594154\
545612352318000175216743443718827478125642`60.*^135*y^120 - 
    6.48010000987599740929979805397900396868095171575563094372407767793952600\
7506057`60.*^136*y^121 + 9.90211442064498245351033305121471760410490849054031\
5285548860761596918280184047`60.*^137*y^122 - 1.51370083697053233430749294794\
5596728331206369175518697109940746046332835319604283`60.*^139*y^123 + 
    2.31480975830327469468994561584177028299238330273740492290159759441027740\
0899078658`60.*^140*y^124 - 3.54120469878578082428080806050008470222682513234\
563238910904052677525426132845443588`60.*^141*y^125 + 
    5.41931791762831891199424636260817010399615507275726031520862389364990962\
3369554405589`60.*^142*y^126 - 8.29647398065245889676037217397204242366343891\
64457998684279017122801964330748309436543`60.*^143*y^127 + 
    1.27056044552308908593862428026007571362122955162143280413018328365511561\
2528756846410928`60.*^145*y^128 - 1.94646919313080396120806175499347721980721\
71227984578469231928821376462829484178233894964`60.*^146*y^129 + 
    2.9829625586950260095664346330422272460589166560110747078833789450114811`\
60.*^147*y^130 - 
    4.57292233654219164015868722023476246205646019044004212966828158857623969`\
60.*^148*y^131 + 
    7.01266915043403946257600771183733634724892576925375554806515824959946382\
1`60.*^149*y^132 - 
    1.07575697818524134793057930266535032269512205275643883333995972588863824\
788`60.*^151*y^133 + 
    1.65076076968032385140571880863097495135380349342517297304718236146671209\
8189`60.*^152*y^134 - 2.53390978377252359512562572850660781657267911257550343\
02851889317468857375307`60.*^153*y^135 + 3.8907483582900369243770063442507618\
2681420695258471399339984908352153205375436`60.*^154*y^136 - 
    5.97596592537808514710485561357168672563254976281273785084182281197256947\
4403286`60.*^155*y^137 + 9.18150957767520137778819301723277773205575325573208\
00992717649332468478104189372`60.*^156*y^138 - 1.4110719467201058037807472903\
67050123588894117685614987108927416969240460480418629`60.*^158*y^139 + 
    2.16925911435756403329506091375028496316525082618241889727482534584141043\
80196483187`60.*^159*y^140 - 3.3357928329034554497591585709804614271384336769\
1816854400075991125597987893271069268`60.*^160*y^141 + 
    5.13109764227481938868639623380813910684849753067226274764840012171052941\
3025198405431`60.*^161*y^142 - 7.89483928012296852476121683192362627339788553\
22138509373866905012539457207081283804414`60.*^162*y^143 + 
    1.21505626670773811814933187660547445659359429137985792521371375271061197\
1994214395171948`60.*^164*y^144 - 1.87054379549435206437231469701741691257808\
42383715746186700692220766593998347710892513424`60.*^165*y^145 + 
    2.880421969981041703712309664015150751306522219553867681683488024192108`6\
0.*^166*y^146 - 
    4.4366939713040652103841669643944248811552350287177582825271047904595113`\
60.*^167*y^147 + 
    6.83559577705047982906477052448452425575450273009123439143133796413618422`\
60.*^168*y^148 - 
    1.05342897771097356717509207717362005236513742605115580527695959738567688\
72`60.*^170*y^149 + 
    1.62384516733716112727832381134542245828686526642794336360888469344610122\
702`60.*^171*y^150 - 
    2.50376147420114985362416690901742165054675633387107761376232198741967353\
5774`60.*^172*y^151 + 3.86143570083536998341117697820166141559542755968072084\
81394211298014651977117`60.*^173*y^152 - 5.9567689026301444681476228883272582\
1062837546984036525907957697717675749404681`60.*^174*y^153 + 
    9.19130934253992780804937606516873764145657452772703625444228262113530833\
5704146`60.*^175*y^154 - 1.41855875066607218061003051378350966231335683050070\
229232570639860035540184184281`60.*^177*y^155 + 2.189874551762861494866207070\
965036688930466881836183339303122760678739976262066364`60.*^178*y^156 - 
    3.38136295644374721266568016668991977048403431099089994626507484387094984\
54932636001`60.*^179*y^157 + 5.2223225614222022125219080950148599429816046720\
341789882095459718201481521753777314`60.*^180*y^158 - 
    8.06740152663071428304523169090948416353122993695742794262589740533844704\
3276901813151`60.*^181*y^159 + 1.24652353951837572963786201314792632865422185\
286483255034257990863421280724795450831063`60.*^183*y^160 - 
    1.92647289802372467882448399131925527260063664019447141762883201085577182\
137732254221204`60.*^184*y^161 + 
    2.977965975671627994078654008056671897989326194366866618868618966359993`6\
0.*^185*y^162 - 
    4.6043654903095890390308511663009771050811321143995979592646659744667767`\
60.*^186*y^163 + 
    7.12052350497460459822006071879987550488334955176798142378289109043318297`\
60.*^187*y^164 - 
    1.10139981659078306834038117127290291916166672202146608454244135427672424\
05`60.*^189*y^165 + 
    1.70399338006808996739595533632957666642491364876920433560449351944987408\
789`60.*^190*y^166 - 
    2.63681427760330444933647484188986831912803692754803769383080286018499702\
5058`60.*^191*y^167 + 4.08111508552731783792508329937841732307281030777005541\
31483265900736425342531`60.*^192*y^168 - 6.3177836586611064792508096788498799\
4312578951180723689993601571136519741930394`60.*^193*y^169 + 
    9.78219310468048312705366338957160612211620679358855266893679903562386303\
2125336`60.*^194*y^170 - 1.51492896790921698060906435070098489486194391006371\
628080775931307397696840046382`60.*^196*y^171 + 2.346561099722706112625488304\
624116627852306605344062161641277528475757411441305002`60.*^197*y^172 - 
    3.63541538830647551802508795893221680273180468482825298063181772733148688\
59376370492`60.*^198*y^173 + 5.6332344885988904567348244294869997122869478325\
0774706388940051361948076771075186895`60.*^199*y^174 - 
    8.73056369119462249466975725848307385286989274459682822341936248077766648\
2825883245448`60.*^200*y^175 + 1.35333862514806730385993049968280634075113449\
060063343989234177398935625079914878395053`60.*^202*y^176 - 
    2.09821260313450117637953050163548325921960686811497228945014869935072730\
269066259690339`60.*^203*y^177 + 3.253646970737641765633273788868890855829832\
4155088243909802765274370116485882400891223771`60.*^204*y^178 - 
    5.0462458670053998452400947520672421574047542472513367890824562062035255`\
60.*^205*y^179 + 
    7.82785109598346844424538926362932543969588560155803377976213216996735098`\
60.*^206*y^180 - 
    1.21448462817391591331961273480855187056604509641629669860318025642726448\
05`60.*^208*y^181 + 
    1.88458602624988058181621771375352400087604880892717926718102267763075353\
455`60.*^209*y^182 - 
    2.92491711053002170541912792447539336046057854426981052872885316401238302\
4766`60.*^210*y^183 + 4.54029424931020480434556104381787805026273224333414302\
08129196404083957140839`60.*^211*y^184 - 7.0489832378284735194600331251040322\
8937654856832854641168072862996598681889948`60.*^212*y^185 + 
    1.09456161000804707560035492979478507674587209424333780662200868309370040\
01576243`60.*^214*y^186 - 1.6999041302267138902072445595663571671693226877649\
3037776426963505777381709049209`60.*^215*y^187 + 2.64045256042300894893397927\
4637845788644616737043501081259657969329913072111165512`60.*^216*y^188 - 
    4.10205315830847745929387951165444168197095108073368814689485536447501891\
48076736225`60.*^217*y^189 + 6.3737120299593010556169965178441538753055935323\
1174484499849622936960129678443938587`60.*^218*y^190 - 
    9.90492305024798447607339836511992420684706257317226426943672826105851349\
5027850975551`60.*^219*y^191 + 1.53948894888400965707620452622985210703018064\
619207476130906187420780626570129230799848`60.*^221*y^192 - 
    2.39314021851216734345802342603620686690172061908882394057026883673319096\
8987119732058151`60.*^222*y^193 + 3.72070402983678169010668515548168429069833\
89429831747393028109064869186236896848798768334`60.*^223*y^194 - 
    5.7855790704972705421679790144927604600199116519346813929948262377594947`\
60.*^224*y^195 + 
    8.9977226554244349640583786928191496885560524988694348975853861962794259`\
60.*^225*y^196 - 
    1.39952858337310302998322747387606478028741266952165137402620558657175193\
04`60.*^227*y^197 + 
    2.17717678865085561856767537194568304816454112812851741488805281335865469\
028`60.*^228*y^198 - 
    3.38740974013143378734118923626975500612982391079111071573649334492916578\
3638`60.*^229*y^199 + 
    5.27112424124051955872220360461117337700077588506603051835923806717128766\
884`60.*^230*y^200) + ls*(-33382.35465437803888506965298144893025522760976485\
086061602068966287753523598132295`60. - 8012.74027805706723104226804203200573\
148489366324553214064854705475398223888503909`60./y - 
    24521.7154940991102095255498109826845025555310164167713157641223717984128\
9406402457`60.*y - 246535.027485406579785190408783458562648665019000897732679\
67236578872628984426451295`60.*y^2 + 664076.189009693422432188430378018439401\
97286113614289288870501489328405805992415468`60.*y^3 - 
    6.20708216490305890696932964321274318343024626848429077652698351827430807\
657476393168`60.*^6*y^4 + 1.6991431316017154917633695571373153542889628104655\
11322709226363192856966036408394541`60.*^7*y^5 - 1.22053600457081541316727338\
02437730093685995684554720137202172860471971372798319297724`60.*^8*y^6 + 
    3.40716834339467939991526014489481902546230087591545569401692557670601212\
13305883649235`60.*^8*y^7 - 2.14598488860721341205575591384602680635508073438\
310269098958920915952484329717749393575`60.*^9*y^8 + 
    5.92974710814149681993286314195716724430590869580302818005499753397783685\
205296171620362`60.*^9*y^9 - 3.4261278076136024626743978011140546711413909194\
59845068757973694335820933931502012895072`60.*^10*y^10 + 
    7.82526452465192485604574714852521578063688884465481541367755464117964631\
4641746440179413`60.*^10*y^11 - 3.4021403624871522142595226027366672374632143\
126442433078148730453562087525687487937210987`60.*^11*y^12 - 
    1.05293308948628983021455375240806372050605502044460891659087136845731862\
798875247634987875`60.*^12*y^13 + 
    1.89993877812615778941843625281647890872567908968357175744832084779363518`\
60.*^13*y^14 - 
    2.82891977273093933341338567690129393981728355513072104107819945513437354`\
60.*^14*y^15 + 
    3.25127932456262676177354738027796075277291004928106718379375873704527485\
39`60.*^15*y^16 - 
    3.79539330343687944155815340257822408083552720122083767602234155223073280\
411`60.*^16*y^17 + 
    4.38255011025904311521668132096167182341598504880409049003557704462577564\
5243`60.*^17*y^18 - 5.1487452431208204863962583513793907926564373903503573521\
785444893297188560628`60.*^18*y^19 + 6.12428311939303955088372920119597718434\
692475717287762872638542759848208335145`60.*^19*y^20 - 
    7.39208717147632469969051961084704748826079110456639273576128684309035668\
2527607`60.*^20*y^21 + 9.0387911446615047183115001511192609413156521488513273\
748098317145108173232877495`60.*^21*y^22 - 1.11887965542819611223761192132763\
3776747027058130947077855858229510666857685522036`60.*^23*y^23 + 
    1.40064237935600769589907583639031220719404473897869480952855701864840836\
59478657682`60.*^24*y^24 - 1.771620462557784611451185758269977963231555457517\
79745641343301687417389749980999201`60.*^25*y^25 + 
    2.26235125166352372528988481600084216411862453142575694671453225236408129\
4795099474226`60.*^26*y^26 - 2.9146262859431899572627041757557849619859017481\
657131373328835936534342670207430481673`60.*^27*y^27 + 
    3.78579257308794535737495171510866146751490428840779269846450082883707172\
865103084039464`60.*^28*y^28 - 4.95482837708115289032545296578686158365357557\
7678475973574424479282449652457138700535422`60.*^29*y^29 + 
    6.53085516658948565966379921455440324369138150359532946221323221681607237\
75715289711575781`60.*^30*y^30 - 
    8.665131609882660690393769940095760938782446790758338405278538090182273`6\
0.*^31*y^31 + 
    1.15679799959989831051157572736247185941297407167714555035118074749372781`\
60.*^33*y^32 - 
    1.55327372803219322188964770387322117258931544181116002776655609783425896\
7`60.*^34*y^33 + 
    2.09697221373294608494006862336761273109160384699168548574549642856699142\
28`60.*^35*y^34 - 
    2.84545163540403247549409624356469121655800838813029856908337542844524425\
152`60.*^36*y^35 + 
    3.87967426383928873734146546430291239635530758883376674622681419714566409\
3687`60.*^37*y^36 - 5.3138248195278015027441231283339599982583723862873390106\
833455426602138686928`60.*^38*y^37 + 7.30935550403784799284444388129149252427\
453786013874779377928235015083590147188`60.*^39*y^38 - 
    1.00951173784731122353010193248449166869632496984505104866533357707161595\
28410204`60.*^41*y^39 + 1.399627150709194386088885129602006077941300739719445\
81516982121864027984419504299`60.*^42*y^40 - 1.947588700791996573324533466320\
120020150698755055686821828259380987950605870006051`60.*^43*y^41 + 
    2.71949025464630672217217976847653886624769737928463306651673270932174155\
2583132589`60.*^44*y^42 - 3.8098710867476975830265390742609634459398970777503\
6764629690747166371457748541924536`60.*^45*y^43 + 5.3542401964822990438077570\
37881252347891396274989517188147349997460227568524881781132`60.*^46*y^44 - 
    7.54722276821828697578002785882852047311463124850932649596054779738082808\
70863198737312`60.*^47*y^45 + 1.066889514843493870583149788894214362109678841\
767605280697134933511434497451226855147342`60.*^49*y^46 - 
    1.51230635226666796440837195718168095772183120712358288016902457852210860\
25360539430942899`60.*^50*y^47 + 
    2.149298818010903452320533139603298492565079821920305236562792203309495`6\
0.*^51*y^48 - 
    3.06226247339811105413500946442052996487888516092502774572735235305813939`\
60.*^52*y^49 + 
    4.37352378848142682271038012803963394113939289119894406314391102564307591\
2`60.*^53*y^50 - 
    6.26068228760121974684591848350734587949606063841059016367573430588686893\
2`60.*^54*y^51 + 
    8.98200055722520917252200341463752973370334682198617077639182634426507475\
026`60.*^55*y^52 - 1.29136261757146666003624231401925271921648402203875242241\
63283794172000645913`60.*^57*y^53 + 1.860422978167296793380757663945529673874\
60540651492081395611269383473531112699`60.*^58*y^54 - 
    2.68553090612239730452586433987028808000314617286952505706816548264642573\
9315038`60.*^59*y^55 + 3.8839359407817510965954547499686712137806083879454863\
838313729044767199336083471`60.*^60*y^56 - 5.62739739998381929798774851365394\
291532723484491990302939433134849031909232815454`60.*^61*y^57 + 
    8.16786417161554951212189599028594347297434057444538254938705286132305741\
3672333516`60.*^62*y^58 - 1.1875395226061734704099617592140198132757598282848\
8038419665620191400137015487697557`60.*^64*y^59 + 1.7294217213805297644663417\
4155067046389530866120637625508869081544894976180873058567`60.*^65*y^60 - 
    2.52256828320412431840867922028643953489277461034077617096704684679947890\
31012279967821`60.*^66*y^61 + 3.685116734824704386089375535448438037123710934\
47953413144648189164383372127735898375957`60.*^67*y^62 - 
    5.39143160125229003483614922414098615985519698397847540275236971974507577\
6195250355618791`60.*^68*y^63 + 
    7.899157352130416129248584028727846732947882740878047534921989543322617`6\
0.*^69*y^64 - 
    1.15894149382716044578521763060403502704067372150510140188077452893617199`\
60.*^71*y^65 + 
    1.70265841922849418008581674574194517007111979052193909830690970124854734\
8`60.*^72*y^66 - 
    2.50472974448120135772261316631101272709765979451473895308214729759630905\
73`60.*^73*y^67 + 
    3.68930371082950129591906374717558884920543101316240516346645473918927965\
632`60.*^74*y^68 - 
    5.44078756168858009684960827157416910353932946405841659359385249477890661\
8947`60.*^75*y^69 + 8.0333614222125327732715539767843688528766766174964309637\
979634484818513972298`60.*^76*y^70 - 1.18750665323864950947825745009025073541\
9299831963889845360962006814484560825589`60.*^78*y^71 + 
    1.75737188774399342137982399121372668754361623419917884565074697045771108\
4399606`60.*^79*y^72 - 2.6035531649710714434007930274030609590624794281953554\
3099707177520434129497582567`60.*^80*y^73 + 3.8612793552706653787716360117507\
05972949406171460124552957890913797513939489990422`60.*^81*y^74 - 
    5.73251732947633452732485335519095234673304471896597432766066189312858970\
59040898833`60.*^82*y^75 + 8.519160572878723523831861410985365693039344566035\
50232873388685355892783524829327207`60.*^83*y^76 - 
    1.26728380040115705640619341609276758715328009927639275788406063460987653\
98406888165839`60.*^85*y^77 + 1.886971968127344910685818039895031181072559268\
63546498537184037390295121824736593558254`60.*^86*y^78 - 
    2.81229430996267603878157684525338551312723471219476429355814616124035571\
8245985923010768`60.*^87*y^79 + 4.1951695940051556210920682095911749024279066\
595366065563132096676546309504276895180556997`60.*^88*y^80 - 
    6.2635677898904566804379161260592865183858361545803610244654105933146923`\
60.*^89*y^81 + 
    9.35983062927304280522941616689047549812091008877428976315562647487627626`\
60.*^90*y^82 - 
    1.39984174880397260328756315267315701626190824870021873113139839049611355\
25`60.*^92*y^83 + 
    2.09529785694142130916446232212243531405167042175666613290855087114905595\
832`60.*^93*y^84 - 
    3.13877310426491235808383709603855354654186285895042740095149704867773003\
0615`60.*^94*y^85 + 4.7055799741532034081884526637073264370247776093333078845\
181521026068537586073`60.*^95*y^86 - 7.05988333104745570506010229328852232001\
720548570874826905851746548541415337896`60.*^96*y^87 + 
    1.05999872091342520174682532247172621037540915786834393964626230676224249\
10602604`60.*^98*y^88 - 1.592682460111050833330650020132503152746142307437970\
59285605293305445410316031519`60.*^99*y^89 + 2.394759648065549636348992125134\
429371032889080631010925748767708056351664294048559`60.*^100*y^90 - 
    3.60326849359352653617390232627575018761438250871607347156378423812626529\
20416886227`60.*^101*y^91 + 5.42533532034916631329213302424044700225000028221\
108853276552842636363220327172956372`60.*^102*y^92 - 
    8.17420161944184898244256145881043974990614260212002942795963620870423787\
1855930055332`60.*^103*y^93 + 1.232385685040839323089743425003949505945774282\
9572580057096227455778409774818882350849`60.*^105*y^94 - 
    1.85919278917339447840893998488492866037623911365555107507183776927211873\
0068506213775421`60.*^106*y^95 + 2.806550262297842207188980212333743334180867\
6754131384459995928214660794183364268032127508`60.*^107*y^96 - 
    4.239221988017340754472013479773953101101335256806609431415080445178884`6\
0.*^108*y^97 + 
    6.407062013483765499578668272700737624201114817414139230501922559538599`6\
0.*^109*y^98 - 
    9.68915261043640496444099097050340987101092460917597412450170352206520382`\
60.*^110*y^99 + 
    1.46609325392827362953526839756584686185987689169136342806675653423982349\
39`60.*^112*y^100 - 
    2.21963370319129615724112604746443644067521947383475514672047787052584955\
183`60.*^113*y^101 + 
    3.36232800612748107017594629538715383691118934595195456069726808123755497\
2407`60.*^114*y^102 - 5.09604410423712810477036199361115687236223521229097617\
81686729190540734956876`60.*^115*y^103 + 7.7278027665997640668875953735235680\
3492026954914786844561378535158405543220553`60.*^116*y^104 - 
    1.17247659926865479010938162871149406513819719903695218389600411640743812\
22872765`60.*^118*y^105 + 1.7798086829530481260202010176229979419812625446697\
1001233029342805476442775781799`60.*^119*y^106 - 2.70308215152002180851143422\
1857055698189616091190351366924700788285339795550182019`60.*^120*y^107 + 
    4.10731372458421564553023290486057464100507113294948438754526096758673564\
25995805137`60.*^121*y^108 - 6.2440338867438490926801392248749432859680454452\
5116004215758976433914777945940362846`60.*^122*y^109 + 
    9.49680488458034862839624239466763180151768407517754734124662263232857920\
8092079584524`60.*^123*y^110 - 1.44507677050391659944360785015846456907456295\
645669531293505588273968306314158757873213`60.*^125*y^111 + 
    2.19989431920469112357902423420227461295784653915955620238452513996512531\
5914339068394621`60.*^126*y^112 - 3.35047716456207872490172845138255633346099\
35863323882771958503768553454608251192688650101`60.*^127*y^113 + 
    5.1050734939222137321643960412139376332824850899021551790032355834570381`\
60.*^128*y^114 - 
    7.78187885172994798427258187517367110039379633810167211199182829966779508`\
60.*^129*y^115 + 
    1.18672690578283942930877258199174705438511000014219700626618256684477652\
42`60.*^131*y^116 - 
    1.81049687995426191993326758301579099043511052871093366219662011980554280\
831`60.*^132*y^117 + 
    2.76326371806451206645387800315043809472756878611843074940450284458136402\
9985`60.*^133*y^118 - 4.21911559435866060405707283480909392702765531510970044\
34061508727597231366967`60.*^134*y^119 + 6.4445426083153840117601706836198770\
4461337606702586291116433049436674507928788`60.*^135*y^120 - 
    9.84762459817139786103231223401484109185516393403440638039636243037527890\
5660569`60.*^136*y^121 + 1.50534753434794569543966603057743311451410317895095\
843412887623099743943791225146`60.*^138*y^122 - 2.301999569459497134524454899\
125497505362053390625251976329669902307605307478271435`60.*^139*y^123 + 
    3.52155280156939421725811118603632690163835249072667621875086941899979855\
28806549997`60.*^140*y^124 - 5.3891599340826848588246262991911024928325007729\
8907681230713117361805790441227901111`60.*^141*y^125 + 
    8.25017767969945448657086246688408612567697425110099687306062373891157943\
721235537483`60.*^142*y^126 - 1.263451030703356025629914164514134045519936298\
52149685960475836622744663304209206185353`60.*^144*y^127 + 
    1.93554819184587984170395737134027491604681054577410995441558400766912025\
6735205064062293`60.*^145*y^128 - 2.96618110241008198396383314085235379322303\
41521660712569797387787932621557744801616719916`60.*^146*y^129 + 
    4.5471274849533282228046416713452888652878394573059439036961377534934368`\
60.*^147*y^130 - 
    6.97300754370890408599226288466750044514887054357312084802848896539325777`\
60.*^148*y^131 + 
    1.06965684657177147161251442838729628410672562270618723380011419477131725\
58`60.*^150*y^132 - 
    1.64137569898529084074709408094868508043814757877068663804111235279022774\
272`60.*^151*y^133 + 
    2.51946659112097005336604196105030937878575108114202935555578980449704575\
3531`60.*^152*y^134 - 3.86851453748345614843532631875630621532370820803749317\
10945978505091250692135`60.*^153*y^135 + 5.9417295149987758764638982421490341\
3623510112122143417701414644748159680269514`60.*^154*y^136 - 
    9.12877644053943763254744483178414846460832605756582317611681933434789243\
883194`60.*^155*y^137 + 1.402947414871283493188276787364373382877130046051393\
19557489742452798391886075233`60.*^157*y^138 - 2.1567383577767997996616615082\
14006028334781338248399393439455024029597449641635051`60.*^158*y^139 + 
    3.31649189225214378066528985997197434665009853480345276781259600428688554\
4827905075`60.*^159*y^140 - 5.10133713798135315243380066145816899359991487852\
326667693827117663676097440587399497`60.*^160*y^141 + 
    7.84893911152421741230462248333800543296958277443308323534836013091957517\
4024209414599`60.*^161*y^142 - 1.20797519849337283902841019059629198052562474\
113955831872136027714383972558074594164079`60.*^163*y^143 + 
    1.85961701703178619303693263150700844971088061898122507166315182269876915\
3632788978637431`60.*^164*y^144 - 2.86355672088980954115920339750592447733204\
42318063498932916006914204052340172183429338943`60.*^165*y^145 + 
    4.410656483366625472951338452076244561098000744871521639729758596517604`6\
0.*^166*y^146 - 
    6.7953880448682919493273455493546148952577885441744206716119667036768454`\
60.*^167*y^147 + 
    1.04721853212858705975913604257106009991045910930458227729670137715423302\
2`60.*^169*y^148 - 
    1.61425033978195177962089245452061791754913561476980201278122693487090916\
15`60.*^170*y^149 + 
    2.48893453877802959986153967942646848999212331976001140843208368087072765\
651`60.*^171*y^150 - 
    3.83851836976643679078533606908605457872622204711208675392357484550931504\
9505`60.*^172*y^151 + 5.92133869120748735465341161751574584851837600867302307\
27032364780162373273773`60.*^173*y^152 - 9.1365221326331505144964897960960194\
0157561960223793755928610943731150271367702`60.*^174*y^153 + 
    1.41008493404938034637975226098421281158627097650848111047283230933399260\
93325044`60.*^176*y^154 - 2.1767654750450087353175174454272060194433926002646\
6763569494277382424906024627471`60.*^177*y^155 + 3.36107879429293019673773206\
0737494946716119815494647028478441992642920712445648038`60.*^178*y^156 - 
    5.19092956640980532890943300270798657298397890510594994983734448398387054\
9584175383`60.*^179*y^157 + 8.01880581486962857793606617475628616485964397334\
653627038933952194251288984147441666`60.*^180*y^158 - 
    1.23899949254950231903136976896644853086726286530583563956694322385492720\
20607763152436`60.*^182*y^159 + 1.9148211183975583144041338970372592415191016\
4072568485773988634464167034934920180251314`60.*^183*y^160 - 
    2.95991838955492112812559419229239420091637605623825745123863071600237761\
8484948674598351`60.*^184*y^161 + 
    4.576405888246940921629906965701057645275628798268784902567365888457383`6\
0.*^185*y^162 - 
    7.0771996812841465334620677345231746293487020646812131937233100412769561`\
60.*^186*y^163 + 
    1.09468544374370258801913065582228370094161794936068483084512447562277583\
8`60.*^188*y^164 - 
    1.69358541133781321209821930048024661597182583160567757328709478998495886\
17`60.*^189*y^165 + 
    2.62067785179341326663511329675174542808497687808453132748988293174995132\
755`60.*^190*y^166 - 
    4.05609270841726785167409526860625304080458793064743979437852137317978483\
8083`60.*^191*y^167 + 
    6.27897499690972742435903131650621083797824131617087788020658354279417431\
643`60.*^192*y^168 - 9.721991689494067933265449150316745200054084133090114842\
59473096154899215651591`60.*^193*y^169 + 1.5055886484073630924052184097950250\
617520321553546912668519723392935600797341618`60.*^195*y^170 - 
    2.33206694654072505304883071219202375644808628306034707105881414655521264\
558346882`60.*^196*y^171 + 3.612919707240440319047308052514147208295871238315\
466823563270066655826103302047979`60.*^197*y^172 - 
    5.59831404526057390027475249784146381629055730097540576890089850356914375\
13722527002`60.*^198*y^173 + 8.6763469026064850789184896537322161063288144247\
1147899285097635043786431634856697164`60.*^199*y^174 - 
    1.34491962689547810471902448570515029442659473933832989146973320745709891\
61145061741504`60.*^201*y^175 + 2.0851370880947216907035476872820893672240364\
6640215581804296057587721610180458758137669`60.*^202*y^176 - 
    3.23333611944199210791393462030032466734242150470361956644121371680900831\
2157215850237645`60.*^203*y^177 + 5.01469091083369734585386925278566544981754\
66622011043234311119777657451171880970932276658`60.*^204*y^178 - 
    7.7788194605383622331144067070469669737714531689307788644308275734773504`\
60.*^205*y^179 + 
    1.20686464969042702024806302885504864159733083431826847781860463920624937\
9`60.*^207*y^180 - 
    1.87274201213220824570075793047691722971972714429320175188320898847158596\
64`60.*^208*y^181 + 
    2.90650467900615391855237620770056089857124417464362488450941552086209830\
121`60.*^209*y^182 - 
    4.51166633594582617286329598870483213260902470995671723322573020522895961\
7473`60.*^210*y^183 + 
    7.00446542266858726465679924016079252667020481069315806764760810595527297\
3399`60.*^211*y^184 - 1.08763783611291605949021414774921842944212090947434531\
2551542637924270293842224`60.*^213*y^185 + 1.68913412037181212537328514544949\
00065822468064032625886017022539795787011011987`60.*^214*y^186 - 
    2.62369723658347755967893397211709370080333506778710664328969709850826369\
484274591`60.*^215*y^187 + 4.075982477182569639182574001881138971024695612338\
546034333094084683285723081032467`60.*^216*y^188 - 
    6.33314118139268977171896934169144013396714606460428428461783832133240158\
19767800156`60.*^217*y^189 + 9.8417782907272392402288610608599222966650589434\
2090866593053530192419805024473843317`60.*^218*y^190 - 
    1.52965967578133723000008536390514534856710040602243479725550203499743288\
09109740100495`60.*^220*y^191 + 2.3778376009675124497232739115780447418147008\
3164696611115727161905209113149381028469985`60.*^221*y^192 - 
    3.69687701373527523028293086939768385655830581460717162042690379767035119\
4337679886513915`60.*^222*y^193 + 5.74847405712426768535601075714809595035061\
01119466973873600510497954413282116945471978288`60.*^223*y^194 - 
    8.9399324917614180116937279634643773468477153517357641007278021624707263`\
60.*^224*y^195 + 
    1.39052670664285936566667783029477089135612926287713540350139337821800517`\
60.*^226*y^196 - 
    2.16315286881809142318878376754958191095023538864734927758280111806553044\
78`60.*^227*y^197 + 
    3.36555918741357145734422398397945202638325107968656417974027206976825220\
977`60.*^228*y^198 - 
    5.23707468030434360764616474858794316518832910338077718229691005012203476\
6125`60.*^229*y^199 + 8.15044263569973585661410367463325280889829925989686750\
14409043047570562509061`60.*^230*y^200)}


==> anc/A_numexpan_CA2CF1_s0.m <==
{9963.71686472495793469875921454802976341225238278211479566402153123358890121\
112166`60.*y - 207.3920966184851307626612631329414618747760577940385131963130\
3961808739928857434`60.*y^2 - 79.83179434432687502624681755585074465505191975\
802476065268980215776265829677653`60.*y^3 - 22.866872934860511370958919440028\
96315197760568307808875458089871478524761685176`60.*y^4 - 
  6.2277148320332155696346818731368023055765478911594053125109681158618310695\
0202`60.*y^5 - 1.650144274031556190595649954683973595630547110720441545485973\
63067949966002726`60.*y^6 - 0.43013721490615200194096192098479883856169016748\
460035755558505808357019657647`60.*y^7 - 0.1109572159415368891226802000704021\
0155984297825391870881416005113655556073647`60.*y^8 - 
  0.0284210147488198241997942236562725181384752411992628327870936450336680262\
182`60.*y^9 - 0.0072436414365226701366275898392011049478047253203646044986220\
6573540776159754`60.*y^10 - 0.00183943855309687589880098911757839964056102821\
173418543646941134094158948572`60.*y^11 - 0.000465814538033979093634328843146\
02054421734383283355177876112232264150971605`60.*y^12 - 
  0.0001177094096814465174752488727147497088318356313546978727198981017380227\
3143`60.*y^13 - 0.00002969440638596186917726181788573626829435045918944318490\
415831718748878737`60.*y^14 - 
  7.4807882705512745414302187616607651580720285751028381885355534247525565`60.\
*^-6*y^15 - 
  1.88251298405295938637052863911734140442837896247710181151686965867336503`6\
0.*^-6*y^16 - 
  4.7329303355534828142102819168318887616790782742658112622260893308938052`60.\
*^-7*y^17 - 
  1.1890200676003023093107645018601347751846413767701894685763229237917741`60.\
*^-7*y^18 - 2.985156800322940940930688684739764862332038411452615542143625951\
4711660299161374597438745`60.*^-8*y^19 - 7.4904134727185340263120797045575126\
84057963778186818492583109891515753542523218131378032`60.*^-9*y^20 - 
  1.8786207649013948128793020109271708570112692217329094580705148322325058186\
49748041928569`60.*^-9*y^21 - 4.709719959815335477887636470240794631482898399\
89225143281473918492853871832038960421469`60.*^-10*y^22 - 
  1.1803121800805522565436478748281784822279442914809130865248958721331702100\
9357950296677`60.*^-10*y^23 - 2.957085918756677882036323820998902218546411496\
1157607532804714022330202200344821776828`60.*^-11*y^24 - 
  7.4064930077566042716524237441601663772011476110649124657835999664795392842\
27987391532`60.*^-12*y^25 - 1.85462798997104901838902533626241083461905905596\
3524657326194802662640412989389138728`60.*^-12*y^26 - 
  4.6431038643483235401509140728394539713243763347001705911434263770786943136\
9215958104`60.*^-13*y^27 - 1.162191228624645461323595961877378426102551288967\
30669759217498104642256242498947117`60.*^-13*y^28 - 
  2.9085277847057980623679310512049818603990308427076582303185369218127647342\
454801044`60.*^-14*y^29 - 7.2778471914230646987689172141897115140013329081901\
27546551566173109693678587229864`60.*^-15*y^30 - 
  1.8208468860683991165661770767561114914088450789204548467782805335549606768\
47740064`60.*^-15*y^31 - 4.55502287237969011288625322293090146625732838804773\
495689772621941306435484707748`60.*^-16*y^32 - 1.1393561257834392943333671091\
6513741023256429612621254476009237105391950248517934`60.*^-16*y^33 - 
  2.8496056964145753015941015829464082732087694474502951713620522463864780437\
458619`60.*^-17*y^34 - 7.1264039109784457478665532143299261224513165766965159\
26689979329536969244755327`60.*^-18*y^35 - 1.78205076070846293331101600276597\
620218341877701680464337513579104906839663454`60.*^-18*y^36 - 
  4.4559148337937984612724140051500924185214653212553922721090881221419406682\
9269`60.*^-19*y^37 - 1.114098860531333064984051144054527708365861527105715736\
88923158984499029063995`60.*^-19*y^38 - 2.78537186393007695201067317124819303\
16676165816401912083298259636113384561784`60.*^-20*y^39 - 
  6.9633392460560522959793183636893400720124111859655517717016622547413702204\
12`60.*^-21*y^40 - 
  1.7407200089326702855697034129986970068957363754376016447900441573595608862\
11`60.*^-21*y^41 - 
  4.3513014143702096830725689000252419948165360271274471537865100995025374158\
8`60.*^-22*y^42 - 
  1.0876520864002687874249359202637595620489811003849036633924429900561122770\
9`60.*^-22*y^43 - 
  2.7185852463921917536636940423370043342374002741075452622691561381950621608`\
60.*^-23*y^44 - 
  6.794843350560796715101431290465754987720778452093974118181741576725704177`\
60.*^-24*y^45 - 
  1.698246614566258159604996724050371683078324727663266458527988794504397976`\
60.*^-24*y^46 - 
  4.24431931706585671486120466691479028140396796820456479817541411754622308`6\
0.*^-25*y^47 - 
  1.0607239995472897993640784548988594572463630722838260801999970261813088`60.\
*^-25*y^48 - 
  2.6508476620421910291170029971112925112174407299805993219334863014086672`60.\
*^-26*y^49 - 
  6.624545286908674228056603014267565724540090866907926584368226431903028`60.\
*^-27*y^50 - 1.65545403713348338889518968978180517550491232060785828025240734\
16011507422465014261217379`60.*^-27*y^51 - 4.13683967380188926944590865840344\
5354188639086349911629907166827650005904576510928365461`60.*^-28*y^52 - 
  1.0337403266421164343878458019886072084472990701949477470362580260718283195\
19791517753825`60.*^-28*y^53 - 2.58312889144757933483624831743600632509978706\
393842575597952880497179958928343124214885`60.*^-29*y^54 - 
  6.4546565488567466723736235437348033443221811298473996707918299883043212280\
619093042927`60.*^-30*y^55 - 1.6128470800664547539510781745584117148259177059\
032346899311415891582891342424318651675`60.*^-30*y^56 - 
  4.0300157756163966299642224873429523409284420664123189010127586883832322132\
70637144747`60.*^-31*y^57 - 1.00696475664986514194739324224220179623663451515\
7956531376911087604918512400028522865`60.*^-31*y^58 - 
  2.5160322413788510605592666203052181318843215001675718982977213884647119617\
3184943884`60.*^-32*y^59 - 6.286558266360957128046437483953300773321775490640\
5240798331476837299802524146601426`60.*^-33*y^60 - 
  1.5707420714178020947644330452689311852592297864414489122579753631267199126\
81162025`60.*^-33*y^61 - 3.92457239868497226505014849469491261867552490526712\
4835117877438022051412354997144`60.*^-34*y^62 - 
  9.8056339680510067404965310775453860259919977608122248815907992268976580222\
8963454`60.*^-35*y^63 - 2.449938467037351797259923774394751145227119931040777\
97690426506549630655916018045`60.*^-35*y^64 - 6.12112326697786796757412617418\
50423464922213241610697639102383663307661402794548`60.*^-36*y^65 - 
  1.5293390835051290589094291477315398795553871250246904207218180012093472418\
272326`60.*^-36*y^66 - 3.8209680750033127619302989873001753021475468966172875\
01836288180913793693060248`60.*^-37*y^67 - 9.54641303249443480762844305525905\
672861643114262980670347980218232132681797596`60.*^-38*y^68 - 
  2.3850881618441989263462039667052487006652868583691493429554900186134340026\
4588`60.*^-38*y^69 - 
  5.9589022232081497686337096298581446297826940290807319738809819470721299853\
5`60.*^-39*y^70 - 1.488764061578257458760912418395499487059092954377220753407\
6822585043771567393`60.*^-39*y^71 - 
  3.7194905933485827160107579803347954893143074169330279738675628982373837294\
31`60.*^-40*y^72 - 
  9.2926416406917441115995532967182584227606412792031948718035587979477465750\
1`60.*^-41*y^73 - 
  2.3216310622684994600272546855341352390558196267463272839431491265625343349\
9`60.*^-41*y^74 - 
  5.8002359297024252164972401036748267866487679723348336240970590258773375684`\
59.235758922751934*^-42*y^75 - 
  1.44909442757184876753601995078061853829846775876932781946266134383460232`5\
8.34975886427196*^-42*y^76 - 
  3.620315465321695069709755879262684321552952037423311595001857633031460409`\
57.4635285917492*^-43*y^77 - 
  9.04471667436149100175746419358572410974773903880346116783426262197823156`5\
6.57707418196168*^-44*y^78 - 
  2.25965665235882186948983343014834888534446190659654097827664254901634511`5\
5.69040147480085*^-44*y^79 - 
  5.645325453460731691272407344490494836443006957962181594842588363844085`54.\
80351608541338*^-45*y^80 - 
  1.410375178494831383012557881200202141885711409931272252936739115615412`53.\
91642341557507*^-45*y^81 - 
  3.523542910631687516089065636922796923453103031372136978603555267622416`53.\
029128664354566*^-46*y^82 - 
  8.80286008127502968578896281024556046590540797125030069530646272556421`52.1\
41636838119496*^-47*y^83 - 
  2.19921374927488461166389152612504761531772070429516328208115076219343`51.2\
5395275993287*^-47*y^84 - 
  5.494277274091942143239240814561360218307046723901583067479837245237`50.366\
08107838407*^-48*y^85 - 
  1.3726293005676197049436236887777303307104587021314017918470718754412`49.47\
8026275894536*^-48*y^86 - 
  3.429221906204891217477073659093242782227435639805899462023889154492`48.589\
792676535296*^-49*y^87 - 
  8.56717446281076111438177754960922746379683233471838569003450060228`47.7013\
8445339031*^-50*y^88 - 
  2.14032336343450272087907611314340698267551488951960647918627796086`46.8128\
05635497064*^-50*y^89 - 
  5.3471330615358294507984848763804183726606029781551024523958069379`45.92406\
0114393086*^-51*y^90 - 
  1.3358646700629472790126780068909415566601266343072641364815973692`45.03515\
165029477*^-51*y^91 - 
  3.337366191557172773103102830604173338162786664252950774262505176`44.146083\
877933464*^-52*y^92 - 
  8.33768022503007067391859169755259644136539060906680482500186154`43.2568603\
12070856*^-53*y^93 - 
  2.08298732845488822310452410781509265297748959440609313856828188`42.3674843\
52714975*^-53*y^94 - 
  5.2038897376108828539306304650851473450550489139862933499687142`41.47795929\
0055814*^-54*y^95 - 
  1.3000787202308777438529627419173789422141371977410719233620955`40.58828830\
9138704*^-54*y^96 - 
  3.247965132973549978617800064623221723788887934962125182343709`39.698474494\
291695*^-55*y^97 - 
  8.11434088639615188853481486004458597073072487992767344697921`38.8085208333\
22675*^-56*y^98 - 
  2.02719420030341792894906516410299019263284039684130110735863`37.9184302215\
00074*^-56*y^99, 110936.26671420756049953615585869290841448962097536182590149\
501960668106848422631336`60. - 31471.2478842861321953455726749777846672920297\
485727934727941697698226210147546937`60.*y - 373.2586924840115266862785318626\
0712474407194216706303984027052294556364501712211`60.*y^2 - 
  89.617930036699679231317377960531881561350295544955845988791661260299461615\
90292`60.*y^3 - 24.4326539893675761178915683908687497430457316220300277698894\
6151207465216977358`60.*y^4 - 6.482021268127597589212154372703978323840369668\
04146889937444935836042461105092`60.*y^5 - 1.69245906662302847877624710440102\
08210639569934846352110819616082311938477655`60.*y^6 - 
  0.4373861239965118382499363589313107021441549124173216643098767996051288522\
5883`60.*y^7 - 0.112235825671455708202783678612401778968101096961733475474993\
21732321048059073`60.*y^8 - 0.02865323944617143114022329688811435355648379903\
836711805500901242599508671049`60.*y^9 - 0.0072871262321291679173721904709695\
2129437632004620377453325984291059719078539`60.*y^10 - 
  0.0018478547148550577306893384811010891256980175037028723529541392883598706\
907`60.*y^11 - 0.000467503397652053532156064057445243907599611697484753547328\
95387213152832189`60.*y^12 - 0.0001180617435880612849866624182304314259844383\
8738159868255441291261760856491`60.*y^13 - 0.00002977091503486704445892210004\
474343422065257438700435738085242096392120843`60.*y^14 - 
  7.49806131865302250630515383855278236668511593952501208012880310578907205`6\
0.*^-6*y^15 - 
  1.88655309361919455688220052312256753597881066054698721897087195090148025`6\
0.*^-6*y^16 - 
  4.7426684744085024802627365195858502626993160720546792768899210174838233`60.\
*^-7*y^17 - 
  1.1914242785906093736458707543883177419484771487961155865901744692449287`60.\
*^-7*y^18 - 2.991200499483295905385629686098369511063835183668769281504376034\
1769396287861338210719051`60.*^-8*y^19 - 7.5058025288345448097693110136539364\
97529130000382646291269795863665611827753577963444902`60.*^-9*y^20 - 
  1.8825733184977563107815197198906485736351290548747586658431695815182112127\
02850524608098`60.*^-9*y^21 - 4.719927203387249336750211394202661311266345576\
78282409070850726128193039000821242234416`60.*^-10*y^22 - 
  1.1829563227061542203158093373870278721273956626692660139533876398603845301\
295104961044`60.*^-10*y^23 - 2.9639452943065913618911521367241580333043973188\
923881047719211109400840894347271035602`60.*^-11*y^24 - 
  7.4242925919906206587556288541464451892156849791209414640642433200630615805\
77622199923`60.*^-12*y^25 - 1.85924464370289041409864698653922595321604711102\
7582338628021294589985870262820215913`60.*^-12*y^26 - 
  4.6550663364265982940898972693829222041503654177936647325378784190248128666\
8018752832`60.*^-13*y^27 - 1.165286917432392376096630291334633862098433900330\
56685727242711688428825326851264445`60.*^-13*y^28 - 
  2.9165272341139201693680240534177077889935903143167351046255667400215280958\
314115799`60.*^-14*y^29 - 7.2984863585250964606727233568430418373547889821161\
2304664309230717726306106125111`60.*^-15*y^30 - 
  1.8261635929888122848561251569234842693156713691088656685430139798767311694\
95202362`60.*^-15*y^31 - 4.56869759181264876945840921166122050788389941524942\
615750774109809331623873079728`60.*^-16*y^32 - 1.1428679857977678916484288686\
7859951353896346340183899801672935085079067206821808`60.*^-16*y^33 - 
  2.8586115297669495664854840989370891819075217130350214709906292881050937689\
393809`60.*^-17*y^34 - 7.1494664661649636353817232792718062979062667566699255\
13878634041534258875729772`60.*^-18*y^35 - 1.78794894847232714979819163851519\
7545755112144922030219488595174144558662955211`60.*^-18*y^36 - 
  4.4709805189867774806799890270096872939780883085813337123616714549424207595\
2276`60.*^-19*y^37 - 1.117942560612667431129086513136979860691988714300756733\
68984600099084253306304`60.*^-19*y^38 - 2.79516745686059432632436650177071220\
11788502220782660715335783063576695239641`60.*^-20*y^39 - 
  6.9882772501377511758608958435338884675943370334465765047513817548244970633\
27`60.*^-21*y^40 - 
  1.7470626486092924358848800915476247154623509688664832560598571868623527322\
79`60.*^-21*y^41 - 
  4.3674183285827882865693735103200043553998176865964244034500835807872955251\
4`60.*^-22*y^42 - 
  1.0917439561709589565810913393212532087104045163877496233435026441825555520\
8`60.*^-22*y^43 - 
  2.7289656146021788585574874799475328118193896542219992337302191698254428164`\
60.*^-23*y^44 - 
  6.821156706615963440475235249342624928592091914250934143011815677467356713`\
60.*^-24*y^45 - 
  1.704912107739519012430596198017459928622698893812989977132667744364884481`\
60.*^-24*y^46 - 
  4.26119259886783824029076153036290504085205138334297126927970295625438605`6\
0.*^-25*y^47 - 
  1.06499269756441907597509230801695602533689483882305602767056113649295575`6\
0.*^-25*y^48 - 
  2.661640510366380408910077385849501831399860566568257817113625780953455`60.\
*^-26*y^49 - 
  6.65181851393310499090832747098804815137108944559087959847544852609487`60.*^\
-27*y^50 - 1.6623423171291842233518280451380871156542522221090837679427990521\
10592360704488677451933`60.*^-27*y^51 - 4.15422856524295941582560746909580620\
9687921197124419746172470316279134971322491455366287`60.*^-28*y^52 - 
  1.0381279765854267014992131032172573398511465146007912342175831476544710009\
58720520989419`60.*^-28*y^53 - 2.59419518835758649737922313836752338415516125\
31476231142208252863495741757044250921282`60.*^-29*y^54 - 
  6.4825558593360472573688922823758211220604338219720647775773220925823597353\
421877385432`60.*^-30*y^55 - 1.6198780501499163354144063483708480236430101262\
922324810317581151646544047630984088186`60.*^-30*y^56 - 
  4.0477281517421401347231278854922093084842651504221981747533785518796527984\
84570561791`60.*^-31*y^57 - 1.01142528967653426845006424644673815794964707614\
4353805167296021369139592835182986984`60.*^-31*y^58 - 
  2.5272615508650809823577104875895427301099733433938733715401504993491597300\
792385224`60.*^-32*y^59 - 6.3148189839689360533563258539231564001635491078478\
71440335472844730608427885934511`60.*^-33*y^60 - 
  1.5778523098651004418505844551911401033397293171178407552944079765887367050\
604380504`60.*^-33*y^61 - 3.9424563118105381192046058607489339659296195630882\
68918564713291581057905090270226`60.*^-34*y^62 - 
  9.8506041343326076400123391020106910450897884510352379315102719659903666574\
3388358`60.*^-35*y^63 - 2.461243602218319447335926349220017932812937276650103\
81830969275155159136094479971`60.*^-35*y^64 - 6.14953657283387899425363438409\
21669818571776380493976192175792224382716783486092`60.*^-36*y^65 - 
  1.5364785802704228668472416354727007516095366787421156918286733500271342012\
368394`60.*^-36*y^66 - 3.8389037633163628743679157793596572127222956968047592\
26027760698720698518997187`60.*^-37*y^67 - 9.59146124970363536753834876631424\
351310664856059535563932149827808311503422214`60.*^-38*y^68 - 
  2.3964004515842445929563547378242348063403562715450256191603624841778549807\
3053`60.*^-38*y^69 - 5.987303690467015374836902470717615957472687519221393118\
0594165236214343848126`60.*^-39*y^70 - 1.495893447829632952630592228753656166\
0031315329256131959064399941599422087064`60.*^-39*y^71 - 
  3.7373837999111351758398507090885881489621839248812744232130603536538123928\
25`59.925120356801074*^-40*y^72 - 
  9.3375422490931598477243595221398220792550269209806287889004695280283721553\
3`59.03293396160364*^-41*y^73 - 
  2.3328964842684001741242557999367804308207921113481791217995922740055212107\
5`58.140605672416115*^-41*y^74 - 
  5.8284962376853315430466572268841688369363060874360626823270107664164486259`\
57.24813903517374*^-42*y^75 - 
  1.4561827479451748272392944273305235292554132971341339796884759269940590428`\
56.35553746792834*^-42*y^76 - 
  3.638092097768703568380464468247792477063456619626626528299560510778010186`\
55.46280426673164*^-43*y^77 - 
  9.08929234622522863661027199982230588411537984588413786634062895596036495`5\
4.569942611198925*^-44*y^78 - 
  2.27083276997085985669645939654070660232163675729005488031958981758261637`5\
3.67695556977196*^-44*y^79 - 
  5.6733430564098267005880083056182188552277226787104715138007180268152431`52\
.783846104699656*^-45*y^80 - 
  1.4173981370666912028635282764546081643578632403019501542371418384905316`51\
.89061707675306*^-45*y^81 - 
  3.541144845687559081047940824066005373017184348905877654947556727545879`50.\
997271249690684*^-46*y^82 - 
  8.84697178758069371134756175475286985157721000698144995245310047457504`50.1\
0381129448923*^-47*y^83 - 
  2.21026731241594882798568611893265192452486915742246949791153410451932`49.2\
10239793353196*^-47*y^84 - 
  5.5219726651502840849851797837199230402456199068679540962996393340761`48.31\
655924351697*^-48*y^85 - 
  1.3795678894796560397525627106699909144845939139083902185297519661785`47.42\
2772060851464*^-48*y^86 - 
  3.446603710998896424943245551065362984700127308089994348301826730493`46.528\
88058328645*^-49*y^87 - 
  8.61071363435858215890082141363981819852309368662081177556781538996`45.6348\
8707405973*^-50*y^88 - 
  2.15122843431049572048238450781372238932112360808654883385428940332`44.7407\
9372480299*^-50*y^89 - 
  5.3744442910009082722545939404732808552403944759694961182160883194`43.84660\
2658473856*^-51*y^90 - 
  1.3427040977423584618697366976312695753348171828320073158366711654`42.95231\
593214269*^-51*y^91 - 
  3.354492560224799317887063518064955354018026591919642308810536016`42.057935\
53964291*^-52*y^92 - 
  8.38056262066120537869099699210798254961751249002837133407266842`41.1634634\
14092035*^-53*y^93 - 
  2.09372381458531407158586457936971176073438262861663245921235107`40.2689014\
3029091*^-53*y^94 - 
  5.2307689027463887948342815036530900095171042236114455950255391`39.37425140\
7008124*^-54*y^95 - 
  1.3068075713234538582571395156093475258929167658917271594868951`38.47951510\
915575*^-54*y^96 - 
  3.264808875817326896530239197685309944988417891302890865393801`37.584694249\
862316*^-55*y^97 - 
  8.15650177879268106357701905689926441228720605673794918917586`36.6897904924\
4902*^-56*y^98 - 
  2.03774670171280808690854259217649910161163307794607561553959`35.7948054523\
13994*^-56*y^99}


==> anc/A_numexpan_CA2CF1_s12.m <==
{(115890.43371421953941153101364877380562368700316796720952635853337280458638\
555155941`60.148915093984094 + 9965.92959897684220372458207364257464057662197\
059508037110003853646770245575115725`59.08338532070667*I) - 
  (9898.960173268501425044422258076903909975180139616168199609317256585105351\
61490435`60.124993810258985 - 3495.814802799469111946371418127048814875082912\
36482765041375673496618565730944291`59.67295265033596*I)*y + 
  (333.3276979504681767836527894027357426133988860617640780560792730974506696\
7116974`60.15035457738943 + 9.06158806244376553768276200299587662286715413584\
900547839365448413334253755719`58.584687489790184*I)*y^2 + 
  (15.46592573419210883685434471587204805099219508728083944690145037036168660\
139795`60.14524226390346 - 2.424702121726262200261236688443739368304555907431\
1198746672191402525533415313`59.34052473598467*I)*y^3 + 
  (1.387552894553305060312398942496041488367821623140629829514489866572096788\
24221`60.14747332022025 + 0.1647978701473383531416089939432654532421035656001\
0090668683580029566888237379`59.22217536704209*I)*y^4 + 
  (0.160612898996624081582195646402095268345700150775540792856181293661813415\
32613`60.130391508054416 + 0.050048879030870234934648695529586219336312746273\
04890839562530524686453908956`59.624005441868015*I)*y^5 + 
  (0.020146466543675716781789448686466397920993206333733577914861065697345106\
92859`60.11853621748298 + 0.0080248746729281329835701255513056398385297272866\
8579451672595104991989505927`59.71877558914878*I)*y^6 + 
  (0.002585427117641746732300734884578975137826262637307170110741437190476667\
8752`60.11427280571282 + 0.00110188290414988171711001089041318225121675387632\
256880468211800439019628714`59.74387595103823*I)*y^7 + 
  (0.000333132617220776317355389206119844785849484765401928672937357065944177\
81271`60.11437933608735 + 0.0001417510665205852700783969515018201647509883102\
9984309027487489004089849348`59.743288514437474*I)*y^8 + 
  (0.000042842710104181420923779364409563145061723470501192646337291987585712\
21181`60.1165540236586 + 0.00001762753541763034196269642831533013295474937476\
939934982808597707755390347`59.73086868437866*I)*y^9 + 
  (
    5.48953982035491004572495486762417169622383829919146735599457136076782897`\
60.11955540428226*^-6 + 
    2.14891922415031020479218945824105274764899116315279277248861701739588922`\
59.712239555619725*^-6*I)*y^10 + 
  (
    7.0071714452236071898917685671010383750369166090493543487287021813628451`\
60.12277088300146*^-7 + 
    2.5868470910202947751071929179735013531112773560804647792043978990898477`\
59.68999889770087*^-7*I)*y^11 + 
  (
    8.912566887325700679205036700202177802853209230626540311038846213224803`6\
0.125900674782*^-8 + 
    3.087756155448323572055589222168951506987971690285895080857050068174266`5\
9.66554086875932*^-8*I)*y^12 + (1.1302021444368445933418215097546304537621240\
790506475630164296894811230640982373027951911`60.12881711359009*^-8 + 
    3.66375931367273490389568949461626612446437704827454360624278591782490176\
4946739889294902`59.6395879220719*^-9*I)*y^13 + 
  (1.429415225450623746358693325625429411416201353550992443441142332413549260\
087367371106074`60.1314661627838*^-9 + 4.328221673703119304441997212161079647\
09600457735111480141507266253492966478837266584294`59.61261725454024*^-10*I)*
   y^14 + (1.8040501729503658795008542024250763086273702607248690251679589626\
9771194819953130566829`60.13384461662482*^-10 + 5.096038867659412687061326804\
1953111812889389395783831164680086206543741074002018631897`59.584828736682596\
*^-11*I)*y^15 + (2.2725193770120724225940499766335078428180959961530299493465\
038339190844744171093977847`60.135958235331415*^-11 + 
    5.98386620952181072571735993166799615703454515423422614320219222405370787\
1137667142893`59.55643251511481*^-12*I)*y^16 + 
  (2.858681054042944660779343719722190126203871291210276844904735771594326375\
572824953325`60.13783397615801*^-12 + 7.0103069496549796916443805328959420766\
7525483848469468228352601690831327313294963799`59.527405306950214*^-13*I)*
   y^17 + (3.5908192827669870264762244154680946344137702465721440893664510790\
2078617645221306011`60.13948686377542*^-13 + 8.196054024326908007170931759843\
8760837185528902003881422715719781432823812175508199`59.497898127480845*^-14*
     I)*y^18 + (4.50686682210253825594767254461712077183667546130335776017034\
24500179695341150998946`60.1409500823684*^-14 + 9.563968726368757607733427749\
881790439977598677047014779921322666356917782661247167`59.46771350483603*^-15*
     I)*y^19 + (5.64941024150454103558314838526330642167530857743737334460045\
2388391336446922430881`60.14223295460656*^-15 + 1.113906875456002304654863047\
749245001893419312149984243642532599269621704397700098`59.43707872627934*^-15*
     I)*y^20 + (7.08028954415998994653865366575698011031858511836838381558550\
870715829420478851137`60.14337134602481*^-16 + 1.2948385401039972272416433118\
9893920615577280929063437980062881058598590756211247`59.40553594520316*^-16*
     I)*y^21 + (8.86041957092763719759525268089821448051611841586315697948815\
13252393732034350083`60.144362447399935*^-17 + 1.5020633849148663492708997954\
156373715252192829563380413604177528747475940929089`59.37359641936626*^-17*I)*
   y^22 + (1.1096537691798601076116378598046288937648092009519306458278474207\
020041243774787`60.145248971283294*^-17 + 1.738562033502663869663650773820272\
353793791188218299963936595112866704433952447`59.34025166993916*^-18*I)*
   y^23 + (1.3862804116143642078759286182033026017680356955716273604476232075\
05456874068379`60.14600916202065*^-18 + 2.00732837444364474798903657841650269\
480690397327601848032182418644531498459841`59.306776498976625*^-19*I)*y^24 + 
  (1.736633918473250157481006720097408286376663510033766937095392390083805801\
12247`60.14670255244354*^-19 + 2.31122352057571584039444271201608363947792681\
05827353890461192707927145689482`59.27083622193284*^-20*I)*y^25 + 
  (2.164038285790658389587736999714470676637542552038768751238793173534550484\
7651`60.14727624303502*^-20 + 
    2.65276150604473950422000176471240323805862055925210590184183340242503440\
6424`59.235709509982115*^-21*I)*y^26 + 
  (2.717317598769011968166154700200120348634707599029756063714254776354811062\
651`60.14782497820877*^-21 + 
    3.03380292740552680299081610904108476654928753734988594676125425842899656\
437`59.19567194275663*^-22*I)*y^27 + 
  (3.367878930768612284633693969702389542244601382320059823239375659533126841\
21`60.14824150544746*^-22 + 
    3.45512531108482739934445944601129199493079144020792485629609166530821297\
29`59.15934883751362*^-23*I)*y^28 + 
  (
    4.260885232050493077625367829121573363431337607805128386298153587372292898`\
60.148688687501725*^-23 + 
    3.91582939071055384711978951016898482485606004933006890653292728274280345\
1`59.112012612677596*^-24*I)*y^29 + 
  (
    5.209115117474596352925281098122869533040293467984701548594986386383771927`\
60.14896243963648*^-24 + 
    4.41252808847872818178326578615597093308886622582043247365304229814922179`\
59.07688596747911*^-25*I)*y^30 + 
  (
    6.73471043780273501273355475401385741013700223392475242745740415107011308`\
60.14935061035357*^-25 + 
    4.9382490296508488032376429677091169746282482891696923718681227672712383`\
59.014604669668046*^-26*I)*y^31 + 
  (
    7.9277553455845106509967832971987237218634961457098009723350917679641147`\
60.14947954248561*^-26 + 
    5.480960877689126991284639069123810716426043029954374155331256049154613`5\
8.98918600549383*^-27*I)*y^32 + 
  (
    1.0899474269955758454747295261466353041464878320682357745059362971547233`\
60.14985322924323*^-26 + 
    6.0216073848142756009968726962737507047930742250709849932603986041346`58.\
89216011438797*^-28*I)*y^33 + (1.14929170671256864768653685812628620664765328\
93750215108888343232436815275561665827222724`60.14981480261342*^-27 + 
    6.53149918653936516541125661359208074431034916894160894681796240096818071\
477324604325953`58.90439740686412*^-29*I)*y^34 + 
  (1.880699224373728938813728141862210866981599586703696472320187519119908010\
775965963415834`60.150217048536234*^-28 + 6.968869965349627979770407731853409\
2108656238870122196322406553497921986760024372367033`58.719060064025214*^-30*
     I)*y^35 + (1.39847869572789495854848290832019418316333109659270494278312\
756744256370337686422533702`60.14992826027403*^-29 + 
    7.27434804484865254683776658489728777141157051349854836959195004101270013\
1436585695431`58.86606648176511*^-31*I)*y^36 + 
  (3.770002676070563225677984817479088309941648365511607512490996436635647214\
8787946745223`60.15043213945888*^-30 + 7.365023418576114411488726060441224861\
18857954055577971062771689912863206484689963019`58.441264613084286*^-32*I)*
   y^37 + (3.6207911244240839217308073881164979279175746419554763588541058483\
5730016041919269719`60.14226137736167*^-32 + 7.126699435521055673790774734824\
7383417314610535585759621302744873963872172111100614`59.43634634838887*^-33*
     I)*y^38 + (9.80129581459990987590841831815618188384546220062665364214989\
37554153737659642285886`60.150505728383216*^-32 + 6.4038024866613423478569690\
17254598604089759608248233965175046129692349290573517542`57.96566015992452*^-\
34*I)*y^39 - (7.9827611465535281689913519462706593705118037956859078550075825\
787407645746713644174`60.15050652571253*^-33 - 4.9862752516178616028051898997\
7911406992868338521733447044188721089585294622127576`57.94612963952856*^-35*
     I)*y^40 + (3.38969783491149422187612063138709002730772230852769411144113\
67321335396681840118771`60.15051487080378*^-33 + 2.59259073525536242939789423\
49275791600014162745228372847710518330191852839242036`57.03408784956245*^-36*
     I)*y^41 - (5.32124864620041360831969113026254368933627497547141987136981\
419036736276478997063`60.150514987650894*^-34 + 1.152215493765975926047147405\
252128770689616047586793788800400413891707480123522`56.48603514581535*^-37*I)*
   y^42 + (1.4228393250842576033929908956725221521467876954757259775443459146\
90687020858672072`60.15051494903491*^-34 - 6.74490262038903637658545379489086\
749624941225368845948116129049771402436054718`56.826334773047186*^-38*I)*
   y^43 - (2.7990452157294761414496815796115784028479340244093697923123657220\
7667845912939232`60.15051493678905*^-35 + 1.484056729014083901458142550890365\
52092701372765842087209780752168257359278331`56.87495552512406*^-38*I)*y^44 + 
  (6.565468881907548701924395208309430090290609226708953115746867642857475003\
8907176`60.15051496298839*^-36 - 2.629966073849044296263886548559402237960328\
3114622604432500815136530895424986`56.75319936191806*^-39*I)*y^45 - 
  (1.398808269529818340834752531888472797267174492196280908144350980842051532\
8092987`60.15051497802319*^-36 + 
    4.22483958081061190530432207491078920380025902037960514928878234486459620\
0288`56.63056701012774*^-40*I)*y^46 + 
  (3.159534155359559633793761116003381517481301895585546422214861888686948262\
541915`60.15051498887862*^-37 - 
    6.41562545386954162351407995345694475358499102756174824223863814154595649\
242`56.45813093609515*^-41*I)*y^47 - 
  (6.933438332488249356016530535558731489276953670871598845980392203303355088\
58505`60.150514993846194*^-38 + 
    9.39353159706902339888799063867031019604662108479105234513495694677650742\
69`56.28239523719808*^-42*I)*y^48 + (1.55256402474617450342418994193499844292\
028395872503749849614764550863553577443`60.150514996212785*^-38 - 
    1.34067403313068835882039260400018547210513389623312218459123591264567310\
96`56.08678867534894*^-42*I)*y^49 - (3.45052449064432699662163601916644075295\
75705788144432839077435271158789362625`60.15051499718897*^-39 + 
    1.87766671475274071064635891835999925838258132448471651118731478897785189\
1`55.88624839059986*^-43*I)*y^50 + 
  (7.729300353392837849774387872374735171420034005847012294715645605737788620\
93`60.150514997587806*^-40 - 
    2.59187310834038440660098542278914223922530762206720363427026465110619088`\
55.675988549425604*^-44*I)*y^51 - 
  (1.729870909501949162903152533511005926540092175921523790425454276760306895\
254`60.150514997741205*^-40 + 
    3.5368864551027053085321719168083884457568283669758394730115230811531387`\
55.461122420202486*^-45*I)*y^52 + 
  (3.886571482817319054946907185912360214780139570558165772623674951225571219\
17`60.15051499779912*^-41 - 
    4.781731989370161445342332051954500989670160380192130275458721940319271`5\
5.24053356877991*^-46*I)*y^53 - 
  (8.741688473751085329025654974609934117792356497994230184278345899417694206\
4`60.1505149978203*^-42 + 
    6.4151746857171874309070686979303827204364458028781886600867758345202`55.\
01612815902387*^-47*I)*y^54 + 
  (1.971129511263497016403845862763707903860587050874411979795513923648398921\
9`60.150514997827905*^-42 - 
    8.5512042548287102584590899929349177030282444864834337249222745770293`54.\
787827117843754*^-48*I)*y^55 - 
  (
    4.451790471093365167553188072230239800335596108995371521077056846179884206`\
60.15051499783059*^-43 + 
    1.133601423672910160676882188233420621904019861309997913268431011151`54.5\
5644066494595*^-48*I)*y^56 + 
  (
    1.007449058460154324855707204916931411848535499520888816343142588585507491`\
60.1505149978315*^-43 - 
    1.495687634710181114039250935808621318056780209772552656317445776916`54.3\
2213280574116*^-49*I)*y^57 - 
  (
    2.28371556630070731511372021056909553384515254213839401267309604298238674`\
60.15051499783183*^-44 + 
    1.96534177744948505983048005461083271342628747190156903842730522473`54.08\
531107177003*^-50*I)*y^58 + 
  (
    5.1859125001534856179188186065785503745971948746888192489415866124268289`\
60.150514997831934*^-45 - 
    2.5731943726523937149887739096717264543038104967252091128305372882`53.846\
162405981374*^-51*I)*y^59 - 
  (
    1.1795429988652042169491925188764846089236485088848477087904940976817269`\
60.150514997831976*^-45 + 
    3.35836175215575419277023590507550215959808120559156928257788802`53.60492\
8695778824*^-52*I)*y^60 + 
  (
    2.687211821491244464551147950055463851235977117567637460907102052323008`6\
0.15051499783199*^-46 - 
    4.37075251682210686761523624029239675485531637185260460651307755`53.36176\
931278293*^-53*I)*y^61 - (6.1313557117980006126023633501299455339467832612627\
661898452333100082235834587534100112972`60.15051499783198*^-47 + 
    5.67399223220456391553955033444726811847695674674958732820867865672129724\
9986358257`53.11684722219818*^-54*I)*y^62 + 
  (1.401074524752412368774859112694634441628398442448173951594556392460559298\
3562140140396414`60.15051499783199*^-47 - 7.349130343683815249714467219674000\
85829111970100107407498820043828320756875720487`52.87028971137867*^-55*I)*
   y^63 - (3.2062120741379113060458141536360690525951748339998219114205147414\
3903269553819347435422`60.15051499783199*^-48 + 9.499336432716937960428013737\
1840903647977513454008298823763279532791050146980462`52.62221602167076*^-56*
     I)*y^64 + (7.34736044980911834877162897197923748768317111475565783388072\
990616210832622803968242098`60.15051499783199*^-49 - 
    1.22558473510671070246198915645034645142420560964961690228151959113068284\
3860906`52.372726994769984*^-56*I)*y^65 - 
  (1.686004523786311720568819244659101906807453443425225967108267085436719828\
58621934479429`60.15051499783199*^-49 + 1.57854953919073628311850854724208427\
5432939293100015637624387481424300330403435`52.121914478056446*^-57*I)*y^66 + 
  (3.873975418372980096276386431368142901394809397347013460596101864185467009\
9656296198296`60.15051499783199*^-50 - 2.030023417577722114285561634780260254\
39584416526301608969506797722821564798364`51.86985918497711*^-58*I)*y^67 - 
  (8.912678339746359694716103769086415143407629135132617357962832043751212298\
711134949297`60.15051499783199*^-51 + 2.6069187990313720742135646127569967301\
790222467066226660001385629416848166265`51.61663426866037*^-59*I)*y^68 + 
  (2.053035886726676058052165079276867386843566961781790067805245650500518968\
79002003799`60.15051499783198*^-51 - 
    3.34338877708319996627404253365972943221652679349886313498545449502009822\
4903`51.36230533730877*^-60*I)*y^69 - 
  (4.734847255163909434511076568685859026713678972570798038042613265687807904\
52356160989`60.15051499783199*^-52 + 
    4.28275300993597610375509596427600163962048031036413654087527108158443433\
886`51.10693205346512*^-61*I)*y^70 + 
  (1.093255123456889569160064083076853216243028995911267715561422084839273331\
25114360963`60.15051499783199*^-52 - 
    5.47993137862956815702024544975038742781268172144187274397762771465629109\
59`50.85056859667289*^-62*I)*y^71 - (2.52713680517006976093677592332058383387\
73704810643489479291695140197801162887355275`60.15051499783198*^-53 + 
    7.00451834220849935302686450330370706301315228539261667586884514175344035\
9`50.59326452186026*^-63*I)*y^72 + (5.848087712068941225957130665211774383899\
442856935551764496344011833960064367889356`60.150514997832*^-54 - 
    8.94466553875666969890416926193213220163482702019192893024590793076693173`\
50.335065226058404*^-64*I)*y^73 - (1.3547640372128573051155905302728971926331\
35514258034091825593619868212857691405808`60.15051499783199*^-54 + 
    1.14119837604303222975703826718763560520177234915579211793104884937060834`\
50.076012483210356*^-64*I)*y^74 + (3.1417050779402437015044600652701444381028\
7925537368336660480828225660351263528509`60.15051499783199*^-55 - 
    1.4547730294450342776060360121157311410968129710281282709282000299279569`\
49.81614482476552*^-65*I)*y^75 - (7.29301259170443591759359371425720050437587\
87686449072383083009241184897462516771`60.15051499783199*^-56 + 
    1.853061668164127355224231866072960679597004705197658403459096692232065`4\
9.555497906914695*^-66*I)*y^76 + (1.69463674311554882737646558151977247391744\
89460473920527882238387474176072358302`60.15051499783199*^-56 - 
    2.35866588594578183881442731920648082535405989122505667438295415633753`49\
.294104805051774*^-67*I)*y^77 - (3.941514679843494890241326169989973224561811\
125918296986941098253707554245400752`60.150514997832*^-57 + 
    3.0001601028182892650911936052381850895885864832239667765417713053782`49.\
03199628079449*^-68*I)*y^78 + (9.17604973418994965475194498312838674053852683\
482169840558775848627978807782604`60.150514997832*^-58 - 
    3.813658218968338930187888362449416925720975863400857509113274890909`48.7\
6920100792695*^-69*I)*y^79 - (2.138179044213097207784277287506540765675624098\
76606306515275403812344344699843`60.15051499783198*^-58 + 
    4.84478874251112520353377025757821183312901365467968810049989030188`48.50\
574577336425*^-70*I)*y^80 + (4.9867556771770669654062431450728468651185332130\
899006089864310427615210295687`60.15051499783199*^-59 - 
    6.1511843733656317260601295245412814198650238636694862622235416149`48.241\
65565166948*^-71*I)*y^81 - (1.16404081963733989166424366926109867603535776329\
45224315161451305922741982861`60.15051499783199*^-59 + 
    7.805619412390005248459149856013408201808985884413869979945191524`47.9769\
5415982848*^-72*I)*y^82 + 
  (2.719475603886100417160662246260599928291246830411460364786755316591633191\
748`60.15051499783199*^-60 - 
    9.89996280495943364138354547520167607702312506486417065515435347`47.71166\
339358856*^-73*I)*y^83 - 
  (6.358578542377366497055391666375711730554445597684257638580284970297619475\
1`60.150514997832*^-61 + 
    1.25501579324640682165172125558558831436728186025374793169034716`47.44580\
41487439*^-73*I)*y^84 + 
  (1.487935921651850777918259824844638473568459567339519516661389980654482450\
09`60.15051499783199*^-61 - 
    1.590249470890430483934781141375098219862066809959758021492265`47.1793960\
2897409*^-74*I)*y^85 - 
  (3.484571966114303973208514633811421908210821757447444459631012246704816763\
4`60.150514997832*^-62 + 
    2.014150798054738130757149551907562518721359431019529705319758`46.9124575\
4225057*^-75*I)*y^86 + 
  (
    8.166720021545058853712965492936252689683715346648694052693566182649419669`\
60.15051499783199*^-63 - 
    2.54999222535602737297140689890789602429357360547561010947838`46.64500618\
716197*^-76*I)*y^87 - 
  (
    1.91545163489173604512713876758367595117053398942284914935665507383310115`\
60.15051499783199*^-63 + 
    3.2271170894937013988421955713268281181321377288415137259938`46.377058530\
49685*^-77*I)*y^88 + 
  (
    4.4958576351653601403266634337531105498560201156607851327909211105238329`\
60.15051499783199*^-64 - 
    4.082515382583918791801926955919574653588268976113914424299`46.1086302771\
24234*^-78*I)*y^89 - 
  (
    1.05600151676008903730065036133828245554337439733700363718991193939667084`\
60.150514997832*^-64 + 
    5.16280684604755745460556645299761831411561527688353815822`45.839736333118\
*^-79*I)*y^90 + 
  (
    2.4821053017598705231697234834313394338835824807261279498321276493828414`\
60.15051499783199*^-65 - 
    6.5267363160706873601373306427332350803389801622479811259`45.570390862909\
235*^-80*I)*y^91 - (5.8381170754270000478731474777049065465223319482530952742\
295276976728407736431988038639651`60.15051499783199*^-66 + 
    8.24831319787729349143769338779043361337044147898267500864426186031438090\
65`45.30060734115906*^-81*I)*y^92 + (1.37409204405324071083054338202642967314\
57855036123526933956419957857794795322251289704499`60.15051499783198*^-66 - 
    1.04207608010432383928051471750828934093586233567694562921379862939146130\
83`45.030398599942565*^-81*I)*y^93 - 
  (3.236256825414071191210554343349962210679088509833245853678408497235868591\
091694702764473`60.150514997832*^-67 + 
    1.31614837930478045739149415337241287519611445981125437134120109587832521\
2`44.75977687176218*^-82*I)*y^94 + (7.626902020299043133474326400760097876977\
90246314840845719673628458359412143377651377923`60.15051499783198*^-68 - 
    1.66183154388434739119690995222318329722064763742848835634460433259978447`\
44.488753828838654*^-83*I)*y^95 - (1.7985623045116493994965046456130674630869\
3084524463631033712108580756364977296796935244`60.15051499783198*^-68 + 
    2.0977373371240193775296010402660412883148189989940244542370250044198104`\
44.217340619073795*^-84*I)*y^96 + (4.2439398777845342303560981638967927224532\
523226622751872180996322393169566838715639098`60.15051499783199*^-69 - 
    2.647293687027275682491792625082034127577967711323784146828160274975116`4\
3.94554789902829*^-85*I)*y^97 - (1.002014110170614374636791140392420732668471\
81948973794826553231256348779878064468588`60.15051499783199*^-69 + 
    3.33998643990262672917797372449850536089295784382312115814635041227628`43\
.6733858642178*^-86*I)*y^98 + (2.36719461111331976250101059379710408300270940\
5705300143088003835775006903186670382741`60.15051499783198*^-70 - 
    4.2129202944306359852824315819030872648523985406178134270158757826357`43.\
400864276993964*^-87*I)*y^99 - (5.5955708456687480485690759532905950836275691\
0791568962650997704026316400006634715217`60.150514997832*^-71 + 
    5.312780743882413167088776500765818651608943251141075136385745573446`43.1\
2799249224534*^-88*I)*y^100, 
 (-258706.3871671526657374810415071846233032067712000563284821265712368013910\
4000148844`60.15050508509779 + 1747.96076572741764553165655212895276802799850\
462456160898408510528655909532623593`57.98022961435774*I) + 
  (30589.85803134090216359947660490713848094260622388777029259183263302495089\
129279829`60.15047234805375 - 428.7261930097812825220315283480711182678004261\
3153089544162908118967266885401914`58.29707490416646*I)*y - 
  (139.7449665416793252460492737366958714382337897132047367348495457474658092\
507405`59.79088733116175 - 287.7214019299489309990977829844409303675972494290\
433118243229964768392177720817`60.10452332487092*I)*y^2 + 
  (16.07100922755821480504490298349726501430438493934254363410742581913426555\
769428`59.875771966285164 + 25.6328192616814674781874108060739968718869705516\
1518304997313524329655205892915`60.078525191132634*I)*y^3 + 
  (2.330283881247821326698296783225538990473011573649864914859596933045362202\
09073`60.04833562980558 + 1.8063530988468368046295493298871895498373081772486\
0324779328908563236305563398`59.93772944713709*I)*y^4 + 
  (0.270562060063807463282620432499992767933163058346010387926357064840572408\
77113`60.097645454068406 + 0.142057240568510599353885076443094298554174173928\
08573129535437137058041223852`59.81784193141771*I)*y^5 + 
  (0.030625430854357505433331858250380619711838097167219283149353695869087073\
0463`60.115869693733956 + 0.0127373815117439831705744374922424846358919158646\
6320536842639593075291307457`59.734867643490595*I)*y^6 + 
  (0.003511330269433054923233141281854783785337287744634832386036077615441031\
75136`60.12283302350833 + 0.0012947355065925695958059686718526580376729354390\
233628246212528815115586251`59.68954240133939*I)*y^7 + 
  (0.000411593912648572276288639159945392350747271301985205030127760083903351\
65073`60.125175961145544 + 0.000144803660603520392307434527293189293502323979\
24264952823524927391429958801`59.67148655895912*I)*y^8 + 
  (0.000049311762588006148697004491735189538477638807616516504735726712473775\
80279`60.12570154590417 + 0.0000171570184131902184490737540599709462395401211\
7304265420408867294633924478`59.667192837134564*I)*y^9 + 
  (
    6.01470016297098647553822832491325838121873797382280912706409397507153379`\
60.125768537914745*^-6 + 
    2.08970069887007036144528783186944722335382536289863973125023408697666931`\
59.66663864354353*^-6*I)*y^10 + 
  (
    7.4336258051422666306385436351301239323863908389113530108345281649658814`\
60.12602529428484*^-7 + 
    2.5684742842741059822658475042015522840901068089675549640439940669545664`\
59.66449982044756*^-7*I)*y^11 + 
  (
    9.269004968482881197250446720765606489073773762470126246016047845734624`6\
0.12670617753061*^-8 + 
    3.155281166788450551052042347456418972077724201749526030126414225750138`5\
9.65871112781839*^-8*I)*y^12 + (1.1621104093974753957745196791448408015714707\
391514454920952393854463745531071601352022781`60.127819094348375*^-8 + 
    3.85736515875628183236188732681255219022372815251946778881782908460695692\
5212873382875959`59.648862456472614*^-9*I)*y^13 + 
  (1.461406947647907021874640394517770468363937417433308767041858482969074933\
103672180397552`60.12926737106374*^-9 + 4.68554009164685622343938936359221522\
761854182076851275520455756644408191714783439279849`59.63525586163359*^-10*I)*
   y^14 + (1.8403442072451948145000351978532026614766971782568168416695544849\
6554941883496287867364`60.130929450250974*^-10 + 5.65400428605805197684997204\
08017179870528196944312073072963799639466804625007902862211`59.61838652511142\
*^-11*I)*y^15 + (2.3182192302694733287194365061250003227438503560929091358337\
727714715863310321671122795`60.13269137244514*^-11 + 
    6.78028791298511091937656859733561302785616374733567915641932028620988031\
4244577568385`59.59878500415272*^-12*I)*y^16 + 
  (2.919332275164692832293753018256513687399841483594776672276237217406284336\
759704165828`60.134466672063304*^-12 + 8.085275380200508560083820299758967076\
07018898391936837821272138596760551693834004657`59.57687795967984*^-13*I)*
   y^17 + (3.6736756849327993595687404758493662244977576440840522771747412059\
9647848032972169726`60.13619041871004*^-13 + 9.593260824788721091713667933234\
9629150898218158802961071454026355916342803642893495`59.55305585729123*^-14*
     I)*y^18 + (4.61931103488669750285311082512837686679840096721317615041920\
09114239543437946705621`60.13782501066529*^-14 + 1.13319991183912806282200891\
33143605822886878808962016320885889402133394168911359117`59.5275543368801*^-14\
*I)*y^19 + (5.802623399633484167849757307750614442312297150096876355002919260\
118982386789352582`60.139343205390986*^-15 + 1.333271208225843848872700267400\
359147450148991718116005206331405767849906962980145`59.500637321073555*^-15*
     I)*y^20 + (7.28355064760276078361441768890009013669692502457448843066070\
105636881969863882903`60.1407387293092*^-16 + 1.56300015375302353007017308708\
541059544424477830603618040300025116738189993908885`59.47235460552558*^-16*I)*
   y^21 + (9.1330206715453782338104380087748274313691871876623481810519098361\
06376588796338`60.14200238218342*^-17 + 1.82616076465839972763731296055780712\
50468935902362330237265170321147299134284239`59.442926949220585*^-17*I)*
   y^22 + (1.1446812664039264743214216011705862485169438152044403800810606670\
197684528107128`60.14314537547426*^-17 + 2.1267932185529198798261801769634948\
59918487303470715667932542579694518739627468`59.41218606702496*^-18*I)*y^23 + 
  (1.433033814741092159852866882912073024690047647390940387386845050746592369\
008402`60.14416229739287*^-18 + 2.4691220783048658030453678456713789476749204\
3743736444003734875625288927088931`59.38044842184223*^-19*I)*y^24 + 
  (1.794240488930734637494026508111223368263548050168405294055892340144782072\
06059`60.14507632302514*^-19 + 2.85742640731129697326099491991550225564033026\
17195475252388530212754307337164`59.34717072426831*^-20*I)*y^25 + 
  (2.242723612768869644217998193904028596667380998601878342084607727367411596\
882`60.14587531845293*^-20 + 
    3.29584328446738777145383841005125238000164455650423977993507896633428376\
8884`59.31306611590984*^-21*I)*y^26 + 
  (2.807166370334172596774384376418659762419666841850483208547719981849377585\
493`60.146596389324905*^-21 + 
    3.78808036231016343033571821283261284056983636387898314162512237064688233\
751`59.27674742068366*^-22*I)*y^27 + 
  (3.501869287911584996358157272168225926870682179652684640472147062442941316\
9`60.147209591948446*^-22 + 
    4.33700547974810278536543130513944615317881142984128511700070430336806416\
56`59.24009963141179*^-23*I)*y^28 + 
  (4.388101218986432407120877651209544789316098289567026303047977653300417632\
1`60.14777576840504*^-23 + 
    4.94407144194220017588475614767637823725179784580203761992853439580333120\
4`59.19958386934008*^-24*I)*y^29 + 
  (
    5.453665224405397195238578718906090271589226559437561609543276436222821777`\
60.14823051644199*^-24 + 
    5.60852127468242213562075120938518464056884235415190180411921084985272017`\
59.16039041298535*^-25*I)*y^30 + 
  (
    6.86536821147688387336255620262110683413884366481824009790030458134409898`\
60.14867892788104*^-25 + 
    6.3263027317886073357322065642111992101526213682551153303913462476483393`\
59.113165063410335*^-26*I)*y^31 + 
  (
    8.4546953411691567466802672975431523388127282291207561707287093757770033`\
60.148993899506536*^-26 + 
    7.088599538961851322441087413524015279489361968713537614493026522887202`5\
9.07245637893207*^-27*I)*y^32 + 
  (
    1.0795287723430146541488929774807104607935307654511610480452583605714522`\
60.14936109721787*^-26 + 
    7.87985946717464078164197827619056109779717639806186645389675086975776`59\
.01264534744105*^-28*I)*y^33 + (1.2961174264325180872908430135731969673068933\
865294667638836023808417512120871260425736213`60.1495443760456*^-27 + 
    8.67516415084902398166614661336827708135012711903445011211438706683342437\
404188481982006`58.97517772748419*^-29*I)*y^34 + 
  (1.725374562878964045330444831517619113215341843440241881457760920010196519\
977827276124515`60.14986638911081*^-28 + 9.4367404475031554466267063868498498\
312222266098869444104134716044982471553701173237002`58.887805008321585*^-30*
     I)*y^35 + (1.92272532753083204882440830196109544592498816889566743418694\
417503702445514121751386603`60.14991552826844*^-29 + 
    1.01093553384244364944092125074381483505282343126631845355986630112617338\
54506669878126`58.87072174311652*^-30*I)*y^36 + 
  (2.889898503641124880013219921982546226817126844907043856930829492937883551\
1062508641558`60.15022226191746*^-30 + 1.061426241537285051208268773866152448\
29794627657682221308624675564467959453644397206`58.71522949223081*^-31*I)*
   y^37 + (2.5506541528770445753459752339705500729977208927002673496719942376\
22368285895102063879`60.15012305767368*^-31 + 1.08412734684703764906917335646\
099987183075148555457542852135581872315315464115989555`58.77855178126063*^-32*
     I)*y^38 + (5.45332301871476298984741296843214335593720797021017662966925\
444922585805572636913394`60.150432374534056*^-32 + 
    1.06384079781684748081515314394047653330794832149762649877271736005923364\
56229541279`58.4406477926607*^-33*I)*y^39 + 
  (1.887058516408186132186790015306663163225906467939271006486340134371734140\
4089055305`60.14993032781875*^-33 + 9.798419306744435963746533638333315665316\
60759492154073518331361976696124273261477`58.86530098068103*^-35*I)*y^40 + 
  (1.302509115516703837756960458946376496537210145346358659989610016234822550\
0786456964`60.15050672151658*^-33 + 8.041300063967607619067448795468244547030\
8815453080239867972559457704243394250717`57.941052218426854*^-36*I)*y^41 - 
  (7.009276207410747351405366960192450753138097481418368731859204524887245749\
54003733`60.15050398548662*^-35 - 4.99161905873224361060222462434727962312774\
8508150185922122274169848431215857632`58.00307224561125*^-37*I)*y^42 + 
  (4.209894840499767126990340547203270509374379204622976912754459166488733415\
45248459`60.15051499755916*^-35 + 1.49223966617333409434872463359940303101382\
05649713058984259507169353723538663`55.70008232995062*^-39*I)*y^43 - 
  (5.900862414769590564497132290618495918349665124644576046175224723610630704\
8408695`60.150514679147975*^-36 + 7.14856098801001144821521120643356106178444\
53199391078902053265915903150125472`57.23381781716938*^-39*I)*y^44 + 
  (1.717353959493000119915952771355339786849558969338897224414338755036741425\
265819`60.15051476519202*^-36 - 1.7775627618055532648129569465378170110083207\
182023963544048758462772819333738`57.165479893114224*^-39*I)*y^45 - 
  (3.271217716166628406284221041359919431616081642154532028389596481949450563\
704522`60.15051477845501*^-37 + 
    3.28797055949271161872183143082284351155310887417284434608701877809850803\
0365`57.152733249072966*^-40*I)*y^46 + 
  (7.896825964487762749597575775910962826086333191241310680372995690278440284\
71516`60.15051489643204*^-38 - 
    5.39627823827257247547273314465889395209393790729022396199509830280596214\
683`56.98515666388163*^-41*I)*y^47 - 
  (1.672064327355435739377931110060259037143681902950748252935301643914756418\
98787`60.15051494434605*^-38 + 
    8.29842432352450331296606344665602581576471663458713562893350389481943016\
64`56.84625760067373*^-42*I)*y^48 + (3.82385325435340839724007493800993449924\
67599338509395210571231085185503754271`60.15051497554896*^-39 - 
    1.22492988758229607756431464211368441518995436723401710224216639957552037\
43`56.65612498958193*^-42*I)*y^49 - 
  (8.405554919562636771562526492088652126660782368018184473569962287568692688\
022`60.15051498833378*^-40 + 
    1.75796480520360920578971877752989212363533198504267934748135756595858074\
2`56.470958774439126*^-43*I)*y^50 + 
  (1.895809075173233761372213875805392132729656834189515529967309679713122243\
101`60.150514994140686*^-40 - 
    2.47176810271202491618606304908131830319568469840567857813112577669565813`\
56.2657281197731*^-44*I)*y^51 - 
  (4.229630797847673175845331459942655346562221400517201720824103405292914496\
8`60.150514996410884*^-41 + 
    3.4216660502825635015788242005107765624785930792822054137373908191312128`\
56.058450157460996*^-45*I)*y^52 + 
  (9.525572931463063513223260131614484503640087343838637178221465612218428589\
2`60.15051499730805*^-42 - 
    4.67901019525731304465850679600326887152535270916087128524065233164675`55\
.84177788230171*^-46*I)*y^53 - 
  (2.140970528339783901521016791010477647080535717940465899203745301249867369\
7`60.15051499764183*^-42 + 
    6.3356641971154821532167151571772644801615357778414455334707250768053`55.\
62169645932794*^-47*I)*y^54 + 
  (
    4.832331570315612435345242972515058861966392864363820308586855273723771634`\
60.150514997764645*^-43 - 
    8.5097186641230810884594749848078696338836850842069056495010963620126`55.\
39627347433638*^-48*I)*y^55 - 
  (
    1.09140624599911731741343631890223928953407769359429241231295983360308463`\
60.1505149978085*^-43 + 
    1.1352764700421605061859875700191424050949885719668687746052437200901`55.\
167630199610926*^-48*I)*y^56 + 
  (
    2.47118855370012690878157440950833127891438407041762824863605623092655557`\
60.15051499782393*^-44 - 
    1.505914487530617973983215002942535952969505905271550105982020649927`54.9\
3540942554262*^-49*I)*y^57 - 
  (
    5.6030670834259405621542128879535613231092399442368468235585524742724864`\
60.150514997829255*^-45 + 
    1.98777115339644646047133996015673862908562844803480338867663222337`54.70\
0455559500035*^-50*I)*y^58 + 
  (
    1.2728396321445318688030847855909370310036800847397723210947236939154361`\
60.150514997831074*^-45 - 
    2.6126762855695397985286466565272730756221256656725960764594180028`54.462\
82691178071*^-51*I)*y^59 - 
  (
    2.895906551225392189166801281598579300589948782397845144986306549309853`6\
0.150514997831685*^-46 + 
    3.421300448744026666136388041521357597034325407087673185968320551`54.2229\
21668793376*^-52*I)*y^60 + (6.59950109370091046418422344122551938955915488792\
8614476869635855209365417960824682539435`60.1505149978319*^-47 - 
    4.46556085839281450566360612433498052565939860657441939493969260678127556\
91744977498`53.98087990513623*^-53*I)*y^61 - 
  (1.506220521664230027188747171593687855826992805500567121217763919722350682\
1663528585591778`60.150514997831955*^-47 + 5.81167248235166311642517130698647\
1257140727398825181785019209518384697419633565786`53.73692756902111*^-54*I)*
   y^62 + (3.4428511059633220793608796557262562317847583237034924742109808156\
39543190912419207716054`60.15051499783198*^-48 - 7.54401547478105821304069352\
076148909598294289643482640974720305184801911155207396`53.49119932737132*^-55*
     I)*y^63 - (7.88073910244266703707963501691947692324911608211035952816358\
231136998783915232224298425`60.150514997832*^-49 + 
    9.77003508697851791144006006388398959913908589633962698347667540183526056\
10738879`53.24384417111738*^-56*I)*y^64 + 
  (1.806433133976631026470456937696107147151851108660886237418549705891725677\
12990085403241`60.15051499783198*^-49 - 1.26264469680559201785963317083942416\
11478575154802788182161922345294424295915307`52.994974266264485*^-56*I)*
   y^65 - (4.1462987145579104777074768604701387608711515318982495930363501456\
325460724874392702911`60.15051499783199*^-50 + 1.6287092351409868775348141321\
9560737672047962983344085826456684099981990436458`52.744697969708554*^-57*I)*
   y^66 + (9.5294358603764487723403972013696936844518881945566024512217877415\
22102596284101873117`60.15051499783199*^-51 - 2.09728778661417696974195910432\
593896041749550020332197129066421981561176122427`52.493105834307464*^-58*I)*
   y^67 - (2.1929237196491416975238910869273943096120052469979859824078768395\
9090234132501917073`60.15051499783198*^-51 + 2.696434845625790504582009562269\
8216011801215846118436566166267890360047466066`52.24028140355202*^-59*I)*
   y^68 + (5.0525878475845248623616833250036762211783805264067117706876693478\
6000606641734408492`60.15051499783198*^-52 - 
    3.46175852250000174259924854469084181386762440602456360329245453545889105\
9864`51.986297894718575*^-60*I)*y^69 - 
  (1.165526925816828878892064136407905776829619991136449136038337441304376053\
65078200367`60.15051499783199*^-52 + 
    4.43843006095488576418698550619032978732627484269759528195681394762720210\
194`51.7312220676854*^-61*I)*y^70 + (2.69174607405465851784698623998410771458\
14281304189533668359924794348375527073793462`60.15051499783199*^-53 - 
    5.68372307717185965943552647321695727207612248857096893730753446100655182\
07`51.47511381956958*^-62*I)*y^71 - (6.22350180098817408055043887618062965412\
9935588108873343498268697947231625295424891`60.15051499783199*^-54 + 
    7.27022115870441813792999529839424717986503895252764114912340172639483084`\
51.21802780048211*^-63*I)*y^72 + (1.44049204909018014856375583255456191701969\
5866454050041392549331747744680015149576`60.15051499783199*^-54 - 
    9.28986853751413689554393769333749107898622680279096395443208342979121248`\
50.96001370059486*^-64*I)*y^73 - (3.33771364846401680995383513102927724098325\
193159904756408822340818454594616100956`60.15051499783199*^-55 + 
    1.18590839711238076970886066305560887264960803657188078160393228391589737`\
50.701117067396964*^-64*I)*y^74 + (7.7417095582661600336564266382767292111002\
820969427158830292110372196953308178594`60.15051499783199*^-56 - 
    1.5125215139845684866376215533326197030881816847620844786074119957976743`\
50.44137968448432*^-65*I)*y^75 - (1.79747217082909406793232329866377656928949\
16753780193432323965784053088320036635`60.15051499783198*^-56 + 
    1.927468282679122084235931818186932269582611758398476453313417472519443`5\
0.18084006292196*^-66*I)*y^76 + (4.177470405972017476526061951858172349813400\
196065933498111890773271074684528674`60.150514997832*^-57 - 
    2.45432547002846888712445185830070347697949666520527627757952389106284`49\
.9195337702262*^-67*I)*y^77 - (9.71805487148350573495367210276005144785990642\
139696911873016939384037857575142`60.15051499783199*^-58 + 
    3.1229002453289886744725984079677406347144268589189485367182624409915`49.\
65749376272333*^-68*I)*y^78 + (2.26281660945773775057577312889766553193997836\
950200446751668060961473644641022`60.15051499783199*^-58 - 
    3.970863938863345701464939504152395080960804202648323150594057502024`49.3\
94750646231614*^-69*I)*y^79 - (5.27367194399272775320845244687889799280107665\
60145312004466772981443378965529`60.15051499783199*^-59 + 
    5.04581158332843066547891793393007861042016393761618104821925844434`49.13\
1332916825315*^-70*I)*y^80 + (1.230157419056021409502126329502472940103696566\
1778775283387401182606243095923`60.15051499783199*^-59 - 
    6.4078576520057621992701037502253362384290669609496867216397060457`48.867\
26716315557*^-71*I)*y^81 - 
  (2.871987544030793178672600572737562665165276972009640563849444201782980779\
627`60.15051499783199*^-60 + 
    8.132906922657458485853942220677116936043097840577018058266895145`48.6025\
78247846836*^-72*I)*y^82 + 
  (6.710725934287612979924063823831572372590203488197339996559907736855683274\
09`60.15051499783198*^-61 - 
    1.031677525030967941108077901425062122598080496801544383272502967`48.3372\
8946481091*^-72*I)*y^83 - 
  (1.569324240246383954950079845304091905016460700042149365811045457693645420\
7`60.150514997832*^-61 + 
    1.3080380108703367380742202798544569974716877550984247867019907`48.071422\
679324186*^-73*I)*y^84 + 
  (
    3.672853052197338389060612287014917240200826318288801070116332501577131199`\
60.150514997832*^-62 - 
    1.6576277424798477292409999808347741819762188608410521447260823`47.804998\
4514899*^-74*I)*y^85 - 
  (
    8.60268211643359586292298290871171157048044135669918459989129685182106702`\
60.15051499783199*^-63 + 
    2.099689245416820641399937166763158290432329019583054200626766`47.5380361\
4633364*^-75*I)*y^86 + 
  (
    2.016488280650814266627702576646074349346227515216459438912575923417783974`\
60.15051499783198*^-63 - 
    2.65848819581433488310335289433382329826097433909338064156481`47.27055403\
1802625*^-76*I)*y^87 - 
  (
    4.73022024084056390267832239348737981450992770186355229830608446588325486`\
60.15051499783199*^-64 + 
    3.3646177430733003843227073615005454024647623543663860207427`47.002569366\
525705*^-77*I)*y^88 + 
  (
    1.11041020881861246426192602621222536662718574269901061179994348208399088`\
60.15051499783198*^-64 - 
    4.256640046645666406208194763817327947606712576182998548561`46.7340984784\
91106*^-78*I)*y^89 - 
  (
    2.6085237564049926967125487475809438905877817967978066272531120451522871`\
60.150514997832*^-65 + 
    5.38315189436964295361606621591746552168749102272122951934`46.46515683585\
1744*^-79*I)*y^90 + (6.132089655175790793515743851855144080276740844774521239\
5441689035494684981192611048487661`60.15051499783199*^-66 - 
    6.80538357922216623577006854456600899568671093292295038717458352202823952\
854`46.1957591107734*^-80*I)*y^91 - (1.44250675929202765022609646644217021476\
80308529295666726478877357897860808842082385119186`60.15051499783198*^-66 + 
    8.60046823548451980573437377640976014709919676982248913637186090361887208\
44`45.92591923717563*^-81*I)*y^92 + (3.39559910682493467986435316919386603096\
6023318736557784955492525896247197127838594120337`60.15051499783199*^-67 - 
    1.08655540347970533513239864081877212485656953121449653911305424500036578\
81`45.65565046306315*^-81*I)*y^93 - (7.99830385342574551031893480055149530855\
547070631836580316721608632846300588438841127208`60.15051499783199*^-68 + 
    1.37229758506334916069251630279881088685673833175176696152024446886161718\
5`45.384965398069696*^-82*I)*y^94 + (1.88519493285819888932010028291680433319\
27380445232474299400959009514661884887858337238`60.150514997832*^-68 - 
    1.73267585170723920203583660413900773623453469754255294136890241172102299`\
45.11387605674403*^-83*I)*y^95 - (4.44616566225430550290643058850984671703363\
84467859225459974366931590730124184158820151`60.15051499783199*^-69 + 
    2.1870793521614625406038608898786058873103479187994606846731563966412088`\
44.84239389804341*^-84*I)*y^96 + (1.04925330933243085662347444437721068208860\
92145139341862762262706143897961713470482519`60.15051499783199*^-69 - 
    2.759911850521614238448754900535613748246426825020565438828368048857501`4\
4.57052986143908*^-85*I)*y^97 - (2.477621047808358619675285763359460582160059\
320947051894584756487990700664211901777992`60.15051499783199*^-70 + 
    3.48188388417132051173525202558142101707176433852548823992271726036534`44\
.29829439998811*^-86*I)*y^98 + (5.8538812481090645931087874983129115964531593\
5685076480410127375623871385375213146131`60.15051499783199*^-71 - 
    4.3916368537257756083577152396134883347518022370910182478614006034274`44.\
02569751068264*^-87*I)*y^99 - (1.38389217791537852710802675984956758393611159\
792311744161665092787923109035656188441`60.15051499783198*^-71 + 
    5.537784088434405465057282706112939821940083255674433066485552052411`43.7\
5274876235005*^-88*I)*y^100}


==> anc/A_numexpan_CA2CF1_s16.m <==
{(160075.01467385154258627421546674807784447497706123573511232585111208540569\
384465499`60.15039868732915 - 3705.220148156150169587718924653602731704585333\
66191021855225799612080964175787341`58.514889154003534*I) - 
  (12050.09136809207548916745483553178041865857776607607363137096003490404186\
239836945`60.134818214883786 - 3299.24202529943995510415521235682198088509424\
295250976223780970878740108147444582`59.57224205060783*I)*y^2 + 
  (222.7850339263967121771906603797450492398094159059762698082710453479053432\
5714078`60.1439930810389 + 38.90143321336366059367722584514825241315138786821\
256244658184368411276234445507`59.386072670215526*I)*y^4 + 
  (5.678214761423109026250275454252148196915407678435892143949051383735559837\
58343`60.12413616259628 - 2.0407292306250279730595721584258123909520954145384\
676914599659162231597035884`59.6797097334042*I)*y^6 + 
  (0.251344872701792674371208203635001860175436639593421191240536937764083160\
26809`60.133219325206944 - 0.072371376599012797519661917281584017365952388184\
81544472617687132914294952165`59.59251612848119*I)*y^8 + 
  (0.000979127420742991926471675694432157850725565417384999070080689422244052\
06572`60.15051499783199 + 0``63.15967578455323*I)*y^9 + 
  (0.015243355130126889064508716186715811280606402801077263465095122285405445\
84981`60.15005069864358 - 0.0007052361454367014839512097779087380413322793215\
1180148174098232423567640084`58.81530469404875*I)*y^10 + 
  (0.000222297158260541964367030537632679777188877186380732506677883796385427\
54049`60.15051499783199 + 0``63.80358108690832*I)*y^11 + 
  (0.001081151252060011141741095072566520370765133922906337181975667953129656\
61143`60.14328356034559 + 0.0001989515691232055375641160221391883197960435818\
8571896982211798403227441451`59.4081444735051*I)*y^12 + 
  (0.000032546866261927127964521972264590583604722257902108029485479647636943\
58767`60.15051499783199 + 0``64.63800581846603*I)*y^13 + 
  (0.000082665865081101183209998107651090290343152365383063652754525975405073\
3661`60.124742600032356 + 0.0000293454048434326171440552753373177838544646225\
1120570400243534723530580811`59.67495649045808*I)*y^14 + 
  (
    3.93987867842067446534063338883639830045060008375257132994767689702698343`\
60.15051499783199*^-6 + 0``65.55503214912918*I)*y^15 + 
  (
    6.55630625354693948927228494953213723054572012460636444506490380185098087`\
60.10701182278497*^-6 + 
    3.08785685544322928981000433342289270374371526434925329372672215767470891`\
59.780009750387414*^-6*I)*y^16 + 
  (
    4.2950516582307112174528693841125164183857002234922327074470888084519409`\
60.15051499783199*^-7 + 0``66.5175466062073*I)*y^17 + 
  (
    5.2967234787313969876334958663400533144114019176320961826102576367839702`\
60.09382032573641*^-7 + 
    2.8931104684412241541250425463688122493664509415606640717853804662562374`\
59.831178041781094*^-7*I)*y^18 + (4.38618672806049715403196578072406739993386\
89122297733456692423582135774971212397086473462`60.15051499783199*^-8 + 
    0``67.50842788137966*I)*y^19 + (4.320763688508589380064737238646281526868\
5825445000565144642710615813851000960664630294018`60.08508227330691*^-8 + 
    2.56223012004656202640867631691314082061967462353853928123586039816882276\
85169937423454019`59.85813989100028*^-8*I)*y^20 + 
  (4.285990328022029664981536109805983175355521509251100084875244970817305656\
535938905698335`60.15051499783199*^-9 + 0``68.51846381117551*I)*y^21 + 
  (3.543370185148233296703364523528079688440400840611855001021254139560115950\
151103240069124`60.07984992047759*^-9 + 2.19751402763541635343971707442897718\
6184365964808579139782580442403120332714916079169433`59.87236504992897*^-9*I)*
   y^22 + (4.0582070665452176627070582069804487792211639587675138162291751906\
1218075829629428554132`60.15051499783199*^-10 + 0``69.54218079506475*I)*
   y^23 + (2.9147581274677727706093807126720132668781260726869159740076294435\
795187693464414702831`60.0772037830782*^-10 + 1.84712581719914201965197388372\
797043317686641968942500046377691714747602579286815955201`59.87909773959269*^\
-10*I)*y^24 + (3.753424739636146250246247758047853353257955454568370043183776\
4592672489466639951454108`60.15051499783199*^-11 + 0``70.57608728563237*I)*
   y^25 + (2.4022363657280778540438718608685060026324219204129907529502405186\
821887453779084034764`60.07642784491387*^-11 + 1.5318132141709523464238015408\
439095476862733135691080168176065711991956504824543364003`59.88101791939923*^\
-11*I)*y^26 + (3.409436913501255546972932524521637887655084956031825705656057\
463710726498978073277494`60.15051499783199*^-12 + 0``71.61783233894275*I)*
   y^27 + (1.9824294396307996938959677033245358634203147498614959981139439042\
62627056859529263696`60.07699730826471*^-12 + 1.25837898139707193288742478758\
0921465845671230538136890292268793871077889859774307341`59.8796110254805*^-12*
     I)*y^28 + (3.05317151024686553969292075655259093184944230542974284285517\
912638483358992067431676`60.15051499783199*^-13 + 0``72.66576379659207*I)*
   y^29 + (1.6376417294661694610967505268591910189193196789459755473251857116\
9381340579769448055`60.078532596997434*^-13 + 1.02669021828830970413589592342\
051019741715387626018505042408926434213622067370980853`59.875753125088764*^-13\
*I)*y^30 + (2.702933793335544117374984407821384284292006412290777445474404615\
6212473005065115173`60.15051499783199*^-14 + 0``73.71867958977336*I)*y^31 + 
  (1.353995765438204080202203723226910981055829322866989388302529997643953412\
2678699427`60.08075773197343*^-14 + 8.333864163291016197442374120276929453318\
823050953920572698237257893034630221611115`59.86998684331282*^-15*I)*y^32 + 
  (2.370474034984317426839755124485355706979145865478754311465259572055358481\
761926499`60.15051499783199*^-15 + 0``74.77567979520076*I)*y^33 + 
  (1.120381134785354344472346316408056415849043489264016340441065339805902609\
511950549`60.08346941987001*^-15 + 6.7384240068587768880574965220489437585886\
9607910639283367635429706622943612274261`59.862661967338475*^-16*I)*y^34 + 
  (2.062720921836121763967720558895718273877190160233863817573293131113563973\
93381669`60.15051499783199*^-16 + 0``75.83607452424823*I)*y^35 + 
  (9.277989675983561620429019431481895884804733717568521686793037335483481325\
3008305`60.08651551129695*^-17 + 5.431878955342254576808453054301083608769171\
3248541234598938652629887659259490578`59.85401170988072*^-17*I)*y^36 + 
  (1.783161515444110076319623329356082366723031384001524172297303130983215527\
3486065`60.15051499783199*^-17 + 0``76.89932431529084*I)*y^37 + 
  (7.689145978866756417246058295992073379172598215457460363266336821627116250\
532589`60.089780310735236*^-18 + 4.368114622492931817430855313304898715708356\
841681873687387608182486577678049237`59.84419623069613*^-18*I)*y^38 + 
  (1.532903268971158832497479085140860317374585901784642512425260814220660116\
748074`60.15051499783198*^-18 + 0``77.9650002474639*I)*y^39 + 
  (6.377298731702365856825866630598900026870195934085682072349090142956958117\
70232`60.0931745984252*^-19 + 3.505828658812633762171766988528347316609566143\
15439486995310735635205463736066`59.83332852421223*^-19*I)*y^40 + 
  (1.311470550502437781521943225718807609679492280256770482922858690357675321\
9196`60.15051499783199*^-19 + 0``79.03275645501989*I)*y^41 + 
  (5.293310771209276760181882789666379274050456069777956018340153020519468100\
054`60.096628815429575*^-20 + 2.809240496815966305320721847234342180494676385\
5766145959145813170764801466311`59.82149034357802*^-20*I)*y^42 + 
  (1.117388790465359579041936946543149784778428095132015018154207087579940655\
4987`60.15051499783199*^-20 + 0``80.10231068758559*I)*y^43 + 
  (4.396890541776707945715705004055921045460001650339725752609390771069547686\
881`60.10008835351767*^-21 + 
    2.24801684130060769532855208628717053973076530894854982797447866288509051\
6516`59.80874225977164*^-21*I)*y^44 + 
  (9.486035782701272539233541073435322408766160890461084617428363956144246069\
56`60.15051499783198*^-22 + 0``81.17343023929133*I)*y^45 + 
  (3.654979883091556264695261747844357553871005462201175165458203189765631030\
21`60.10351024345744*^-22 + 
    1.79682131990533629761167666041366955260023357797516858177583661864663821\
619`59.79513014450375*^-22*I)*y^46 + 
  (
    8.027742722119854975943016560548801734794779897242700430774704378957101741`\
60.150514997832*^-23 + 0``82.24592155232175*I)*y^47 + 
  (3.040442046252683277955314695474628623017040822155427138171080382990507008\
5`60.106860774833905*^-23 + 
    1.43471407759310917737386637898071694938513148388512042560063906497984069\
62`59.78068940475555*^-23*I)*y^48 + 
  (
    6.774739555326121222439875944887712649220606374217322333506436153181101886`\
60.15051499783199*^-24 + 0``83.31962239376287*I)*y^49 + 
  (
    2.530989683747066735562806472844022579522303773899673779240492224174453008`\
60.11011374007658*^-24 + 
    1.14452267260521804739587770397560386038201422894271201233841239806966233\
6`59.765447765410435*^-24*I)*y^50 + 
  (
    5.70320687261602010248855151971454230382634795560329603342327954066032001`\
60.150514997832*^-25 + 0``84.39439587278274*I)*y^51 + 
  (
    2.10830761318518520885745290015224220849934039407909756098809754893382619`\
60.11324910076754*^-25 + 
    9.1224600065540147906148062549650005381034618614533124031415961438798908`\
59.74942709181772*^-26*I)*y^52 + 
  (
    4.7905921500427131603670318846493992186205303450097966049609534677451067`\
60.15051499783199*^-26 + 0``85.47012579932317*I)*y^53 + 
  (
    1.7573347965600311417809702125141873521444777803364127357088452219526607`\
60.116251943690756*^-26 + 
    7.26519254396578753351542765136878207525127614359332368920140396122248`59\
.73264456378198*^-27*I)*y^54 + 
  (
    4.016076344553565240606942646306041758268094778615876717039720660808126`6\
0.15051499783199*^-27 + 0``86.54671303779284*I)*y^55 + 
  (1.465676797174424110523186485416794697037306310106294740232110920817865168\
0838484974731579`60.11911163970302*^-27 + 5.781492618365616124723999659550514\
809161055065458168148350929001738738917641894791599593`59.71511340250862*^-28*
     I)*y^56 + (3.36079782450096035048455053767485514252672247431551300483093\
1332960375626798696893345736`60.15051499783199*^-28 + 0``87.62407261042785*I)*
   y^57 + (1.2231251839163980946344868399854499969086729940381437542636981348\
33388934339367251811037`60.12182114845321*^-28 + 4.59719624127726265157859124\
988876668200867883487665613034428993456846022735231608655897`59.6968432830944\
95*^-29*I)*y^58 + (2.80791284974390890023386715303523094296840776737844336125\
648643422396249216736922618617`60.15051499783199*^-29 + 
    0``88.7021313735276*I)*y^59 + (1.0212645230769829292768095083899867200411\
4604190596509799338834276053974964285689123527`60.124376431572976*^-29 + 
    3.65260184956532564252152032215167854486099201529094591287446673453467982\
51938245140421`59.6778405207172*^-30*I)*y^60 + 
  (2.342549953665566754128303582918864720647751168095757503312234028944338814\
8575769779236`60.15051499783199*^-30 + 0``89.78082613706833*I)*y^61 + 
  (8.531510209523934108306128855389158897492576581786062786145273936875867644\
426818231163`60.12677594972117*^-31 + 2.8997332889941673817308885516404014864\
72654281033866057192389248807416988297780729697`59.65810808919215*^-31*I)*
   y^62 + (1.9516991205616980661541932243191526382559680889379004691000038013\
43837198733716655828`60.15051499783198*^-31 + 0``90.8601021314027*I)*y^63 + 
  (7.130497176164163721305544405985611932212142266526229377488260611658131502\
34236016727`60.12902022710163*^-32 + 2.30009140695828209241247798305589999671\
691159369751914757715559556796317104698444746`59.6376455103479*^-32*I)*y^64 + 
  (1.624064410442987896810359432458634939353120836876730856940984657342923617\
22176743336`60.150514997832*^-32 + 0``91.93991174845317*I)*y^65 + 
  (5.962194877759967900742883036096400135925411915388758248018075702264174542\
8764473798`60.13111147233705*^-33 + 1.822818102811762530025297945680849620612\
0317371109715061748430292917794008512564178`59.61644863825102*^-33*I)*y^66 + 
  (1.349899684536413224208099043931483715623641711728550340779455015064790204\
1078901364`60.15051499783199*^-33 + 0``93.0202135019822*I)*y^67 + 
  (4.987370560992465866218216880452039880183456777504791017741051869523118518\
792826048`60.133053247891766*^-34 + 1.443204057013361670602302143735508010615\
063442820986408810147669933309570587986473`59.594509351501884*^-34*I)*y^68 + 
  (1.120840547740185851430851313153377451255745912712908962720592215322150739\
223048308`60.15051499783199*^-34 + 0``94.10097116415055*I)*y^69 + 
  (4.173528452876893213573829166768332964426176314105291687921328341575942644\
44560844`60.134850182284204*^-35 + 1.1414801260847406149603636604226216578008\
7939222965959482672327240036554727357908`59.5718151581914*^-35*I)*y^70 + 
  (9.297409353837813818101728081881147699639977709137777164073359464712416179\
6184045`60.15051499783199*^-36 + 0``95.18215304498436*I)*y^71 + 
  (3.493727997462058987236691168882071867101994677947359231917663052658090563\
281447`60.136507720572205*^-36 + 9.018412174057419816600971075231170709025553\
058533229308951654023110189010783941`59.54834871065317*^-37*I)*y^72 + 
  (7.705194560285804476726465972367741499275480178951093727596297053773050506\
016369`60.15051499783199*^-37 + 0``96.26373138847104*I)*y^73 + 
  (2.925614130069789380822562244732269009853981988085630606792860394024155269\
051495`60.138031909337506*^-37 + 7.116596712103820454548614038592525215375344\
31650907358405652310319642595103884`59.52408722010026*^-38*I)*y^74 + 
  (6.380182968148320371112990158057086114208363145634760744959653850001275775\
33021`60.15051499783199*^-38 + 0``97.34568186442152*I)*y^75 + 
  (2.450620736685935637350916034689257455252690480758317863582025128346260320\
53597`60.13942921283846*^-38 + 5.60852480777763710062525733645956240765054266\
71737854568606007809117941581078`59.49900175392733*^-39*I)*y^76 + 
  (5.278759286076065071527778127772619503691241608656295774755974213801191068\
7772`60.15051499783199*^-39 + 0``98.42798313941361*I)*y^77 + 
  (2.053315672084336443389132054519322450893157910136487404923189282224492263\
9007`60.140706357275484*^-39 + 
    4.41372992107664952913365158871879555772329802800451099698410979366984136\
6291`59.47305639021036*^-40*I)*y^78 + 
  (4.364138093758786683517752821844411260130808896940082663155119617218190511\
644`60.15051499783199*^-40 + 0``99.51061651338394*I)*y^79 + 
  (1.720861589510819635452389463581568591153518903589967997095254532226550885\
709`60.14187020030176*^-40 + 
    3.46803071082518645923483463695579720681864328097382156243991231137883685\
686`59.44620719395217*^-41*I)*y^80 + 
  (3.605366232366915383402008439888343063555362680038360884866434441082201347\
26`60.15051499783198*^-41 + 0``100.59356561099082*I)*y^81 + 
  (1.442571612847291201954472802807687495659199935646214927353680228183698319\
6`60.142927623061986*^-41 + 
    2.72026194264336809582465607797501503238052951009086607303427863237927177\
17`59.41840096687927*^-42*I)*y^82 + 
  (2.976451970401871018063065622449761723018055292048232505582641861913474852\
4`60.150514997832*^-42 + 0``101.6768161188924*I)*y^83 + 
  (1.209542762895292531314720698425476325406020426563725085090508128392342557\
6`60.14388544218564*^-42 + 
    2.12965615973496485494030126579832158755855470752462062036587042998296125\
1`59.389573705680775*^-43*I)*y^84 + 
  (
    2.455610242237407378713068876009681957865466079287818758205952397905044026`\
60.15051499783199*^-43 + 0``102.76035556169764*I)*y^85 + 
  (
    1.014353200645422607314496556039425349024085407402292674384713820453125852`\
60.144750339307954*^-43 + 
    1.66374799468604810794510229627891870162493502989244652381959553167097309`\
59.359648680441246*^-44*I)*y^86 + 
  (
    2.02461237564411785050932190760947653000589061069425821026431678726565306`\
60.15051499783199*^-44 + 0``103.84417311064325*I)*y^87 + 
  (
    8.5081190964363538611926441713717893249502077336264402600712689382902646`\
60.14552880585023*^-45 + 
    1.2966977798244155819361430828571815235052203407285608547873852229227535`\
59.3285340125907*^-45*I)*y^88 + 
  (
    1.668228658765098504240879941610273234768582835974560556304879544200034`6\
0.15051499783198*^-45 + 0``104.92825942009507*I)*y^89 + 
  (
    7.13751518955007583762229696800798384726929103577703389602461493333298`60\
.14622710096122*^-46 + 
    1.007951254686685391276971258547424402218574911836033366997281865328757`5\
9.29611958526737*^-46*I)*y^90 + (1.373752545018722926878343719468132443136666\
05100954267800707028574484449733947573862843327`60.150514997832*^-46 + 
    0``106.01260648782424*I)*y^91 + (5.98856658880115102053008672606317389333\
81802152359471458017054227400322669536955919299355`60.14685122069652*^-47 + 
    7.81168483866636754179421886431874406541716258093683367355984007551989900\
7745046379430633`59.26227305113709*^-48*I)*y^92 + 
  (1.130596045604305750007276107929182154009427759662252041864039954692330825\
5364801846940484`60.15051499783199*^-47 + 0``107.09720753570244*I)*y^93 + 
  (5.025216173644990460689515540112132801560624088411109870628656353688032642\
363967487237818`60.14740687669554*^-48 + 6.0336827825132179976341512668965087\
1388636676113046399854891471798644785261540676986685`59.22683460146704*^-49*
     I)*y^94 + (9.29946768881714405313446468698288453880098772569528211901358\
647488297639437363887653727`60.150514997832*^-49 + 0``108.18205690803352*I)*
   y^95 + (4.2173218573546982189120933396259228053582116259889182679078979579\
3423676211134430319012`60.147899482794706*^-49 + 4.64245037098220422284545817\
90444305543266370558061282194459315309160674733165011062059`59.18961000576505\
*^-50*I)*y^96 + (7.6447803650199557252283371290816846842539626692594982294237\
942092883607258972776565952`60.150514997832*^-50 + 0``109.2671499852099*I)*
   y^97 + (3.5396749632837427989300373921398635755531338588630269303219189837\
859913110350121211956`60.14833414819194*^-50 + 3.5562347845014837329856461932\
67237948487539622445383447201397455014287501125832822825`59.150361189766016*^\
-51*I)*y^98 + (6.281044742208566541302915401780541838415179254235762183771273\
252862908843118990804315`60.150514997832*^-51 + 0``110.35248311077642*I)*
   y^99 + (2.9711840077382383223573019512723364034328379973691902337775826706\
04528924189656669226`60.14871567594614*^-51 + 2.71023596704248444103130372948\
760581316195901254140597871374259763628595483802548652`59.108793231539686*^-52\
*I)*y^100 + (5.15776401133810328390447077164493633018388254911070071981577791\
424765475739248787578`60.15051499783199*^-52 + 0``111.4380535303128*I)*
   y^101 + (2.494195477560746378937388717965014457962271470802999620338420162\
65951620201845794395`60.1490485657533*^-52 + 2.053137023181773091689105988037\
4721563149347575203338651644957784976874057399895665`59.06453601279743*^-53*
     I)*y^102 + (4.2330720154961313357801682123919925300841631204838452155664\
403985495747535167172133`60.15051499783199*^-53 + 0``112.52385934082348*I)*
   y^103 + (2.093928184163074510472218775786889324945282794148593221357147790\
9134686144037045711`60.14933702008765*^-53 + 1.544338230006583782424815112750\
406035004612590115862454799107559822205612678400629`59.01711766008092*^-54*I)*
   y^104 + (3.472286471585127953452650374880985215857405483373952362314885150\
541886549380191497`60.15051499783199*^-54 + 0``113.60989944956016*I)*y^105 + 
  (1.758001868788278030181942245244197403048419812054929417592683973617634045\
472166006`60.149584952929544*^-54 + 1.151752918417064825350985629914154899179\
96110015575754537078320065657458313531482`58.96592494190979*^-55*I)*y^106 + 
  (2.846698394557455142257426584185397627970287548108280151070605708908476628\
83092209`60.150514997832*^-55 + 0``114.69617354140442*I)*y^107 + 
  (1.476044093064500799973011799349667246327615442765850528576359896563567007\
95378738`60.14979600042264*^-55 + 8.50051883510846548162202911243620531983524\
2516676505967480338073646610064505403`58.91014210328889*^-57*I)*y^108 + 
  (2.332560643865633162245761143373784821004933904600262947435956344095349311\
7312235`60.15051499783199*^-56 + 0``115.78268205411493*I)*y^109 + 
  (1.239362209574869000310186301650024083767029568345555641554588100777009710\
4430064`60.14997353290971*^-56 + 6.192657257641164641204475496023726665071153\
01684890386415551372816527129949284`58.848652327292186*^-58*I)*y^110 + 
  (1.910243967791114484473933326557292666127062744573185984525286247947564860\
949095`60.15051499783198*^-57 + 0``116.86942616089883*I)*y^111 + 
  (1.040669478797597511253041599128916580267138520215751950831693096218329735\
60646`60.15012066789131*^-57 + 4.43672725211867307599419329394978490364864826\
76606361990757467645343307895226`58.77987058159499*^-59*I)*y^112 + 
  (1.563533669668041522226766208368678040860058276615351164968701589579354321\
80553`60.15051499783199*^-58 + 0``117.95640775990664*I)*y^113 + 
  (8.738562703473657413758612716003208125919633858108649197216495439346016799\
9754`60.15024028353327*^-59 + 
    3.10914411596700761025053156640019723065818354589080806610105278988747600\
7918`58.70144112973074*^-60*I)*y^114 + 
  (1.279044125719687813648906913110737026804708616732008996808890244636001600\
3406`60.15051499783199*^-59 + 0``119.04362947037757*I)*y^115 + 
  (7.337988303115537826343763721647815958921087780937117585776640611653912400\
914`60.15033503242145*^-60 + 
    2.11292638794009774767984731049590541572278549334330842892956128072718054\
032`58.609642384242065*^-61*I)*y^116 + 
  (1.045731914921734486601577519232674926441049785576277743990310062095860686\
485`60.15051499783199*^-60 + 0``120.13109463528228*I)*y^117 + 
  (6.161993715140169172124486922822187805058419915620827022285906915927814585\
2`60.15040735532187*^-61 + 
    1.37211282911539100759351143920690280119647521221199053922242749627021486\
26`58.498075929256935*^-62*I)*y^118 + 
  (8.544913434739993970574254281377947738658060972991333498291481790031288692\
6`60.15051499783199*^-62 + 0``121.21880733042477*I)*y^119 + 
  (5.174522977650823775152065907477451244396341309546123864742312713173982946\
7`60.150459494757186*^-62 + 
    8.27331263040578796096818885170595978287017622888908116568132185733158348`\
58.35426861064771*^-64*I)*y^120 + 
  (
    6.978187230603864874455739986652097291777199809920921830093510035922153082`\
60.15051499783199*^-63 + 0``122.30677238007914*I)*y^121 + 
  (
    4.345322457652004581947260419018529764560386383824840035091561851677984418`\
60.15049350825399*^-63 + 
    4.3228437765983320820849039949132066044093103801318901009786840880036762`\
58.148241038986086*^-65*I)*y^122 + 
  (
    5.69533951228362964326524760973381968396005672886387669915476705705309885`\
60.15051499783198*^-64 + 0``123.39499537935254*I)*y^123 + 
  (
    3.64900351366562101004436180557794572688194447012852180739510783498670843`\
60.15051128115142*^-64 + 
    1.509651146658503413972993405097286395801144875548462908282751991836744`5\
7.76721360081008*^-66*I)*y^124 + 
  (
    4.6454979658499812331572857947631867680819693784588080714349137178146787`\
60.15051499783199*^-65 + 0``124.48348272358642*I)*y^125 + 
  (
    3.0642574659875506567526326548378211170023335579243105259870317393632624`\
60.15051453889269*^-65 - 
    4.4547767512489133747994198986766296813443007281154408961200751016837`57.\
31301523045676*^-68*I)*y^126 + (3.7868085812218048883706351015719708337712528\
445828019860558374240381102479525138435754891`60.150514997832*^-66 + 
    0``125.5722416452383*I)*y^127 + (2.57319791742464151630996454849614023493\
55507135758688886940822949702979456191550019301235`60.15050485874515*^-66 - 
    1.75833056018529430720110225119695369588275653059882025095926201395208980\
76405507498018`57.98513219180957*^-68*I)*y^128 + 
  (3.084854883922968703083026432144587905384537381225585356377728906699900785\
345439591645777`60.15051499783199*^-67 + 0``126.66128025882864*I)*y^129 + 
  (2.160809604507173348869751692651549367039321835176389832563757316733782166\
585987908655545`60.15048368091491*^-67 - 2.5950426719358857590914781603296851\
486311838451736827823868488016589373646345814099176`58.230011682974215*^-69*
     I)*y^130 + (2.5113508082064488639463476428977397775233354342114459854248\
4042152445459647847797543214`60.150514997832*^-68 + 0``127.75060761469827*I)*
   y^131 + (1.814486399904140360806603282022691726041253817763467950802583053\
98799662539611036188473`60.15045231903862*^-68 - 3.08296229559842502261447489\
3426849235668711640117959647181032500361002209012267721501`58.38066681502101*^\
-70*I)*y^132 + (2.04306053757436371100741454094195224504709912449760623519695\
82998544811781272675367609`60.150514997832*^-69 + 0``128.84023376250403*I)*
   y^133 + (1.523643950612540367017523664385872686593621406078319697210140828\
504676306940044865308`60.15041197004723*^-69 - 3.3192122971001648130324967733\
5212897050937650330594120942476296785051164310025732127`58.48856350914785*^-71\
*I)*y^134 + (1.66090645224998531030773499679709731460053782587994752756543131\
6227862856716966692139`60.15051499783199*^-70 + 0``129.93016982559476*I)*
   y^135 + (1.279394821976867287806521827394481488175713406260282858556374499\
947545485053833533974`60.15036372340698*^-70 - 3.3774258878150324437915744002\
21437563982272565072417275980796047323115520444838819`58.57194496262161*^-72*
     I)*y^136 + (1.3492328614508559985817776562222957036307041930524032347323\
9515542017400682218140546`60.15051499783198*^-71 + 0``131.02042808765918*I)*
   y^137 + (1.074276006037745730073485752088723076586116784532602909157777089\
26160384168655093826`60.15030856975041*^-71 - 3.31303732360891128372510081960\
132337469749885573139151226469105872151490607957766`58.639419022411815*^-73*
     I)*y^138 + (1.0951986618622859918066117469231392984534501538634589496339\
735847416627920593026162`60.15051499783199*^-72 + 0``132.11102209333626*I)*
   y^139 + (9.020203112994289263587611845965577033767091649616094143894995861\
285039147211905458`60.150247408916044*^-73 - 3.167430011447054255095435616176\
35716261632984911259894056808410607973489201552642`58.69573811936138*^-74*I)*
   y^140 + (8.882766233523191346717014659601995836085534483113850752120251380\
49366917319220921`60.15051499783199*^-74 + 0``133.20196676483783*I)*y^141 + 
  (7.573645353260862607425194286340635038880390544772605871159472688530105647\
98545241`60.15018105741964*^-74 - 2.97118222417573374027642431464770913080334\
84449661478271171503503636699911254207`58.743805380747396*^-75*I)*y^142 + 
  (7.198408037869122211611976262458787777447424503356751054140836515563189482\
4282331`60.15051499783199*^-75 + 0``134.29327853706937*I)*y^143 + 
  (6.358884776547734831630778552462359440575309297972362947884428553605867769\
9932082`60.15011025538236*^-75 - 2.746601028670657975143100759908317037401868\
209539722012411555852250576801164756`58.78552487815036*^-76*I)*y^144 + 
  (5.828267596565220330815635915041523368043593856153375481930418471552085468\
118659`60.150514997832*^-76 + 0``135.3849755142667*I)*y^145 + 
  (5.338798165055617498715588709318619711502446896870884930104774639716904761\
167308`60.15003567294362*^-76 - 2.5096955530021513126569120611437152624684226\
5161570123155270111505817560394538`58.8222132115491*^-77*I)*y^146 + 
  (4.714518518853932769551590816352367417155948817978642012693303477545134138\
1723`60.15051499783198*^-77 + 0``136.4770776518259*I)*y^147 + 
  (4.482206803392781259464771209318498096716536374318525894173818614603743607\
15996`60.14995791618739*^-77 - 2.27170930821445958425612648985129339165830684\
11328302468063436564569984325703`58.85481878325808*^-78*I)*y^148 + 
  (3.809851341156995053362958249440408220497895014600033463705164267677135590\
9247`60.15051499783199*^-78 + 0``137.56960696781906*I)*y^149 + 
  (3.762924207592787347612606358629231469786435602082262616795525210656981478\
8095`60.14987753261012*^-78 - 
    2.04030630511173036102170338741447548535847659598833672088289759125037167\
5643`58.88404743337222*^-79*I)*y^150 + 
  (3.075581274909059163308672436116406495195328366173321218692512773277553272\
464`60.15051499783199*^-79 + 0``138.66258778971132*I)*y^151 + 
  (3.158956584382234995403884578336220203436346345384391827227056946118836586\
574`60.149795016159935*^-79 - 
    1.82048586062176180708912727361136219620975252836237570570270835458055270\
299`58.91043866920628*^-80*I)*y^152 + 
  (2.480092932519116391576676546897803549667531881067365150775232678007724430\
71`60.15051499783199*^-80 + 0``139.75604704308478*I)*y^153 + 
  (2.651831468640192884683538422497564591485646327507157212208247315256393537\
11`60.149710811874655*^-80 - 
    1.61528522954045613977136851496820185128957485182204309318725603896797482\
11`58.93441411372636*^-81*I)*y^154 + 
  (1.997562640558472188405581830220034451801167499591384007030755942906351269\
8`60.15051499783199*^-81 + 0``140.85001459081099*I)*y^155 + 
  (2.226033948873706273334910440792569976096386174601225259561763988560938036\
1`60.149625320146555*^-81 - 
    1.42631669372778659373743409277892794768918163451372217739169300614408793\
6`58.95630950199944*^-82*I)*y^156 + 
  (
    1.606909301389397027873939149832099750539368215607316206555406232607785123`\
60.15051499783199*^-82 + 0``141.9445236332141*I)*y^157 + 
  (
    1.86853320938146051897063071908011333729878217015646972386789839951665779`\
60.14953890063966*^-82 - 
    1.25417582818192044330604234486265588107805069981143167948148119669146247`\
58.97639650601556*^-83*I)*y^158 + 
  (
    1.29093333465518839550337644457325696078829564550970008880910374860173353`\
60.15051499783199*^-83 + 0``143.03961118247415*I)*y^159 + 
  (
    1.56838489883717647911725715780674209612770319265358380108513090805075161`\
60.14945187588557*^-83 - 
    1.0987498122019377999566436407504832174338409717864242608300708348809568`\
58.994898037685374*^-84*I)*y^160 + 
  (
    1.0356103204572675505655558639521997594906325704090976256250457417794333`\
60.15051499783199*^-84 + 0``144.1353186280513*I)*y^161 + 
  (
    1.3163971661155842843342948286201025564990364900132697755046708194422834`\
60.14936453458087*^-84 - 
    9.59448441677917844921618096197776478866708740231979640982202731293286`59\
.01199923770468*^-86*I)*y^162 + (8.295118285252428101417004062554135118950407\
754337179907150570515585580329764686506951823`60.15051499783199*^-86 + 
    0``145.23169241455224*I)*y^163 + 
  (1.104850158630254846056217468525580317610863952765777042503148055180487026\
1404387687035283`60.14927713460955*^-85 - 8.353755887168154033903898038766847\
49737248843250841917338840219516147766785890017262781`59.027855532431424*^-87*
     I)*y^164 + (6.6333076201838968767225510456956566783160174210259153792880\
2424238400765170678094023874`60.15051499783199*^-87 + 
    0``146.32878485962445*I)*y^165 + 
  (9.272604175088087567459282878377996904530497509739363619011379483591397555\
30468259668819`60.14918990581104*^-87 - 7.25454979035638717620807258719134982\
30889397270714229075424967479736246839817818885364`59.04259865036359*^-88*I)*
   y^166 + (5.294925453239517347012814964902037860962708430834765744023761405\
4068345736054313639338`60.15051499783199*^-88 + 0``147.42665514773685*I)*
   y^167 + (7.781829787965929570610317000770255908398560246611744446436043058\
7549612079787834994053`60.1491030525142*^-88 - 6.2852110215702734502278610669\
48437605387217288744618089432991991818783780939104017583`59.05634118867043*^-\
89*I)*y^168 + (4.218367874324457988294896792011452416939547271016767813243360\
655217464107122131949438`60.15051499783199*^-89 + 0``148.52537054693718*I)*
   y^169 + (6.530451433709057418238197492268293612076586443025677871937614591\
666609014627503708827`60.14901675585582*^-89 - 5.4338366433893287986229596064\
0554179212743969434691450972995098402864593460278997074`59.069180130004725*^-\
90*I)*y^170 + (3.353567766833066125157869544326276786854266658349243285298170\
19434141480534265203034`60.15051499783199*^-90 + 0``149.62500791111108*I)*
   y^171 + (5.480068461860172793005333117345851929259943859615550024449038687\
16286728280126455732`60.148931175900714*^-90 - 4.6887210404420982124502695569\
089854880859230082253400338190505789387838259820769169`59.081199586569376*^-91\
*I)*y^172 + (2.65986408898625635601804492786187378399075905001975713880013641\
9138142231501849658`60.15051499783199*^-91 + 0``150.72565555176908*I)*y^173 + 
  (4.598433678372909322274732394253245066945758472120409980260293523985064695\
6645722215`60.14884645357985*^-91 - 4.038652070226137936528697784354327462706\
147310139448680446300858612903486994149353`59.09247296671661*^-92*I)*y^174 + 
  (2.104260020978759508915626047388266138221950251086849839188209825068538580\
519278653`60.15051499783199*^-92 + 0``151.82741559376714*I)*y^175 + 
  (3.858468133359572598031531557574156362879880993972481638442918556644180873\
969487296`60.14876271246128*^-92 - 3.4730969725829784916445665545405302773064\
1532022704853189348884882151640150640376`59.1030647040948*^-93*I)*y^176 + 
  (1.659999758443365709106317389303310778056960141443278462015539434798943110\
34888482`60.15051499783199*^-93 + 0``152.93040697298878*I)*y^177 + 
  (3.237433554534483691992816195732628856124722464535724396752618186548196719\
32701596`60.148680060367624*^-93 - 2.9823077326651717211397050940874462521538\
63293585131908843222452856070357079154`59.11303165127505*^-94*I)*y^178 + 
  (1.305406287344792468855967977642998443505390990931787655472478841980356053\
3570364`60.15051499783199*^-94 + 0``154.03476929773572*I)*y^179 + 
  (2.716237206459707941589718962180595610063344996173929927849461773525494853\
4264061`60.14859859085306*^-94 - 2.557368526690945256870601327653283633416700\
129771906001315468279991307403539205`59.12242421310652*^-95*I)*y^180 + 
  (1.022932807128925896800188972545152991838672223587256582941751159397569454\
057269`60.15051499783199*^-95 + 0``155.1406678904654*I)*y^181 + 
  (2.278847991749063532356613028142802624073255501923759540720278158816665209\
111126`60.14851838455144*^-95 - 2.1902023897173855829672734313201150052997674\
7114900425164122134079091710344726`59.1312872760614*^-96*I)*y^182 + 
  (7.983889674115921151596066709428976795264175880050880891658218239150056908\
7031`60.150514997832005*^-97 + 0``156.24830047083697*I)*y^183 + 
  (1.911805999787961253377563672200571292247632360188475579727280715809855359\
52431`60.14843951040638*^-96 - 1.87354999224054558905193577519717117405941119\
11917778321216158431407522244219`59.13966097612949*^-97*I)*y^184 + 
  (6.203100707827357172340215004686066427799941942544729207246584125606853567\
79`60.15051499783199*^-98 + 0``157.35790616580476*I)*y^185 + 
  (1.603810555119313390695958218215009825661984481815160478351966389800930525\
6271`60.14836202679355*^-97 - 
    1.60093013044615421513294758082689136587685772739446678603484290583048748\
2796`59.147581337807644*^-98*I)*y^186 + 
  (
    4.794431365276274873184006762486556012844116110529295690719402059812248769`\
60.15051499783199*^-99 + 0``158.46977789197015*I)*y^187 + 
  (1.345374208530638905232833889550382128091268063717870551522212000996758695\
333`60.14828598254393*^-98 - 
    1.36658901229716804152334500553014033491857917909527776505011683931548810\
897`59.155080809320125*^-99*I)*y^188 + 
  (3.683284369539676185730442581046232347544564331523542965587347519121364618\
4`60.150514997831976*^-100 + 0``159.58427974779207*I)*y^189 + 
  (1.128532122131909885427687157270145626707720081997568359052615055414777085\
74`60.148211417876794*^-99 - 
    1.16544349180982193751636471377249670642322824020390611708986678951137026\
37`59.16218871366495*^-100*I)*y^190 + 
  (
    2.809589909041095274771835889143178479174710987933839187701430889675217775`\
60.150514997831976*^-101 + 0``160.70187206342075*I)*y^191 + 
  (
    9.465979866609630530984736490365306364118160197505978853186292298272683076`\
60.14813836525006*^-101 - 
    9.93021935626865087619278788712792360779082895076335461718535377283243039`\
59.16893163089399*^-102*I)*y^192 + 
  (
    2.12503677511601492730727882453039356388402454658557858562561071770128374`\
60.15051499783199*^-102 + 0``161.8231485476378*I)*y^193 + 
  (
    7.93959026362390073920028092878137227205338900391305884976918329190785432`\
60.14806685013501*^-102 - 
    8.4540529613378715056158587027806923426167511833896380346982346780601642`\
59.175333723839074*^-103*I)*y^194 + 
  (
    1.5908224066267009020309962421744438257741705844681168919427821076893787`\
60.150514997831976*^-103 + 0``162.94889329846637*I)*y^195 + 
  (
    6.6590383726170801188519766125196907204247733764581277169168335061100594`\
60.14799689172223*^-103 - 
    7.191701328353704388962154170166021900980171602011890134514555349854597`5\
9.18141701703882*^-104*I)*y^196 + (1.1758259258301193078318896362809286762929\
601066909753229949558453839681419778066692239549`60.15051499783199*^-104 + 
    0``164.08017196609796*I)*y^197 + 
  (
    5.584778047723785500712783504311290876403222253260113661068456128154993`6\
0.14792850356396*^-104 - 
    6.11334704998174514619018403021683799987136686531224682261826365777821`59\
.18720163670961*^-105*I)*y^198 + (8.55125772075127314389922632228167533369653\
649826744906589458101128221074484086097786004`60.15051499783199*^-106 + 
    0``165.2184850022838*I)*y^199 + (4.68361686786132423142633519042901678060\
7202687401854036355228188284991195442337756056865`60.147861694159324*^-105 - 
    5.19308803995568412360624108520852399482286632769812247410462700842066421\
281194856818466`59.19270601811331*^-106*I)*y^200, 
 (-383924.6015793641266251648683445292093597112048299385104066994818280403596\
7047944815`60.150447281876424 + 6780.2881179727646401454982219923957306198546\
8574426753028703505647995097613794395`58.39744948856552*I) + 
  (32106.42910349982027759593909913810601468089866971145441061954083209008640\
333349751`60.149807401130055 - 1834.26315473084902801690410769721157249968173\
202149204292134949479547766189230395`58.906677037747954*I)*y^2 - 
  (210.7935810080322735482458673171193531317184242580159333649847129495021939\
2133194`60.111117691185974 - 94.017758183674365833289984504772447232505928213\
84860684733559112037765573232163`59.7604702007809*I)*y^4 + 
  (0.687932574757465754382635485244172985038051987080790113988562600032729229\
35286`58.99059193515756 + 9.9180601954326902505386823746428456600051331286239\
3036643963058624226770669789`60.149472800466945*I)*y^6 + 
  (0.305929004914494566455115678198831899675390695430250788411472505707136162\
51468`59.86325412949593 + 0.5077165765702285780671924331646194924590453169414\
4810807282581173987537233048`60.08325481843314*I)*y^8 + 
  (0.000244781855185747981617918923608039462681391354346249767520172355561013\
01642`60.15051499783199 + 0``190.87615337365494*I)*y^9 + 
  (0.028437146221825147358678662552367295266819757243888714623356751069211877\
33483`60.011640865016965 + 0.026911921691640821019000079161615947165328536289\
57912204556604897454422936523`59.9876995643209*I)*y^10 + 
  (0.000067396140525810819749441218786967304710809219958496325669024727631973\
99103`60.15051499783199 + 0``191.43629756845226*I)*y^11 + 
  (0.002257470564228698850529680178969827390564854228375693776207674752833414\
65507`60.070580824301125 + 0.001505923509872256941905254724071488959248531235\
65004064109074679479638503126`59.89476164153822*I)*y^12 + 
  (0.000012418069876961273306237573598504806475172748495229918594648166876167\
17676`60.15051499783199 + 0``192.170878496297*I)*y^13 + 
  (0.000171276382084247557019878062531757516718876975880428885400553911781461\
29727`60.098100773730344 + 0.000089490906655873076166779380286530366511647849\
5564040881277499469923135358`59.81618220111828*I)*y^14 + 
  (
    1.81459157519884697018171974860342084141090120624889599804407571073944375`\
60.15051499783199*^-6 + 0``193.00615370540592*I)*y^15 + 
  (0.000012814624878791215872726087485921735382678787646814196248122850186993\
76585`60.11146212332627 + 
    5.68819198066094391833288533767137888010318134660913775911357353848144998`\
59.758730471405165*^-6*I)*y^16 + 
  (
    2.2901393084358381924522880971615655145860419708624968242849523382510137`\
60.15051499783199*^-7 + 0``193.90507069446903*I)*y^17 + 
  (
    9.5759613915259705126975236768832800157672035938262239749666936805054415`\
60.11750903146733*^-7 + 
    3.8798365776049801573650542168631729013095774989624833636587046800065966`\
59.725140078143184*^-7*I)*y^18 + (2.62109717994976265284279959331696196539565\
95298164368622591226901947793739577613213715439`60.15051499783199*^-8 + 
    0``194.84644947243348*I)*y^19 + 
  (
    7.192686355937166874605804907536073448026342057543074150838318898323667`6\
0.11934299028941*^-8 + 2.8259779821680313549865435484454709384680482191387591\
539611751214484164678580704386268639`59.71362064124716*^-8*I)*y^20 + 
  (2.801696556212397167780549858289202182773014573266856515328440691153007098\
740573796969469`60.15051499783199*^-9 + 0``195.8175114993094*I)*y^21 + 
  (5.449149372938064271823061085604723075444291251827661322249306038708315009\
46478847175843`60.11852792889437*^-9 + 2.170843951448815500585677553759838965\
906958591924970833270574940829622321136062957766312`59.71882782170957*^-9*I)*
   y^22 + (2.8496678248487651332273705157172252390082063976178754408574737699\
7120841727884934275784`60.15051499783199*^-10 + 0``196.8101383567351*I)*
   y^23 + (4.1712368733885398155568929346227288577214862049789789250734758477\
6176712183360503115168`60.11599320169579*^-10 + 1.731505650665398279668138050\
04296250296479817867154640750292544913650346256792427119487`59.73415226190924\
*^-10*I)*y^24 + (2.7925455085330650669940765982452173985235225953568865230181\
664758636218602540752100076`60.15051499783199*^-11 + 0``197.81893233630916*I)*
   y^25 + (3.2283997359980494306827041937915902894605083064691985789157671614\
552855881358777597091`60.112424451319356*^-11 + 1.413651469221256186426460601\
1120935960039992645451940759646332630032189713502050828656`59.75377949708364*^\
-11*I)*y^26 + (2.659305988148157191524208150158894489104448811573203945703587\
838474442549652476186839`60.15051499783199*^-12 + 0``198.84016428410393*I)*
   y^27 + (2.5260819564191551880257782248037987903883751622867351780693122559\
44366188419893141327`60.108405093987706*^-12 + 1.1685774538121704858336834125\
12549252591601547124408354193056902405181735626139223723`59.77361516015826*^-\
12*I)*y^28 + (2.4760470230606617550229759808902327195075274300023867487259871\
7049463972576787391713`60.15051499783199*^-13 + 0``199.87117370741365*I)*
   y^29 + (1.9969562042940609644396373410494066904118957550385767358313006340\
1817503849620776481`60.1044354818484*^-13 + 9.7093994708637561942404797680996\
119742773467539560390463614939542699053713202601126`59.7912593109861*^-14*I)*
   y^30 + (2.2642382133879515269582448939912943401004712755341690789533951784\
060434083602289948`60.15051499783199*^-14 + 0``200.91001047992802*I)*y^31 + 
  (1.593434922294087546813917609720546986001017026196875733918675271715937520\
9245957125`60.1009098853845*^-14 + 8.0722555362925818953189257422824517231826\
81567293385020453119234020529495594216715`59.80557045582108*^-15*I)*y^32 + 
  (2.040425393309044418419104106761142840745305990832685571630793779501969417\
635681439`60.15051499783199*^-15 + 0``201.95521187587238*I)*y^33 + 
  (1.281918439059575662224327387681218848437726851741009510517635848884289093\
69983941`60.098097367690045*^-15 + 6.6981937206631049453437835584025521245106\
9782114003680924351205103407620613304418`59.81619467699415*^-16*I)*y^34 + 
  (1.816660628262101041462177307506709214165700565810988761813778458123615461\
86044697`60.15051499783199*^-16 + 0``203.00565879159933*I)*y^35 + 
  (1.038599389246084052489040041579223475255976123052215796182023950974123579\
37511874`60.09614293462777*^-16 + 5.54002611836703262272719095937593793530260\
88396228097613215395581436101200631509`59.823206683965694*^-17*I)*y^36 + 
  (1.601225349846372000886650202904329058300788007794351540196412412948629868\
5087485`60.15051499783199*^-17 + 0``204.06048013857236*I)*y^37 + 
  (8.464888163124987868329597156134487438091945327418873562392491958680911026\
751926`60.09508648702055*^-18 + 4.5647198726143750761565197346633402874923575\
82625988142686212199788131704917426`59.826879393310406*^-18*I)*y^38 + 
  (1.399410217552387470980471561966996809160402788490112204342784170902698000\
855779`60.150514997832*^-18 + 0``205.11898755509176*I)*y^39 + 
  (6.933431937473826035571305427824785897839375262834639152509988102899387981\
16171`60.0948903642274*^-19 + 3.746367483292542493714327716603953441537324601\
90619022179986660048922073729124`59.8275524829188*^-19*I)*y^40 + 
  (1.214235202309563469463355494138638473317827640551671388157884396372861357\
70181`60.150514997832*^-19 + 0``206.1806297761059*I)*y^41 + 
  (5.702329961819722030220779612163809596097018968742658185199537746327503338\
9659`60.095467195672626*^-20 + 3.06302273829698448248753587419122753225218699\
17702219015280394872018653984021`59.825565072584936*^-20*I)*y^42 + 
  (1.047062272441960762751737971501555186783920395037032015190087582120150442\
5166`60.15051499783198*^-20 + 0``207.24496008415264*I)*y^43 + 
  (4.705585315874639698909912443108612248847758639337420347145744145472426187\
379`60.0967032889552*^-21 + 
    2.49537654937539080157095040869756798177355972012949480946475405165040061\
8216`59.82122572646705*^-21*I)*y^44 + 
  (8.980901438332057799754277194139904377931867235178608005869967596605395222\
4`60.15051499783198*^-22 + 0``208.3116126653922*I)*y^45 + 
  (3.893735085740359160076040003875245904582816635574583197502015674865531231\
69`60.09847594166811*^-22 + 
    2.02624920165237992389606928362391771584353481783912766869424301709853242\
25`59.81480239789285*^-22*I)*y^46 + 
  (7.667388066333236360167840344288939830261324582708955299670008057261713120\
1`60.150514997832*^-23 + 0``209.3802851510267*I)*y^47 + 
  (3.229186995232537474484829709754546379020898697595547650843429294819713244\
3`60.10066497946662*^-23 + 
    1.64040215033050649576146370347342592829619316397545997740617759285847646\
43`59.80652211458064*^-23*I)*y^48 + 
  (
    6.519391514136039044827684465615663140594247081297945741699813350902803458`\
60.15051499783199*^-24 + 0``210.450725532755*I)*y^49 + 
  (
    2.682985045015183546751863430286991272371933772691742283466933385144171216`\
60.103159645228054*^-24 + 
    1.32444350698649384493383440799427592650597013843966203236913188595495345\
5`59.796574831876896*^-24*I)*y^50 + 
  (
    5.52344932456166005295957737441444638070713657140421493812143530934067859`\
60.15051499783199*^-25 + 0``211.52272222172115*I)*y^51 + 
  (
    2.2325467198496001379584530517774171917683640884092545395734099905393626`\
60.105862115431385*^-25 + 
    1.06673622568783930474838716966231750642698980560617969552320432286309536`\
59.785118603129845*^-25*I)*y^52 + 
  (
    4.6648340183624747426779897825501759237193040360399570943666436888624704`\
60.15051499783199*^-26 + 0``212.5960964000831*I)*y^53 + 
  (
    1.860062432201358872966140603845795838923587576684474216464066264151034`6\
0.10868875685682*^-26 + 
    8.572815616949372407539317659512568936726869237140907276626581588259814`5\
9.77228471856096*^-27*I)*y^54 + 
  (
    3.928588383696315697354284246359293130608860193486658367432995759939039`6\
0.15051499783199*^-27 + 0``213.67069606744397*I)*y^55 + 
  (1.551348736436096677228875807271963312960726174144448631634988687828109206\
3465283119824703`60.111569977150424*^-27 + 6.87577585573124842751727007763581\
750186535348581921578654740902092507654966201875200565`59.75818225148108*^-28*
     I)*y^56 + (3.30020744341072646766735066264582600618071928808192622832082\
8532094173427267860188712697`60.15051499783199*^-28 + 0``214.7463913561227*I)*
   y^57 + (1.2950149067525578134889969530228826648354312371707580820097728233\
014076425156327105748`60.11444927278097*^-28 + 5.5046199110131172256066998393\
077248449879759816731717354415561751961387786648890777869`59.74290184193111*^\
-29*I)*y^58 + (2.766061220471797875942648696129248363115425818097174817232166\
93240060291120442925465379`60.15051499783199*^-29 + 0``215.82307080760586*I)*
   y^59 + (1.0818481225904589890030000876428069152341860979966332767515279092\
9556182713309335164746`60.11728187624146*^-29 + 4.399498236641363358592527159\
3848719007360052702794300743729736856335251006439060379421`59.726518728457066\
*^-30*I)*y^60 + (2.3136316160087247141598820647796331226676635080560995167640\
592498782685197677951195968`60.15051499783199*^-30 + 0``216.900638385273*I)*
   y^61 + (9.0435302714148607146009051481913213299248973783927603351778802599\
83479759575969618347`60.12003325646339*^-31 + 3.51074957409839360777899428867\
99086165859404143895966029126170555128112442186165726`59.70909511165904*^-31*
     I)*y^62 + (1.93161931094068210014956533963477640790266187371418069026724\
3305714585854319264710417`60.150514997832*^-31 + 0``217.97901105709184*I)*
   y^63 + (7.5640181503246340491761819290366392871839158635990579703763343433\
2591630700921306615`60.1226776244555*^-32 + 2.7974149482027047178939322573690\
9112987414476221860037856363456487477470473743892808`59.690681953401985*^-32*
     I)*y^64 + (1.60996254177132784690378662094377110418108368207836473871512\
238457525348686747434045`60.150514997832*^-32 + 0``219.05811682397842*I)*
   y^65 + (6.3296464725441075698915841632617983514714136857094778926253134993\
164176719346893285`60.125196528998934*^-33 + 2.225887634653864867361579347846\
3639676815652888624057172975033375171560296546320295`59.67132031166822*^-33*
     I)*y^66 + (1.33979852597892904633704449000140644646187835641362839079322\
31948917927685891206111`60.150514997832*^-33 + 0``220.137893099953*I)*y^67 + 
  (5.298993522504203979338985835988192492963481449622770103203345510689439900\
335591297`60.12757758460479*^-34 + 1.7687159869970426596778935424095918375245\
85276891568186832310430731720525007146054`59.651042297292015*^-34*I)*y^68 + 
  (1.113389760964505755572214026374733775389115093594486090209349174108122425\
772735127`60.15051499783199*^-34 + 0``221.2182853725068*I)*y^69 + 
  (4.437855603188762080973763147918359751874388317079035842280736578814763662\
43755393`60.129813347852284*^-35 + 1.4035618057957394708745701435190398440803\
2331358328643922689118776574279339215162`59.629871722125465*^-35*I)*y^70 + 
  (9.240309278117015691914708166730727757840572082393693267869784371405205161\
3514635`60.15051499783198*^-36 + 0``222.2992460880727*I)*y^71 + 
  (3.717926329265896378966406886312666927307889869549273861383334126244395032\
9048029`60.13190034290054*^-36 + 1.112307661647816824281695950919553764175307\
7711769623971356775042821388554898531`59.60782449160805*^-36*I)*y^72 + 
  (7.659472756831793813015089186101299172883763848005582817186815327810908323\
322714`60.15051499783198*^-37 + 0``223.38073371979553*I)*y^73 + 
  (3.115736484469400554907005236792867512379690579948294449697547800700295802\
450385`60.13383822845483*^-37 + 8.8030115311227082343575147641197751450894225\
4753695465154070833700854782715541`59.58490877939392*^-38*I)*y^74 + 
  (6.341917841885811279985184843931026142801204231428048120805623401524563503\
57866`60.15051499783199*^-38 + 0``224.46271198406524*I)*y^75 + 
  (2.611797258986939525787384300652112408836831302722063450666410743227772076\
85634`60.13562909416167*^-38 + 6.95721421146998366061128932640232045451193423\
42257420890642715215834111407026`59.56112500781959*^-39*I)*y^76 + 
  (5.245458027423479312992595068754379980715268793337123601903657638531508922\
7705`60.15051499783199*^-39 + 0``225.54514917932067*I)*y^77 + 
  (2.189903951781060363100524953556340152418445104382042259007066042737281174\
2921`60.13727687263789*^-39 + 
    5.49052457754990606581202630573815920692024159614053900959039286235814733\
1178`59.536465645286185*^-40*I)*y^78 + 
  (4.334260096888255726461116593448075030972165712707651659667934316708334864\
597`60.15051499783199*^-40 + 0``226.62801762603453*I)*y^79 + 
  (1.836567456193723544025606359930000309379805153169074553266174337708483184\
38`60.13878685305098*^-40 + 
    4.32648149862722340233386442328327504866663649912333560201865859746816744\
543`59.51091481953759*^-41*I)*y^80 + 
  (3.577992324936618067853259529664374496169805169403723920971408060369981667\
25`60.150514997832*^-41 + 0``227.7112931909678*I)*y^81 + 
  (1.540548303519099226349341317321850367235621357994820451536244173817888379\
44`60.14016528271797*^-41 + 
    3.40375091395102493717297494975398341000602747877146069255483443174560512\
63`59.4844477336149*^-42*I)*y^82 + 
  (2.951057785075215041270653287348487203513729506133194840671890536566022611\
6`60.15051499783198*^-42 + 0``228.79495488204157*I)*y^83 + 
  (
    1.292473559328948142968745125439821850920286621675287743527430199248794989`\
60.141419044176736*^-42 + 
    2.67320633208114417483948245539997657688410470564434195351684256520280149\
2`59.45702985803889*^-43*I)*y^84 + 
  (
    2.431913328002503424683375626137368114844394640764660653578231519348518029`\
60.15051499783198*^-43 + 0``229.87898450273573*I)*y^85 + 
  (
    1.084521017567091975654495980254463375759757604369981686278084456248078332`\
60.14255539637405*^-43 + 
    2.09555196019785261398197363041009334828656387274685315773190618578937943`\
59.42861585733512*^-44*I)*y^86 + 
  (
    2.00247101541821280142146813220430046151765354729107654273244268816340149`\
60.15051499783199*^-44 + 0``230.96336635695937*I)*y^87 + 
  (
    9.1015830320329179439425431969961838161858957877856233362353481333140987`\
60.1435817698642*^-45 + 
    1.6393940530671446890996193414995973705036334551725851760794576302700545`\
59.39914818977692*^-45*I)*y^88 + 
  (
    1.6475765372642945385222440140293751273872555058340234742993766138151537`\
60.15051499783198*^-45 + 0``232.04808699695917*I)*y^89 + 
  (
    7.639269410353321823073776753278464429847272944714534536051873808569873`6\
0.14450560714185*^-46 + 
    1.279680385085678147582409149059649026636218986784900460945652748020669`5\
9.3685552939372*^-46*I)*y^90 + (1.3545579435479005874279252482431378389733718\
3183135818927214113053641182245701269757950592`60.15051499783199*^-46 + 
    0``233.1331350081451*I)*y^91 + (6.412633614828964543700844492134320631895\
1736992038434683662260231824421674792470154830969`60.14533424039428*^-47 + 
    9.96440630534180599763103853486263599109525630918379915398338542304942162\
9040253424706023`59.33674924101331*^-48*I)*y^92 + 
  (1.112837545867239982178002590162217693275764413658703390029321475920237865\
8542802187252482`60.15051499783199*^-47 + 0``234.21850082577498*I)*y^93 + 
  (5.383503254317511182473690135308893987159561433886600926712177220402572332\
504314352795834`60.14607480002915*^-48 + 7.7377173751812545256072007005923192\
9384324605686961756536984733937875337942986433013306`59.3036226829156*^-49*I)*
   y^94 + (9.1359984305128861709145201373111944695243640820055003891564943392\
4893483117891458782826`60.15051499783199*^-49 + 0``235.3041765793121*I)*
   y^95 + (4.5199345412843410452457390350274777941385507003625592693326623735\
141900938076124094738`60.14673414830305*^-49 + 5.9902210915051880601384370276\
280130801399984692664588856540603592750925120949212117815`59.26904485494385*^\
-50*I)*y^96 + (7.495086245520303741996092968642554886641215907707651630268021\
8972123731971661100583562`60.15051499783198*^-50 + 0``236.39015596099145*I)*
   y^97 + (3.7951851620631561032963652314962649210738795355378004744771404800\
890309933380899789667`60.14731883323974*^-50 + 4.6213666084679691437377055246\
9946776525268865677054701552357194110003488548085450262`59.232856285877546*^-\
51*I)*y^98 + (6.1446688093379228853381397448744033387215785608650353365841419\
35306434073759591165501`60.15051499783199*^-51 + 0``237.47643411573122*I)*
   y^99 + (3.1868590380045314985907451019014341966586198520922480748023540207\
63779810849534214576`60.147835058788885*^-51 + 3.5513175028237883113951265052\
2978658025526801973152357786023657434760447031042478524`59.194861706522424*^-\
52*I)*y^100 + (5.034137176463704959207722782946278387393761623632543601326401\
59164287250659729054753`60.15051499783199*^-52 + 0``238.56300755003315*I)*
   y^101 + (2.676193624071416831299910786389617588681473781962756950511834451\
33689640581631657741`60.1482886678415*^-52 + 2.716747388415676079911319778570\
4433992351534476397189599807089516272862514743303478`59.15482039441536*^-53*
     I)*y^102 + (4.1215306861651073300434976382047288562076748333386650440783\
004612981447666658745421`60.15051499783198*^-53 + 0``239.64987405794733*I)*
   y^103 + (2.247465545574476520895813442724607417967361865445561085793178925\
9722297477980734293`60.148685135292965*^-53 + 2.06747702297437996710542368907\
7185336950698646729034492522640084252137354016780185`59.11243278441608*^-54*
     I)*y^104 + (3.3720960234616076822446238610368559092368492335683488700464\
81087334560612297834809`60.15051499783199*^-54 + 0``240.7370326625517*I)*
   y^105 + (1.887494586828070436510428280399665414915315255740666740105142004\
19716608037249952`60.1490295688391*^-54 + 1.563787160414696301087900398086562\
8302728715306815783568827723343629040952785895`59.06732149705812*^-55*I)*
   y^106 + (2.757077816248155166602801575461367158463929565963404258201865968\
91850849744274196`60.15051499783199*^-55 + 0``241.82448357172333*I)*y^107 + 
  (1.585229499237574272066595961847673050744567304343613989128598858580257832\
33163679`60.14932671561086*^-55 + 1.17427333543300332528710424241266729780868\
62300490580393717748211648680122169443`59.019003769511244*^-56*I)*y^108 + 
  (2.252705650173243746720874684964892851327932675757643418090372650411931462\
7306794`60.15051499783199*^-56 + 0``242.91222814727158*I)*y^109 + 
  (1.331401934416266677117682551717847520033123258667427408860869909919317185\
3793491`60.14958097310955*^-56 + 8.741347620863508089973398216316603735005766\
91228019112581019136755392221985393`58.96685018085129*^-58*I)*y^110 + 
  (1.839347171589459116553133456275802074118037136777534310805220191420286191\
737349`60.15051499783199*^-57 + 0``244.00026888677252*I)*y^111 + 
  (1.118237144934694027772098614629535165587284992742133252318778216741108535\
144011`60.149796403203155*^-57 + 6.438106198752162333209393748514174456028206\
0204963567052338572970286624021037`58.91002062514968*^-59*I)*y^112 + 
  (1.500801233270154397616172482969724987277913748025701355163168135209535835\
1101`60.15051499783199*^-58 + 0``245.08860941769296*I)*y^113 + 
  (9.392120231353928163139962026494437788474778665498618861355220946151856576\
6234`60.14997674819417*^-59 + 
    4.67894067990837239098702791758566804453634650959494245975191833233544382\
1468`58.84736064391779*^-60*I)*y^114 + 
  (1.223708824796012714831350170947318126874422470659340467815724765776903159\
1662`60.15051499783199*^-59 + 0``246.17725450363602*I)*y^115 + 
  (7.888526412318501138564020303799216038744515076664380538867762504152350643\
248`60.150125448176674*^-60 + 
    3.34268107309595604085338136190771726117193155200209753986935458969313073\
325`58.77722450651424*^-61*I)*y^116 + 
  (9.970628450367293815879444487614183398887543928578583854051262408791781061\
84`60.15051499783198*^-61 + 0``247.26621006277807*I)*y^117 + 
  (6.625647737104728154396609557660472739292421068360171864488582493830311369\
51`60.15024565907045*^-61 + 
    2.33418512505852295780631104221093245806728555139590439688042147899901941\
78`58.697152613980435*^-62*I)*y^118 + 
  (8.118006538785722300066041161960981790803031664577895378635953310361981132\
5`60.15051499783199*^-62 + 0``248.3554831988145*I)*y^119 + 
  (
    5.56491974704816339964016352334959424309217342262103050265519936665480793`\
60.150340270860724*^-62 + 
    1.57887988419429815624872892444276240265564803229322955712457637957281157\
6`58.603230456822196*^-63*I)*y^120 + 
  (
    6.60465825187228824518524286624275227566001040592599478816672547162514927`\
60.150514997832*^-63 + 0``249.44508224498992*I)*y^121 + 
  (
    4.673966883477958513897347601677083455532625310551597718427603709837307832`\
60.15041192568513*^-63 + 
    1.01842880012309242908997336297111827083012228230378526596153532185909652`\
58.48865696695297*^-64*I)*y^122 + 
  (
    5.36927655272922634178075098499249342349883358994111257942978046170884785`\
60.15051499783199*^-64 + 0``250.5350168220707*I)*y^123 + 
  (
    3.92560621708739035840242056784307830521635197077274284924588597572412042`\
60.15046303550186*^-64 + 
    6.072952238192844262038646954910393988145232983742039200356974927871228`5\
8.3399561682749*^-66*I)*y^124 + 
  (
    4.361488022665139254264935070995357148857288971193744251432846805136726`6\
0.15051499783199*^-65 + 0``251.6252979114335*I)*y^125 + 
  (
    3.297012344919944563121252310778931801155417458532907376147504117565813`6\
0.150495799146995*^-65 + 
    3.10019317801058845770327908586800383010634555101756325580482951683212`58\
.12376398214629*^-67*I)*y^126 + (3.539929809313423096310796943813248834746382\
96774957426936019962345532359087348382922733`60.15051499783199*^-66 + 
    0``252.71593794480316*I)*y^127 + 
  (2.769017191441744542400981247747743716407104296755247552824511311833045431\
8087904962421232`60.15051221864749*^-66 + 9.906233799862803690649377199546508\
2939007220042226606738287982047480799331813022977177`57.704095140252406*^-69*
     I)*y^128 + (2.8706595053244317833194564161753140193041696478346894153720\
26055169333103527353045833177`60.150514997832*^-67 + 0``253.80695091259312*I)*
   y^129 + (2.325522774316476579856545610221659995339164634625499465336756985\
370476789354876906213793`60.150514114702666*^-67 - 
    4.68981845304488022150549140713387722491395395944212566119804716654493761\
7896164706498`57.45514954882331*^-70*I)*y^130 + 
  (2.325841430026073081373800128703928204597261738234474871707566404900870366\
73922587250872`60.15051499783199*^-68 + 0``254.8983524933011*I)*y^131 + 
  (1.953008597765398872483881692118008918210634391162695432359672596360805005\
69429974103657`60.15050314128396*^-68 - 1.44315194200049356356652152890592685\
7550142586914726647529402943314825296570295514538`58.01911104420887*^-70*I)*
   y^132 + (1.882662137766158262278620183596407092417216140732702846054000066\
1851894727038170853109`60.150514997832*^-69 + 0``255.99016020701194*I)*
   y^133 + (1.640118339467133473996590467387396692816804354449853234162880986\
0379015541281751807811`60.15048079932959*^-69 - 2.058347378231541959597940549\
66980035774977066192465632689275829860984770103988702228`58.24912428508026*^-\
71*I)*y^134 + (1.522435838563316565214601159299596147079521377345337501710975\
819121574810070803038615`60.15051499783198*^-70 + 0``257.0823935967935*I)*
   y^135 + (1.377313002195794424001778272795607894849189057795237946908593701\
893821026448339691953`60.150448449533314*^-70 - 2.411333296787894538914965491\
2264713506976604743451348430580173068725869338533209969`58.39367304529843*^-72\
*I)*y^136 + (1.22986701226072789419103291436415780195008622666400630097439029\
906504535922844163982`60.15051499783199*^-71 + 0``258.1750744426736*I)*
   y^137 + (1.156579792664342931300014714602768285692316104928140190197021617\
96830812045943148415`60.150407324241414*^-71 - 2.5757688052196143268131134961\
71690482733981422030290186953092183787252247843048692`58.49813860325503*^-73*
     I)*y^138 + (9.9244301993438142085793936856623731158971860267669762955799\
08505005378878759588641`60.15051499783199*^-73 + 0``259.2682270140129*I)*
   y^139 + (9.711877367760343506497985902847084891206919630233709039770493392\
877271926099065972`60.15035853848427*^-73 - 2.6073841677647595335133609115604\
5997372077011810200564241342149624081517327187877`58.57926037270023*^-74*I)*
   y^140 + (7.999341323981125778045176974333794283027496577546289222832320289\
19381465398949599`60.15051499783198*^-74 + 0``260.361878367506*I)*y^141 + 
  (8.154825002608439666500403783365813679238848492679050866332883967510578156\
57617305`60.150303100176544*^-74 - 2.5480416411754506627011188854709229667642\
203603339939922612633583333042167671999`58.64509497553103*^-75*I)*y^142 + 
  (6.439822479888159949962440387759118757490515466381294118744158722613947169\
2715513`60.15051499783199*^-75 + 0``261.4560586998403*I)*y^143 + 
  (6.847141042608216974139090703794102566660822772911200216531181505274966563\
2945417`60.15024191952616*^-75 - 2.428914734529495559305448598329805877246814\
399024000073371101139300115002154907`58.700144915086995*^-76*I)*y^144 + 
  (5.177627821642656649061004157912711296748675334892339139433380478787230390\
522244`60.15051499783199*^-76 + 0``262.5508017663505*I)*y^145 + 
  (5.748922465118787981941062813498783215348206522084561047399555847011096701\
397591`60.150175817695015*^-76 - 2.272972133634214741629316280243800144041237\
22495022592387212449957922022529353`58.7471834776354*^-77*I)*y^146 + 
  (4.157068832803020828556909982737356988368039725240092059339826316292163710\
02859`60.150514997832*^-77 + 0``263.64614537998597*I)*y^147 + 
  (4.826647933411675031831474215467548810529080770089412325643742191726694571\
48412`60.15010553475643*^-77 - 2.09691390474392660134716700329008277531852724\
63638332321512370835842565748311`58.78804051273604*^-78*I)*y^148 + 
  (3.332733498825343248202847270725324434393006763975859507096831127299783935\
7944`60.15051499783199*^-78 + 0``264.742132008803*I)*y^149 + 
  (4.052157232102376848457796553395905842489176982891238711587700382112671268\
7397`60.15003173699493*^-78 - 
    1.91267687386886435693236550519238792663367408665042168191638211928488347\
3353`58.823987055308265*^-79*I)*y^150 + 
  (2.667614689745111110417734034603527377294749956440277965708821338818959358\
325`60.15051499783199*^-79 + 0``265.83880949532454*I)*y^151 + 
  (3.401794018439878482123183937684286189405913441342479312721090067103458354\
672`60.14995502359328*^-79 - 
    1.72860166364217203979497290839606757392473438297594550599474983219397681\
481`58.85594193706413*^-80*I)*y^152 + 
  (2.131575243659454326468299112793168633640172249209943824313719409081433129\
99`60.15051499783199*^-80 + 0``266.9362319279497*I)*y^153 + 
  (2.855685711440551389416743862790613580165984805386729188708377118318251205\
77`60.14987593275087*^-80 - 
    1.55033447880001095738325213607091541394433814482849304243856653870488954\
77`58.88459092988984*^-81*I)*y^154 + 
  (1.700089917681482287364537127970550433154701774507745598290001762332570305\
9`60.15051499783199*^-81 + 0``268.03446070380386*I)*y^155 + 
  (2.397138549792970183231054682745733682257363362690363240061834781554351951\
5`60.14979494727587*^-81 - 
    1.38152134123221356171725623694453011856051265067119929694184570576417944`\
58.910459409293466*^-82*I)*y^156 + 
  (
    1.353214867443221508265415507304166781400767502232791867517186444077388565`\
60.15051499783199*^-82 + 0``269.13356583497557*I)*y^157 + 
  (
    2.012129378327229059410085786409330450175952961435861917867328183354675135`\
60.1497124996916*^-82 - 
    1.22434027017043786628683463809312882193545232110420333451643567740078038`\
58.933958731865914*^-83*I)*y^158 + 
  (
    1.07474399737847893434476226931435088461688792726244006102928637305864116`\
60.15051499783199*^-83 + 0``270.23362756741585*I)*y^159 + 
  (
    1.68887868233757315130237739884628176453764810688042394115884023113960425`\
60.14962897689547*^-83 - 
    1.0799072313629212745956695083631650005022318722804472804764095550016273`\
58.95541697233371*^-84*I)*y^160 + 
  (
    8.515186994732530819860624208630161995999099189570690866946382481214797`6\
0.15051499783199*^-85 + 0``271.33473840603307*I)*y^161 + 
  (
    1.41749187166246880901937957549559250189511716534590419650334813579645`60\
.1495447244068*^-84 - 
    9.48584021916831916348060199035753213943581818655942204379412415797888`58\
.97509995227372*^-86*I)*y^162 + (6.728634245866188465510741376194928077044819\
80935918808140476620458568846339457551807791`60.15051499783199*^-86 + 
    0``272.4370056739786*I)*y^163 + (1.18965789948189380088100280633177241838\
8825627753578249453901321013285268097520795188025`60.14946005023708*^-85 - 
    8.30210201116791475992310097113357682201413244381438570034317780750715758\
279313620992852`58.993226022943894*^-87*I)*y^164 + 
  (5.301244217093274004533189330122248218708096146234881766324247054318179994\
99131727150939`60.15051499783199*^-87 + 0``273.54055478389154*I)*y^165 + 
  (9.983960489580205488092078498496477893718776279307596292686793754028731415\
50848767903271`60.149375228414584*^-87 - 7.2427639233086266286033506877271549\
064637136717038786202662856619645211924292185892968`59.00997670441989*^-88*I)*
   y^166 + (4.162930146642834149497935570571003786153450526920185827071328470\
4245179894010360859101`60.15051499783199*^-88 + 0``274.64553347205555*I)*
   y^167 + (8.378431882384647624099717594161384912255516091369681179884668447\
1304625066311993699217`60.14929050219233*^-88 - 6.300525046245428464970194206\
626261479915360749032972849428549899662100334387917089109`59.02550450138603*^\
-89*I)*y^168 + (3.25698110761609254094447933592271423269211624583657543679295\
8890411993903823812477107`60.15051499783199*^-89 + 0``275.75211735619405*I)*
   y^169 + (7.030750262648478559339341904505671595376220522464003103531775235\
526601698768799331281`60.14920608696677*^-89 - 5.4668144602773719451361855782\
0026027554427913679782478181486569754320775044531444258`59.039938749714175*^-\
90*I)*y^170 + (2.537553747070079873536284174348089754797870379629002388025914\
10115253470866118295857`60.15051499783199*^-90 + 0``276.8605173459421*I)*
   y^171 + (5.899559362260905949764668284102411363928066746950198914066067527\
87616529280386943104`60.14912217293214*^-90 - 4.73246557378015153162946913073\
91418439272731701932125236189556231412127802625897347`59.05339006088918*^-91*
     I)*y^172 + (1.9676275559077395900558286715517481164511817660493918318090\
046060700850587855856089`60.15051499783199*^-91 + 0``277.97098969953976*I)*
   y^173 + (4.950127821549034461427275355763449206745211226500641847150500196\
8668271216211213877`60.14903892749359*^-91 - 4.088191541997267213171815176769\
330611759253210976810093369047794998514713922765852`59.06595374950616*^-92*I)*
   y^174 + (1.517339095696379864328698244903226924596177300923414801276341877\
364010334695581563`60.15051499783199*^-92 + 0``279.0838499476253*I)*y^175 + 
  (4.153289137306227516957512036129958518523063599652745080913869047270058324\
199476363`60.14895649746051*^-92 - 3.5249111922311317408277724108191256516184\
2817413909237241876400760044667351949821`59.07771251095939*^-93*I)*y^176 + 
  (1.162625858824044423570610366846188364403159620889183727019056475127526374\
92179349`60.15051499783199*^-93 + 0``280.19949261741226*I)*y^177 + 
  (3.484551071593055786272561412518165502502138139956176562159935851603724002\
22956008`60.14887501103915*^-93 - 3.03396356573852302091779198948472541996016\
03006078692874310173141128207608899422`59.08873853799229*^-94*I)*y^178 + 
  (8.841229702403726905567279200510732660769200398483858014112249541379716534\
013671`60.15051499783199*^-95 + 0``281.31841992156257*I)*y^179 + 
  (2.923347447858548465568095395010730236943040088987734081307621086803566656\
4958935`60.148794579642846*^-94 - 2.60724034260665766996306591457269280498543\
0873449043299179316662237828336025153`59.099095211604954*^-95*I)*y^180 + 
  (6.662662312255166406959578577111317967812032613819632679160959986488618105\
96615`60.150514997832005*^-96 + 0``282.4412847933898*I)*y^181 + 
  (2.452409585673393427264918845109226905407342484331384765468986264684228279\
473474`60.14871529953578*^-95 - 2.2372585194561305915181325866667404955282017\
9034398494114705153240909654567561`59.10883846510662*^-96*I)*y^182 + 
  (4.965634537800707875103590021474231391438971282046864046556873218464098564\
8097`60.150514997831976*^-97 + 0``283.56895784254124*I)*y^183 + 
  (2.057238258871039702304231793535196349368647599724991927152957796926994943\
45186`60.14863725332571*^-96 - 
    1.91719034583561825821037290526253194325737340374902502947833705779965735\
9511`59.11801789434116*^-97*I)*y^184 + 
  (3.650029649402359944640839800791087260373240612529719174425065839574094342\
811`60.15051499783199*^-98 + 0``284.7026362033357*I)*y^185 + 
  (1.725660114817521836728495177546126271326432596872801161858076190180993144\
2594`60.1485605113186*^-97 - 
    1.64086336510376402758275722422051721381021566844815312464258062787260741\
0896`59.12667766875128*^-98*I)*y^186 + 
  (2.635738430715411728609678580212461939052945995936241467084103299863044273\
61`60.150514997831976*^-99 + 0``285.8440302866995*I)*y^187 + 
  (1.447455057767254363222842264763433245819705262029865752376505168520424473\
429`60.148485132748384*^-98 - 
    1.40274018970419423454940018167724483524377514102365952994141913005304071\
404`59.1348572846849*^-99*I)*y^188 + 
  (1.858771051760314286680979123133840623897971314939850187709856374310765615\
4`60.15051499783199*^-100 + 0``286.99570669538764*I)*y^189 + 
  (1.214043254799315459921175343979785207900713486718955227621030502590994958\
49`60.14841116689281*^-99 - 
    1.19788516392005804297545816277110243079581301525373761443440770986156833\
44`59.14259219263571*^-100*I)*y^190 + 
  (
    1.268108785583098496141395897916563538521000241564144721439073531955996636`\
60.150514997831976*^-101 + 0``288.1617760842115*I)*y^191 + 
  (1.018222234155651493403319535938137778278953196396561567288972084310723676\
3`60.14833865408544*^-100 - 
    1.02192316766524426589486885220520850706610674905130985761045515910225246`\
59.149914322920374*^-101*I)*y^192 + 
  (
    8.2315712623554540336692588058922986505153684862938593396316068520289138`\
60.150514997831976*^-103 + 0``289.34944985329287*I)*y^193 + 
  (
    8.53946067919157301151884656142609782522517417638350446339759327608125848`\
60.14826762663389*^-102 - 
    8.7099436519686229259946400001920692759246346006636348313655129424905157`\
59.15685252891075*^-103*I)*y^194 + 
  (
    4.916874123520660094148666440304506512352559600917907787578058873299368`6\
0.150514997831976*^-104 + 0``290.57324350550965*I)*y^195 + 
  (
    7.1613991007275170510503006406662778006249795912367300980846821702078688`\
60.14819810965244*^-103 - 
    7.417076025847569590878438328576475701893228349574544478418599766667337`5\
9.16343296286634*^-104*I)*y^196 + (2.4817495035143154491120801317049594132914\
75940785025844501116026095164462859517947389682`60.15051499783199*^-105 + 
    0``291.87017465193685*I)*y^197 + 
  (
    6.005442358778404322151667740073305004510645812732802144124581761885369`6\
0.14813012181682*^-104 - 
    6.31094328637377698311134296180946629685242802768006024730120821587971`59\
.169679396302335*^-105*I)*y^198 + (7.2458703619855876826559292920617827388042\
80877575578870649476998114088992363072369886`60.15051499783199*^-107 + 
    0``293.40484203592905*I)*y^199 + 
  (5.035840318051202612526245579145058405187721747069907726834866467785018462\
747900103337547`60.14806367604833*^-105 - 5.365642940583352977816923375640108\
30906080180987904051136351656256548564406786476930111`59.17561349443205*^-106*
     I)*y^200}


==> anc/A_numexpan_CA2CF1_s2.m <==
{17675.3942068061771398889126859175252374224740328998741344696517864665719635\
5266835`60. - 6174.7029074133111250144570008380623439326981639056591207098061\
906896365113024703`60.*y - 2959.827477700158761472105567808123847380855545550\
20666634383932614653647237747705`60.*y^2 + 1702.02925807554615470945011629185\
13197470621834731260339892808794614640150646856`60.*y^3 - 
  911.10045761424033179234569387267442155497299502079799661225834933941536743\
619699`60.*y^4 + 474.98396309511017504288240156103682714840348639004812353768\
744110837379706059949`60.*y^5 - 244.15554293908956638246290002121702253740175\
223869759116299451555213620406058325`60.*y^6 + 124.46033250191401851113599615\
765768805663640906927429865147800975990492505294225`60.*y^7 - 
  63.107369981759581443317852564890708451925012823354765319857745628417163904\
70618`60.*y^8 + 31.8832043646342607686622588299168173862865858196768736506956\
4933910523522321042`60.*y^9 - 16.06701836067930942998163389262554338971223660\
135719995126332089160186344948765`60.*y^10 + 8.081596308187691301085335553766\
42502071600604525402538287633729188037576938586`60.*y^11 - 
  4.0592756775833213150845078368501309430346324887780604714755318688040795163\
9296`60.*y^12 + 2.03671540996457443810310875208818824885018724602656223050327\
568666744123764869`60.*y^13 - 1.021043461700524826259405350755152075659580667\
67525085633937938931762538392123`60.*y^14 + 0.5115232441664658645946813462941\
6368058847632000088013108796283290173962172664`60.*y^15 - 
  0.2561241662942105678206012944418087068755255621192785115835434698103444027\
2494`60.*y^16 + 0.12818683495219534577419816817333742169919524930323564828694\
945215448269439653`60.*y^17 - 0.064132481686457302624524862463023688310052861\
9218321823832776669542403875552`60.*y^18 + 0.03207608717636110318833548859443\
377010576151210417121804871823341462912740847`60.*y^19 - 
  0.0160389169061773738794624520589002546763153130735052750755822145908572497\
8469`60.*y^20 + 0.00801819257152492617600667790951659726137752973561388177034\
684180019405467035`60.*y^21 - 0.004007744286309616418752581143541741841376116\
5264677683552435664979008161346`60.*y^22 + 0.00200289126479561899902241366522\
137709706949019711356301851525998470068695151`60.*y^23 - 
  0.0010008255057198909291322922588248073837288464375546409373601327600210967\
5791`60.*y^24 + 0.00050004737895407664802639269060204909669140262335998147346\
344819452603342539`60.*y^25 - 0.000249817365183420075109446576273591303007096\
52117192159890606531462862840354`60.*y^26 + 0.0001247954042694936650835301248\
0491992546882850349886185506866412732888743788`60.*y^27 - 
  0.0000623367297909883083191800150027093771364664659486497972311958279642681\
322`60.*y^28 + 0.000031136022165050076212317445669010011196503182017653309322\
1934749792989929`60.*y^29 - 0.00001555104457568422352802961233359131424176100\
699058815642592398976725580044`60.*y^30 + 
  7.76669885041384204558048029268697612668858494871104450373682741909367786`6\
0.*^-6*y^31 - 
  3.87879243465177987487646757619082162134949446981334333138304284032129408`6\
0.*^-6*y^32 + 
  1.93705585458701961507980507643081585997555229684566949155331855026547832`6\
0.*^-6*y^33 - 
  9.673314975545914863788146554840137816000191084458913212165269549339699`60.\
*^-7*y^34 + 
  4.8305645365026521552145861015754873797543324108542858364608081342880447`60.\
*^-7*y^35 - 
  2.4121893289028880127408564770148603863255149886134134219621690138601807`60.\
*^-7*y^36 + 
  1.2045288795336830199452514870037150760375983543838681913088321117191482`60.\
*^-7*y^37 - 
  6.014736093675020810610837100322750078476533417242542696759486853875032`60.\
*^-8*y^38 + 3.003381769025316835585513640687855128102946784186598314518821112\
3136951931033753134874247`60.*^-8*y^39 - 1.4996850148009453121662624153576935\
312398419182979186058043907825866831869777779631264588`60.*^-8*y^40 + 
  7.4883467703766080222884983174176286714337887699341196744893098650915161151\
17552226602321`60.*^-9*y^41 - 3.739116247712722662397458540539484744332190063\
170449733331915689374921284334427802214858`60.*^-9*y^42 + 
  1.8670234323391582817511446721740059286357853349632312068080729453972398180\
33508360251892`60.*^-9*y^43 - 9.322425789120768245828156852299963745396906555\
46623443225374079341206036185340992267708`60.*^-10*y^44 + 
  4.6548638731586090989507963172134606318047708365680869475588369427057604486\
0334179381027`60.*^-10*y^45 - 2.324258248723403671773304250886074310079389673\
75200656555125118501105193416899510469261`60.*^-10*y^46 + 
  1.1605437952480931418572393042436024177081298022423741176909652053908898128\
3508441998698`60.*^-10*y^47 - 5.794804793663864981063543076110213660532739327\
999233617375437317658372041650646650583`60.*^-11*y^48 + 
  2.8934537028757857689323880760861783911867517462929675612649178193579349083\
808885044703`60.*^-11*y^49 - 1.4447576622355753870146227850468315551082654189\
524811311049807883076068707307935569654`60.*^-11*y^50 + 
  7.2139723986058239328230024006282893983932961350201931709541284206726366674\
42747637777`60.*^-12*y^51 - 3.60209513646181492980358668509598781237287413527\
6808324859790802396051971476506282943`60.*^-12*y^52 + 
  1.7986113123153018435535038382476281811140070652569792603916828115127288483\
24896664327`60.*^-12*y^53 - 8.98092531382597289804961050748150030404141807753\
781182797096776253208646699423290349`60.*^-13*y^54 + 
  4.4844236570921297822184033443059500520482143270703394080594777411299467146\
6816962999`60.*^-13*y^55 - 2.239206346662215923030545978465760177131026690558\
33904771319426923122650448524602572`60.*^-13*y^56 + 
  1.1181077504441374865034105101701372598758222297076078847862901546517877226\
531414813`60.*^-13*y^57 - 5.5830995760620153943189036962457236466782795447999\
923172270704318695242673091516583`60.*^-14*y^58 + 
  2.7878497545470507821101890139948631694778298078953563129755494871489649895\
857683985`60.*^-14*y^59 - 1.3920848907742330580205685495631126495800505122677\
172745331770602780157819506261097`60.*^-14*y^60 + 
  6.9512757584457644346163145564001004548936065835151432320515312024301441938\
80236017`60.*^-15*y^61 - 3.47108961251093833644428841709254257366006713561823\
4384858868823350337971516191943`60.*^-15*y^62 + 
  1.7332839084187987767946752112619442381968316564901201573239873524736194698\
03632662`60.*^-15*y^63 - 8.65518204255442829144417965414698506538179951791349\
897393533275263592703609578297`60.*^-16*y^64 + 4.3220060989212371018570591746\
5330338960702947946741850964870982311884878051449141`60.*^-16*y^65 - 
  2.1582276352071909468506556285463480002311621782865676465738515658555830390\
9474778`60.*^-16*y^66 + 1.077734685645780040484197767461317937059865308333149\
08788971496360129266881012653`60.*^-16*y^67 - 5.38182083568020090015260414011\
02512460872006021064977143953488978051408294519089`60.*^-17*y^68 + 
  2.6875057206401549086412371129711937784992173218272972951465917554532938808\
701677`60.*^-17*y^69 - 1.3420613303631087634636941928185977267661933032834304\
812348141764347431658226691`60.*^-17*y^70 + 6.7019031294462773925572249662005\
14414134081763386114860081577790893773790547726`60.*^-18*y^71 - 
  3.3467768567465283628391654834197130627560496019020359348163943385024611249\
92924`60.*^-18*y^72 + 1.67131458332536621938992808467200836197840678888820685\
374628641854709647006074`60.*^-18*y^73 - 8.3462710919792014677323814175695396\
9272809460374225355831895847015601953590935`60.*^-19*y^74 + 
  4.1680182368541285268057296836344190723375254055334034392010271070517615064\
55`60.*^-19*y^75 - 2.08146720566256613795592725403788654217419171494564982479\
193020292490521430276`60.*^-19*y^76 + 1.0394709824213650579878392296272013259\
1685353669131824952731375085165651729815`60.*^-19*y^77 - 
  5.1910832927572315635210160720653196090277374156696693776841899184819642074\
436`60.*^-20*y^78 + 2.5924264694204416785984780529341576558917328682353307539\
735767791619149905949`60.*^-20*y^79 - 1.2946659037939183169279371305797494599\
714116858057053310504693077278580880319`60.*^-20*y^80 + 
  6.4656438383180373818570877385809424907398454503309213920254132812029667263\
87`60.*^-21*y^81 - 
  3.2290044000341066283842892575940465929903002839351851209920538449309619285\
48`60.*^-21*y^82 + 
  1.6126060142762528092252735247759678378494414214727759796472723913212215498\
73`60.*^-21*y^83 - 
  8.0536115607476781156132313876334080597600675685046659738113692797297079843\
7`60.*^-22*y^84 + 
  4.0221275010657841713595245271289604160592662948068758176825030311163045704\
1`60.*^-22*y^85 - 
  2.0087399791005888709948597915057628811197820926343123231331168940787107314\
2`60.*^-22*y^86 + 
  1.0032157266393990427518581184618002648368177761155002824911201479020970416\
5`60.*^-22*y^87 - 
  5.0103451200724787554470635820297890728556428314893755600589511101427605284`\
60.*^-23*y^88 + 
  2.502324545313163701828641108084489569589119060341875912799326227863176723`\
60.*^-23*y^89 - 
  1.249747555695650506079488932821583964484346652779147917746448908398289728`\
60.*^-23*y^90 + 
  6.241710238621415465740220653431034126703020751269680996048381035141731495`\
60.*^-24*y^91 - 
  3.117364166528372983225553715578273093415414054150303233974742971184562629`\
60.*^-24*y^92 + 
  1.556947912077544365360949935272825729715676887632077858707369054758691215`\
60.*^-24*y^93 - 
  7.77612471100025794632494281517558883103686735047163469543773321030140724`6\
0.*^-25*y^94 + 
  3.88378267342748682092520938817841305333815924409239685523009801447177535`6\
0.*^-25*y^95 - 
  1.93976523638877646123737461113498199109983130609131411496744283045349067`6\
0.*^-25*y^96 + 
  9.6882637303455445248163172319746906552644270543142212010823435867951428`60.\
*^-26*y^97 - 
  4.8388843377319194555930146486998823294188974126557772381049097433536269`60.\
*^-26*y^98 + 
  2.4168350912232976812028955500138280651999711062808237313027912972980843`60.\
*^-26*y^99 - 
  1.2071222684689205594923061670673732973422564143166046337070274355370692`60.\
*^-26*y^100, 44962.6295123599146844208983768514273226922246898442143183903166\
2972739756174222364`60. + 36125.222805786057911102183378822670348126123092554\
77282755019108944144954785415691`60.*y - 3261.6918857148418620470380996206525\
0939450531303201511017670606373284722265250785`60.*y^2 + 
  1750.3347794419180347960097922114937467540086022918771939711434650233333831\
7460976`60.*y^3 - 923.6378671619328506618434235073839805305420704035455691085\
2252473973477500277913`60.*y^4 + 478.5266670825418476964828860018382313048976\
8273872167492533502211713408661126606`60.*y^5 - 
  245.27158859081823835922841954361442343258364590138472592727808755069706978\
438353`60.*y^6 + 124.86005217495087594635210002424600764133635752945215845905\
190009936908282775138`60.*y^7 - 63.270690172553788293989413332270735412314604\
04087726173175898121257462759960977`60.*y^8 + 31.9577763556934953069792050208\
2032628203276932743785560733638583081503023081524`60.*y^9 - 
  16.103772843079854829157209403996768597316495452364914002164943187899858881\
97833`60.*y^10 + 8.1005252685600139782201003993722681902967039846015736502476\
7763492585113685037`60.*y^11 - 4.06923371014363653223739440776458058873281065\
497964343774341142090441038649843`60.*y^12 + 2.041995587655681280776678923304\
60147498495916249282208999678148244586556232821`60.*y^13 - 
  1.0238455256100251391930282500642342890741900992676060840608995640935573059\
1059`60.*y^14 + 0.51300634720496218714799769911741443827339645880202897901755\
541581187945076779`60.*y^15 - 0.256905956502378029904534471282391349082613530\
48729465492491260791184519429872`60.*y^16 + 0.1285970724212183907858918063302\
3697655513985956310763890092901386957907569809`60.*y^17 - 
  0.0643467822908901627406186749327549446155018095586044579694234307504411770\
0426`60.*y^18 + 0.03218756042992029422698998337663655741858383662967065554307\
365824290978914293`60.*y^19 - 0.016096677637651319244485323478104788201934406\
50729589280615007754188353747369`60.*y^20 + 0.0080480171211020237028781440428\
4991391409822281304984813868735376649846748508`60.*y^21 - 
  0.0040230958663327408422611981528249630926255930898882831863820340501502779\
8685`60.*y^22 + 0.00201077109473950649891576978271862563467859507865104270014\
733251589549813637`60.*y^23 - 0.001004860076542892681377873904837325054086819\
46748149238601151959176992062872`60.*y^24 + 0.0005021085410361954380848850558\
9640931799695000939080963590022019559746367006`60.*y^25 - 
  0.0002508682741097565440130568141453498053041777641892111029943989575758448\
3089`60.*y^26 + 0.00012533027338465589874939927057783731015288703105282649910\
372278658711942171`60.*y^27 - 0.000062608523720251050194070986118797322319865\
25057901885989960910845200648047`60.*y^28 + 0.0000312739374258463889200267024\
3061687762861751430917704636299826279763871924`60.*y^29 - 
  0.0000156209365478425146535601931420007593274652660669419324412206427490523\
7971`60.*y^30 + 
  7.80207734351296206449102961472068253900075848490987548341910910171572862`6\
0.*^-6*y^31 - 
  3.89668187214001857400103398330442809621480871554030654416121170035449746`6\
0.*^-6*y^32 + 
  1.94609322415073085022605097776483797634600626115445987064019286197169351`6\
0.*^-6*y^33 - 
  9.7189305605187044935004079259246396812713848064434998541887783697837738`60.\
*^-7*y^34 + 
  4.853570686168449404208858236987383841455111055820060591800529390823313`60.\
*^-7*y^35 - 
  2.4237841509113546975718821346742535510596545742370895238386441296929578`60.\
*^-7*y^36 + 
  1.2103687128066292099499992386852695943619068944570160567174399251413772`60.\
*^-7*y^37 - 
  6.044131331974927970380585646859128583563436447713965740572986191260468`60.\
*^-8*y^38 + 3.018169964927239809730950541290006122376504661276187059066686977\
9437880266641689931252265`60.*^-8*y^39 - 1.5071209297110817370115883203327741\
60753757262906638372870291397555264206503392007863184`60.*^-8*y^40 + 
  7.5257192626049178769622864857962082500769521648606366649050256802628705565\
53277211963178`60.*^-9*y^41 - 3.757891417873722075428529175549190876752064939\
267704276059951322271524216069607113219397`60.*^-9*y^42 + 
  1.8764519652875330764286342370893888044951733852619166891048508924836608967\
32776697361045`60.*^-9*y^43 - 9.369756791903297353371828743521991754540774176\
14488882967731505886644357755787778071386`60.*^-10*y^44 + 
  4.6786158834051346954237129557631157877643374179043806685648081438141283368\
0892369878181`60.*^-10*y^45 - 2.336173928178427972108493188456210144826914051\
7224045212233710777362218100321847102092`60.*^-10*y^46 + 
  1.1665197978117364596422590898040818874379330380944699953790756052454519688\
0198010877175`60.*^-10*y^47 - 5.824767785109437598504552970999329033933649249\
449462599789956573085172846058931941313`60.*^-11*y^48 + 
  2.9084730187009360728479544528930569226354677084049066288865587368371477868\
621285839616`60.*^-11*y^49 - 1.4522845109382382411689588701733896258939994436\
850008557924575979699828654958333242537`60.*^-11*y^50 + 
  7.2516845354502118552734972323418908106070805912821646395713513364357643013\
05236565147`60.*^-12*y^51 - 3.62098637022740599368884896007682305097812028790\
4049738116829617502482190415667583764`60.*^-12*y^52 + 
  1.8080727370318048272614550393161004926190277091398961629645859362524498728\
69813271087`60.*^-12*y^53 - 9.02830314159752563520117403509634583526457448461\
071412173166636844576814483598528294`60.*^-13*y^54 + 
  4.5081440068072124097854950412820820973362118445844697904009077277813012034\
3764417514`60.*^-13*y^55 - 2.251080398440585126473787909169513143148281154835\
58626374430819982152434178654090198`60.*^-13*y^56 + 
  1.1240508489566461313118040007260078691695740837708398584925454104308870506\
984797891`60.*^-13*y^57 - 5.6128413578013552341847485630098137659720786899626\
320285130152064448590933001581462`60.*^-14*y^58 + 
  2.8027318723143390475544916571328269801785089534893534907108741395052048736\
439088432`60.*^-14*y^59 - 1.3995306600414962874123242442244528389969084626818\
656582767049232835313014389430348`60.*^-14*y^60 + 
  6.9885239024090076976040703636606836159931424022632759924080137577959718852\
5478815`60.*^-15*y^61 - 3.489721328400244114166429430736778109681172015987945\
423738557956294768310590560189`60.*^-15*y^62 + 1.7426026431461309074609390046\
45069683891410879920664680566628904573956080297424871`60.*^-15*y^63 - 
  8.7017856428461888994064792229356111248462730530323621681221874673180560653\
8071522`60.*^-16*y^64 + 4.345310759792525846214751602552025158926962487173463\
33796470542651311466465183806`60.*^-16*y^65 - 2.16988040387348321517698859796\
810127446345033310540734776904828257816784124100083`60.*^-16*y^66 + 
  1.0835608208245590079429748347316436021034684446848228484888873572588872872\
708623`60.*^-16*y^67 - 5.4109480551120548016437521134597818433100193254989834\
660857238553550165493202657`60.*^-17*y^68 + 2.7020665582319211340621273105888\
527651015591536633936262785166818098561422710842`60.*^-17*y^69 - 
  1.3493398700689925029741424582271060959350217068475321232702079200306101140\
778478`60.*^-17*y^70 + 6.7382841035485946123190843515293396078540364086932582\
94234263238835802612977198`60.*^-18*y^71 - 3.36496038124135725248844361993605\
6476125010249875938334265268308950979644796013`60.*^-18*y^72 + 
  1.6804023443577928613457948897154837754223182045696460236350265307193048471\
16646`60.*^-18*y^73 - 8.39168743396232353747897737010279603325863635495715210\
327197386390257375314934`60.*^-19*y^74 + 4.1907140149750553538429594098289715\
1520127117548639276145699091316722044198695`60.*^-19*y^75 - 
  2.0928083494015367977355718365411130704323042077029083923130604334779393938\
0802`60.*^-19*y^76 + 1.045137922183264814011491535683166312664141607054988751\
61166737158865733754604`60.*^-19*y^77 - 5.21939860464764883696133653534505091\
46997951763405725458017420314951181932811`60.*^-20*y^78 + 
  2.6065738522063745680013764122578005006558231465005077501133683855454491239\
728`60.*^-20*y^79 - 1.3017341845946418289103484606515891818442013159495449110\
428098301528564272846`60.*^-20*y^80 + 
  6.5009568942204824896707487999793672444803585678493220939258733717950474697\
34`60.*^-21*y^81 - 
  3.2466461418238364490947266269563947181046670997121765830239801257014287053\
93`60.*^-21*y^82 + 
  1.6214192028233705563170451616084792421929504942210648759216701275443402491\
23`60.*^-21*y^83 - 
  8.0976377249266424545102638548311698387920150780639705279545846020330556649\
2`60.*^-22*y^84 + 
  4.0441200481446785324914791084139464540118927901312485259913945674156562555\
3`60.*^-22*y^85 - 
  2.0197256801269677800736968770353099896605136689696396694962334988311740529\
8`60.*^-22*y^86 + 
  1.0087031468598296009215552490648345786098578726056102789131165795198169107\
5`60.*^-22*y^87 - 
  5.0377543896934068959811091385194817445578006111419159904485158787651918533`\
60.*^-23*y^88 + 
  2.5160149434309949508846082170504013228582038384483243647541708302792353881`\
60.*^-23*y^89 - 
  1.2565854849770813306946787577047967481578889413337008928337406594257170681`\
60.*^-23*y^90 + 
  6.275862821928026944885056643044502539702409914831789330747229370924728301`\
60.*^-24*y^91 - 
  3.134421589919165546396776785837804057177760229051180588677983997189636836`\
60.*^-24*y^92 + 
  1.565467030974042161358254305105951704715846748808467599749953498878885737`\
60.*^-24*y^93 - 
  7.81867159418892716901702555522955281999757614928222457612022555976147175`6\
0.*^-25*y^94 + 
  3.90503140760853865400682644803813978189830415257016450827503918689027748`6\
0.*^-25*y^95 - 
  1.95037708429383020283110415155810414050186928824573613801417390892566015`6\
0.*^-25*y^96 + 
  9.7412595960291622968556748853484105340439135648461265950433264662430979`60.\
*^-26*y^97 - 
  4.8653502182326241563205420897267071853825742693778842215939951746468355`60.\
*^-26*y^98 + 
  2.4300518337917653648025436389328044548256684986614613651556103179240324`60.\
*^-26*y^99 - 
  1.2137224604861381317524614338285235863853251835697767508843413908188812`60.\
*^-26*y^100}


==> anc/A_numexpan_CA2CF1_s3.m <==
{17306.2597481454234624283205939659299161091887246076398354481437408364981369\
459508`60. - 14353.7630485128037999622536917496846886586476186872128019712727\
9927543196628533934`60.*y - 29284.2952271897629397710518554560319551852147955\
9103559662830018606515551205802711`60.*y^2 - 31246.47175476611631426174989764\
980752944088405491902583584512697641797050906072464`60.*y^3 - 
  32256.597439896995734918457440037497169148938288125669878461108106664518062\
96610073`60.*y^4 - 32833.9569020883484896078814337840321888996548371880495979\
474326428039912204224792`60.*y^5 - 33176.642040817508841196685368542143424172\
41938348681442956221565384945605238391504`60.*y^6 - 
  33379.714031945694508360691301553959177568023725474534536890215437648814840\
49875568`60.*y^7 - 33494.1401710057689491162429082267309119694785239349018355\
3225508593343043523898771`60.*y^8 - 33549.59159104180486513264027151374197695\
109004009355430859762060007273068559767358`60.*y^9 - 
  33564.441884447284818988033036650686031436917656713160297794742335392904474\
68650481`60.*y^10 - 33550.622393689774959840711748649273693762402863776798522\
81780190644349689330046948`60.*y^11 - 33516.176941349360201197533700384583666\
76270033875820540339678122762091753290844508`60.*y^12 - 
  33466.694639850758639658907792140908517345011127573947476862745494619315903\
13494005`60.*y^13 - 33406.156087501247697005566562409161280877269517795686431\
94083511880381428839076198`60.*y^14 - 33337.454869491569031560632204196492467\
42948852791304220472282803630800123789520008`60.*y^15 - 
  33262.730633907623975784985823549314761036973647941805829335353809660415577\
22846955`60.*y^16 - 33183.588375143565685324835005272907169137150563714262670\
62967052180113946085696557`60.*y^17 - 33101.246616303446965724891554435548191\
0813218327078026813923155311305478528071086`60.*y^18 - 
  33016.639839460965224696433566086406022743858397039994059257603675506931183\
51920346`60.*y^19 - 32930.490709963996679411574578687518313183779216107531367\
92686334431187965508747499`60.*y^20 - 32843.361902969167420602724907339444270\
18223913529191568818647355642073585475917927`60.*y^21 - 
  32755.693876918509158955206704179247123894553106387926319437924319429914488\
7412525`60.*y^22 - 32667.8327905082279419995092427639835672276721408703281345\
8013106762796727787763437`60.*y^23 - 32580.0513946584744357161058910276256707\
739716476496508764750101397499408502771176`60.*y^24 - 
  32492.564844518600786167845555984991165402176567395022349101852608890649287\
7935922`60.*y^25 - 32405.5427894505261534496470381731161864968811214596677216\
6023899597508343161371412`60.*y^26 - 32319.1187031360503977301284106199257965\
5243123377581830077507393184600138467372869`60.*y^27 - 
  32233.397144761442429163760911401621487152075679859154505320264695522719075\
30623707`60.*y^28 - 32148.459453640768103604075850303214495667483794366313132\
13633863475577170472706574`60.*y^29 - 32064.368246691431698137886699535520182\
26196380229360496412715936851452517476722622`60.*y^30 - 
  31981.170993270310668038338629045447194949809776719708915382306383650414653\
54579197`60.*y^31 - 31898.902873340503051135707133986778463064003211389333834\
95552808438491882019010513`60.*y^32 - 31817.589074906877335327674832961607885\
01620179410094290109904055538287226403855378`60.*y^33 - 
  31737.246649769534607861918043581680181212634696311586897711881959377896278\
09038556`60.*y^34 - 31657.886019191197772665537866593825076483667357020997557\
95347161882552237254291487`60.*y^35 - 31579.512200465454155032772766463694018\
82719412136991149365057892495343427696658921`60.*y^36 - 
  31502.125809775200317333516717760204068976983132103291188833669936084431379\
27011845`60.*y^37 - 31425.723884835616513332521257096627679634480771807205966\
01701002090133731828512921`60.*y^38 - 31350.300561679472576029259618891121307\
0501541197977098629435088940681080012331908`60.*y^39 - 
  31275.847632877443242360372053073175940513214939111113763316801541505547111\
05437052`60.*y^40 - 31202.355008988025610985249342853202707946019360816869299\
94158787906487474804442712`60.*y^41 - 31129.811100727379241400679797012343051\
31491250409149213850372119962191129100035309`60.*y^42 - 
  31058.203135960655379143300670885822315785902066884561877179680469093419560\
27930908`60.*y^43 - 30987.517422934135593699806832444765202078777284582623263\
02176751865150718666757322`60.*y^44 - 30917.739569033711961001655217567864204\
11299076263730433314508854155649763173606412`60.*y^45 - 
  30848.854662649620265119132034630947148739812218999383178430768479437439939\
96796992`60.*y^46 - 30780.847424357767610470023665044497044291775320450058894\
70353686122920880995563526`60.*y^47 - 30713.702332523520742400042293954746392\
65923435825816935108364465958669820290043476`60.*y^48 - 
  30647.403727539480739781695301656695131257793608574480005715287437920255085\
43580935`60.*y^49 - 30581.935898181766046845873890595386379057463547453063845\
7998876857118447061880899`60.*y^50 - 30517.2831529761637936139263270895622660\
6431721928850911814676279051835714119092107`60.*y^51 - 
  30453.429878979847208315479951193901608135619506404766128479023695473522373\
45074652`60.*y^52 - 30390.360589985382740394630825334700845566608795390699908\
10817480102647206247747246`60.*y^53 - 30328.059965824948668543202033702941299\
0993858295539143810008370340815391497413019`60.*y^54 - 
  30266.512884180895765126838005780676153296530575489882074453995898921671546\
46329389`60.*y^55 - 30205.704446083468640221039810216643499571225026715917928\
61691668693301383892751623`60.*y^56 - 30145.619996089214240963548269323128644\
61875236431690310380030819202273199662003769`60.*y^57 - 
  30086.245137977511182412054292029973171484669945772599347920729328779922756\
25865`60.*y^58 - 30027.565746672241487649158314406261537574289989132779044186\
45333892463380942382877`60.*y^59 - 29969.567976986414293087404478373691504764\
38417321278862272386138794664900625359743`60.*y^60 - 
  29912.238269695889304084350541483309128134420344927301364429334762545270907\
77966228`60.*y^61 - 29855.563355371253786800864170736939799549067155714063995\
02977987891888432102920322`60.*y^62 - 29799.530256331936091617476690310216313\
9869532298045505996750401881358105690153897`60.*y^63 - 
  29744.126287031781598824493332234714489094707149975517137874460522930697210\
82087546`60.*y^64 - 29689.339053138917010996878489383499437869075654220109154\
21549046701036199235260733`60.*y^65 - 29635.156449533416821088859625289059214\
77503371401072465365643596320627253353791247`60.*y^66 - 
  29581.566657412926807173105647091449095200064722430106091108970765304802417\
76742997`60.*y^67 - 29528.558140668050782896798944890983057751571308989508151\
51488417299381995319314258`60.*y^68 - 29476.119641665183426070961690348569827\
40758460656250398356325371786115721919489638`60.*y^69 - 
  29424.240176553918424857194552304771987757947127166670812027501492579043930\
37416738`60.*y^70 - 29372.909030198629115271939773183393467868623171789932763\
75595482090233422596210476`60.*y^71 - 29322.115750818848530133991005592202300\
53798579147173810102829868426343646187511683`60.*y^72 - 
  29271.850144410281119203916017490413014686048870305825052229726152765377579\
98655287`60.*y^73 - 29222.102269007334206528545565978219348920299500148373670\
37742345469902164614779761`60.*y^74 - 29172.862428838689301248900845523483486\
73170375405937964615420654914271892172376194`60.*y^75 - 
  29124.121168419409957178984370746671333838280132766755689000355609202237565\
30272011`60.*y^76 - 29075.869266616207840283046316012821891484496121969288027\
48471462235961941840939726`60.*y^77 - 29028.097730716595695310772910170006028\
02202473309034877041726596951726889651817917`60.*y^78 - 
  28980.797790527603747702522760108715222119004162266827552116191150711170699\
43047592`60.*y^79 - 28933.960892525404575041852209197930891611464401243913940\
79884877756541455240498666`60.*y^80 - 28887.578694073478265940436541032879569\
28254333297879732987312480650076116335651178`60.*y^81 - 
  28841.643057723767416779263451016355192685641108525172274656642343231444414\
0350881`60.*y^82 - 28796.1460456125455830008366317277003708506669004290830754\
0211934820693086459396428`60.*y^83 - 28751.0799139603893706868557187393898740\
4136932995391381471210746684051007073956809`60.*y^84 - 
  28706.437107683648751845777672404226962892565610856727657736746281344108151\
73702198`60.*y^85 - 28662.210255123105526184416187708351110547541133666206455\
24548145074618328124433356`60.*y^86 - 28618.392162894055878398641534429970736\
70366260563788687140226969441412414995759166`60.*y^87 - 
  28574.975810860815095256160759426979279427227294580552873945378660503459847\
15750604`60.*y^88 - 28531.954347237590944609908422034420078693638871852027036\
29168999093118318122217608`60.*y^89 - 28489.321083816781344918817253072561792\
08099565840085700845874122917571141623124238`60.*y^90 - 
  28447.069491324999673601981022440521390450913921861423679040427470781614197\
22145272`60.*y^91 - 28405.193194906498314661210249775294174299534481299310820\
54352925685700253746171917`60.*y^92 - 28363.685969733131374385707362610006271\
91703281286173962813865282232839774537502226`60.*y^93 - 
  28322.541736739556681273716271080085852929358514893186659090481868032981470\
95169245`60.*y^94 - 28281.754558482012941479025636916824345598709301356770010\
64597685761119517874104651`60.*y^95 - 28241.318635118709612110569484624515033\
15377375925107051642353701261481343128881736`60.*y^96 - 
  28201.228300509625480001746835276396168680506156114172315412931538455499488\
18376011`60.*y^97 - 28161.478018433319126006008480992364511627603916960063781\
36290979880431073943934899`60.*y^98 - 28122.062378918203513668849029750071550\
40949931702878409697642348737407567465303988`60.*y^99 - 
  28082.976094685621887349374485693298395180809788550604154651926338172048775\
5534819`60.*y^100, 1925.48879640618102469468908016551504516686979018241864206\
811389156567027466345832`60. - 57482.5226632690800090985294120403661315608195\
9411243217602760423293869105233678638`60.*y - 29878.5216140037693413099941631\
7641703514256612608334654788544865084405034688118369`60.*y^2 - 
  31446.166511835851411608877981252410844077964275284808864717154407263880344\
55639488`60.*y^3 - 32370.1414702607888384434242511189964773259398542027212091\
796436024532748137690355`60.*y^4 - 32925.603898080918849662838753434699927622\
62188503553660458462007630832212740204193`60.*y^5 - 
  33267.680306268331912752469014735997748016710083202399734625081600282583836\
26031628`60.*y^6 - 33477.2141419630312483739590533143227416203898891098770341\
2237249658196374671997307`60.*y^7 - 33600.08745090545944636107132477134646227\
260678718952354700888666839125942847824835`60.*y^8 - 
  33664.067720167495966512386385036375435165673334347944704394442305002767833\
6988947`60.*y^9 - 33686.82839190548470639311860175804075978328154617576396121\
467506379750519507425959`60.*y^10 - 33680.08178579981321407331757482066183572\
350914722237651750064941693066072458603903`60.*y^11 - 
  33651.848968267560504345520686817132848155457995307844199827307729036474931\
92753614`60.*y^12 - 33607.773864535453582671007277192850876268324634706285462\
11559871363214921933037503`60.*y^13 - 33551.918377841322272719516656750726784\
49409224937846145614642682762620240023069737`60.*y^14 - 
  33487.261804797216276157249746553093043203916419284239978659979496220675661\
71863382`60.*y^15 - 33416.024708053762706397652193708266986582604711565054578\
73158484650929597492943001`60.*y^16 - 33339.884827097242885143161155937909731\
89691916686201387042041801878083697013558476`60.*y^17 - 
  33260.124518131096761015505107317662227730658982907606243773860760925268069\
00161151`60.*y^18 - 33177.733583920403388149856458532627425233486413135892421\
45698269290201585040690032`60.*y^19 - 33093.482340896539599393135116175815502\
64629003910627271808776407766775564629313741`60.*y^20 - 
  33007.974406029439037459326972521860954951074012966036351399192226452051389\
25417477`60.*y^21 - 32921.685401950596516314773611756332417661401067499989631\
62805760064315830074822254`60.*y^22 - 32834.991717375551002541459747561002156\
64006354735775832506636146729673746698176262`60.*y^23 - 
  32748.192136318529541021056487892482261601628004831576816366562941232564382\
4402071`60.*y^24 - 32661.5242822709691183721699011285294217953455486194288502\
4709842108056685559044595`60.*y^25 - 32575.1772445338909611670111199499300678\
8885264717481033259514550046450923578513758`60.*y^26 - 
  32489.301360809188365792947668421407659383479882406152986724789984858222380\
08883154`60.*y^27 - 32404.015859121950692375488146869685031763896500367816990\
51327116678257513672675414`60.*y^28 - 32319.414872595698085175437297526745982\
79324869642963291819786873492979440935501576`60.*y^29 - 
  32235.572206292239153951432618338471821448650072111664876436425378568270083\
96456237`60.*y^30 - 32152.545139001501034804940045371694986852285171054833357\
3865690607050086865103528`60.*y^31 - 32070.3774730034072150166804946190143955\
1009283518572351597564109235012824721752585`60.*y^32 - 
  31989.101993623204262567934304120706176285878292348827744001340132842788856\
84203409`60.*y^33 - 31908.742462512448126585349730080506381623988989500132747\
07840056704411046754636761`60.*y^34 - 31829.315240294290141857700936152097452\
28995695494348090012362707388533662923591968`60.*y^35 - 
  31750.830612903882295983815818008797223948500252561683315422632885503082570\
29544435`60.*y^36 - 31673.293879779949090875279908891977375399523372874985664\
67111518109266939580835442`60.*y^37 - 31596.706249693438309470659709961696484\
21036129628903486308495966295320366477433182`60.*y^38 - 
  31521.065580472189208190136708754371375841166963844260391861440546028360483\
19810129`60.*y^39 - 31446.366991494667741616909058566298431372197340654981565\
28197512358263215959848199`60.*y^40 - 31372.603372064060999604680932357752040\
63913378128448563258802960500920222134485936`60.*y^41 - 
  31299.765804252744125434931756645406827241979920702038282711460544450775189\
57578863`60.*y^42 - 31227.843915239478622702845371573022177164888421897611615\
55529907745543670566516068`60.*y^43 - 31156.826171331674254325496741482335904\
08843333454322322872052678065365295292029823`60.*y^44 - 
  31086.700123608913032411061354440285029756199065408750606429067132263808435\
21098843`60.*y^45 - 31017.452613316784060617299098240628053980153269507100012\
87287994883914798502268407`60.*y^46 - 30949.069943686044743603484012383977883\
25711162350383317155129012498656334395636744`60.*y^47 - 
  30881.538023677204594100805713166948674183650413943563484374048164075557093\
12647745`60.*y^48 - 30814.842488197384225086754210739350179763475298243451586\
31801002420633711539958971`60.*y^49 - 30748.968798559918758720168602952834091\
2991382944440361481443596146672539140667251`60.*y^50 - 
  30683.902326322510429960806527213478733307223663367745656140602305837423392\
50186002`60.*y^51 - 30619.628423119102257960192085128860236443554600726619818\
85054385053323728036036219`60.*y^52 - 30556.132478672129182732020748889006459\
45042317814806081536436519955970361765427522`60.*y^53 - 
  30493.399968817984479413939961563475544038508286899743449580665047308577716\
91741329`60.*y^54 - 30431.416495085511188735176719787905681895584686213774918\
66657127695648490105874805`60.*y^55 - 30370.167817123945075030484284037127360\
12035749758630468521828036324035453416752271`60.*y^56 - 
  30309.639879074029850350727432991435266357528009652618236433296214262086907\
46189865`60.*y^57 - 30249.818830806755606760236939792886585753775669354778906\
95462411757501011159763961`60.*y^58 - 30190.691044812469100701705695599010958\
87844232131556411027745060658752130592786112`60.*y^59 - 
  30132.243129404197732114562047023858124339005268384731933029758429141204166\
56100643`60.*y^60 - 30074.461938799024660935102848328205322594151601253995824\
91161388881828278038039836`60.*y^61 - 30017.334580557064439260913569613942176\
68725803883243664184475544598424142523662905`60.*y^62 - 
  29960.848420786401472701924400235294296607536719377315111344866404716834822\
65747429`60.*y^63 - 29904.991087462114459170773389807114991030453207171996775\
02038516970839304973674308`60.*y^64 - 29849.750472156441154291710986278702915\
21574585016560271056111513904703440947395781`60.*y^65 - 
  29795.114730433767937767529309935251208502849520718023041410304407311385475\
95223434`60.*y^66 - 29741.072281127236474556551797621473041959275704158364590\
31099443614205386807547198`60.*y^67 - 29687.611804682329171549099873110132456\
03598117114816850902165008627401086130813534`60.*y^68 - 
  29634.722240725978643936155106995442210883264785508980834413335409980677831\
36028019`60.*y^69 - 29582.392784996835540746946651076646093585873986307773723\
67027362492811650879915888`60.*y^70 - 29530.612885752730220290500068093058669\
38016839818275286986920210269678955188587325`60.*y^71 - 
  29479.372239754578466008714911309520202800749069221771941434699404745918820\
66640984`60.*y^72 - 29428.660787911590281666127306739874012079566099347262357\
18840737836343497307646786`60.*y^73 - 29378.468710660290186865530900420594002\
2844442946022066965131128779278526083347247`60.*y^74 - 
  29328.786423139248629779353297820272958966983686759344785557997173288855242\
56612915`60.*y^75 - 29279.604570212304325578829452698814315407242162472261343\
32047049510020525624256036`60.*y^76 - 29230.914021385212161226767124896928888\
77549780279478945477757453566027444316446323`60.*y^77 - 
  29182.705865653898721090045382339389201367570076732923772536014658211035285\
60947093`60.*y^78 - 29134.971406316692596114462762631757040050298615997880098\
74704478942131523013484735`60.*y^79 - 29087.702155777887459641303710418466238\
20097661105490127370482727312740004321007438`60.*y^80 - 
  29040.889830365679786450642843291755424312499818345101015194124614913516186\
94691723`60.*y^81 - 28994.526345183803784988655819966275543330025650222939610\
45590924374729967074597629`60.*y^82 - 28948.603809012981202894950220436602291\
32485311862704017106192475764229565428039032`60.*y^83 - 
  28903.114519275542525009666970909936574988601740769615118543309469288593710\
44598836`60.*y^84 - 28858.050957074198096079628548902504006615303100616182610\
24846114161528678104135955`60.*y^85 - 28813.405782313890780368666312058840324\
90289733921852765280206519095238147608528491`60.*y^86 - 
  28769.171828913901104486110344424447858673499661748257016157168361767708498\
73415133`60.*y^87 - 28725.342100115862819149464693013934931369997120185442894\
0038784321783250168048855`60.*y^88 - 28681.9097638920481773562485327948490769\
0398268405964480216652881372740804083835874`60.*y^89 - 
  28638.868148457169231494653403754939813054644895887552135401383073168564529\
16920818`60.*y^90 - 28596.210737885989277504775786951328247565261537868929231\
03211835007767967090137512`60.*y^91 - 28553.931167838225752657216260945733686\
71235588268712888379376605372723843229400211`60.*y^92 - 
  28512.023221391533842473936307217794111025327397887451102643608304824169506\
80785466`60.*y^93 - 28470.480824982772673624961115243574853591582753228617463\
52689030632823754373709105`60.*y^94 - 28429.298044457259306507035919054916957\
73647293921359669748240389318477361468125414`60.*y^95 - 
  28388.469081225297684738477265956380833833793521974518116031031569575703264\
90036534`60.*y^96 - 28347.988268524919736394929374623254971210374749971469887\
69928224186362804169549383`60.*y^97 - 28307.850067789484821278809818882547077\
63985656522193758990665953526858665518193096`60.*y^98 - 
  28268.049065118543742550123488015203071827320234277031307037280952588031786\
3526748`60.*y^99 - 28228.5799678501776875829960104762538902343175329015123636\
0036164536809765388980738`60.*y^100}


==> anc/A_numexpan_CA2CF1_s4.m <==
{-24287.927427117479883922121669093306619485655268848736285386011177361414101\
56441447`60. - 13530.07883382982047588775226629167850775607145940510968923197\
882692599816194429986`60./y + 79193.88635424256494490729121056795061109048549\
328762570264574191247468464192155609`60.*y - 31573.99448025368942294730287179\
296421514402632000694506270246796926094391339100804`60.*y^2 + 
  5224.0222317276185311271493561023007303746377787051924025732719939122733819\
5591054`60.*y^3 + 3026.178259724182467578876639107582802663573362372135049405\
74470853001878010699363`60.*y^4 - 1101.28126458865743334975082843975516323228\
171816383991415002231563319170719443233`60.*y^5 + 
  460.42984755301373741249310918219116440640168706497956650812838438050308240\
554131`60.*y^6 - 163.75946161331386578114246609386198932418285311971357215492\
743926621099314320501`60.*y^7 + 67.267207092681001709184949762348732012734173\
13324880441985485572234961164454021`60.*y^8 - 17.5228021112506641424936385922\
0356761253389818399763916398314321026602809076637`60.*y^9 + 
  10.112119253849981259758916237341427626027733679007709477851952394183053438\
63946`60.*y^10 - 2.5086925697683779040329154595337848805167307247716762362960\
0743592537037710019`60.*y^11 + 1.70186094927065482431812055736000329898557125\
612225115122215865156909473481032`60.*y^12 - 1.136947098276192765712000603037\
87119589484017766419311305134292900826270229266`60.*y^13 + 
  1.2405559150164296580186088306221072106739476723083994635274467051428785668\
6847`60.*y^14 - 0.35625929344188131900267878615371820695564566030517234068374\
878555797654964623`60.*y^15 - 0.095358085983418755019704383022221296332540998\
81202821646353827404607538486098`60.*y^16 + 0.0213030887039589250735730870246\
5459708376761164578000254822498150613910022269`60.*y^17 + 
  0.1182771389275794777287063356129389906681554459353933876799890999307939328\
7355`60.*y^18 - 0.02874268840025052460886507744581323198989269537103391080677\
632979716379245337`60.*y^19 - 0.049161138302619371212057849695612180417809807\
17259765147185345342465334241021`60.*y^20 - 0.0027883033637754508322329807557\
652539424716360423787274361317554858849178543`60.*y^21 + 
  0.0428688292908631789020064077125767792684317679738541762025443607700957998\
3213`60.*y^22 - 0.00578569534629295995972030873490013260490148495519872008034\
464802038390596427`60.*y^23 - 0.023781202688313122190341815841148207099564873\
99817871679966324124907715622297`60.*y^24 + 0.0029749215482696535650779760243\
6510480606608730688118560424755053740488888014`60.*y^25 + 
  0.0144364800179882147708405787201202623538303119711386879846748440315436003\
1256`60.*y^26 - 0.00199092755213886390227987079854258958322167372255884565155\
203945461291320535`60.*y^27 - 0.008782609839609086083699229234580958427894734\
73833954677058254214988962505136`60.*y^28 + 0.0009346224603424899521947842758\
0437404797975271276565454027079366149710514017`60.*y^29 + 
  0.0056856005281761481588256525417736721140315236270472517409404879795501455\
6898`60.*y^30 - 0.00063494382754569698771307237561010568062402402780859695952\
824789222530846809`60.*y^31 - 0.003644703334233519714110082195964992050039213\
91565441893265702788572787102162`60.*y^32 + 0.0004043195804299433309867742503\
4339100891102537700348339710753082111839240329`60.*y^33 + 
  0.0023504407742718800019843958508591071359425342743014954977106402545142014\
5795`60.*y^34 - 0.00026335596915473387758583853086181434101044946739524611326\
459944000445182177`60.*y^35 - 0.001525896767370856242105442885426181993909266\
12042008995735580630219570885681`60.*y^36 + 0.0001653356028901823516734948443\
1874162424238130349298989453951585857201007812`60.*y^37 + 
  0.0010021856629334444292837922140939454737784368691825301799688491480737859\
9913`60.*y^38 - 0.00010714623933826369474720317295568890814919173490625888186\
215894593947073382`60.*y^39 - 0.000662562179082676578676691428603697764093522\
71989342294703847729857769375821`60.*y^40 + 0.0000700203487911363173011660330\
2217836183114593491693065620713479718509796781`60.*y^41 + 
  0.0004405101707851668450004980164119399405645620497712731701255113099279525\
8286`60.*y^42 - 0.00004619455640796313935459036236943148002342385131847559594\
675105299017143406`60.*y^43 - 0.000294394540666342381134956078332826491717247\
45990131421872573983275780048118`60.*y^44 + 0.0000305359892638892314081463447\
4728641568554649973558919782688567313656571139`60.*y^45 + 
  0.0001977914952853977855871305191209161180117931635617496074009878423541841\
5145`60.*y^46 - 0.00002031698953811665490205808802396017787764843532592594522\
608867047481794527`60.*y^47 - 0.000133516943575567502041004426950385200048357\
78579614348281766305296868673105`60.*y^48 + 0.0000135929933006340229402380157\
1639405404759505184509680554857460406466331031`60.*y^49 + 
  0.0000905135160422741185437314396445296005839309510298889128791642606916453\
441`60.*y^50 - 
  9.14233360690444747025324156110145990157189713273141048860724598067094646`6\
0.*^-6*y^51 - 0.0000615999007572688368385538873371000112243756414563986717974\
6796268524366388`60.*y^52 + 
  6.17462484047543137878884558756177027547784079098235499949277427170171873`6\
0.*^-6*y^53 + 0.0000420754306288174813679027572538335738995636844745265600569\
0467132046779351`60.*y^54 - 
  4.18728255732755247777123902549151642530405429969664451238713506984296949`6\
0.*^-6*y^55 - 0.0000288368003741265214691137548648921805224510267991413725461\
5855846173570755`60.*y^56 + 
  2.85040999435950667724085878586040038546504059079740096024553396060010915`6\
0.*^-6*y^57 + 0.0000198257991519774111919967443577657110347973810460604679953\
6284445103103752`60.*y^58 - 
  1.94731266565270260757364995860576164560431115830816304006393126190762156`6\
0.*^-6*y^59 - 0.0000136705189492781736675501833321278850486041785444679028456\
1196354453329672`60.*y^60 + 
  1.33471191507563632664783136752401002009763298261643867037050425578207247`6\
0.*^-6*y^61 + 
  9.45209112550748692438848261588124982748838879422120849327060596055704828`6\
0.*^-6*y^62 - 
  9.1763083706188743032029737884321952471212618457223587751820362467407873`60.\
*^-7*y^63 - 
  6.55216580885193030068942398086676240887948561706727711979853517930657248`6\
0.*^-6*y^64 + 
  6.326917970294255553492556224955436666407256368585182586850517975750605`60.\
*^-7*y^65 + 
  4.55289653423077225755000811161443626271694325859152015121043874541897994`6\
0.*^-6*y^66 - 
  4.3740564203554176509033352166165212917389014199159016722581348213763669`60.\
*^-7*y^67 - 
  3.17083964480621414567634864118636606687584065356731783299447917334252978`6\
0.*^-6*y^68 + 
  3.0316013643461616753360244280849294216603127523594702078635258561302929`60.\
*^-7*y^69 + 
  2.21303169922451043376410667511880003585385286680686440237099347419576375`6\
0.*^-6*y^70 - 
  2.1061532645312166073989263993257490012200324182618429394419720736557132`60.\
*^-7*y^71 - 
  1.54766135067337502460592545667401848464159261810242324817325746458225721`6\
0.*^-6*y^72 + 
  1.466488137400988113510765251100664499314675260456770378974490375380529`60.\
*^-7*y^73 + 
  1.08440498938828462778492569039149884163806117403597074223577902770785529`6\
0.*^-6*y^74 - 
  1.0232543694384569911276088602007821755409852725609715440760029142852849`60.\
*^-7*y^75 - 
  7.611853697233718383655433555103072835236341998641153572379613497270685`60.\
*^-7*y^76 + 
  7.154101166024656706177058007622007598634125825761561320543335862371619`60.\
*^-8*y^77 + 
  5.3521985077972939135943078458292426043745250978043102929706146800582287`60.\
*^-7*y^78 - 5.011258892655719359810965829647360134335360514996369999357715890\
6819461839000507558984758`60.*^-8*y^79 - 
  3.7694624143999262165039085721004938799738403667598845161061541837103717`60.\
*^-7*y^80 + 3.516546336871702154291462144531196726190884653867860657531342094\
8568179742028203098584716`60.*^-8*y^81 + 
  2.658871680412169004211411487523072249476754374160397366572592094491318`60.\
*^-7*y^82 - 2.471862288620807507100813919326003468783269395986584897060645965\
7466718896814213464694426`60.*^-8*y^83 - 
  1.8782522667903758520527698199841020283815035530200306564495151899522704`60.\
*^-7*y^84 + 1.740340327079886254621018103925474883331577263333900702047742199\
9784761507269516923264928`60.*^-8*y^85 + 
  1.3286761342268252514668197675320029106205123193392431244815698156103986`60.\
*^-7*y^86 - 1.227191249845065024152781045413805041334145061384443584528266615\
5441326232198767508328492`60.*^-8*y^87 - 
  9.411636784784279347579931866887724319979605897922852648516591823941342`60.\
*^-8*y^88 + 8.666166137745959784956338862977841750936878113580589286201401666\
580384971645579713408993`60.*^-9*y^89 + 
  6.675226515490727775352560762937803605010536626801720189656626700982897`60.\
*^-8*y^90 - 6.128429066377582708508952720959469796826773648092909128574882688\
822782257210844082167151`60.*^-9*y^91 - 4.74020802595340880386513245915754900\
13895788579139825595287286135097116506586196107797298`60.*^-8*y^92 + 
  4.3396167030208449286389477510968916198331921394070294135528651675150599788\
54233071367121`60.*^-9*y^93 + 3.370052138557440052229782078096587035627574220\
6973682006737150974427870301034396559480487`60.*^-8*y^94 - 
  3.0768625188336860154810741893514246967447941071362225331990473461958279976\
71217945054543`60.*^-9*y^95 - 2.398625095966128117497107385769260844318977245\
7480249159075037605080512886322268431582963`60.*^-8*y^96 + 
  2.1842151626346281502760147498172287640104203038193338612606940418648753365\
17719580164956`60.*^-9*y^97 + 1.709049662263619641404091041630776006789798701\
838024874155531291717381874467267598196749`60.*^-8*y^98 - 
  1.5523546627038800009604918922745515534452152058518055149521221722968348952\
90724069235766`60.*^-9*y^99 - 1.218974937985790573870126678399045899666133990\
8064086365174431784928612120642520745374079`60.*^-8*y^100 + 
  1.1045202195858290989794233168268099350539506766538867669405031439531961019\
83570809872474`60.*^-9*y^101 + 8.70292004894822510193832931816255827219494007\
8405697172450292040292161003451861083085054`60.*^-9*y^102 - 
  7.8672658957478698993770928732884691059582788196503890703263850246114891418\
1670236683788`60.*^-10*y^103 - 6.21940299375006210318286151948621745687008631\
8069394442316181981696183649975841786950727`60.*^-9*y^104 + 
  5.6094831185715582891566782470000519466288964471925564543071738057669189247\
5588757013867`60.*^-10*y^105 + 4.44867010640792088670070795155957193477475520\
9182368354678217260851351137198813452176949`60.*^-9*y^106 - 
  4.0036234262598224397363125590496618319253202766924187882605664077408567885\
4579397466405`60.*^-10*y^107 - 3.18489186394653838328667511710863246655733375\
8075148693875909855302902654169406333481571`60.*^-9*y^108 + 
  2.8602135304163654402272051084557223708330986021808186933765396603580521258\
9318504021751`60.*^-10*y^109 + 2.28206582963756967122100197431704366200329532\
4403503021837645880353224121111463665710621`60.*^-9*y^110 - 
  2.0452338571047548861840079454939147400034000162137913855233426131894371884\
3182815436888`60.*^-10*y^111 - 1.63650518745005715605101229831436891372409516\
0722274370056232815708381147320246741107573`60.*^-9*y^112 + 
  1.4637673357363838879726570834755998763850779549143553097093473428646178884\
3209066162749`60.*^-10*y^113 + 1.17449129207004764469503702890098493117386892\
9150104182513145440350507433574000378946723`60.*^-9*y^114 - 
  1.0485080419451438793896524681929555898411966669701741855143122923351533367\
6042858923714`60.*^-10*y^115 - 8.43555226193589074747580023085096855593190979\
147734843290883081706592662147407416926717`60.*^-10*y^116 + 
  7.5167296444540661494589660664703478737369561613595476554818913863983059187\
228557004934`60.*^-11*y^117 + 6.063135296041060375854319389233620326421134086\
32789153510629723793979067997389983180265`60.*^-10*y^118 - 
  5.3930077771881452956769468380797100265697606749412489436612083959041506606\
221808633234`60.*^-11*y^119 - 4.361042315598445140783774452021991193444641350\
97118953173210761076472669869058343812537`60.*^-10*y^120 + 
  3.8722755855131734841721363530696317189611765682305160096632378358782385768\
852341279065`60.*^-11*y^121 + 3.138935967311184751692075775113231517020007204\
20702032835238971124542804046249787004269`60.*^-10*y^122 - 
  2.7824239668370443615787391641379522635606868726288483514534854896856403596\
404526833478`60.*^-11*y^123 - 2.260809836541693584791348967767989517399351278\
4784969247764482869048241286477489565052`60.*^-10*y^124 + 
  2.0007438429867983723700171495097860449953220443679771282890437973516913066\
353211141021`60.*^-11*y^125 + 1.629392845233871957178815261970961710410915032\
97139941520354942127589991842084536405487`60.*^-10*y^126 - 
  1.4396622964488535343019293490269520893598121487116183837991479771116588853\
315338829112`60.*^-11*y^127 - 1.175057110737003586989916817649840024311695508\
48329172830429533695599263687670196865175`60.*^-10*y^128 + 
  1.0366234827863916014848080759836049135985326726938482090299257330274455906\
823838132532`60.*^-11*y^129 + 8.479205435740486885004739721773718420628314239\
381121063426211529815598147849958603269`60.*^-11*y^130 - 
  7.4690177971261090559397898043311519598857394262946065944779487703355570396\
49910406307`60.*^-12*y^131 - 6.1221835959497493981596900173838574293558813804\
541899386424880160506967623959645274925`60.*^-11*y^132 + 
  5.3849191298813692445771431877520123828964484365538661904885503300300499044\
88919215115`60.*^-12*y^133 + 4.4228774575652099828199818259055124836602406729\
765749095322288599957983881342983236805`60.*^-11*y^134 - 
  3.8847199881648118048735709413398335086812874041073747622828456264292592858\
97610230813`60.*^-12*y^135 - 3.1970065412865844746684475379754928866049751526\
478395056493237930134333492963159760588`60.*^-11*y^136 + 
  2.8041231424721843005838644192149802378472060091477243180902880699376203524\
97960080534`60.*^-12*y^137 + 2.3121458066657313102742702540885977877280977702\
456095577579053314140851563872865900048`60.*^-11*y^138 - 
  2.0252731746008682237192847324363835655716537623924995560207318569086395445\
1126323718`60.*^-12*y^139 - 1.67306687250943743220345298444061674916748198064\
52436759262195114468762377342607299801`60.*^-11*y^140 + 
  1.4635648918280960474499870616538146570196075685409803427239092974606722585\
5822288242`60.*^-12*y^141 + 1.21124325095638435325976880308727672002129280106\
04059678995479710723400445022697780812`60.*^-11*y^142 - 
  1.0582181188807002778042847494300539272462584056355589082457468599789572343\
73007484464`60.*^-12*y^143 - 8.7733063440728110623095538721886392980968540813\
81878613744378442107457431572672275763`60.*^-12*y^144 + 
  7.6553761313291494220700969841570830640805616489916781545606646090974352513\
9533783448`60.*^-13*y^145 + 6.35774626422455238872554879168521743822083198826\
729304463300641992706306087008601504`60.*^-12*y^146 - 
  5.5408906482083395154854414375845421245705576239820167105514890096234244594\
8494089943`60.*^-13*y^147 - 4.60941085442589262725440239294436470170727733696\
4454606143501032415342723484348044949`60.*^-12*y^148 + 
  4.0124364906869822131405242385990962088744140834387643950306796764447623039\
4750119538`60.*^-13*y^149 + 3.34337095844954621308295159904541715660219959367\
8701294998709261739475435999470081436`60.*^-12*y^150 - 
  2.9070091843242995126930117037855265589252970877594867676052042097948863979\
7027101221`60.*^-13*y^151 - 2.42613759488141680387183398584911181285364840172\
7835163373768625705128229335967804999`60.*^-12*y^152 + 
  2.1071167964145147721603992714454929348034458196659856052887631504600340263\
8750093108`60.*^-13*y^153 + 1.76129867674302852062190657103871432617239323941\
8899187571279346801400001841168627152`60.*^-12*y^154 - 
  1.5280210780917427797275845686075009904204046192883851698502444592031441210\
9834607997`60.*^-13*y^155 - 1.27918248772790883391310889341797710294079743897\
5749626428340653169190316331986498305`60.*^-12*y^156 + 
  1.1085706714956265835614690546033832875999759656472800843318106601602259904\
4350213472`60.*^-13*y^157 + 9.29414183275221662178540453120289664458460232329\
708054757090653876443691852118234294`60.*^-13*y^158 - 
  8.0461051388501639302332580733005226104210358701144894550032055913072518362\
709372206`60.*^-14*y^159 - 6.755522320420910297433987618740717049677150305485\
06620966641090614245853582254825107`60.*^-13*y^160 + 
  5.8424024414027064340475300014575218336540076302868095706859673750269692060\
370386784`60.*^-14*y^161 + 4.912212386682400387286682454225133718892668360188\
34371851950087906718395092873461385`60.*^-13*y^162 - 
  4.2440064344992971671999253658876442734747643093521944233659921673240969244\
448124639`60.*^-14*y^163 - 3.573220188101368276845225248892143603674220182178\
77680745045684068548534766182546346`60.*^-13*y^164 + 
  3.0841459524854130973795357220193726302962398486093308568161414765305331844\
918335638`60.*^-14*y^165 + 2.600176851040990423164980427699043117522960715102\
59260752835633137336562860768984261`60.*^-13*y^166 - 
  2.2421456722010686112219859333946094795899027522230545279398920143663703768\
434650509`60.*^-14*y^167 - 1.892790853937539375978309373757613988017120220401\
38104189460457657293699234017684353`60.*^-13*y^168 + 
  1.6306418755371560127975381920876472262122222662976444828590243114876324892\
605380475`60.*^-14*y^169 + 1.378336655069536913102064689483507881628209750591\
02004627568776586304155417258004898`60.*^-13*y^170 - 
  1.1863565082230854720821503216256507624419632149108930076665317859458590856\
19202959`60.*^-14*y^171 - 1.0040546483955377477130981941724045809815632429085\
9614894574758229195460385320474414`60.*^-13*y^172 + 
  8.6343538765375809682684424830350309938892377387243129109382750118781139742\
64425492`60.*^-15*y^173 + 7.3165327435659177993729540257261516810937771940117\
71602114021014037733134885067832`60.*^-14*y^174 - 
  6.2863527700460060248715285750497517661288075616410869081139433464872428271\
66560082`60.*^-15*y^175 - 5.3332984542177195881705027069936025505500642869155\
567886860391471604622437724457771`60.*^-14*y^176 + 
  4.5784485344689091211914692536982091309341309021169813334543160953998661742\
34651487`60.*^-15*y^177 + 3.8888916098477226521548468775616429921406708908045\
901593997289162160392217494898308`60.*^-14*y^178 - 
  3.3356858182342074496751970111630245591922451427489164708992736445902898195\
9355693`60.*^-15*y^179 - 2.83656060696755632272814196250455542530661371842325\
34858449438469841839346532537441`60.*^-14*y^180 + 
  2.4310606973777684785436885538975275387516022778032617442903222335303262088\
2473583`60.*^-15*y^181 + 2.06962456042252693173887523235465861727047134155825\
93441621531014077568194703501204`60.*^-14*y^182 - 
  1.7723402022525028752194167538429259864777676196390294554338458494376550895\
11389824`60.*^-15*y^183 - 1.5105024710869224618054178301107020287088271625563\
412930462392314741556124120116555`60.*^-14*y^184 + 
  1.2925158190799214620266059952415663881378414677875214191243767269070860725\
84184464`60.*^-15*y^185 + 1.1027545730261487375822126811409390591728240965704\
810182135872805152098516917502818`60.*^-14*y^186 - 
  9.4288583062576710473647956487461842547759557680113489712974606000738470109\
053733`60.*^-16*y^187 - 8.053063620693940031653679256230594812370143435832048\
582660267416823609689078295232`60.*^-15*y^188 + 
  6.8804031528643813547920044412473909884617353678894196867825593022026460659\
6689499`60.*^-16*y^189 + 5.88254953387713878208957226580626466561410914165148\
58244994710499718566316320649`60.*^-15*y^190 - 5.0222388449684108999722562662\
622460538089658495906356215979609112860463325688872`60.*^-16*y^191 - 
  4.2982305130188445205218223216740028320148852983299809298420572523658778298\
42301097`60.*^-15*y^192 + 3.6669652538016049952664099964424045270452084005211\
6940407105612269951568152374708`60.*^-16*y^193 + 
  3.1414560396275723431153951621609936844573173635605740858361401975043999238\
75814487`60.*^-15*y^194 - 2.6781785323361610086456605698163829459133442314121\
605605379450038814253930696507`60.*^-16*y^195 - 
  2.2966089173790425606849288085564361138747492317265204225646372101098570379\
93230387`60.*^-15*y^196 + 1.9565591286488646490724310912198659143090453252680\
3199988001912258595421598434529`60.*^-16*y^197 + 
  1.6794054502598545526629957767169399009707806995932317190692664472747312287\
48563298`60.*^-15*y^198 - 1.4297649870651070536670551632720320412330394312704\
4207691473377638119066281264699`60.*^-16*y^199 - 
  1.2283843264029705905638496955450658405226389848899481973564678686380756743\
19063141`60.*^-15*y^200 + ls^3*(8109.4978364664529462182367867054901117409599\
4292027315920999030761057675009346749`60./y - 372.026626336213540041156485585\
39495882986727010871623499742800653600709838391749`60.*y - 
    1668.15854949003807560802260133168398642204339528324831965282295553749229\
60406387`60.*y^3 - 64.2351116422187660215564747552863982469221985959840171919\
5862183700175731901705`60.*y^5 - 7.238132482276704505318260372855854105717231\
31381207270141949418822300240680244`60.*y^7 - 1.17909178048270746904486557875\
652934085006238181351189768222392318605852518294`60.*y^9 - 
    0.22629989213964449140853895810182900675746212653468227819606114674978253\
375676`60.*y^11 - 0.047212785179723296887267109006719552925049584271023491495\
69940391910052728225`60.*y^13 - 0.0103256536972069529210049259854517747464490\
7328120601183549663976680997900615`60.*y^15 - 0.00232484483287924559948601582\
379434740633504775449824959725523718336418073708`60.*y^17 - 
    0.00053359035080706196168544223895432895400219467158547464061472300974300\
037382`60.*y^19 - 0.000124122912234418084656238238609070389285543877869090628\
86955334126670996426`60.*y^21 - 0.0000291584051907846116961395924307763888966\
9521571075338243909628819044792542`60.*y^23 - 
    6.90110343212065239581984030172103452392854518964769032604467035026700446`\
60.*^-6*y^25 - 
    1.64291079492803569534950618625761869790346583597000262457288922809547251`\
60.*^-6*y^27 - 
    3.9296223329767900270682516557986349433690285182227436658134499642397613`\
60.*^-7*y^29 - 
    9.435452948562592419965542484887247754371131408145087807516310908543184`6\
0.*^-8*y^31 - 2.2728658834229108871560521146620382599949189832062063657113456\
127021718945651655869282749`60.*^-8*y^33 - 5.48998504383266612467797978889216\
3183850517457744815086551757266191126298905748091323849`60.*^-9*y^35 - 
    1.32919097894985295518929965878111864554062641801538828958480282657688901\
539562876196989`60.*^-9*y^37 - 3.22469361774681110677508539342811505668215492\
974152883536245721800618109083108276083709`60.*^-10*y^39 - 
    7.83728144889831056279009021963428289632491366862525399936390645354819012\
01780227772718`60.*^-11*y^41 - 1.90778133233843265908541722710291129755566349\
9676249230153961696345467835285887482368`60.*^-11*y^43 - 
    4.65053686017659238300618439720221798644570134258980229373262913202016100\
1699568100239`60.*^-12*y^45 - 1.135078468555654434430874141833929511009061918\
877262802387288266601556121953771567689`60.*^-12*y^47 - 
    2.77359693498456199848803244713047775508978944854871915472663212481832030\
755725763691`60.*^-13*y^49 - 6.7843691192690867655847144910337718943524142428\
078218983623246106058316512341673302`60.*^-14*y^51 - 
    1.66105672680014665603832363531810442362431258308944069932648755396449052\
16341790302`60.*^-14*y^53 - 4.07036823187141907684997311450522428949842919313\
5217956181014779132030923905526502`60.*^-15*y^55 - 
    9.98221289865155236909891853530657725258366709369133865129443499611515176\
956435508`60.*^-16*y^57 - 2.4498365096289372554975526024397913131673228820616\
8499837256392823759189917736`60.*^-16*y^59 - 6.016457122213588309741074633571\
6976428228340359360324222024471601107599252008945`60.*^-17*y^61 - 
    1.47848491847564303104874787110699759124548336724611136153755222573773146\
94566639`60.*^-17*y^63 - 3.63535184289926754835329358104582819300294057625058\
8243280259022693374962733984`60.*^-18*y^65 - 8.943603351859685576236081539248\
71183222234938087908601149331469869449698478996`60.*^-19*y^67 - 
    2.20140453834942052216586592131992793242623015923007098590992561099960187\
932255`60.*^-19*y^69 - 5.4211896913391626671848430033241143601509422382559361\
919342063841360865456245`60.*^-20*y^71 - 1.3356239987632303960685183209945708\
523054260604140903432128808370845977248141`60.*^-20*y^73 - 
    3.29198049065053840018950703152276930169889305207950826953818777757361092\
5259`60.*^-21*y^75 - 
    8.11714445379077150804991364213847081371925529427050870769169242784683216\
491`60.*^-22*y^77 - 
    2.00222422692933061717413330249133330333245939137441288947435341399129480\
026`60.*^-22*y^79 - 
    4.94056682230128286486984629744159455113818090640337482996900424530119941\
35`60.*^-23*y^81 - 
    1.21951566188762148615651882906192028892840562865685047280011522446829304\
04`60.*^-23*y^83 - 
    3.01118238777896581378274051469068626493276781079660641698253926642083964\
1`60.*^-24*y^85 - 
    7.43736187624285986030385740594925131081353294860702476427994403932891283`\
60.*^-25*y^87 - 
    1.83749658673515574804771494916397537375319055525127848566320547242574456`\
60.*^-25*y^89 - 
    4.5410261859186573073964950994082328616656180084667683660772494721997943`\
60.*^-26*y^91 - 
    1.1225243873808663421801215165436233492356473632261296390049274119014585`\
60.*^-26*y^93 - 2.77553513876725157921749474278764413521122870797933303843240\
67954894704959786463552112122`60.*^-27*y^95 - 6.86439136882567336881111153632\
7196357395330225703170284246765909941881763104839857584078`60.*^-28*y^97 - 
    1.69807634979983642962232674194176407761069793218814507931122264352139395\
3488271569324341`60.*^-28*y^99 - 4.201535668323044265590110109339050829503134\
08073280670382376974204795765833846007352623`60.*^-29*y^101 - 
    1.03980192622746710514207904351307191461348325890900112833930553227704997\
447251584744435`60.*^-29*y^103 - 2.573837945286141297014178566956281784652062\
7359977804638299923721675323087440261218156`60.*^-30*y^105 - 
    6.37230153678638382000550431644354163026107093770032408317751374051478927\
189728606898`60.*^-31*y^107 - 1.577948037882148390614089636043949935957985826\
29142289837094234260700140356005966917`60.*^-31*y^109 - 
    3.90811422018677343341617705695507340210391376407886254386825675971882754\
998438071036`60.*^-32*y^111 - 9.680929433553534656937437544945805014893046228\
5460883320624792418418122964261690666`60.*^-33*y^113 - 
    2.39849801170862654975907499808988878430867565496872702581535313060951119\
04985962245`60.*^-33*y^115 - 5.9433535867275308067121789814574489275392269063\
49664109104748609066343588581187078`60.*^-34*y^117 - 
    1.47296085547244213876386158504438904513247927677753990638991157366023965\
6995795594`60.*^-34*y^119 - 3.65103450104060127176892329707260611982094546024\
990398178427529434429892262024028`60.*^-35*y^121 - 
    9.05114549094162963599391047762297444167267940213763570078128922705840286\
60799059`60.*^-36*y^123 - 2.2441502358446151915044013963130928843113668685036\
423625600442708873888250935439`60.*^-36*y^125 - 5.564922001616224919658921207\
803569449751115022335178286479232004917049295410539`60.*^-37*y^127 - 
    1.38013987956846840515664456637175955538440173599370731729057611631104538\
4454558`60.*^-37*y^129 - 3.42327814028224115016574922327320682224576638256100\
947101534121170224893393828`60.*^-38*y^131 - 8.492090251266687713939734137782\
0644094705134220195421790686584273152536690282`60.*^-39*y^133 - 
    2.10687467201299674681686458319022050609193151333784743358113101559602054\
20979`60.*^-39*y^135 - 
    5.22772724478349504972853343793856658857487659908889423585558180557509182\
3445`60.*^-40*y^137 - 
    1.29728607335666362204986434002499820549944721046785526917804750792655535\
8948`60.*^-40*y^139 - 
    3.21962859707154890253730537786084632037206442480714590188928004598378582\
543`60.*^-41*y^141 - 
    7.99137684936797410044598881994568660654690680557782041651527266242636136\
13`60.*^-42*y^143 - 
    1.98372720731819619397218136560438709212273354716276188656933355783196000\
72`60.*^-42*y^145 - 
    4.92476528530678354928511627399663317071662856446438398288796659785444884\
1`60.*^-43*y^147 - 
    1.22273169366678208746755236119575356009645224336861558097248108365416126\
2`60.*^-43*y^149 - 
    3.03611134471719158366170242645423330512736051809054002708715871345522636`\
60.*^-44*y^151 - 
    7.539525358082175321950813494801865357747733407812004943262289427216849`6\
0.*^-45*y^153 - 
    1.8724448827914351458589956768026536797826590009364135248865820936456406`\
60.*^-45*y^155 - 
    4.650629952705949460246218523904497718629021746536411123335021960076579`6\
0.*^-46*y^157 - 1.15518423040551196638537545683390780067040841683418927533187\
577874357073816138835289549332`60.*^-46*y^159 - 2.869633955701923714908996962\
1604008983269099953320440355582198036151497823185745004484939`60.*^-47*
     y^161 - 7.12913159420078840407127595790122533585981835773325947435832410\
8363175412080292442080903`60.*^-48*y^163 - 1.77125368095851468123439199572024\
3042130245214503325161584824034088995345683812645143221`60.*^-48*y^165 - 
    4.40106787671164147752193754473507727801184881547467102840163251645441585\
542058781159592`60.*^-49*y^167 - 1.093623226215132141057803658734973907235294\
16705398410502860975471645742480393195129681`60.*^-49*y^169 - 
    2.71774660505708017806006377646473703081625978767774105733528604012828179\
28099023690728`60.*^-50*y^171 - 6.7543105606547242900045584587522953936852581\
72934082783154288449421266384129960653593`60.*^-51*y^173 - 
    1.67873904231191958400022304125484218773793103354026852400709512692393415\
9754947647438`60.*^-51*y^175 - 4.17267691062956384000171616282671715333140246\
08582503351159917971403414215607121825`60.*^-52*y^177 - 
    1.03722996179307274050100995421810242539141286154582780664915574924030221\
489428295763`60.*^-52*y^179 - 2.578477956115331784702166411224569304393427469\
7756591505060355305157252692545705171`60.*^-53*y^181 - 
    6.41031301667685977561408355389917687090406597086868137726939776775949308\
8419255395`60.*^-54*y^183 - 1.59375619415225255168376676979217492675879097764\
6093602325456891035561358276608813`60.*^-54*y^185 - 
    3.96269622027820857355334504470225513811520217364275453573551130064384864\
890914166`60.*^-55*y^187 - 9.853382720521251080317278310236932948000302280556\
899182125072952585101238868098`60.*^-56*y^189 - 2.450219814273092619207934637\
5074448582190716224236839650514937424683793702409453`60.*^-56*y^191 - 
    6.09325472803317700335400886430408715565233157660165926274497786747496046\
6254826`60.*^-57*y^193 - 1.51536654334409743938889281004553628545182938389336\
4125714078134201596013645902`60.*^-57*y^195 - 3.76885672606304683921221344469\
398639317202167671977164207193377379503663732615`60.*^-58*y^197 - 
    9.37399352206974055038745913590560432590068821565257332324670058000692218\
33209`60.*^-59*y^199) + ls*(-41066.828337679029720653576919341678236743796901\
85299130008402945122172020465896126`60. + 60258.67801524467069007296946957593\
22664406136079254348265564851692489307869589279`60./y - 
    54452.9420849845743122032673267187263101145156089530281556123473798423591\
3937414933`60.*y + 24809.9413906704279341712616192458243729478074472682677723\
9924547805792102931388084`60.*y^2 - 13790.31019387203561806442146735211013850\
757597339885207532974074496195373515654983`60.*y^3 - 
    1108.71434054752332449880402673169279941659482624091648614691915018842297\
000756591`60.*y^4 + 257.62054346744504247507402383231229512290375068989201328\
530781535300017090893417`60.*y^5 - 147.63587413046133357567092971863534711864\
686816126100342807891524203175887360438`60.*y^6 + 41.013945182672218278495492\
14680623974025463031420157321036458031007902731861721`60.*y^7 - 
    25.8082911033183278774603331573757320213782687193082956613689636256141866\
3258436`60.*y^8 + 2.556883903534352016954952032499694824172874302561516008758\
21824270439702085805`60.*y^9 - 3.96355094920383273203084449950089649796013843\
314379787224927412139171414299178`60.*y^10 + 0.777046111892478215197378752852\
1020832289635936951727223998816684786242441294`60.*y^11 - 
    0.74701855806489891000703590424968568387782733539898174950086449548709168\
520278`60.*y^12 - 0.144994320267337300124706639421549484799611090071490480294\
12480681519378460502`60.*y^13 - 0.2765702038382979834352071179882836134008894\
2270978494059392961145679551340124`60.*y^14 + 0.29138829579296321647055969274\
033473638717355627243195345597628536917327968377`60.*y^15 - 
    0.07162210035525033185094359091074689103846617459364423930226179622512221\
861337`60.*y^16 - 0.064462066194296735078585840335084896519012335933240429139\
61830238099604679554`60.*y^17 - 0.0104447880457362012361677104106809831012929\
9528990380901149754205436959034984`60.*y^18 + 
    0.06373919922403251324463623567738556937408102859010978182851839792287716\
2399`60.*y^19 - 0.00464121471548536712118226414891253869252362463452050980239\
396314202085330511`60.*y^20 - 0.025987381839112561055184569735046466347272354\
36072675901480853167480087803519`60.*y^21 - 0.0023293246950087038151043639722\
4261935944225494887166453557409995274678861736`60.*y^22 + 
    0.02104231928604169350461783330867859027522180011976333114141006606275793\
246758`60.*y^23 - 0.000434590976967435231635077833934124556512471601929874600\
47309836790454746095`60.*y^24 - 0.0111587520862745432723174003061595221622448\
0635235677487746912044081389741144`60.*y^25 - 0.00007367307075536873390809583\
360938792371116890336177785543354963291320135766`60.*y^26 + 
    0.00740763841269037622084733394955708016028769039608638166433731267069775\
671925`60.*y^27 - 0.000068221660200789863613371278965340072092070087292060882\
21328038469581246241`60.*y^28 - 0.0044495356620422196359459970936699087781454\
7884130233341003458837913626446634`60.*y^29 - 0.00002417738269471945532428895\
146878146491446911329494417576405165308157635613`60.*y^30 + 
    0.00291089303177553741930254493455791891834338395583994958718122918123991\
389533`60.*y^31 - 
    2.24243122942989111912411768391838295669530959157888808846330821117279761`\
60.*^-6*y^32 - 0.001850540417624101874460060367448767476728007062250280716781\
28487285460123144`60.*y^33 - 
    1.25791279893944714881718830486883817460948593480644402452755722141679548`\
60.*^-6*y^34 + 0.001207120901032403602235091570527722286711834289188740050321\
79566579372544314`60.*y^35 - 
    1.05007893921776411777841030254117507459924909047163876923951430021366007`\
60.*^-6*y^36 - 0.000786157242265082787554837546844484374372058320340134812958\
48469117783541835`60.*y^37 - 
    1.9539996374505366226107604103132784460103490490837900164333601180301799`\
60.*^-7*y^38 + 0.000518661463400788857986351023892272734049357818111259080481\
11383648751732247`60.*y^39 - 4.6266132874503811870585725906527907779495299121\
37979883048966069846739664684592439453701`60.*^-9*y^40 - 
    0.00034353592838246841588322044590436709204307102612655471617235257044052\
326615`60.*y^41 - 2.887834147078460880644639098844604922481366228559091221920\
8607907288435094888749882948196`60.*^-8*y^42 + 0.0002291245873119677887633966\
9826194566339868519762811474064798445019479376054`60.*y^43 - 
    1.35177822687272677736293849245864812016900720309174713036864987453377595\
8910656307688091`60.*^-8*y^44 - 0.0001535217817266173109409232063736862834276\
7739699366823819293348612381516831`60.*y^45 - 4.17752881951482847380631188349\
486653420155184856913193384651176027351176449253015385658`60.*^-10*y^46 + 
    0.00010340336706991006276305034616175198113826077070632685675476809492561\
431668`60.*y^47 - 1.803260888475411949421469894616314251784697049656766280587\
93119559062811421935416593097`60.*^-10*y^48 - 0.00006994772980909819422141780\
775195692823830180138135576835314166470879774411`60.*y^49 - 
    5.81852831566729635621137071178428394134994027353989264522705674319901639\
153441468349086`60.*^-10*y^50 + 0.0000475140537792539118367617689879055542099\
1224031224114191345364713374598266`60.*y^51 - 1.16044096144409921336695815760\
826128705921765411329869287119898944417175535041817902578`60.*^-10*y^52 - 
    0.00003239608472908510045010366047271166455374026569711637788071341079585\
923835`60.*y^53 + 1.933596775824314959670347021089058466494034940165646267506\
6894474494034713619981333158`60.*^-11*y^54 + 0.000022166290422565926620899603\
09283238697553224260544996655244896357276752087`60.*y^55 - 
    1.16550384562612066374144671642044360391785747420159635934571077596608518\
30451363751877`60.*^-11*y^56 - 0.00001521613249556365058929381624542850538244\
12188354932622452482982392442686`60.*y^57 - 9.0145549789833267134953579037724\
75936736479279717288182781492702501748891903058839755`60.*^-12*y^58 + 
    0.00001047693765071965689425100229274540415695839780745727905377444511766\
022247`60.*y^59 + 1.065615078643892479642977796701991500511524517614292582326\
66686684698321708573882995`60.*^-13*y^60 - 
    7.2342352279801668934607000311813187552679352331287829236008677922561495`\
60.*^-6*y^61 + 2.901464759998653106013871337843636937485779093054269944559941\
43165690898161178958294`60.*^-13*y^62 + 
    5.00843185432120693852229022711506861829765513775281935342307026115441585`\
60.*^-6*y^63 - 3.513354968155139874814840942335716750834764914205513385644020\
21979065766444579518376`60.*^-13*y^64 - 
    3.47608000344883615882742598992661614330075041009372676042293911375193278`\
60.*^-6*y^65 - 8.881748265636838342859296211297946483328768885190718197088752\
9399169787878391705927`60.*^-14*y^66 + 
    2.41819806998609100072117125235006453676054607292322259695925288586422468`\
60.*^-6*y^67 + 2.645684791653796803197557479250540100069767139461178923926377\
6702798763538649386556`60.*^-14*y^68 - 
    1.68596499918207742579614989766119457151796964738616163054036742355808895`\
60.*^-6*y^69 - 2.706969381239583002792009856575069680511633761534829742956505\
18789264275870373281`60.*^-15*y^70 + 
    1.17789239146299020237079807283602475283932858510088018953247708714997473`\
60.*^-6*y^71 - 6.818626715607590934941124793450663917259758830282203281253852\
009394564523064913704`60.*^-15*y^72 - 
    8.245429218831259929980308623062427717833261801992588787675797444277469`6\
0.*^-7*y^73 + 1.0091190253168068695432426799691915476518032629640827224785513\
848602919678814056`60.*^-16*y^74 + 
    5.7826350137022650102253864651444953966507148387198376229344862788857021`\
60.*^-7*y^75 + 5.017609334427699615475946806683503595063972018462359773396394\
83294574022506596833`60.*^-16*y^76 - 
    4.0625712894069704768419669468723763110861108785154360458694685289731516`\
60.*^-7*y^77 - 2.178036888444556957419432742498884212117922814849947687117568\
78453920129938542322`60.*^-16*y^78 + 
    2.8589067351059018573241506902065350748718884587063210405768942890839478`\
60.*^-7*y^79 - 8.220414699797955317205251020644778728432935514185751718522680\
9746237053335772485`60.*^-17*y^80 - 
    2.0150542499614149277465597161278400666599895221276771033543055510161304`\
60.*^-7*y^81 + 2.607761830216634186142150840504079527117344961888561046270976\
1765403933003271488`60.*^-17*y^82 + 
    1.422420066515489850926176718962706274696774194455045325610897738920065`6\
0.*^-7*y^83 + 2.5536288879513416710779676586832896752548335742113027480679630\
79680478411598712`60.*^-18*y^84 - 
    1.0055237994046968136274230956983421107793690118896380254513575385836541`\
60.*^-7*y^85 - 5.547977789721629227973278800809563379494649749046650300783574\
081678895862859143`60.*^-18*y^86 + 
    7.117891011620268959916702245648271115917106469802602849865636980786846`6\
0.*^-8*y^87 - 1.2170067628887530497388658619981478653245575806181339652646919\
6317327131810095`60.*^-19*y^88 - 5.045194441455142565041009631557750341958682\
6275921875395195307258215044529319163255783843`60.*^-8*y^89 + 
    5.89258306232093885278837045729634195109773773451574148590051279854958040\
518214`60.*^-19*y^90 + 3.5805270927913572770002678238310388343365108408145554\
822949543490389497645333782939394168`60.*^-8*y^91 - 
    1.26747288356167144924984225969795909899193970376465464410249148417952959\
975664`60.*^-19*y^92 - 2.5441049220202617243679976974090427978601433438790281\
150376709807800303446812198914972604`60.*^-8*y^93 - 
    8.29565062552150224049428217151274980937282302352518556875053482564563898\
2411`60.*^-20*y^94 + 1.809756232079526866301020986318245907740110667704372503\
7057705477661104949157822839215834`60.*^-8*y^95 + 2.2160653478166130276075973\
187066865528688566699308058809172613143249408441647`60.*^-20*y^96 - 
    1.28878814284109004777249898303071707670616101144206323074177434174199142\
27648610065623751`60.*^-8*y^97 + 
    5.98669760002453234959633761769148709182155305307110550119300441963548934\
6737`60.*^-21*y^98 + 9.187556195830841889307344060403059744905450732717739553\
946343302299784630564206286857438`60.*^-9*y^99 - 
    4.62069790291135070881761144617713547525854480943718417149857899399687024\
3752`60.*^-21*y^100 - 6.55627717451028080943678372010343863146459185407063052\
6640251561232529802522186617231153`60.*^-9*y^101 - 
    4.22232492611983844560580355452196507275275715326027062514727586160758886\
282`60.*^-22*y^102 + 4.683130769860902493427180512194933601543007844563993320\
591916708463095084259952221355557`60.*^-9*y^103 + 
    6.09389079666221922479460552399588229930004379214861834080939915346594122\
468`60.*^-22*y^104 - 3.348272482334365029650876728907956919974931051041238641\
215431434320272156231715387486048`60.*^-9*y^105 - 
    5.52332406467901974796633770367477569755810329038448778391644630259255350\
26`60.*^-23*y^106 + 2.3960484161778044101033870703278387628762825197659140640\
29729334098693377053184879198263`60.*^-9*y^107 - 
    8.51534822657229239787773364760798937460513947693415218225460139732648890\
6`60.*^-23*y^108 - 1.71611455305835112151112837205446126812402850504136036146\
4990223547571672679530524486453`60.*^-9*y^109 + 
    1.64628593505135662405383858926458257657187759520672462270632310823800641\
18`60.*^-23*y^110 + 1.2301532897996885848339303185267176914699789076822509200\
16377537476148176282630251651557`60.*^-9*y^111 + 
    8.37430516049115361389031662476556632649281706920558233437824845893354635\
1`60.*^-24*y^112 - 8.82513942018307307042857192452861776054302315660125015249\
64606240164246993912654885661`60.*^-10*y^113 - 
    3.78243413436425969716185431111072943463494347926557291448911766750401764\
3`60.*^-24*y^114 + 6.33608638565703946828909952232481162696223628430686448672\
640541765052859975503752713347`60.*^-10*y^115 - 
    7.35615161358509696482229582758061915255593213177345358941995474828011309`\
60.*^-25*y^116 - 4.5524605715393793063509538653675528092653173398920881064132\
5756255845196636627973878992`60.*^-10*y^117 + 
    5.86662075002007299168772689725319611628562178848980594295878296592494332`\
60.*^-25*y^118 + 3.2733005915676390015756112214751752078985972805099849912660\
0510318977713343250580595545`60.*^-10*y^119 + 
    6.369387381777806335957575090322127564276187742443018173351762129256101`6\
0.*^-27*y^120 - 2.35521050209883449686271340179747881234279647744595612582949\
111338331243486139608117134`60.*^-10*y^121 - 
    8.6038306482864796684934220713902654466613113134833218978997727195963002`\
60.*^-26*y^122 + 1.6957732405518121721051241594356065757197457731072667052463\
8022899637282595064398227394`60.*^-10*y^123 + 
    9.817027658094064292298293314242364205343964857274663142827169306150413`6\
0.*^-27*y^124 - 1.22177315309287271653280812618061598874792900830206132052503\
496308777870311780208012482`60.*^-10*y^125 + 
    1.0037028407201888671352363479545499117273816463345062784026277929885336`\
60.*^-26*y^126 + 8.8082396348842058306408844869361266551522910996827996667756\
364972768498109939848786646`60.*^-11*y^127 - 2.924107250110538883541534086958\
8108577544769170789833771263879732809811736294771828961157`60.*^-27*y^128 - 
    6.35411135544736440892862598099629847221740351228913966137336534857120270\
02912730177255`60.*^-11*y^129 - 1.0282803378360557764088084451188154715839630\
026588417542305232761346275728947611970619545`60.*^-27*y^130 + 
    4.58647981136910242190833868238934278626333721520959577839469207901973352\
52930386902841`60.*^-11*y^131 + 5.3200714335575898024000621943132131258273427\
26367828428521673615171399850732671100425211`60.*^-28*y^132 - 
    3.31249548186652282602331468980805452308156383006777759771303137198677727\
74942645759774`60.*^-11*y^133 + 6.1697153192526069665969179562833734844225874\
629062136974246337354614329659413504350181`60.*^-29*y^134 + 
    2.39372786332439128893631829688253722258842187825145018743927044735508640\
1216609966667`60.*^-11*y^135 - 8.42793754538293062079768938700925434063093209\
459313876293422434060827194713360173548367`60.*^-29*y^136 - 
    1.73073582995302345400603922578683067569966879234313099297141205541306614\
47892756543291`60.*^-11*y^137 + 2.6817864123891109979200425825219210442324537\
099507738737791403615383800787601093453223`60.*^-30*y^138 + 
    1.25203505831220758592776793296975224983789510834214293176436783375833489\
57449546855488`60.*^-11*y^139 + 1.1092158940887033102444357622955916700757652\
6170210390598612589625936464812778752434928`60.*^-29*y^140 - 
    9.06202694312232265966542565207982818860333727859887395319793266613094918\
1056630119721`60.*^-12*y^141 - 2.00545819124998623039235935581863317573033771\
66163467659259428627827084796487865115533`60.*^-30*y^142 + 
    6.56222469345140729631085755117531396929038557634263017986756364698494039\
4521525625851`60.*^-12*y^143 - 1.27995562881076794325257909652202754623150961\
17701838631030633286444559311225488379385`60.*^-30*y^144 - 
    4.75431252999793502019820635569433807022158370452329524832322684381385732\
3939901227789`60.*^-12*y^145 + 4.50873373156048195580657744542853216661057535\
7734670314623229852705521295126838334939`60.*^-31*y^146 + 
    3.44611273633363149408362113548405089781156028244272835762723474368994461\
1797668584435`60.*^-12*y^147 + 1.11550789275883443224262363557130046220359737\
4031402550270636208984077854348736728334`60.*^-31*y^148 - 
    2.49902632612466304058836914199563885646394587792713800691634730207878929\
0690833706612`60.*^-12*y^149 - 7.92315891268920797629304212561113099555704423\
536995943551582361963448259367927046578`60.*^-32*y^150 + 
    1.81303618548941738562878649232239680101248192681867041124592067622883212\
2951881714344`60.*^-12*y^151 - 4.62032919277395684319889583400723840260006240\
19305431012320610100621457321340468696`60.*^-33*y^152 - 
    1.31592550959692812450599247810731992667464651579754506772258561482767162\
3160637275168`60.*^-12*y^153 + 1.15690512066606989822337470969230183919653555\
103211822260533157572605734396238720583`60.*^-32*y^154 + 
    9.55521434211680230400564436655555039496800998586597928167201221816148649\
523171629733`60.*^-13*y^155 - 1.021676730115297060700211514768228163906438802\
4518971358172183583506285205195130705`60.*^-33*y^156 - 
    6.94111346171748120001359453622582469477521247690325945707410586242430227\
389846678369`60.*^-13*y^157 - 1.476083030478500279611384449525026041670048384\
6498058684202428671649282847590650469`60.*^-33*y^158 + 
    5.04420702885094020655549601926235528466179784891761719895026923778246321\
972918851045`60.*^-13*y^159 + 3.468665434354577384513702190867551805267825762\
973947515290505041424634699437462624`60.*^-34*y^160 - 
    3.66713880089084706522183651813677261807199621129420381050451869986017109\
999939907336`60.*^-13*y^161 + 1.553414207585676189649792821570284886051100567\
523469080523418515448732475758455185`60.*^-34*y^162 + 
    2.66703231128530985127400013832751786671668461845665394876174982793711135\
77948253609`60.*^-13*y^163 - 7.0627754393458976729464882683798537174003066382\
5151607206182474508345524526087374`60.*^-35*y^164 - 
    1.94040167506150432467141869433506852597188191949272447776198302819564010\
119488726535`60.*^-13*y^165 - 1.180227717052951309439354931256228376497646956\
57720351275087296047419334212541437`60.*^-35*y^166 + 
    1.41225635007657127416742537430369600817342448453335076314140452095839740\
561967349682`60.*^-13*y^167 + 1.146369709392562456750103909399662329551740441\
37129613731438415553031921811319628`60.*^-35*y^168 - 
    1.02822983038891516786494205298433779522790373362954441703063502465650472\
446986716857`60.*^-13*y^169 + 1.165024829642115937913793809480696254277289513\
86327870384112165657791423790964`60.*^-38*y^170 + 7.4888994314097453875487657\
261967437635890809152177008015264284930285978095525851456`60.*^-14*y^171 - 
    1.60494663780024531695119942132936167251721418449188025903170470875705686\
79269987`60.*^-36*y^172 - 5.4562395448973043410358383971806970620029665770956\
586087700872773970153023908069302`60.*^-14*y^173 + 
    2.23418738576696242156093366274546549233628340335549181175235079612089504\
5389691`60.*^-37*y^174 + 3.97661096612712097764671974534926201969635631170782\
5158848063965778316734115158292`60.*^-14*y^175 + 1.91800923691965834925170644\
0431936149023015749508490003654867246516912052323146`60.*^-37*y^176 - 
    2.89917051943165399872932278842321181940538594528436868722744388691340593\
1954802015`60.*^-14*y^177 - 5.84566135724413145897534164366638885471233441716\
720492732435586246997327894909`60.*^-38*y^178 + 2.114327368194596855657824955\
5141820177292321287347155380774894824740311367047940367`60.*^-14*y^179 - 
    1.85740212831647691268286620226197318566211946336419026475514203539320884\
355497`60.*^-38*y^180 - 1.542430008601124666650885221545569707931415578556167\
8766080433722930558932028426265`60.*^-14*y^181 + 1.07664183093042323344324072\
271691743646228286414138292719182495317953950408833`60.*^-38*y^182 + 
    1.12556481752193893886417774627561227282874984080851623046341050628232228\
48769533833`60.*^-14*y^183 + 1.0657318502015092877355299092369798335106141552\
655516518478600245513547599331`60.*^-39*y^184 - 8.216077066723553809475472796\
327381451141164888592484261867266116187114433802161877`60.*^-15*y^185 - 
    1.65689588554557433966025753959423254307543655831726357837294287508058802\
92529`60.*^-39*y^186 + 5.9990804220386642124586587652266959438030059779114586\
67303118210489970966619984597`60.*^-15*y^187 + 
    8.45540232714536616299375219314683282756471918325726561829176009183659624\
056`60.*^-41*y^188 - 4.381556041958570569993117185045396667302952940215248250\
08211016397640655829071829`60.*^-15*y^189 + 
    2.19370841632453650058848986911454504907664197650170034596136246089575091\
7511`60.*^-40*y^190 + 3.20105378485181064298523826392615678790856166455249627\
1414346809639064470694322836`60.*^-15*y^191 - 
    4.29201917665307314622483243859729024643964132514570971672849885831355597\
324`60.*^-41*y^192 - 2.339246415404138722195836209548905129920429732109122719\
756675716542189292590208739`60.*^-15*y^193 - 
    2.46330275203406904124573637913085216368006252619321207754712992164347354\
813`60.*^-41*y^194 + 1.709916644032038887363435623250191681761883705839395952\
501249476110332350396342668`60.*^-15*y^195 + 
    9.47721106200851782579526591992526600831368557340691353281674399924717687\
87`60.*^-42*y^196 - 1.2502230788142759395081505920332958067259103284036062149\
2081087814233389079560986`60.*^-15*y^197 + 
    2.10249323122300313322208092860105923857330392350707396868468989721369352\
14`60.*^-42*y^198 + 9.1434774681453215145631758880496240958125867432441558140\
5354841291538799198478186`60.*^-16*y^199 - 
    1.62449150703350610297457459675424346385153374217561945755200980080050472\
21`60.*^-42*y^200) + ls^2*(12211.99051228123306437121019718009100476148406655\
927160174878429484293546027336329`60. - 9327.03952265769725908020346680314634\
063870737236698083738339105627387270844083382`60./y + 
    7763.50189912704434110444888375392476203140074011844162601742695816091493\
854552481`60.*y - 6147.520702805940648448553179241376271601913746341211868102\
56090627845280761174912`60.*y^2 + 7477.31654964435854091199932670147921048228\
27627017338211746291443740910182207199`60.*y^3 + 239.021974945323874445128212\
72292655543152309485091294632391101991975867281046131`60.*y^4 - 
    35.5043104471035760899700240041652508332330780889442694978857260369509748\
4505832`60.*y^5 + 28.07801741860931819317404174250480547474958566059931047595\
961026622600506622933`60.*y^6 - 19.317313126373476260962280063033475345865616\
09737971850279515787779726478453916`60.*y^7 + 2.77682081274006419444778880185\
922803155404974715055780910261040428021131441141`60.*y^8 - 
    2.92579332397347053762186652699008882875574213119239233867013703885886261\
332077`60.*y^9 - 0.1854571229489643680396376478169391939023525429959563362533\
8219595314304229404`60.*y^10 - 0.47165224264556983660384383411690195743150856\
398739180945790736832167745703934`60.*y^11 - 0.003359637775711614470964657927\
63435507490486289344137100403663499223258525301`60.*y^12 - 
    0.16924162590689229190259175944221893711215931768067492516709500923414715\
241683`60.*y^13 + 0.023021028446425127370917228855373877890146952504629839013\
88495949078861923201`60.*y^14 - 0.0335040189762417945220240200383107013029755\
658614855603884535759691338351933`60.*y^15 - 0.007665295494464852561992090602\
95519048207352968997461010202291231241964008382`60.*y^16 + 
    0.00013148964494555910529072899631186795382811337326479952837677625033765\
899983`60.*y^17 - 0.003716966904106957711851199539424741791238275965318561984\
91345274582510366564`60.*y^18 - 
    0.00116482175402165607278596323128522219100616221634847948851755073176660\
2867`60.*y^19 + 0.00053552830004426113791887146624316570656008227516250853970\
278848710375562058`60.*y^20 - 0.000927680980648470648212078732767277082393459\
06800706174864048611171752029834`60.*y^21 + 0.0001105541613786436493142899895\
0328337767377770472820568169585774106150411633`60.*y^22 + 
    5.76891944057077036125175176758492404371901520424491574085905489444075917`\
60.*^-6*y^23 - 0.000141279762334998519919419660470993981575267828781312083517\
09113825764638947`60.*y^24 + 0.0000468905818813322006954913060440211607215438\
3663597078566235531197549461792`60.*y^25 - 0.00001152274294707406542013019752\
133672077282698732284154624559173588740895342`60.*y^26 - 
    0.00002153247964099479471298128322848381547710151377811115944040116659193\
058878`60.*y^27 + 0.000013729371464828572670778526614415545634786789898300098\
05221431705070273168`60.*y^28 - 
    6.27997886819901652483008833981303363018128885901602690569813252797366432`\
60.*^-6*y^29 - 
    1.68318831976670770552178852246644019323696893624335140333312956073502724`\
60.*^-6*y^30 + 
    2.59267943192298026829814742160958764943754761094579175852351883378362568`\
60.*^-6*y^31 - 
    1.76661551548550738839830630614584803965220064681032915117465713299142381`\
60.*^-6*y^32 + 
    2.021203208433112874033440263318645329056365469097081227591232977036674`6\
0.*^-7*y^33 + 
    3.6846920574381030514051360934643547554247181034875234466406748148791556`\
60.*^-7*y^34 - 
    4.0448978144192305253784576377581791912531456162703946377588799408253053`\
60.*^-7*y^35 + 
    1.4995318109313185346048723636905555153575502974165579816317353914302409`\
60.*^-7*y^36 + 1.631945173987081501423220045420818606229009369147100518414616\
0120009743771029427256622204`60.*^-8*y^37 - 
    7.213895467175859742923080360373914680498260474270876150255414888652173`6\
0.*^-8*y^38 + 4.5530290651263212776215482385808301296172304468041874175080835\
066292358973654999130847715`60.*^-8*y^39 - 1.04653262923848818598421678473598\
00522141092698142825503407655459971226785884808234622331`60.*^-8*y^40 - 
    9.17011570999258488931533575428605847398434516358389697424580896056654417\
9616610681297859`60.*^-9*y^41 + 1.0320203674940415277406784492756912808465639\
709269128851525272567299001792479163038341305`60.*^-8*y^42 - 
    4.78701161217718619806917109222287858334588582800418926441841598233311242\
3143239364733496`60.*^-9*y^43 - 1.5718771744552005906650126768895614702823543\
7546112715233743000562544396058431421061101`60.*^-10*y^44 + 
    1.78681772567714674690976806048069893138928466298611311525168017139960732\
8790418917885869`60.*^-9*y^45 - 1.3325042228919642654660281274535522707001230\
43229751898044042150175102709132373799105534`60.*^-9*y^46 + 
    3.60480461757976971298420141318908861409551152970991232334641960269429781\
97028076940647`60.*^-10*y^47 + 1.98786303402509179185680927947540939849880753\
70302944408119458924027719190079187989675`60.*^-10*y^48 - 
    2.85483660148179499914648201466965748686163745214891206033820035405357472\
34719749798011`60.*^-10*y^49 + 1.44956425067763736946599161447810460040455369\
080912522255130179284914859913469169128921`60.*^-10*y^50 - 
    8.50483001346368261958988179343896482918800162035087256059408015321283913\
3951147433269`60.*^-12*y^51 - 4.637301776538210245905648881914821196343430805\
7847839117850952048884336968004348629947`60.*^-11*y^52 + 
    3.83999987997379692270311460642355514933340101294958786262430389742667931\
13048005837223`60.*^-11*y^53 - 1.27101690510308207465644788234593833785706499\
69425545444644587220422984245581538496561`60.*^-11*y^54 - 
    4.24664122825067012792524598431867418908229181528128698179153116672271078\
725037440692`60.*^-12*y^55 + 7.8507590910793383786701958641947557572927565497\
36771612226953545712113667066871742702`60.*^-12*y^56 - 
    4.49390123413821418673196940766396764125716390708128423228725846945028326\
339904999074`60.*^-12*y^57 + 5.8731261676185506115553321566532952927678954298\
3540405963308231655058403190620378248`60.*^-13*y^58 + 
    1.18197750664947506109350737535464251604997090301771698837592630796189907\
9646357826504`60.*^-12*y^59 - 1.123638628756222274961960409657338490380501025\
508154243005237661469321032692765197986`60.*^-12*y^60 + 
    4.31809092894789590772968768398733415614830436505494796488992077803623345\
018673797734`60.*^-13*y^61 + 7.7575532080335011462629131327839303024753734610\
781507658625519030861944207849682788`60.*^-14*y^62 - 
    2.17498317073790455726559583245461994740191075312944501993678226411014523\
42332417584`60.*^-13*y^63 + 1.38888935793253626323556572921829124703192364092\
201147626836096840783398671307333651`60.*^-13*y^64 - 
    2.74390716076088202458921535269903577672273526328686407084463188835851858\
67449568948`60.*^-14*y^65 - 2.96916474625289156243570311952784783669361206907\
11377541498077468486704647995142064`60.*^-14*y^66 + 
    3.28883031636413225960749880827411382207420936329835235586640521576893338\
41984746253`60.*^-14*y^67 - 1.44668756128151097295903453515834062030329165288\
54935372553801272951705263562193597`60.*^-14*y^68 - 
    9.03394206409511002864896319850723178297335835562514741622713441115418661\
752863517`60.*^-16*y^69 + 5.9956813663076204757612978774321956042704508400718\
05517978744673192361149413890341`60.*^-15*y^70 - 4.29091544046962689128747841\
7746288101752162749267269346511291080710370903167776692`60.*^-15*y^71 + 
    1.10873151954740160935915725965558131308374391507574570220846856056367102\
4683782633`60.*^-15*y^72 + 7.192758190276183948757223997731717940093835754034\
19799824865946447733446675987652`60.*^-16*y^73 - 9.61879078633940078748067149\
70679350140480088863550190824574485595159953177161332`60.*^-16*y^74 + 
    4.77876018044462447959743201787294425136698981449862432946759812432739401\
294632293`60.*^-16*y^75 - 1.5390765308104209143674124846624287802954796386874\
526799515013336986525501587474`60.*^-17*y^76 - 1.6376932714868097607921768612\
7096586067356693642039069207154683655724382746639169`60.*^-16*y^77 + 
    1.32076724195328128676052708803122804837155966200909017554404969871695401\
739079948`60.*^-16*y^78 - 4.1744848899019163269321912408589847413141713967253\
425026628969851133023660071594`60.*^-17*y^79 - 1.6360713824506316775688817699\
178616916745553056537591948486565417723820381215415`60.*^-17*y^80 + 
    2.80016387749566529953845590224006825688939088985190580737717315328048962\
01488912`60.*^-17*y^81 - 1.56087779042191593866273343812937494888185357287020\
50390827298387757989393734401`60.*^-17*y^82 + 1.74661594005825908672255856987\
7706771463082746341762373393698169600151019651016`60.*^-18*y^83 + 
    4.40113684265499475000006920438385674863706271887664305369851060135214007\
5958977`60.*^-18*y^84 - 4.045615730546541088768037656368901488645575685451665\
907541085554247773587939767`60.*^-18*y^85 + 1.5048971374920987353386919267651\
04023622748378744166118855542466887930227410883`60.*^-18*y^86 + 
    3.28411810615167060695634811501137818892577369718574179772530455888077967\
4718`60.*^-19*y^87 - 8.091311264171037178288381132932088309428366451194350384\
5810472146120379839595`60.*^-19*y^88 + 5.046146478921202385966739917947598064\
33309950945817199677659576578503662364062`60.*^-19*y^89 - 
    9.16804044856417571192910530847181600575829226051788319267648359900621503\
93332`60.*^-20*y^90 - 1.15383778716783727997322157326168479061066315329663815\
330759085807851310136482`60.*^-19*y^91 + 1.2313841608198915455684580971658350\
3444457540969203272404356665794918514060042`60.*^-19*y^92 - 
    5.26689568918271609915169782999509522936338274555513265499298936196934394\
851`60.*^-20*y^93 - 
    4.73641430584119894228421817311153835280523718205023239061037034393947588\
0304`60.*^-21*y^94 + 2.313284672670691416081786596278254972296156802670427248\
9913803045864751020015`60.*^-20*y^95 - 1.615787781562667627685101870767581050\
6908407210291509822710078783170322254842`60.*^-20*y^96 + 
    3.95647124453926226234520270007063691360038834298593377785590011522591355\
9435`60.*^-21*y^97 + 
    2.91253957002742873515730520284338655166223635069543059412808826273541989\
4941`60.*^-21*y^98 - 
    3.71936795689568856580829929497593829920248176468084560598682853668127209\
6911`60.*^-21*y^99 + 
    1.80309048128764036851527464524988951536135289118715889935960605336206229\
2422`60.*^-21*y^100 - 
    2.01339450689432674068653852081538030163750310110517591210963340303125774\
63`60.*^-23*y^101 - 
    6.51908047890191806851504710697192593627914603355905369036897478741345443\
924`60.*^-22*y^102 + 
    5.12562840733462423403848243811944019059791159563203268051433093315902084\
727`60.*^-22*y^103 - 
    1.55745598168205849831001440698004056975491142266293446136860455488603590\
386`60.*^-22*y^104 - 
    6.91701246411049545306449317385565437046152870788444638080202482411364886\
25`60.*^-23*y^105 + 
    1.11315813513791055644935815516635062065782746578590226329798779948858059\
093`60.*^-22*y^106 - 
    6.06523543353859513110671073844456677143981337881351829167487814626143423`\
60.*^-23*y^107 + 
    5.75950913208058412120849750419866663107235110225981588738921025557589375\
1`60.*^-24*y^108 + 
    1.80197467143259649589872887290879603970298903158937408127051765135964175\
83`60.*^-23*y^109 - 
    1.61074949407190651662884106766439042336077030614697772641463397302904378\
29`60.*^-23*y^110 + 
    5.80767473688802269600726008974387873736138124444235002338038737044641740\
1`60.*^-24*y^111 + 
    1.47070282450474467254587320347433487728044681385021024231508135240189540\
1`60.*^-24*y^112 - 
    3.29522390524591117314448204065098320741617488973203206302088738249585342\
4`60.*^-24*y^113 + 
    2.01024091040658202000085618645216580862466030155030960039951134030293126\
5`60.*^-24*y^114 - 
    3.36482132267007193624761314487375914046081873950776303613239750695703203`\
60.*^-25*y^115 - 
    4.85112158163858248216025361866912716842935251303327673952886216591970669`\
60.*^-25*y^116 + 
    5.01288772747651028757832863776882438736244410871842914848361275007318574`\
60.*^-25*y^117 - 
    2.08838419273339970329659701373226110499023578339610226670494506868301489`\
60.*^-25*y^118 - 
    2.4100628382195683568177054199041893841181511168190407922062658485489343`\
60.*^-26*y^119 + 
    9.6267625751063074650976282545242225873354639330150803927900075668954918`\
60.*^-26*y^120 - 
    6.5760853378358008648997013380556928353581113331647370515603364809710855`\
60.*^-26*y^121 + 
    1.5275558299362079906628353554501634654555117472103843442811307962536683`\
60.*^-26*y^122 + 
    1.2577921095134515534570486039402162711648738055780695065949684203145614`\
60.*^-26*y^123 - 
    1.5440791119745372165312902598532938907329481732146659179678291003681097`\
60.*^-26*y^124 + 
    7.312234547800827032799278728144613574102144494476240154790976841516411`6\
0.*^-27*y^125 + 6.27058618538830671226834396798996655049932004878773163246455\
151516717503711419060874284`60.*^-29*y^126 - 2.767257917899851650184677264924\
9822167575987748873286560496967795133809987630144317331573`60.*^-27*y^127 + 
    2.12545618601648767899396243658242026866415448650450816712776880419308790\
54336116023330589`60.*^-27*y^128 - 6.2143073728927685471539133148036136543587\
00040737015036337309748304513708940487044107078`60.*^-28*y^129 - 
    3.07918348098573545563245418645872909003761135751620415770758169139363115\
6812480762457156`60.*^-28*y^130 + 4.70305750246715075552118787256928611218870\
6651235715126560650047396106959447598054086434`60.*^-28*y^131 - 
    2.50735708411850064009157020322403781805467922236480710244494367659138131\
8606208134442511`60.*^-28*y^132 + 1.97727276452652968360828377315392405883471\
849746143211119842022865138734125706257374399`60.*^-29*y^133 + 
    7.79436500600734690642478928265108610133127781997405410562379509080085708\
678537406306847`60.*^-29*y^134 - 6.790944052308334480973666207670174340266798\
70183628558078139925012948655361494534540619`60.*^-29*y^135 + 
    2.37477481069244088873603695812624038671772542176624345199458881590992401\
067309116257838`60.*^-29*y^136 + 6.828541072436585242265834044858448438316828\
2799949798446266969175474014822363835624648`60.*^-30*y^137 - 
    1.41468493611756743755815429856982100158585050733142612712993433437281962\
00364443049932`60.*^-29*y^138 + 8.4501474263902417983386250600871045693741777\
284623408446674986168472832282901675051906`60.*^-30*y^139 - 
    1.29851596598240424709166517682755953671963440953334488694776532680395633\
67585027129817`60.*^-30*y^140 - 2.1378700254580232259637831971442856669309981\
716202853418508931309019262487530757892523`60.*^-30*y^141 + 
    2.14513304894027966761744734981421296810757690929423768208222408781016325\
08353685599438`60.*^-30*y^142 - 8.7087552473122168983053837626518396283051948\
71055353524585269345025691572480087316991`60.*^-31*y^143 - 
    1.22247790553127720756936410234956748260859007784708386812042429114414859\
4165402557283`60.*^-31*y^144 + 4.19489677873436878981566348400573925132249453\
250618689073450917136258486462459799579`60.*^-31*y^145 - 
    2.80534229572443353490882067325104853631969489119219152395697525299201596\
1432670983171`60.*^-31*y^146 + 6.17580673044571554838504360077828253656360843\
320177358953771673690789861889820942737`60.*^-32*y^147 + 
    5.65398947207821745962507293393725875579144632536067218818710160717804084\
387807819508`60.*^-32*y^148 - 6.697612199393976046179704569667147972744560621\
31698133214185529085272926972191797733`60.*^-32*y^149 + 
    3.09978437425736535132355770852979573844646175115203419563279242469351167\
724008084819`60.*^-32*y^150 + 8.665461184936184080637782081075024513253233580\
026568899905504970827974608811318358`60.*^-34*y^151 - 
    1.22307635274482865046941782776061891545261467628531852309778858186701686\
606416811908`60.*^-32*y^152 + 9.187648098344893773683788686398238649233807270\
5141410808223173648919983256088393684`60.*^-33*y^153 - 
    2.58388570933812921826201607091709381971703903119639785372488705993588256\
9291012726`60.*^-33*y^154 - 1.41694061773000203918667702256161306529404987114\
49108142376808368812665368814572088`60.*^-33*y^155 + 
    2.06568271742245253452952574141994826871201893517987500007891377728603925\
42698864458`60.*^-33*y^156 - 1.0780719494824362162692215687623286870773272568\
729358586405932146005804116520114032`60.*^-33*y^157 + 
    6.79452348118718785554644503818234072773014850870957364889373487947076426\
928165875`60.*^-35*y^158 + 3.493403016925584630384745417909444604960137229011\
980801182979709276546248550035806`60.*^-34*y^159 - 
    2.97086230570838299247856259139200771708259394312417651483012127248997192\
7122061982`60.*^-34*y^160 + 1.00751899475137631502818968979672336668653658332\
9846542023046698024014756296654129`60.*^-34*y^161 + 
    3.24827736446416724350033290399036914967574834328802798976371377274134765\
197055273`60.*^-35*y^162 - 6.286944766047941276730687633281912099098234699100\
53448998794093787902296643548985`60.*^-35*y^163 + 3.6788416451664917854986739\
1678090419506471166156334455709456915564645724092260763`60.*^-35*y^164 - 
    5.15620733857266440778713943004198453433925127797870624633529248474920695\
35238719`60.*^-36*y^165 - 9.7204589144895686530125345272157585860944077795803\
427235613865084533001899205283`60.*^-36*y^166 + 9.488131787706440327176022622\
201418012949756639601515799342239208554160125651842`60.*^-36*y^167 - 
    3.75384002131701581608675337115545984449221636329304169291722311986682277\
81774628`60.*^-36*y^168 - 6.2149046514103210398938241224323334172897031953685\
30539684773581031919363087459`60.*^-37*y^169 + 1.8852700670205662643598467408\
795033185456461099842948083940365502870927670446836`60.*^-36*y^170 - 
    1.23504135854206507880365580825551577734146858636896648150196930584709251\
27116374`60.*^-36*y^171 + 2.5710142422041649151766784205894716345422943950466\
85727230142281006857452245099`60.*^-37*y^172 + 2.6116110489997113783525423303\
74285402665736644727664548871996181775995227496509`60.*^-37*y^173 - 
    2.99284711917903247673031539062162935014784538845299459886918063114092623\
3642646`60.*^-37*y^174 + 1.35387517485794902676248361684222817077751687159575\
7031533430336991976832363699`60.*^-37*y^175 + 6.41999673363672519256328425935\
69116891370750596311319068635564879213780837952`60.*^-39*y^176 - 
    5.55745542763131369794937523454026804947138746932643775636423634917397525\
472056`60.*^-38*y^177 + 4.086048430677971165828226360320724249461438995100483\
91315857034621030599468595`60.*^-38*y^178 - 1.1042644117944347290224528677737\
3709168094342090258024639447575835294174167453`60.*^-38*y^179 - 
    6.67139943821066422756850803074674499452163316358246057203851703569113755\
89263`60.*^-39*y^180 + 9.3198755860865704263786047317107337770074549493518740\
891074867445123057357799`60.*^-39*y^181 - 4.762435825574713992484618526480365\
2343595508367963113850233666718633692259902`60.*^-39*y^182 + 
    2.24631068343346204895560103338257461559228088518918924814017042772458398\
64`60.*^-40*y^183 + 1.6050569374162331349132524457416881218112922811488822645\
163419441921985612825`60.*^-39*y^184 - 1.333619989586958517520967360622689301\
5957570722285729123375833974806304384451`60.*^-39*y^185 + 
    4.38399039314131054474510693691554962495931594861973984283305328523046703\
2094`60.*^-40*y^186 + 
    1.57179630690719080392810341288577197431275316216135351365249201620504677\
5091`60.*^-40*y^187 - 
    2.86278317700536943041304061480243052750725095371480110900020276748653714\
9163`60.*^-40*y^188 + 
    1.64154046067224173490021150033210292177802893560509047881716318999600220\
9979`60.*^-40*y^189 - 
    2.07916913725479426271930990745856739207180806766316872143519944505921783\
828`60.*^-41*y^190 - 
    4.51870874242252546433576496095178897804759718622245502141348252461142488\
543`60.*^-41*y^191 + 
    4.29637216245915726960565806878403035511940762887416398059383135501909371\
345`60.*^-41*y^192 - 
    1.65610839278528335707045448701220777349483449032158031332655504943870862\
801`60.*^-41*y^193 - 
    3.16951829429869749005071578608924162700421661949498520921631621064553713\
97`60.*^-42*y^194 + 
    8.66214009016435571928716177693587828137907834677395177175965177887596861\
6`60.*^-42*y^195 - 
    5.56093062902611637433102027776058739894056074928786677906347228198013743\
87`60.*^-42*y^196 + 
    1.09124765191606647947887104155445322874313700699854640851168567462010425\
09`60.*^-42*y^197 + 
    1.23012859120789518853405968445972206289726422898360208534071904853796988\
42`60.*^-42*y^198 - 
    1.36635051529412845271960177904973293580581307952826465212016921672531942`\
60.*^-42*y^199 + 
    6.04096248461017193505807210544415240325871921520779986061544260086599940\
8`60.*^-43*y^200), -24287.927427117479883922121669093306619485655268848736285\
38601117736141410156441447`60. - 17228.53930341808329286914271505120741369974\
122861866540379243980782366960485224056`60./y + 
  30350.638068395065409604309157031873587994350906661429339086500055221148678\
95738553`60.*y - 33890.252590838618638223726232652564215144946028766807722894\
52721210547750815945363`60.*y^2 + 54777.2412186695431378561661237512578886907\
4791412079716523976447231678173481539192`60.*y^3 - 
  21293.386898058246097904230873063247910061536429698231548850681930116762676\
10893165`60.*y^4 + 14100.1639483483028873632674773486186582891689592852068259\
1971088263048245272199048`60.*y^5 - 3415.609198230163258208827476926317312309\
36008061362712485190292996873990589251775`60.*y^6 + 
  2792.6295566903674415192914487444277814637588820343195289664520498058419046\
9457594`60.*y^7 - 612.0339424064729152150476536295906848756232817265758446678\
8556479147640581197535`60.*y^8 + 602.0234845049462908071430066652032728480612\
6615120824825527148924517445608037164`60.*y^9 - 
  118.18913028982586291013121556598806714703501897465488224679416733421496881\
270208`60.*y^10 + 137.2919350198407176492283988661405049487370944491042859880\
618546478614340177665`60.*y^11 - 24.22911441876208493164424890141933213335430\
911453538171654407151345404980003312`60.*y^12 + 
  31.642934547706769394874433304453611002289846930109581780259697567258274005\
11647`60.*y^13 - 4.2533310409358250188976422041999662039519763762106792751686\
1541760521778428129`60.*y^14 + 7.01771366042623986449347206105589933514429595\
371609062647799595649321384255102`60.*y^15 - 0.703804890652930870133940668097\
48624942786649289838510510787185906761839978214`60.*y^16 + 
  1.5329991011599313129852562225724942026064065686763463343124563341000411762\
7196`60.*y^17 + 0.01594190082971558652599505168133974515185235680524749066515\
537048005045115193`60.*y^18 + 0.306792193565477281283915801084031292051134408\
76180129662149374077141953934968`60.*y^19 + 0.0033101397623090446835942720138\
0178184438904535716773090663055394378488162798`60.*y^20 + 
  0.0548716608711609302762867183651644252860086280492453081135854567886577287\
9327`60.*y^21 + 0.04260999578514317426104960665224678015767019522167699054500\
214607332849245739`60.*y^22 + 0.000757307399890212078509856449325813290786830\
07295261633677705454002744882252`60.*y^23 + 0.0002599925704492165555496952430\
4742906403026235270956335370660336237964389907`60.*y^24 - 
  0.0009923357378161946924878386936187645131175517061212720911607840170878930\
8053`60.*y^25 + 0.01153053847818938828253659861963830521458203098486839725516\
328141034529883491`60.*y^26 - 0.002443146437380218669400771953208458365144126\
9377732413616389709660992027171`60.*y^27 - 0.00268600235551304677197887599196\
907550066669413748162152805292322619011772729`60.*y^28 - 
  0.0003183387144832325365554937796647927942726315810342668827385182654335250\
5063`60.*y^29 + 0.00353125336339773910478187203517169390754393261849943887417\
734409247601673055`60.*y^30 - 0.000662245989230879088912222580793317478912360\
97170812064439050582398447300603`60.*y^31 - 0.0016030513872367394614478927452\
8152278461505490552729104231380132476848229167`60.*y^32 + 
  0.0000724768989539106873170818942022890830206090697213543257427210756077980\
6985`60.*y^33 + 0.00129024365653236994786428486164758056015094001065458427289\
104774735171672037`60.*y^34 - 0.000179459567809558167620686071795344350212230\
80168464906888282578992127607074`60.*y^35 - 0.0007592524112467959000034442987\
175007319359400274252389182808805775556499829`60.*y^36 + 
  0.0000663647144213843141035389073539772054040411693118836844793559562881545\
8698`60.*y^37 + 0.00053385695395880662727820047148598925769389787960822480962\
660228389597700748`60.*y^38 - 0.000061786899329982530302910072534105995884128\
39333896549972623290657972642136`60.*y^39 - 0.0003437265242036403054543707774\
4647913846268525454631442549036136195108146504`60.*y^40 + 
  0.0000341225429677738784386491593369808677668002454371808982405532426103223\
9596`60.*y^41 + 0.00023376205355319200005574285482115417702245987974574237126\
793172576353015068`60.*y^42 - 0.000024904436834011995477227932931905313176373\
04828477974294837154932548181233`60.*y^43 - 0.0001556863646859553539322071682\
2767618340144492266556704399891542361820787692`60.*y^44 + 
  0.0000157550025844392462241030635229680643811583665949752732441646231713781\
8984`60.*y^45 + 0.00010558587333845396079388890171459482748033964924640370263\
703157384662371037`60.*y^46 - 0.000010833373477271573732711260004516566820107\
46182437728260632936554344373745`60.*y^47 - 0.0000714046269949583769482901166\
9067372158690711491310421045384882577385237764`60.*y^48 + 
  7.18493983444079105846361380401141751558381308333162284657376937791290204`6\
0.*^-6*y^49 + 0.0000486512708084550670286252038289802877826428544992373216977\
0099448883735251`60.*y^50 - 
  4.88756158943435366648494288285555072532745748797915199573144098093287549`6\
0.*^-6*y^51 - 0.0000332070059547481957730286210973326785690410468764693183668\
7445830212955078`60.*y^52 + 
  3.30219584536627771382687150534971819536969644463690588541158252548606416`6\
0.*^-6*y^53 + 0.0000227629239540916625481121417207582267959522452198534857340\
4939507904066249`60.*y^54 - 
  2.25197527343441309412805614924815628300389251280740930863720636865616863`6\
0.*^-6*y^55 - 0.0000156450073803447202139349833520493737957696059925175465980\
5044432247650091`60.*y^56 + 
  1.53683840007470922340387841313972576068948855425404452252620956917216414`6\
0.*^-6*y^57 + 0.0000107867740467680022828128970439956654157354053777355360839\
5088317731949023`60.*y^58 - 
  1.0537161259549314827984865742343685620804923163367706490224917911896056`60.\
*^-6*y^59 - 
  7.45658075551674918292033111027638162204722367909187313688674753240346297`6\
0.*^-6*y^60 + 
  7.2415475150832261630593530780377281617865426550278448480408540101047061`60.\
*^-7*y^61 + 
  5.16802211658532408907900716136198751571199724623012011407665254202043016`6\
0.*^-6*y^62 - 
  4.992678186922915997201419963491189013161165925293173685409850594337909`60.\
*^-7*y^63 - 
  3.59037348351399737962185768785452775359882228029086536760684173342742639`6\
0.*^-6*y^64 + 
  3.450812384463359691286145623847408646068563635920271431827217285621138`60.\
*^-7*y^65 + 
  2.50001978840240484636566333405062296622384961524550436834894853923394378`6\
0.*^-6*y^66 - 
  2.3913316433077256203316982488991385187000899354659004504241320097934875`60.\
*^-7*y^67 - 
  1.74449724849778089863765838085799223553248976895361738732749730805989413`6\
0.*^-6*y^68 + 
  1.6609917540497604606976327248929557249061400987392319196323482422047772`60.\
*^-7*y^69 + 
  1.21975742814172641086671928768394815080774975179042572925858085400464637`6\
0.*^-6*y^70 - 
  1.1563096669789103168703208997975342082649835878651567736485326258211695`60.\
*^-7*y^71 - 
  8.5448298794096945647514741092188063560931034633643774562126746659974666`60.\
*^-7*y^72 + 
  8.066629331961133927784941735523622471769183492773427708954370852639795`60.\
*^-8*y^73 + 
  5.9967743347801068106590699180700535428042898070736791236198825098921419`60.\
*^-7*y^74 - 5.638695209626625531002246872988204393987134904153425650829171641\
556296723907228471497457`60.*^-8*y^75 - 
  4.2157567695777716767576534352933242354271840810275155663250455027896952`60.\
*^-7*y^76 + 3.948977380967002719832053750221222550138073890159482840379983807\
4674248716934803977724182`60.*^-8*y^77 + 
  2.9685200642693221450674030411986934553807055905822909515521655303947`60.*^\
-7*y^78 - 2.77057307305767335435532603652610012574295439455733285818599403640\
78871295887937395061863`60.*^-8*y^79 - 
  2.0935165189663556587148008134012852567424765304429739404756935373688398`60.\
*^-7*y^80 + 1.947124089531052110213974485514197634653270728262153740606955269\
005948542647999334740855`60.*^-8*y^81 + 
  1.4786070283797916914049542308621036572023689865851425859022088857283392`60.\
*^-7*y^82 - 1.370631950075872776895832336738776805059592972963515399502289206\
7373492320284073231719795`60.*^-8*y^83 - 
  1.0457774103333748705378094885033098591094274164089128307218089053916225`60.\
*^-7*y^84 + 9.663120702834814785990150494374595043321286958208958939856798171\
053301873855215540207157`60.*^-9*y^85 + 
  7.4064156877467632916021883992355609532881479126257455480700248704905`60.*^\
-8*y^86 - 6.82263341595901741955194688701050296282782602701141892243976707650\
0685751123337215071582`60.*^-9*y^87 - 5.2521037318389464263660815586481181124\
38237446998826985589774239567132024378063126530741`60.*^-8*y^88 + 
  4.8238688047412014105204382658719549118911617315276933675058234807494860731\
09190253434295`60.*^-9*y^89 + 3.728985035548425240034975840585560528514239892\
4007590337698096961945878353088542695828082`60.*^-8*y^90 - 
  3.4152342797104248553601448244321219304935133745891796900468763316290035683\
24275829103014`60.*^-9*y^91 - 2.650680666381173683030791229600381686703680692\
6802651955721433214556478083001847526835486`60.*^-8*y^92 + 
  2.4210377599724306771471245495329989317478929786516343964079209802951720632\
32556841407346`60.*^-9*y^93 + 1.886306739526834251722614823850488612967788885\
7285729281984188659141413300760590186508464`60.*^-8*y^94 - 
  1.7183625540850284085875608402246077105287889170408387141809546761720580387\
38431954374968`60.*^-9*y^95 - 1.343802275950688209462788958082948039733451811\
3211128411258180158535770276141895797608055`60.*^-8*y^96 + 
  1.2210622982291555774763542157426998092765617003262745415599340128675056278\
45668312234739`60.*^-9*y^97 + 9.583139094315484083993595722199915995685933830\
546720895792412744705539638631071298024728`60.*^-9*y^98 - 
  8.6865957758860566577732434009381509627730855306291170921324690922493388428\
9673630293906`60.*^-10*y^99 - 6.840878763336503151769436147132270257086788680\
351325783150803383871805347743910353069108`60.*^-9*y^100 + 
  6.1862919906281091736740711743946347585600556645005760514783483349390737374\
2284031143126`60.*^-10*y^101 + 4.88799798474322636610621495191586981053713170\
817933219454468357492383589641580952334761`60.*^-9*y^102 - 
  4.4102340368028693418291885374099391313984145597003729781578067377151885320\
2527406597556`60.*^-10*y^103 - 3.49582310708696704749292396735477395388180119\
0701985469843824772458726924331441148652942`60.*^-9*y^104 + 
  3.1472102745597354344993882603432876212381503008210801682418331742162565732\
5189365690413`60.*^-10*y^105 + 2.50237471474040260128415950676084391190275969\
7118273220863535929892851493271213295367433`60.*^-9*y^106 - 
  2.2480515303404486391131937012436368066252708332012733175270128227561542627\
7563105202112`60.*^-10*y^107 - 1.79277451423205421732686650851995377034253209\
1770851245371669451233394175423628245326987`60.*^-9*y^108 + 
  1.6072651877296489956114777294054416994022675694907867991899992139322571051\
156015946979`60.*^-10*y^109 + 1.285452845002972189560372212115093610937613710\
137267663584483015155048104560726907366532`60.*^-9*y^110 - 
  1.1501509437314972356341505956550184210303149730034237989287874483183634015\
0903043908179`60.*^-10*y^111 - 9.22425296489374595045978494713845984352836489\
119568697945339438284669636168682075517656`60.*^-10*y^112 + 
  8.2374769360637174810269306926135871007731080256128743205802599218848039575\
961892688313`60.*^-11*y^113 + 6.624283439310056071061721847198853631726128593\
57539926573182796138253284942153765835659`60.*^-10*y^114 - 
  5.9046265465900916910387171234308950063000614262686313577205559897254257376\
636625788004`60.*^-11*y^115 - 4.760668453641888843753016853920057304940059075\
69179111839701021112729470466051010667644`60.*^-10*y^116 + 
  4.2358149452477065104088117182460348544710821546022098614628633491598257013\
260704476746`60.*^-11*y^117 + 3.423793341746752329102909470891395201802113872\
49078317229130607904086380156716226505092`60.*^-10*y^118 - 
  3.0409967210879407048588062304190323602633875595053288914387379770836793505\
170144828648`60.*^-11*y^119 - 2.464038573325223799148309594580809001536210672\
57224546476268883096850578965006694549342`60.*^-10*y^120 + 
  2.1848320732333080121532948759489692302785063119617260375748894241499526188\
563228874398`60.*^-11*y^121 + 1.774508515762659369127250475529028928427956404\
81508350929752078447374004536917109507132`60.*^-10*y^122 - 
  1.5708422600492149190319975538049723620275485621739481239259026806744055013\
779754249629`60.*^-11*y^123 - 1.278762928027857974080347533485486626023947330\
55009818899724688249208374431352635408373`60.*^-10*y^124 + 
  1.1301843316461311812262264608561643848599224965376841879922822198689413827\
800272614309`60.*^-11*y^125 + 9.220925718255145395382850237405626297537874147\
7027164073660615203720172806694556193657`60.*^-11*y^126 - 
  8.1368902372965799301900338850441395972163726798343637031506055844737303479\
44055669771`60.*^-12*y^127 - 6.6530858444205754613938851935131235756523279466\
151353469759508438072649774447422365499`60.*^-11*y^128 + 
  5.8620678357366451629704399919797328404216842949086479016417163402416562961\
03631760493`60.*^-12*y^129 + 4.8031683980188391303536045738918594525065963749\
365307109736899721032289219354272490694`60.*^-11*y^130 - 
  4.2258842388057078226193548659325011199840424810290420039597043784258278854\
64247561266`60.*^-12*y^131 - 3.4696119655871172976836822618955726923923757431\
859237861215174406073477238537724697464`60.*^-11*y^132 + 
  3.0482480063316753015114577293969370613922614383158942965862703679710207609\
16942798245`60.*^-12*y^133 + 2.5076970736706322743380580584004646184539583898\
971662993175645764100516325182632177402`60.*^-11*y^134 - 
  2.2000922890449194052580497108512246882483784318649052043422991426838802585\
29105634035`60.*^-12*y^135 - 1.8134404411093286577827700524646023199510243253\
196598176572292049199681571268768994801`60.*^-11*y^136 + 
  1.5888456433045470119203878944664061157405252098593211539759629767907991023\
91344843719`60.*^-12*y^137 + 1.3120756123737653354927961592135716525491520311\
276741761284639345160540189086111437671`60.*^-11*y^138 - 
  1.1480620758025657005872276910825283597282909948905756203669375946820559230\
90371538963`60.*^-12*y^139 - 9.4980695157431618324542088068146435584087767733\
19293121559369876340544349544738691144`60.*^-12*y^140 + 
  8.3001292312020673465777618407054981606036731506555749845304153487829151579\
6453014697`60.*^-13*y^141 + 6.87902008285002426035000900644705932883260480898\
5576868684248425187191631069001879946`60.*^-12*y^142 - 
  6.0038996070386537366048540272795742949659555613193554673090352427401798687\
7844760444`60.*^-13*y^143 - 4.98455803611306964759601687573614022468935097521\
230986773774571111559040789022787779`60.*^-12*y^144 + 
  4.3451484707665612103322797260406031625710694337285612657295309086967554801\
8710869478`60.*^-13*y^145 + 3.61351544902451892960725343925703896812407186004\
6285775007769189941511525685491794178`60.*^-12*y^146 - 
  3.1462430265751740350416693499461525223121208395173057245678883249327616659\
2012010761`60.*^-13*y^147 - 2.62078210416037287364975416707974152909605702831\
8486322461254218987919281160439176635`60.*^-12*y^148 + 
  2.2792419295873477169813517809470991259825446586445808063717217726670818090\
0732858831`60.*^-13*y^149 + 1.90162303267730812999468216337720054977635829135\
5847822452655723461230571440756713444`60.*^-12*y^150 - 
  1.6519367203671397206177228990073445282469515107907362668364741767778481377\
781687603`60.*^-13*y^151 - 1.380401552742010333895867785001106613111383309523\
018837259389649511332229642481258444`60.*^-12*y^152 + 
  1.1978315395328701983066765099854761703720540336022530082363086609124843850\
0493575817`60.*^-13*y^153 + 1.00246476924874874817856529887191526891395289804\
5157491165800970631554927124253574383`60.*^-12*y^154 - 
  8.6894479420724530937257446825326535914754484796891578990656706770599598316\
326126963`60.*^-14*y^155 - 7.283008637384471876201477898093424013096460595067\
42349252292604519368050432896566406`60.*^-13*y^156 + 
  6.3063444021811817876445345037697491376930468533688903922850169612479680552\
132083078`60.*^-14*y^157 + 5.293294902323277902896754623243941112733876311063\
68088626942692639055586000496171267`60.*^-13*y^158 - 
  4.5787548049999206408178544122493497292540897657984944167773349736721703331\
299515573`60.*^-14*y^159 - 3.848669449480695139574809301490249015941833683214\
58389080041945337966691579339675239`60.*^-13*y^160 + 
  3.3258037888412541543182698231293769685429251826658137345948259357203558986\
355816432`60.*^-14*y^161 + 2.799369635253463947887803324032996965793617091253\
80610345802638023793421568053215334`60.*^-13*y^162 - 
  2.4166897400078081022809399695266534723669085651029564866020204626211724056\
11022507`60.*^-14*y^163 - 2.0369060659351329931226318318806817341163190013539\
960315097223586982785112556886427`60.*^-13*y^164 + 
  1.7567739452015334596521583351247115416503598137161257000232072501969998177\
270470221`60.*^-14*y^165 + 1.482651303372361384380099018205000583160750438206\
33705223151482177302237466207271075`60.*^-13*y^166 - 
  1.2775485189890273998412707739953783989211526979686843628569592603035468757\
306093567`60.*^-14*y^167 - 1.079594341398094500116728584693321413363419211363\
10929531057102079972770763057288407`60.*^-13*y^168 + 
  9.2939737303327633762083546485344366442273267373521813370784020400097789143\
57644863`60.*^-15*y^169 + 7.8637942973423752873188021235863836577231625311002\
951130491625427238624399293954076`60.*^-14*y^170 - 
  6.7636965892464387101836683052864523181283512161445353589035181515003087302\
27664699`60.*^-15*y^171 - 5.7299416349617334115847381654167379530884778149999\
702091794905788187945549172090344`60.*^-14*y^172 + 
  4.9240413633939889857826737587990775366396830922039037698541775737912681671\
5768085`60.*^-15*y^173 + 4.17648973517081508557670746880773243458388523841116\
67679268376423881889908943125056`60.*^-14*y^174 - 
  3.5860022269713431325325374614811812519231955426768120211523789730688570335\
48523038`60.*^-15*y^175 - 3.0451772431172067279864258754155590062246373354396\
334817523567955635542687252360512`60.*^-14*y^176 + 
  2.6124453759055680569374049522722018894837047383281148667879877352631758798\
1427977`60.*^-15*y^177 + 2.22101017831018585187071275456389725004511917898428\
62687014606817220007217827017892`60.*^-14*y^178 - 
  1.9038306549910238200233287668659939868147097312807900659868773016967703896\
23109352`60.*^-15*y^179 - 1.6204003186073998394697505458548576965771307366326\
341464164401547565350512293226247`60.*^-14*y^180 + 
  1.3878757629337344882487240915966403160582690986605169798886175272859546487\
03798329`60.*^-15*y^181 + 1.1825648594336490529144839036664672557802311235356\
171641028969106628862710617003981`60.*^-14*y^182 - 
  1.0120708141050096284872893209678220405474595116704839909425576097537205601\
25261086`60.*^-15*y^183 - 8.6328793793380421179191209595480284433353795224067\
55667327441209576737735696295511`60.*^-15*y^184 + 
  7.3825466734666121904936822621069101401660853911617352949223665678611408610\
4335189`60.*^-16*y^185 + 6.30393454947090929700752214014616286352376219587610\
1395724874022238393067399884859`60.*^-15*y^186 - 
  5.3868334662124933986412872251534293843330093892731427042523555009004446319\
8568511`60.*^-16*y^187 - 4.60458388673634528600618280084302611858600356700296\
7334082969794255217025487351848`60.*^-15*y^188 + 
  3.9317880413590390231689290883651771773498515912126885079254121687104775445\
2926083`60.*^-16*y^189 + 3.36425719493214864637304451991284952518059270730794\
3432254213210672839685131542104`60.*^-15*y^190 - 
  2.8706026904774011103115661254259156155941365219721534386760453098991039403\
1910231`60.*^-16*y^191 - 2.45870039852998162115724144059193500528663549304451\
6266981410063488662486881515494`60.*^-15*y^192 + 
  2.0964275082238289228949763402423161365094162506077437839703703754972752373\
8371095`60.*^-16*y^193 + 1.79736899453987448188178244835805238386242838045625\
6209210277711568420126757262742`60.*^-15*y^194 - 
  1.5314675421791922780987415342910896747491081953303517203398570885972567860\
4404482`60.*^-16*y^195 - 1.31426141014959435141010155042224371069494919184379\
4758490572479849949656064018418`60.*^-15*y^196 + 
  1.1190627049628510859141471053840407925364745770246668365130102975438217849\
6230769`60.*^-16*y^197 + 9.61251161826107339612901668416522453390103704747754\
550523211955842990963263202759`60.*^-16*y^198 - 
  8.1793218137372003812020694049481631604485573702564461959898734155646623161\
880856`60.*^-17*y^199 - 7.032348945771180978356243689029092133459392386376473\
22749004289865472449707948146`60.*^-16*y^200 + 
  ls^3*(8109.4978364664529462182367867054901117409599429202731592099903076105\
7675009346749`60./y + 5710.09675101362616962252110444372262497585268708148863\
441006472417192546418618313`60.*y - 426.6476749047383032229705680134508095930\
1385856723427854902077776251447918605166`60.*y^3 - 
    1004.97630511342237963131041742449109385619736087941674665562529404637652\
513584932`60.*y^5 - 290.59976458174168242392410210662182669322767083165826796\
13051286183180123502733`60.*y^7 - 77.4480991670564803276850212918399130670155\
9574663411523871825317187706281615247`60.*y^9 - 20.17787057414511830785222707\
044007194393639225409996703671673640131207750038634`60.*y^11 - 
    5.20483037478582511955459335566765204228787871106335638977291407762201116\
925722`60.*y^13 - 1.335139639983524881253286819405724561780943543182556855026\
57486113186303496158`60.*y^15 - 0.3412725816773639423733101836679513752247954\
7019074046927164727234973492898056`60.*y^17 - 0.08701415818658767035475599606\
78393464633685860965197167571541596888588229875`60.*y^19 - 
    0.02214445763428486665418795837504607148212878773779175713846545476835291\
589805`60.*y^21 - 0.005627334269879210317571248305496829454071664089093237981\
49023665091203188206`60.*y^23 - 0.0014283138734973155376367017128913165924901\
9217531833387691815197717349893768`60.*y^25 - 0.00036217193088531724630243485\
455994728408241578226037731701713321869660370915`60.*y^27 - 
    0.00009175740035209100842599029189869549386389258133490160493315109428462\
263967`60.*y^29 - 0.000023230185734157217532050640982312677690685308073717989\
29465360917845307983`60.*y^31 - 
    5.8774523571163464539840484791492260440431318653022848263580973052830076`\
60.*^-6*y^33 - 
    1.48621740374003383405647036014950886549460807869934705350463281165045389`\
60.*^-6*y^35 - 
    3.7562853443587464453164587959060441661111790482172455920901888437228593`\
60.*^-7*y^37 - 
    9.489419846021826872118362826638447498121800490741298683058336822816055`6\
0.*^-8*y^39 - 2.3963157110430890841262562238463867327101858110026575689407603\
98247592683256382047780421`60.*^-8*y^41 - 6.049053498175598589720445182985167\
359232645730846532684650260144850177337094704108161091`60.*^-9*y^43 - 
    1.52645281806576840310854456627900861428238545155260421960706747382629183\
4451805032552351`60.*^-9*y^45 - 3.8507355141508605140307010791018719207482827\
5478323218851020471289184595235754813755896`60.*^-10*y^47 - 
    9.71132867815477962678317672931768105497205787738743080294214251680787589\
00671314986509`60.*^-11*y^49 - 2.44848452333288680345381905905610642441281583\
08324091184075311144366664057058033301775`60.*^-11*y^51 - 
    6.17174372119656390902285445644861596474004477412595631250390428468434007\
7737020952397`60.*^-12*y^53 - 1.555311582165013129612755205403249737592631185\
640071499578789523720039502966331659752`60.*^-12*y^55 - 
    3.91861300947054147178523679761595704268165377715954617737917331819187406\
380492113697`60.*^-13*y^57 - 9.8709419532659008138635621127408234060987260071\
879389866881311097426368373518982178`60.*^-14*y^59 - 
    2.48600112798683347805311936583097650573334095024322920408609804423695792\
87590622489`60.*^-14*y^61 - 6.25986995476290806699199126645636972845992137946\
0214285941632868650325936218226734`60.*^-15*y^63 - 
    1.57599526512600449945159484955067324826421070227753471653637623731396351\
6364573988`60.*^-15*y^65 - 3.967108525381367271946989673321160973457763807955\
96881856883520309707016270989485`60.*^-16*y^67 - 9.98450337559621081297031325\
02123452721297835683866181863386538373461439104919124`60.*^-17*y^69 - 
    2.51255405628213896852059248516301007205472798513106083770614729377567007\
35652154`60.*^-17*y^71 - 6.32184732914967553859809061113409146046062893462307\
2678657168074730701593889302`60.*^-18*y^73 - 1.590431932771885575030054751420\
018488678383257009918129649894610645671998021656`60.*^-18*y^75 - 
    4.00065687883675740108413432734979853901817186307946337418011915792989488\
184534`60.*^-19*y^77 - 1.0062250161630140666422326719610102034647350528083755\
1078834998911038843134405`60.*^-19*y^79 - 
    2.53051422836448310255632219271242376972963810988421421624821574409122875\
1775`60.*^-20*y^81 - 
    6.36318356164159038557671990155888659996907023552912091949838553369926080\
6909`60.*^-21*y^83 - 
    1.59990465110761466963874531004972193770184235483636108865557949881357750\
657`60.*^-21*y^85 - 
    4.02225490158417436302608083510370752689008325909349277848814138740537687\
746`60.*^-22*y^87 - 
    1.01111990292090017643471985242806548275168077180292798548983852434343442\
035`60.*^-22*y^89 - 
    2.54152826642184487713443470091539181660963350029204312451898958769291456\
8`60.*^-23*y^91 - 
    6.38775104085801414279487044295095693932476831440470294951790949071229997\
7`60.*^-24*y^93 - 
    1.60532591729017511898883571306324499571258154412528571861293441653307175\
7`60.*^-24*y^95 - 
    4.03405686028809972873698786790837790631490533407881413200874484122006863`\
60.*^-25*y^97 - 
    1.01364448710623760529827484948719983883503469656474326322362081590350949`\
60.*^-25*y^99 - 
    2.5468031351829162396593888675370474683051433651535316901594319227184287`\
60.*^-26*y^101 - 
    6.398413535561180491527843509824444644056508915876583270201091710829082`6\
0.*^-27*y^103 - 1.60737623146671859970468545124063280237184670799968860365579\
94477408232647862053255922444`60.*^-27*y^105 - 4.0376820699300135895667900252\
52806956483138154616910735541826094953410612781130730658669`60.*^-28*y^107 - 
    1.01418461628877873769231434810746745987187305994936926882541622295121704\
9234791385368327`60.*^-28*y^109 - 2.54725939513154435961727249550584347276157\
649276895914909926352585079645765476314247702`60.*^-29*y^111 - 
    6.39736998836334830086719956159432985392935384697133827379956257766742709\
41832559288109`60.*^-30*y^113 - 1.6065814598193224690950276841691452547740936\
605120763396417372371683871908845256629605`60.*^-30*y^115 - 
    4.03438949319357683629307676439477002978431675646138414834252460718308187\
6752388325602`60.*^-31*y^117 - 1.01304201094723041661538914217446562095498128\
1845298409046573437673963880639383470534`60.*^-31*y^119 - 
    2.54362086614647885350406108665845860373293654645738362613016742734755519\
880605789458`60.*^-32*y^121 - 6.386358483362341769754991243609132514373118772\
8468462209351212340676678944943258437`60.*^-33*y^123 - 
    1.60335934382190087244824916753740770869842739978128401544673099740133356\
38817149577`60.*^-33*y^125 - 4.0251840327355914819978038470328883056173764488\
18063428716106946862687903125165652`60.*^-34*y^127 - 
    1.01045860906427445136443706692849562068460407145167715363955692883444154\
5813451241`60.*^-34*y^129 - 2.53647050019881071158704163937637105631067795369\
172243015636054387936134038983918`60.*^-35*y^131 - 
    6.36678473144970467243237257869507573929739422956413066492504672418422984\
93133176`60.*^-36*y^133 - 1.5980491026600725087118798763258501875351757456153\
802847543771412753111097049414`60.*^-36*y^135 - 4.010884857255029750563512547\
168515137956973898204228843289704090071832968796288`60.*^-37*y^137 - 
    1.00663236400950584878779226785112306598903036006106951320953186092867234\
3469743`60.*^-37*y^139 - 2.52628696898761948898226729670579350232044520062982\
020527160916990729742129453`60.*^-38*y^141 - 6.339806942303774441068800757473\
7336740095202305041640631049845976605888437248`60.*^-39*y^143 - 
    1.59093115120794579351139536514401064889777624457599268787107311930419235\
1619`60.*^-39*y^145 - 
    3.99217127934176224829763443596204519087577090774025991309341743264749512\
7924`60.*^-40*y^147 - 
    1.00172793417176073593651871948870536786439749346066578584577082254445516\
7663`60.*^-40*y^149 - 
    2.51346960524245294186229626295419642076660335538659808254637662049286395\
182`60.*^-41*y^151 - 
    6.30639409518780048789599998301256408379989292446475991144463963422665286\
03`60.*^-42*y^153 - 
    1.58224073135878264478083439817734460730862975682103239385767763536391728\
02`60.*^-42*y^155 - 
    3.96961468276361973714162719235127928438911670880379946339196202083809798\
3`60.*^-43*y^157 - 
    9.95884169897663420981915282806605977757264096491052260684989891968306356`\
60.*^-44*y^159 - 
    2.49835597985188803600162408126284488429483919330713364212469232861809889`\
60.*^-44*y^161 - 
    6.2673672510024304969826764639258154405645923516022275849638802446716862`\
60.*^-45*y^163 - 
    1.5721776322286665331289391459561247158512082422939268511397340472561921`\
60.*^-45*y^165 - 
    3.94370141685317054770604176241364808211668368062280842468566087082738`60.\
*^-46*y^167 - 9.8921951137786358980632921303451453307541213873049342579064464\
371978859018889492269671734`60.*^-47*y^169 - 2.481234641180791715399172114656\
4259392555230774491812260590899441131820443890668688673501`60.*^-47*y^171 - 
    6.22342964653791941367823516398214082868657425073427585321755557893301778\
6320846644667333`60.*^-48*y^173 - 1.56091330595711913514856129326616619705622\
4122803576273219973134084889013932031589141068`60.*^-48*y^175 - 
    3.91484963701498699963140606453451642073258136463750027600508430264398254\
705041442327235`60.*^-49*y^177 - 9.818359776708546045683533841692605661852024\
5525135002197547822730880610968827824486697`60.*^-50*y^179 - 
    2.46235457194221720690809067660546649689435662990587985312244738254873251\
05644215974727`60.*^-50*y^181 - 6.1751891326527965359693516071236882656287627\
78084446609935918031792169395845746101663`60.*^-51*y^183 - 
    1.54859619586568981643182871032766382976940151848419208677493966372295765\
6863922761926`60.*^-51*y^185 - 3.88342196685526401241154395471282270419541295\
327235343948471195506321579760009909054`60.*^-52*y^187 - 
    9.73822178096007232497694389031580496912710869632965427057258251711384383\
84836615327`60.*^-53*y^189 - 2.4419323564145517994036025463715771536139963968\
451157011992596594972218896105903775`60.*^-53*y^191 - 
    6.12317524483577813860840004798078419548173868180150933208615159532287158\
1343935496`60.*^-54*y^193 - 1.53535580511630522059316590923739362873371266562\
2571526778624465898656971582757189`60.*^-54*y^195 - 
    3.84973520223354658551907145058840573965471283265261540921720348919144544\
566244863`60.*^-55*y^197 - 9.652556282736251438544127152830389885428542878230\
7899545766150924275957195260731`60.*^-56*y^199) + 
  ls*(-41066.8283376790297206535769193416782367437969018529913000840294512217\
2020465896126`60. + 60258.678015244670690072969469575932266440613607925434826\
5564851692489307869589279`60./y + 10677.8461166966891739123178445240800078596\
4065501060840093949450540509799968594269`60.*y + 2491.35470393615318911602372\
320429804240657325394652719603718474743428633625858268`60.*y^2 - 
    39260.5160193615123179747287962903947044963190194073261816592450841664027\
6188664376`60.*y^3 + 9800.125204933698817570907242198023050338632729572452871\
23961449536861231601102681`60.*y^4 - 15207.6583175045428890229176352936021872\
1704243363271415175056002720864743978997176`60.*y^5 + 
    1869.27300386664775093395351027821331823242353023315987072403045283968280\
252437949`60.*y^6 - 3519.9313895845082981269379754578929452678352611331721688\
7518100355057650794481097`60.*y^7 + 379.8132070826926426952997096479199993792\
424047953936122459651780863937306722751`60.*y^8 - 839.30612483131507782497342\
756591285407961564368500629770407407035844410862605442`60.*y^9 + 
    78.9994591163465080141151752687168639426229435875725146881495310873274767\
0536644`60.*y^10 - 203.563542842415049467009859996696364573137197370499233579\
29866247188746385358968`60.*y^11 + 16.544943287307909946170926010393864233423\
309374363853234946448578970670825952`60.*y^12 - 50.00715091019131636782672321\
931220612951812793268842938412040480713044626775896`60.*y^13 + 
    3.31531180180643540334305097068702398261878243329803339202330347492302057\
615621`60.*y^14 - 12.10890608662429668989315158847827075107380697823943661650\
115708334031234605532`60.*y^15 + 0.581025179409897703702143481122084929717804\
61094363874649530065824549657001183`60.*y^16 - 2.9940027113964048061467893862\
0456890660879450504973225926508276282720347285004`60.*y^17 + 
    0.07414968581343203154873626881810140879287777354319920459537909772162033\
439424`60.*y^18 - 0.687671830385160892618194569868455110944754747860411980006\
41595159210881032821`60.*y^19 - 0.0026753658500008053010528509610055987090122\
4765410143733659362923481566810727`60.*y^20 - 0.18350813907067191961792056197\
891927311734643949014615905716393092700066844398`60.*y^21 - 
    0.00804056693999448669818964175419273774914304648389815596703684355546349\
870199`60.*y^22 - 0.029790517004238391052301083703318626897100692528728895932\
49681367410468720849`60.*y^23 - 0.0045315746705273624528283457754218384142956\
0057004508495589383164148938151754`60.*y^24 - 0.01422328829540853374799043089\
185599265951940198269811474870535270069091138167`60.*y^25 - 
    0.00193191626861214998575607024287274566608365083296882239861819176404890\
432756`60.*y^26 + 0.001756244588239213870832094525520008566193238846883829139\
08824855263142243989`60.*y^27 - 0.0007543690004607201380319826042333803646953\
0222825685482160448108188942196866`60.*y^28 - 0.00259121664718077595526798385\
552957731755883359071053387382422861270097525802`60.*y^29 - 
    0.00028678095541132705737082040988992539541464171386250440673429100753052\
58391`60.*y^30 + 0.0014223447232337464979369463734138890368197294446293310454\
367310655461049138`60.*y^31 - 0.000104719022871262938739920686075409731309528\
11777541636091023483083822879936`60.*y^32 - 0.0009441622541117144522848132346\
3137958978271090788461644173771015015643619583`60.*y^33 - 
    0.00003699875036435976845802625221466148686355538006818135277403230557090\
631419`60.*y^34 + 0.000626006358300199828325591757361198748751179775362272362\
56185266471800565724`60.*y^35 - 0.0000130968670661851362420743730177432698629\
3515689668208258708265537131906473`60.*y^36 - 0.00040599733759419884779666459\
65814759994732424358602824992522148521261601237`60.*y^37 - 
    4.63638027376364978084711037169480358889171764419187478607602188697716934`\
60.*^-6*y^38 + 0.000272401976858642625698809507121653892300056177307382698743\
50748604754804947`60.*y^39 - 
    1.60669371425529599174232899524259111218405603905881116637552221924195456`\
60.*^-6*y^40 - 0.000180354630532853019885518469461930032161715757805630205652\
71204881678833983`60.*y^41 - 
    5.5318543504372285652856599856626822558295725549734705997798543652580393`\
60.*^-7*y^42 + 0.000121382575349367263218176729257582710268607108147886702906\
73528668399392758`60.*y^43 - 
    1.9290029258447216975821846750663467194781531582922497867656329756539758`\
60.*^-7*y^44 - 0.000081577585613499378839212352017674318967205285012066216706\
28763928961730084`60.*y^45 - 
    6.686677170567230192682103275621587052629190193037799760501714956682892`6\
0.*^-8*y^46 + 0.0000552489831866282002341053789235478667312123103002486058083\
7591220177982904`60.*y^47 - 2.28075166828341251597602746527662882065589909970\
89697772809057475426931912969064521395737`60.*^-8*y^48 - 
    0.00003750495563925808047597261849924018866728491543724762679116872014443\
100333`60.*y^49 - 7.837353572420757828383739406985838978945536703021258014427\
449703209171169451147026597519`60.*^-9*y^50 + 0.00002557710493606330033092917\
896158655981347144726345142055850524375403640552`60.*y^51 - 
    2.72007331215624885375308817200451246597185324676196136370736046384961546\
2243820520592546`60.*^-9*y^52 - 0.0000174958983119792881645516260668640847908\
524445633757012178928832068856975`60.*y^53 - 9.305195628226322875438655774289\
2537110681439630738697188119833927740197360801947142699`60.*^-10*y^54 + 
    0.00001200927854653976122055175657860390909486881627021875085909278014908\
759441`60.*y^55 - 3.159737750341652629332959638004059676090393809046606943913\
03922795917601279413631438285`60.*^-10*y^56 - 
    8.26726341804619407132116690222834432264535264320733989982130794120449523`\
60.*^-6*y^57 - 1.089902484241910211490383144997015973431290177466053188475464\
82525068600005090822619368`60.*^-10*y^58 + 
    5.70757858540618955130086917947167274479185308786384583621840023959028416`\
60.*^-6*y^59 - 3.758222651363396723812311793088724990812172981077704323039671\
8399787904101362156390723`60.*^-11*y^60 - 
    3.95073659606544830904349555074953351936416037645867844256873454657107288`\
60.*^-6*y^61 - 1.272528810443412241814873020811107189080982016402395368434383\
9682224906313405285518809`60.*^-11*y^62 + 
    2.74148231985999997196582161923072526157153485034200399311472879363759125`\
60.*^-6*y^63 - 4.333202004493860112834849698268336947627142284830471648919461\
708082048260185845448287`60.*^-12*y^64 - 
    1.90678887001516590667206510772629647161463931410555698975669990495844007`\
60.*^-6*y^65 - 1.499042272793472163049394456810578451947586015529475511075066\
715302270543581370032831`60.*^-12*y^66 + 
    1.32915144163411589892322931198149747312992250356098927106175974262017418`\
60.*^-6*y^67 - 5.114962144211572212245099034548944108449724347577665800303320\
9332581784201393359956`60.*^-13*y^68 - 
    9.2842266583547132289510334387597445926777811037768742088365527218545155`\
60.*^-7*y^69 - 1.722580603371057318513655710075445950245679533591492057685997\
02397786284210802157262`60.*^-13*y^70 + 
    6.4978235949705942206271542394305284476599430692642405769217219812147914`\
60.*^-7*y^71 - 5.911438442279832280592950801928880271311914235788150846521914\
5584613859225207652578`60.*^-14*y^72 - 
    4.5561214085712597098609305367506091521897835490955347717010235420131482`\
60.*^-7*y^73 - 2.039964913204997022217542683312747346083902382230276962036429\
6316720308852590167531`60.*^-14*y^74 + 
    3.2002666818048630938214022756664460465991854826891662122205725327298863`\
60.*^-7*y^75 - 6.873167289644793002022546470259884857867541246052332140685954\
704047344854638969758`60.*^-15*y^76 - 
    2.2516547273976709909219612262363192204481915844412450472424944878163643`\
60.*^-7*y^77 - 2.320431863961703190354594645702811456620794837781822145747233\
411703937066316728326`60.*^-15*y^78 + 
    1.5867421916765798416259688954263075255697669141870776378038007297715113`\
60.*^-7*y^79 - 8.029897620207282655270874118994565549047699491246541365334055\
08304674090732375061`60.*^-16*y^80 - 
    1.119867453036051428686076102896448211750062533841734691762292112948158`6\
0.*^-7*y^81 - 2.7421486533760136061656052478477228329148451284606730352195205\
2018933976918316711`60.*^-16*y^82 + 
    7.915013331949444467567133852192008852623807625975656907599142202282972`6\
0.*^-8*y^83 - 9.1495553812184510497446668484484318883984583944202985322044500\
335774027971384697`60.*^-17*y^84 - 5.6018653351591790262940402554550151363558\
522460389658972539261207616704927712141715220021`60.*^-8*y^85 - 
    3.12401163143229745053248146974665052887311181217664313307264697648047286\
83920749`60.*^-17*y^86 + 3.96992971055312387405222842447291295206945948779563\
641151124635327227513345349912728772`60.*^-8*y^87 - 
    1.08360387722505948065166509913379125224233982813088634738743949182929395\
48364189`60.*^-17*y^88 - 2.81693631194423910781922820490698904769492184393752\
78984004659642750897936128639248670706`60.*^-8*y^89 - 
    3.63674748477964903088942955471300434752905683321407227748467350166688846\
6298291`60.*^-18*y^90 + 2.001206167762429843011961616872368847575908481694044\
9334787197068114655484893569163810048`60.*^-8*y^91 - 
    1.21352334048270137366582776082580508209660101366215130165536740545866482\
8672357`60.*^-18*y^92 - 1.423328835208024607518614390801638278394495853541805\
8335866818872618237284252126654489745`60.*^-8*y^93 - 
    4.21068040613125161777615869565131535591627381471503299285777581609389241\
30741`60.*^-19*y^94 + 1.01343675174461244960342135106979779940003116621393914\
23121695876009968090696216197550774`60.*^-8*y^95 - 
    1.44591249843322479430732000832499478214780440999019163915866292903297380\
010814`60.*^-19*y^96 - 7.2234831572845367110598921000856568792011962600955603\
56449351817893617884681472229243989`60.*^-9*y^97 - 
    4.76716585301475379926056040176976952891079825120390234627082971670869291\
80773`60.*^-20*y^98 + 5.15391283894860468313544993097273736736328148974268777\
0638123200453217040051155042463784`60.*^-9*y^99 - 1.6149756304444897645670464\
316627838482233264669450359107424677943083497273743`60.*^-20*y^100 - 
    3.68087190921706654500906292744452703945385354327310165631186315405061129\
2279510888671141`60.*^-9*y^101 - 
    5.66517296577854935014352570419271041079310634743970260115031782129471569\
7821`60.*^-21*y^102 + 2.63130620885361352584726389932354792372750225632358704\
8593593954139635501371374996864492`60.*^-9*y^103 - 
    1.89840434921811259544868314029014558610526714288808774267815163224182239\
6064`60.*^-21*y^104 - 1.88271185009951162428212989319597110785772324712672123\
3536312447545298635719122999928476`60.*^-9*y^105 - 
    6.21873848296495778595435023231664841364509864826754101605888153608995480\
841`60.*^-22*y^106 + 1.348260068729318668591283072069425877430265692439777416\
2609093456183590627989774394614`60.*^-9*y^107 - 
    2.16710023306750737460797177065407831074742069868648836378620409540858215\
75`60.*^-22*y^108 - 9.6633384489775494611031639784843053435013362641982014622\
5642382414200078558434783915992`60.*^-10*y^109 - 
    7.54719537260954048114412203021401905650556420229333300744853215131142852\
61`60.*^-23*y^110 + 6.9315680058156874047441272438305946767828728207380522476\
5590151032199597832826107025201`60.*^-10*y^111 - 
    2.44918749215956463212096657734971310637908120871880931199144118064421717\
93`60.*^-23*y^112 - 4.9759306492299923068589485617006209451763787841432033821\
9590494711209557254514814374124`60.*^-10*y^113 - 
    8.16956968493790180079545586680382729029783982567986743159527574502652363\
3`60.*^-24*y^114 + 3.57473673861502748617633437533413680989241533043993878987\
540031077202838305279026127453`60.*^-10*y^115 - 
    2.92558937196492523811732091070857567321222044405747864173411738281942923\
7`60.*^-24*y^116 - 2.56997969438824002135801071125637543130709952544730277548\
780590313310405555578571064735`60.*^-10*y^117 - 
    9.84787217260721964243913390584497925804947238251637660076760898129714064`\
60.*^-25*y^118 + 1.8489310702979446149748517703024259318763874867283256821976\
3196721933252021207916737264`60.*^-10*y^119 - 
    3.12724509550546870476123073885035582516846459085270970805137657285337211`\
60.*^-25*y^120 - 1.3310892594494224422617064299146183682828485647535760535241\
3937729915491376778216916647`60.*^-10*y^121 - 
    1.09369599042008715341156452528586599543236772750077008960881394097498287`\
60.*^-25*y^122 + 9.5891381754273244873114709639957576903768027205734346630942\
241068585260266686957814249`60.*^-11*y^123 - 
    3.9245942620280815095218326065004296777896359358966029077322913613770009`\
60.*^-26*y^124 - 6.9124001630213929977591157732781988350597592471365018176276\
210678366952535664336264225`60.*^-11*y^125 - 
    1.2484611419894306734990176766172384771575514403341906779147967041993453`\
60.*^-26*y^126 + 4.9859330718115734825452593540055481876157691118030495322254\
386158396952006374210098555`60.*^-11*y^127 - 
    4.028951497794616650511509020600262562255645925739187291077690976475129`6\
0.*^-27*y^128 - 3.59852124238536395992684828133108156242422441010613961728837\
24068314602748369854857724`60.*^-11*y^129 - 1.4942384553274613401269886756913\
107276953679907448062181091519332209206960292011765037561`60.*^-27*y^130 + 
    2.59868654728264689957157335552592001142923462909048360119556282633069131\
2670059784489`60.*^-11*y^131 - 5.12540509191974737157221603106282996089085744\
6853146060813027985407735572931739035989092`60.*^-28*y^132 - 
    1.87770959134700474730490863436798341109981155814952445232401689609470383\
67975478407907`60.*^-11*y^133 - 1.5440489390281097108016932486956354983362349\
59386829834546270098680041355229720855995191`60.*^-28*y^134 + 
    1.35750199711263156196813159912174009035601367813223585132443806809402110\
29893234157269`60.*^-11*y^135 - 5.3764857153664159505021374965046571431614076\
2293977435520438586842582093661732856281626`60.*^-29*y^136 - 
    9.81936024405867724402981317683598193667918898290241785591065866641138174\
6672007316522`60.*^-12*y^137 - 2.04698538732402395496694311805359043788492936\
060639969927681212172938565773133321190312`60.*^-29*y^138 + 
    7.10640579878477512064261216361557612188328613065911467251457409704149365\
6224065471454`60.*^-12*y^139 - 6.37859925339762428783629346535788831585367244\
88645343256478345540689695697206864308263`60.*^-30*y^140 - 
    5.14558331386222913621839376175523311582213205164823034055550082002173588\
9361756789341`60.*^-12*y^141 - 1.91722883849806395753023678724204589340760770\
0067700623342528480627715905078652154927`60.*^-30*y^142 + 
    3.72761451353040464927842669343468213587183603895032458352382476066232817\
7452691851487`60.*^-12*y^143 - 7.52376972378995626826887338327541594435302366\
7743433483843863547627791930024264626233`60.*^-31*y^144 - 
    2.70167657406666335160132071180152866959877077615666896197262358170719289\
5860256979236`60.*^-12*y^145 - 2.71366788483368870610705281541531442991050163\
8314784259152050199585798877825931050716`60.*^-31*y^146 + 
    1.95900774090461913471162579605846618640074342288391972666605437305603829\
4016852071278`60.*^-12*y^147 - 7.49876964304910406474694237580005249952527900\
142784748310341683548895431078283999465`60.*^-32*y^148 - 
    1.42113078922863734321820595235849769969595648088034491040050392475459935\
8432641409151`60.*^-12*y^149 - 2.52654713551926212599101970618326100146357766\
024631839805444673175761191475458395782`60.*^-32*y^150 + 
    1.03138764842681439334308287052153430010909586754882082705720404670254100\
8135970491515`60.*^-12*y^151 - 1.07782218956776239623822502078082896351580899\
661201611290076937200688753574579315769`60.*^-32*y^152 - 
    7.48850049014380047737208131014702160151533189371625505456187646234590081\
980266318427`60.*^-13*y^153 - 3.328617623947315760071809267053635261809369272\
7195223934373447856166689520414276175`60.*^-33*y^154 + 
    5.43936402617847541470752813742337513366667042420342595137403419328145328\
350701930937`60.*^-13*y^155 - 8.603891192433849142863994204061059845454383686\
271680359168785839266777228713573704`60.*^-34*y^156 - 
    3.95254805164377411027130930670423450419540025525126751972035679774187852\
326430791796`60.*^-13*y^157 - 3.684592180102087402069000815387388096693947186\
969100454661309282580254685212616782`60.*^-34*y^158 + 
    2.87327755177133250033889492707741725078773330937164449724016230678302073\
452239078358`60.*^-13*y^159 - 1.489770419213470779373583686210854662979753418\
121956321632680270927430417360951156`60.*^-34*y^160 - 
    2.08951343026472119063537191200488337681972788260467578802046168681940928\
976761628169`60.*^-13*y^161 - 3.616556624698978353368321436048913554041759432\
66606691117528933484786896050371414`60.*^-35*y^162 + 
    1.52011292454718904517540422801251787364285078787028887679350384285358246\
782597681584`60.*^-13*y^163 - 1.079512030072575874335240563021792791886573979\
29668521473871463302478103063068881`60.*^-35*y^164 - 
    1.10628165907644273462471299722604723600976317090354996277449243953636624\
511473554599`60.*^-13*y^165 - 5.746682609197570902992439571285128209229953920\
5130593552158548836067314799766656`60.*^-36*y^166 + 
    8.05398779980861602030384198378479690089591764999753769414525169439227985\
26314578177`60.*^-14*y^167 - 1.8334210019274318639950921208148746081582660739\
678655507490493421250763829482177`60.*^-36*y^168 - 
    5.86553955748284574522500923751699315941800636530349009121507308831720138\
15104024468`60.*^-14*y^169 - 3.4549468051977476912158879482214801438319013159\
71220374367341599742937031270262`60.*^-37*y^170 + 4.2731997315145548166194155\
923940708247272270880377848247854495170139800239574485695`60.*^-14*y^171 - 
    1.68536189765100806777925704422675553428547310040482413010545004352341716\
7050165`60.*^-37*y^172 - 3.11417662019964817806498108293220618432474610079188\
87162783164569307844889700657005`60.*^-14*y^173 - 8.6639670303393081954723795\
171915551275395821111686955142697640193493148509602`60.*^-38*y^174 + 
    2.27025596454802824428327441789680192699414897067654928847163270864555488\
70643178007`60.*^-14*y^175 - 1.7918770077889144933493321092930406542535851490\
5061424293257133643936299721324`60.*^-38*y^176 - 1.65555942559553071842538750\
70710251217528827166439345796281427862580825483679586476`60.*^-14*y^177 - 
    3.53749608502427639520668480620895639283527711128710181894222578329003181\
8395`60.*^-39*y^178 + 1.20767483654429430352568645712155925451110419081816282\
08074089336938316603219677206`60.*^-14*y^179 - 3.0788640983609374657859265407\
091145337370443627373455073819892654944533363555`60.*^-39*y^180 - 
    8.81226576985835555005235517727755665732850558849293175901126121266140026\
5661065638`60.*^-15*y^181 - 1.11459227782101767941549490993681463577915290777\
52641050962045364113764844487`60.*^-39*y^182 + 6.4321269947647435846233694350\
89940243607031918105981544245508478767476179117212012`60.*^-15*y^183 - 
    1.06649198875823705822495870069837688047441178102331089440367152307602847\
6143`60.*^-40*y^184 - 4.69621865862962568245106824320447191870047800893454517\
5063476525946689512583672767`60.*^-15*y^185 - 
    6.28501053806089266721906313691438570782684046899545696241362634098108492\
694`60.*^-41*y^186 + 3.429777868882969034549331386566763624713541972036576492\
443834168423091627648212495`60.*^-15*y^187 - 
    5.41445613219389905641268678596108330937998192569220857603124328379755405\
854`60.*^-41*y^188 - 2.505561438311750141546431748296606680342418031221414811\
466577379993901632358889496`60.*^-15*y^189 - 
    9.93123609188720028458075529173970486371033463371075964454595473305643910\
68`60.*^-42*y^190 + 1.8308930384612795176907156725489744244546212842944593058\
03748323602141484917103534`60.*^-15*y^191 + 
    1.15627965926659344224892059039624353886669226294443233055270886731473505`\
60.*^-44*y^192 - 1.3382501407419073108807700156749564329027890739783686955839\
77278592502576618527345`60.*^-15*y^193 - 
    1.60165166186120205019250674155783519318608905148421808010161555927433881\
9`60.*^-42*y^194 + 9.78420756808203280470730468613287492750735176979759232831\
55780883370367245379322`60.*^-16*y^195 - 
    7.74071394533629453160633043085086444685075497898754649506040238584145722\
5`60.*^-43*y^196 - 7.15526548899456997644799434595785097971341048990802978508\
679680415336385124419587`60.*^-16*y^197 - 
    7.5453190898998044168556126537844772630871749411870537407415576370809681`\
60.*^-45*y^198 + 5.2340196789964055728073748786511887003977528886291383765757\
2906132714532428221936`60.*^-16*y^199 - 
    5.7179005082205295051393953767108029020429163091308771231673004764620925`\
60.*^-45*y^200) + ls^2*(12211.99051228123306437121019718009100476148406655927\
160174878429484293546027336329`60. - 9327.03952265769725908020346680314634063\
870737236698083738339105627387270844083382`60./y - 
    9368.65003844929478597849969973029763312382971780713545103260421855771053\
040193493`60.*y - 1059.191322688760204960548930416338352951295385274848700707\
23411676056303249784775`60.*y^2 + 10716.8556810380340228932736521537759661103\
8292274881136566385603154168373251675833`60.*y^3 - 
    2618.07497199047294457338617299233223589079911488784997216856497239453643\
591599432`60.*y^4 + 6003.0618778392471990116377245355392698362473102759436087\
9179592804509735021781044`60.*y^5 - 526.6940125704967185585950520416447412937\
9461892507334663324688727417830488525934`60.*y^6 + 
    1486.61966752819225232431194011301238105060683632722878103155946118667603\
657401503`60.*y^7 - 111.76489917416704040288726907522196216020510807199356807\
237938459982611204689644`60.*y^8 + 369.04433958494532164580148744313042132625\
006226017179331116746367813653106560668`60.*y^9 - 24.260704028239697842346843\
61383022118939893822561120819219706020611014836428618`60.*y^10 + 
    92.8580308965683100577556788881618808965798455350031008800353848104744454\
3711507`60.*y^11 - 5.19986793621023673401800091846940072630196793366171376442\
012759560533744110075`60.*y^12 + 23.52081462179679097309091683173085995275881\
082558020792149949844720862512192949`60.*y^13 - 1.010658797725074076418677994\
44956472826775740056148220044464664195234800446034`60.*y^14 + 
    5.97401605228038357197887990175432891158007822342670365439547450220893428\
81832`60.*y^15 - 0.1578543111109642502907864344823906576483925311479049726452\
7082592325729834626`60.*y^16 + 1.52711019185584120114256176217027647364349650\
511917253797633603407106262311912`60.*y^17 - 0.010437230659803947916153097775\
0691582220706467108054181291894340156577246912`60.*y^18 + 
    0.39321103213550177782200597052242300565945156299074671202507928881213294\
75241`60.*y^19 + 0.0076108826400077883664402822029093177469522659783943585960\
0356472989184451024`60.*y^20 + 0.10147319529906344592601039253261592171724877\
782391560258910402894247599166408`60.*y^21 + 0.005718260043359630883781640067\
77016023993385528268867517977652122061871874707`60.*y^22 + 
    0.02632828239991612955027072701404954612890016503597545664838293755372407\
790423`60.*y^23 + 0.002724080513468076812577110193971995448843040972350677818\
8966861219755503161`60.*y^24 + 0.00693506596499076518076354393129641994275583\
906008224131097272065686736527033`60.*y^25 + 0.001118908537475329356240751034\
71662170932823423671565422626238490258758460984`60.*y^26 + 
    0.00184849114729142829663832820379953543073355023128061709998348495870564\
940646`60.*y^27 + 0.000440832590418945634945999896051787663379358181280005614\
45769704660101461833`60.*y^28 + 0.0004959680848374074210020197449316172422363\
9846257927085467230583621502168192`60.*y^29 + 0.00016788818897719715806476485\
243888436789644014652753116613851577863971790724`60.*y^30 + 
    0.00013609787814393235283922999112556218922707065795138141030142998381160\
678168`60.*y^31 + 0.000061361527485391930825931750050661860711026417715795949\
21041109065475831496`60.*y^32 + 0.0000385379512968436912421410521131232399933\
5712708993612413701646456328289411`60.*y^33 + 0.00002213190068805063038967560\
960297276515210760191115262473702861885648516591`60.*y^34 + 
    0.00001105547901629431874519807442704118927087957441398090184787555039311\
265653`60.*y^35 + 
    8.00407984910635846133684087693660750253508238737386088269157732427715019`\
60.*^-6*y^36 + 
    3.22519863301804960794976769579516534500541898010518433312828702382338342`\
60.*^-6*y^37 + 
    2.85209659353739171948092392992035610248111421123619359657906982875950934`\
60.*^-6*y^38 + 
    9.8330395759186597131525276059450876485260028822205092755190936341833513`\
60.*^-7*y^39 + 
    1.00028942237919195469116716698281014081515418755734986590121222494681291`\
60.*^-6*y^40 + 
    3.0785982248829465024700606501849478447767849082910184806192303291448527`\
60.*^-7*y^41 + 
    3.5257300522703783943337164559345445857189791055238275969418439701528747`\
60.*^-7*y^42 + 
    9.622952226504234514254517690308438157682297475930041574218643311480812`6\
0.*^-8*y^43 + 
    1.245127225158552375646837547146488911142787558440686678288500807230571`6\
0.*^-7*y^44 + 3.0899708854645481967793110403639924827020993090179964743939436\
289137496492311540642217066`60.*^-8*y^45 + 4.33462014718326054785835395783864\
58434394368524239208562950860332475648796415596534723783`60.*^-8*y^46 + 
    1.03246722341779147484354407699695887572452851583780332567731669666113848\
94008440335896828`60.*^-8*y^47 + 1.503046765300031439477466551111128769420433\
8233119198981190841673454224753020021933755393`60.*^-8*y^48 + 
    3.42705291869189188709411187886782822848110045989738457470450242357662793\
3754181466632544`60.*^-9*y^49 + 5.2611147497081747278345301405729996174021985\
09232290354259744701671024136097288257238148`60.*^-9*y^50 + 
    1.12747868074306109351189414116664815561164638961897660749582628544142560\
828834674794267`60.*^-9*y^51 + 1.83249521909659520227805285177841144384161211\
4183835663875097119617268639048137174838651`60.*^-9*y^52 + 
    3.84391963304579243003400592611204926382871367983625045398322096640224890\
176475238456939`60.*^-10*y^53 + 6.3054092652437002587053759756075024836556967\
3517635454201213242454735977573069993013254`60.*^-10*y^54 + 
    1.32826875069630954789425771480922175121558628539667260219177425267860850\
831451395635225`60.*^-10*y^55 + 2.1815738851142709612161885358088944722967536\
7655604317628234315725637904277800394438333`60.*^-10*y^56 + 
    4.45525550867886964530648513190523878679371817084855296730705198244709028\
85000900563632`60.*^-11*y^57 + 7.59870666913510485962186617531797132778027136\
44116469480080820542849991880298438351284`60.*^-11*y^58 + 
    1.50438051135120485814908382165599664746052276250284863069114266762688364\
77228259636393`60.*^-11*y^59 + 2.61620652480013680375490046192273204510164994\
80550931569308118768381698617590150113115`60.*^-11*y^60 + 
    5.26497964688463217155066307772477789948300424644047813479193599019334669\
8095239768696`60.*^-12*y^61 + 8.956990547179591136184623288316924658002965290\
280324867532870792969500362849088224164`60.*^-12*y^62 + 
    1.81121351867984987079867722466769599314563511696362639507774601314188179\
5532947209828`60.*^-12*y^63 + 3.102079707541922209014031860530633047321373225\
275304902235601147551715515080725977652`60.*^-12*y^64 + 
    6.05443747522999518853158685631618389262417890335695429593193713936450652\
834519852707`60.*^-13*y^65 + 1.0730393166874921854531818970842626483846305468\
50268632399708357271427859099884841155`60.*^-12*y^66 + 
    2.08753887104878958793202110668895377956952078896193121061766244064362118\
303646695089`60.*^-13*y^67 + 3.6594434926842607987589625831474622995246683039\
5326708522062510646534595653695888013`60.*^-13*y^68 + 
    7.33594230867142307958607899172872833129127769825928148572498420202263423\
09565601848`60.*^-14*y^69 + 1.25358250313127050798484729294574177010662665116\
335794770455082566761777221721600497`60.*^-13*y^70 + 
    2.47514288296681724999082535089697607929392438386956258370286075330000072\
74455615493`60.*^-14*y^71 + 4.34326359215365902599229472726212729945043922278\
57011117873998530349116411592452006`60.*^-14*y^72 + 
    8.30489685417811290754990921182705788751376394455066740933734645681980506\
9740432012`60.*^-15*y^73 + 1.487811731664327326010881486789293509959809972894\
9432956468785368211190560004941673`60.*^-14*y^74 + 
    2.91779397352229173347047593949392156392454614395492648448310810110043707\
4937766257`60.*^-15*y^75 + 5.046837064897229337341763354945470163425731983891\
501782784770880892706867057003675`60.*^-15*y^76 + 1.0111546673532660685725005\
09206213567325838446470796196108215983830853633757412306`60.*^-15*y^77 + 
    1.73679814237053361490611633661122189279597572892773350030999907719209808\
571385733`60.*^-15*y^78 + 3.3477705184186273815669505091132580644113845170193\
3248224235207153115401738489222`60.*^-16*y^79 + 5.996252421548872977387615760\
11931938940370528985311898630849485729590769676909081`60.*^-16*y^80 + 
    1.14388531499404269308985830647008301164705578831836589239034150567825147\
810177591`60.*^-16*y^81 + 2.0317698710826197556934591000290937111664257816640\
23625956114060440539113803761`60.*^-16*y^82 + 4.05430100085818041661775458756\
37242897229343189570087287428425311642630852792022`60.*^-17*y^83 + 
    6.89942641829333966699792259960859218489741979257801934451090894551698291\
65118755`60.*^-17*y^84 + 1.36611854873731521074208067705833077151137618837498\
49728748123068624018897019598`60.*^-17*y^85 + 2.38650138698465643916698583701\
38752048361484896060087177171987352840555057776352`60.*^-17*y^86 + 
    4.50118312466332146274480491328678945697915824065990596558825598254554103\
7842138`60.*^-18*y^87 + 8.162096929703729935545759294704373633306014779216950\
871133927473453757584452912`60.*^-18*y^88 + 1.5824236535990113848945737537787\
28688623699451990094864322830066289153015294372`60.*^-18*y^89 + 
    2.74328322718974334371887028900217435016822984554233324028675148621880498\
3960494`60.*^-18*y^90 + 5.545133208715963767057587832035240148430608654446829\
63625021371176038357343178`60.*^-19*y^91 + 9.39017784547143597235055705030837\
131931575636731841178307012215218971229702811`60.*^-19*y^92 + 
    1.80922276172180624843727348240918221472319563868311880875156371934620825\
579883`60.*^-19*y^93 + 3.2495046888274677212148685015276665898193526867627710\
0832409210611437631124494`60.*^-19*y^94 + 6.081596202570457426361800363166873\
2463082664988367701946805539251318777275764`60.*^-20*y^95 + 
    1.09556768041768118227028107471747855462239210236885993352038661753840753\
316155`60.*^-19*y^96 + 2.1888322375357294014813402093825144755970141890274701\
146213284572764999880589`60.*^-20*y^97 + 3.6817730584406030594523865211905411\
022953729783790280877206149951975868859495`60.*^-20*y^98 + 
    7.39900842031201085818190977319225748538783069923224360146566339688323832\
5914`60.*^-21*y^99 + 1.274844301970725214724749664922362418364984758080890747\
3083863086140112434426`60.*^-20*y^100 + 
    2.37032698623095589717127388692566195991059831927913392487733248870678175\
6817`60.*^-21*y^101 + 
    4.37167778461661670663607120358659459146953895473358042287097948240597589\
3342`60.*^-21*y^102 + 
    8.33434065183942460876025216955310677964329453570062229958120168973410271\
243`60.*^-22*y^103 + 
    1.45341002474292740479014374566444220005100875159942858465585592265579165\
5313`60.*^-21*y^104 + 
    2.99104616634598111587543528626498023767859030952830024899217622402735484\
758`60.*^-22*y^105 + 
    4.94142586637466728771648970262600727104386147939118289975998303880682532\
364`60.*^-22*y^106 + 
    9.59084715720682149720389998007732662380452662619431794180517018881075622\
7`60.*^-23*y^107 + 
    1.72327440214893425563455416651450555230783239569620377477859759195042681\
228`60.*^-22*y^108 + 
    3.12979353191207611783622307535010789547824951938390821547812291628093263\
71`60.*^-23*y^109 + 
    5.79283258855307278437589532415943976506001812356945403059348482198711526\
97`60.*^-23*y^110 + 
    1.15705757661510569395308413798039823742338836010017584263294765823866721\
02`60.*^-23*y^111 + 
    1.91724314187751437780829679080724614157907598550971907131052459263292320\
08`60.*^-23*y^112 + 
    3.96998673653495509341177618209804979535423903054822522331985965879537335\
6`60.*^-24*y^113 + 
    6.65892840379155230564273973117632022599481906629829941899922311281685942\
2`60.*^-24*y^114 + 
    1.21682469836428832826481148004415871424211990051322933780824496026953757\
5`60.*^-24*y^115 + 
    2.30553351768678092968491179531555978358965796497655739540847427329538999\
6`60.*^-24*y^116 + 
    4.25422220358540101961533603975092116129917124370073142660531390617336543`\
60.*^-25*y^117 + 
    7.5586272898765830940955218674748459617491589935321049151945891627805755`\
60.*^-25*y^118 + 
    1.5998970778457980053047590213947930236550304937163093819413926957463231`\
60.*^-25*y^119 + 
    2.5390584183096611310625906278964017348128115046565038062309750132764521`\
60.*^-25*y^120 + 
    5.0415307600903282445376529259499131114089567233637234544667496881934941`\
60.*^-26*y^121 + 
    8.9943513866126421396178422699425599029246082027958024751786757472582592`\
60.*^-26*y^122 + 
    1.5528264043718966471083576528369782746670105116010671567461529828327576`\
60.*^-26*y^123 + 
    3.0283200805912115850626344093744893925354926869455561852535318146694628`\
60.*^-26*y^124 + 
    5.992524006060892259959783337867094989135416065364430972985063635237398`6\
0.*^-27*y^125 + 
    9.775208804918005152379752278149611487924510665232948928935627422611756`6\
0.*^-27*y^126 + 2.13871396219907740334889323350568348503832064576583327478893\
34836306586665321470523482256`60.*^-27*y^127 + 
    3.406612299693684745510337867808069861487617231926687340217896760387534`6\
0.*^-27*y^128 + 6.11722210804550527049985351307105139861423514454885335974209\
9780646788868542348010581781`60.*^-28*y^129 + 1.20597970414466536453345810123\
66688598253015193690510671474086366002712422375351112573904`60.*^-27*y^130 + 
    2.08270028596510949455563712773552500268762299898942443069562096119551877\
4329946220590058`60.*^-28*y^131 + 3.88405920895046110970514340619939817198933\
814649738889210553673872945917818421544394576`60.*^-28*y^132 + 
    8.55005978557627061359172946216503868742419331248730844650751442187938299\
841096506949084`60.*^-29*y^133 + 1.272522484052019360082565057024165618483023\
605466973358709289050725736921762185156602021`60.*^-28*y^134 + 
    2.67150833049517524649358125645215354346935582389910252983336432786558245\
080288580159315`60.*^-29*y^135 + 4.634106071219834316302716178663849422347910\
3008992080994330460677524916774466397815769`60.*^-29*y^136 + 
    7.33424434863381853568883918337776310759151310769171511426065136134302317\
02216144491003`60.*^-30*y^137 + 1.5797209039826724654624573417017158320109337\
1335562149614617318646844121954717281408633`60.*^-29*y^138 + 
    3.01816413682378721139489695356974406248366822303111697990754065119040830\
66057845736101`60.*^-30*y^139 + 4.8875534184665971150735060117366339186569752\
509032947046189521581994158517248069714056`60.*^-30*y^140 + 
    1.17640043351889873633823509469134492643420871549311946654376325110880181\
58063055014113`60.*^-30*y^141 + 1.7009150435188610318045203221799650894154401\
929709172505805686055945745856570584373166`60.*^-30*y^142 + 
    3.03891639179584250941034704808664974705698405887572789697782744982092569\
6138776750894`60.*^-31*y^143 + 6.30176727524636254111939459433735304478044797\
9267770047845294821657315859832395614668`60.*^-31*y^144 + 
    9.48340941056325108986852033390571565376259302945094320230100251245313384\
467031348466`60.*^-32*y^145 + 1.989679026965781047434768938507288459665941559\
76055954483285023109495090087878483789`60.*^-31*y^146 + 
    4.58539437193137893319513484549444649728454306859061976393043651572061200\
099857096331`60.*^-32*y^147 + 6.178673982082276290681528837828708067782671221\
52907912159348761846616370801094401186`60.*^-32*y^148 + 
    1.46509627086257532476258969960152079062929594644627749364257124385408544\
828577595728`60.*^-32*y^149 + 2.354864549707256493870433228299892558716322575\
68121612269764226775447710500183762551`60.*^-32*y^150 + 
    3.20291075309213018395744562764685425423468345291699020743851675740132054\
24571359742`60.*^-33*y^151 + 8.3264438285731803050752268942185722198061087256\
049136720861918769609167603729225296`60.*^-33*y^152 + 
    1.44022250020249837116480783423841048802066971570810871631737865376792323\
31815631974`60.*^-33*y^153 + 2.4004626756660880556345469997493200351797351483\
859984182691510409265083271416245065`60.*^-33*y^154 + 
    6.73516737514208198597089749561420898130918450657284269183915387141293469\
888889941`60.*^-34*y^155 + 8.182372704946143213965119696232898254230923718901\
817062595413124145996278413225377`60.*^-34*y^156 + 
    1.52900599377884726678229572786389845940531508472595584298649394281751443\
5668694284`60.*^-34*y^157 + 3.31260018018403500480191133061234052303543462038\
3354524952107538409720729931317881`60.*^-34*y^158 + 
    3.66560874028567315833286282697192184165323126486110465802072056792736388\
105187534`60.*^-35*y^159 + 1.031995530688405050575739555871397813007540002270\
404826315020010780328420029341835`60.*^-34*y^160 + 
    2.45886540334721264971659826682748222108764419522287495515205173724158606\
339668011`60.*^-35*y^161 + 2.859000684369614097234887104758979269072602481033\
39461567498170448753462313464358`60.*^-35*y^162 + 8.6331117343669020265486702\
370234258185209194048937003943517001720715123148282823`60.*^-36*y^163 + 
    1.16987066070390111507280057011543987229410587880492635817063427469092260\
143844401`60.*^-35*y^164 + 1.207693723827619830954957654551540969548368266443\
7986163161422461896046240956757`60.*^-36*y^165 + 4.51282471398586029976608762\
96523690864838348424939176177165242505565555155553717`60.*^-36*y^166 + 
    6.00364554847551116250696651166774102025240363954219761102706928229848348\
7652565`60.*^-37*y^167 + 1.16553469600048265388512962661641412337071850667076\
24110804653829910883635038579`60.*^-36*y^168 + 4.0789117820899370123883951201\
92907368416664070200851306328848681064426412751737`60.*^-37*y^169 + 
    3.66287352820607590107280987455622007746768967354612125591980803652351107\
8461096`60.*^-37*y^170 + 8.27109638348223408403701451417619651453605728842817\
662274027077817154011323648`60.*^-38*y^171 + 1.760081843133338033141426653519\
866259266579332017207790088489367417625708823635`60.*^-37*y^172 + 
    7.59276499816779514091562504902280113220452668908496777232713677327349333\
14278`60.*^-39*y^173 + 
    5.57241913467451511269725493053705763197835943557273579675322218185374906\
4539`60.*^-38*y^174 + 1.28812987806850027914997167333545439028010679679565647\
956134095921840071472019`60.*^-38*y^175 + 1.215234370056277016923816119791153\
97904859700907336622196433979830962693331414`60.*^-38*y^176 + 
    5.67268979650714551001993654732537226775908416954726125365387689679509704\
03948`60.*^-39*y^177 + 5.5230193681324644281664939056319246071553534220006127\
786000070213049331317319`60.*^-39*y^178 + 
    3.18798272368184733720221596489534616674089945655092965073631952089643334\
7444`60.*^-40*y^179 + 2.56969540379653227520933472753254594774278667043840843\
17497677207314608669593`60.*^-39*y^180 + 
    1.48820852308900243611903315427978694392513687840890607028321623837117957\
7873`60.*^-40*y^181 + 
    5.72829636768713125522207552032153617180022851039439723332277610981539160\
4492`60.*^-40*y^182 + 
    2.62146347732971180726326275835035507145585226156853588616926372677377645\
6596`60.*^-40*y^183 + 
    1.37449513179696324058933430445928429657660849068303549653955402212780670\
3437`60.*^-40*y^184 + 
    5.30760267380395834289748326676100549276879756361832191711274493055435657\
562`60.*^-41*y^185 + 
    9.42304086613786373997117369228551706905517816231631287996523165570543226\
626`60.*^-41*y^186 - 
    6.16412219038176889553969394472737537898593810865693800068176522657586940\
78`60.*^-42*y^187 + 
    3.26676317159439956991483592644473550699770760588547289574337593284370391\
804`60.*^-41*y^188 + 
    6.11411172419949668897398186097760385287382945259416972206085112295959595\
32`60.*^-42*y^189 + 
    4.32535516643053688141554550159648551423365090366027963752910500522831142\
36`60.*^-42*y^190 + 
    4.20620050967633544827860258133624352320088172120229631627400535479393946\
42`60.*^-42*y^191 + 
    2.26753855225277264523823431307746586512820334469418714592210558701382407\
26`60.*^-42*y^192 - 
    4.8510837499949388418461671296529989646988394329624902548989313992534138`\
60.*^-45*y^193 + 
    1.56578732343655511409280904915871027847188959169981905056310268029804105\
26`60.*^-42*y^194 - 
    9.66162665686341374639911617902778317549899779698409620896591838546290088`\
60.*^-44*y^195 + 
    3.04180719669993026368261233252925630052857622653268309700944026761986182`\
60.*^-43*y^196 + 
    1.75635638578076987805415898246460711247503687409271768336001644161961560\
1`60.*^-43*y^197 + 
    2.37864714630721902035215505730610758186518603447092909387150022312642677`\
60.*^-44*y^198 + 
    4.30283329775884357943585437988357538248440223835894560583640509083132203`\
60.*^-44*y^199 + 
    4.96441120098841934434308966563986708139110481401286320325932990746518446`\
60.*^-44*y^200)}


==> anc/A_numexpan_CA2CF1_s5.m <==
{(95633.968913450399994911125745945881395301497427888976098191516986015828933\
56047969`60.11196579903187 + 42150.464920727496523299374179886648022556138611\
10280877498289540623624892274004322`59.75615598845618*I) + 
  (41899.03584382400912706074685497226542672716044324875894417501056396270859\
711367582`60.12501387364023 + 14790.46624981220843149720431509995478085807787\
339307818066636070356553076319964168`59.67279170905991*I)*y + 
  (50719.00993180173673605204876944721375508293124653664987142156890909770233\
720875934`60.14340535475793 + 9252.988643097422545656367975173201259111200940\
32126551481760381242298046610674513`59.4045166166383*I)*y^2 + 
  (51167.21265982212358486946609890249725013616863656952906999580006809187522\
420212435`60.147888118040925 + 5644.81177762627038605073865177881721768271851\
072365771325360646846925216811374803`59.19054582392059*I)*y^3 + 
  (51090.17300298971026846388741209638166926767917686560651075525358487630689\
93807405`60.150024019710244 + 2430.730558628616738558482853197013017762364151\
18078361356175615765145470953202776`58.82742346728637*I)*y^4 + 
  (50601.67214377866816956244974191981270668507785854962156999858952786026757\
718580128`60.150513924140725 - 112.519542344871720227381171938000537130652078\
74659415128810169965596373248858632`57.497577012777604*I)*y^5 + 
  (49947.51703947273309717267160532786489749559069679797850566270670797969883\
442380917`60.15012763601842 - 2110.517017485024658932767749021720008587473169\
79957955675156500311214151615416342`58.77600259060287*I)*y^6 + 
  (49243.32791318839144810580541558807600111291152499741927918825378594583773\
651388913`60.14928844785766 - 3706.179290848254737423501915416690435702769424\
95637098869309020088496627087347274`59.025867477557746*I)*y^7 + 
  (48539.88362825196458389626612623884496317413189272272282892109440689342829\
698706695`60.14821760617575 - 5005.976439566237239348115711768317735944147302\
28412602440578378804243404315008621`59.16160767666303*I)*y^8 + 
  (47858.88719409186109084687335126608453512628177526813331268311434238356051\
535808406`60.14703340429654 - 6084.397717611745286116230514928778282395296652\
79839489334289360057498070672376448`59.25128840278551*I)*y^9 + 
  (47208.89152996376512775881624641786627197431244562916247106030824184006739\
367194089`60.14580106121693 - 6993.583216055982777505940823148892057854008771\
75711598657472128509171454328160538`59.3164770048296*I)*y^10 + 
  (46592.39512245018768797408979791957350193429350978357168974439203280458387\
257710021`60.14455741825452 - 7770.668903100029570149454007770994070015762433\
56950840904907637080919578702361595`59.366700786646405*I)*y^11 + 
  (46009.10107438072657141106465977885236353171506317650602695904935611865526\
389661463`60.14332355576848 - 8442.678038255653779288591080521040323521790840\
15026611503341929205015555858556305`59.40696003542227*I)*y^12 + 
  (45457.46195781779161365609838513647031872466263696636536922657932129887295\
376708537`60.14211150352718 - 9029.699104661635807502163531646038325871178355\
63624462266426871215109278929082109`59.44017959819854*I)*y^13 + 
  (44935.42928518481556015178248312249510023783396202098990374416895795596929\
813175612`60.140927951758236 - 9546.96440592188811251279852053053149612842796\
773081252047135393730610554485622741`59.46820436011385*I)*y^14 + 
  (44440.82039994954905581089727945190675300517496747150639155947877863599224\
490259445`60.139776376151744 - 10006.2331729946855549485082818324963949795331\
5890833642060049550965965722661429129`59.49226492744549*I)*y^15 + 
  (43971.49578465069713969653270988700608748962344397988974622787946395576221\
938657317`60.138658291583226 - 10416.7307608899264504027114227565787462683673\
3249954623135361653856174159520856084`59.513218491440725*I)*y^16 + 
  (43525.44041254613353604334838089387172339803167571707183172086322370783879\
022252234`60.13757401055306 - 10785.79964295194300177393218773534239888627882\
929224732546730633347037071020714697`59.53168318490039*I)*y^17 + 
  (43100.79602728697665727239415819744412818517202185428615487043991936299170\
393269235`60.13652311148743 - 11119.35958460544076563232064798498412833993353\
657963480394395961172165323575387611`59.54811759521767*I)*y^18 + 
  (42695.86843501481285256443860269337314628091693835451880471233428008672639\
35110604`60.13550473257705 - 11422.238935794574717945878739002836454118037199\
6365334581260519824989212233723897`59.56287012173525*I)*y^19 + 
  (42309.12241175716218343905856220849679694861961028566513254947991368302137\
570662429`60.13451775832358 - 11698.41719311790452917235092369036441629850765\
035149345952381684089443993610788134`59.57621084643043*I)*y^20 + 
  (41939.17088951813438315736479818140142251387107486455856688158397032631972\
975501173`60.133560938824125 - 11951.2053637585748507135593722440847893712572\
3387215187816568237318799558622333521`59.58835280750249*I)*y^21 + 
  (41584.76194451910713147285660561561243433158959320751705675556143600904198\
383284965`60.13263296620328 - 12183.38199296122453213742666068779764773489868\
260585486099561874398227528971916934`59.599466607653525*I)*y^22 + 
  (41244.76542403358709689690589443277720617260550751478922160341016226540057\
207644465`60.1317325233808 - 12397.297093548924541691404025447734336248799847\
14771333216171798779657053107421053`59.609690694372844*I)*y^23 + 
  (40918.16013276545050307213176302057545173740810606075686304064476857863466\
57581903`60.13085831479283 - 12594.952502619537382325224346006765815583592301\
04857451601954310607939752550423816`59.61913875122592*I)*y^24 + 
  (40604.02200163633414762795189646521974225037442154885809211465681199049566\
339102071`60.13000908525272 - 12778.06469597023291098305938948172152510963297\
328860020722687357735937931504188639`59.627905113479244*I)*y^25 + 
  (40301.51339285631416047412939319849032629686078987061612873663458795984001\
918652405`60.129183630982524 - 12948.1143876241057869241852289835878803049905\
3308968712872969235193640152330730063`59.63606880345048*I)*y^26 + 
  (40009.87355310262047667792339869902925170880530507958813688749577033218640\
124753863`60.12838080547203 - 13106.38606122070112962723351720827075861659613\
728963338494019772037811081597095353`59.64369658300246*I)*y^27 + 
  (39728.41015520100231024864150949080071392885527905896787374356734713803797\
130013076`60.127599521932844 - 13253.9997499603483794865565896684433959995067\
6565781279816747084566830802060243868`59.65084529411489*I)*y^28 + 
  (39456.49183643557879940421794653464259487168816752363386899728500478167164\
788658364`60.126838753531835 - 13391.9367903951982987173987827065884041312725\
4498053802996377933637124858405431507`59.65756367577274*I)*y^29 + 
  (39193.54163077463257864773210484752124899053300107019061584987586590495789\
55480208`60.12609753220161 - 13521.060848761927395891555236204253019117355887\
93094799746814182611169871452926665`59.66389379021508*I)*y^30 + 
  (38939.03119284999083582231682422486847405642956690881934386098783023083071\
282239851`60.12537494656711 - 13642.13520724760256555118120121271309487456875\
778940487496397849356163472499526133`59.66987215405113*I)*y^31 + 
  (38692.47571778234045027850141436194216476836268012543130777834717537902101\
85676516`60.12467013935256 - 13755.837067937970282786468863617998146922502029\
80389786066327804128745134486025925`59.675530643783745*I)*y^32 + 
  (38453.42946971131982681954646053721290528856907853668217039842087975543654\
894538551`60.12398230451403 - 13862.76946106777985241602538714337224396676464\
422228823207027879201223282528836933`59.68089722703659*I)*y^33 + 
  (38221.48184140659828248854772140424923486405170459215059455100966245257222\
27196762`60.12331068426223 - 13963.471215447250270046537147887452030064654037\
48588998987003148927463733365754606`59.68599655777954*I)*y^34 + 
  (37996.25387666730444584069468602755764771843807592912669355794164792330199\
116787403`60.122654566083746 - 14058.4253512101100220946466177315863759521889\
2653915121620361296695592048751896013`59.69085046445739*I)*y^35 + 
  (37777.39519589707775825020421881680232343197927764537005228580220230804472\
853448432`60.12201327983118 - 14148.06618021761827215357799388249279734273996\
052753037414594340476377146270755233`59.69547835306433*I)*y^36 + 
  (37564.58127307308681213549652591705214702728218887628444914861027887826075\
950058421`60.12138619492592 - 14232.78534172960740568206767982032783612414417\
61681869498672315974202376385790416`59.6998975421342*I)*y^37 + 
  (37357.51101926005466965406250460225857726784213977989960341542264562316800\
407111804`60.12077271769948 - 14312.93695608048277473735794610801132676405361\
983029364612285003615513589216026762`59.704123542826736*I)*y^38 + 
  (37155.90463388372861372540474167187819920166130892156787771935367868376853\
632880582`60.12017228888665 - 14388.84204396715576169900974424246389667386209\
37036449797986391542793726172666534`59.70817029443228*I)*y^39 + 
  (36959.50169023985527841409698373527130438206473606828938805685377654825949\
50099431`60.1195843812758 - 14460.7923312674586930401884137953372098789380318\
8906545909701755118371990002024606`59.7120503634417*I)*y^40 + 
  (36768.05942625768229697179401283917808497544513370041625595250516763421372\
615833298`60.11900849751558 - 14529.05353734627194895420024279925682861065436\
625615650007610074017330174646535426`59.71577511265784*I)*y^41 + 
  (36581.35121544732688488180522225458951431041092194019623771505335344841940\
507057308`60.118444168074184 - 14593.8682272827582418232365863493569989101939\
4148490514773721017488024609991054817`59.71935484553277*I)*y^42 + 
  (36399.16519632027556403307854900283359474693374588625635469482855929102158\
371342458`60.11789094934459 - 14655.45829438904307721270032823102041894595012\
595030894588016197486953732398405798`59.72279892990677*I)*y^43 + 
  (36221.30304145706675563434057407502754428920266773896187926167801749814385\
277567089`60.11734842188821 - 14714.02712804348509973995348088635185938062546\
776984708777434650409506107186659499`59.7261159045338*I)*y^44 + 
  (36047.57884987291009644731471021616243146097674508084368212043235585873605\
302607249`60.1168161888086 - 14769.761512658399147314432523954149841813214733\
78884884513133179734600407011834453`59.729313571152595*I)*y^45 + 
  (35877.81814845933307022726900036866620481304375687375202794073069846842931\
770036738`60.11629387424648 - 14822.83329610078754204205289242315312363927093\
332468428287510970504250526375786428`59.73239907436434*I)*y^46 + 
  (35711.85699010875880651126432376240148305645419759869624281583611662564084\
313112209`60.11578112198762 - 14873.40085974173746029463553588557418165442075\
814711377892155294210512346293616922`59.73537897118003*I)*y^47 + 
  (35549.54113770289452033138694301478555858623473571163914766934348620157321\
63357985`60.11527759417539 - 14921.610417257017101486740456883743170729142547\
88482098454411111943644508943937018`59.73825929177949*I)*y^48 + 
  (35390.72532450229416066713889293653680606120051911406870514549961950793577\
952371938`60.11478297011966 - 14967.59716512683469219529049286236581130729857\
870386093596658867077132422104366528`59.74104559276445*I)*y^49 + 
  (35235.27258264527202785439198842375573150041442826927845209292473893681840\
58272799`60.11429694519509 - 15011.486304319762165933000298875990876432666750\
19263931326276014765524417081581068`59.74374300397733*I)*y^50 + 
  (35083.05363247654382025772886066086437802431791931041354068822652229961596\
105883345`60.113819229821274 - 15053.3939497618385476866431064578498064159819\
9906047732625028394069128808578785029`59.746356269784314*I)*y^51 + 
  (34933.94632630253965383187813161175703739797680390278044074647134637674171\
956612013`60.11334954851856 - 15093.42794178097709348625813849636459215337350\
017232447982392666678087234297176547`59.74888978557984*I)*y^52 + 
  (34787.83514093078243725520828300421372117232109485431915594358057803848148\
848032257`60.11288763903337 - 15131.68857169408706998447397791015680049506918\
362139523531247408040722010200967267`59.75134763015259*I)*y^53 + 
  (34644.61071401162329527469720983167707601031017739887106689830560387737026\
037986263`60.11243325152736 - 15168.26923200137451286571808331191456941486829\
314772782716109526077010871614138673`59.753733594455944*I)*y^54 + 
  (34504.16941977605004200657305247494858116119185711806366705484494012705309\
917026395`60.11198614782535 - 15203.25700021375641140815372137215204208262295\
170460180964148209568906509266513432`59.75605120724581*I)*y^55 + 
  (34366.41298026520415591384027299986533392629219428351201779236367327425178\
830018526`60.11154610071736 - 15236.73316412024210010015447128664063694055612\
542884326964082227518558891889800574`59.75830375798083*I)*y^56 + 
  (34231.24810858584438990469809542433325306680062870303995820763372120378625\
112902943`60.11111289331034 - 15268.77369526582658148964183044746356270884351\
316233718370908563956306850656409659`59.760494317323854*I)*y^57 + 
  (34098.58618110996392096021489098742738716589207975117531306196033334892930\
966006327`60.11068631842548 - 15299.44967652687259751327537697589002205253347\
482549599007700938485705511093575832`59.762625755536014*I)*y^58 + 
  (33968.34293587351303534367000804181793980222305513086731522897847550544946\
727484214`60.11026617803778 - 15328.82768891545295019372859764418090979632966\
553995942558020761141913776207617599`59.764700759014815*I)*y^59 + 
  (33840.43819472503427223031297085888555647965268130786827386794556096373192\
077482955`60.10985228275438 - 15356.97016209632938841834382587741716315087431\
418450163748669324580690203585351202`59.76672184519336*I)*y^60 + 
  (33714.79560703540340290609548387128450952862561511788647254327237802337665\
469562597`60.10944445132843 - 15383.93569254331713498114604631993848940057979\
015689042923594720184977721489291643`59.76869137598938*I)*y^61 + 
  (33591.34241300943624784353356033386849344038949865083087461570111482994015\
409379226`60.109042510206045 - 15409.7793327817414166910191070500931422966893\
3028360434272883089963326149745176838`59.770611569967976*I)*y^62 + 
  (33470.00922484286054533089571354704167312183882940380519969998335401923065\
86025466`60.10864629310361 - 15434.552854748887254209318590382620740642614732\
08602136034129480459293612442265679`59.77248451336088*I)*y^63 + 
  (33350.72982414749846927098934726486969921321467526540045257699642261930815\
95285845`60.10825564061309 - 15458.304989945045513040891037116653244481328017\
43491091232155789689907033438336414`59.77431217006728*I)*y^64 + 
  (33233.44097422641865803645114246666447401254237665740205498503423840826842\
369620637`60.10787039983316 - 15481.08164873581274501733439923429493853771291\
682448726916884626203107617067593375`59.77609639074546*I)*y^65 + 
  (33118.08224592185158831205520817435872646197821053252546803538869180980490\
477185422`60.10749042402453 - 15502.92612089485710593393313870208613806883191\
800610373022081906113023068064804776`59.777838921091615*I)*y^66 + 
  (33004.59585588402789219303651239555945274397994953148502920193829482870820\
239922784`60.107115572287086 - 15523.8792592396427670783676687384305940361192\
693317989102167832451718847523808327`59.77954140938999*I)*y^67 + 
  (32892.92651622070913974564024414536862581567445227337603994435471735781316\
123925609`60.106745709257794 - 15543.9796480057309555019738772125284443568037\
1379875452946862756999110078762572065`59.78120541340935*I)*y^68 + 
  (32783.02129458669471881742829288026334020119995101991634074947530887168732\
143803493`60.10638070482749 - 15563.26375742411280883302440897887316907005862\
469908758176763981630236112126275762`59.78283240671136*I)*y^69 + 
  (32674.82948386144937160867074308736509647393282846079734177602539262358078\
75613855`60.10602043387528 - 15581.766085807066112135313530255272052394801456\
86373063023630192763432117456840936`59.78442378442934*I)*y^70 + 
  (32568.30248064245947246762941644407606312854092512388291127958659756940749\
212875467`60.105664776019296 - 15599.5192903082747978996156573283582632072223\
3170504951609756828588681173620765224`59.78598086856919*I)*y^71 + 
  (32463.39367185308716497413661876854406426655178536329450327790822624352524\
081347954`60.10531361538264 - 15616.55430739985498418445485261619657097446057\
47424325301486431874830364286825194`59.78750491287845*I)*y^72 + 
  (32360.05832882750620740306013503717273307115688030342718329848832127302300\
368585271`60.104966840373365 - 15632.9004640003112718967478722421526235558460\
2206459250610718882422429281630575148`59.78899710732453*I)*y^73 + 
  (32258.25350829260817194233108070197989003476283863540054580139923760109496\
234087877`60.1046243434776 - 15648.585580091430307044504167129893245263014692\
06927446094797122139774922110848371`59.79045858221864*I)*y^74 + 
  (32157.93795971829521046497637726933669940009462313716711340593595410491840\
027946189`60.10428602106487 - 15663.63606357709693642040442894732217160132262\
856500414511956350377019744043361527`59.791890412018034*I)*y^75 + 
  (32059.07203855396881841790860703090660663768182840421257837865098428919772\
495579316`60.103951773204784 - 15678.0769980616067505512427110382381475618549\
4605799583177678709609577553016894742`59.79329361883594*I)*y^76 + 
  (31961.61762491084781922939279471020325049871848591782754043456485510893388\
68247774`60.10362150349423 - 15691.932224158052431459546234413103223564489719\
27877664129403750239269287412746939`59.794669175685286*I)*y^77 + 
  (31865.53804728750030865947542757832119936361952155079663380724166078179548\
859287539`60.10329511889454 - 15705.22441487774691772124902704705067413661191\
089007577988805659239685328516308873`59.79601800947971*I)*y^78 + 
  (31770.79801097009169842005860372826147870226762315293239104864513997307561\
821175014`60.10297252957779 - 15717.97514559851892321167655615197324465492121\
583307542458218495028431151260405201`59.79734100381328*I)*y^79 + 
  (31677.36353076972099671025362631088285188608440558519144765124066547947578\
020051362`60.10265364878169 - 15730.20495906229895568605952606053251654922193\
663421044343247080878902148721497086`59.79863900153767*I)*y^80 + 
  (31585.20186778718185558658695117227777275792006076990416159086726562415650\
717975066`60.10233839267255 - 15741.93342581003117494547881553686593464103607\
158302301321744336724815458608103184`59.79991280715415*I)*y^81 + 
  (31494.28146992084621336609183042369901780622198706218796696625673205682170\
1308663`60.10202668021574 - 15753.1792004240097672298385894178574051596144181\
41649276149003581400729613960725`59.801163189036004*I)*y^82 + 
  (31404.57191585639467237090145416211372535383781664272096072160718519180650\
56971036`60.1017184330532 - 15763.9600739137344918058680400212074448521509201\
3644895291513747532265522391547974`59.802390881495256*I)*y^83 + 
  (31316.04386229804701196681624922804406150985933781316978532271224371364331\
429736949`60.101413575387454 - 15774.2930225508598049552987310655830429927308\
9641473581875070991730071493211832105`59.80359658670649*I)*y^84 + 
  (31228.66899421998987632727283345937393655118408093033855410564457758379724\
201227151`60.10111203387184 - 15784.19425343138245219520715418206523880047996\
541323036154262024515725427384354065`59.80478097649937*I)*y^85 + 
  (31142.41997793404482003014858610624057336345490410400993574776545476894895\
941446661`60.10081373750657 - 15793.67924701852894023346993827260308439464035\
457190942430484664380706239933708222`59.805944694030245*I)*y^86 + 
  (31057.27041678543613962445032979129333025235896997725839588604123727479347\
992998719`60.10051861754011 - 15802.76279689756406279937252937175498535834676\
608138019644095366111825766905926275`59.80708835534239*I)*y^87 + 
  (30973.19480930295376042726054599315981521179423466075812187204371850110171\
224245306`60.10022660737572 - 15811.45904695367826667130974073338111632185347\
527083475987352766553326306423335731`59.808212550823555*I)*y^88 + 
  (30890.16850964299539471585463049267271437717214475448641953406449852988973\
997985445`60.099937642482686 - 15819.7815261659903834512204260175497368820243\
5189272738005312213446840417363590404`59.80931784656882*I)*y^89 + 
  (30808.16769017903361626310105604212514070447402201169405529584901152085743\
762733973`60.09965166031223 - 15827.74318119431599556632375927462446705442881\
962468356665715791268075625845429183`59.810404785655656*I)*y^90 + 
  (30727.16930609909427048260099266544208043436970445019630070067705809831328\
578638075`60.0993686002174 - 15835.356406920517418392831868363305388451765987\
13794404405223320304717559338413401`59.8114738893382*I)*y^91 + 
  (30647.15106188394853189941907307576851436001985431742335921253125234973235\
776114642`60.099088403377095 - 15842.6330750928069911790225627587519292662972\
5376118762957304571029966650594540536`59.81252565816642*I)*y^92 + 
  (30568.09137954799786064340024273168634856764296854933509526828285454095806\
234571745`60.09881101272378 - 15849.58456120917754380145884849489886851332803\
24919575610602785957865454849577237`59.81356057303581*I)*y^93 + 
  (30489.96936853334628032841834616785425993711914725169182028446120761688985\
980701727`60.09853637287473 - 15856.22176976505517929688761322818764019705463\
110895847715165759932014363453981612`59.81457909617267*I)*y^94 + 
  (30412.76479715537720344710371277898825606502238168930234595164661676594084\
552109537`60.09826443006665 - 15862.55515798019671705689920417824866969330414\
578019062420311876095905769780299752`59.815581672059594*I)*y^95 + 
  (30336.45806550534493983345277444443449975206686568961438070182897356742539\
762324967`60.097995132093224 - 15868.5947581106865981558625849114396780911543\
2834842126095225864719143247800081443`59.81656872830532*I)*y^96 + 
  (30261.03017972211033230875767242568816034325309635411019919664913675809433\
005489186`60.09772842824594 - 15874.35019844353607768867528722938311162271100\
294036706446797641997518874026268254`59.81754067646299*I)*y^97 + 
  (30186.46272755124644900433301845784888865110020009824962063037638767341282\
745282267`60.09746426925741 - 15879.83072306377113060651369531340280970704641\
349765570625270354367306745128575121`59.81849791280036*I)*y^98 + 
  (30112.73785511535977255753902623703792726325215024031920279096823031851604\
376099213`60.097202607247475 - 15885.0452104769432505356577503496995209418675\
1347082033494285935072772367697297354`59.81944081902512*I)*y^99 + 
  (30039.83824482465630123204139715470248640687472670928523517127293718956394\
211668901`60.09694339567179 - 15890.00219116364536862825469109816348132070139\
950420279494723714003180373627454816`59.82036976296867*I)*y^100, 
 (-11169.05966708892202640299579577399424459375455930502935732699085829445631\
749678973`59.620129264747625 + 36195.2498742035839178996985239098288205203536\
017251613695220411494844297431927514`60.13076423285589*I) + 
  (82301.85271566682153399413001070082734005628490593666660287204115052905759\
911344569`60.133352415047774 + 23602.6944740027562408401441199196728840633761\
1346126076779166428829759907059571022`59.59090438790563*I)*y + 
  (53574.84459789714732171056731348347347929511632991050063443256822067589270\
754798349`60.1395641172882 + 12184.472540887069664576917348806660750078790926\
44010292677328768572277912411283403`59.496409930869135*I)*y^2 + 
  (53155.50249294549493200889955878627162958732659891066150205782900868755770\
533574653`60.14697034689175 + 6819.186115742696551332031980977617909348790766\
91543308152080197284981676770718418`59.25515466267236*I)*y^3 + 
  (52764.28991638476982083228867171907905827774884341676260011185063544719750\
427578906`60.14971213866345 + 3211.324399316445964050888228094078704212141916\
9784256301214716113708183648602712`58.934056219771875*I)*y^4 + 
  (52170.68276405655066978385245810615821290401819364874360998862950557722670\
223024494`60.150504029130666 + 370.793790329841778583331010380675832713886699\
8407404734865211434225390624575181`58.002209961125935*I)*y^5 + 
  (51412.67935654103550497785586051939993079198872355012778708631412188201867\
60286403`60.15022615769357 - 1875.7125667512672272425484697981847060596185809\
6680001413672370994518991116829864`58.71232220818265*I)*y^6 + 
  (50592.43989257599139667284273926082244181856028741860396886930255629079994\
097413682`60.1493822007985 - 3658.9052463810676085774019921745918770989608685\
3614724600711887480555098697014591`59.00864773924672*I)*y^7 + 
  (49773.54587337609385186621377838710564215524890838374208337134756136307537\
045570914`60.14825304752023 - 5093.249021209390261313996800955130578249275865\
44598957898932615568995941069020586`59.158249376881436*I)*y^8 + 
  (48985.77995782220573200260982587221091882992468805213922995049048175694559\
71010769`60.14698992786688 - 6266.7397514049756211829744468145360708466880241\
0591201602588670598199227042332351`59.253961559990664*I)*y^9 + 
  (48240.43161947123985781465605739794741208369882379677596421615996903778680\
202983937`60.145674026236875 - 7243.11326867021789611697535765384562976017230\
314061316373459222516530308967706058`59.32218811814646*I)*y^10 + 
  (47540.00297515956910347177806550896246197007047000148255865585662110252755\
566054562`60.14434934737742 - 8067.920615772759148907127172433869660942878888\
59454272399239534464820491462778505`59.37405175913151*I)*y^11 + 
  (46883.13898022328270486251993852738928861953601517748156927030495146700044\
357921122`60.1430398893088 - 8773.9781928306419272342717642076456442018983866\
7032071206619089498372359827898313`59.41521975854129*I)*y^12 + 
  (46266.95698051927937647831925463030775507672306981009047950972127792340041\
748375178`60.14175861111644 - 9385.321429563248317590516344547914413925176466\
92766494399934820781586289122837374`59.44893682559616*I)*y^13 + 
  (45688.11378626332987120932167318043422217783810411640801464158778436443211\
570474781`60.140512224300956 - 9919.89041067686910562524641439221930616481290\
793431985523532091412875331379211966`59.47721586987389*I)*y^14 + 
  (45143.28027742903959827157581106195780814942854995667997306109005632750748\
499572699`60.13930383227788 - 10391.32763886120633547847475656693063076283507\
028823262523765659323437705626824645`59.50138175730459*I)*y^15 + 
  (44629.33980145579394090436677028989630778033112044416683663381362433085467\
05614659`60.13813442944401 - 10810.189101984867573629909852626179819085071669\
60464914471861156677620351083910417`59.52234725814922*I)*y^16 + 
  (44143.45806984879039066255972913517313444071222726369389664691009266614576\
730966576`60.1370037757089 - 11184.772353289163649388859846788068023472413478\
76525535074494563021085510166346952`59.54076457339568*I)*y^17 + 
  (43683.09404679520339817237924867235272351463205626692429148692585665394070\
037401778`60.13591091796078 - 11521.69292746465393170560295384528618940434492\
39339362055050364498681337743383143`59.55711382272736*I)*y^18 + 
  (43245.98488668460594204324719273609407046405645801847252145454680036919004\
466125111`60.134854506153566 - 11826.2929845554907704896320910248990978839838\
5401771384127323169765788808982100893`59.57175734795503*I)*y^19 + 
  (42830.12073551608019499201231903350091211208356586406917141275325118568158\
959602678`60.13383298694868 - 12102.93616033795980843246291287274870387355104\
029259723404459157486690995786891605`59.58497443081073*I)*y^20 + 
  (42433.71690489072499001211072800105358756804114861911357612971588092401757\
013701705`60.13284472283609 - 12355.22384773502147709378869594748485690399767\
278741882701113955467755312533231164`59.59698426637032*I)*y^21 + 
  (42055.18686755448038756347140884098027016066029392011024938880021649017026\
568225106`60.131888065135435 - 12586.1562828236936982122633111100517417514885\
7113621166959105666211453633003702654`59.60796161817777*I)*y^22 + 
  (41693.11752591495489045263807085412704334369622867852730996330053013901226\
895380244`60.13096139808151 - 12798.25421556425725030980378381756361237222259\
085418206928153656104410063012116804`59.618047760613095*I)*y^23 + 
  (41346.24722784376936899523362488894426379814466752449298433029863506887420\
995456482`60.13006316461384 - 12993.65200053306627791402168302947958691287866\
573378599364986540430205570942162572`59.627358298659345*I)*y^24 + 
  (41013.44653873224456342662597287881914607514062911438347606840601983813960\
388043936`60.12919188053125 - 13174.16966845377433801173282185289882799984344\
83731625351183642324344496660644496`59.63598886641624*I)*y^25 + 
  (40693.70157156781664704283470186244805635234493486094217345901111299555043\
684189162`60.12834614124597 - 13341.36933495898400020868687447670058962694157\
198005969284976837883333969850765471`59.644019352495356*I)*y^26 + 
  (40386.09959913355674058151043817086750374365073550543542723313932194027727\
458802008`60.12752462385743 - 13496.59979545229859634007358656412951133089986\
682831697238658108038630558749387308`59.65151708213784*I)*y^27 + 
  (40089.81665833908077576780915479522803149716262308208327062810286699677773\
567104602`60.12672608630809 - 13641.03210841131231417119467135596222295371281\
970207981170927229975124391252071723`59.6585392473732*I)*y^28 + 
  (39804.10687217983100563967744546504577878241851366655850066855424916557280\
470002097`60.12594936476868 - 13775.68823271659603991087117510176125930012592\
665332430881190583342234943757365594`59.6651347865366*I)*y^29 + 
  (39528.29324246437403013713369803120341247481630615675068451162170107517775\
375265922`60.125193370001554 - 13901.4642590495222128291936344954768844127235\
1286666685670602266810468043275321093`59.671345854732536*I)*y^30 + 
  (39261.75969747473573641971727223383201016756106370934831568089449460778995\
151544802`60.12445708319017 - 14019.14939587866935199295022090838637876417058\
578926634126428772723867198433708303`59.677208986425704*I)*y^31 + 
  (39003.94420890403267849423699095758196929288738930802808581344023279692309\
329766132`60.12373955155031 - 14129.44159330420370978665029800987803818292512\
185351664666032379677237878970163313`59.682756023523524*I)*y^32 + 
  (38754.33281989278191816837572738458432275627393738402355558351640049548859\
188660469`60.12303988392498 - 14232.96048329529884704334360306803741339074305\
277155761253689627028876841957563508`59.688014862859355*I)*y^33 + 
  (38512.45445012420828231192125068975274459969346107835133223655342342248761\
529423618`60.122357246488946 - 14330.2581621342588310602293008176807038231273\
1679866264710150251325542672429943618`59.69301006317691*I)*y^34 + 
  (38277.87636470903150158138774908040993087994258610776772935540434857291901\
619116741`60.12169085863816 - 14421.82822587278572015048744375107295840411169\
179479706143858997676459775945981101`59.697763341784*I)*y^35 + 
  (38050.20021124035622393263819487846804113422944704442625578980330609869648\
374173026`60.121039989106585 - 14508.1133822224699220058415997723122410383577\
9240326445979590161428382880160263505`59.70229398381059*I)*y^36 + 
  (37829.05854428672603985317180634880902952923807235598585277003284066259213\
076804695`60.1204039523299 - 14589.511895348506721726258674929176855914075981\
85618434125425171985279859175750644`59.70661918167618*I)*y^37 + 
  (37614.11176909519136711053949701116448754736949640438818756129465074287162\
34786108`60.11978210506218 - 14666.383068329311939926474988708123200411477498\
09758692931402200053543040464877183`59.71075431840444*I)*y^38 + 
  (37405.04544675550450482685315785393265499153237092117931395890443154518498\
49159255`60.119173843241505 - 14739.05192781429384133374785040523976342789033\
520163102375596237271683132344976331`59.7147132054379*I)*y^39 + 
  (37201.56791185286039330352917227806366667132030936658470205355384760946736\
155189998`60.118578599095606 - 14807.8132438892694367369152776931115051545635\
2838546389229663268329565530280753797`59.71850828334088*I)*y^40 + 
  (37003.40816098880472476823098259267956493830787919889146794632314996725741\
149237796`60.117995838474734 - 14872.9349932940149047962298393784647789360928\
975444446701609881467381389985719431`59.722150792044076*I)*y^41 + 
  (36810.31397671520003389516206068541168987824559124330862140563518867700560\
256481515`60.117425058397686 - 14934.6613543988340614879904471498651873725596\
9130673798089690570499914999509685143`59.72565091594512*I)*y^42 + 
  (36622.05025660375707475460526935765536506965438985843856645413451006525269\
611129779`60.11686578479575 - 14993.21530658538396833886501670259151503399842\
207437431796779513151704466941807061`59.72901790813807*I)*y^43 + 
  (36438.39752152978510878398591885577062778630861893916077592097301691530398\
089018416`60.116317570439875 - 15048.8008940185908575707998556170045048732336\
7412181809622241770219806493045231691`59.7322601972283*I)*y^44 + 
  (36259.15058092143137684593188200945788540156167208781334416855026355603569\
63972677`60.1157799930362 - 15101.6052035752005053749049893532804335300080604\
9281227081159468021645938269301592`59.735385479545364*I)*y^45 + 
  (36084.11733582896741387295882838828419435804361611628412528927059833506105\
580555694`60.1152526534764 - 15151.800098398506472747057792329384525839779356\
46586441756263205030989936849724113`59.73840079905533*I)*y^46 + 
  (35913.11770329707008205144608546691699923658535816080364879210898361027604\
939781341`60.114735174229644 - 15199.5437417823101064043581505809256087090245\
8947709875921741636666033773806050279`59.74131261686532*I)*y^47 + 
  (35745.98264775460795389560669075652911180014601995894173578876908536673458\
841150891`60.114227197864146 - 15244.9819405422915672184937843442967945303787\
704106655842431731382624544036449175`59.74412687188497*I)*y^48 + 
  (35582.55330703575478312839478204221645472217394496790485061843775784500475\
751679284`60.11372838568691 - 15288.24933246879518456523699534743319147053601\
961019244046587802250530015503955546`59.746849033944045*I)*y^49 + 
  (35422.68020226678123869466973493370546349250301647014799409156686626521929\
240464292`60.113238416491804 - 15329.4704386820051106223530696809381121374582\
5491567840197930319383555565544363979`59.74948415045052*I)*y^50 + 
  (35266.22252223896122713434415579333925281013951229380600111313523981969942\
746418664`60.11275698540606 - 15368.76059857868395308110838022500418168608160\
506115380990972861243661853466650427`59.752036887497106*I)*y^51 + 
  (35113.04747407649748309757891227973352773954512619505011413051461715613916\
945795015`60.11228380282697 - 15406.22680244988451037318228194409288315720440\
023143053792405784427423147913582701`59.754511566180355*I)*y^52 + 
  (34963.02969302987087863224132653673257601828034053489702408701503376919612\
165341118`60.11181859344081 - 15441.96843466611808676423522496887036692092666\
449866153145042383829927872959331795`59.75691219477767*I)*y^53 + 
  (34816.05070510510743290673918633483513819463166688209698426551706245924349\
480774828`60.11136109531674 - 15476.07793849396790133627022267977707064292594\
555691391540377046425824220479122928`59.75924249732891*I)*y^54 + 
  (34671.99843699949620750267295291818447004477688962379603959797350765509337\
818833685`60.110911059069494 - 15508.6414120644829758230633843481659875278526\
6285753373069629918376302905578585708`59.76150593908825*I)*y^55 + 
  (34530.76676847217118028562532443845271289732273465004338346933751298816863\
385470577`60.11046824708479 - 15539.73914370901596495873165235337622318405962\
620369235058963808428150523238672175`59.76370574924316*I)*y^56 + 
  (34392.25512284871043261245578979621836155037048909706680078166342831419281\
507742861`60.11003243280196 - 15569.44609377194633881222249311102114201260006\
278030687897978640643795993860945146`59.765844941240786*I)*y^57 + 
  (34256.36809185514463616542182064513239809596428424755375852984748877155665\
432241195`60.10960340004944 - 15597.83232906888002407350784998201020948470824\
667219239815085614307319016081306557`59.767926331014*I)*y^58 + 
  (34123.01509140916257782038285935878700429440796469338052136073026280552967\
349739345`60.109180942428154 - 15624.9634153563397141584142967173700479946763\
651412800702480254887776758136078771`59.769952553358834*I)*y^59 + 
  (33992.11004537386433731286170525189406464703910346123440306970514753784920\
259723477`60.108764862739164 - 15650.9007724923754852571221094631914350831150\
8207187094195705434395787401407969236`59.77192607668085*I)*y^60 + 
  (33863.57109460977653844243713898399729525033678733921535617654032872514499\
818497371`60.10835497245186 - 15675.70199637854810699450340318955226184107581\
705357783726711568339135270518350043`59.77384921629923*I)*y^61 + 
  (33737.32032895049129381426448237060403513522184132537798389302110117952204\
648303432`60.107951091209266 - 15699.4211512671455574874786423270682743706167\
4091729022908729544654207982324730146`59.77572414647229*I)*y^62 + 
  (33613.28353998173816125908952338117043109162003043580733581623030170205330\
419772164`60.1075530463676 - 15722.109035580642147111089266296434256675259081\
73897620285604857252597732424793641`59.77755291128703*I)*y^63 + 
  (33491.38999272765251087035605219259028598832558870485899745636104009225690\
579478223`60.107160672567396 - 15743.8134240127622929474358748712267887041889\
7131964614589512129199543946746056723`59.77933743453789*I)*y^64 + 
  (33371.57221454548683956928435796538090221852024683479064541987053412173426\
553400632`60.1067738113334 - 15764.579288353259643418054380591349229579848612\
04719924744957494942526529839888109`59.78107952870318*I)*y^65 + 
  (33253.76579970446977477472884568521053691455363643806736082556144800560072\
103112362`60.10639231070136 - 15784.44899919428283947220401010418872363411881\
882971102979303681379767981522556687`59.78278090311554*I)*y^66 + 
  (33137.90922827890899202070007479925539677039214188911631030011216061320033\
364449225`60.10601602486937 - 15803.46251042876336503303824845211346579255810\
640971432427916263133160418459086022`59.78444317141029*I)*y^67 + 
  (33023.94369812250373078575371707648290008955947140159613265452778965710190\
422192437`60.105644813871955 - 15821.6575282353943551292263801381939636032068\
5102090349849407027840944724727814115`59.78606785832612*I)*y^68 + 
  (32911.81296881237343774244540678565989940854724883236068979442053226835533\
854429938`60.105278543275155 - 15839.0696660560468920551758632489489881819972\
5138001793364234330185345406457323564`59.787656405923514*I)*y^69 + 
  (32801.46321655941565587244514643111931530791171558975592142365425374403013\
059354013`60.1049170838911 - 15855.732586906141658348576380834654886179112172\
47577477383603855476078668953898306`59.789210179279074*I)*y^70 + 
  (32692.84289917791786500669329958576588756422600632074302257652266583976036\
340071571`60.104560311510554 - 15871.6781342133718652403808048397327555835233\
8071723436198083463954467790244043854`59.790730471707136*I)*y^71 + 
  (32585.90263029328575986289350817037688627548827967787471606845507914314345\
220214139`60.10420810665205 - 15886.93645225254344402262530540809258853286744\
808765145417858462331125439810566827`59.79221850955432*I)*y^72 + 
  (32480.59506204354885948639163631864722861124446688847144018753957056368616\
562809883`60.10386035432658 - 15901.53609713184267093869733745140044837257247\
893739605735759788724399378454681224`59.79367545660781*I)*y^73 + 
  (32376.87477559903754200296375968593417522390852090699736112030273748351486\
546505201`60.10351694381654 - 15915.50413918657601320003287317002416434783597\
522915640240926975533012252839946658`59.79510241815364*I)*y^74 + 
  (32274.69817888622995772997260379889628660426929813761585352387632138235880\
787642422`60.10317776846803 - 15928.86625754865058061664152628221599692305896\
039348188719786594396220692414262425`59.79650044471721*I)*y^75 + 
  (32174.02341095706045913628558600583534085544743926478935872314463444586892\
461131527`60.102842725495535 - 15941.6468275823135857139639767585472751566204\
5459365139247556589895945871000802867`59.7978705355153*I)*y^76 + 
  (32074.81025249467842825694372450809765800702386752643598537275367722228147\
39777866`60.10251171579806 - 15953.869001807685789604889810482825087711690148\
82040866000515365077854690025617541`59.79921364164524*I)*y^77 + 
  (31977.02004199137434985539684428362429407417177247682614088292476818524366\
87554241`60.10218464378602 - 15965.554784872319545389092526520610809990350621\
46786606453394713629942838765596426`59.800530669034885*I)*y^78 + 
  (31880.61559717469863986574433725111194665992342081632594977416844605949761\
174445842`60.101861417218096 - 15976.7251030764461581272213329945351381706175\
9518448935876136757689058952982333328`59.80182248117408*I)*y^79 + 
  (31785.56114129417151759258708337429100919035263250702508982929315568590574\
471572939`60.10154194704741 - 15987.39986890893475235704926437024146446063955\
071553360260485678565515419641837123`59.803089901646565*I)*y^80 + 
  (31691.82223391384470121866347408267041830648075747311400004735155705137028\
666883482`60.101226147276314 - 15997.5980410075579678148318826736946112709936\
2745355666021940461269745390204726465`59.80433371647952*I)*y^81 + 
  (31599.36570588570316350637939452216639433753287292152221856992801478412544\
767734209`60.10091393481941 - 16007.33767991833300078300328416436656462345438\
39567393985969266166365644756218301`59.805554676325734*I)*y^82 + 
  (31508.15959820581897019636011874205263660519405385741482776765439021433622\
379871378`60.10060522937398 - 16016.63599999394334559864809642752369887168663\
400675988505083414116461541303086568`59.80675349849269*I)*y^83 + 
  (31418.17310447958236859814643437667984206153115895979438827715419993186767\
587566788`60.100299953297636 - 16025.5094177400788068653529630817914661913296\
4931267439257320143605064710906000338`59.807930868830816*I)*y^84 + 
  (31329.37651674449730271140730981624968965787717165767164329419082014947105\
988394366`60.09999803149248 - 16033.97359689054949213035828184038226711545097\
324891796357564295486127454207877364`59.80908744349249*I)*y^85 + 
  (31241.74117441916953905686268580790966401482831508783570585608816627985120\
305561698`60.09969939129557 - 16042.04349046687492661534885421675652904235157\
833064426458008497201744947967248995`59.81022385057208*I)*y^86 + 
  (31155.23941616543996328466750934328023770607405393993223231451277260531143\
727333186`60.099403962375064 - 16049.7333800554075319694390811417376171590036\
368351553976036412210149313406681062`59.81134069163643*I)*y^87 + 
  (31069.84453446730508249996604454851771245732235994601768922355943876607248\
613970005`60.09911167663195 - 16057.05691251464402558125078998107737865457313\
539380538809462709886421219808896611`59.812438543154315*I)*y^88 + 
  (30985.53073274548315456541535180757434785409894208078009842160519878028426\
846417416`60.09882246810677 - 16064.02713430696553511158229694348424067739126\
566691238472155993498800356056371777`59.81351795783268*I)*y^89 + 
  (30902.27308484037192562628123045587951851527794375400092337966801903690837\
894904783`60.0985362728912 - 16070.656523632412956458181300865021884533733341\
33198120908748757075714027813253045`59.81457946586681*I)*y^90 + 
  (30820.04749670883146802791770686012553342788700666085223839843791252728273\
982125596`60.098253029044166 - 16076.9570205270590443483469055452178305829485\
3192898936829255045411521046909589179`59.81562357611086*I)*y^91 + 
  (30738.83067019182816875965995411201922381318855798744034268064715121182984\
50646663`60.09797267651203 - 16082.940055074915612857471660620665630640053901\
99714666423960812385149265389478503`59.81665077717463*I)*y^92 + 
  (30658.60006872059651612635639639754836274958314887793178256916097076624377\
760189724`60.097695157052996 - 16088.6165738699649482218887876237656308366071\
9925488554862301213727473072816478356`59.817661538452256*I)*y^93 + 
  (30579.33388483870624033584061578022379836258582761838152647021085225595874\
214790852`60.09742041416504 - 16093.99706485369783256518198901696179764025504\
580994111787863736439966700898316783`59.81865631108735*I)*y^94 + 
  (30501.01100942634634310926367995852143127235974702578028614305177474847416\
569025105`60.09714839301754 - 16099.09158064335993558508446390083421284398453\
13190775292711077994678316238241886`59.819635528879644*I)*y^95 + 
  (30423.61100252132891789047171440381394704242168088827516033488957993046250\
467185975`60.09687904038608 - 16103.90976045685020496723959764758551963729106\
409151573913657964971589465339589743`59.8205996091369*I)*y^96 + 
  (30347.11406563884122206682954640078723266788742673521846297856792926974557\
012072342`60.096612304590465 - 16108.4608507317871303200015517405884894679413\
7803535852168438322261779176984062257`59.821548953476224*I)*y^97 + 
  (30271.50101549889433714494453186334233015590608636004068152178116351246810\
968032923`60.096348135435775 - 16112.7537245285792682181881746469968290650999\
7413795551869037792388192521215074416`59.82248394857817*I)*y^98 + 
  (30196.75325907678510520773043775132321248831387978603643602024116313646681\
361197324`60.09608648415595 - 16116.79689980033195482767517083500966010351585\
253988155763077164199461930162104096`59.82340496689683*I)*y^99 + 
  (30122.85276989775370686025914636846246724064355138121963331086019610465683\
89265704`60.09582730336028 - 16120.598556606027279297084730712218035974525568\
60339069543590123538543109768725537`59.82431236732918*I)*y^100}


==> anc/A_numexpan_CA2CF1_s6.m <==
{(78923.210276513347752992492866640107459674715469355557830350935300020716797\
18514694`60.11572771403171 + 32897.556686522887736803066505046896581736378842\
21809974003520365534624782454711599`59.73568661569077*I) + 
  (4211.587616519099787140087915870349830420549338408459713245654814409860324\
24650676`59.90669993093343 + 6064.5080165239251375316486151963240040264451268\
7972929554457841496517238696383053`60.06504966536159*I)*y + 
  (6226.613186701079325532836749669748566606020336475417859697969764783851314\
62758167`60.13403763291219 + 1748.2735451559142944195725773988148007984006547\
4233022095353289302466584062144831`59.58239513173075*I)*y^2 + 
  (3077.710697872072650260721366712879820512325544061766215031727077575230809\
1683643`60.134232640169635 + 858.81837672507930779883355200721177240397117883\
248306976970336417991110549956262`59.579906174819214*I)*y^3 + 
  (1582.781132566554719376862227832745815258754599730180986860427118980174346\
57026667`60.13947841282961 + 361.41213242325185010563284089478520514743819831\
265160147853156905782865017101381`59.498060275698855*I)*y^4 + 
  (804.2390335981228898260507179721878195871016559699355631952280257443460255\
8537216`60.14387928570175 + 141.670055345859959210944190849904844984876011458\
79787508478147185146495982345568`59.38977220158687*I)*y^5 + 
  (404.7173530478770571735170412774460590198885079132013192451981961449180331\
9257307`60.14683824437859 + 52.8868734612041047799916983126599593395739847533\
9420761309224237837703530443943`59.263034311744285*I)*y^6 + 
  (202.4593031149324297238402240742829437332071565591352140646149858275427679\
4505451`60.1486865487867 + 18.61730770830579653339370813595579649005527119921\
150941728108675057612002219711`59.11226568801842*I)*y^7 + 
  (100.9227269866869578984556197230828677470018126644971941575196316935879077\
9230369`60.149764540161435 + 5.9381375929379878155812430487164663385422965495\
8593185067807567516203906853118`58.91942581972526*I)*y^8 + 
  (50.20318839517554047356991490192134982028237275167778866798498415106616492\
808315`60.15031708378112 + 1.515972840316896865381131419687366150778595467005\
64606328935017615787280413823`58.63027720448338*I)*y^9 + 
  (24.94242494382044553906352230165997970017008454541079362592382164320766619\
927426`60.15050929238138 + 0.127852535194222030673170385202445312092398807827\
23587162613957317168989926279`57.86027996245258*I)*y^10 + 
  (12.38334966558738347935421904516676389956063988347988898094913855387512576\
192613`60.15045174603508 - 0.211363036214519920987661527456161099878855355104\
59825273521039313930722489044`58.382642648795546*I)*y^11 + 
  (6.145682069246263647164148354073343592942420311704201866342679076703125827\
01421`60.15021928258644 - 0.2268703095121863476284294269181124002388925377203\
1251048652627976818624225903`58.71742685671316*I)*y^12 + 
  (3.049459003596072761291520042114363981915406170149658248364361261285206621\
39386`60.14986335365421 - 0.1671771066460218603297173904662427792737039092402\
4459771871833257318028003073`58.88881735907585*I)*y^13 + 
  (1.513047059122373585070813073122678148817453697468183891401144506193877621\
42561`60.149419925297614 - 0.107583207329574228241723788696631436651696530004\
59706596145205285953079719343`59.00131197710596*I)*y^14 + 
  (0.750749372126873056503204447786834758524718812636360975259870738033433321\
74154`60.14891453810248 - 0.0645715061675997321027969997661759552267916533987\
7375946170848806504133566325`59.08346047713728*I)*y^15 + 
  (0.372540461400740630574844362242057460591548382483721851752946166940520602\
93049`60.14836558892262 - 0.0371562095573999792823194687495961694375072699103\
615916260271036452439388737`59.14722354440012*I)*y^16 + 
  (0.184885314612783713613313678166247663821511864181988827232418683061590414\
64041`60.147786494801366 - 0.020789936320930640135608718197442283997754141119\
69106146152126471909316998223`59.198737237257774*I)*y^17 + 
  (0.091767913896542645455755528249846406814843504787904898369401226880120666\
09466`60.14718714518162 - 0.0114041204858339812512109167728538878007537715961\
1197773438520058625568120682`59.24155808294641*I)*y^18 + 
  (0.045555835005889231874202016703522439267520479610755294484077253678096039\
01998`60.14657489354062 - 0.0061644416094594594757802487608679942773172887198\
1437983566517674343069626225`59.277924625419196*I)*y^19 + 
  (0.022618541061570343546198719143384562126125295181296916435168546310520723\
75849`60.14595524577781 - 0.0032948975105469955544748240155099211610989839880\
4229050772638598873434600518`59.30933256728638*I)*y^20 + 
  (0.011231909728382065474247303870928303818268438627216617464627588338417569\
43235`60.14533234549594 - 0.0017456170083101477560667564334696821301138758382\
3670787528494715690883115824`59.33682770593631*I)*y^21 + 
  (0.005578416315219082846235274268006514481194407600076968953971402529471523\
22322`60.144709320994636 - 0.000918268104188819324044459247031706455668404308\
63746256316568014189519568954`59.361167898082506*I)*y^22 + 
  (0.002770994329502564558872063929138276552946099092218621760003819674876500\
77307`60.14408853664107 - 0.0004802480155678242529898749432577011993982370196\
9532323959142113983206312209`59.38291847857771*I)*y^23 + 
  (0.001376658862519211914831702459417098332499276443172617552705844176973687\
25635`60.14347177715634 - 0.0002499573743236131733809953222918928390845259625\
8665906912293604678202086231`59.40251139616094*I)*y^24 + 
  (0.000684039652097784243236367954646969018591132076577126236355108779267297\
43958`60.14286038420271 - 0.0001295699545574975676654282055565045678020249677\
1404910983242465196873687173`59.4202834132213*I)*y^25 + 
  (0.000339937070804057575262223219042418976631664113615062298486020568684334\
16045`60.142255358630635 - 0.000066933697769712885567651029947363051218920678\
29830808119213641827057256072`59.43650164917925*I)*y^26 + 
  (0.000168956942106740392825719591804242284894690930549766748549943054767666\
3242`60.14165743771669 - 0.00003447464251442335591015308425684230514891991020\
968053491453373774628915005`59.45138116838236*I)*y^27 + 
  (0.000083986933440502638992214027053083765373184661188478778297987537940197\
94424`60.14106715399365 - 0.0000177109545738256594076533582666065533967030095\
1564561148533496098994172366`59.46509739870213*I)*y^28 + 
  (0.000041754518879349451239687808581019127052339551020273302204328855459819\
14345`60.140484880396926 - 
    9.0784916257160560261010627116470141320457201860715361198951689425680332`\
59.47779509385406*^-6*I)*y^29 + (0.000020761046956727750524981548983458494860\
13049073924466989778141291224428872`60.1399108651467 - 
    4.64443952287289810810364993057390011183485546027547500151590328042446074`\
59.48959492655301*^-6*I)*y^30 + (0.000010323976413307794539500445872002888941\
34330720688897539718718309704800758`60.1393452588654 - 
    2.3719207071202972456972260394333304701588934547265847941893748102803549`\
59.50059842175315*^-6*I)*y^31 + 
  (
    5.13446007775459793301857702713007812370448314350390757067367983770729092`\
60.1387881357754*^-6 - 
    1.20947904895661831527279412412809883768913468833094313351378867862933838`\
59.510891704115544*^-6*I)*y^32 + 
  (
    2.55382239568300141259903080068136578162524930528429261900929560058149478`\
60.13823951035134*^-6 - 
    6.1588491143937854277076982608116176378841575443267727954601363776632156`\
59.520548383611754*^-7*I)*y^33 + 
  (
    1.27037785147016266032290054139044689781866677253892402072688924311698085`\
60.137699350458334*^-6 - 
    3.1323145497498366366851413854423735665638352488658734996454312768269921`\
59.52963180486516*^-7*I)*y^34 + 
  (
    6.3200382096555838280732938466816105307138292606601539996809865375506947`\
60.1371675877574*^-7 - 
    1.5912885443462182401107492107627218950017334624042618145219232061615233`\
59.53819682012404*^-7*I)*y^35 + 
  (
    3.1444840386293320608761000487565967465041733193689691751472004685730626`\
60.13664412597294*^-7 - 
    8.076002963083359982178308051503072259268752136259180410673422198934901`5\
9.54629120099155*^-8*I)*y^36 + 
  (
    1.5646614845671874934052369069160236859388809439570017403727542744815847`\
60.136128847479384*^-7 - 
    4.09494730686714897851133941379587614355678615753885966873813007193069`59\
.55395677300078*^-8*I)*y^37 + 
  (
    7.786300791735541233063311645532350689950542004367627943992978212768537`6\
0.13562161855949*^-8 - 
    2.074626369056159222428806452194970326632685984863446011137088320478079`5\
9.56123033526424*^-8*I)*y^38 + (3.8750766734286133133520482610736581738143628\
537202435372913636732908078181473948128010101`60.13512229360876*^-8 - 
    1.05027352537961027671947191812377557667346677475191545916512776618460829\
1975433742498379`59.56814441180696*^-8*I)*y^39 + 
  (1.928707553139742826470256988744393915057527108538845426307169583781487927\
6618734549167821`60.134630718499956*^-8 - 5.313290149684787237946565248086246\
76689216300611953296907117923439823322651780376139448`59.574727869881954*^-9*
     I)*y^40 + (9.60037297895684309501388555658202978959684231486399769869299\
5572905849806118800234078025`60.134146733275884*^-9 - 
    2.68625851355132666031135395721699629066050251886676590771366483308883158\
0836907520095641`59.58100643227581*^-9*I)*y^41 + 
  (4.779079134371686644082697055305019624395430689492292350411692729514335351\
089904065412573`60.133670174303404*^-9 - 1.3573040720001236954858236034769326\
12316700093206684602357611672703874489597204238455827`59.5870031044653*^-9*I)*
   y^42 + (2.3792141632281594195100927287051527674320567339801129084616271377\
42641064537480771539249`60.13320087599357*^-9 - 6.854427597451140645818237935\
68088403108149097761095817213036342526452967335671259128559`59.59273853288112\
*^-10*I)*y^43 + (1.1845541371915754653994482056017354962980500873698126607997\
98322086634839973952988310372`60.132738672172124*^-9 - 
    3.45977255105674237886831452330124579264322919479613794820052861536397402\
071536618547815`59.59823130705047*^-10*I)*y^44 + 
  (5.898033999319933411694458601387537022446950323402216098471502932498347171\
46601690872239`60.13228339716689*^-10 - 1.74550899143021067004006973398679832\
611774622432545638196759069084481403202177367151971`59.60349821573059*^-10*I)*
   y^45 + (2.9369028350330449900142187674829189361598834832959717396122283655\
9187819880166761084491`60.131834886666084*^-10 - 8.80256330243017049096998892\
69246411480718803284055329073701483024341586112212611984877`59.6085544650971*^\
-11*I)*y^46 + (1.462516757175003032215822162839817090490283788457996450890955\
5655342381883077340916542`60.13139297839061*^-10 - 
    4.43733010129309946071633697461723094547577708868988177258786148681810492\
41217478875126`59.61341386546113*^-11*I)*y^47 + 
  (7.283500440860655039899200882281961372896431889833085092542501577934945209\
2601203197023`60.13095751261551*^-11 - 2.235999128683458249324519993087286205\
4557137343942831699792021072478684986263342651034`59.618088991746355*^-11*I)*
   y^48 + (3.6274930054359058531133228089871013322960871287348206771798870983\
594831635951455269126`60.130528332568495*^-11 - 1.126340169902609460086055448\
7447185635147998525192637581772920445456852798628030912124`59.622591321977445\
*^-11*I)*y^49 + (1.8067551245419272277085332299968700777193141169145866100196\
110468132616406836726126601`60.130105284728934*^-11 - 
    5.67185823971726365393799189659108244073967143574204617930222703331718169\
1158471712052`59.62693135725592*^-12*I)*y^50 + 
  (8.999481107211666497144815583112284394420617893918373210165551630808960715\
240053373366`60.129688219045676*^-12 - 2.855275222377692005818685514795606694\
640035568977974038795482059097660246845601701818`59.631118726079386*^-12*I)*
   y^51 + (4.4829131740375984110886271107538123276069495826838784995691985219\
09549512924232631634`60.129276989089114*^-12 - 1.4369630925799127833816268584\
62016247975107944627312819235464254632381140749124687731`59.635162275363555*^\
-12*I)*y^52 + (2.233197452408480072200945351775324390476850557546695813148084\
500499189380778136297167`60.128871452149994*^-12 - 
    7.22979231346020503598699533895970925493601324734976785103837732867636730\
273482634633`59.6390701501253*^-13*I)*y^53 + 
  (1.112543871915276149664694010506703154993787846377130674430691358203712797\
910487609872`60.12847146929498*^-12 - 3.6366000475212981680375993811117697118\
6257326065843019098827233079891970678894299933`59.64284986345909*^-13*I)*
   y^54 + (5.5428064298240643478850199934250828426677041765564225618481465503\
4132336316313895808`60.128076905387616*^-13 - 1.82877874242130297703808978178\
219783936706053282865538994750920551952390155974122366`59.64650835817436*^-13*
     I)*y^55 + (2.76162159143706265001147051729217938224372742701465447605124\
127206089846948778624824`60.12768762908136*^-13 - 9.1945102586361784880412503\
022097822875484508613989027002349746690660057138162588922`59.650052061243095*^\
-14*I)*y^56 + (1.376004622925760343881048274140339215922536584723583585703132\
33759099798372620187612`60.12730351279034*^-13 - 4.62171660916616835553524236\
05196034698720992583949368441595126256266650433635375731`59.65348693202824*^-\
14*I)*y^57 + (6.8564021633686386323494790241842598634030020767065394707297033\
436900870763729529801`60.12692443264257*^-14 - 2.3226852165830811386451487536\
452645399963189203959956037764864926406124519035586797`59.656818505115396*^-14\
*I)*y^58 + (3.416589217001568319915706758107599789180615930848279471608444110\
6373589200076847913`60.12655026841938*^-14 - 1.167063336715225978888823355993\
8998450790666224356737786640561005643753518941874478`59.66005192844713*^-14*
     I)*y^59 + (1.70258494843287703702841381451742028668927364822365660408950\
12462888686334294563426`60.12618090348418*^-14 - 5.86299985710138390702751589\
7764773414444575405122960392118623652968739796042438532`59.66319199735653*^-15\
*I)*y^60 + (8.484843295921845930428770502285029379037304451301826427584210040\
645503856352044797`60.125816224703186*^-15 - 2.944901587727815809840590460843\
276676796621820794273641731134285694687360163453109`59.66624318501146*^-15*I)*
   y^61 + (4.2286074094928943775388182238769630089682624778709759948642730674\
48947933727193994`60.12545612236005*^-15 - 1.47894122112829710911052692230704\
9744423066577103076607901511054929232975886204891`59.66920966970799*^-15*I)*
   y^62 + (2.1075065037856333481765928660082767687310279143832396349080496501\
97011446335462769`60.125100490066515*^-15 - 7.4261512929616907260523227501789\
796551698774953300095952351027734114805168515584`59.67209535939132*^-16*I)*
   y^63 + (1.0504080181290002792880993091846630144253084722427143364428247254\
17342052003388642`60.124749224670005*^-15 - 3.7283160226518326855085810944482\
7026668392953404766443117732950089444414881093484`59.67490391373095*^-16*I)*
   y^64 + (5.2355731227802982181012086309597183259629362614685682663657920005\
9925783533528134`60.12440222615969*^-16 - 1.871547126875593423890874540712378\
22161986576209327670146734654338629316548434944`59.6776387640331*^-16*I)*
   y^65 + (2.6096790176628367133266739600104622176972137371576789087780691284\
5180937870793013`60.12405939757183*^-16 - 9.393573274425992736939501062241641\
3911254022734969736984605709647058920488291815`59.68030313123628*^-17*I)*
   y^66 + (1.3008469508813198727836707999655321758552372075760890890154995034\
578000501063005`60.12372064489501*^-16 - 4.7141739170512696851795991577742286\
506427336483064343542046099965347108808746535`59.682900042204444*^-17*I)*
   y^67 + (6.4845696039126202703700075432690808249346842269138458430742289422\
086128809977613`60.12338587697634*^-17 - 2.3655254440317130923026233016953168\
298077944247869279925795195563783522309458318`59.685432344504584*^-17*I)*
   y^68 + (3.2325969975369547179650044539442860216636533445869917336342058565\
211283427452858`60.1230550054284*^-17 - 1.18685941596591083051664938067411249\
47930981230196816745725057432791162005288214`59.687902719832564*^-17*I)*
   y^69 + (1.6115250365429485073443055430253520018048136562543847521569099092\
992528274896235`60.122727944537964*^-17 - 5.954191641960217377238689807995667\
195460525930800024022967462030354452554894816`59.690313696231016*^-18*I)*
   y^70 + (8.0341007194531372636811233946128226229858346856340016146083726712\
93395541751322`60.1224046111765*^-18 - 2.986759955819582394818738081700800108\
296072542482723115750933454460896393552713`59.69266765922553*^-18*I)*y^71 + 
  (4.005455054261772822434815896526389643234604651700339058422112699719360247\
85167`60.1220849247126*^-18 - 1.498075840171803994802427853651348036223843893\
221388729712193875992684998014238`59.6949668619903*^-18*I)*y^72 + 
  (1.997011173361203270907038531693915775917877540695547173679844685511600527\
31534`60.12176880692683*^-18 - 7.51320298690850084768980563510471902526441171\
895124361251628319442275115200679`59.69721343464205*^-19*I)*y^73 + 
  (9.956870175438302226124160720416247874572169974755544796569349644068349420\
16518`60.12145618192862*^-19 - 3.76769774607673505537583134062319816226403477\
372901093191227354601293086390742`59.699409392748635*^-19*I)*y^74 + 
  (4.964535264069792465079326740479293175132939230027258945309477933337734569\
25078`60.12114697607597*^-19 - 1.88924494549584852768707016125127772408478355\
21357305976280750156213270256223`59.70155664512999*^-19*I)*y^75 + 
  (2.475411814297852992447203000203961567409619668919023163782087888752567103\
87022`60.120841117897236*^-19 - 9.4724722676084366034331456006760409458523139\
517247841888649925260157621114809`59.70365700101957*^-20*I)*y^76 + 
  (1.234323880423190316624740065588548509036603629217911188084276141342261048\
63961`60.120538538015644*^-19 - 4.7490065654099868354909932780730325690919261\
273451251851255410746889625957533`59.705712176647545*^-20*I)*y^77 + 
  (6.154933062385329804863337633465107121812665763350902353680749690834604853\
7051`60.120239169076285*^-20 - 2.38071805933271713060609208266055446105608213\
53451713470374636750134744778669`59.70772380129999*^-20*I)*y^78 + 
  (3.069232548933219221341908300423817832994485542555339697138388663290133444\
1636`60.11994294567553*^-20 - 1.193384169220126784996042867996065210040835608\
7708415670662967572457862495922`59.70969342290266*^-20*I)*y^79 + 
  (1.530552569743865104245688794827876828984557884726990644281344130633153491\
108`60.119649804292976*^-20 - 
    5.98164947473942617324398529273098820506803873342515363321976185023201923\
9154`59.71162251317274*^-21*I)*y^80 + 
  (7.632704445877994393676936906462475307599276616945571632707280413706619812\
912`60.11935968322568*^-21 - 
    2.99799728406195492303423085790769966503907006957278170639257471275610063\
6753`59.713512472377666*^-21*I)*y^81 + 
  (3.806450034092993043652371276623727327809852644348584756378575815396640383\
059`60.119072522524945*^-21 - 
    1.50249226384425386919397701783229783124306057219804226485355333384480577\
0724`59.71536463373579*^-21*I)*y^82 + 
  (1.898335956531957328186355989962726132523820771946413353391432060237642216\
019`60.118788263935286*^-21 - 
    7.52948161810991980678278932101637958235518489117816788112689593859377812\
837`59.71718026749025*^-22*I)*y^83 + 
  (9.467537534094295679747684642036226398724314376087131429650262148783167693\
7`60.11850685083569*^-22 - 
    3.77303443981090573760601613778836749265045006556170540449156483447316016\
261`59.71896058468464*^-22*I)*y^84 + 
  (4.721845729842226270043949429990488540504322716155451807874673797173080276\
22`60.11822822818316*^-22 - 
    1.89055930963180847851073716403041111001125063075980989247616587012121924\
059`59.72070674066554*^-22*I)*y^85 + 
  (2.355033726287258948138292678044118037244417564880038257418249286055524574\
11`60.11795234245812*^-22 - 
    9.47250028230038264046427421474957914703107754834003309927445068383307797\
47`59.722419838335114*^-23*I)*y^86 + 
  (1.174607679023983505001582930912502845968487619147727211611915203913655429\
5`60.11767914161224*^-22 - 
    4.74585675055790029396176480468026130876163989092940697963955234819998819\
31`59.7241009311747*^-23*I)*y^87 + 
  (5.858665505882691488194271192297590104455451188283377109693217475081535614\
1`60.11740857501796*^-23 - 
    2.37761293167820516047597342058309543457284404184021733339071212753889772\
51`59.72575102605805*^-23*I)*y^88 + 
  (2.922230938650494995023371208930634395720211882223212566960640990673352835\
3`60.11714059342011*^-23 - 
    1.19109122991624052703166753212506894523497360660237659479118097387802728\
7`59.727371085871205*^-23*I)*y^89 + 
  (1.457605964368299337665189240254591489575340574770388616103996843889060402\
1`60.11687514888924*^-23 - 
    5.96660131896144625372823625632260955957737737552235436036463186464876074\
8`59.72896203195478*^-24*I)*y^90 + 
  (
    7.27068488555372763504829784422917790092887378801152783448629230387756386`\
60.11661219477693*^-24 - 
    2.98873819787976400519033043484669447639134530001750721835307312568877216\
1`59.73052474638248*^-24*I)*y^91 + 
  (
    3.626769125989401423678108134039443710777217952094267579436803900741347419`\
60.11635168567255*^-24 - 
    1.49702239884902077363083852330704091831657801829605218312941149933358511\
7`59.73206007408873*^-24*I)*y^92 + 
  (
    1.809146441627197524282627603431389619954824819367342997808844420939848454`\
60.11609357736195*^-24 - 
    7.49806100922008135001561132876157177474261159932797529557438711590096651`\
59.73356882485718*^-25*I)*y^93 + 
  (
    9.02477925061947499691226782938250538002191630239821013638221175821358317`\
60.11583782678757*^-25 - 
    3.75535100709881023225330728464907731767092732790208286160981733539055293`\
59.735051775180466*^-25*I)*y^94 + 
  (
    4.50202952892988155496676998461450317862213158460051822443692368117965345`\
60.11558439201008*^-25 - 
    1.88076102883643959962351267979637686549683054627881600146849430988954971`\
59.73650967000128*^-25*I)*y^95 + 
  (
    2.24589172265833505087733152251136257093188447970837095500066947264917202`\
60.11533323217159*^-25 - 
    9.4188700852837911015915512200721166958403684730980518404037394883202752`\
59.73794322434335*^-26*I)*y^96 + 
  (
    1.12041226867923621294819517178248325409634211343970628301397344351992721`\
60.11508430746017*^-25 - 
    4.7167914341062880011703282927731127428617787326373546134834113652243861`\
59.73935312484052*^-26*I)*y^97 + 
  (
    5.5895302306967323326926666416447995054716816208784919921112249175515815`\
60.114837579075804*^-26 - 
    2.3619884056506121778119262227371470641634872314882764295364438562016842`\
59.74074003117149*^-26*I)*y^98 + 
  (
    2.788566629307098957782491787714688873102433134757630941939239816608287`6\
0.11459300919748*^-26 - 
    1.1827490124008351280716525283129609938617294561396495861662176996616783`\
59.74210457740669*^-26*I)*y^99 + 
  (
    1.3912169487388905847733254249651833592107918798711593906958012368173615`\
60.11435056095181*^-26 - 
    5.922317304686591832164040856725445835201971024606329326660319743700116`5\
9.743447373274165*^-27*I)*y^100, 
 (-66549.03377911238932165103061353794154618680347151445759296161672603626738\
855424087`60.13109271729806 + 20356.27110044120071298654144380518623992863266\
157299214911430272894115263534964454`59.616649189013884*I) + 
  (41817.59048917298984523743309786754093021680880860710963007900855684194022\
891435641`60.1363550283493 + 10855.040867985576472058105951261574202714495506\
25960600680012302832066817268815657`59.5506274858627*I)*y + 
  (6859.955361945019032052073262011621059447861605155183191798796638688026572\
58820613`60.10605244844738 + 3270.0303966214227214426437254484440316843396136\
707052656457023695471814122158221`59.78428294837679*I)*y^2 + 
  (3374.523745819171373728184954633745183506643511287718493532731552657630926\
67296985`60.13061794123826 + 1045.3319776332726085928417649046863735331653226\
318879863977778269969996461835556`59.62165968876333*I)*y^3 + 
  (1661.130495301961645974398201644760235726833935174061875828350559180281782\
5536259`60.137746651534286 + 408.79857636659648662094828784608529543392332041\
964072012740241377356973252598099`59.52885227508812*I)*y^4 + 
  (832.4095835059444039010415617606209470899660378206324321158561750304977573\
4489848`60.14227084878581 + 163.744962081808674060611987365594972780112204222\
42836876183639009329518723828675`59.436101724190614*I)*y^5 + 
  (417.9253357201244567678110735918724774052432146353507584813908865311152205\
0381478`60.145590925396625 + 63.292237246708597465348850681676792064735107599\
07481383150792970741209363295811`59.32584267273179*I)*y^6 + 
  (209.1577841561360460578295434819657461575902704999757436151565592363020880\
7833997`60.14787704317009 + 23.1233552044511835191913831330228013586100746043\
1574260365126051892465556591802`59.19145386151393*I)*y^7 + 
  (104.3070850499417502817418001798316772217719089143261596619200110845516169\
4750132`60.149316476537585 + 7.7599525312982974235348013826973709923591587480\
7493349834069390891488194114741`59.02086173232011*I)*y^8 + 
  (51.88001656614925084541306628264909539752660393328647107793105443547141016\
162565`60.15011969700961 + 2.214544887479970471944869981685041673425508710729\
76614479565368589158836043862`58.7804040785155*I)*y^9 + 
  (25.75938920937375533433164526454295203849630948538298536161489813295521484\
02045`60.150467052644906 + 0.382784977238177845197297032863985828090536867405\
25156091202188515329782422783`58.32248637669362*I)*y^10 + 
  (12.77687387855970986252556761825388356505912779701139496825823437105352726\
078015`60.1504946059747 - 0.1238186423063777864729842305409557996730153015105\
3811923020304397363527349944`58.13685603569828*I)*y^11 + 
  (6.333929306067370033212906179145950916833943203828423750928135652198227247\
66765`60.1502994480606 - 0.19960785196706447735489712688067558061382273049378\
989131634712017261227391966`58.648803857337505*I)*y^12 + 
  (3.139164314072802122700437817090362294861321521494942435167490045677622299\
98811`60.149949429674486 - 0.160310589558665573869904233113184436945570683790\
16551623221182675672029662799`58.858097592274525*I)*y^13 + 
  (1.555716461091900546602517695308251876418926037909556692612188295553062265\
37628`60.14949181134219 - 0.1069159457261607131317721639169455907188854668554\
0175127816714368090981718688`58.98660384618485*I)*y^14 + 
  (0.771034550092868290053980830203965882592623424221770020634806182640707453\
19879`60.14895969022721 - 0.0653706716502808212949764881743050342206520372356\
996770057062868275587019734`59.077268798127896*I)*y^15 + 
  (0.382186516853605444612475987436214885107833655256000504172594424981447097\
0121`60.14837646007839 - 0.03802128678544123028965443336805691089848952838810\
02867661586479988337865758`59.1461279095116*I)*y^16 + 
  (0.189475597306976873815491714974328269215026498206044892902559544722196795\
03096`60.147758828413615 - 0.021414533800410685650069054559331776872039630413\
44240410047368434904344808676`59.200914167733636*I)*y^17 + 
  (0.093954528079944017727423961272796319514849641490235084032513311154383708\
63651`60.147118847151695 - 0.011795987985168440337994260077151721438311770798\
59116521702430720510340061548`59.24593545318711*I)*y^18 + 
  (0.046598674979229869576869538200578478081955364126285119112119788624504938\
09287`60.14646528631018 - 0.0063934674208348367983641307347023479841850281761\
3233422081055076074238814212`59.2838281749771*I)*y^19 + 
  (0.023116519960303281779059502794862631720191036083891900680300835965990668\
41163`60.145804572892544 - 0.003423219997309194813510908860746314077419035191\
19066435280301103429149929179`59.316316928881434*I)*y^20 + 
  (0.011470012712717963536152058060339965550426600178347801800246933533795852\
93036`60.14514144070635 - 0.0018155574489377423244084885942690820273087435024\
9199357617700172915884179272`59.344587537125236*I)*y^21 + 
  (0.005692409326153016957152088690811687202841868301993158719128056119463754\
85037`60.14447938611425 - 0.0009556621947770072963086805248365045513889516657\
1695408836441823606024701438`59.36948767061783*I)*y^22 + 
  (0.002825638167668180664852010744403246617995880457561023714560675349325224\
57828`60.14382099188336 - 0.0004999631992955217118378393214544706266942518367\
3698068188773248149753608937`59.39164248213199*I)*y^23 + 
  (0.001402885251866167697011945171096835709327057063819833309575907832013361\
14159`60.14316816019029 - 0.0002602429592980709690004524669002462011725261454\
525971850743442798007515044`59.411524999348714*I)*y^24 + 
  (0.000696642009471604812869847220756006057610448564561130035192128964611728\
62328`60.14252228222282 - 0.0001348926536377654539785020746207935060230338210\
9247794085089891622599162865`59.429500920422484*I)*y^25 + 
  (0.000345999700762399238114802339135823123919739471109426605615067179008074\
53082`60.14188436295883 - 0.0000696705994743686699518351201986884626750033964\
4297572897524450835899260693`59.44585818716338*I)*y^26 + 
  (0.000171876691969498772223677407046830240589395589714946636469840421015028\
2584`60.141255113870415 - 0.0000358747592756185027350583360234124283335511014\
7875415653465272888168171428`59.46082712301978*I)*y^27 + 
  (0.000085394551520533655980840930809493812864418558488623246637065241052107\
84928`60.14063502241305 - 0.0000184242430435278680538785515975551173952869452\
9463394264910383079896914266`59.47459451438235*I)*y^28 + 
  (0.000042433813666851709619941302021225912367719228812134973370994643310782\
0468`60.14002440453331 - 
    9.44063801773593999769167942525696274241396822353867910253041805498683824`\
59.48731368533882*^-6*I)*y^29 + (0.000021089177193592424839085725939040996648\
12640075415976891751028502533551954`60.13942344463306 - 
    4.82778635799691036924706532064739883406790227920653165770583910152345541`\
59.49911185201179*^-6*I)*y^30 + (0.000010482622653424080364079441233245465108\
29300788311043375123779908057469902`60.13883222618354 - 
    2.46452548519354215954280779381283667197609551897906347561024898357460319`\
59.510095587024914*^-6*I)*y^31 + 
  (
    5.21122994116706851170269469533252470200896350092081958244111210210597764`\
60.138250755311354*^-6 - 
    1.25615845371318261407709170536855480716639014584355257089270881422672081`\
59.52035494425524*^-6*I)*y^32 + 
  (
    2.59100261817193675633283669660825951771241236882328318200758169656135374`\
60.13767897906131*^-6 - 
    6.393747619756100016850816762133087081100952912162302750546225931038331`5\
9.52996661660527*^-7*I)*y^33 + 
  (
    1.28839877771264992128863106770238315441505558791482644901010905297386852`\
60.137116799598196*^-6 - 
    3.2503482064662515894406473803903152819308836768744987414366974096622885`\
59.538996384453064*^-7*I)*y^34 + 
  (
    6.4074501379149276458201814575864432657850079356442817837490415987040009`\
60.1365640852906*^-7 - 
    1.6505253011588922025180153800396926601786944063301249774222252251649411`\
59.54750103613891*^-7*I)*y^35 + 
  (
    3.186914540798289818558124592611961694473715752558640504069615982193855`6\
0.13602067938652*^-7 - 
    8.372971801524703710102204086174255588877679727815738823286146110819847`5\
9.555529890242546*^-8*I)*y^36 + 
  (
    1.5852718529869778955154587978999214193940638960042128923399947336095342`\
60.13548640681849*^-7 - 
    4.243687111276370427920854583718551398692968998240790646220770162894242`5\
9.56312601387116*^-8*I)*y^37 + 
  (
    7.886480661664050267541364805513721092452072016995492993186987478179717`6\
0.13496107954912*^-8 - 
    2.149064100631109606080599727694685277199285192987741398431978396012375`5\
9.5703272063076*^-8*I)*y^38 + (3.92380147151211129898572095708727686324206280\
54122865336432681703990669353020877992528647`60.134444500772204*^-8 - 
    1.08750014778922375916964968851696868880456608884360291558124050379828061\
5346218591139071`59.57716679969954*^-8*I)*y^39 + 
  (1.952420359562416453527224446909085783498495048465880998622056304905351560\
4818370392000151`60.13393646821316*^-8 - 5.4993476517162512520083075524937238\
47829128943691251578826992913977281803208771655096845`59.583674315744844*^-9*
     I)*y^40 + (9.71584274574500509252195097167373133414752778027397758000045\
3630244964672956171148047981`60.13343677671797*^-9 - 
    2.77919940620980185370557417676968955621928324036442238371248494531221819\
8753020614154478`59.58987600804728*^-9*I)*y^41 + 
  (4.835338620543273117518182435636480705755201421828288290278462005245516251\
794556648622496`60.13294522027832*^-9 - 1.40370868176070957455186903843097326\
806554517259519492061233009713691365650794166029575`59.595795312968505*^-9*I)*
   y^42 + (2.4066397333363047272167935634449261868169144590244717698585784834\
9491847211235823394675`60.13246159360891*^-9 - 7.0860255782184557178100466979\
894733749941214720235539606792053068889780248373568846638`59.60145322669411*^\
-10*I)*y^43 + (1.197930524207316097640775427880120190136593208137650998923410\
380405950255781060256717371`60.13198569336816*^-9 - 
    3.57531705215203670242644143568194195248801541540362273822990368703886073\
145890021669575`59.60686862238339*^-10*I)*y^44 + 
  (5.963307450737794858355799491212435629820831874391319651028044218604124331\
99803806925159`60.13151731909441*^-10 - 1.80313565074776714028568652222940024\
796693752010231658805909425039056394601064190751134`59.61205851834545*^-10*I)*
   y^45 + (2.9687698013447081173692951397484162278903922742843227416456562777\
5138664375881622870325`60.13105627391517*^-10 - 9.089888492921325859179036198\
8599120203464052382603722860462342614350544552019233810724`59.617038305940106\
*^-11*I)*y^46 + (1.4780815555833022242415660148017990719495282576473618122673\
8039244992842857323005470862`60.1306023650747*^-10 - 
    4.58055367653964671802470662528057018593980607523149640922089414541156640\
15998909386803`59.62182194416449*^-11*I)*y^47 + 
  (7.359557156591297123745717348284670734832807059963875932002304607285983321\
9702104755337`60.130155404316696*^-11 - 2.30737617901056575552062626648032160\
97516593102833479944932991786711102051678566339868`59.626422126533846*^-11*I)*
   y^48 + (3.6646735685488583616234291284146586249990593607394034510741399943\
214668053940587346643`60.12971520815118*^-11 - 1.1619047107720080621914318157\
531120839960533247491772787944036600742273329871779168077`59.630850424802084*^\
-11*I)*y^49 + (1.824938398607624166479369564648230952802678155897314698156862\
4972884910896933322277668`60.12928159802904*^-11 - 
    5.84903236492134708544545781566252463331875293038241018276376415516160960\
0741730659625`59.63511741322793*^-12*I)*y^50 + 
  (9.088442109787173901024613665919419890372704207815745191508473274657600515\
218166563356`60.12885440044294*^-12 - 2.9435256270482364393487641991040695881\
88592965318174977957693890225789187966572763779`59.63923277642438*^-12*I)*
   y^51 + (4.5264536093661956912323477667817162682868020040282304056849240508\
02669147074037451244`60.12843344697031*^-12 - 1.48091465220529644505851342749\
5123142869871955376595468693636653709446735943163339068`59.64320540329474*^-12\
*I)*y^52 + (2.254515416527983453125999142187911659553271603702976333589722161\
346066609606715506259`60.12801857427005*^-12 - 7.4486591979304803658643844263\
981813246112296165425605278060621810983014748292019106`59.64704346912792*^-13*
     I)*y^53 + (1.12298513824571117001770708967074385708161819022078481234378\
8952720812696359252285697`60.12760962404331*^-12 - 
    3.74557840383097970630266257979472477971579542998419604314031797846692342\
290553384741`59.65075450757707*^-13*I)*y^54 + 
  (5.593964009868617487273391633886613438325664942213058505309921653874938396\
12761942982`60.127206442966354*^-13 - 1.8830363292486999893073091889845541902\
5163561741272745900757002110994982116498627197`59.65434547396274*^-13*I)*
   y^55 + (2.7866948808076471517914588308989553130897301092804291124952484687\
0080793171301324345`60.12680888260172*^-13 - 9.464623407788434457536986260416\
4964245869330021981219724228462819488445640440011457`59.657822801109525*^-14*
     I)*y^56 + (1.38829747043124298101996970802760279467630378368583181750036\
533906300329659945649303`60.126416799293295*^-13 - 
    4.75617889871981000044629346442913792026828595347720684349381547612311831\
98104898267`59.661192448734894*^-14*I)*y^57 + 
  (6.916689918289674972552043588710223631145542835316422623489295416065378182\
0276844923`60.126030054049295*^-14 - 2.38961645121140510301786828214005262309\
16267867180242043739586451029708477989006349`59.664459947252034*^-14*I)*
   y^58 + (3.4461650470748544548466096848922855382194110258542444594746392568\
782881701067263908`60.125648512416625*^-14 - 1.200377917898861062049119556347\
9515116984775521330378940407075529331536376828744307`59.66763043671795*^-14*
     I)*y^59 + (1.71709844172395003660674185515540456925119496409854249601334\
09343446569607139441468`60.12527204434947*^-14 - 6.02881352813293759406633920\
3777504321788735409225014586434567570777470960095991`59.670708701550105*^-15*
     I)*y^60 + (8.55608434449244340059393312031415611230695772392790386109237\
9431395899536047700358`60.124900524074384*^-15 - 3.02742738163480744458727135\
5804233752068969069048725799538554254958367105997796477`59.67369920154428*^-15\
*I)*y^61 + (4.263586482915345744789958546114712496201947963219739262637664240\
325278605485638447`60.1245338299533*^-15 - 1.52001315427308171292109847782538\
46042883623353664426014834751313612904047883469`59.67660609965017*^-15*I)*
   y^62 + (2.1246856837685123626593594822314019216259291592781598810861512048\
01618860148239189`60.12417184434644*^-15 - 7.63055512521933078754903711821052\
8994830870705481293676547670931459463230362271`59.67943328689787*^-16*I)*
   y^63 + (1.0588473743666570505524523600617746027581350191962613575313446363\
79547057766711413`60.12381445347571*^-15 - 3.83004005035289675580027363728758\
953700863454664528843644558679956530579580399555`59.682184404814066*^-16*I)*
   y^64 + (5.2770423310201735677669484291422913473613114862383298068990449424\
1563452092204279`60.12346154728978*^-16 - 1.922170449408879398610634967372727\
73209719304917654448100878345301701452382205233`59.68486286562133*^-16*I)*
   y^65 + (2.6300611027519574603202090818047306256364965011696626547727557855\
6385873991011661`60.12311301933153*^-16 - 9.645498758636109099658505816859352\
7438621185646369692872630517118895477977786886`59.68747187047478*^-17*I)*
   y^66 + (1.3108671177885031797736114993330759145540528721097484826240162345\
4395501015935404`60.12276876660815*^-16 - 4.839542732451714214972289436019380\
1335332650292668501880000799358769329060327516`59.690014425957706*^-17*I)*
   y^67 + (6.5338418019538704139619941345779311801820198982507908503718712286\
144129348783989`60.12242868946456*^-17 - 2.4279139176599120247448476479483395\
469503643718026768031792026478124135020118534`59.69249335902895*^-17*I)*
   y^68 + (3.2568310935772496147622670819739417999906681181159320318943527851\
398256817305917`60.122092691460246*^-17 - 1.217906293863324268800001366078957\
4785989269884973426912402824924091208599958168`59.694911330591005*^-17*I)*
   y^69 + (1.6234469784081007709261625006657200629451754195200538477882544691\
508564504914078`60.121760679249846*^-17 - 6.108692691874316879812946777526449\
911654060129120414261963466040458027088600826`59.697270847826644*^-18*I)*
   y^70 + (8.0927631353858983346244738909310412757621479903664998858549625937\
60821052344603`60.121432562467476*^-18 - 3.0636457218572955417934083933902038\
24828779144271053391354225149238720523949248`59.69957427543385*^-18*I)*y^71 + 
  (4.034326148254458302324066737999312388386120834936728071934244335937916300\
518192`60.12110825361501*^-18 - 1.5363373801074388755056461894861093401741440\
02677961842614198618866861315957398`59.701823845873655*^-18*I)*y^72 + 
  (2.011223152472363209389518999867099812966487149170649215597153946035861246\
967132`60.120787667954275*^-18 - 7.703609509384332280184628990881920887715802\
88264013044288130465697686975872916`59.704021668731606*^-19*I)*y^73 + 
  (1.002684336425715188418071277548909795961999480504233551451511967127434165\
476714`60.12047072340309*^-18 - 3.8624533441757028623110412923400336591574274\
2228339717352009982282367107045233`59.706169739281926*^-19*I)*y^74 + 
  (4.998993449411181848543217873930013132090572805036445939024608575329938903\
80758`60.12015734043525*^-19 - 1.93640044404864455491955116610187333691990225\
002506897147646362274694243678481`59.70826994633354*^-19*I)*y^75 + 
  (2.492383879648502451668508489915650485587772623188408208776539035502830999\
84598`60.119847441984305*^-19 - 9.7071462105875118884678437219165669061353943\
843020367170058336002683667941002`59.71032407942797*^-20*I)*y^76 + 
  (1.242684848112812303957963866302524941538224377126889543638575012165063984\
76747`60.119540953351*^-19 - 4.8657958669992363916106893236354815509224334612\
928722501920311060721141944193`59.71233383545136*^-20*I)*y^77 + 
  (6.196129154941219098705437675639939309851295202358931736466773115451415045\
7308`60.11923780211455*^-20 - 2.438840982956381414001920846510429515269397716\
5958621329211832154707593624796`59.71430082471627*^-20*I)*y^78 + 
  (3.089534196190926115129937417401668488956928281500419482367426455275358239\
7477`60.11893791804712*^-20 - 1.222310844897396133406080648964604561279404308\
3095532715582212137835140924547`59.71622657656249*^-20*I)*y^79 + 
  (1.540559030812172918359999581529818805770758775003938884235576792950532644\
0883`60.11864123303214*^-20 - 
    6.12561440909317377940184287580238366327637812476405823353101382412648379\
8867`59.718112544521624*^-21*I)*y^80 + 
  (7.682033409667852099071116864739236913475006390832110386409667764290196275\
518`60.11834768098571*^-21 - 
    3.06964831391890179913632556544633480406939969178291209970341332243083523\
3546`59.71996011108457*^-21*I)*y^81 + 
  (3.830771741285212761650697358609752401511002035334841045460706565809259641\
098`60.118057197781134*^-21 - 
    1.53815346939469771687159465951190496637979519825982958156473641856584136\
1831`59.721770592107596*^-21*I)*y^82 + 
  (1.910329709128721375857986043743145573460936112268487847045898810652698703\
853`60.117769721176906*^-21 - 
    7.70697321310455588235653123549918508019151335015809723317146751620100150\
34`59.72354524088929*^-22*I)*y^83 + 
  (9.526691453520321751631980309929816930846833147504676832107820336824131789\
79`60.11748519074717*^-22 - 
    3.86137660421041739134969318245291677167449218912794810273015579554864292\
989`59.72528525194635*^-22*I)*y^84 + 
  (4.751025231288551689239750379607378894571787896518417625244680540663459937\
77`60.11720354781552*^-22 - 
    1.93453037658115954684376916356416735869639287682129259100616819163666311\
574`59.7269917645149*^-22*I)*y^85 + 
  (2.369429554494624482817134324643846317723552302947879725148380465945284289\
27`60.116924735391265*^-22 - 
    9.69136458002522537468161228465584877342855258934541574394986351631923743\
3`59.728665865800025*^-23*I)*y^86 + 
  (1.181710951603162090813023144775471242511615870258495981812722106689015006\
91`60.11664869810838*^-22 - 
    4.85479790988497510366506311712263758840848408310053321811883425256091521\
28`59.73030859399496*^-23*I)*y^87 + 
  (5.893719860801643821720820425572383082736785059559745151724736598790732038\
3`60.11637538216704*^-23 - 
    2.43184028258628120376107654901310946816456704949786020305649836885186213\
69`59.73192094108882*^-23*I)*y^88 + 
  (2.939532521340926989478468225225619806713501487591770129007732274983500541\
7`60.11610473527754*^-23 - 
    1.21808442334093153414516626365320332201285358144016906118993534839313087\
52`59.73350385548025*^-23*I)*y^89 + 
  (1.466146571847393589877837103474868876450834701844941775709041497724150360\
5`60.11583670660652*^-23 - 
    6.10097052800907948928009437251220451582513117858598711007134918130575367\
6`59.735058244412556*^-24*I)*y^90 + 
  (
    7.312849635667656887564669956282939386619762388758679873181588054572366545`\
60.11557124672547*^-24 - 
    3.05562724170013054545817267191075105916803171572616657336030883912385534\
3`59.7365849762447*^-24*I)*y^91 + 
  (
    3.64758846508261233415044034923140517688989398224209479267513917284997382`\
60.115308307561214*^-24 - 
    1.53032054443942606814316151430758819002490686885013562871241653710701923\
6`59.73808488257078*^-24*I)*y^92 + 
  (
    1.819427547319020378599784350917941123329449666451232815703646777495816971`\
60.11504784234866*^-24 - 
    7.66382684430499910980271624614618292739026027203345732232845359024781475`\
59.739558760200225*^-25*I)*y^93 + 
  (
    9.07555625302455556990843868661658460163972976589155278888123395913816611`\
60.11478980558516*^-25 - 
    3.83787495428951001213688183966121044691955654195445718388035835169386367`\
59.741007373008884*^-25*I)*y^94 + 
  (
    4.52711068502934008846482058200246752408707894313475567046753599809867347`\
60.11453415298714*^-25 - 
    1.92184524500867749160688145382796849435761544805189345604579411471877132`\
59.74243145367139*^-25*I)*y^95 + 
  (
    2.25828197752871261663978928764028564460754762542886580293399063450534638`\
60.114280841448085*^-25 - 
    9.6234109612542496156683767715612199163469726953136598461929037712782758`\
59.743831705283164*^-26*I)*y^96 + 
  (
    1.12653385667154158564416995995919080751675652712450830178222745303274529`\
60.11402982899852*^-25 - 
    4.818626030227385722634510678577984642332833866704587163978392500940725`5\
9.74520880288064*^-26*I)*y^97 + 
  (
    5.619778332190441264251645806395994892971563396918642019582411399728685`6\
0.113781074767424*^-26 - 
    2.4126898968040777744605308321563359046172858318495915758340940507650129`\
59.74656339486702*^-26*I)*y^98 + 
  (
    2.8035145692867585078174893443489936236410644334918146586906984230439934`\
60.11353453894535*^-26 - 
    1.2079929029631854881087636048541413445625724514096478697579335126769096`\
59.74789610435047*^-26*I)*y^99 + 
  (
    1.3986047095428766011659431371377148608349354451616333442500483699992233`\
60.11329018274887*^-26 - 
    6.048007679823742953680820889465322957625781110128622958385017375768133`5\
9.74920753040099*^-27*I)*y^100}


==> anc/A_numexpan_CA2CF1_s8.m <==
{(83307.001895328892054921543842219485130242752479352479078338140281305000679\
16508455`60.13306035270167 + 24101.586888386132627047147025651318480928552971\
28106481474893339529751198181618254`59.594424485796935*I) - 
  (5630.005413914490141067745700944543370015735086635265932078652446933313008\
29941164`60.07327147289411 - 3679.8331785448305759069916323936098036450430972\
3879156055983572502925373074966685`59.88859079124297*I)*y + 
  (992.6448722575708537645056472698650900279923854758078200721857365109123482\
5744674`60.147162805558516 + 123.81106472567468955643537129679236177930654136\
103397738806938192868470054760165`59.2431283604546*I)*y^2 + 
  (178.7613286512196554295120829277037249104552205350598454461443746229374335\
1005305`60.13153825501098 + 54.0212611834351188971727733682750165635721437891\
0459648376866281211160913412101`59.6118294001318*I)*y^3 + 
  (44.71152076728693205377204457192466920114157729061210655317622202956824673\
681488`60.122755088625745 + 16.5112177834890267783528141804871066477803635149\
9136733684029447512924430016632`59.69011475270069*I)*y^4 + 
  (11.58352018706637457269981845565727659106089458864359242978430001260205012\
638243`60.12445440915153 + 4.136338850890527257773486369806041233988734616498\
8379184591186054778309892697`59.67722995844386*I)*y^5 + 
  (2.988809249033150755640721384937216876589146945562389236081693366318115237\
22086`60.128851297995595 + 0.968075549266171920887577872936634445452647033161\
02133898875728885212858082435`59.63926235075963*I)*y^6 + 
  (0.764876357525787085745268996307547713066216543809941194858520072926178754\
99066`60.13331212348054 + 0.2196204653418795654964876788501050641066554241716\
1691110647951938017490813509`59.591393693888605*I)*y^7 + 
  (0.194366412031659356124015290631805036621055536242835681714399592162863221\
46375`60.1371548527327 + 0.04896254328922162521422583859881396162744953103751\
464160022051604279352678698`59.53839760351884*I)*y^8 + 
  (0.049127507822624029442496707915357636539649270980274826535783947888528624\
72164`60.14028741271649 + 0.0107886720208897321252081592649824667570606780879\
4308335846512609578402130948`59.48193066984752*I)*y^9 + 
  (0.012368464306908563868148116116636000813701772489020751426081109596537274\
07561`60.14278345096913 + 0.0023547730785475539913302928681243079396528134434\
0739730148849385778615850459`59.42241673286099*I)*y^10 + 
  (0.003104943582178940205875529012736720910823481751357911882177972436829375\
10727`60.14475029584748 + 0.0005092765900208162858879022321602541673073809049\
5144288714668314964000496291`59.359650295900785*I)*y^11 + 
  (0.000777807351846895982003991921658763231324103432826627498788467829854091\
098`60.146289014937864 + 0.00010903732076925672035345854910768500542273206687\
762325634946157288634680442`59.29299214275933*I)*y^12 + 
  (0.000194541194663917501848801097563355860682379778489469288278831835886169\
58413`60.14748443447702 + 0.0000230628592437473688365580692265712170471370138\
793165226967610469492728333`59.22138600439746*I)*y^13 + 
  (0.000048601187078817286874530047871653950206288998771522275066065984450773\
03996`60.14840478098516 + 
    4.80274164309233237932098410604711589996384894557084884482431891382019977`\
59.14324712898743*^-6*I)*y^14 + (0.000012131248024463672663902551076845323890\
37197065041512004487119675945324207`60.14910405434313 + 
    9.7946514924191520122281384642797403960221899019984245798472684676386988`\
59.05618756012672*^-7*I)*y^15 + 
  (
    3.02608742624562159169246285739817321817085981992895069707639887799553405`\
60.149624810364095*^-6 + 
    1.9395022911034570272785370969344051474575694201897813673924708768835197`\
58.95643363631943*^-7*I)*y^16 + 
  (
    7.5447512460099561366329300349392068738601803268055539208576985827329503`\
60.15000063369829*^-7 + 
    3.6741792437244204121323086133862892595961521195139139693263119123438`58.\
83751604765526*^-8*I)*y^17 + 
  (
    1.8803927070408241287010974569021555777821447886316960738177215887687259`\
60.1502581434129*^-7 + 
    6.46909250210621285649071507932339234348558483237628711554873766852737`58\
.6868529464701*^-9*I)*y^18 + (4.685245807824283964875611886544881335826436954\
3800874539956251409097192325140529692730474`60.15041855891833*^-8 + 
    9.87482934545637396975064250896548198231009997808936246992993410266087378\
754422149433451`58.47421577715563*^-10*I)*y^19 + 
  (1.167150928788735402984285001350695868325052860942619878572867454372002367\
4558110401193359`60.15049890315998*^-8 + 1.0048447667375171883612947544581658\
6177163901188459465675659197930285004626166022887168`58.08547085822209*^-10*
     I)*y^20 + (2.90707406588128791962448574452434099455906984620735003048689\
0029173891068635035780004178`60.15051292209881*^-9 - 
    8.98805538819263251922001692043159765019963391037511384413830300489167849\
9309521888286`57.64072256537637*^-12*I)*y^21 + 
  (7.239989746330466445371981172480181537249580840249462809350442472741462118\
71728939259252`60.150471787508586*^-10 - 1.0213536781382065229728159256924854\
14205811691509343489232453767371349868192414617755`58.29990999361746*^-11*I)*
   y^22 + (1.8029633766580237659649829388515047588811538211984907877936618885\
2695167514175387720585`60.15038463591601*^-10 - 4.418250129691013238482707063\
959471889093929432870264133087703287038662053422318699828`58.53964802974261*^\
-12*I)*y^23 + (4.489667689927443949467190131674739288708285413030361722345379\
9540326659685288581470647`60.15025898395869*^-11 - 
    1.54204415309047315355731773526598541008444352997322871678925993002292511\
2845966194248`58.68614159575352*^-12*I)*y^24 + 
  (1.117966218653659529948256887857672428171126465705269313682447205220921246\
8989604540457`60.15010105040293*^-11 - 4.883499238728834466911560503274423097\
0576297022941147752601693067867683313135580318`58.79040349399202*^-13*I)*
   y^25 + (2.7837956378625119693532449043280664127479579038306760944652103128\
54582735933918060229`60.14991600739706*^-12 - 1.46308547865688992016924846639\
013821357337679099287192941295798855345686756580532477`58.87054835731811*^-13*
     I)*y^26 + (6.93179547416918028774543554150513174702305412037503417245212\
686427185307054459856066`60.14970817780103*^-13 - 4.2292217131116510060843238\
332281283897917472376962399257594824062206655177891065252`58.93512289086756*^\
-14*I)*y^27 + (1.726069326497820786761148467912973611266825694881927813183482\
43729235524702417446995`60.14948119118336*^-13 - 1.19238868420689841309764985\
43941964611601026632947007806888526716339361773901741913`58.9888408022035*^-14\
*I)*y^28 + (4.298117690329110936692258344706810767461015234964258572506155298\
458640490986408077`60.149238107938196*^-14 - 3.300780370438380798455894426961\
944724376412145068590643565348715815166022079265452`59.03457643275323*^-15*I)*
   y^29 + (1.0703077837211844018818678977317683955453953081079155083613046277\
022535703057048219`60.148981518656015*^-14 - 9.010266951204302702884445945930\
77699491087443120770587072175437966326689544153152`59.074210493055055*^-16*I)*
   y^30 + (2.6653333344018200875339631540104395747580077536594602853864307676\
97381201882913871`60.148713624162*^-15 - 2.4326385674169257004279015309835281\
766603862609853936011309489151128390862743201`59.10903968109213*^-16*I)*
   y^31 + (6.6375610292265114961306741568015370550041343500226629937897580750\
9544228247931363`60.14843630035645*^-16 - 6.509793188966054547006070641524766\
6652094969530866813154808694841905878695951347`59.139994964708336*^-17*I)*
   y^32 + (1.6530309128139842159732875861718367737909091894293588464749144094\
0534729880440793`60.148151151033794*^-16 - 1.72940406791952931893380040472543\
48206350928997488000317687594050725863944155625`59.167766651973274*^-17*I)*
   y^33 + (4.1168957448227586956880144667884232158606720106554866025520650118\
523657312719998`60.147859551136165*^-17 - 4.566574863252367667650072445013685\
940258884518994442077535194380464317734621444`59.19288026371203*^-18*I)*
   y^34 + (1.0253590123642529162916580748428427410471955509816488105029889702\
557284397853405`60.147562682352074*^-17 - 1.199659526858541170055683852988539\
891049721518618948929733249624458088073995101`59.21574473658549*^-18*I)*
   y^35 + (2.5538757659747706326614191656312028622639258849743611254939852400\
05093511609875`60.147261562555016*^-18 - 3.1377796612160916165946371467594545\
6739786411419005389555971640513685663846247`59.236684239118304*^-19*I)*y^36 + 
  (6.361238604589837313522934393300619297339514120947782099736465786666132740\
77439`60.14695707025899*^-19 - 8.17606757845837807526478375862649435363496773\
72685475436795428186199452817138`59.2559598567869*^-20*I)*y^37 + 
  (1.584535409567105121498357942827003263466963823790847221528914437752398644\
65795`60.14664996502215*^-19 - 2.12342421815839612852889887918987531280396084\
31572697955757205012592558062407`59.27378478250242*^-20*I)*y^38 + 
  (3.947123225520440991478959372685514532601352400861862774712552912259590825\
6064`60.14634090454016*^-20 - 
    5.49888949916554351863094672743589510272798794514485176763720846387390864\
5803`59.29033521223333*^-21*I)*y^39 + 
  (9.832816477736380004414340910304745534704039433700495449132950483820061735\
843`60.146030459022306*^-21 - 
    1.42038408458047788727737826569617129801125452995700442209611516474047301\
2936`59.305758322952876*^-21*I)*y^40 + 
  (2.449591468864413196667671188962421359152255411247462815725850591491957759\
37`60.14571912332709*^-21 - 
    3.66060407439785089883205662997672131973977041099908502179555452436271750\
194`59.32017822124095*^-22*I)*y^41 + 
  (6.102780841602150606446369819404873469428727446833014924572866419136206216\
91`60.14540732724323*^-22 - 
    9.41501242932479846811954263820303801075266781310611172216844234732986234\
6`59.33370045074923*^-23*I)*y^42 + 
  (1.520477972248931384328423075530019368209140511519970997444462209278702488\
3`60.14509544422818*^-22 - 
    2.41713076274592058447627170499840156921998557601520544917546883675002475\
93`59.346415457145056*^-23*I)*y^43 + 
  (3.788354024095637285451822676311504805284660919074387735129659731602774047\
2`60.14478379886003*^-23 - 
    6.19538136010448218121927769301947905644454950494751387447381137341584348\
6`59.358401286306886*^-24*I)*y^44 + 
  (
    9.439279331234932288025093808602129058654260319118807268815618196483218528`\
60.144472673211*^-24 - 
    1.58559356656517842095844388080105545872181086230586213657079557119193790\
8`59.36972571012634*^-24*I)*y^45 + 
  (
    2.352040204270555088864065237502136166352772018948403540748499646069165874`\
60.1441623123149*^-24 - 
    4.05256834608670999104968228986341899409799876508810736361771611259166933`\
59.380447919202794*^-25*I)*y^46 + 
  (
    5.8609499551956040608096486987021854218280962662984013689266396803533862`\
60.14385292887002*^-25 - 
    1.03451065484249345833928946399262508369583939402118433118915046418803072`\
59.390619883775095*^-25*I)*y^47 + 
  (
    1.4605229542204552041237975560167419587465569028986731975289554190942691`\
60.14354470729507*^-25 - 
    2.6378563247883868758739140842445775244585035972188705954404180696911268`\
59.40028745765557*^-26*I)*y^48 + 
  (
    3.639699963747160061760194334300844988602029558389066084466486044782109`6\
0.14323780723614*^-26 - 
    6.719223050817533029925447736939698267144882435054075598395677257794988`5\
9.4094912810248*^-27*I)*y^49 + 
  (
    9.070669004097341041912841896119799923281701076296129806496442088604517`6\
0.14293236660576*^-27 - 
    1.709914823082623433733077065920234371637833747409680610558411649186409`5\
9.418267524306714*^-27*I)*y^50 + (2.26062903507779899257764419139701546402624\
10885386600200524198560756263743444283380537889`60.142628504223126*^-27 - 
    4.34759722071204666700332999076661036173703483296029797009697865713484842\
9970120739402231`59.426648505379816*^-28*I)*y^51 + 
  (5.634238613511398359978668148076233805444215312132671861518311842599100841\
095762035594002`60.142326322112105*^-28 - 1.104516272494136480096562077915935\
372355561616918296335452417088773357812923483965843249`59.4346632050112*^-28*
     I)*y^52 + (1.40429007757159853171414964736305140380466777347649420462374\
0757754704289301181317298003`60.14202590750604*^-28 - 
    2.80393937662878233786517331732526642405799920570942140087983760004520168\
808472122465996`59.44233769989305*^-29*I)*y^53 + 
  (3.500207415899752005047551423169858873500760055000500439906851648029415774\
46352415830471`60.14172733459995*^-29 - 7.11315012193729263308414410942301683\
78075789489307333999775271075485746045054102753477`59.44969552850189*^-30*I)*
   y^54 + (8.7246055650077206803081821000826667435667130833598797991369750428\
956687126745685060254`60.14143066608483*^-30 - 1.8033214045581502109330980190\
272080695263226736588153623694611241689590950870196586206`59.45675800182863*^\
-30*I)*y^55 + (2.174766322948961514369390394052072398753902448129088999387634\
8659392781416009176407068`60.14113595449354*^-30 - 
    4.56899952882381741952509685567997309033683991691234926278091355291239646\
5224120072659`59.46354446858978*^-31*I)*y^56 + 
  (5.421180704929179382450095610619436011645551194500270911776120591082974135\
532750444091`60.14084324338351*^-31 - 1.1569728911105369796902968433741884791\
23399036257656116651691801464696721187299818414`59.470072542636956*^-31*I)*
   y^57 + (1.3514169791337468860847646732568232085724784124599540284918777449\
25273153348806073965`60.14055256837752*^-31 - 2.92816200804763179090037551556\
827530933354660918663373677042656600619731795042757299`59.47635829880403*^-32*
     I)*y^58 + (3.36898269230206803775432240964352439327520380223892691417589\
744665650310203309179851`60.14026395808118*^-32 - 7.4071521239829196630152734\
100124187311849076294520598568902316795199347380556774094`59.482416442266555*^\
-33*I)*y^59 + (8.398888853370671263802900320385717703860288162540016202473177\
1555887882223174582444`60.139977434892735*^-33 - 1.87285801854651615634581663\
64446756028446120544547278491894662974557340854574154833`59.48826045556548*^-\
33*I)*y^60 + (2.0939112122840968189790575142690760287291415099049186647692090\
893011233734012565166`60.13969301571894*^-33 - 4.7333429653068497339370193726\
55361164879968436326924356763678596976607521634246579`59.49390272671014*^-34*
     I)*y^61 + (5.22044829614744049175567368961290927116121851669925466093217\
8770250562424550209682`60.13941071260847*^-34 - 1.195781272175291198060617893\
197417556185487709020574977994842545903808687569987741`59.499354661185016*^-34\
*I)*y^62 + (1.301577949523484110707047166641224897883271402132641222621542554\
237511557338533398`60.1391305333134*^-34 - 3.01971828935720808582634364977916\
349458232602297197727158386481691863063093572588`59.50462678020647*^-35*I)*
   y^63 + (3.2452275782517864908791983820224785132747885382193702877053181950\
3924661099164611`60.138852481787154*^-35 - 7.62292213052368099071283079897631\
31039519559525438746143866358411303803065395058`59.50972880718892*^-36*I)*
   y^64 + (8.0915640391257151480866013072534335061238511962802168273192450907\
038282369819294`60.1385765586268*^-36 - 1.92364824691590448940365113150683367\
40537468072587296853898796473089758083697677`59.51466974406271*^-36*I)*y^65 + 
  (2.017585235307102624933486150541594051155289801494247469227950533774312304\
9762476`60.13830276146625*^-36 - 4.852740504113928465255812309274369196594976\
744860167095645682121879826566838373`59.51945793882717*^-37*I)*y^66 + 
  (5.030870817604412435743406860684570817275201614318346430306730766659487262\
628582`60.13803108532599*^-37 - 1.2238078253517631921834977238717762844882942\
28254296771864277371062921546973791`59.52410114550801*^-37*I)*y^67 + 
  (1.254486714480500864881942698800764127089237762346578700874887830323197111\
571434`60.13776152292465*^-37 - 3.0853974830671228643555611224212909209484276\
0993000575757997118384373862195932`59.528606577511404*^-38*I)*y^68 + 
  (3.128242164139237983727232158604438712432233557335269611222852390103781343\
49374`60.13749406495677*^-38 - 7.77655513855478619254236057551932253162186471\
99451600120755094347090340518175`59.53298095522033*^-39*I)*y^69 + 
  (7.800920297731357392537285160411422622550290757000074197026038844169239001\
7489`60.13722870034021*^-39 - 1.959510923933346289476204319586899470914683733\
1381439922779218216202263828543`59.53723054855494*^-39*I)*y^70 + 
  (1.945370274757040365910166957463522724881055609936848267289723520642599305\
4067`60.13696541643732*^-39 - 
    4.93626054220443833285559951017414034716924353780056457663183655361022256\
0257`59.541361215117135*^-40*I)*y^71 + 
  (4.851426526335395073893510060877551267127285864548050232213650945658651176\
567`60.13670419925222*^-40 - 
    1.24320770671900267625095122358607574855189080586488360229409192023816040\
1584`59.545378434451735*^-40*I)*y^72 + 
  (1.209893610508753171090066372708161554078528634881144966694743403833427338\
886`60.136445033607146*^-40 - 
    3.13032542386243079034090230446672677371978254702166734199589483342965295\
766`59.54928733888458*^-41*I)*y^73 + 
  (3.017416415093695940113720791960776316947689433822526678420702255408268205\
04`60.13618790329989*^-41 - 
    7.88025165135332441432903028999061330958402828316801076911838008283695056\
04`59.553092741334986*^-42*I)*y^74 + 
  (7.525467051124954017009074596867565483928703567354971733575189290576867517\
6`60.13593279124494*^-42 - 
    1.98335213401686329076583996055694645700513205682892915268470378435606642\
24`59.55679916044875*^-42*I)*y^75 + 
  (1.876902107433596632774983004248973861078144872986677157154339528679674789\
5`60.13567967959926*^-42 - 
    4.99083010029039382709001218764011421368500204380666332989809518114735386\
2`59.56041084335141*^-43*I)*y^76 + 
  (
    4.681225393555683856881767099542651285296557215365078443769887213951112008`\
60.13542854987507*^-43 - 
    1.25563319519170959801392641544076606535181052871683790205863514520195201\
7`59.56393178628464*^-43*I)*y^77 + 
  (
    1.167581130522089359116539943526112938238541946912885545513853144147308576`\
60.13517938304076*^-43 - 
    3.15844586782218894382370448323988072822344628388612297134215671242185272`\
59.567365753354906*^-44*I)*y^78 + 
  (
    2.91221873254711976916561952276596499611372725736281242347821983424805967`\
60.13493215961093*^-44 - 
    7.9434309570707525915591851473824576500173761117746686398548787502372472`\
59.57071629359548*^-45*I)*y^79 + 
  (
    7.2639049010387127510718139028267515079788154002683952155642912442504987`\
60.134686859727196*^-45 - 
    1.9974230007537890477647708517458366020365139012859320929649578441749548`\
59.57398675651853*^-45*I)*y^80 + 
  (
    1.8118630788649599652653479141310375116230883352961516330288572488151562`\
60.13444346323034*^-45 - 
    5.02183244623603949121135925407657717183161632126778792833601403975975`59\
.57718030631327*^-46*I)*y^81 + 
  (
    4.519490765999864369947644532937339930371340737241520390737883537808662`6\
0.13420194972476*^-46 - 
    1.26237239352662945529108206465972830197104497878780847434776445896842`59\
.580299934826904*^-46*I)*y^82 + (1.127359357687351669243614212693420840322182\
92958881496075408418391320950122063683058000217`60.133962298636135*^-46 - 
    3.17284275301657973728594608899042225562137501988838661705318323430058778\
42493953176783818`59.58334847345058*^-47*I)*y^83 + 
  (2.812184635684807480643576492706526292949263938082999898407494300268712596\
9652539691598886`60.13372448926296*^-47 - 7.973480673578811939037137176585688\
118591215138591630160369828362341583557317918865463781`59.58632860401773*^-48*
     I)*y^84 + (7.01509767694602698111806527561109748313106836404951448840845\
1745975654526060273371721366`60.13348850082248*^-48 - 
    2.00349420423886885032606881454672569384736459514427778742727212814713107\
2073224839714027`59.58924286881046*^-48*I)*y^85 + 
  (1.749975221841420227394432244063770544898878995159448747980238437771409699\
341792165841798`60.13325431249167*^-48 - 5.0335138363499557458702875007832179\
88756192228819263432558370120002806459918504671859`59.5920936797591*^-49*I)*
   y^86 + (4.3655424691144814439012220432825540633156760472731698805089782742\
4785304826675192412111`60.133021903443755*^-49 - 1.26444411938175277226133986\
456923769811576588496388699011978273100770036778897294686505`59.59488332691093\
*^-49*I)*y^87 + (1.0890618258203657370881894609501488218946044058731305145959\
1463184356232688002693817762`60.13279125288068*^-49 - 
    3.17596178876850354535195387267729169595254314625794044863470816657877398\
64117338866505`59.597613986235515*^-50*I)*y^88 + 
  (2.716906638944649709492873630250001077068778224192152591463235584367917502\
9894252773898`60.132562340062044*^-50 - 7.97627468667729802463162283633640380\
3964314989139922901638218090205932532342231435385`59.60028772682762*^-51*I)*
   y^89 + (6.7780477237989962712230572881602720025837144957990926696405337367\
83286221915578408362`60.13233514433057*^-51 - 2.00297715322924018377311225757\
8122929505444701238814023759840442793415988532662408523`59.60290651756149*^-51\
*I)*y^90 + (1.690994231724932725409411877095136210677194987333407773776043478\
414074126717511649872`60.132109645134896*^-51 - 5.029267250795396940898295612\
95742375714347596391636875260502637724606503802642483308`59.605472233245756*^\
-52*I)*y^91 + (4.218782136690270869560942136962286964359908371351312269966344\
52430124139155454405938`60.131885822049504*^-52 - 1.2626644020944535998018896\
423277896176884144378512750598762416530618203945955740064`59.60798666032226*^\
-52*I)*y^92 + (1.052541950725646386986188239384334152278046295003579212719282\
42721204176131682489512`60.13166365479241*^-52 - 3.16976643061520768702903604\
76154042866994344790155484541376607875943482565083569412`59.61045150214854*^-\
53*I)*y^93 + (2.6260255785874768118374206122567842837589480426716012533545809\
445591320599103948612`60.1314431232406*^-53 - 7.95653930728812523026919930546\
1829015019996706702693541453896925190177260130581459`59.61286838389924*^-54*
     I)*y^94 + (6.55187483744914072193729288337743096780935615988746903557010\
290472774916212544129`60.13122420744354*^-54 - 1.9970100112255662921406369400\
67963030798195770175994569437068749162505005582748135`59.6152388571187*^-54*
     I)*y^95 + (1.63470435388745700184903660498476212691583590295985753410707\
6636188071406774288161`60.131006887635024*^-54 - 5.01183466493687058442744460\
42253314322846037222746135954208566491940086031446961`59.617564403953715*^-55*
     I)*y^96 + (4.07868080892311321866819964154416460624601961953207455105665\
922400930997897560001`60.13079114424338*^-55 - 1.2576940788838614737736884944\
2228439073770835251057054495210932632101888055264244`59.619846441092534*^-55*
     I)*y^97 + (1.01767002313635249208848225157522128820129052015775131513848\
670999389551247603586`60.13057695790024*^-55 - 3.1558499624102741172813155999\
394317377301868135891116393055192981972986179953595`59.62208632343409*^-56*I)*
   y^98 + (2.5392233243702309489948005155314944581225782232369083587746056424\
770375112477921`60.130364309448005*^-56 - 7.918117402124571086648748584753566\
036257925884128743179570381306695817906325721`59.624285347508824*^-57*I)*
   y^99 + (6.3357986052961237758803737595630752582022085138569426212258033785\
86348074455099`60.13015317994634*^-57 - 1.98651998568045844189462581139806205\
7459893906979268203747444320777247683468703`59.62644475467103*^-57*I)*y^100, 
 (-136445.2992073832975922112533698144619129026330809180464877632721086310872\
5767653659`60.149948020644594 + 6976.6632843664042641618875167732626582969541\
0589647574979891290408679316579733332`58.858637205700376*I) + 
  (31592.55989636337473021949624492766788839595667564054512470451602470687996\
10404761`60.14722425138784 + 3903.9326904190089576095498681266334671684120438\
3981041314342120142324373076670939`59.23914175502458*I)*y + 
  (763.2930496144564740394873558338480503110829540425296984780485073746252124\
457577`59.93956838979711 + 978.0161516506257933199699194244190951097663494570\
4795731984141492110426309746379`60.04722310908461*I)*y^2 + 
  (242.3954966214119289218685111233163773138752140043692943351162320166033500\
0419934`60.09489005097825 + 130.974892848735899277960180718987955878901046622\
4118400181818017419584609347364`59.827553555831216*I)*y^3 + 
  (55.63896986175691320098474713563089627014286302169259512913838791637328874\
767574`60.11979914236353 + 21.68813269816368957147651204316140749183176081100\
769958846432525711445361977856`59.71064222359431*I)*y^4 + 
  (13.09430475831108444386327508727394312286697416023586842130644430600822660\
74247`60.126339156557265 + 4.493617923955131223392371070396045674970203211035\
79172923850256425915942162879`59.66185285520259*I)*y^5 + 
  (3.194189109148364970767680583872197263510088895164328043953184482424002823\
85129`60.12935830773698 + 1.0218133084104466935665611807548154156909867883234\
9275756922384014659868048736`59.634369237919515*I)*y^6 + 
  (0.795983516281018497195184184349787619020748916730566705724595159103747303\
56117`60.132073092509245 + 0.236982359402189257510650130428486522217677062796\
78392211243140867098001268692`59.60588503732552*I)*y^7 + 
  (0.200207473616033138588876103929335472909969082825129156664896826318205667\
71976`60.13495374674658 + 0.0545698136818130442367762595043088166456187874226\
2646730077790120815840636597`59.57042593233768*I)*y^8 + 
  (0.050480745235407961122824658241671344856035890939983924140789898737118640\
30344`60.13781806002402 + 0.0123873240209449067184964049015837070442310273361\
3900650211998734589900624485`59.5276698001369*I)*y^9 + 
  (0.012719219830448131657251411527463190896623820886906412988151850419158827\
45539`60.14045181113352 + 0.0027701424666151598243624347761183359316207285259\
0676007058558231968931396687`59.478493442812336*I)*y^10 + 
  (0.003198692569705171393693046652586922392493685362095486567827282820839334\
13337`60.14273882852362 + 0.0006107702642687800863875791537677456918596177511\
8877094047489307285715397632`59.42364421201436*I)*y^11 + 
  (0.000802724637457532648581361403811908818361610788885559813798447040024800\
98965`60.14464794540812 + 0.0001328432678652435305516346783087548520591131267\
0709072017374382625202045783`59.36342090317777*I)*y^12 + 
  (0.000201058547394904684346753550749135217422391560454194374457186409645469\
28945`60.14619732557514 + 0.0000284926361708955334967905609729837680442925400\
3754698326866536501415017379`59.29760741754447*I)*y^13 + 
  (0.000050277923863170029039314174833256848680716003918880324072915175400686\
90083`60.147427216712366 + 
    6.01684954560426471304156326844270825503610093170814769749521465348725918`\
59.22541903261322*^-6*I)*y^14 + (0.000012556612512862046954265206586823061503\
51525632557428354888340756042814864`60.14838401616693 + 
    1.24695721771256974750055864951670664588265154660606145981946842604673156`\
59.145363077066506*^-6*I)*y^15 + 
  (
    3.13280581127197930591065803970589717570641081058672492127220139494860443`\
60.14911232850949*^-6 + 
    2.5219453975344900622144312449036057728271003067605044862698602978514067`\
59.05491453223995*^-7*I)*y^16 + 
  (
    7.810233555063988255405480208249870564541623884218234611988884378904005`6\
0.149651674870405*^-7 + 
    4.929527726894540681737130615181221870329192983201288505163549434204366`5\
8.94979296749051*^-8*I)*y^17 + 
  (
    1.9460177401710610209378074971102732073409396380960344375924067341236426`\
60.15003561885283*^-7 + 
    9.14847833467965576268131954433870699222285635799850111399212220191877`58\
.8222376877364*^-9*I)*y^18 + (4.846702246570971601864388876467110064520968120\
6759071902740018428167284501368784301793885`60.150292017924286*^-8 + 
    1.55350819063303070157865262418289726051071653636475715257382934956201289\
9752342127835897`58.65615922527776*^-9*I)*y^19 + 
  (1.206736589362900068176646956867237310146080085427613403147520646524686674\
8738272398588873`60.150443716404624*^-8 + 2.186548721006310071299722116146971\
84037587066409613581322377911181944806968617975445265`58.40859039406748*^-10*
     I)*y^20 + (3.00388606812306270898016538002391449924998061103883314975052\
3327575291595498480480385551`60.15050934414793*^-9 + 
    1.53276259521727945387915983245865887412374304855701241829776352025732548\
73904104503569`57.85830078105019*^-11*I)*y^21 + 
  (7.476331252712119759265667770239202552622066588165286925400310874356961773\
48975140269401`60.150504071192124*^-10 - 5.3034704773894909817461234319489917\
66741403514314088201549177924869059043108496684346`58.00137569146235*^-12*I)*
   y^22 + (1.8605875207132003185355364264414903990744777070631420425459048741\
6569971586394850562824`60.150440262776*^-10 - 3.45201358875151251723415838880\
2448315365440210828408566311656502663111473650046348904`58.418862655668704*^-\
12*I)*y^23 + (4.6300458000253883722624878449391187910139985891681483034128527\
876566045315761050277969`60.15032802373546*^-11 - 1.3589151631991803133099275\
21521817819410563008077315859112136750919510345237224949133`58.61793508135308\
*^-12*I)*y^24 + (1.1521451353975739526127705557745135959779279213264541028984\
097149040798246728557714972`60.150175640431485*^-11 - 
    4.55646874618139799930940138650612010839526892689803373859038586587781832\
537388519851`58.74729684564352*^-13*I)*y^25 + 
  (2.866987787075788466249691292178482682875068791044496801318954864271076685\
0130932714`60.14998993500202*^-12 - 1.410642313988769747144269783431834591059\
19727627742094600175551971792039952020598938`58.84198099899154*^-13*I)*y^26 + 
  (7.134259665879078103039881950406333845386028631042592588489134970692663452\
70504126623`60.14977654761433*^-13 - 4.16391346785597772549875436406308142022\
34189388311527873834403679955876391170008018`58.915929330958896*^-14*I)*
   y^27 + (1.7753429032493971604724730584122464472557216936584329427433567816\
961778008659934521`60.14954016090867*^-13 - 1.1908544300258334030148294942367\
682793403122237988451167983740583320774395512271619`58.9761165890676*^-14*I)*
   y^28 + (4.4180466309156553917790601891069846016471348198182799946054009445\
64761200416645882`60.14928467858977*^-14 - 3.33025505242526960164089634881187\
7745445750983782973007463018942670927043762295178`59.0265318790603*^-15*I)*
   y^29 + (1.0995029688938715834633154791543408421103568917106631455826852586\
343072084216340765`60.149013367866715*^-14 - 9.159082254533125638417395961965\
30106331574265018087715480313798384349910755250173`59.06966892076364*^-16*I)*
   y^30 + (2.7364220732161975491611850447699894971523795544698215460570634838\
67710635056167111`60.14872897344781*^-15 - 2.48681365498735437543368671151487\
269767555926088260029927725976420627001981624293`59.107189131860835*^-16*I)*
   y^31 + (6.8107065861373328809139642711298802996418265401028703447899915204\
3430893749322464`60.148433809142695*^-16 - 6.68362641611925516727481195378768\
69762228546244958328094339381986644151294321195`59.14025380525511*^-17*I)*
   y^32 + (1.6952157664868101006689151900395485769966166690505131599945391474\
6630190166629294`60.14812983179843*^-16 - 1.781561454244847698751282474143066\
4536173679025849069324977162476593513854864851`59.16970565664578*^-17*I)*
   y^33 + (4.2197083212553135495242285037530485916387791771998846735933150923\
047313424965327`60.14781870125329*^-17 - 4.7167042758671774946695254472945287\
45995713585121654163094718652965363821186368`59.19617491702878*^-18*I)*y^34 + 
  (1.050425142687299779705404006492448996118562941621045094096547446579674977\
5697756`60.14750182918023*^-17 - 1.241675172008302888324679674137053747633866\
623630762225613708349532951088104924`59.22014471806654*^-18*I)*y^35 + 
  (2.615009964007692379102085312842621783783066905151375122812690750882023263\
531378`60.14718041906424*^-18 - 3.2530152816326011205308019182501314820387443\
147391034890406964179056884977802`59.24199317452387*^-19*I)*y^36 + 
  (6.510394257001959004493698901932391302393299894488754263316115000590976610\
25256`60.14685549907225*^-19 - 8.48737229592373339270260586627807055780839772\
15253881623674068470272126908338`59.26202146245171*^-20*I)*y^37 + 
  (1.620939908046109697578460297264641646494239752047938976364302589514872089\
82353`60.146527949198635*^-19 - 2.2065414910468575857036625801471678679350033\
909380034563099236849391922108842`59.28047313252652*^-20*I)*y^38 + 
  (4.036008616095281800885753010007200234324021333838893246415743869995201784\
2397`60.14619852377928*^-20 - 
    5.71875256681673812816854246489047465007429844551537250077314845049111089\
7778`59.29754774541917*^-21*I)*y^39 + 
  (1.004991906780794079675808883799084872309766053079701319096811476823476473\
0177`60.14586787024141*^-20 - 
    1.47810543012377009880377489718198407223445375745953084162734060883777494\
2528`59.31341071832011*^-21*I)*y^40 + 
  (2.502638066167633902047896294900355385325577830233504274341349851077135581\
242`60.145536544779596*^-21 - 
    3.81120297291020896231899724777749550259925621854657274875297403794408926\
887`59.32820057727198*^-22*I)*y^41 + 
  (6.232440856908624753525048845909010639487391295622094741887210290429577726\
27`60.145205025511835*^-22 - 
    9.80590165037993770699520890237568618843544947578765532497013001169942579\
11`59.34203439269453*^-23*I)*y^42 + 
  (1.552181553892800012909848787922234576163804539024996139501711721350473458\
31`60.14487372356017*^-22 - 
    2.51814486779595392737902194884420941655199418667554763192591623428946318\
73`59.355011916845925*^-23*I)*y^43 + 
  (3.865900439644996206962426191882472084937530833818219672466324108260462134\
6`60.144542992415445*^-23 - 
    6.45544893457756227170371059857710180362838187821626781799366588321447536\
1`59.36721877718458*^-24*I)*y^44 + 
  (
    9.629021328844254788167088015439057842191632079750146609358413344520336503`\
60.144213135877976*^-24 - 
    1.65233455329112924133264393856832104954086738901398124721732636338465869\
3`59.37872897201902*^-24*I)*y^45 + 
  (
    2.398482170413592213932999196757366294213434221315231537329948981925141374`\
60.14388441481134*^-24 - 
    4.22336797705937800420520412177228765482940277820216970933865603358514012`\
59.389606843048696*^-25*I)*y^46 + 
  (
    5.97466032171223357181516780677900753544072118423339621351070544577570321`\
60.14355705290417*^-25 - 
    1.07811432591292709188132424695657748741995636841774523518085247807300107`\
59.399908650548575*^-25*I)*y^47 + 
  (
    1.48837318093554829268927237809806970039046596681956756507052562605432464`\
60.14323124159923*^-25 - 
    2.7489347880159097645476653817205555034040752946006604632327686096004255`\
59.409683843106386*^-26*I)*y^48 + 
  (
    3.7079328077201042663058145884490355933366196398954559809124564811700374`\
60.142907144321654*^-26 - 
    7.001656511702443094993246624811487142043963495897549000835555680580727`5\
9.41897608999422*^-27*I)*y^49 + 
  (
    9.237890119918085887421730150470781720180386319936252658050334829188084`6\
0.142584900115146*^-27 - 
    1.781607446945075585655257309844390528671354068745145855218126508277687`5\
9.4278241272278*^-27*I)*y^50 + (2.3016228676057917523963574716450156612108593\
663406624170635821315052576545576157457518921`60.14226462677677*^-27 - 
    4.52930944623598304918022416354559349370874089770664631605092823200471151\
1233206359629165`59.43626245603333*^-28*I)*y^51 + 
  (5.734763264818388187616494129058513049572211208193311399635067523390016387\
153375803329832`60.141946423565464*^-28 - 1.150511580549068759054219760517913\
225354404721352266804316781215192690324226503598693411`59.44432192339494*^-28*
     I)*y^52 + (1.42894764346628298165422427464196763812468522824931808700448\
9040756709763807640364079741`60.14163037354784*^-28 - 
    2.92022389745055739529864262882217197262043971094681069354726837681239598\
025664957204614`59.452030207642956*^-29*I)*y^53 + 
  (3.560706441767853795689751719830153943290804092429994043703873257116446197\
3870893704298`60.14131654563347*^-29 - 7.406821041089586151963769588480907049\
2599553847310516117141604039348297101169411459836`59.45941222700902*^-30*I)*
   y^54 + (8.8730842628064972116231316631083033911066181616559456458384400813\
533017368897884914686`60.1410049963448*^-30 - 1.87741418418095306269895832499\
71623776349568045192583072442662728225954087208086158818`59.46649048526049*^-\
30*I)*y^55 + (2.2112160773716965812808569932015790551723813070711467911157305\
787065754467552011823723`60.14069577135871*^-30 - 4.7557692845609047332911349\
13568974504151786730349925920762434817501331114098350680309`59.47328536561139\
*^-31*I)*y^56 + (5.5106835661447399637501440556977731208396387842480571505164\
00322381294763905066471018`60.140388906851996*^-31 - 
    1.20401514195808533069586144845225069816769516329239909389755291822520006\
9846221805797`59.47981538185838*^-31*I)*y^57 + 
  (1.373400048199733700073083643438583339836982074868370517571634724551732503\
023601468319`60.140084430677206*^-31 - 3.046562005409318423606248976451279981\
3397976793371919032784398139061598801457882811`59.486097393942764*^-32*I)*
   y^58 + (3.4229892045894330924150730400231922122798437009404603938120224023\
4788141091413959936`60.13978236339225*^-32 - 7.704952396143724404399646488731\
3322340387297684212903542792020480203380234216226265`59.49214679376999*^-33*
     I)*y^59 + (8.53160009807277520417490277129225097961535664118192432048882\
19769425636951276773957`60.13948271916303*^-33 - 1.94771512788236338180026506\
02869988886012784100430042478683084505984417657558956921`59.497977666037634*^\
-33*I)*y^60 + (2.126530205393565971733568111584106719095490895944585194410116\
2296999018309296287052`60.139185506556025*^-33 - 4.92140353936605186061168244\
0830976050650357978029558845179493496477248878487621268`59.50360292796504*^-34\
*I)*y^61 + (5.300640499114138102319163467418489825842293510746577178552321455\
269134783368171658`60.13889072923493*^-34 - 1.2430027009517187036645431803147\
29917381759809474733036018654605718405909241943153`59.5090344511314*^-34*I)*
   y^62 + (1.3212971862481571282775219663503642204533223422616636488702015724\
36312440787413889`60.13859838657402*^-34 - 3.13823377134246924885091844511456\
005697584895135028485539702725039154773275419532`59.51428316807793*^-35*I)*
   y^63 + (3.2937276174805964315204897880997332672292715976735622072901661535\
8345439549427773`60.13830847419852*^-35 - 7.920240568538109997175188099821810\
5910303750170713800771134844118703372372471996`59.51935916588303*^-36*I)*
   y^64 + (8.2108765131065990427273270562464794624006587945932226618198155167\
497743993341143`60.13802098446129*^-36 - 1.9982062118460305364976039477105045\
938753541827692677334720687191643455338425389`59.52427176855698*^-36*I)*
   y^65 + (2.0469427435410994978856398236237655226913686658054903864942463732\
37043019672239`60.137735906863654*^-36 - 5.0396386483282810915172776112890434\
08226017790342557953924894856262938501745275`59.529029609806095*^-37*I)*
   y^66 + (5.1031211725067712547449464208064710279185588953158558863255583789\
38625404936602`60.13745322842745*^-37 - 1.27064241912712791665461102122242550\
583847338070030327419426759410254247629916`59.53364069747283*^-37*I)*y^67 + 
  (1.272271399173936504755468971697874875862186114111244258489001662776673156\
038308`60.13717293402386*^-37 - 3.2027224276730248152845455154379235785170719\
3170138232645904418247752923562363`59.538112470757135*^-38*I)*y^68 + 
  (3.172028212145668222898812469545760042513907696240188079505596369140524609\
97054`60.1368950066645*^-38 - 8.070378169570443330251103561593225651959205414\
0675920027337291008611365719268`59.542451851158226*^-39*I)*y^69 + 
  (7.908742149148440093308567706450984470940214108063434960417812903566325606\
5327`60.13661942775936*^-39 - 2.033074421866219655978245670560376357205749471\
8222720859871157815914446727245`59.54666528793742*^-39*I)*y^70 + 
  (1.971925953167378859535429335949225567008798945230593104597013494357510892\
5544`60.13634617734491*^-39 - 
    5.12039216503168361349577471486432323090766760599492601943127259766937290\
5303`59.55075879878618*^-40*I)*y^71 + 
  (4.916842796282482070880203268716179210524483532684507375681161879382960201\
206`60.13607523428674*^-40 - 
    1.28928549006858473650104601707607283035781115196479291605246633993484327\
0246`59.55473800628765*^-40*I)*y^72 + 
  (1.226010831096495609140980765465428562524630079653202045266874902976238697\
173`60.135806576458876*^-40 - 
    3.24560677423944129712191411210570816745841079410187057379213702613557080\
432`59.558608170676855*^-41*I)*y^73 + 
  (3.057132717622288644596191780949965232604479175967797520577982780913246476\
28`60.135540180902964*^-41 - 
    8.16861319085219108699441033652238457906558994059507181084523265202110493\
38`59.56237421933699*^-42*I)*y^74 + 
  (7.623352942600158527662126606636515670216624941898416023527046427621735761\
2`60.13527602396946*^-42 - 
    2.05546826729301337243364528950944316504147778837959624197478434147189261\
35`59.56604077340938*^-42*I)*y^75 + 
  (1.901031279142966564449381428646782294669258986908824617836007198836578277\
6`60.13501408144269*^-42 - 
    5.17115259024026649823078949619680993432194831469448605095469829636343364\
7`59.56961217184608*^-43*I)*y^76 + 
  (
    4.740714054449629442590015336274477626022373504889204111827008441238282951`\
60.134754328651795*^-43 - 
    1.30071433123841613214455876270481059696140831506383172956904208311083338\
4`59.57309249319073*^-43*I)*y^77 + 
  (
    1.182249908205701854615693808511307570902325190303263106900128046440742177`\
60.13449674056929*^-43 - 
    3.27113240801523110018966611512012509758498069733964783325928547712332851`\
59.576485575337735*^-44*I)*y^78 + 
  (
    2.948394699611153043405326558537280585953149517522652343950068216235969`6\
0.13424129189803*^-44 - 
    8.2250654669397187280800393371315864783087618466954896829584369494344274`\
59.57979503348755*^-45*I)*y^79 + 
  (
    7.353135013585242277669634136651066292591359158484859674366706284027877`6\
0.13398795714848*^-45 - 
    2.0678015647280747064166047048232701013725935341130532155548014745477311`\
59.58302427649036*^-45*I)*y^80 + 
  (
    1.8338754294529838737577093785396068376361682008527120759249957821238661`\
60.13373671070703*^-45 - 
    5.197681251843729125156028940473594815667290690923150684063257407110972`5\
9.5861765217463*^-46*I)*y^81 + 
  (
    4.573801259960289429312946549616263324832731219013852283855189680598838`6\
0.13348752689642*^-46 - 
    1.306304947515179207948522912623320399709553280891698067186067177248519`5\
9.58925480881068*^-46*I)*y^82 + (1.140761126970738208205410744199727644265445\
78679899603062375230561194993527238982360460022`60.13324038002895*^-46 - 
    3.28258775692453519208046745953535339355520215199209035584993780845900031\
87634335016554019`59.59226201183524*^-47*I)*y^83 + 
  (2.845259670786538621230111136792317775967897334269204718407315003985105550\
882981525657884`60.13299524445358*^-47 - 8.2475985699285605411336269518221456\
0076796109814378574630988893623692816941312110535128`59.595200850961575*^-48*
     I)*y^84 + (7.09673656089702767891508146335385240811814015244118239983183\
8787088352869400224507550343`60.13275209459731*^-48 - 
    2.07195582671874155775288654904428282372210135177805146896648696169469570\
1874948320697146`59.59807390276952*^-48*I)*y^85 + 
  (1.770128754557705045401223358468178148123045382724943225136315170963355301\
72822981976318`60.1325109050016*^-48 - 5.204482611034858873431830600445423510\
8890053224330812898874622225261927576054037348718`59.60088360987175*^-49*I)*
   y^86 + (4.4153003111184514868704702187612659451971130208157777969686290447\
8258936074110345724668`60.132271650354085*^-49 - 1.30713633558727906092545945\
297228071441675299401186281405763592446976371129071738728146`59.60363228973581\
*^-49*I)*y^87 + (1.1013482921311910218183339684628687879530256970960443200904\
4350056915970900290416859187`60.13203430551666*^-49 - 
    3.28255884288197200376729469370659800811154384891246111736091844054559855\
65198766600834`59.606322142806484*^-50*I)*y^88 + 
  (2.747248797102941623287855359445997895471330318856705823444365937992917463\
3946164319376`60.131798845549625*^-50 - 8.24241365572489468434688152493879870\
9313958112259932639959998474021180374235628924531`59.608955259992705*^-51*I)*
   y^89 + (6.8529886228902089025227645851727144383860709030586935314466326500\
28360547412349894988`60.131565245732716*^-51 - 2.0694188212857763886829940504\
54980744122900431136950919383565913950347116495712881171`59.61153362957722*^-\
51*I)*y^90 + (1.7095058019782716263142154576117813983569611321218755924912081\
54282055966902932529056`60.13133348158347*^-51 - 5.19512786543139853812191429\
547111784125355706052587747041782325115283947793241545026`59.61405914360099*^\
-52*I)*y^91 + (4.264513963366953929999002369294819512078744562804527952472366\
29289643945150761947756`60.13110352887269*^-52 - 1.30406613109827958268357275\
534786064780622701005180043625437044931620870197681061305`59.61653360376868*^\
-52*I)*y^92 + (1.063841049223373559756206651354087405043295332691530000498468\
40502797638492918229993`60.13087536363789*^-52 - 3.27310627877896301373629288\
25499831260257799321717412022980139346212659231540390135`59.618958726917164*^\
-53*I)*y^93 + (2.653945748108843054609452350718604401081135120428406884360716\
1625488426700494624147`60.13064896219457*^-53 - 8.214463962575191807738547402\
373448950479695211387043592421854859463720778364327307`59.62133615008506*^-54*
     I)*y^94 + (6.62087345633453860284751641922589491794099693518819141806634\
9040487762364866850546`60.130424301145666*^-54 - 2.06138172455217640991524353\
8896344942619726331024347254852926160362839751779668773`59.62366743521686*^-54\
*I)*y^95 + (1.651757713099373957219793270662077866399102903790989057991319475\
267778376841249985`60.130201357389375*^-54 - 5.172482852855242113951233457084\
29578539099662479296211600213256633595964121163086`59.62595407353259*^-55*I)*
   y^96 + (4.1208335486486753828109853273248679010244357847013226394318824940\
9120739085779674`60.12998010812547*^-55 - 1.297784114979347051000839054177318\
85562756341152558074791725290142669055668430274`59.62819748959074*^-55*I)*
   y^97 + (1.0280904893619228722923602275678107369983943407121542233593519455\
871087815333422`60.12976053086046*^-55 - 3.2558909892735343500887621831173713\
305875070937482148250389338607222520245478926`59.63039904506967*^-56*I)*
   y^98 + (2.5649861292847849754400868665960143954552940622506551678401772615\
830287722196698`60.12954260341141*^-56 - 8.1677504414968189082814731744443701\
03252859157009341477416211438934358227932483`59.632560042290024*^-57*I)*
   y^99 + (6.3994991266754077476439335374679545126300036660414395188354942155\
22703159048651`60.12932630390876*^-57 - 2.04880869096989766455548941632370565\
6539194032347879369661023851478396117525982`59.63468172749909*^-57*I)*y^100}


==> anc/A_numexpan_CA2CF1_sm10.m <==
{-100630.62350989194235030122935949616761536168236156861850265021821553925635\
616079632`60. + 9713.22075285291867499927080521347748134332967073888498649725\
88702812744204959148`60.*y + 43.378070978573635733124405346056306562452535740\
31958963109964652251156183096069`60.*y^2 - 0.05736101963117546585896782138365\
674480497334691395872682888961726821637282551`60.*y^3 - 
  0.0127379688192641612732643542989016999388079203986717583125322613546156579\
3765`60.*y^4 - 0.001250181580456142653778989232388157867734549732630716764579\
9108391850818047`60.*y^5 - 0.000112375189605976512613753865827221391980427377\
93656185733338414442914141604`60.*y^6 - 
  9.50660042878578048795155603467772061643103306902871725628029849597999232`6\
0.*^-6*y^7 - 
  7.7089984979802354540394795954570945023710094355578354840524660764930308`60.\
*^-7*y^8 - 
  6.07150660933875593593782999064731457263224021956886067810108066786712`60.*^\
-8*y^9 - 4.684842530066248941448467291496978456711313626073594410344543587983\
918234674952598133808`60.*^-9*y^10 - 3.56184120280423223253812243412176253220\
648622379399714448849826184155904424121316461083`60.*^-10*y^11 - 
  2.6785404596626288662367063020730402505017009459989988770267441392814555542\
982660602646`60.*^-11*y^12 - 1.9976080071283925464740455497505328366468550150\
06607318588858320107015003636796266203`60.*^-12*y^13 - 
  1.4801957459229182256948014519464078888191684215041294822889465519986675153\
3420545675`60.*^-13*y^14 - 1.091214730880113138248139688135733334342326097407\
6811008654336109828124552516812499`60.*^-14*y^15 - 
  8.0115561495359148934269795462994150220052059439262026555208107775752131708\
9149414`60.*^-16*y^16 - 5.862279167224039296071901487477897465777709065962932\
5383442903944505874459734884`60.*^-17*y^17 - 4.277704454802174709766746236856\
38382554782506550299527597846904742947645403192`60.*^-18*y^18 - 
  3.1141990434366523565907947291702191866479260357486277429247041037307252523\
8349`60.*^-19*y^19 - 2.262711082497515920974035419249857883849291468455725920\
7013282421787071372103`60.*^-20*y^20 - 
  1.6412852765737748756021943228997460031257279624214818803833951075295183608\
08`60.*^-21*y^21 - 
  1.1888110926865395539808767911488524588492274768454573725182797767082120652\
1`60.*^-22*y^22 - 
  8.600006454187390196655156632304177053982919493960417991543212019876980224`\
60.*^-24*y^23 - 
  6.21456743809471896479794036457344510365352175392440848083281864869992552`6\
0.*^-25*y^24 - 
  4.4864923400815928647683598337181805201540701468457638860019270408405823`60.\
*^-26*y^25 - 
  3.236200737276984514411107266494728125943181341950543156366672354559922`60.\
*^-27*y^26 - 2.33258621991138401553843844689465403488241871865424038813717332\
5263499079878412620682706`60.*^-28*y^27 - 1.680153311870580919367399732615940\
06240618121449806458106692971687551157416058418023401`60.*^-29*y^28 - 
  1.2094818245675727601805364748972824761912572029179580281001024525791359871\
794489303715`60.*^-30*y^29 - 8.7019218405181512120168825112003031849345636673\
1691994463113448777160358694749468953`60.*^-32*y^30 - 
  6.2577635892134284491590285260531237891996083831371472246982056430585986411\
091760989`60.*^-33*y^31 - 4.4981209896703413559534002035042813970867696672837\
04773497730425510201324488663557`60.*^-34*y^32 - 
  3.2319791585274986883091981182006176941975127549806091113228288524532291099\
6563294`60.*^-35*y^33 - 2.321382838434247891380931161523565903180920235877868\
5500104907745984160099128606`60.*^-36*y^34 - 1.666784215391409394268057122278\
521492870704179793878089868271065826357653529797`60.*^-37*y^35 - 
  1.1964056445603535282392337637915226443344967850854812940532606179127925680\
8899`60.*^-38*y^36 - 
  8.5852857488778869739123618741195830841190179110309837031030704194314380148\
64`60.*^-40*y^37 - 
  6.1591092636911136626201227511368050357292817687851945923108620111942390483\
4`60.*^-41*y^38 - 
  4.4174999400013498755303076268767159487461202312326698266040652874996005927`\
60.*^-42*y^39 - 
  3.167659255512142244516452056991271316032713635060183790674877441560437051`\
60.*^-43*y^40 - 
  2.27096605304856971640618828649730017725069359712927411632664332004221806`6\
0.*^-44*y^41 - 
  1.6277940335301191173243091110406574993591130296739706726397815571747906`60.\
*^-45*y^42 - 1.16656958179139759308976161743078822173612866828069815784653515\
274548003421905280885696781`60.*^-46*y^43 - 8.3589065085512517061819958767959\
75407104494509634644291729651541480260879239006847000135`60.*^-48*y^44 - 
  5.9885363032333327712930781183449123508852230400400801932378684594492794525\
5350668414024`60.*^-49*y^45 - 4.289717245323357825157004410377134602077083758\
2079631928081927326229635128488606977763`60.*^-50*y^46 - 
  3.0723974922050538940892494710483954061175194294268369457800801849251622250\
98482293759`60.*^-51*y^47 - 2.20024253133917259831262482023564483117057017786\
735828120599980007561213358553828972`60.*^-52*y^48 - 
  1.5754749208182139882991448577769791684289362851058859609919431514642907498\
319469389`60.*^-53*y^49 - 1.1279849842554490375665558710415726075941701026650\
16842456410643854980144533559535`60.*^-54*y^50 - 
  8.0751181819609775689303473110717509045577813092721109602440439572548009306\
054599`60.*^-56*y^51 - 5.7803061634725293708949576311688100333414711441681144\
80396599483371045726950405`60.*^-57*y^52 - 4.13724869935328058529546544470385\
468617284202182777853591595916638555980790143`60.*^-58*y^53 - 
  2.9609666135844228963988041651044228097036880765138862870167198900879657611\
789`60.*^-59*y^54 - 
  2.1189396725275753817758604114510561310539288409424121148570604678291216924\
79`60.*^-60*y^55 - 
  1.5162430662904291528576404718011336990228058562651543526432931606401100854\
2`60.*^-61*y^56 - 
  1.0848908254427649572392982341315663949482643560876058268392387287767003691`\
60.*^-62*y^57 - 
  7.76196917458925030001186214182485384997842913373020415165368110903124872`6\
0.*^-64*y^58 - 
  5.5530047042928558573969812648650469880274605329570577807256518510341682`60.\
*^-65*y^59 - 3.97242675050766293288621506977208973656771252073550129645664619\
19864787133561741251042592`60.*^-66*y^60 - 2.84156022765667388946651824439453\
0487825429312475492069352092279913587627831028457912914`60.*^-67*y^61 - 
  2.0325078853301563033433434297608193304281399463463919711338666787591071172\
2856279183577`60.*^-68*y^62 - 1.453728258511808948834082030996036935524634271\
6151256256317194509191125123747784889139`60.*^-69*y^63 - 
  1.0397070405932571457098111311462498869531578635106243553668688711434883390\
79339682155`60.*^-70*y^64 - 7.43560937040248230850204894117695923701290237804\
03165414406446837304471284462318096`60.*^-72*y^65 - 
  5.3174202150168000835422985801740459288798006113937929893504118730698270760\
77365897`60.*^-73*y^66 - 3.80246460951365538533490314561373248467292590810998\
660049744162312591706960658901`60.*^-74*y^67 - 2.7190052957533674601823568514\
691022694268846098048701471868886106211038210819175`60.*^-75*y^68 - 
  1.9441798694690881589836066307841275465066518491056823884122773641478240145\
85739`60.*^-76*y^69 - 1.39009710987684481746781622789504043532242858472654320\
180649362641721059194229`60.*^-77*y^70 - 
  9.9388674494170333358267786274133789534868760076942595486884621419145922794\
34`60.*^-79*y^71 - 
  7.1057909368075164695013764832903956710169703414878282361863437367721812300\
4`60.*^-80*y^72 - 
  5.0801015348257714307434726764720469967233949397653299529436983145702497985`\
60.*^-81*y^73 - 
  3.63176245073993236806175685732195112036235203892236494467652770780359122`6\
0.*^-82*y^74 - 
  2.5962598203181258997965953061984058142247360822754004119389892472019836`60.\
*^-83*y^75 - 
  1.8559450669237388542889458780990318642868540924348802452261613732766199`60.\
*^-84*y^76 - 1.32668821608463863797428750982209332577089263920730018302531037\
97746525757099960631746506`60.*^-85*y^77 - 9.48330958541269182066631082805209\
770892668378218466055823627306776438501575490394807973`60.*^-87*y^78 - 
  6.7785807898644289714377070992266085414971562259739495317510468329720172734\
992558233288`60.*^-88*y^79 - 4.8451349772687336991196818069933356486798107451\
76637399013659436353275687379779185489`60.*^-89*y^80 - 
  3.4630732806154854677628416154662667029086281291674632274010126066784382211\
2321123931`60.*^-90*y^81 - 2.475178939189251657690208681907582750211472609905\
2957531393231667586970144259078224`60.*^-91*y^82 - 
  1.7690537942726695542152754179785368969876727577015653914504935881080577942\
19496499`60.*^-92*y^83 - 1.26434436803671885603364475568347791874551546362303\
851972376233014611417937218998`60.*^-93*y^84 - 9.0360782301528565596180478102\
18491809035991434913470619633200235861426474617599`60.*^-95*y^85 - 
  6.4578090353748422923766713230646514028202867067598169681808845955661696464\
0922`60.*^-96*y^86 - 4.615102578390379173098007894670614883500723623306638702\
3932417889608844530514`60.*^-97*y^87 - 
  3.2981376654204627249580488530651980451310363905045546805454938158949454127\
45`60.*^-98*y^88 - 
  2.3569358582102385033115722432742892984317748834508218352181390228181045651\
8`60.*^-99*y^89 - 
  1.6842967138754542446332429201712588729323064333485981414229514867215777034`\
60.*^-100*y^90 - 
  1.203598308954031608169759926880445505201965315070420719332099953159105478`\
60.*^-101*y^91 - 
  8.6007620287256796207461017534246124174333149957102410406084221232518955`60.\
*^-103*y^92 - 
  6.145892264431764714182373273826829421098051301151252304061450284578227`60.\
*^-104*y^93 - 4.3916310430996481709359085386733843000391190390943280194214872\
69595787435937899625651168`60.*^-105*y^94 - 3.1380501119242976577614886624098\
5761531272627608974519743429870127874043653822186953909`60.*^-106*y^95 - 
  2.2422666172115423051237807704072248415918944592507702664435394871588948232\
997338502877`60.*^-107*y^96 - 1.602168505549640142368718079246332758670978253\
485250591919182745501744341117092927568`60.*^-108*y^97 - 
  1.1447822783238548440628153078010261131353255598121876141039704245121957696\
9380814103`60.*^-109*y^98 - 8.17959066655484763189698240638124247776001719892\
1207188088202945237258947863595777`60.*^-111*y^99 - 
  5.8443255376534144135559910446461165445358588349135039923935241178492247765\
5600433`60.*^-112*y^100, 411848.494002379921431172336972182710241899603469107\
41648741312806065909958189172133`60. - 29307.66828817547816407498447830845113\
849899437776513272577242154441942335072738855`60.*y - 
  64.018372984341925210859555344095892715297444948030971352770585071759803713\
80289`60.*y^2 - 0.32633374465562445294346256382075460477975654719665965712929\
014735952759390053`60.*y^3 - 0.0239857596272844123270140896823659284546052618\
9314888093820753455389498339247`60.*y^4 - 
  0.0020495435999135455746569176419998111297921937668458433669272786675852455\
85`60.*y^5 - 0.00016415788818462572589007174943757311701489520546463452509843\
760834247607016`60.*y^6 - 0.0000127019520214261378655495207758505400732368021\
9620346147382358626188385587`60.*y^7 - 
  9.6456067487518111653709282994247962922814122078028586048526427635363142`60.\
*^-7*y^8 - 
  7.239846761708301859463334417608115286182123566266713346579254226450142`60.\
*^-8*y^9 - 5.3905666253279847367773941674354922343694034792498393517518188432\
85770169822319406444119`60.*^-9*y^10 - 3.989736112062965335760095785756875328\
4717313318881948153191184845490468850585044532351`60.*^-10*y^11 - 
  2.9392262299712436119845711519452746230779055300323147979007316629911263842\
960392734324`60.*^-11*y^12 - 2.1572349095361793000715779119795134219543016676\
55834570779827945364199286288918070044`60.*^-12*y^13 - 
  1.5784350685886153582193746463927830402520419325456628607990964201626345160\
692587569`60.*^-13*y^14 - 1.1519678001037707600116186216708121731465879827101\
232151606567255940912061276949463`60.*^-14*y^15 - 
  8.3889885675801291245922894665240770909804781766533767230410029478242413803\
2166147`60.*^-16*y^16 - 6.097770544544831805402507022225637882665123726986556\
6075785426278643881716203276`60.*^-17*y^17 - 4.425225935951651723407531080894\
925833650515844067094816352413809299680273505624`60.*^-18*y^18 - 
  3.2069605603676017960246121616706407922055541394897985056563260195151628071\
2924`60.*^-19*y^19 - 2.321245518262496720992407262857456096442707929704043292\
5065407129609971845953`60.*^-20*y^20 - 
  1.6783445222928854427982161556377323270205701484169931331088149146889680509\
95`60.*^-21*y^21 - 
  1.2123478072332026460524282859612806491462095907769566338773611506786179061\
7`60.*^-22*y^22 - 
  8.749938223059876413529357176414932967306886128839750215572291585827259275`\
60.*^-24*y^23 - 
  6.31034988865146792539712495491024746132774338515971358808206126452643963`6\
0.*^-25*y^24 - 
  4.5478515215174911185163360111401031047167754844601768689636916196957648`60.\
*^-26*y^25 - 
  3.275613952846658430746123851685930289201753088672428213248552586793237`60.\
*^-27*y^26 - 2.35796964553701334133168720582915948620061912612234301970312583\
3081616750430591717664615`60.*^-28*y^27 - 1.696543785414248819903039742862783\
56691255464528424979042222231894537395363963253591241`60.*^-29*y^28 - 
  1.2200929522813590788276203696656298392211489381147049450986147276163880620\
189367513083`60.*^-30*y^29 - 8.7707973347462474249714377623451296190007779415\
0609608348545371334642687124002355308`60.*^-32*y^30 - 
  6.3025878780715812079735231458700742559963107698928720894848406363794113061\
753173903`60.*^-33*y^31 - 4.5273710866578690312016292002350601144668973216737\
68486939027740593659726244989057`60.*^-34*y^32 - 
  3.2511187594259333384594125221816085944390488852535194623896595037615412181\
0168765`60.*^-35*y^33 - 2.333942053551404700699058468290351664194410532926545\
7770948849207822641682433769`60.*^-36*y^34 - 1.675049420391429554152654507265\
08890117939705284804826614362198997996255142325`60.*^-37*y^35 - 
  1.2018613105793150137187512243966726568467020853242844375174654543544316820\
3057`60.*^-38*y^36 - 
  8.6214092095378013871227721042524666664791832471845676249711005324567924600\
61`60.*^-40*y^37 - 
  6.1831044641662762271414346492875763721026426142995196614050854127031107297\
7`60.*^-41*y^38 - 
  4.4334918054875883937600454682873418704443260175370591935507251522595341559`\
60.*^-42*y^39 - 
  3.178353708057962059306471217594179347890320419891924197770794643411764841`\
60.*^-43*y^40 - 
  2.27814308378309223920216578076062107918666357602670497150967958851101962`6\
0.*^-44*y^41 - 
  1.6326279105995299902900225939423438802471095383199156261214973100149802`60.\
*^-45*y^42 - 1.16983728607235642523182154150022410323661576341574409555591583\
025595266249464606188654174`60.*^-46*y^43 - 8.3810788067115988262263368357711\
59657745383853882626802556054800526548377247119898120237`60.*^-48*y^44 - 
  6.0036376399809794870314786835391653556386362686871124522082219148692122042\
6185549569749`60.*^-49*y^45 - 4.300041605201838722180271348194837416776883108\
3540407608663209755319967315597890955359`60.*^-50*y^46 - 
  3.0794826579537049342686511236230921572381620165865589160636399724790077034\
3239100475`60.*^-51*y^47 - 2.205122999316790924467976074311288061487466573953\
57345472670806283027737136962784925`60.*^-52*y^48 - 
  1.5788491319445987995989962381529158620737822703435741293106079915812052984\
361814057`60.*^-53*y^49 - 1.1303262287151844937391117160875881822104701683678\
10472931868899849032161913391241`60.*^-54*y^50 - 
  8.0914201353083598093207531064344478561060524907928699520997633291351366551\
379558`60.*^-56*y^51 - 5.7916954551562071332101597265656628362150041312752722\
75013870095088083871377523`60.*^-57*y^52 - 4.14523151451934185621102387457406\
665827436608111772120846200733925428289324147`60.*^-58*y^53 - 
  2.9665790236992244810836348856371395457657755018332401911590987033967935452\
492`60.*^-59*y^54 - 
  2.1228970121347219124399797223669457699862039300736046187259043285979836962\
17`60.*^-60*y^55 - 
  1.5190410219788661451951966849834867849498864223292628070627776276950105455\
7`60.*^-61*y^56 - 
  1.0868740991281820983529039252107897629114307955333340403306841609250814985`\
60.*^-62*y^57 - 
  7.7760603919731284285593280606492820136457903476436596583486529761624599`60.\
*^-64*y^58 - 
  5.5630383407925225144145606851715039417065731380452310139741092952919942`60.\
*^-65*y^59 - 3.97958543717566024353938832208464430795782980737563619946208491\
25386232342311413062174906`60.*^-66*y^60 - 2.84667700760176371898784579320460\
990356404143235216732779932593246381316889198929942896`60.*^-67*y^61 - 
  2.0361712029628123277347242883468082584814577165851008008912187380623816484\
1258710310801`60.*^-68*y^62 - 1.456354872611757703387900426394697965372029521\
9781918869888024088453990975063802402637`60.*^-69*y^63 - 
  1.0415928377940636232926299574129224868790864184012423410400098297997530819\
14468474589`60.*^-70*y^64 - 7.44916463212480641738852000271418954106136199499\
09727804743965719504456657666543233`60.*^-72*y^65 - 
  5.3271740721639409814766840342256685332099307217229213755922100317285613504\
54893031`60.*^-73*y^66 - 3.80948960452765366814423148544151116919620010192342\
760333583084227000842086800689`60.*^-74*y^67 - 2.7240689795129131991171500095\
518624044487475102154175152036450223969648403189452`60.*^-75*y^68 - 
  1.9478323838517664149744735309779963079923142333745240810116042357918437211\
18357`60.*^-76*y^69 - 1.39273331947114146778907739933833316273963604977546004\
644670503484316935529704`60.*^-77*y^70 - 
  9.9579041724925810089653655294579318273246065307591283456308093046687810611\
41`60.*^-79*y^71 - 
  7.1195438241630302803317768752470290311553514906531307047074300332781536831\
4`60.*^-80*y^72 - 
  5.090040783326177551726974681167632394840200264125953097952316097581776448`\
60.*^-81*y^73 - 
  3.638947716465279716360860997041565894530977460648347349638654920306943432`\
60.*^-82*y^74 - 
  2.60145542719365305092098266004521723057147566119607070020048217633833085`6\
0.*^-83*y^75 - 
  1.8597026717176781572259684196049768013307074240085070364783697794191263`60.\
*^-84*y^76 - 1.32940620034357529352604957961616637318736235679981455538271279\
88117302102015517552752759`60.*^-85*y^77 - 9.50297149393040409534422906443828\
940667478237838742872499936358507438979943938004887942`60.*^-87*y^78 - 
  6.7928051001041912441922918033100168077088712157751731533238866981530384410\
17685295831`60.*^-88*y^79 - 4.85542578182162120030063214073194596999369947503\
7507915264378000813678550553494550009`60.*^-89*y^80 - 
  3.4705183275899247378707341307866058195470887555574619861595364930938742557\
5280379507`60.*^-90*y^81 - 2.480565040160919058183787029133728754704901323255\
6211421103754306068281059910572476`60.*^-91*y^82 - 
  1.7729501694981443079651212926125174324109740585513168785058260944360897985\
84245904`60.*^-92*y^83 - 1.26716286655616550636201483150795413265647361118609\
447716768961940857309222524802`60.*^-93*y^84 - 9.0564645213513600504367209028\
91575365468982021956959652220612896186181971299015`60.*^-95*y^85 - 
  6.4725530452943596258845029623197756138929712271071612599797710400895407761\
1231`60.*^-96*y^86 - 4.625764720561721677660144731650952577453244301626194710\
6009241921830761173951`60.*^-97*y^87 - 
  3.3058470562089718374813257497342964484652514035440256447353337090706100186\
86`60.*^-98*y^88 - 
  2.3625094911507428191899025563608210064965137197340329748330272210383762145\
9`60.*^-99*y^89 - 
  1.6883257019545592640837966782408564702488570913441118114369064946856198819`\
60.*^-100*y^90 - 
  1.206510300267004132655866746850617171397822246703329031633895799401080847`\
60.*^-101*y^91 - 
  8.6218055444100981141649789827352038602316076568136643087994234186783749`60.\
*^-103*y^92 - 
  6.16109699564251155804249380992717950435159978372136218817443348658717`60.*^\
-104*y^93 - 4.402615280447466691243710317673376430770404955111897839246116829\
983247535594684080888283`60.*^-105*y^94 - 3.145984083021727684101157505898993\
94219744387956285677901249411354384766986461162616738`60.*^-106*y^95 - 
  2.2479964243009077586275263845731053576266309668518683742531977535413352658\
938022058484`60.*^-107*y^96 - 1.606305809939504742900370836048227559849815583\
875245083366814077752907611344792836215`60.*^-108*y^97 - 
  1.1477691920476822747745072777909499581675930141527956515898616845618977148\
3993416251`60.*^-109*y^98 - 8.20115099961256019766595112640241242938538717348\
0284437311140472558370422699293501`60.*^-111*y^99 - 
  5.8598857625687735200126891558101651906246550847970370281702225437705359978\
5420678`60.*^-112*y^100}


==> anc/A_numexpan_CA2CF1_sm100.m <==
{-655347.03259964262516808157814033970868007137403740220043763171966062017493\
21251134`60. + 2977.318365594327077360795722388383183768111530947365620970413\
58097331813081713112`60.*y + 32.009866709640161536453043359993012005947999453\
48936285117257609435919353600494`60.*y^2 + 0.03089467525924415668359578056217\
044342062578449637565854622440989440251060217`60.*y^3 + 
  0.0000614400333432032788779478019542819842557471523909584304915754158076086\
1503`60.*y^4 + 
  1.4861943624852262825922589270563175570654359223485938755464315155089091`60.\
*^-7*y^5 + 3.1936820221519163518496505587721357790047836896601986457995415899\
8907519570025641522343`60.*^-10*y^6 + 1.0606629801445960255711961603308156277\
006278302732697219727683383699951504073614534`60.*^-14*y^7 - 
  7.5131992527264206883608384194873389097937624698559073956483377779397368503\
59222266`60.*^-15*y^8 - 7.890786656081795215455511854630723501603946536814965\
6319048565289993373228047261`60.*^-17*y^9 - 6.3141277234836824514864274131282\
0827171086840675461682255573721801543584466839`60.*^-19*y^10 - 
  4.4884375724700921665648755078309783200005155573910647484977873615276428551\
35`60.*^-21*y^11 - 
  2.9287087623412693795095393879554379683477228516650932222771282943714071525`\
60.*^-23*y^12 - 
  1.74242020054835660338491773799491228217862252868941979964758631080759807`6\
0.*^-25*y^13 - 9.026731678570031300386591855786071595532610643433062922132652\
738288321489585438201480029`60.*^-28*y^14 - 3.4622263366530432779292544597084\
53764398545118512078007765186408314333274369541735546`60.*^-30*y^15 - 
  7.9967495807919467403246586575646119629684785046590667396514664582186119860\
76971817`60.*^-34*y^16 + 1.68049236386858800797072289497484219717415170836342\
4614121904743113773466401634034`60.*^-34*y^17 + 
  2.2683424561247662055569705372861094449509121583188223410536216483683650878\
562799`60.*^-36*y^18 + 2.0308131073293715779476679824656496303553732359626017\
5231887870495400367184891`60.*^-38*y^19 + 
  1.2307572939650819494661994437164702895133649840897011093657698730079708031\
85`60.*^-40*y^20 + 
  6.43920242737170826424688733895646917205008887143130410825990562151408048`6\
0.*^-44*y^21 - 
  1.32342675138967985206710795317997138792801015271301467693992643329696381`6\
0.*^-44*y^22 - 
  2.826896807351474678818963200643234709926928479762021788799698930340388`60.\
*^-46*y^23 - 4.36967261459845638262217137687361386140690477390383507427447688\
0258292555947448544806611`60.*^-48*y^24 - 5.897510190640752763617380131693788\
9557806029073271784220817945785694294688976252337022`60.*^-50*y^25 - 
  7.3726825302306259998713339106316322455719381970751954981700634488044574730\
2069279081`60.*^-52*y^26 - 8.769760348507367202338012766321604263295748171910\
498808375377358740958916202267646`60.*^-54*y^27 - 
  1.0072432287821218080410193266570874831864489894437314724476605299531921756\
2927694`60.*^-55*y^28 - 1.127111128082219481566625388076861405668468916449963\
659071371307917800178405674`60.*^-57*y^29 - 1.2361133663068478840363593121838\
478096606903462341333062421416861266592730983`60.*^-59*y^30 - 
  1.3341404772660517479678314842448174076168945223226909916110092936947759151\
7`60.*^-61*y^31 - 
  1.421338095142196333847675191420784982395805177978522048870522102153261375`\
60.*^-63*y^32 - 
  1.4980305243725479249724326805642137050073168365043341363401361602103074`60.\
*^-65*y^33 - 1.56466346633482312567269026436213867614666732449597492475776683\
8077297971126425245286419`60.*^-67*y^34 - 1.621761230574154567555637514370803\
0722312847554541476107808724567051912187128667924073`60.*^-69*y^35 - 
  1.6698949109314971141376500572996249746294530827682491067181057015995104097\
8306377868`60.*^-71*y^36 - 1.709658869705609465676975386888170705468829245372\
849455910694015306659701121466573`60.*^-73*y^37 - 
  1.7416535197803314617658818359504376108723399322558861295784809118390470377\
539556`60.*^-75*y^38 - 1.7664728805777881288023160568355230799445520221035237\
5740584157685127691605472`60.*^-77*y^39 - 
  1.7846957496827595213153983398543181027310032775851780985722167021721579736\
01`60.*^-79*y^40 - 
  1.796879608373773589549561884923765680750519445359736012265187834794831086`\
60.*^-81*y^41 - 
  1.80355658860261595342286803590794671984808258389279418313332274987674454`6\
0.*^-83*y^42 - 1.805230987902732239325670942741239976694168452237313702911704\
8708183830208555075243515588`60.*^-85*y^43 - 1.802377939718340613485809166611\
66525324346789521372267049744669870289633634636894191709`60.*^-87*y^44 - 
  1.7954429390107911910180245276221831696963744911112234404590092573242379636\
44107879612`60.*^-89*y^45 - 1.78484199366065279645704685190699072853831190486\
29345873702450858244427868597312753`60.*^-91*y^46 - 
  1.7709622263544506837708715259392862066241251559585722234201771649376390673\
8425253`60.*^-93*y^47 - 1.754162793247316129312953513859148761827605671228401\
667755357082968254924594071`60.*^-95*y^48 - 1.7347760176902976285395270918676\
053434487146704499880738765588618130062702002`60.*^-97*y^49 - 
  1.7131086619489441493209175395686208263951041328231797485780280367628549351\
7`60.*^-99*y^50 - 
  1.689443278824506566681925225982877242950509496193970095321682694370733279`\
60.*^-101*y^51 - 
  1.6640395997217128488360925530701652296306437258442095180907378551108961`60.\
*^-103*y^52 - 1.6371359269823230697962572619220636720634420052797850457958143\
09408965790075919475144125`60.*^-105*y^53 - 1.6089505069843176451031975252518\
792264811436025958120737059956987816534093412104008802`60.*^-107*y^54 - 
  1.5796828671790332384718724156760154956440808578445958616581939503264057316\
7773147333`60.*^-109*y^55 - 1.54951510535481204915754389013793818215862503399\
6148057517014048485505597464088441`60.*^-111*y^56 - 
  1.5186131233249434183293686209306024792545270718454056497368046450219735037\
762562`60.*^-113*y^57 - 1.487127800210183108557489644056362156510324585006000\
10209145070802595649861422`60.*^-115*y^58 - 
  1.4551961027316365554228172153321366682993706547834194490146869135650287008\
43`60.*^-117*y^59 - 
  1.4229421316112406973370636746419751027319954035637808105574348425171435029`\
60.*^-119*y^60 - 
  1.39047810442129213633532495399623245384823641336665201673284107234271735`6\
0.*^-121*y^61 - 1.35790527613026752054747394832700840087982567058687448995748\
398633627218575670643325898568`60.*^-123*y^62 - 
  1.3253147992366456422693885223668815991353697527015594130557628945409468337\
80900058729778`60.*^-125*y^63 - 1.2927885258257353231797640821561793351503975\
434498519729235669005729381430746694417876`60.*^-127*y^64 - 
  1.2603997541736187438382538911791581237364967919481142499551099724377731673\
9205797129`60.*^-129*y^65 - 1.22821392269392098533495431865574623087136347015\
0266757662321896920742066722944331`60.*^-131*y^66 - 
  1.1962892541058468100704078068594947228647840546026812529699965771298076521\
573247`60.*^-133*y^67 - 1.164677352718115062142636943864077903879754633426380\
82166317737882850913234526`60.*^-135*y^68 - 
  1.1334237576904586173400497788307857330594179276140989424592725662958723293\
45`60.*^-137*y^69 - 
  1.1025684550657568624550093956480909870513569736115678024126413831342849223`\
60.*^-139*y^70 - 
  1.07214635127209953758513805345228846771999628825792505962913663127749357`6\
0.*^-141*y^71 - 1.04218771068322854497872089022915078521868268820960479158713\
07393242168009661482141106175`60.*^-143*y^72 - 1.0127185597040763452183422641\
2675923085360006639301788837880614424718366974191617562555`60.*^-145*y^73 - 
  9.8376105972025305310913481003245945639875729244999697855782473548581594467\
0567203018`60.*^-148*y^74 - 9.55333851119913172441680432932381432469879437735\
5330885235077708512078258921519373`60.*^-150*y^75 - 
  9.2745237046613788242793130857295609862385599118098166189993060291924420473\
419177`60.*^-152*y^76 - 9.001291427697750045404247898941653996489804151906631\
37137962265893496242429026`60.*^-154*y^77 - 
  8.7337405068801124769322288820189670796638306047592753671258664096601423326\
95`60.*^-156*y^78 - 
  8.4719458235380774244184603542401031483984483198358534828590135465712508823`\
60.*^-158*y^79 - 
  8.21596059426377426724562580059683742111042562069148979614313665288644759`6\
0.*^-160*y^80 - 
  7.965818468435345722978663975124273949455572229583170105417575274561458`60.\
*^-162*y^81 - 7.7215354565322164955464974892641444973102324547626760256042636\
9604615399757961621439747`60.*^-164*y^82 - 7.48311170203889106309220944112224\
0048053980087970321562680976033430825812043792505238`60.*^-166*y^83 - 
  7.2505331088163220753346383835356901377265084746913082402246497817861635721\
110423748`60.*^-168*y^84 - 7.023772834959581238019041207854028938005726238977\
87987688309689949035496262012206`60.*^-170*y^85 - 
  6.8027926633559053914672795410195531369465955960898605035098598520866799450\
5285`60.*^-172*y^86 - 6.58754425840602744027552563499095357033433172740928529\
47284195584103180369777`60.*^-174*y^87 - 
  6.3779703176716175930837522148683823509610761687835826010893337628056805289\
5`60.*^-176*y^88 - 
  6.174005626560080254452707694277098722698773792855062860472968322058611241`\
60.*^-178*y^89 - 
  5.9755780235522241028004974959110597228954117749615925259481521422524978`60.\
*^-180*y^90 - 5.7826092829157794186404314194946104295334907183470362641954249\
472769117919488160744124922`60.*^-182*y^91 - 5.595015921325738724951579607390\
6565421695874204468071787010525838635849677555111438884`60.*^-184*y^92 - 
  5.4127099343284676169191256586195574791725781581886943441143714301926713277\
0162430048`60.*^-186*y^93 - 5.23559946813798145907774247029163176046089490421\
99066329702069335264477444735377181`60.*^-188*y^94 - 
  5.0635894318373215719559521436296010205353949243345780539306475287010698871\
1940004`60.*^-190*y^95 - 4.89658205467331518802605661547651104633515239442564\
4222161602511411677896929035`60.*^-192*y^96 - 4.73447739277700880777882644316\
77623767559836899794020555857524016903557829115`60.*^-194*y^97 - 
  4.5771737893126876415008255807915240622311397109904247269287787407616223288\
7`60.*^-196*y^98 - 
  4.424568291753718698414261422888789473933799531857362373248850083508168395`\
60.*^-198*y^99 - 
  4.276557029701685193047215740402241874098330987322884786585219763616807`60.\
*^-200*y^100, 2.5990091748378044456695508603623190636052800775071457411736189\
3921127392852185459983`60.*^6 - 19807.303137961865854083837409348090096324445\
59663895836808042221192865202548771444`60.*y - 45.323617926495652048300287623\
83900987037825021866181383740107768546997257790005`60.*y^2 - 
  0.0419500982600670059049068777497663565130629763349559305537291161535406771\
3747`60.*y^3 - 0.000083198531566106271206090885868856678210993594952639459988\
13323768614913607`60.*y^4 - 
  2.0544044070748406208999706332217075130331607364388165447402834677543482`60.\
*^-7*y^5 - 4.6637466143560865309226176665058334730566067263587523609263308636\
8758712440474632079391`60.*^-10*y^6 - 1.6183362784540332417364855691969299010\
9161104880792517713256005030148776964158557117`60.*^-13*y^7 + 
  1.0299518165974475810976940943836699674338903250202894268118027205915442745\
083338862`60.*^-14*y^8 + 1.18131938751733393046504132022055055503300570799731\
380289006989679227230478337879`60.*^-16*y^9 + 1.01434402733420717483090427304\
1135178019778437725772162871072020237282389005166`60.*^-18*y^10 + 
  7.7320991882750041238271915817046536498545551374475865043599558559250609843\
82`60.*^-21*y^11 + 
  5.4013819206762989909435647358215662970063801752290247505575645560635285673`\
60.*^-23*y^12 + 
  3.39555095082159953511979424057564463394241952421559416332128493428486101`6\
0.*^-25*y^13 + 1.751085120394149773552377442598636012829930376660031538433295\
1701798483432692237131513111`60.*^-27*y^14 + 4.343031620941537205066143847671\
7413015832227137398854530888937714096011634296065976804`60.*^-30*y^15 - 
  6.0675501633244571371796606922677590858668001755600431131315100188446667881\
970798883`60.*^-32*y^16 - 1.4233725862274650981776668402409665786881198522225\
486275872356477241663009983183373`60.*^-33*y^17 - 
  2.0600653769367366274855460016669281219296588150821194582346701191489134451\
7034973`60.*^-35*y^18 - 2.553449861724064274870688758308129728298215886814552\
58569241011954896487004673`60.*^-37*y^19 - 2.93289226749929107752944211177163\
05624324147188508978929895443734476259754984`60.*^-39*y^20 - 
  3.2216662394152760138147552764778981985723962206408110482439441307423833830\
1`60.*^-41*y^21 - 
  3.438129239739377895487258935651592513915553968317739101090050254557137217`\
60.*^-43*y^22 - 
  3.5967505741940925139052135987473815635465448761527599638727161626649532`60.\
*^-45*y^23 - 3.70895409854269271009171262002234573899470808302237021387900481\
40015666979581310751897805`60.*^-47*y^24 - 3.78378762353868853281822406436922\
290572989323989512268208194924486088437369000424420415`60.*^-49*y^25 - 
  3.8284461361690209781419440007147800477620857011516635885367125208945475334\
21942198097`60.*^-51*y^26 - 3.84867750838115240497899751833579527436031876891\
62209842098938651584744093808488832`60.*^-53*y^27 - 
  3.8490960618524601271218102571747610507619758791121768715515277537044797574\
7407352`60.*^-55*y^28 - 3.833424823570878865637013227843012832291373788739425\
231433530242571965229788114`60.*^-57*y^29 - 3.8046829574576163523693182956780\
921497550619728486733367350767579838608230924`60.*^-59*y^30 - 
  3.7653311577758926686189292228157013085180242616513144389818581208078059762\
1`60.*^-61*y^31 - 
  3.717384814761393702634615130683300907386968801227645766517091043756751794`\
60.*^-63*y^32 - 
  3.6625024395114721457826222370893490360570048041693324795659259410218801`60.\
*^-65*y^33 - 3.60205505006584652362619900775444232234495788456585691984681146\
6608251940458855490349357`60.*^-67*y^34 - 3.537180861162518273965959266798072\
6036518654087097727713368658081125746299858015145811`60.*^-69*y^35 - 
  3.4688285894091926952375684802247099717427374289671532300697197992456235039\
5611498147`60.*^-71*y^36 - 3.397791905344820937278003173872161777876831571676\
648772601798811302624258009786659`60.*^-73*y^37 - 
  3.3247369730791064550608985938855443982643043115605697314443028425505281755\
216249`60.*^-75*y^38 - 3.2502245702345501286475288186687462946628724495127879\
3302456786243973186252673`60.*^-77*y^39 - 
  3.1747279404821062063588846690913443413120410658593372866581504249154717597\
24`60.*^-79*y^40 - 
  3.098647271519609668635273834283314817598213792199960020937167209280722422`\
60.*^-81*y^41 - 
  3.02232149299457047323634691312692785193973030718366838815842487539040346`6\
0.*^-83*y^42 - 2.946037936713574719959594882564804179303661070681197123549089\
2187487600170043793608795096`60.*^-85*y^43 - 2.870040284335708716345689069765\
01613807120499042280204102639465528104696713981795953153`60.*^-87*y^44 - 
  2.7945351372282602688610837432977296205086491372624550759253894447879340500\
25195222638`60.*^-89*y^45 - 2.71969747295733151258900351332007223762573380599\
32832421249946236940937080253572639`60.*^-91*y^46 - 
  2.6456751982316791560474642044940947653359837550070473092750874364640177348\
4373546`60.*^-93*y^47 - 2.572592965411385721231232070949645581744234223982889\
242449948458427936774242483`60.*^-95*y^48 - 2.5005553861981025897793462300030\
021043683111222871213661671616746973677833142`60.*^-97*y^49 - 
  2.4296497497567799636611012669763679059820414456325745684170717437785189951\
1`60.*^-99*y^50 - 
  2.359948331687335754925979056030473197672940469945467394184909990068160696`\
60.*^-101*y^51 - 
  2.291510363747095009316234782477654712961383273110553008120420129693136`60.\
*^-103*y^52 - 2.2243837210809314526519377142854104545289453631490901512419899\
33382464302442845422447305`60.*^-105*y^53 - 2.1586063732198004945224780426562\
930641935166713414896420058633162925665491141825182955`60.*^-107*y^54 - 
  2.0942076366970922455142776210704645518179629119326596303711111945045201431\
9756784681`60.*^-109*y^55 - 2.03120926036840964481099179465613499738524019549\
9552628061345764399617606277698081`60.*^-111*y^56 - 
  1.9696263690626056175132178157452476123189208997614028367785023439591977387\
540215`60.*^-113*y^57 - 1.909468286772952287730716164787171361789395423362799\
51035290373412351821143578`60.*^-115*y^58 - 
  1.8507392570072805664474412421069112685053192909678950184856900171889637984\
48`60.*^-117*y^59 - 
  1.7934390749894542767422282102950606489759115073266182361955844789557137584`\
60.*^-119*y^60 - 
  1.73756364401092861905811487727454733555103260817100374002745764673428827`6\
0.*^-121*y^61 - 
  1.683105466266765602725585480919512672198995937120087221688596073799113`60.\
*^-123*y^62 - 1.6300540768929344137304191701985895313157361818915733650984882\
09910446292056689889652187`60.*^-125*y^63 - 1.5783964285852849246030075996829\
957567063440282519133586683755816706181769051189781669`60.*^-127*y^64 - 
  1.5281172330726674679457293899344543481325631963242631113420391365188342127\
6887889131`60.*^-129*y^65 - 1.47919926479509683653818444855787529390686726661\
4198798188418824137835052783139399`60.*^-131*y^66 - 
  1.4316236313686818529384244735965382745348852552164851079067232426899285616\
045537`60.*^-133*y^67 - 1.385370014774877796416319950896450706949712722119547\
75205080130240083060912529`60.*^-135*y^68 - 
  1.3404168866703091760755306659535837380952690572653658771783658316710865876\
59`60.*^-137*y^69 - 
  1.2967417007569767753162436783818931792375652657863499599194657381578360658`\
60.*^-139*y^70 - 
  1.25432106476647932233296895059210184878648840857209118034658475353532903`6\
0.*^-141*y^71 - 1.21313089428401493405425135687150652534272364091023822618254\
89905972787289105919758090833`60.*^-143*y^72 - 1.1731465503586209637731607674\
7858778215710176627323620813124573716643895230655413709685`60.*^-145*y^73 - 
  1.1343429626073585724798057974141897049514106963026945037574773464888666733\
61673394528`60.*^-147*y^74 - 1.0966947393163677586943426336358786156355940440\
75404386642610265158857022488703374`60.*^-149*y^75 - 
  1.0601762658654821958668873391371064327224287715783170493926888166582153089\
0472345`60.*^-151*y^76 - 1.02476179265091390663590167276712166503100170780014\
0529022234826552668276676565`60.*^-153*y^77 - 
  9.9042551354867598893970549474354219180106666130614493745763719566824097395\
21`60.*^-156*y^78 - 
  9.5714163584681578220138941212455106864622698094525231612484017198519171891`\
60.*^-158*y^79 - 
  9.24884442474604626007957572065854971587182989424966349695375120626720647`6\
0.*^-160*y^80 - 
  8.93628347269420843893108571043447487308577581107269327187101610559492`60.*^\
-162*y^81 - 8.633479439453659518711652306669281725659634654328858970504031995\
5228611264980109374273`60.*^-164*y^82 - 8.34018049360154871170018993232373225\
1731180689715527130566052882697120241601251786862`60.*^-166*y^83 - 
  8.0561374161724242933109767063745789785418421042539788907013674266281247032\
565406609`60.*^-168*y^84 - 7.781103934874121865651234912846781472010326564300\
71066551701440638018621013156065`60.*^-170*y^85 - 
  7.5148370158724607194519398645078151194212149320846644781596473192261423630\
61941`60.*^-172*y^86 - 7.2570971171023845968871655188481449290371465962880284\
683943084951063770726652`60.*^-174*y^87 - 
  7.0076484066915516811339615366703968077185513240222737952293371266875016728\
5`60.*^-176*y^88 - 
  6.766258949750018159927041086720994492649510807074771295670507684208718626`\
60.*^-178*y^89 - 
  6.532700866481733905960903321330855145161460033416603847497813260787393`60.\
*^-180*y^90 - 6.3067504643059233068881457287777816850867972703145424870811364\
335895822171544249764514533`60.*^-182*y^91 - 6.088188346435480407312359755922\
44332319511258244432596288006905336343505296006361321676`60.*^-184*y^92 - 
  5.8767994991421738936662623579049836192812916366824906404937196988817339468\
38716187218`60.*^-186*y^93 - 5.6723733597420560636513255229036044487188186998\
12272505814236088058024912132975998`60.*^-188*y^94 - 
  5.4747038671566744055950583832747376339421404574448429190057937946028748904\
7175076`60.*^-190*y^95 - 5.28358949674446823642929703425599506593207554838492\
2394853886289990293347451396`60.*^-192*y^96 - 5.09883328095032579906108357841\
74503429822284695560983716135757624958753973171`60.*^-194*y^97 - 
  4.9202428171881287720887435417416281177771739584869385698175053676046427101\
3`60.*^-196*y^98 - 
  4.747630264249859530772367331987532851722426747050182362265229964076442336`\
60.*^-198*y^99 - 
  4.580812328424292562663152080044702809526566953184576868117848869394638`60.\
*^-200*y^100}


==> anc/A_numexpan_CA2CF1_sm16.m <==
{-157346.19347873685148081924874455441058404021425193294352192157151824980759\
014386596`60. + 9192.65380081742650665400589343937516137046575558602935417362\
200774175210489711075`60.*y + 43.10574908367248593817334516669859482659005436\
707903600444551109091956840393453`60.*y^2 + 0.0463284740091176209914259224480\
2742270593640728020825000034475098743088326632`60.*y^3 - 
  0.0009329558368411409482222125174624917722665520945613191953090341502107605\
0189`60.*y^4 - 0.000073787805616826856336578753196107325844165250343501377239\
82359809828311086`60.*y^5 - 
  5.1131745677014875984152283902813180111126361598774223638692144330549131`60.\
*^-6*y^6 - 
  3.3252443621506797328361472785188742875912284938190490662637074025822101`60.\
*^-7*y^7 - 2.0353315844410223729737354892111481625196352021413566963541785276\
906112099135769473110902`60.*^-8*y^8 - 1.189382755635559133415326826219141143\
485222374878008427214613240783032286275684699027568`60.*^-9*y^9 - 
  6.7210901419679946560742994521837119629752557481669599480024561922405583741\
038750417239`60.*^-11*y^10 - 3.7067856852586705331831135772101502113160477867\
35040585515270267517090455893991008`60.*^-12*y^11 - 
  2.0080073970557995032182613044012037515933562832409031157370061322250975100\
5971180829`60.*^-13*y^12 - 1.073159428995096719278671907760322550063448232875\
9597733736400878843078715753444526`60.*^-14*y^13 - 
  5.6760879743293898245030866088084955513919707670329816434610664994637362933\
1866422`60.*^-16*y^14 - 2.977798213280199843190141048351198522110138258636160\
1122089046356927597315298107`60.*^-17*y^15 - 1.552099045842160823580548139634\
652953158698210051925987692686458591499887657941`60.*^-18*y^16 - 
  8.0474562622235513086989006233585914974361323284205317398294530915888510768\
372`60.*^-20*y^17 - 
  4.1545346924260295291188963053663374906694187875045982282212690846821664208\
83`60.*^-21*y^18 - 
  2.1371162100040736216889401246121227866879044270907901359986090481047254338\
7`60.*^-22*y^19 - 
  1.0960376866343821753198838633494291736038397196239687212845042550336378345`\
60.*^-23*y^20 - 
  5.60677778150945195280274777330915573795190312253198900351221461608304773`6\
0.*^-25*y^21 - 
  2.861884553332831592744688713515793997154121791285400783724487933864427`60.\
*^-26*y^22 - 1.45805045235064876856779390795078670829707345700843149049859757\
95979097670967242803259312`60.*^-27*y^23 - 7.41621526034440659564797992147255\
131601524642138314090889216089380418495065479366992236`60.*^-29*y^24 - 
  3.7667853805114308144616604298461103546894658739356603059627392690150906804\
846728269887`60.*^-30*y^25 - 1.9107907103740671244302602716436615064743285562\
32373959464018135576396949862631098981`60.*^-31*y^26 - 
  9.6821610077011601200967229559205343860259694392249053792545701480004811104\
848787688`60.*^-33*y^27 - 4.9011970731238113131548688950292362573156529735155\
41145690190326748756118590974084`60.*^-34*y^28 - 
  2.4788411754180163224753382289147931777137003675256770758962383116463785462\
6029212`60.*^-35*y^29 - 1.252712714290905656889249687936886690568687574701072\
7776361083269512561089178917`60.*^-36*y^30 - 6.326226961623471018459498833098\
90310729081218765721658956495413927301411544952`60.*^-38*y^31 - 
  3.1927017426069794597919978346222290433896978276050162011007091473744209583\
459`60.*^-39*y^32 - 
  1.6103425737434597028153391145723557631101882170898579671729772521875714243\
25`60.*^-40*y^33 - 
  8.1179695626229201993490915617859711843887983237600029253716940538620073737`\
60.*^-42*y^34 - 
  4.090401619437677066527379254255360060886252477047511533458558891745008665`\
60.*^-43*y^35 - 
  2.06011627215876162385067071912980612551349429376503680885017372915531053`6\
0.*^-44*y^36 - 
  1.037147755117422548594508753054611995127439855897837181551490647407739`60.\
*^-45*y^37 - 5.21947477253382160990868707674778933595884213683374365597279699\
2731157076817438578492784`60.*^-47*y^38 - 2.625807656468890368545084130957727\
336960741724477951771406500852347016317066361413785187`60.*^-48*y^39 - 
  1.3205666386931217369006146768046425563257964779098228528927252072477113027\
6037128934355`60.*^-49*y^40 - 6.639406665020375658843235410588795342123525326\
051918315841573657929354860412279849476`60.*^-51*y^41 - 
  3.3371751022818735119459398938123368687113542665843955350259616139147823258\
246806437`60.*^-52*y^42 - 1.6769412919431564813869172460440397883705144960044\
133103840703073836682799316802035`60.*^-53*y^43 - 
  8.4246807258756520041952357830489072747983979814247919919049408614963379565\
4752336`60.*^-55*y^44 - 4.231483740913730318484216671518741035617567854105974\
1116370376131188609419302624`60.*^-56*y^45 - 2.124916307689137701766810705194\
48081091887581945127696575518938348538939888203`60.*^-57*y^46 - 
  1.0668581090696956644938430749086713433197484716051934417330555743635415280\
561`60.*^-58*y^47 - 
  5.3554065189948057134349763941762225661791546656155694165457208512176375208\
96`60.*^-60*y^48 - 
  2.6878436547237348242394910521952274518444363526701364539525257845683639366\
7`60.*^-61*y^49 - 
  1.3487944997224733023546650035737537588130020177350643127765435826988632948`\
60.*^-62*y^50 - 
  6.76740056436938281795141662973736014418183618921813095970213154475032295`6\
0.*^-64*y^51 - 
  3.3949709989990062960347906914030266902581296233459714820502210313073989`60.\
*^-65*y^52 - 1.70291052897912924336173151449000097128130664066771962903901252\
71710991008108511522952616`60.*^-66*y^53 - 8.54067896618286313714039975778166\
133360598924779814352459774104391404670956373151438691`60.*^-68*y^54 - 
  4.2829278870130969027566093529304434071195971748256918988480556331118698730\
929095797635`60.*^-69*y^55 - 2.1475322910891394385928439439730522887300539845\
50273107386485054380993798095929858047`60.*^-70*y^56 - 
  1.0766927846442049177378573928569859731535342002744842826645970131499658696\
6721504021`60.*^-71*y^57 - 5.397584707557233530776020892058793268720392016833\
942418327546202429255969045178439`60.*^-73*y^58 - 
  2.7056083880744644452445800878809860386191023495840709243707271727885202806\
5933765`60.*^-74*y^59 - 1.356095594601847763865570692898856079352272480658053\
2240732036520204480000314869`60.*^-75*y^60 - 6.796378034387460374554776984664\
96262275825470239121216041255234702947680007513`60.*^-77*y^61 - 
  3.4058728751551708679193276325494953356265410665642904795666876064853025201\
563`60.*^-78*y^62 - 
  1.7066510712462880264143237982291862851839018893864257493952083105922252984\
97`60.*^-79*y^63 - 
  8.551219343210937350626534037605917105417943794741992063955972719205249351`\
60.*^-81*y^64 - 
  4.284299951213121594649555101669822860946770538851515436115334582882973367`\
60.*^-82*y^65 - 
  2.14635533856684294306065085684721779685855416176030725709545743416528354`6\
0.*^-83*y^66 - 
  1.0752133356515376469561467114889015633415662246089574413419541897091218`60.\
*^-84*y^67 - 5.38592352432343010226796540838056256842065726729662501572501421\
7863311437130534674434389`60.*^-86*y^68 - 2.697735874964340286093881487537830\
75781156375468819760860980394202440209626973705327719`60.*^-87*y^69 - 
  1.3511808860019354105380319307189510340162201537528369052409282508909542598\
920312726196`60.*^-88*y^70 - 6.7671130792436438296058383207129441475020502088\
6322842733023760791736706275678338559`60.*^-90*y^71 - 
  3.3889896710270911800343959775251932731018316591699693375945423620431031028\
339548355`60.*^-91*y^72 - 1.6971290583424986118954347948791908348883440951473\
03076162607255360823769752614464`60.*^-92*y^73 - 
  8.4984201495155603804691906415465505879119529793374988100267082791754553641\
602918`60.*^-94*y^74 - 4.2554067243335032126781366046965557730010561370448257\
65757979504050208325967391`60.*^-95*y^75 - 2.13070979327227104410052475586957\
05955415750086477622687903370479872772027909`60.*^-96*y^76 - 
  1.0668138295120921227012529724101074921588473879796948821180973598828525825\
658`60.*^-97*y^77 - 
  5.3411503252743955095881371224789809993557464689328422679298097983722335259\
3`60.*^-99*y^78 - 
  2.6740127860884101567008301086689879421987683912371961336438882354054969687`\
60.*^-100*y^79 - 
  1.338675523714969574386193853466921705801190975545000142930040050621851376`\
60.*^-101*y^80 - 
  6.7014834634386375826595183642550522060558316069847160649318511163720772`60.\
*^-103*y^81 - 
  3.354678854266962867787397350159756574148109047976060542178213075850256`60.\
*^-104*y^82 - 1.6792520490806427536127821804625615032421789058601717560302873\
99658743088327223322215405`60.*^-105*y^83 - 8.4055530291810449870950816179768\
613911259914510580237219855962519448535732221159728646`60.*^-107*y^84 - 
  4.2072922245042622764915931293177547613659689114153541288964099639649968113\
30512973816`60.*^-108*y^85 - 2.1058407701004317193121022537413838771840984860\
348343156126148764047424187028399033`60.*^-109*y^86 - 
  1.0539871416402463063070515200883322701911993224636459493461047454121887930\
153650193`60.*^-110*y^87 - 5.275121544113588189077853093037959022198460969190\
43294682014585589540174090349819`60.*^-112*y^88 - 
  2.6400820712559213961667509309414881799773011334359069373529552395312035935\
243382`60.*^-113*y^89 - 1.321267004614112287807310787850056592626826922629334\
954917124619877932597373658`60.*^-114*y^90 - 6.612296878161812576314199313043\
8497014285157512191985427826080378649808576649`60.*^-116*y^91 - 
  3.3090479688787209529513716755501118600365401084503177623706616863280997486\
82`60.*^-117*y^92 - 
  1.6559342970800111633650328962584272389561756116980783511498536273076624522\
4`60.*^-118*y^93 - 
  8.28653177346452833953344630477272779288566182823004853327904497931190053`6\
0.*^-120*y^94 - 
  4.14660326888677847126106357374754891356947448978989738495869032522308282`6\
0.*^-121*y^95 - 
  2.0749253265954526626707619852741804913470589524613500067309766853086357`60.\
*^-122*y^96 - 1.0382526743485922838253669482824179380503666984109344466501795\
9317739017007577185516105115`60.*^-123*y^97 - 5.19510744755636148435292615018\
7431576833295652590235403383859000108691582922254749396233`60.*^-125*y^98 - 
  2.5994243095468306696458758673470240494762965391873411841053387032665823414\
6947138895567`60.*^-126*y^99 - 1.30062246166083170166886425969796359150547370\
54065074597096711437412088396185247852598`60.*^-127*y^100, 
 585439.962794178586763491288939325965984797775207209580954933782156686339863\
36873806`60. - 28562.30847828816256568881099064683179422974025540314923077320\
090726999599099372383`60.*y - 60.80907639707574792635679858505462054267557434\
790073888707018506366494270225778`60.*y^2 - 0.1074124056309875121238453861835\
8534467758658327418590556160775818186201145513`60.*y^3 - 
  0.0025003042966151967519512286753991968848292024066668735061978661225449581\
9858`60.*y^4 - 0.000169634407023770902695560009478416829230141586889254987964\
12479217148021103`60.*y^5 - 0.00001041028260635941575144681161345525024488543\
365202022168277886054655345244`60.*y^6 - 
  5.9082805692131822743949235809844090249268228816481872560911310267689964`60.\
*^-7*y^7 - 3.2247063702775884030950465774756113747191535542232740279996998304\
042211717640235101076975`60.*^-8*y^8 - 1.723004921390474683337538285212740289\
171005325644098946188611486477702619873851365868734`60.*^-9*y^9 - 
  9.0879106554528486300536467514751854821051366269225979335676308658524031351\
215792885958`60.*^-11*y^10 - 4.7519688375939024780602411053535437793686116889\
84116461262430155961984088522404620433`60.*^-12*y^11 - 
  2.4692105465189406543682959458926886605372961413113060425157347454972725134\
4979598824`60.*^-13*y^12 - 1.276906437350084487692700180083652778284936442773\
6347863658985096003065375850297909`60.*^-14*y^13 - 
  6.5781163602945886040528493807764531360336091890916686783145996275449575911\
6345898`60.*^-16*y^14 - 3.378197776861934379198745028931387952078816366639835\
6827708774663158724186461666`60.*^-17*y^15 - 1.730338692731719162365982781531\
133077267238668268451404279828065439602954671258`60.*^-18*y^16 - 
  8.8432053042729592412855591428060696893243188619954803563199410771496393384\
609`60.*^-20*y^17 - 
  4.5108164232789700113384180484481532792683632764684020927886334312929466323\
45`60.*^-21*y^18 - 
  2.2970791418138821485723880322486676181978609530143709217403375237372440028`\
60.*^-22*y^19 - 
  1.1680496935696079659507741993311122098513413485524434963245507262099865196`\
60.*^-23*y^20 - 
  5.93178761508262770243908508796744511732968968288073589351628872626140826`6\
0.*^-25*y^21 - 
  3.0089257559518335874649576799780581016410539286861925660515988794150815`60.\
*^-26*y^22 - 1.52472781398003218744377952494281620865995118571470662983038613\
94302031819720578297011421`60.*^-27*y^23 - 7.71922926667947601459726026111159\
036204761119255260770541921418283873624798722325889485`60.*^-29*y^24 - 
  3.9047739380300496455265428118186658133180967031887573895537367882064652482\
638467943814`60.*^-30*y^25 - 1.9737520663935263425506375577485138244956580060\
40985443699044210465853845452383684098`60.*^-31*y^26 - 
  9.9699762811330889810985986737713112461234343822410278090094058829522537636\
068011123`60.*^-33*y^27 - 5.0329997178306310530273573161449103777608108406515\
0456505539645040915541625455264`60.*^-34*y^28 - 
  2.5393014711890748329924946537640082427668307666192895983160249824925670384\
8852405`60.*^-35*y^29 - 1.280491999874740827456047522452321080123118717826255\
6622669236814084439355384793`60.*^-36*y^30 - 6.454061646548666093740236034505\
84090395165988097216281011660834489292865625317`60.*^-38*y^31 - 
  3.2516171057006539998518254193311003013448941030337419740877902470395882600\
81`60.*^-39*y^32 - 
  1.6375344465654391478098865259424204811874702894327082463986956876699064756\
38`60.*^-40*y^33 - 
  8.2436483106940918639204954086660334999469391743558009265075247077350612786`\
60.*^-42*y^34 - 
  4.14856920463442439209908399774567176100175521487976551659254408668189194`6\
0.*^-43*y^35 - 
  2.08707402669616173152021396882894787498220211215875869999718447126874293`6\
0.*^-44*y^36 - 
  1.0496578191797789890379553053013329434214905124851138755035025484361553`60.\
*^-45*y^37 - 5.27760481730875601708086042284121609468281398723454819245684177\
63428761192297994089872592`60.*^-47*y^38 - 2.65285357101963108211265021192233\
4819130998314311290603550389674077959009636366137618786`60.*^-48*y^39 - 
  1.3331663178907251610636601221130748050729141881140666973043271594799064445\
1482446028525`60.*^-49*y^40 - 6.698179041327361593673717171037024838070283541\
799450694203751535290337508529771319921`60.*^-51*y^41 - 
  3.3646252221930057051862733893277276452112272553062625861760319472970445482\
1352174619`60.*^-52*y^42 - 1.689778654392931645842580616755278912857109350846\
5261386784890048502802633351684453`60.*^-53*y^43 - 
  8.4847943893628054129365442722788174390636924561122921610581000304604315670\
4525044`60.*^-55*y^44 - 4.259670395449945074745999409903659055327763817324745\
1245914019343709411171401252`60.*^-56*y^45 - 2.138150445143254986203693798492\
919232596461124098904074820200399836068221546933`60.*^-57*y^46 - 
  1.0730802513537552227663625549803340385008277490324152552805266157765923488\
4213`60.*^-58*y^47 - 
  5.3847011673139186736668433013429036131852377461096428526490623431037122599\
17`60.*^-60*y^48 - 
  2.7016555682033531968976445926875149278408563207303074502398038936800310801\
6`60.*^-61*y^49 - 
  1.3553160507123432294294406339460623607479232566067216823235311708969893389`\
60.*^-62*y^50 - 
  6.7982391624770554912141457134862571568368884645180455134957948196692683`60.\
*^-64*y^51 - 
  3.4095759792223858865616239062829718884342644920688547377152169715514833`60.\
*^-65*y^52 - 1.70983818562954455068119229040004225201653488333871740199553106\
50468985118470331284640897`60.*^-66*y^53 - 8.57359196489565832753895584675128\
027620810027479538612328498495768454664850007751494812`60.*^-68*y^54 - 
  4.2985903821901805121019464645251295336027320279281647908430952456122490372\
063035789871`60.*^-69*y^55 - 2.1549982099893441145752879330811516029295468204\
85670898088698203034434366957703324625`60.*^-70*y^56 - 
  1.0802577087531140353039034502916335721716076963372947974008754856075667898\
8129624803`60.*^-71*y^57 - 5.414636776456084119578426445997758712092952682649\
572418712430904519444023865042825`60.*^-73*y^58 - 
  2.7137794331666301480689925684475109482961169191135414997997561066419480302\
4441894`60.*^-74*y^59 - 1.360018108345827504944923295986285158597877021813279\
6557360171979900926072041962`60.*^-75*y^60 - 6.815242679804547158118236829263\
47696181529749930317267805137984890047246694597`60.*^-77*y^61 - 
  3.4149623588390575505266322784754820832201030437308746262256709747183479675\
027`60.*^-78*y^62 - 
  1.7110388342959555353625258676521535367963549473279498553121265220452047693\
43`60.*^-79*y^63 - 
  8.5724403115427565582566625082425082397801808889343631108783579189940375614`\
60.*^-81*y^64 - 
  4.294582660214847328094591055035296141724745977137325500134995172569150548`\
60.*^-82*y^65 - 
  2.1513472844893861279816170591554390181850907827768351665028835642707578`60.\
*^-83*y^66 - 
  1.0776413384167588367264466306338075695941229478902014070827542582729178`60.\
*^-84*y^67 - 5.39775502306009447190878398477555418621609035247373278633446583\
4704198928124600972488854`60.*^-86*y^68 - 2.703511955405720538742177486046316\
94951802486174169517043355915326407044824575274621055`60.*^-87*y^69 - 
  1.3540058866466600192279816067698924630872811105705407483945516152248598901\
969691256432`60.*^-88*y^70 - 6.7809545462281624184825438335362996940960201885\
3326910859543456150839728916527056654`60.*^-90*y^71 - 
  3.3957833953233270716512034468721770702846613257741106764915776193068888161\
87999129`60.*^-91*y^72 - 1.70046929818698439329107968409366068467905917647597\
9078977248885749196313856421025`60.*^-92*y^73 - 
  8.5148703410108082804356935735168335992119540077570982934973356143891787622\
046213`60.*^-94*y^74 - 4.2635212961938088257497648216443162678097779492582628\
34290456954290241043622173`60.*^-95*y^75 - 2.13471880899205977056304813403127\
276244172341154074945859054368015625146150062`60.*^-96*y^76 - 
  1.0687974663755928045596698830205876774974174908340770528108446892991380691\
256`60.*^-97*y^77 - 
  5.3509793964518971582055176056577431328139721419151025335965595572756717896\
6`60.*^-99*y^78 - 
  2.6788898836353611806747922301677421035595597939025223025740677198718903851`\
60.*^-100*y^79 - 
  1.341098678604737650103393733752255085655984503728228216649378999906991835`\
60.*^-101*y^80 - 
  6.7135378024214087236056996017327703809541197937935811196780632627703352`60.\
*^-103*y^81 - 
  3.360682563634464683615349020123583385834893264386571478311435213561824`60.\
*^-104*y^82 - 1.6822455647212713249396562294499441765619663366491668604642998\
17522640388711243466000922`60.*^-105*y^83 - 8.4204947566222076148755813126323\
644095954244523591805119428838633285087511320576427644`60.*^-107*y^84 - 
  4.2147575660483725424809613249717893598672143323984485752419287582870093894\
44270210724`60.*^-108*y^85 - 2.1095741387167048576190506464897951578957052252\
2070305414441187691244528853920261424`60.*^-109*y^86 - 
  1.0558557908212148653502521988680266775398913470647409064686679542732995468\
547325904`60.*^-110*y^87 - 5.284482162888600660265792650254656755211450105221\
70905112826134277482629129750113`60.*^-112*y^88 - 
  2.6447745925982044791003237794015746275351966415404355351561747837643331349\
54726`60.*^-113*y^89 - 1.3236210175136111822334802143400158859252120967990982\
19704022112515234551188399`60.*^-114*y^90 - 6.6241133890904111188465588612374\
584794481769277839650827948626268436643213159`60.*^-116*y^91 - 
  3.3149830342587723875318794966261568061478479240446843860285789655058399280\
06`60.*^-117*y^92 - 
  1.6589169080469076338379940211397731241699475194590416700717570831707779897\
3`60.*^-118*y^93 - 
  8.301528023155943395036517778240452144651724915237336912394070999355374493`\
60.*^-120*y^94 - 
  4.15414662861611746956018634097518610059660447041221769646999776242498209`6\
0.*^-121*y^95 - 
  2.0787213185565002202030611906917824462444919818099303220399551997536143`60.\
*^-122*y^96 - 1.0401636154366019377067608116481215836748642662244397769000126\
1855921574644867536803269981`60.*^-123*y^97 - 5.20473055010328915224283196836\
9378086584908120710065300730693920324381577809934189841538`60.*^-125*y^98 - 
  2.6042717665308744783542839425784842467161793697725095247124119074344299817\
6920220113426`60.*^-126*y^99 - 1.30306493612604207267619547156795950550357661\
30583858250715136754349619361262526307916`60.*^-127*y^100}


==> anc/A_numexpan_CA2CF1_sm196.m <==
{-669268.65627009523001902707802984990585048102174382811234645174981054152297\
995341457`60. - 2482.43857421096479319809213150080556997765763514718735809602\
726504707856575163401`60.*y + 25.53937234629805248332801340851241580231862848\
934629459433333881272011221258796`60.*y^2 + 0.0164713208911514066400458324405\
1492555706820897965228464930481673501032703058`60.*y^3 + 
  0.0000222089619065188457473137210391837116897583963571301752446063924559731\
4356`60.*y^4 + 3.980111235805112446130623595214384333249678005807359482624959\
6043444428722101802864465182`60.*^-8*y^5 + 8.20178152493011242069903167778786\
95610063186324856629556524969277178887639002331323058`60.*^-11*y^6 + 
  1.8035435424103276074095598980138469544370983553648242548804657266699021986\
2647108684`60.*^-13*y^7 + 3.9923956941374439831757786355858052254575387798114\
7250917138184801003944600933538`60.*^-16*y^8 + 8.2340933596613666335783737751\
5979762542545520585232649315230808090391616487909`60.*^-19*y^9 + 
  1.2909011467256122544490462529601690416035967095193481521144934771260308773\
27`60.*^-21*y^10 - 
  3.51557092460736723013910368464071755239548708713413104340200192259299349`6\
0.*^-25*y^11 - 
  1.7393816722690568214994740558978506363080533194024010436102932154863477`60.\
*^-26*y^12 - 1.17910210093469750878740429082252891660043898772723815385823269\
7892808217322328138511575`60.*^-28*y^13 - 6.225784644898007937082646221594141\
641244088927248527161988853016591090397531513762372`60.*^-31*y^14 - 
  2.9717817388941441890904444153722918489278993966131149718190508804398090311\
410904884`60.*^-33*y^15 - 1.3434495828541820963184457666789927321114759932773\
9371177202969082659941603840149`60.*^-35*y^16 - 
  5.8655667718720245412172184588849197339853300446555342456543375686321303661\
3335`60.*^-38*y^17 - 
  2.4962953114429322768559996212457173598227477998579092783506410120746972079\
3`60.*^-40*y^18 - 
  1.0399838963052746684557361609828158359863869920936150705069548221038471239`\
60.*^-42*y^19 - 
  4.2468709915370303053015332417463170658088580404544447440312056200798673`60.\
*^-45*y^20 - 1.69836408556682489461432303193994088039343825222014097555686685\
94148425166199867959633308`60.*^-47*y^21 - 6.63078259977954099938797754335805\
11276454875491676591879939336618890648946155478197368`60.*^-50*y^22 - 
  2.5123004800655516700329879152830739072043929409517320595450171514969520624\
0813064261`60.*^-52*y^23 - 9.138827039617447819216347696253149509257730691124\
08747541223598710362180022690385`60.*^-55*y^24 - 
  3.1278541507272096446826012531921782091469577472815181825851750927593232738\
87131`60.*^-57*y^25 - 
  9.6419481441381817058948243625134291829503593203569348645591985219261096992\
99`60.*^-60*y^26 - 
  2.3602747506022504898892114190882297997476761267769450873310927110924801381`\
60.*^-62*y^27 - 
  1.8728990531467157051038949876791100169807385112802997322143925795417844`60.\
*^-65*y^28 + 2.98418869486963312202942490412144898978358774543709254196772774\
2620614646377041623930109`60.*^-67*y^29 + 2.995430053840241829812474394976352\
4904554995442754082365099556641521039785778307887723`60.*^-69*y^30 + 
  2.0497953599139636638216384805084734706427054131767649702634690384894411037\
1210057444`60.*^-71*y^31 + 1.213947604824260957990751320082825235877614255394\
787966674640394540470224003507752`60.*^-73*y^32 + 
  6.6364943567785619848571586980570285597441581235021030672218723376889124725\
83191`60.*^-76*y^33 + 3.43719804384624222180301812606998064619147656848977487\
37413263024367370928344`60.*^-78*y^34 + 
  1.7067495223737124757469614479547786662939336263288612632715825306698953243\
7`60.*^-80*y^35 + 
  8.16558492402454872182454733484845376923660911795228090714298510303520829`6\
0.*^-83*y^36 + 3.765141814026621241081783563353224678107769489003148767890196\
0064761324738027674335398395`60.*^-85*y^37 + 1.666102804009868089483079275061\
11421302813958972510074511736517335300172795908540469206`60.*^-87*y^38 + 
  6.9999648526745613516111366290299019493923850632343731215086037609915833544\
4057477303`60.*^-90*y^39 + 2.728111158120385755605161338944516667730356254169\
641294272839887560632355107022897`60.*^-92*y^40 + 
  9.3248496932142221660065691824087426345179784262497263073346231522402092295\
64165`60.*^-95*y^41 + 2.30994932960443938308351070493293951782943845621727725\
14871242676372501700316`60.*^-97*y^42 - 
  1.0387985265700828862266123997587384420684941676488243081249319085606334487`\
60.*^-100*y^43 - 
  7.1623815549809857338704948289789686038151862380728194569247994403392297`60.\
*^-102*y^44 - 
  7.048828026676317476417749265519414558872083172344393754960993360339657`60.\
*^-104*y^45 - 5.3189419030937497779887768563290616633795751550217848598623590\
3344145621306406090074402`60.*^-106*y^46 - 3.58166971094952319772004405770216\
1725365456051496508374123958331484519009894180972853`60.*^-108*y^47 - 
  2.2620256446334649860171584050302659324908626485392601288787670058586053221\
797700375`60.*^-110*y^48 - 1.370612347038704443111665953050236957742666840740\
04433889207646547428655301003451`60.*^-112*y^49 - 
  8.0665147555852793583245858875125877140268154082981628101039785254465533364\
337`60.*^-115*y^50 - 
  4.6457112226929798949475035473155093008710501179278932279015749005021322021\
93`60.*^-117*y^51 - 
  2.6310701023237653174561810544559237103000238652132509353722373293732489228`\
60.*^-119*y^52 - 
  1.47025262230467917104805714915352394903376549761730880406734169421844783`6\
0.*^-121*y^53 - 8.12622566340325166705846807322376880837927158771495237347300\
76137462960810250941417302`60.*^-124*y^54 - 4.4505488980566264975016809348893\
6026194715500712369584641950248238970186936708229915549`60.*^-126*y^55 - 
  2.4186502968337267829556751109635549460402041980004277993728043650251464119\
29539072942`60.*^-128*y^56 - 1.3057027934604591372631569753811255855844490991\
940042205444406772961975935466914259`60.*^-130*y^57 - 
  7.0082458308669041953300290583976247955286013103658334578031771000136481247\
616585`60.*^-133*y^58 - 3.742648363155017017227987297724941249936601810634163\
9629261036186096151200218`60.*^-135*y^59 - 
  1.9898032687631175797603014509359370235208470688053698256903554165074881513\
72`60.*^-137*y^60 - 
  1.0537005128589689730116744523418220415604868878385039106860191360749340865`\
60.*^-139*y^61 - 
  5.5600841168487507321795495206447981750173418778603502661226730461925456`60.\
*^-142*y^62 - 2.9245370165631483380223360937689516583039457880709811494405715\
91123835298503874842153192`60.*^-144*y^63 - 1.5338301746186343394246837641425\
84878629079199605696506102611094011591719390213440292`60.*^-146*y^64 - 
  8.0233706910644709127375290087989629630042475726732097355148320675642836165\
807322768`60.*^-149*y^65 - 4.186934576808293852285652200706916932386840642993\
07344176263502638479186809022254`60.*^-151*y^66 - 
  2.1801342406206362789336551189602552825662845983025688327356243935366727194\
27514`60.*^-153*y^67 - 
  1.1329107057197058374049138035336799906299728101401153648442312306029805457\
15`60.*^-155*y^68 - 
  5.8762782171474760909163131385410133970826715640989012421763204628212567152`\
60.*^-158*y^69 - 
  3.04273802734380019607694970261725386227739474090015486347861139585861106`6\
0.*^-160*y^70 - 1.57303060327894479983601446345033707755953478918844332890114\
30310210212623497802394127905`60.*^-162*y^71 - 8.1202507408818656938093084178\
113447175002557278588990178517900706180986065583522069015`60.*^-165*y^72 - 
  4.1860630518381395512526553804422385399830343196616364723434935951579900899\
6963729479`60.*^-167*y^73 - 2.15519366464709816736906123315355345398551981892\
5987313424885268875139770779666336`60.*^-169*y^74 - 
  1.1082748401936452904998738250468440473663422047414150706503496883300110541\
48637`60.*^-171*y^75 - 5.6927540891105688633120381469172869463874006644207986\
901390075193295757059295`60.*^-174*y^76 - 
  2.9210661150482190870941548974683177491162409502255342203059162364079529443`\
60.*^-176*y^77 - 
  1.497379966244325368569050972045136826946543274351178208951621763718974252`\
60.*^-178*y^78 - 
  7.668663382110967038773215286782307666257964809728980912354747940179991`60.\
*^-181*y^79 - 3.9239878804395318981704937905505725532964568165631155969518185\
40674797249508533650449168`60.*^-183*y^80 - 2.0062147762838982693204373896862\
750086914423971105739278653218936902532342298579106201`60.*^-185*y^81 - 
  1.0249171931664522793759458145684774334991578523071463003965559073451416335\
8711240088`60.*^-187*y^82 - 5.23214807237018769222346857802327786822498770987\
718837960026960395237096107926922`60.*^-190*y^83 - 
  2.6691201553676183693225556965188660690013759075702285705152615503530666140\
04198`60.*^-192*y^84 - 1.3607201229689901944726101647475779305876511003505721\
031231158999482218574423`60.*^-194*y^85 - 
  6.9326088244123633229033377398373881162579789388824170813697123272572262578`\
60.*^-197*y^86 - 
  3.52992436030498489924927908747863457746223993138446889358028218135404935`6\
0.*^-199*y^87 - 1.79633613230995707220787931281783330878022975820958948066291\
0289516225060752656776038423`60.*^-201*y^88 - 9.13640110741500558958425784931\
38443106048435209781717858867320789799566643580374154665`60.*^-204*y^89 - 
  4.6445017101297112568901946896484194036469897585550269953038977935955013982\
8149785944`60.*^-206*y^90 - 2.35987976461815134353566446232384699852515365077\
7982771467417648006780080897083833`60.*^-208*y^91 - 
  1.1984974573298145677556968407961665060846573566917972386221975926564647902\
142195`60.*^-210*y^92 - 6.084010592821624891497384869638118718997966591379654\
8021465621137386874045216`60.*^-213*y^93 - 
  3.0871445844104944218545661964236778972711095382926627088735395078425768010\
8`60.*^-215*y^94 - 
  1.565835704975126308463183927710961673806932669649561757502090246278704595`\
60.*^-217*y^95 - 
  7.938989100585542325242092397551373584301812558262312971046164888218585`60.\
*^-220*y^96 - 4.0236588633101174481436445903660405683115847421563787358539693\
0084345871244367982786333`60.*^-222*y^97 - 2.03854719400146033127037894353236\
1409609952365398267342172943025979563221271670669039`60.*^-224*y^98 - 
  1.0324533031260436554415719675855208901532496937061894841801502313369362717\
988011625`60.*^-226*y^99 - 5.227284141192674750576890288374260652902296601350\
9140159743418304529577301375815`60.*^-229*y^100, 
 4.11420915535393314748456835756071942367469131406725046308897646549861841012\
840560361`60.*^6 - 12038.2227695605075745153924710604056427021080923419783238\
3768515915841344829079552`60.*y - 36.5157093043378583791048331880616918363059\
0011338221773686053848339428153238858`60.*y^2 - 
  0.0225135997908362010052476571416805678473102037407811992923317366535341542\
7633`60.*y^3 - 0.000029878503985403656964821013206691932209330803123867321161\
53159484766260565`60.*y^4 - 5.33780254398300459964954564038931222863283348039\
74690996611260896893630696133705037706938`60.*^-8*y^5 - 
  1.1069127558999246736362041356579415348703207220001816742703435887099997784\
4263360113638`60.*^-10*y^6 - 2.4732568504209815833184331105904192007374816004\
1016304228844133064724731081250548633`60.*^-13*y^7 - 
  5.6372410768053776705799205575356215654041443190224827515069041257754444925\
9148814`60.*^-16*y^8 - 1.2283918674010136970626496698515574866733755067133771\
37637139054198559807047687`60.*^-18*y^9 - 
  2.2218843833339266784490912079082445659289242438065192630570417523101741389\
48`60.*^-21*y^10 - 
  1.299033469724708039932004224951730164508608114669744909335863465713530733`\
60.*^-24*y^11 + 
  1.7632319599109175972308566507839875103975272993605707423145404943498351`60.\
*^-26*y^12 + 1.43320760947982307404842878091587431292015290550388882523824692\
8938789965250042091013066`60.*^-28*y^13 + 8.174793996303565195540569607290050\
564952910026306668403105999188936893054890256409358`60.*^-31*y^14 + 
  4.1242207613889640372310426889435763838524928033009882335640287342952453547\
959959579`60.*^-33*y^15 + 1.9582031723968452058953289812558253770108010843310\
2946180889152016921455493171631`60.*^-35*y^16 + 
  8.9700952389021314669482507940510806852139337629968454917888845157661837900\
495`60.*^-38*y^17 + 
  4.0108144140951786716838941434675543561221786583744348729218182185760219155\
02`60.*^-40*y^18 + 
  1.7606375506916248443161009748068989562274004063053210335156525297395689486`\
60.*^-42*y^19 + 
  7.6071859880470022524411890290437035434175451960955436142044881846151027`60.\
*^-45*y^20 + 3.23666090255896816263525835179829826733316373127509006863049212\
88634883227238306039479192`60.*^-47*y^21 + 1.35436432535937753117799771088263\
601380875792653316315727155082513545486156895206218073`60.*^-49*y^22 + 
  5.5560709858376911649546098015778680708733506332819803198764412723950246767\
7145433923`60.*^-52*y^23 + 2.221757956255459806755861707851843682493749344236\
840624056843305471376614437980426`60.*^-54*y^24 + 
  8.5731027416917824731224646575364287297907036205858117532593932570305203054\
58573`60.*^-57*y^25 + 3.13292361773863716930605344499026349655530728557914466\
78467520693120362062859`60.*^-59*y^26 + 
  1.0419438901935017463149776403937365401623914695104553396822942544720146222\
1`60.*^-61*y^27 + 
  2.82424725506602006470230708346202016946362101403028483359811270449290795`6\
0.*^-64*y^28 + 3.262191725568689843500357033715993137566262819329644538420364\
495470313535081913640330534`60.*^-67*y^29 - 3.3190572341799556936227815212956\
533369662280363185228839163610477906463023761098329927`60.*^-69*y^30 - 
  3.9200403824526223234377075438678970205726053694825332715664331631092574823\
6943220407`60.*^-71*y^31 - 2.994369321129454229206308507778589419684818602992\
957821605590155016112780005394103`60.*^-73*y^32 - 
  1.9715150285370187449255027334783586205687447429526732792604250223634158963\
360011`60.*^-75*y^33 - 1.2037826302826985339354418153170723869219003292713288\
6238567064445367611572175`60.*^-77*y^34 - 
  7.0234937985231967211688285787792505456881718483090754679040890357558005115\
1`60.*^-80*y^35 - 
  3.975773462729316705804363732456625948912810958643391702686449199520084687`\
60.*^-82*y^36 - 
  2.2027670716536166266267661701045240854887355587350154773371835195457825`60.\
*^-84*y^37 - 1.20114284858669803456873225945859407511352145718293649712312602\
9186706884749334275861317`60.*^-86*y^38 - 6.470029468408108984611828680382032\
728193831229952292638858741944208906189150826057324`60.*^-89*y^39 - 
  3.4516697797171910212157730373026931257916632719253698127814027543971455065\
81578997`60.*^-91*y^40 - 1.82718160848951881614738755005006102178362645616988\
476308112365840080415677071839`60.*^-93*y^41 - 9.6111555857192010759322375057\
0797535859465211532541290759328933560225458064806`60.*^-96*y^42 - 
  5.0289761906804492346225125273568459198824797166503674818808114383467092011\
6`60.*^-98*y^43 - 
  2.6197491804983852413949454860716106200238539490645305629425469559831203708`\
60.*^-100*y^44 - 
  1.35958625690988057231199580628775530786646951400512180014974993576569979`6\
0.*^-102*y^45 - 7.03323265604456876873817764341077711997233074953223349485116\
9474860621388315843910604306`60.*^-105*y^46 - 3.62823516352300491882507682184\
01339740569150127768200501198797027982105312960363099432`60.*^-107*y^47 - 
  1.8671775863808118533928529194420158045576671066651633156067458028471160051\
4886485001`60.*^-109*y^48 - 9.58863299244748944477931834064092587616371708279\
896395241351641975840566304432022`60.*^-112*y^49 - 
  4.9149455018005296104633990466480134055043918520670952623021298973618648772\
80186`60.*^-114*y^50 - 
  2.5151549878691152539875912837989576345086485170140799451542816209574501812\
48`60.*^-116*y^51 - 
  1.2852100510305903896894189609174403902504017706308302628899050295575408406\
4`60.*^-118*y^52 - 
  6.55865407392682903853313496040259229342936787950519332176564751715442356`6\
0.*^-121*y^53 - 
  3.343067391251020056148302938507933811472973106244842701485456765839426`60.\
*^-123*y^54 - 1.7022213901618233028858966361851036094572476710231228147615764\
84150613707540061395718483`60.*^-125*y^55 - 8.6590769800384971259922333081728\
33270528112349813956436586825031336836079096326303852`60.*^-128*y^56 - 
  4.4009900892364597525955138873988031113159065671697973354677560285350045512\
023674053`60.*^-130*y^57 - 2.235045086163934671293987122880179075011677086502\
35370813168918527611784902570126`60.*^-132*y^58 - 
  1.1342509345311913090894827087130027842422900353760029484498856195644742824\
26849`60.*^-134*y^59 - 
  5.7523508247370658203176739231459389645558515885280862149004288073324452257\
39`60.*^-137*y^60 - 
  2.9155357852444893560574936889961066455364569990700228319439455666689844024`\
60.*^-139*y^61 - 
  1.47689302693971921783241809276170217746632844696374049577305726557146704`6\
0.*^-141*y^62 - 7.47749247414813845668240515031775818552754731881556665118568\
7990187175329412867491348432`60.*^-144*y^63 - 3.78404152918439328252409273435\
456964092140947786836827688322525635894206528798458103`60.*^-146*y^64 - 
  1.9140961601651159590332009642366208313413778281841858610093110898851973149\
3765260208`60.*^-148*y^65 - 9.67816563975584082588146728380428883610084089425\
785198158356142148789669802004031`60.*^-151*y^66 - 
  4.8916566962155882248426625047859615257006501463026028223802676712961788516\
08669`60.*^-153*y^67 - 2.4715166013874295980312708255139565983665051858760873\
537268995455617892166842`60.*^-155*y^68 - 
  1.2483194413644137459134988897223221486876482474398409720061746498726975274\
3`60.*^-157*y^69 - 
  6.30306325579869170738630981032611460569908547845378579569366326777872397`6\
0.*^-160*y^70 - 3.18162951293444869837877173225197172343871631641004891317704\
21330367885867923384596168489`60.*^-162*y^71 - 1.6055621342164773608831010791\
2577716407336055335471222920391176185413109299547370150202`60.*^-164*y^72 - 
  8.1001136772255372814445267218578847991527369052649199641626630757345084373\
4271331421`60.*^-167*y^73 - 4.08552560383562664667948253759605112785404719187\
8179844075583542013058783436973183`60.*^-169*y^74 - 
  2.0601716573034065930071855985905466211495929903024829397507703404681790636\
228657`60.*^-171*y^75 - 1.038634839216737689095050806823460445490315262721987\
34331810020723921211048776`60.*^-173*y^76 - 
  5.2351762747855009613728278128349064829619444700447108312619486660832842520\
8`60.*^-176*y^77 - 
  2.638233548229317885063568887884963853637192203933309629496486766773427551`\
60.*^-178*y^78 - 
  1.3292690471074116607352090958737598768241851201711973854259992254349805`60.\
*^-180*y^79 - 6.6962888417033180229355998264921169725685754042880190593031994\
17318307769979176522756105`60.*^-183*y^80 - 3.3727233980311822584901497664758\
923486360466470867350672508785941603132667757365111045`60.*^-185*y^81 - 
  1.6984622747786738115505820710250513776135866195232135777517903010484800458\
8507735512`60.*^-187*y^82 - 8.55190477136091117746013413048381803024711011999\
582165253149816746303069010336573`60.*^-190*y^83 - 
  4.3053107739446541280905569521916900402282150090489956879394296966667443406\
34611`60.*^-192*y^84 - 2.1671231297883222328259744680036443240934178688605636\
523701015713694937085624`60.*^-194*y^85 - 
  1.0906933272111602929351015726417278599495186121499525822880320007487817086\
2`60.*^-196*y^86 - 
  5.4886319000170610391443054547317231273604474873243979626159541197169725`60.\
*^-199*y^87 - 2.7616598064918534565892630930089330011824976602081430706206309\
220317861122165157292403781`60.*^-201*y^88 - 1.389386211705037676965704286951\
05285532566329501595279865476387505222780137875690363705`60.*^-203*y^89 - 
  6.9891522730092589346603110105721585412498620245572047265125207633998730340\
5937190651`60.*^-206*y^90 - 3.51541497087697825010750799877269164646345245226\
7733012084662224271410138204845982`60.*^-208*y^91 - 
  1.7679949826719225285302838571482741370585676796855202828090814254803375351\
547098`60.*^-210*y^92 - 8.890771570381546296979732151688449083328855637072050\
8966352095390115118019935`60.*^-213*y^93 - 
  4.4704725917355911943382024897017395831812685778929392590891268502701138723\
2`60.*^-215*y^94 - 
  2.247628155616835741454210264813156224933122733647226693888242629770070296`\
60.*^-217*y^95 - 
  1.1299362382615866507656431762814776329598268654931324590054731394070902`60.\
*^-219*y^96 - 5.6799326631014599045140966792567460229004163867633972081212987\
8891946614136476401898377`60.*^-222*y^97 - 2.85491692994241334685747447339297\
7874650899409249188874423046570094989096968758112695`60.*^-224*y^98 - 
  1.4348483517810225147140841736309868349997741022070715952430824038415133660\
520862251`60.*^-226*y^99 - 7.210774411234404541218412065983434832807699719174\
1872123149982314672663060656016`60.*^-229*y^100}


==> anc/A_numexpan_CA2CF1_sm2.m <==
{-20354.253499345444671152035426537160407990154893371936755991331702987377659\
4745058`60. + 10264.849004463266443390507838780507774987233081561130667070490\
01791326084954211166`60.*y - 5.1576767739990793241026937504932905148625515641\
0883067532527577134405865169924`60.*y^2 - 11.70782016128955178887810152625006\
784384165552751081761495523987396063916757123`60.*y^3 - 
  2.3984793449647082740431220829736640356917128311029549025302079528116049344\
445`60.*y^4 - 0.4553494628744571841193381692023171378997231914137619117454868\
6399847924606923`60.*y^5 - 0.082963299491738839811147374229975661992589597487\
24709361937957917177291585141`60.*y^6 - 0.01474335045705906335799075692841518\
711117781282838890361446635995157210560783`60.*y^7 - 
  0.0025785639790926152952942620865193220589128428353654283781322229648454789\
5228`60.*y^8 - 0.000446165592483740253928320436179950692628592662546269863641\
89832451308954969`60.*y^9 - 0.00007661860983743596478386831588955203514376191\
207926709408106084230246136203`60.*y^10 - 0.000013085176161170000191565988435\
00887460258085327444048111520874371695764869`60.*y^11 - 
  2.22548827354606960989237060531257191458822297782969501243804647249132031`6\
0.*^-6*y^12 - 
  3.7729663296674617683172246015227631200291256950536481397447684156742803`60.\
*^-7*y^13 - 
  6.380382326264316540897249071115318684981872073595661673527176852071268`60.\
*^-8*y^14 - 1.076794250470270222904285791913125790861226886293301416536007882\
8859614341832916567626759`60.*^-8*y^15 - 1.8142759534857871671457837651668520\
850005757146850569348136728233934608926556263544478`60.*^-9*y^16 - 
  3.0526916812743738063128361190131151612197927345927307957939229566821724250\
373445534794`60.*^-10*y^17 - 5.1306040048881535758258571751066509278542014440\
877369680891178100338147946326090253497`60.*^-11*y^18 - 
  8.6146325266875547707373746581131608689704085662111938105628530099064843900\
02989785648`60.*^-12*y^19 - 1.44527104202305704684122107163270755036055601741\
5144814209441727053707064883656138413`60.*^-12*y^20 - 
  2.4230151237464270047926343206823030574865933296784335717286287688381287047\
3799485242`60.*^-13*y^21 - 4.059740367422468557365942476984036387509415093217\
5871308689912480050693589770873076`60.*^-14*y^22 - 
  6.7984469080023022256853828991378237297605928035458977683442405778972536292\
01637718`60.*^-15*y^23 - 1.13793879399135189717867470934769328396792442482625\
9546054369996885101000569143922`60.*^-15*y^24 - 
  1.9039248209126490898078358412413022491865332471225867113761465376614109873\
9944778`60.*^-16*y^25 - 3.184364127912109210101213909568176038306344723404890\
7359624428235675723787422766`60.*^-17*y^26 - 5.324208606597326452656463068185\
499417894900964317036742864661299580361209064432`60.*^-18*y^27 - 
  8.8994211198883936478532451546286656668164131687566814005101713633760214509\
1663`60.*^-19*y^28 - 1.487153260166485206626022419833350046192619884714569821\
17041027897583405884837`60.*^-19*y^29 - 
  2.4845526354315115762698730980309636933810049937490221986558453388852442305\
39`60.*^-20*y^30 - 
  4.1500085331009704390931344814074033751979521997505492133218721298579096849\
63`60.*^-21*y^31 - 
  6.9305339884960535655666573629307365017294628543965529640669246156043738769\
2`60.*^-22*y^32 - 
  1.1572012891835245340677600477377500661477820061720324844537776080328168536\
2`60.*^-22*y^33 - 
  1.9318897158090247541968877203733374412062616603989721912037976381223124919`\
60.*^-23*y^34 - 
  3.224726735155308475986394395700213587557330313882844158457042022595001243`\
60.*^-24*y^35 - 
  5.38202830078804628054385877024226226590102028813535628395500145750194481`6\
0.*^-25*y^36 - 
  8.9814457126192981542495370754897936201798458365589659159934537718087729`60.\
*^-26*y^37 - 
  1.4986422964757639059814117420703177639679082258317657839582711483815396`60.\
*^-26*y^38 - 2.50037419789586959361980641572703812122265705012183635906349949\
02572352629367132758120743`60.*^-27*y^39 - 4.17129364927185531799869383181186\
4166913958094977589996820622345561825914564682199673483`60.*^-28*y^40 - 
  6.9582233849132610068633237145044723171920012841684668330070634022801956081\
1980402791985`60.*^-29*y^41 - 1.160621574901871397324211874213677697568379521\
03165802023994700671643480977363043413963`60.*^-29*y^42 - 
  1.9357539060832274451092333723365961388561589145395360268849558189330050708\
878469418848`60.*^-30*y^43 - 3.2283396079627491926768119730939144079725797935\
58286540101702445181474996519426416388`60.*^-31*y^44 - 
  5.3836891684200594285344042684582551297650794871408072602740972753714370406\
1375406277`60.*^-32*y^45 - 8.977478594166280112362427623291925638478743582336\
5618241316334551894627433926045271`60.*^-33*y^46 - 
  1.4969393225506140330940890008564602129922200999449291679208226424474653173\
223738668`60.*^-33*y^47 - 2.4959223299582508797165956041930136210325354939088\
406180395691170371868856415817`60.*^-34*y^48 - 4.1613714939231071395942173111\
5946332419261519043068096163213215743201729261434972`60.*^-35*y^49 - 
  6.9378010549071920529983216613323684648400411016397890121474590595660370632\
316465`60.*^-36*y^50 - 1.1566138868026602674307837137043860670810430347091564\
115845459125134007127948357`60.*^-36*y^51 - 1.9281345825665262907979472081955\
13132967464947167166815330675696226335134503746`60.*^-37*y^52 - 
  3.2141767420316044314207955829804370341687727356717511533436586773518060716\
9476`60.*^-38*y^53 - 5.357801738074233973838383943198231739816871262432365213\
8900383702383528206255`60.*^-39*y^54 - 
  8.9307705328186187135847166350140861428862150038207128204919971564384690880\
38`60.*^-40*y^55 - 
  1.4885982222743439088759352724850704801248546809382172214987797702435403400\
23`60.*^-40*y^56 - 
  2.4811506780731053776495560539806449084021907745267808207463310347836596160\
7`60.*^-41*y^57 - 
  4.1353913004247313061546252043299417155841283811137816905454011976992877528`\
60.*^-42*y^58 - 
  6.892370340448251718965811794580998123916030627848373284885664538629950199`\
60.*^-43*y^59 - 
  1.148708342957539753843759681680334203095773889829966325381721570168826634`\
60.*^-43*y^60 - 
  1.91443545404233652638657673029525975875508867953779398964880764320128519`6\
0.*^-44*y^61 - 
  3.1905241198538441957776900069431381120444308038102477076883492555772404`60.\
*^-45*y^62 - 
  5.317092519898072957917003157642193894533094474411066987621649276700017`60.\
*^-46*y^63 - 8.86089889492418311208434502743748093712960598759728734296736448\
51581993158901356158507297`60.*^-47*y^64 - 1.47663510779281408693580226231276\
81531542795157066833152362458008765948376178361617727001`60.*^-47*y^65 - 
  2.4607125277644888044556810299976572231745331099148852891782164672970199263\
26164204147197`60.*^-48*y^66 - 4.10054198653359336192624476394270783512857023\
892860958349409678104417693105132958784296`60.*^-49*y^67 - 
  6.8330519701039017090305120740175913897781104092097225564205629851415737997\
20807851457`60.*^-50*y^68 - 1.13862738597336497605221948759630956683902019269\
87862375869439711266468040282820790664`60.*^-50*y^69 - 
  1.8973275297503120201512957087047684688130262974846773163518576722011316523\
94252729996`60.*^-51*y^70 - 3.16152845242771329748343260692275828288732060663\
923211748318209641581796810864166143`60.*^-52*y^71 - 
  5.2680063183218694533825316521277293580457686276735311036413457498501589059\
654946899`60.*^-53*y^72 - 8.7778907558464682402219734167188928017402948644958\
03419962540729488178593670767984`60.*^-54*y^73 - 
  1.4626116135254722708502219199686037684366292859643881720484688991693690906\
96146361`60.*^-54*y^74 - 2.43704236890204914129436597070111958491649660178864\
008119781068455077990920828083`60.*^-55*y^75 - 4.0606223301808482464210053031\
738420166101666895948701244070366843120371226455369`60.*^-56*y^76 - 
  6.7657789093781921818756571716000593437789792546685083205410830173058988000\
11522`60.*^-57*y^77 - 1.12729843728144557068333658913561835425666267160844534\
7203875188797503041229542`60.*^-57*y^78 - 1.878261737915382186686094375741417\
10852122783385042246640525537407806554573603`60.*^-58*y^79 - 
  3.1294615130653780739564155481353014900879013852655289521366091160584676011\
527`60.*^-59*y^80 - 
  5.2141029013583704760994841430813364366130533231963384566412529349608765646\
21`60.*^-60*y^81 - 
  8.6873282974750705154905927297805063374113894087265527587062008927964521606\
7`60.*^-61*y^82 - 
  1.4474037318589821490537932731128060065664415082414468795379257333243509016`\
60.*^-61*y^83 - 
  2.4115158253916154811884346810053540911040083217914781583790557944203964969`\
60.*^-62*y^84 - 
  4.017794012187055255222981941797339366529171455084295965880933405223138817`\
60.*^-63*y^85 - 
  6.69395027256799969453301968127764962567873214789444612914350205639199411`6\
0.*^-64*y^86 - 
  1.11525632297777259178431123329419604399173953446725403732509017651628589`6\
0.*^-64*y^87 - 
  1.8580800990937787733057190452254978808044579404081785346742687305616067`60.\
*^-65*y^88 - 3.09564974020364198882822051712565386087487765488947503368767064\
12027054662933640334726599`60.*^-66*y^89 - 5.15747299517342820871490225166184\
5628195276245228245072452975169802543134913280937485403`60.*^-67*y^90 - 
  8.5925087140344291089243162511917737089449578946546729873787088110124224051\
014041277385`60.*^-68*y^91 - 1.4315317236938361251818134892952962558737067354\
9003519349741473896002527510649760482073`60.*^-68*y^92 - 
  2.3849542304139743114280328268441825888017538647532533533958514371543308219\
57554581238`60.*^-69*y^93 - 3.97335430612315184484393942013015464825594837473\
1003143736498045339757880057313899712`60.*^-70*y^94 - 
  6.6196160439993967601539381592004790105985800804098101134905646242896604153\
2982079173`60.*^-71*y^95 - 1.102825135765983720692934664781046334361537174935\
87967767095883701691609514924753562`60.*^-71*y^96 - 
  1.8372952159999328134733509057378353967582124192216127392715917787253904150\
973099222`60.*^-72*y^97 - 3.0609042422036630919005431251448912095577013201182\
14570908639771788935261963115011`60.*^-73*y^98 - 
  5.0994005753605794046798271187831123520491893392607885611390907800066155734\
332319`60.*^-74*y^99 - 8.4954653377136605871195866205297095748398623988582011\
704570413797639253563170265`60.*^-75*y^100, 172847.82982260077056805579560026\
229601886362136117794875652484051119848874616078866`60. - 
  30588.514810201663325666897931481919395956449689698846175485246341590711650\
95196508`60.*y - 136.38776032366603908122719256741126337863473319665570305648\
873082842448541062701`60.*y^2 - 14.950127083436165802760243495205185344483403\
87802531709968778328589562304899987`60.*y^3 - 2.78870121299194787560431923153\
510398706179931004577455869243100189854966866923`60.*y^4 - 
  0.5024056744817321077617775980527714982719992784768359914237813207597092143\
6946`60.*y^5 - 0.088631993657194614910085800826774949917639498497942552143983\
3445832877284392`60.*y^6 - 0.015435357669290932743413910523923693548764242258\
22786679121709706519713152047`60.*y^7 - 0.00266446349907047775951909729513566\
72044487970373017102946820355470925887439`60.*y^8 - 
  0.0004570060381562982993764770109485556600958836209775795425226381058363602\
3661`60.*y^9 - 0.000078008016966111690824483412206929859829401519749355107756\
04716775807688834`60.*y^10 - 0.0000132658565421400818042803361174992250308407\
8030964645023347833868206075745`60.*y^11 - 
  2.24931243851212702880284336595317337607810962622425082588980150731650389`6\
0.*^-6*y^12 - 
  3.8048130421380281504114594686185450544732034250083342357263099066598183`60.\
*^-7*y^13 - 
  6.423549574029629374336923906476391957690139918721978884742463286658065`60.\
*^-8*y^14 - 1.082731092998779129872000139553795541469133271221936397616079666\
3657087067019865639214863`60.*^-8*y^15 - 1.8225680402901478904794708660708024\
65047777361444706514702867098428505761219034236793079`60.*^-9*y^16 - 
  3.0644662673656847889225584965276749359975166321094715746233098836701951532\
5138332039423`60.*^-10*y^17 - 5.147620305942852051316884125683252467651781688\
2948191427658105255171414876207194620319`60.*^-11*y^18 - 
  8.6396821861224758241304667026422643743646806849405696562648675379024317563\
72026266043`60.*^-12*y^19 - 1.44902916035763392438242823112576722024153400354\
7358520907789787926624566946130965952`60.*^-12*y^20 - 
  2.4287610506645061680457718099962865445515710027573778159785652604937922654\
9890920218`60.*^-13*y^21 - 4.068687957193075219071596508245145229407955603224\
6929222493546818425806801891805311`60.*^-14*y^22 - 
  6.8126212001316189274333879872696225391501213818903703054765399059669200193\
04800573`60.*^-15*y^23 - 1.14021936393330184999880237665900671586176745461543\
9260447457620058406594816506705`60.*^-15*y^24 - 
  1.9076444715848497313795640519015555431845033686144453363097484408443326174\
1325433`60.*^-16*y^25 - 3.190501662141537871153350105349112525771521890320329\
3573499383885408451621432986`60.*^-17*y^26 - 5.334433198257903399235476366022\
877371034429108379615854874856134945290888223641`60.*^-18*y^27 - 
  8.9165861483645532982816591075005856045033386464394299038179390166408222612\
5321`60.*^-19*y^28 - 1.490052366261832347577152410634155484645874543525551193\
96710918571845826580424`60.*^-19*y^29 - 2.48947167657631161218392987702619446\
68223271853983502402604379732490377211587`60.*^-20*y^30 - 
  4.1583832738787976751212199183322465316748842344097286082736901060489695494\
22`60.*^-21*y^31 - 
  6.9448265441211934966764301316579956920973392691534803083937835463451762435\
9`60.*^-22*y^32 - 
  1.1596444574475017874252215537880405493134326278577208258822968658704283723\
3`60.*^-22*y^33 - 
  1.9360702447054061070200863779524201785400654286235747754375589509440499896`\
60.*^-23*y^34 - 
  3.231883763491556031929912192926219745964805441632140079971841104684695379`\
60.*^-24*y^35 - 
  5.39428281311332033592941457402240153542893449319272268163325414350357855`6\
0.*^-25*y^36 - 
  9.0024253748784580736949556993693520119678206004080522631650799968226371`60.\
*^-26*y^37 - 
  1.5022327446023530637734069974881015573960008013074471371626649874177621`60.\
*^-26*y^38 - 2.50651577061184394837423177233080367421015658511188179282011407\
73365481677535795353642446`60.*^-27*y^39 - 4.18179254332186314780651408442454\
7841495460380443299755432648606109067967670406747751994`60.*^-28*y^40 - 
  6.9761586428364950415182871596520736441376882324026030342491889234366901100\
3142554512778`60.*^-29*y^41 - 1.163683188585799319347946729484084622648884457\
82778290842383217608923603716680350386328`60.*^-29*y^42 - 
  1.9409761746130548782620136188135647568858383480289893202591746612165599469\
205029322136`60.*^-30*y^43 - 3.2372403884332519909753382332052416992395779116\
60273194088111137206967683045956190422`60.*^-31*y^44 - 
  5.3988476650904744781988363509548089123652562296884931197751570598711153409\
062281546`60.*^-32*y^45 - 9.0032742252114235288896921645318194339908085370429\
446333401158543818602927320930533`60.*^-33*y^46 - 
  1.5013256772838449850805529300569977558952331795713393544114488823645226075\
0014918`60.*^-33*y^47 - 2.503375422204248745309608924198434531496687407691621\
381174786450010345997891889493`60.*^-34*y^48 - 4.1740262380728524069573717560\
4131608633566646457975167734634542722799158988926851`60.*^-35*y^49 - 
  6.9592726487082209809957611523954574914906434957958766891682374053839809931\
799502`60.*^-36*y^50 - 1.1602545435699458309303561017773168566335127526510510\
97224163981999043345900947`60.*^-36*y^51 - 1.93430352260645003099026601365959\
120741781323398064002738884092906636281622111`60.*^-37*y^52 - 
  3.2246231661373831943288965298792711063852848992538563865234496301794420365\
3669`60.*^-38*y^53 - 5.375480911098928834682597902484229232322693275737895228\
7062998970887650893985`60.*^-39*y^54 - 
  8.9606728039128247458673077455200837011444281620174788403248350180426135146\
57`60.*^-40*y^55 - 
  1.4936530324756251078224772763488771196626950681811474072697614074859076534\
14`60.*^-40*y^56 - 
  2.4896909993260668112206895196596952314564631686665409543670311787121167579\
9`60.*^-41*y^57 - 
  4.1498131888468567388937840108463652782261468144123602961138189493286028916`\
60.*^-42*y^58 - 
  6.916712447188717308956794106546269817004794964222487379763110861763149987`\
60.*^-43*y^59 - 
  1.152815028670082197397504206131341188837766531015927489385835192178449808`\
60.*^-43*y^60 - 
  1.92136063032648850518738405751106915563829745867657960002339182138941055`6\
0.*^-44*y^61 - 
  3.2021971785164622575712355667521569920271844819001036384222836187727475`60.\
*^-45*y^62 - 
  5.336760556373648586538132707000241618796054854124836275957624651371706`60.\
*^-46*y^63 - 8.89402478138090339250652152102148594226213764453403295027093857\
1400825527121503237677327`60.*^-47*y^64 - 1.482212247023228907489844511172907\
6901852954787732821379458394407218921639097076366386299`60.*^-47*y^65 - 
  2.4700989459351190257326129883651594133108778385787046339675837616472667451\
26155439858397`60.*^-48*y^66 - 4.11633406783381708318041709940647875578316035\
151648362914342823377535397382377770898183`60.*^-49*y^67 - 
  6.8596124679655113047887563387590942584752953318131029056149751177985126451\
23373793487`60.*^-50*y^68 - 1.14309315666551019328454655695421892390478432075\
37121565213300870672065707600480237852`60.*^-50*y^69 - 
  1.9048338260285080505558939673244077224682176879714124757013349373768322959\
09117734218`60.*^-51*y^70 - 3.17414177462607064640131597429050156275678733939\
300093696502775174901969726721460728`60.*^-52*y^71 - 
  5.2891954395217311364663995976708644264290382775421072133495971841268319076\
460069621`60.*^-53*y^72 - 8.8134769038623449134171019002062275820102936853551\
96159517739355334556986489237057`60.*^-54*y^73 - 
  1.4685866184803490274037186892188057151537972878999093125012685403845547054\
17150586`60.*^-54*y^74 - 2.44707209927863962292244705897156655443314538743977\
037567906230510344681008607928`60.*^-55*y^75 - 4.0774544253438038346378308272\
304607807461269003997176289264020088730837386055927`60.*^-56*y^76 - 
  6.7940204936851589296382646841756592721780976878448010012817599369634278244\
4295`60.*^-57*y^77 - 1.132035899164443261268980538688095754035209124637870355\
654407358769332886908521`60.*^-57*y^78 - 1.8862070662296835974603215081229504\
9646817876213440843835886267470130482093017`60.*^-58*y^79 - 
  3.1427841714791742678959823911332032581183170731560848397835625994738494848\
972`60.*^-59*y^80 - 
  5.2364379128684609842730882501937334262008467741798306466190835183138905732\
69`60.*^-60*y^81 - 
  8.7247652830396042434175634593154133865218493722535868251853002519278053178\
1`60.*^-61*y^82 - 
  1.4536776374856861243916258613347647364557058434725964190792049462887932034\
6`60.*^-61*y^83 - 
  2.422028189276158605813988186192551816983235903846136176020244527799114939`\
60.*^-62*y^84 - 
  4.035405288376403447751004461068303373341583024769431173861898729697892135`\
60.*^-63*y^85 - 
  6.72344958739313978949285872402819621576360988445650671797475072086282521`6\
0.*^-64*y^86 - 
  1.12019676935653127030744313891298350495835925784529414008263310320722028`6\
0.*^-64*y^87 - 
  1.8663529653199384353956532931595924463829789565367591241957460156657613`60.\
*^-65*y^88 - 3.10950082054141243234434218890896077846152029195951576026366033\
56840837823187367263756253`60.*^-66*y^89 - 5.18066035562500564805950085386038\
735135212349131379151641437100022927427638556862867497`60.*^-67*y^90 - 
  8.6313202727974010201236428345335422564398400035188612424205923704326501551\
2983214213451`60.*^-68*y^91 - 1.438027259225602873870597226640918228622018238\
4217045833733059161367248331326010511468`60.*^-68*y^92 - 
  2.3958238628391511628581863802079944996555651537181553729690396770161763451\
587913247763`60.*^-69*y^93 - 3.9915413704084284271732478176189236894493695973\
43630055460283608170716859847702382128`60.*^-70*y^94 - 
  6.6500431010217530135714171846628634827104371416891442655825429419377079328\
8573199665`60.*^-71*y^95 - 1.107915027888150550566439755711409142639510067472\
4938124012529142634269458181104879`60.*^-71*y^96 - 
  1.8458087544262918562462576846596084397521625321023505012371107040045566388\
837890609`60.*^-72*y^97 - 3.0751428019215199263467349120977261882029615006949\
33170649806062621648525178935913`60.*^-73*y^98 - 
  5.1232115920994582510238447207843443578393417090439205259095979165827137331\
1704895`60.*^-74*y^99 - 8.535280378004743441449252738397427763057224707473453\
1676302522172221950886747277`60.*^-75*y^100}


==> anc/A_numexpan_CA2CF1_sm28.m <==
{-261540.31558394359853195847472577101600180164873932629900470496641695815678\
548041723`60. + 8180.83970733112746076639438796610009364706273978995337343187\
200004056340871210266`60.*y + 41.17352889815574435351574983588899409865311312\
89959261548973629994470731632587`60.*y^2 + 0.05494841563242523185739172288167\
827416672327458824916641169138945170099852914`60.*y^3 + 
  0.0000441685614415216833034705020545068966926616781394675604255895399405495\
1162`60.*y^4 - 
  1.86326758422648281454909742074100257351099256655905142906363742030258254`6\
0.*^-6*y^5 - 5.91882496726327946451164866568502511221614148463976769992026904\
33594674460416347530325319`60.*^-8*y^6 - 2.3206990588131493697652048425324349\
29610731186952080663008900881094378271017388289846327`60.*^-9*y^7 - 
  1.0197154484174893231097449454602862464699861495154752704811486185381714871\
986323227605`60.*^-10*y^8 - 4.34269868039271229066938726523970463013986468441\
5722824881502638050185749761974969802`60.*^-12*y^9 - 
  1.7436856632615767571107480820515785927211174520544498423552160969106198522\
1167523341`60.*^-13*y^10 - 6.652690648520932065463058507021424873187851675996\
907976014791450930495339198252498`60.*^-15*y^11 - 
  2.4405897053953342597768388009760483055288930461083997515010149668784470001\
4419037`60.*^-16*y^12 - 8.693005840473894524695357553813887835107470729199336\
162307050973637788300684231`60.*^-18*y^13 - 3.0277588377758457642674679981666\
1344212313267464332501852989348316363769233901`60.*^-19*y^14 - 
  1.0365423057241316157925374813215421253396149082075578583548090893380991104\
526`60.*^-20*y^15 - 
  3.5010175598454828149754942568214048039759171210447876504121375548484369417\
7`60.*^-22*y^16 - 
  1.1698834433982266561192404228644851273951426121848587425511588356748309652`\
60.*^-23*y^17 - 
  3.87552722826282296765633167008834530286132142945550303658562967265302907`6\
0.*^-25*y^18 - 
  1.2748039556238004521316174344932070800026990657711633592571858832391471`60.\
*^-26*y^19 - 4.16878768581996415964975460821427225823968230912317017971678396\
6935812020732070053093394`60.*^-28*y^20 - 1.356579108737519692903317824114441\
4221094875494507307676844034962652055276646678980854`60.*^-29*y^21 - 
  4.3962196498422407204598153956039254585370176770935787643298220227640567055\
80969056139`60.*^-31*y^22 - 1.41963882001515743225391526095916216695545822390\
946583693671201644509729684156660719`60.*^-32*y^23 - 
  4.5704214450086210203268322848733002524456944961175329791952205072849891719\
38825483`60.*^-34*y^24 - 1.46754557348532481534137121400216484568304511602708\
937239412943857037131403996937`60.*^-35*y^25 - 4.7014368494388350343318932170\
53985939894213506792328122202496607675157501221631`60.*^-37*y^26 - 
  1.5031275348998951606364654852069824593377007130350085839586739918962274317\
3236`60.*^-38*y^27 - 
  4.7972288270697328734250935022656110847754286524445782664038626083850738377\
71`60.*^-40*y^28 - 
  1.5286282640070217155927476822839841487477030379470354126262620506437467034\
4`60.*^-41*y^29 - 
  4.864126061383365430217571661495100412898349912594292633894894512649768083`\
60.*^-43*y^30 - 
  1.5458356747429962702882887429671053325509866653579074088190649593292034`60.\
*^-44*y^31 - 
  4.907188315034974558896721041541410213356462852292176785670984888686875`60.\
*^-46*y^32 - 1.55618433313926717741799054285880261520931820402074504259351787\
09189262563778130344106665`60.*^-47*y^33 - 4.93049078659804709623504947554654\
397967354726354534231023206751129733011872492066011996`60.*^-49*y^34 - 
  1.5608341581234123083689634228824512205005837593794788747839207767670893650\
778520947713`60.*^-50*y^35 - 4.9373414110325606962662148189191026109714288805\
4970571073014593721132887309255874289`60.*^-52*y^36 - 
  1.5607303576691507156583557133660315077453722720474042062175896576057990971\
117480445`60.*^-53*y^37 - 4.9304461583399838946720568553249713172711392391722\
1592700032077976010059463604302`60.*^-55*y^38 - 
  1.5566490418169043465511510211588167285645558563203486774489074153969500698\
79762`60.*^-56*y^39 - 4.91203502799788973474404289747985266352002515162279189\
179777099662399338107846`60.*^-58*y^40 - 1.5492320726178811267775397102849117\
117448087138561275934997220843859481395981`60.*^-59*y^41 - 
  4.8839585970525945565940604743440508726675794335603892573637008048824532251\
5`60.*^-61*y^42 - 
  1.5390138587652748284723983551222255512394582506618371266245804487261047618`\
60.*^-62*y^43 - 
  4.84776252125462756086879689185033532699535611519781484277205944168496508`6\
0.*^-64*y^44 - 
  1.5264421104813643517385793500285282286293451393237552408035546388763911`60.\
*^-65*y^45 - 4.80474546974567832121402579226279405416582306753523428423553408\
7796200910519309402934607`60.*^-67*y^46 - 1.511894043674411519169715584402331\
40645120674798171013292205883920139693362242750448317`60.*^-68*y^47 - 
  4.7560045385620627457283414866825198680139902256173289168864627086673115342\
85698465689`60.*^-70*y^48 - 1.49568913287231252136261869457737498477769065117\
74841476294713068136068962846501173`60.*^-71*y^49 - 
  4.7024711340068689332621040665245947852220706986541936119588246274910586111\
28032283`60.*^-73*y^50 - 1.47809922754905331003905821597971312003815754530809\
797287930906779774184159837844`60.*^-74*y^51 - 4.6449395475621840632757134760\
3576275417068923759859616840138970355756019346028`60.*^-76*y^52 - 
  1.4593566386844097189441772252373051587178382948839784057012281882493636023\
286`60.*^-77*y^53 - 
  4.5840898826465414125457958395728167791526771895053805809829580825945156563\
06`60.*^-79*y^54 - 
  1.4396606506038507158383886626191433095001866478000503831695826988458815544\
8`60.*^-80*y^55 - 
  4.520506582625493998539581497901811622668202399738172870619623293309646126`\
60.*^-82*y^56 - 
  1.41918280177367049510200312652730478827391047519404153675034956927196972`6\
0.*^-83*y^57 - 4.454693507176572538207744301575207670295039062526201362884667\
1835927768368038979106536703`60.*^-85*y^58 - 1.398071196040188966333950014633\
241857847480684119319648558881262779614470843911723373309`60.*^-86*y^59 - 
  4.3870862803070702463423237340817829166419052901963730857000393750169327180\
998938861212`60.*^-88*y^60 - 1.3764540447535341966198158112884791331231298222\
98740860524521113621277466113434586729`60.*^-89*y^61 - 
  4.3180624665057916573263462364417926979003319552910721430974437325274716795\
641443523`60.*^-91*y^62 - 1.3544425945520267554531810339879106202225305458640\
18240756245030865810214372687334`60.*^-92*y^63 - 
  4.2479500062845506864821676256435184731821978956556938041878355004211095720\
059588`60.*^-94*y^64 - 1.3321335611811874290113060341200173435292484563368482\
95059367425676849503984152`60.*^-95*y^65 - 4.17703424768671641134800179099943\
15586508330825349615587882992759397438719442`60.*^-97*y^66 - 
  1.3096111636183567157128939199638266866526642787487035449582568854174874115\
42`60.*^-98*y^67 - 
  4.1055638382465578691258601545232104582639326530855867219848013512018293046`\
60.*^-100*y^68 - 
  1.286948832827738152914041246451847106949813979421502884752515943533079953`\
60.*^-101*y^69 - 
  4.0337556866026916915294214841015513137595473689286163087749807381442685`60.\
*^-103*y^70 - 1.2642106541237346812475920244820697159897925958113693226164395\
950663231365832154039906086`60.*^-104*y^71 - 3.961799160291368399153419367657\
50319429407101540215545300712480506720943748938711123168`60.*^-106*y^72 - 
  1.2414525902328695411468044785441344872666293655296186345930000822884334636\
299911665546`60.*^-107*y^73 - 3.889859653079490649465778877820602712637458950\
85348063252006760620610492893343375426`60.*^-109*y^74 - 
  1.2187235228767030023997935509089876207057064324653971005274065588336100334\
423197885`60.*^-110*y^75 - 3.818081629258505289687091782532006835756660008054\
8573438223957594367450570298699`60.*^-112*y^76 - 
  1.1960661434273181137480597574885314393572337959531604909016233143629834022\
245045`60.*^-113*y^77 - 3.746591231908850722185540763766148478293844607878579\
51666397194412128320511568`60.*^-115*y^78 - 1.1735177174483566575220882266364\
677752275536112744960743628030399412059226113`60.*^-116*y^79 - 
  3.6754985259874508282542274257270566323155169816269911933630243178398626899\
1`60.*^-118*y^80 - 
  1.1511107433790113622145766535977098444678717531396190318596771535711897542`\
60.*^-119*y^81 - 
  3.6048994342282498448811643725263984944024777562430154806401853945245613`60.\
*^-121*y^82 - 
  1.1288735219817428570753137642439438456191507214781009179316177136743967`60.\
*^-122*y^83 - 3.5348774135500892593621770911542958663207076337198506369564729\
368003867089236328686822833`60.*^-124*y^84 - 1.106830650255850852437785540264\
752683859079337715742652402959610000503461383726017973789`60.*^-125*y^85 - 
  3.4655049113817916657943700046879689439884962133033610012726003889923705906\
009359311257`60.*^-127*y^86 - 1.085003451164564678790640331013417341862244714\
6115754346122844240347517442670417171`60.*^-128*y^87 - 
  3.3968446346145925460588746320283040384569969201531701273548942938571004925\
04795889`60.*^-130*y^88 - 1.0634103486145791161959397175073425419591761927196\
31132009676760380461299209152521`60.*^-131*y^89 - 
  3.3289506584476529272694090625733153754636697464323767715103712026236930217\
27694`60.*^-133*y^90 - 1.0420671955722175605205233498953270382167509309560016\
63216264693004537496284062`60.*^-134*y^91 - 3.2618693979474946240507904443084\
672894495519180536896617352117249046572967134`60.*^-136*y^92 - 
  1.0209875619282270756726170003414757499684091337380402139235507503085808151\
84`60.*^-137*y^93 - 
  3.195640461497103548422381135040592413116850668531872335158520110237436048`\
60.*^-139*y^94 - 
  1.000182987677681897367241971547787845401299198609133043411227805277436151`\
60.*^-140*y^95 - 
  3.1302974023083920049003631714687205300290051781656280685704850037099511`60.\
*^-142*y^96 - 9.7966320611859501850182329276483149498429523051604658219029285\
1300214555829667088390573`60.*^-144*y^97 - 3.06586838168904763895892559814124\
296653647417026206097781795909580356833056484556773187`60.*^-145*y^98 - 
  9.5943634105781948445976691823600256089526365510787802580951818211497619667\
85452149377`60.*^-147*y^99 - 3.0023767556935115367273276838062641059733515852\
0695094842711048822451921797877349619`60.*^-148*y^100, 
 919588.786558238451914532005216994539347905676119300863834045359491986657851\
90480017`60. - 27141.06239592688968444599714253624097542954519569528616612175\
233938559620903846725`60.*y - 57.78552501431447968184782592026738113159837050\
082674944392079727618712196103888`60.*y^2 - 0.0755845899683097300432640533882\
1912794952194855592918244983883586997879265847`60.*y^3 - 
  0.0001337905581521043445478209411696763388794974024701963733839598691975442\
4409`60.*y^4 - 
  2.25419280381323056654385704910867749489003084305875587762301801064318097`6\
0.*^-6*y^5 - 
  1.6779558244102583306120210829575628943390684005264391742958810964348982`60.\
*^-7*y^6 - 7.9056744951275104566879682744266612633652156799641082116527727984\
58147501818550583795061`60.*^-9*y^7 - 3.0895612041747083537015152321086642763\
8879945600943898313168914062629066796889741588715`60.*^-10*y^8 - 
  1.1111635521209597866717876822379752855376324845972427359649304949386993584\
757962333347`60.*^-11*y^9 - 3.83003993971423402765745829737382817687531010452\
747035584579279459610558548016646264`60.*^-13*y^10 - 
  1.2886033905991784583046324018512587787885049521027493010119574428824519315\
065069564`60.*^-14*y^11 - 4.2708768457109016672906419436573995694972589463820\
7156503170131786944746117790824`60.*^-16*y^12 - 
  1.4014397683850503113689156785870379875447839921092384050144821219318587848\
856234`60.*^-17*y^13 - 4.5662892633284525484610772609109988351826954064600652\
3564612309460487785009716`60.*^-19*y^14 - 1.480034306855732212324118162851551\
2496734813465196216099518651518001436088248`60.*^-20*y^15 - 
  4.7776403890538052109743073039328107247069391907324769540309463515054867455\
4`60.*^-22*y^16 - 
  1.5372329622800219557525484147371573521479156829742171120041384625821442069`\
60.*^-23*y^17 - 
  4.93288184356746458025928269841101983173253531527522149398766227363906687`6\
0.*^-25*y^18 - 
  1.5793612526168747556525310582923657527758424890140693173939885836875123`60.\
*^-26*y^19 - 5.04688174039312725541865576102888895926733427258492822207631197\
7735747640737713208987162`60.*^-28*y^20 - 1.610038962202094462808657394603415\
03496180995653479118683529134365060034675508809645499`60.*^-29*y^21 - 
  5.1287340455644065499078777526522949080223693600019384279435822323723897149\
9487756722`60.*^-31*y^22 - 1.631613765349643081493579880996192335254304110357\
69253860570987089594613478141949633`60.*^-32*y^23 - 
  5.1846401680761858522445452773904530795580030030450171618777122460038385721\
42485717`60.*^-34*y^24 - 1.64575517344632720955462185865248608728585228172681\
635655458649442669995267801974`60.*^-35*y^25 - 5.2191648774746683637825032962\
57455591519317907946903764562041149235780123192762`60.*^-37*y^26 - 
  1.6537270451286519848005866550418836816994068179130765935964811838386941839\
7875`60.*^-38*y^27 - 
  5.2358430890814612849208905049250860958235865033310205514133935979883002395\
25`60.*^-40*y^28 - 
  1.6565262032548700423647930311242988486507539218378909989286302049352121708\
9`60.*^-41*y^29 - 
  5.237504553128548843277346914091618527107512257075839702998419410582165217`\
60.*^-43*y^30 - 
  1.65496033804194060760500740990190460687914255146703102899125729682062042`6\
0.*^-44*y^31 - 
  5.226465049102632775663896943348986699060445172064248802808937909553481`60.\
*^-46*y^32 - 1.64969592355952974902301863569618565645886553707378580865820705\
77492575758929193690879865`60.*^-47*y^33 - 5.20464877592833099801900296883756\
745464595131158289002968100539138593953249317556775601`60.*^-49*y^34 - 
  1.6412900140585878114975848671572390922996215520335117094298362160569583620\
563800719473`60.*^-50*y^35 - 5.1736722007933801503570243237500711155210687538\
5229006641460583278982119148984612222`60.*^-52*y^36 - 
  1.6302126450696830520732348761482868251448397779217296369376439781934621381\
439011746`60.*^-53*y^37 - 5.1349045827716543191662696277871070546152801574699\
7816690178196687531931686303177`60.*^-55*y^38 - 
  1.6168633445585104395959835950136636903189404239633672995140498259158832363\
245258`60.*^-56*y^39 - 5.0895133908357786583672208456733540550888814856242108\
3785505114925393309324135`60.*^-58*y^40 - 
  1.6015837153227930027531989478519625161635974756735233813912209893724516385\
47`60.*^-59*y^41 - 
  5.0384993748898985806708385804458055733708441109898078388244298698939669826\
4`60.*^-61*y^42 - 
  1.5846672619508125873972942333969035647072265654547857297833581302697515591`\
60.*^-62*y^43 - 
  4.98272422698777980001584371288955241980447966922351071413386089463214464`6\
0.*^-64*y^44 - 
  1.5663672080511798317262967473450171185427086309826579340797385506513485`60.\
*^-65*y^45 - 4.92293275077725549014691289434341190658200662296444446151848623\
5596726374635313610563648`60.*^-67*y^46 - 1.546902802976816935976776084490851\
31874294751041026847768027893360518040646655462927558`60.*^-68*y^47 - 
  4.8597708525319745171376025018292292512434297226882319329030666866680796496\
88981190997`60.*^-70*y^48 - 1.52646446690093277311393111506158048175059634240\
804694136601547564689805037315091378`60.*^-71*y^49 - 
  4.7938002883969267925906331856456126209941535251561073210338738501695648802\
18276388`60.*^-73*y^50 - 1.50521802655795586541683445407095696421412091536795\
435964894213389068921222056664`60.*^-74*y^51 - 4.7255108536185255692962653241\
4315772057679090497824380811550632394814441564885`60.*^-76*y^52 - 
  1.4833082291588091483336886649624101234294846387490589409659724407255325565\
1279`60.*^-77*y^53 - 
  4.6553305291989921005967881051204524298696545299813255799811657374967693006\
94`60.*^-79*y^54 - 
  1.4608616768402178651469430871494350145056941064053070663665949905145574268\
7`60.*^-80*y^55 - 
  4.583633980821011104565668337895450193380002164580158402103950085279741214`\
60.*^-82*y^56 - 
  1.43798929157586420738649892408058975272596075839837880250988373128762354`6\
0.*^-83*y^57 - 4.510749717129444877065177537918680101185137657575885020331922\
7561575799042902954281272345`60.*^-85*y^58 - 1.414788396598441250122486460052\
513333785761612563408533249128204261985278069795810283719`60.*^-86*y^59 - 
  4.4369661491612280518766042825587221546137778153252560394780337092333897190\
571182751699`60.*^-88*y^60 - 1.3913444824470194120357741366877780181511901462\
14747034432793663259425615423443791235`60.*^-89*y^61 - 
  4.3625367432556044432568834895734050922871676403618359190586312184541835387\
703085054`60.*^-91*y^62 - 1.3677327120650871922325934014500121168287649075606\
68601016739309435243290479777426`60.*^-92*y^63 - 
  4.2876844217639659243694889332092210338290306121950520243074536439780807228\
854011`60.*^-94*y^64 - 1.3440192087872087048405465462374692151648947911567583\
38863727048951490103299117`60.*^-95*y^65 - 4.21260533630936826591733888997573\
14967838945497683124911706443917450790255255`60.*^-97*y^66 - 
  1.3202621627731628545488018587195238559363043660900405594228470296768273437\
18`60.*^-98*y^67 - 
  4.1374721151112803725685928846362001824322479576151807610079939454554208886`\
60.*^-100*y^68 - 
  1.296512784913797302003592517256619455104769334421194780543028848343108528`\
60.*^-101*y^69 - 
  4.0624366674757635213175576165281311036008241584111418541887745211746004`60.\
*^-103*y^70 - 1.2728161320334101847491263849217830961454249278231543206620943\
434477607465639509606390726`60.*^-104*y^71 - 3.987632613845226198566751287392\
19183565396109929592501554692442440973335105015172043544`60.*^-106*y^72 - 
  1.2492118230470779923920564876310990041757665969319375499376561562149408272\
892422654081`60.*^-107*y^73 - 3.913177397979390294776679184735523944241844189\
19020855327382139462733029911005449487`60.*^-109*y^74 - 
  1.2257346623715741248277266434642510242001173553458571381995469963269569121\
672827691`60.*^-110*y^75 - 3.839174128277487866807023404259061340105285489185\
38082800761826934498697178916585`60.*^-112*y^76 - 
  1.2024151841636479512739178277183527849339452495235962876335630505567030148\
685274`60.*^-113*y^77 - 3.765713187476151353779466888898233578535022395362158\
13989625467985301696406671`60.*^-115*y^78 - 
  1.1792801287378423549455396200119873346665290516540144912169538925932689377\
01`60.*^-116*y^79 - 
  3.6928736436023200527141045205141997638041394704054199221309381066723437165\
2`60.*^-118*y^80 - 
  1.1563528606959245623848066057580829821312392010389849958881504215317526902`\
60.*^-119*y^81 - 
  3.62072448984180863096492227199067882767150134151551613029347590761716678`6\
0.*^-121*y^82 - 
  1.1336537368020347611581509683241100991698198426732881441949716745481933`60.\
*^-122*y^83 - 3.5493257366798058389756890707420212872527432204502473565310611\
961164441371312070211093969`60.*^-124*y^84 - 1.111200430399519325047761279829\
263328408943422678961339039624507744295749903775380174649`60.*^-125*y^85 - 
  3.4787293761045113781182914151124053295352476831547549096019351080784367269\
396798507473`60.*^-127*y^86 - 1.089008218137889349130708319958883260376172412\
567857817023269237783400391157460365905`60.*^-128*y^87 - 
  3.4089802347007218500578633325207332230813760052691435697858005921280526440\
572960686`60.*^-130*y^88 - 1.067090233922318287476376480227676519565417877923\
742391591141412104536130696418674`60.*^-131*y^89 - 
  3.3401167299859663851483708020292994126183935086098169380421553268032754916\
88955`60.*^-133*y^90 - 1.0454576942823198969000200126674641890164643483454132\
70369930139822811532403576`60.*^-134*y^91 - 3.2721715422692936750114560841382\
149425669826882514991795223516568650612730144`60.*^-136*y^92 - 
  1.0241200987556463727522336941718466627322326645266355692458751498626101854\
97`60.*^-137*y^93 - 
  3.205172212570831575364742728954027819996246023592041507253101581230602797`\
60.*^-139*y^94 - 
  1.003085408377787248903972545711839460869159041008377519219961700706777559`\
60.*^-140*y^95 - 
  3.1391416756712352195265455598594580617891623845954431992318742946326622`60.\
*^-142*y^96 - 9.8236020494034674699727148786496230748979975259760779842864865\
01160490099815664427020971`60.*^-144*y^97 - 3.0740987361174033021320852916191\
4723278986093753975389380125883444854358236573039814926`60.*^-145*y^98 - 
  9.6194983331970403397670203989257514892738043668720783147516706965707512129\
92002326522`60.*^-147*y^99 - 3.0100584939563124159502206389335651607495502990\
2089529708234840940284100610775413395`60.*^-148*y^100}


==> anc/A_numexpan_CA2CF1_sm4.m <==
{-40838.636783964977633519730901623179686285782739322485182548834501561202510\
2578848`60. + 10196.530538934312098324836617472454736793088423543695091133517\
86219286937136176374`60.*y + 30.763776335208535267293327851477271446329855873\
72980325269439920645106126280406`60.*y^2 - 2.69618755559437903347100397469436\
19662155554990881093655709464913897888913088`60.*y^3 - 
  0.4492997656260378794739660531705035635490390019420899195841583982920314212\
871`60.*y^4 - 0.0670022253902466914670715746470221052214638720199164838062639\
9780900112180127`60.*y^5 - 0.009460327895110805603165050815406527898382804434\
57056320258175950937648930023`60.*y^6 - 0.00129107916562782390156089526143194\
437999732441108293501065350631304373051481`60.*y^7 - 
  0.0001723720666045636296968094749788738279088506192346645073257953400031645\
8979`60.*y^8 - 0.000022675903668222013707082274721406323082340553462799225945\
00538485494324817`60.*y^9 - 
  2.95233246276343953483287558748569984112513800039634579796967085157626443`6\
0.*^-6*y^10 - 
  3.8150499673838955075704937122649219678189522410456904183953411941261436`60.\
*^-7*y^11 - 4.902199252966173975916001598027697854126653675851031529485555851\
9839840636569031596878019`60.*^-8*y^12 - 6.2719822355603806987912761581868070\
25162235561062002653134030574350902184724308006579492`60.*^-9*y^13 - 
  7.9973435193349763727126652712355612810827635585426116317192652044529878225\
90412624542`60.*^-10*y^14 - 1.01697202927557023649082915547005312696079662259\
414353580729359641889373266180521482961`60.*^-10*y^15 - 
  1.2903733904142163755609273497703092569571446800282322441578385987027165493\
585846603783`60.*^-11*y^16 - 1.6343060537841615033165674555450039811043427033\
77624906038629627870145242289544549829`60.*^-12*y^17 - 
  2.0667778166438774386215907870627915183644387112825169284380075318351678453\
5260882523`60.*^-13*y^18 - 2.610356144391232796771721180138321741181893155479\
9492210145036551389550702957718278`60.*^-14*y^19 - 
  3.2933189324399074003949366511952847105321689371257140857181078754000058297\
46618136`60.*^-15*y^20 - 4.15109466650732169173891195447124186111817145040154\
973989609933935679635700120464`60.*^-16*y^21 - 5.2280646758974022558261894313\
070052529164069673035627955736785488722965940896453`60.*^-17*y^22 - 
  6.5798183956288232802550218404150675234222280401580736196607531203199017108\
30839`60.*^-18*y^23 - 8.27597534089884784487509215928221332815531424691856799\
670746645402138726672448`60.*^-19*y^24 - 1.0403715993876330898429330089520864\
2203309931195368368478862724267153142222837`60.*^-19*y^25 - 
  1.3072199436585483500030938583783596039431934180506123738929061112278896340\
375`60.*^-20*y^26 - 
  1.6418090120472550668566190190513154598706053572244319445563439195432598025\
45`60.*^-21*y^27 - 
  2.0612471875673274341354490722186388909156700215532654477128233924523423685\
1`60.*^-22*y^28 - 
  2.5869496921952462682424141684049513509574383734521396648613193576384678141`\
60.*^-23*y^29 - 
  3.245720473767736959849494746697045930981057736533290350752215103217739657`\
60.*^-24*y^30 - 
  4.07110545343622850206318180448189601558607150497311406523957249020374694`6\
0.*^-25*y^31 - 
  5.1050851224133856342651799936500701848312369582752276488831964090427645`60.\
*^-26*y^32 - 
  6.400191497082559097421600132178477526619456057138375451424763371858101`60.\
*^-27*y^33 - 8.02215572009476933802195936290173882293080779099858425220562063\
1491584582014698283358047`60.*^-28*y^34 - 1.005321919666294960875845225165626\
794406068836185466786188897300443434787844403765338786`60.*^-28*y^35 - 
  1.2596274410859588139346124370370672642160319442122689356861843097485856502\
5454324274277`60.*^-29*y^36 - 1.578004313998975033432496743812546740005755957\
3321775487390445317207471354626587525975`60.*^-30*y^37 - 
  1.9765551755511079141950599077678326622494528440108227005557875916874204048\
95705051878`60.*^-31*y^38 - 2.47542282656711660101996870116963033871594959530\
659270888340230881351886260027848856`60.*^-32*y^39 - 
  3.0998026966745569047062644140073735603439186118645801829535019593976815576\
618997748`60.*^-33*y^40 - 3.8812088087035416897195029148524495073353529594226\
33692707880491785601329527417082`60.*^-34*y^41 - 
  4.8590566705825426263337537181115200893130596611096074098847048852371891213\
8457935`60.*^-35*y^42 - 6.082642385165105089469765962785556553545193134531276\
8096290208044001862592133147`60.*^-36*y^43 - 7.613617095874747905230112728918\
553620276065844531758123422016800012924510085741`60.*^-37*y^44 - 
  9.5290806696571320045927640179201872362055069616067056547324065485109928703\
782`60.*^-38*y^45 - 1.1925449496956423681485570365331835399428845937157599704\
4216326738789119915864`60.*^-38*y^46 - 1.492329200916565752313613247648424970\
3408828489289647781660065215995308774836`60.*^-39*y^47 - 
  1.8673373911801184004366554187747620457728656090041602049398519024558189396\
94`60.*^-40*y^48 - 
  2.3364215624345349532786215304676299623500033236685506387181514088164712231\
5`60.*^-41*y^49 - 
  2.9231540027079326247303290729233251955094757890376021539811524147531936288`\
60.*^-42*y^50 - 
  3.657008311788370014727376734715198101867133050878587763143602377481364993`\
60.*^-43*y^51 - 
  4.57483582978244941266591690148700733288028560425854782097912200165775467`6\
0.*^-44*y^52 - 
  5.7227112632165532431466308467192849389760044752337600214793304185283687`60.\
*^-45*y^53 - 
  7.158239794535078004223957086554082212324481980889479561034899815870873`60.\
*^-46*y^54 - 8.95344102177939487132310136230422713696609240512234557939366815\
93147644721580856893671423`60.*^-47*y^55 - 1.11983538973307565352335905907568\
90000485297501915108348076111827074518143788193291244661`60.*^-47*y^56 - 
  1.4005542856859499430444872682337367528457490288870757874418274931870234899\
48725502107353`60.*^-48*y^57 - 1.75157303503946486045087156740004006575200404\
741299310238907609260842136901154720925935`60.*^-49*y^58 - 
  2.1904837254161969321053171624979930816269642839679608816890452935522391511\
031107867481`60.*^-50*y^59 - 2.7392782963217746203297607340309797031347870314\
68111861395085324274061328403303596544`60.*^-51*y^60 - 
  3.4254484850980887919413908979750720519645722329810787015961322488409584341\
8439509632`60.*^-52*y^61 - 4.283360661907634810991057984829588897876256103709\
7056785392966096452130573965480846`60.*^-53*y^62 - 
  5.3559742331316696665999146560481594513444155697539112424418667345823838395\
21883465`60.*^-54*y^63 - 6.69698944798399203178954863096275065751736248451600\
71594208077984158865946776203`60.*^-55*y^64 - 8.37353188306198459300828624475\
79488375274136867321548250235328459145264481184225`60.*^-56*y^65 - 
  1.0469507673862391607633907899282143107619862479989122017413361392359211561\
127171`60.*^-56*y^66 - 1.3089797047997047743174046085789367592393019672530588\
01276620252093063065601996`60.*^-57*y^67 - 1.63654955627911698431169440677732\
859773529199791722581214201933350650175517366`60.*^-58*y^68 - 
  2.0460464748133351448344711636346336414897757150147967034972582822014326596\
028`60.*^-59*y^69 - 
  2.5579519213177736612566730379575798472975845772866994748713752502257100953\
84`60.*^-60*y^70 - 
  3.1978658953529107712200711526481140444430509030316210525665553958010507515`\
60.*^-61*y^71 - 
  3.9977857668702865244384640239176385746712642275178031877732725687904162384`\
60.*^-62*y^72 - 
  4.997704546008020568204010723949223732915881304599074176073419388009606973`\
60.*^-63*y^73 - 
  6.24760836906704123479747577126617304468772860681759538841064036772019923`6\
0.*^-64*y^74 - 
  7.8099729001752103901973150724659442483031137175043104262801790204873583`60.\
*^-65*y^75 - 
  9.762883243507216869784255310861699985941650590379534811078349017288829`60.\
*^-66*y^76 - 1.22039330720640703282243389845455345319281318761868366293657270\
13467891151041893933864094`60.*^-66*y^77 - 1.52550975577155718018509000229247\
2895662608163976061244713819655886439160457584661770072`60.*^-67*y^78 - 
  1.9068823272640518640189160846039910599643371822260424519935445938428555948\
8414117773916`60.*^-68*y^79 - 2.383563894770828382694220220369915120167527447\
7817624277751917339767889232644028052655`60.*^-69*y^80 - 
  2.9793666846888684942673060120610375895754382284840423668358171531441010579\
28904014474`60.*^-70*y^81 - 3.72405093325173462677980897696284122887980640664\
377000853888337621543390770932976271`60.*^-71*y^82 - 
  4.6548103682832546287976502124306087886202502164791790388539294744199941090\
607942468`60.*^-72*y^83 - 5.8181286289655796813346544585688022009670984647943\
99767823328701070915991944699418`60.*^-73*y^84 - 
  7.2720992394427284744984055589554884735297053909053157218650454046536951905\
6060172`60.*^-74*y^85 - 9.089324874220744818491563737520400255898274072021164\
3658490450588150399195464072`60.*^-75*y^86 - 1.136054054761196378361185577642\
4198271385900565555486564898950970522134666484597`60.*^-75*y^87 - 
  1.4199141466755045171376180340683895136575644735170124456554726211493901583\
41787`60.*^-76*y^88 - 1.77468414085246810596496883119089427817414302002255736\
13215474580640191463114`60.*^-77*y^89 - 2.21807438648420123002238497609352219\
19854681932611144205747236197636960959906`60.*^-78*y^90 - 
  2.7722178660014836754652123307387742248495724892081101050809064729934925410\
11`60.*^-79*y^91 - 
  3.4647744791040675869843221710599645375638147910912713140838135911235288089\
1`60.*^-80*y^92 - 
  4.3303110267473947632737400972831187448349923624010419197530302203106053742`\
60.*^-81*y^93 - 
  5.412025721745265096017825257945483340382612051722671612352027556322369461`\
60.*^-82*y^94 - 
  6.7639032336042293900018613296500357103713921262851963488192954181335968`60.\
*^-83*y^95 - 
  8.4534077447465086432755865821686918726410221245845168085730655568725512`60.\
*^-84*y^96 - 
  1.0564848323841177102696358707034588067665719155104988143661732391977712`60.\
*^-84*y^97 - 1.32035844471582607351017375103292930172651860833811360622257195\
78511104226305255910425479`60.*^-85*y^98 - 1.65012813921527205388364045395375\
9002623287111080308364149346427376788173879177669849186`60.*^-86*y^99 - 
  2.0622477577520720428097512700251989446871669987722137042392353864805089538\
9885623996913`60.*^-87*y^100, 233566.1627481350827660152351580095172643195862\
9034647338718323750410835345336079644`60. - 30161.251134213666127622832457631\
30863695732849750923791614057367306199726951845965`60.*y - 
  87.624872089669325749905307501272155079100000817054608694774357435152709828\
0467`60.*y^2 - 4.068147582462954779090535993029237210880083761429288654834069\
16430870632761134`60.*y^3 - 0.58103436333082759047561274782863029370862286344\
462166669003536462703636512891`60.*y^4 - 0.0799935252814658119688800443747012\
4726045941978973212901633110691415644534786`60.*y^5 - 
  0.0107103921612712403099677501391902840685151486543077823891744633686631032\
0513`60.*y^6 - 0.001411326545151086341622990000083574265124656708404820486988\
39237630006416663`60.*y^7 - 0.00018404038840067459954138381450074191148461559\
856563314518990416847747136239`60.*y^8 - 0.0000238209142111638594286970964601\
2352788243374721513405459324848474035357996`60.*y^9 - 
  3.06597516957249542032064806581401014227676123933617702486164804777129968`6\
0.*^-6*y^10 - 
  3.9290575753752106136684245245073545828823977456783429242731736108187942`60.\
*^-7*y^11 - 5.017714715576573089494809875462422252272734069963434475824553039\
2834864692093927731307119`60.*^-8*y^12 - 6.3901063048903725146550729328289912\
26071234805056377131175802567405935248779191213778653`60.*^-9*y^13 - 
  8.1191774593471627832801544808096625233815106196984822940924597619158833646\
1328238928331`60.*^-10*y^14 - 1.029641066607111740260207639355507552923642627\
43953374988223394647858235476632447652288`60.*^-10*y^15 - 
  1.3036520617837871973589845617769985338426995392992349985215677244043829331\
037875396417`60.*^-11*y^16 - 1.6483330803273315480432403818599532171572254824\
09499280050208417906283313691957264881`60.*^-12*y^17 - 
  2.0817129844645534829228522511386433392546536462390712802824007877284729121\
9658466159`60.*^-13*y^18 - 2.626387999754217553595985731476608477905753727721\
7307107791446637336135532402365175`60.*^-14*y^19 - 
  3.3106743517694131748140100630676133463538705904712836785036615788430577167\
47709633`60.*^-15*y^20 - 4.17005093702714146541562127688554165025363226293429\
404124454907326862399484137847`60.*^-16*y^21 - 5.2489648837915215720894620341\
771534848345706224770154168459290986535733460235228`60.*^-17*y^22 - 
  6.6030911294198182251516678142121713732390335730969047058915659658210563407\
57957`60.*^-18*y^23 - 8.30215999108813379239404585324902472787407703711594524\
761889178097449705385885`60.*^-19*y^24 - 1.0433495281977599072098121015166510\
2670117934081621514246152189379686490551551`60.*^-19*y^25 - 
  1.3106441258243260297131541889735830128612394245026016056460950632138073485\
322`60.*^-20*y^26 - 
  1.6457901364861783946193316952642542295066480442437615514748622902857634703\
87`60.*^-21*y^27 - 
  2.0659267620530930360531906288962864075010517653833950745420408030095135704\
3`60.*^-22*y^28 - 
  2.5925089343232763618643329203436267218434233335356355770087130940686655068`\
60.*^-23*y^29 - 
  3.252391726929883021897135043470358007782753697440201574065682938838011187`\
60.*^-24*y^30 - 
  4.07918683357153688402321662146884952451285990811202479425969859454401492`6\
0.*^-25*y^31 - 
  5.1149592948188756647491897556175906287855002892336455538603077757600054`60.\
*^-26*y^32 - 
  6.412349728424792306744908073160258604462293333854951870207085237850487`60.\
*^-27*y^33 - 8.03722866292936233166677227643128975402479286524756270502138014\
9258739981592949058308347`60.*^-28*y^34 - 1.007201625991000946041842126557755\
149411145707420061796217829559971393066729634008958923`60.*^-28*y^35 - 
  1.2619834072126945015125998569021506651617875373174260090492837440374809559\
7995548986409`60.*^-29*y^36 - 1.580969719259618785400370412476763169626414676\
2529126968591766303240236092058009479218`60.*^-30*y^37 - 
  1.9803007290175462946105682986054822857286245576223533827927374023043405047\
67444733114`60.*^-31*y^38 - 2.48016722090998505365508311735781651985349285302\
478860358999953445429842447789110239`60.*^-32*y^39 - 
  3.1058259293573927513679774668923831183814064385987323214135888291081356553\
959504967`60.*^-33*y^40 - 3.8888691459444655925958037966829682263959571877937\
82079220576297812976591920701703`60.*^-34*y^41 - 
  4.8688122367101443395928130802330567391797709950588872088351600873339576791\
8001031`60.*^-35*y^42 - 6.095078622004547408478867489363828965864302506170180\
0223306557969064527383358584`60.*^-36*y^43 - 7.629481668007527024736627578813\
160884267430405789908126877070419973318251062449`60.*^-37*y^44 - 
  9.5493278099355286739124399167242676768565175916962073253695194319631710131\
9395`60.*^-38*y^45 - 1.195129631537390466601401079598376746855438667412902071\
88406148219131426332012`60.*^-38*y^46 - 1.49562899558824010812338427667203484\
42941064757676540282908406243242605682737`60.*^-39*y^47 - 
  1.8715499428074440555886964962800222853963899004749032914096679171392646703\
19`60.*^-40*y^48 - 
  2.3417985079005521948490340548407790335737927049225255305679555497757727718\
7`60.*^-41*y^49 - 
  2.9300155378556289786900070755082280144861971904225185626727533085484313318`\
60.*^-42*y^50 - 
  3.665761643505547454220505120397155860433594042440152388226571813519309644`\
60.*^-43*y^51 - 
  4.58599854083042695879905256216799107782454141906714172095297742716682767`6\
0.*^-44*y^52 - 
  5.7369408858804065063560955479628887800868393583386469039700421812993505`60.\
*^-45*y^53 - 
  7.176371228508524310233544403671919827654900672166420310178023868486584`60.\
*^-46*y^54 - 8.97653385931550520943605773672633910231219097635580483257776024\
06250831329474222471551213`60.*^-47*y^55 - 1.12277522574371737260386445320779\
7814102647294260914629147390882064864852732458451273965`60.*^-47*y^56 - 
  1.4042951008926866725654027876390989968206457411300683189437621634304360363\
31591663518609`60.*^-48*y^57 - 1.75633082622498500307359130508264787822350106\
218805760327459376014925478578354456581341`60.*^-49*y^58 - 
  2.1965321275558628446412228798891331883411057966722561368208191750292410657\
721694412357`60.*^-50*y^59 - 2.7469638210317739805484849531199659128685360322\
2387261410823582565202718900518767853`60.*^-51*y^60 - 
  3.4352097562214047715083811530203545115175797867511055299220046814207891689\
283325913`60.*^-52*y^61 - 4.2957526898087720465104668580383195358557386999848\
493292847303435202044593043463343`60.*^-53*y^62 - 
  5.3716990391858262648781036631617189403492332159954712908037675316918169900\
63797778`60.*^-54*y^63 - 6.71693469028310233016994484597239644740409477939525\
619810535833548430593705464436`60.*^-55*y^64 - 8.3988195614067670550541825318\
122429577270180280238134306421602018544563328456707`60.*^-56*y^65 - 
  1.0501555529134879672062166437105149678491693774419189994677087737712922965\
400438`60.*^-56*y^66 - 1.3130395946231034694182490997834996292520007253699405\
04633423611557360028217684`60.*^-57*y^67 - 
  1.6416907003115442101314491146356812791082355633521041696076385537127488183\
74`60.*^-58*y^68 - 
  2.0525543700750552344001721585448148130286196801325580345684964040867722850\
15`60.*^-59*y^69 - 
  2.5661868834525237808973507792156935169801657476856547118097576630870105941\
65`60.*^-60*y^70 - 
  3.2082825410878902210983375455506917053705440245561267890002538421395948996\
9`60.*^-61*y^71 - 
  4.0109575423727569305411675569447550424265598438622908251588660429076684778`\
60.*^-62*y^72 - 
  5.014354602083305752788271065691534847069936633324472916060539355359691257`\
60.*^-63*y^73 - 
  6.26864841826653356117979389147971390695683087118218860118075702118122738`6\
0.*^-64*y^74 - 
  7.8365521105395921641171828937963294855678430995494793104527108159916079`60.\
*^-65*y^75 - 
  9.796449750693784043432992647456860600310940932847597200938203909446018`60.\
*^-66*y^76 - 1.22463113533923707198990175468221055541182823169424303399216529\
3836736828601564518036776`60.*^-66*y^77 - 1.530858574258039674132496363715020\
756346793289226007545845397426534832885503850857439053`60.*^-67*y^78 - 
  1.9136315506898195516256082730548070359888331190920426378776593027733497067\
0963526876491`60.*^-68*y^79 - 2.392077923911915573876510326067019715603036838\
7610907679981427149729550859352935739823`60.*^-69*y^80 - 
  2.9901042462322530533670708191425760347193421392788269488989997822329133702\
01806165146`60.*^-70*y^81 - 3.73758938804641452512111041380996982890813958780\
129313675602425612776070799406661903`60.*^-71*y^82 - 
  4.6718762603484197654391130431626409916256529093823568755622057066521102698\
062440132`60.*^-72*y^83 - 5.8396360723202322274721975620058111817088896918595\
44971417084790668778568373424378`60.*^-73*y^84 - 
  7.2991981473970472942539621969743655809491793559053114295559186266017927247\
2134396`60.*^-74*y^85 - 9.123461547112893819369882217488008932178156291592484\
6216746331170681787770357542`60.*^-75*y^86 - 1.140353377644933887663556259107\
7570172335881642011217386558939342611504177283342`60.*^-75*y^87 - 
  1.4253278114877019095493850050297930399208812938775012876219470209621400374\
45914`60.*^-76*y^88 - 1.78149964426752000651537866191190329332322574143475523\
419683633934442085259013`60.*^-77*y^89 - 2.2266531072856235116432298873112053\
310565310438735415265605788464997823518849`60.*^-78*y^90 - 
  2.7830139879774087349469390523618748978228556426302434103816915147229727814\
23`60.*^-79*y^91 - 
  3.4783587466011623475748582465507751342380962133184524675230825414718730220\
9`60.*^-80*y^92 - 
  4.3474005640256530178126905778514359851192893806226161016624078555124435157`\
60.*^-81*y^93 - 
  5.433521460243435375671099805832705909217883644966891672035917011708210154`\
60.*^-82*y^94 - 
  6.79093688360371446191686623533328248278806026792291736391987668782986153`6\
0.*^-83*y^95 - 
  8.4874007398268753421404219496627272148611843852703617944695018412108263`60.\
*^-84*y^96 - 
  1.0607585783158051486892580383734816254992430924493019003061245581407323`60.\
*^-84*y^97 - 1.32573079735236981472466397734255595088713328587664989782119723\
31602320848735422506886319`60.*^-85*y^98 - 1.65688054927227410802070406421302\
2448262142680609243221261798426275268842870549106167929`60.*^-86*y^99 - 
  2.0707335708158704807843704329888395140005974632277345901760033609871380346\
5433827602672`60.*^-87*y^100}


==> anc/A_numexpan_CA2CF1_sm52.m <==
{-434900.76327798606792261569037313904776244568640494100664904870705918686024\
732255516`60. + 6295.35392185573084276100407709227830079466088955651382906154\
067948823792502367581`60.*y + 37.49233780289220656254195484339497963810021291\
52860688412951351937573654969396`60.*y^2 + 0.04655695919578162496005128902621\
419371868611401798242094356845038783886903566`60.*y^3 + 
  0.0000997260174542959885600217557927832717334542368539300458707345186919640\
4714`60.*y^4 + 5.314956292249787744571953971387689682327761590178710025445744\
9711398138483324207146650585`60.*^-8*y^5 - 2.72151936535397980331031777001416\
5346726304058243642987728493751870815543898540440115033`60.*^-9*y^6 - 
  3.7378343090310060699920371749151491721502779809945680326241239116039002227\
300190023984`60.*^-11*y^7 - 3.67421628715094644672815366929070511134857518301\
130455472057128755214893880616396395`60.*^-13*y^8 - 
  3.2566874809221934496365688733852854639643196643480759745137793219970587041\
24135769`60.*^-15*y^9 - 3.748364196437191460689681106250780526611018903691438\
770608684000624583531337843`60.*^-17*y^10 - 8.1037344569478362704376983403394\
7505990885013065417827994195247556694624969171`60.*^-19*y^11 - 
  2.3102175380356554914548439045342241396642146155372352774864508710659442467\
114`60.*^-20*y^12 - 
  6.3568650716001693796239347916762837129954093229702341996473884103472854973\
7`60.*^-22*y^13 - 
  1.6070377262166110951562397996642992955039164323185948431276175724542617483`\
60.*^-23*y^14 - 
  3.78342432604455713968831397879712665052727609223906839338471891905289822`6\
0.*^-25*y^15 - 
  8.443531690659238774683514329474087413728803270279311148530093598292222`60.\
*^-27*y^16 - 1.81073685430070408265633190906949996439622116408704145810380529\
8964570493254886052329418`60.*^-28*y^17 - 3.767798121848518204308523096579423\
9730330600573256981862316761894191613403536710291098`60.*^-30*y^18 - 
  7.6596798828878535630908440031859778478370396610697083170411102007902762084\
7677080135`60.*^-32*y^19 - 1.528908514917515779324535401010215910815350147380\
1917207335415295925670752634292913`60.*^-33*y^20 - 
  3.0073776687969861200889789954900585739996343926847857173576074443567124175\
6161285`60.*^-35*y^21 - 5.845503112627154755687890169047338944660713239781962\
959317316361019164783664697`60.*^-37*y^22 - 1.1251088279132717452532058426631\
2798740718503968510943883866306277961478726851`60.*^-38*y^23 - 
  2.1479009735763573098578310439696730950587863223401535197963094335988310186\
97`60.*^-40*y^24 - 
  4.0723022045083501013820892566615261228573777423415801965552640430787031336`\
60.*^-42*y^25 - 
  7.67571293224441781390263278126420200159256104849822093175527422811052031`6\
0.*^-44*y^26 - 
  1.4395016311256228712691431513713528099090631333968484926014625961003955`60.\
*^-45*y^27 - 2.68791948165453326712642962418692825255927331127812475370611758\
35050124304456501010957108`60.*^-47*y^28 - 5.00006334031086396506127771806458\
836811102755139146787561653385913486927114035038871059`60.*^-49*y^29 - 
  9.2702984811510330903297279915258801087500398849550744216486010319779551929\
27194743248`60.*^-51*y^30 - 1.71372902156006783698640714198404084095130914466\
780759754804911643328541591595030972`60.*^-52*y^31 - 
  3.1598451026016833659246788541901513208459712312595607135966465799363812770\
37995657`60.*^-54*y^32 - 5.81283806836105651832977545480762880203155083420387\
70622216798469028946049081436`60.*^-56*y^33 - 1.06712536086319150857943968663\
0919557539395194826845383723335653647589215055936`60.*^-57*y^34 - 
  1.9554147525255213012768518028803927904935268951854192838815057873837872418\
874`60.*^-59*y^35 - 
  3.5771559722674813928846214151252950849412814731831779735019380624542745811\
9`60.*^-61*y^36 - 
  6.534036358989244692873469983398496550819882715703202967624239179303012964`\
60.*^-63*y^37 - 
  1.1918742712806910844294145750599429357111158542872151963711883587204722`60.\
*^-64*y^38 - 2.17138996822174477998362118347636070199988316196698858915816608\
03434380219420395639827254`60.*^-66*y^39 - 3.95139755973258708330095507254518\
729149425249000457492775496854409365373120456345198744`60.*^-68*y^40 - 
  7.1830823154733742658014440976929697159444485316853643114671064981425355687\
61768510432`60.*^-70*y^41 - 1.30453361733054107393366691140951620887024200142\
41432235458457697893212460374555885`60.*^-71*y^42 - 
  2.3671029367975822703092803363371674428897450325276450620775795883593903463\
63099036`60.*^-73*y^43 - 4.29166796570459520427899908023139220027559657479249\
99435757565327712325458558855`60.*^-75*y^44 - 7.77515102665088335161233868500\
240916543930458204507426214696347908118562768054`60.*^-77*y^45 - 
  1.4076325756460104747733072478206657387874121573132190267871426913751641325\
045`60.*^-78*y^46 - 
  2.5467670744544794505050459308555191147664807404585966424890373429730953207\
1`60.*^-80*y^47 - 
  4.604985084128997713266429708109807278834089963742936304022603539955657707`\
60.*^-82*y^48 - 
  8.3219316550603417513857097274740130805301804807090802796651884436361317`60.\
*^-84*y^49 - 1.50311844737239840845833286771828280895454314589471972736515078\
97704096447184381899897342`60.*^-85*y^50 - 2.71362735218245220135355940742337\
535408132084157459968326501504427954793011706055071021`60.*^-87*y^51 - 
  4.8967584527287660146181456261146071653543858345998367840822211072360426013\
37176039531`60.*^-89*y^52 - 8.83244647113498918037334172277101873923137644333\
49504373803738297419500045313091094`60.*^-91*y^53 - 
  1.5924968179507795708666865681867264618208356836762329704046872268665474263\
30501576`60.*^-92*y^54 - 2.87019768486336394603943940286563595924177485798121\
82689880509220772247948782103`60.*^-94*y^55 - 5.17118825560551739696872893971\
148715187416612698389631572122532387194570249615`60.*^-96*y^56 - 
  9.3137176528517799408760509352767422800737203479156913819958859095861775335\
94`60.*^-98*y^57 - 
  1.6769425067354852591164876853046568689679257474682070456307907870705996554\
9`60.*^-99*y^58 - 
  3.018444932885978738016789702419716152156289112567679845431125424360079316`\
60.*^-101*y^59 - 
  5.431569713133863004585724553616522127220430476249546129279965072582849`60.\
*^-103*y^60 - 9.7712698842777724413962338160388043131070396824392623440803231\
79890411672762108897766781`60.*^-105*y^61 - 1.7573824387659733579100592793000\
1055735830514117091676002318382462401270541561628853781`60.*^-106*y^62 - 
  3.1599254091366694184530995999800871401210230059759635458519729461977362037\
45885907821`60.*^-108*y^63 - 5.6805177809520689673461204577774638710433720362\
489882657973688431828120644342543249`60.*^-110*y^64 - 
  1.0209500059813270338767927486578222981954465272953611467335888002611516747\
29282923`60.*^-111*y^65 - 1.8345564587597591351667030323075109958177087669799\
748858511746015724972217680267`60.*^-113*y^66 - 
  3.2958849068190032894419207423833766985187050248363100650774920219527003518\
5883`60.*^-115*y^67 - 
  5.9201316877508560463020858691339765558349096927937000118326354518768300946\
47`60.*^-117*y^68 - 
  1.0631947983338250761678875232353121217922509979538349068962214886629146803\
1`60.*^-118*y^69 - 
  1.909061878749692905953101184613632014590290396939119442185178504516983087`\
60.*^-120*y^70 - 
  3.4273320345943130790414212793401531694476036284037860734730346196745295`60.\
*^-122*y^71 - 6.1521157101247616691293642563054136970163029065701625002887680\
071022075877432587927024364`60.*^-124*y^72 - 1.104149536232919617772848027773\
722471647665859595658486582791650324079627233963226413905`60.*^-125*y^73 - 
  1.9813862816965099673948373970041079857183038989971537344849232442707249543\
930132657569`60.*^-127*y^74 - 3.555092321382884503176063595772727828957720249\
67799666060317313013064118575974619834`60.*^-129*y^75 - 
  6.3778684609166205756374445272358423038327585535284586088376334997401952208\
5675009`60.*^-131*y^76 - 1.14405132454783250125433242928130307274555304366610\
465288309511552357675981514236`60.*^-132*y^77 - 
  2.0519318818731354059753683686910292337628436617849055491973154701834401325\
70409`60.*^-134*y^78 - 3.6798484906866098186438183729473498085746586000522820\
780520646180911575234472`60.*^-136*y^79 - 
  6.5985495154380838437659112182290395054556765686511863950542045276696290065\
4`60.*^-138*y^80 - 
  1.1830972313226381366670958336423370732086490146363947171407530217821102222`\
60.*^-139*y^81 - 
  2.12103379364957932105124957676255228808970805074284005586845361192750572`6\
0.*^-141*y^82 - 3.80217074093334513429015287877184315903670835799336432803071\
81235340707546046672698281842`60.*^-143*y^83 - 6.8151296332682197037279629628\
9065209658111884291253552084379005962188007918661978616256`60.*^-145*y^84 - 
  1.2214526227445737364271088038604177262649414478902239168246927099831619280\
826518254539`60.*^-146*y^85 - 2.188973873378743172500205260314998666197751539\
62222199912638436904627824010353739724`60.*^-148*y^86 - 
  3.9225397474503736503018480451739263889043917582468482849839837330133279253\
56383437`60.*^-150*y^87 - 7.0284290065388155729685328527190668595245140700653\
127632022108023630595053169607`60.*^-152*y^88 - 
  1.2592575272008719847178086342447924830106798659256498770102126595603492356\
08237`60.*^-153*y^89 - 2.2559913150858758519808455977248021681089557753800005\
466322390601816614273491`60.*^-155*y^90 - 
  4.0413643145137252850902355062765544288844098684827633093784595156905711589\
3`60.*^-157*y^91 - 
  7.239146685798706205437155111627251061754117454101200174026433020356170125`\
60.*^-159*y^92 - 
  1.29663154355266028480944930325011172505865916197867645037318882704588012`6\
0.*^-160*y^93 - 2.32229084248777139692608938371985519521995892739563405347725\
82239687472494316336162800442`60.*^-162*y^94 - 4.1589950561885768584595515173\
5784796989390935254539653391853024145292667561684950802456`60.*^-164*y^95 - 
  7.4478834408009629399921382218576436564962239088700522575222424121383838499\
67886381981`60.*^-166*y^96 - 1.3336776634198306203994099219766733657164729274\
2137963922053756438995649328795389561`60.*^-167*y^97 - 
  2.3880491034724667993499301166932990369459596426319518755397546689892325801\
8531983`60.*^-169*y^98 - 4.27573510004218073658991211499393611389357932126558\
5753559724796918321848867773`60.*^-171*y^99 - 7.65515968749941768408434832005\
44177697727001669336004418603942717684748781146`60.*^-173*y^100, 
 1.53869441572245713967660527235681438720110423171299611741107298039398957892\
939635378`60.*^6 - 24491.2131991874851653813046679997581955270316790976665344\
4390403311250350169932143`60.*y - 52.7715567364659716859605799414170147948239\
9389499438413932782048733221120092557`60.*y^2 - 
  0.0633201439499200424938424647300293958726149299593109711488162545124218408\
6283`60.*y^3 - 0.000136420257119772293830567122893114690363953733501153506869\
3288851370584059`60.*y^4 - 5.956573872513543548417330797753750729537711113149\
5059539580011906596824055528715536827083`60.*^-8*y^5 + 
  4.0919386038453951262515335177643096111549432662313776352103077797407840035\
6379836177925`60.*^-9*y^6 + 5.02137049276499106130080197910284586543215883038\
73380932333723806728529184801531773782`60.*^-11*y^7 + 
  2.1481716240318589571531403302941262284136988460921500384226876835978573939\
7133024128`60.*^-13*y^8 - 7.0300183313773393260218237641151577840224562026399\
68722810119212000181812991484871`60.*^-15*y^9 - 
  2.8136247106007602386564887121388062446573951925091381449642577231116331434\
7159627`60.*^-16*y^10 - 7.217700767439676484094644253560108977893845216715051\
22980994141234007124780363`60.*^-18*y^11 - 1.60021429479589719651397043420783\
556031876803472903081922986594411939878009693`60.*^-19*y^12 - 
  3.3076290740521003197056962988145742911465504023314833484017575364599381307\
43`60.*^-21*y^13 - 
  6.5713972005471190430987634415823169357748511994549153621528987523580294227`\
60.*^-23*y^14 - 
  1.273852703285604805066977615803083923583157687612968230860398511226103278`\
60.*^-24*y^15 - 
  2.4294378065084292759101861712442630124702577757922538239736151812193115`60.\
*^-26*y^16 - 4.58110762046110741689860485659572065311259747847222580649351670\
9344628126410703156552813`60.*^-28*y^17 - 8.567880066335312149833344795151666\
4542071937971613669637303772522695298386310110275059`60.*^-30*y^18 - 
  1.5926177820642668684240275562400118992492566505975878667351169260384643144\
98492753529`60.*^-31*y^19 - 2.94644309614775553949896474809470041182875383802\
75939218990820355784740610113547399`60.*^-33*y^20 - 
  5.4308083033572723141059692086658500820835769936311987214473294176910937730\
1916197`60.*^-35*y^21 - 9.979820437789733459753364812840419004309774727165256\
958331689873617006457485848`60.*^-37*y^22 - 1.8293785265592175300478611686284\
6538672204380896136383340184450283076254159339`60.*^-38*y^23 - 
  3.3464273210106399137648916994027096993512694865679386107537334986610525945\
26`60.*^-40*y^24 - 
  6.1106941865692296839135690724394159020349668009570045597079915019495301479`\
60.*^-42*y^25 - 
  1.114131475675058752016911295632934592232773364879239786216231188027243886`\
60.*^-43*y^26 - 
  2.0286314951494653723707866265379587364482894519100963164946408678534013`60.\
*^-45*y^27 - 3.68942617405576363801844716617661222770550724915318657104735316\
11697033301631184648646097`60.*^-47*y^28 - 6.70284836894618567404217694268968\
058253699117441088674073841051787604326296679662268162`60.*^-49*y^29 - 
  1.2166102484118639990132763915631589768058037208952193278760966063910581727\
088586671491`60.*^-50*y^30 - 2.2063495157871615883790910492177690292453718747\
6555010202222459160066327241824940898`60.*^-52*y^31 - 
  3.9981709927684331375567956962133265007629417928164854346970002427799788420\
66604382`60.*^-54*y^32 - 7.24004733104818536497199196901733864155954270991502\
90269612065574623800677935635`60.*^-56*y^33 - 1.31020551610784145116947241507\
2871615568194116141931035906161893651667511897304`60.*^-57*y^34 - 
  2.3696122916274311102721516396851196728548754729810883997939491200408977947\
954`60.*^-59*y^35 - 
  4.2832587444771336736964923135945302432552063040982929424600040190601728182\
2`60.*^-61*y^36 - 
  7.738336356298087097262040017763628534990471433767606651064875091708170272`\
60.*^-63*y^37 - 
  1.39737340868472947856374160895933372512782060344107888946110689931892952`6\
0.*^-64*y^38 - 2.522218280150601214680423296237387772316377040973553806127437\
1208857582300065839828174541`60.*^-66*y^39 - 4.550620206104010165803786719910\
81045722821000619386101834787978023113506282837765041729`60.*^-68*y^40 - 
  8.2070576908280007817221171811133376346814926707590227348314349624783798853\
008822453`60.*^-70*y^41 - 1.4795975091815923991505741640456437623172778483961\
9089485362703664633904337643892104`60.*^-71*y^42 - 
  2.6665409534660209675260365762004339837906204343747484227711174967738670933\
31049668`60.*^-73*y^43 - 4.80407807807110293462483433756542648665639344896175\
86720555145359700477806638046`60.*^-75*y^44 - 8.65240557591953487069113791314\
052954338847533014852499599588515123559392039304`60.*^-77*y^45 - 
  1.5578870109376218113776792249338278384288458209108048763682779867866126829\
681`60.*^-78*y^46 - 
  2.8042326019694557070236866230284559121430112464214221791818661235786102296\
7`60.*^-80*y^47 - 
  5.04634944338589757907272040528200927940778920175876248727244296645099884`6\
0.*^-82*y^48 - 
  9.0788656483376576796732301572687032053111507660095089611080083024103524`60.\
*^-84*y^49 - 1.63298505417778980913105902114238706316181924282934169405402117\
04018693367221981012823913`60.*^-85*y^50 - 2.93652827192799592360126867774230\
156290038683896344056634346448843678756821161058385871`60.*^-87*y^51 - 
  5.2794926552574305568765482862353448883308729135528846758855619463389600475\
32428390732`60.*^-89*y^52 - 9.48987709488976528297354103955201322458165408804\
08872639207770058819057742365460117`60.*^-91*y^53 - 
  1.7054675835613498359866464628662831629138903084777976413158021167168526372\
69449226`60.*^-92*y^54 - 3.06439445517586331198176676976841575270968260946691\
0363621362906313956497382122`60.*^-94*y^55 - 5.505132601133877008934271618626\
65687377779494547799250640800769963386634431023`60.*^-96*y^56 - 
  9.8881763293257615028340473849518062933542213778082440003362527193728845142\
11`60.*^-98*y^57 - 
  1.7757961382861972064748538961231611305749137710360018630376376105571181756\
9`60.*^-99*y^58 - 
  3.188610706813793527712704026556217311579133853002065823056504408276448385`\
60.*^-101*y^59 - 
  5.7245876791015930547480778161259117413424429243526062440279954695374042`60.\
*^-103*y^60 - 1.0275995711024488269268427136273829922390645350316846837052121\
781061079764820493162629253`60.*^-104*y^61 - 1.844349127043757987029844941966\
64368415445019173772810473594753850867619171548901489441`60.*^-106*y^62 - 
  3.3098191285800715994319474808639548720546777832157472023049023882422788714\
3604105395`60.*^-108*y^63 - 5.93894848214549292345776424070697938851662500518\
92938918427805741619786908184064729`60.*^-110*y^64 - 
  1.0655189247750394971898330296168723843933483804891676050692297795355598771\
31882053`60.*^-111*y^65 - 1.9114419975139203347290091255661573809498563920310\
889272005524035077828152888606`60.*^-113*y^66 - 
  3.4285568631717334835496170134578460034515523527846879608802012633438642637\
1553`60.*^-115*y^67 - 
  6.1491303461513463004917241378368612053338803496180376140635220549621580981\
87`60.*^-117*y^68 - 
  1.1027317870571710509706773515420097701580775026853368970654635645082920777\
2`60.*^-118*y^69 - 
  1.977341119560529641099988498518523518526352514802142940692708664140207673`\
60.*^-120*y^70 - 
  3.545278764386486499587066064351292913805388578815069932728860962425325`60.\
*^-122*y^71 - 6.3559104706359515541837440781309003929864624178899881104659263\
735245608655831159613733731`60.*^-124*y^72 - 1.139371037130202403269510164913\
800151873760297651339547328006036524869628501466938949274`60.*^-125*y^73 - 
  2.0422738122624381797441134734298454282431263103740460498093591922823591401\
461191679259`60.*^-127*y^74 - 3.660373932067563877467504136553644063397414211\
43829281965813565025939370801157176601`60.*^-129*y^75 - 
  6.5599552401947423569130242499463213855218935029838033061680858954969517848\
23757957`60.*^-131*y^76 - 1.1755508630740686131500667446654324700144042474577\
6943846054578064820241736692467`60.*^-132*y^77 - 
  2.1064358439078135146869997819476800280450072026891307014081368444242515988\
39213`60.*^-134*y^78 - 3.7741781688040261426546487769929450831251000222797526\
921214592197208584389959`60.*^-136*y^79 - 
  6.7618409443453461281652286989177521799470884632979477677335659604637753227\
6`60.*^-138*y^80 - 
  1.2113702130375563682814376694765852809100354024325180916037578193426048833`\
60.*^-139*y^81 - 
  2.16999718774530685974234110637997972466921147657859377573566231112746742`6\
0.*^-141*y^82 - 3.88698359066098004750985907513284139583701411563200175270712\
6734802203165750148434388942`60.*^-143*y^83 - 6.96206984309285174433314322991\
025408285578188512310983779869648704650210985473406020456`60.*^-145*y^84 - 
  1.2469154836173779813493200949884202888564787455480680628901746255247961208\
079802979205`60.*^-146*y^85 - 2.233106525091651034319403037842333529110426339\
22398543493571686268797844384298262919`60.*^-148*y^86 - 
  3.9990461769973711186716096606177905691967944930462796450976281131509492515\
66580529`60.*^-150*y^87 - 7.1610828358690794024744568114667990110180707460266\
284962699035478929625124736245`60.*^-152*y^88 - 
  1.2822626475222410497936867487282614429210034939154892772703847399254835148\
77634`60.*^-153*y^89 - 2.2958948214027024032454851293562869776353752145934751\
003277446379452983911868`60.*^-155*y^90 - 
  4.1105917854215091699032077236307997522138900969316450096375166767082318471`\
60.*^-157*y^91 - 
  7.359269585863919604776804715030989976237627751050826792375313127205589825`\
60.*^-159*y^92 - 
  1.31747895884510621269710462030674074415789529211935577993405676602578045`6\
0.*^-160*y^93 - 2.35847820037144972891689715173335349779412914228239240801207\
98295532655825874596335421209`60.*^-162*y^94 - 4.2218209988467888197573218470\
6350676082111952214155214830899935476122634703381863529832`60.*^-164*y^95 - 
  7.5569766992502761771530575289201089262822311171800164898833745038964216994\
12087127991`60.*^-166*y^96 - 1.3526243340641885396445853468023876775514356244\
0913426242347827901852598959504384563`60.*^-167*y^97 - 
  2.4209602769258588028533692526056689748619907639848733020209683671681740162\
60425911`60.*^-169*y^98 - 4.3329130688360854631420519191091619320397849910936\
865939782285691395602314092626`60.*^-171*y^99 - 
  7.7545143938241889934366442293495729083462313612731499630734258759901244558\
6858`60.*^-173*y^100}


==> anc/A_numexpan_CA2CF1_sm7.m <==
{-71103.552253092035194493249174764421982671582345319742632442759163631780572\
57047701`60. + 9969.827750445678633351167057066718499507098793794453840667854\
51879109795898035965`60.*y + 41.628948238986920647086039633385529257488707596\
15888713142661642387716155827101`60.*y^2 - 0.42635311781870740777690276231986\
423968415483070400434616622544696590015978257`60.*y^3 - 
  0.0629768960844272930993621815969806254769187946442538776595607692434429787\
1221`60.*y^4 - 0.007333710288633263747207925248135389277672555763900093317653\
76555274652505372`60.*y^5 - 0.00079375863907252798519944141105825611470702302\
903084786632168265651748247244`60.*y^6 - 0.0000818895374528318445755702406059\
5089499610765404290528553199635999570584829`60.*y^7 - 
  8.183917065257530257249624024252365181833091594042762473685584147773518`60.\
*^-6*y^8 - 
  8.0045429614728890008527114559686374641509182965898774110999197688536394`60.\
*^-7*y^9 - 
  7.711922675397190031865850514825059349567683970662820610018113300530614`60.\
*^-8*y^10 - 7.349453746413766913684312973012754367309068256034483462833480814\
384502790566902530725909`60.*^-9*y^11 - 6.94744352578380511962807094421929045\
377040036819074339682737266051590087454310310879392`60.*^-10*y^12 - 
  6.5268934040780239162575620109775638163732162661165039308691654632454225063\
328506785562`60.*^-11*y^13 - 6.1022568420857290076984919822844343219075290055\
82280647339845889498754113987790809591`60.*^-12*y^14 - 
  5.6833780263351747181967013417939772807236413918712835670988253892817339551\
603204416`60.*^-13*y^15 - 5.2768437272215645654132683298057642098428573745082\
233460698312095937459354835116805`60.*^-14*y^16 - 
  4.8869288025513106016803197523508844843788017769221939450044222414423012204\
84524292`60.*^-15*y^17 - 4.51626231485367302356149528043819313774988492634003\
948422440012584585944082097428`60.*^-16*y^18 - 4.1663008472494796633178482742\
07514341099250788471345019930887155613023345481962`60.*^-17*y^19 - 
  3.8376676573700782538574690339328414010647300902878194254041199177640202939\
02408`60.*^-18*y^20 - 3.53039752739450103466920187284146408827464976120290609\
683120260919488166376539`60.*^-19*y^21 - 
  3.2441146309246931759634400033326602283718894527278992305053605752536496023\
76`60.*^-20*y^22 - 
  2.9781623407349891606409199090556113298039063538536322230637203336575142058\
42`60.*^-21*y^23 - 
  2.7316982323903045729703946985935402770586083061036148981323388599652683454\
1`60.*^-22*y^24 - 
  2.5037636716662436625519157145505376036337506419294790607195854856930793339`\
60.*^-23*y^25 - 
  2.293334706127895602359679312111488267373147614444313961630792529149627702`\
60.*^-24*y^26 - 
  2.09935912000269330400348680214279755868134188122984510672145606336955556`6\
0.*^-25*y^27 - 
  1.9207831982877488345925497612732457673075957977661157436261821402392444`60.\
*^-26*y^28 - 1.75657080951625655539880432033966019207241781334437663053368447\
88240085693990648486945098`60.*^-27*y^29 - 1.60571674191724450859533730894915\
0441100155340558827525159770893182927943439981429390293`60.*^-28*y^30 - 
  1.4672557370033175016788563700172659563021818787836892354590250025652094618\
1979045614893`60.*^-29*y^31 - 1.340268304579602878760877215893457160553370964\
1524184109630889726434114317103277720778`60.*^-30*y^32 - 
  1.2238841368418114207436230621994061271546126914227224791294376178353541417\
13468190369`60.*^-31*y^33 - 1.11728374076238144521010256066269669136982681769\
904906864012775487360544158729016641`60.*^-32*y^34 - 
  1.0196987590646728985750894818505739052402475929078998297085695304610409872\
350050243`60.*^-33*y^35 - 9.3041133769928800828099405346070973898661108025028\
6057545847609641095474043834155`60.*^-35*y^36 - 
  8.4875281245472006919591133520009379012923032025409760936324000683904421980\
258388`60.*^-36*y^37 - 7.7410192231677748613916818836466367713931975927393697\
39845182599352198139942655`60.*^-37*y^38 - 7.05882707424192741211276085646272\
886806229252337738041803059173433381142422778`60.*^-38*y^39 - 
  6.4356221124819720239392820765752531647859628564874484400229317837082383480\
644`60.*^-39*y^40 - 
  5.8664807719601977528039775992446752016162430098560701449682411956059693232\
8`60.*^-40*y^41 - 
  5.3468610713776093201224332869795384081652617273240460071501825383790287728\
8`60.*^-41*y^42 - 
  4.872578318262854987424495392532063857826786277895774888211656904260410452`\
60.*^-42*y^43 - 
  4.439781296399843567236190842433790114780255143442363002464560837096041416`\
60.*^-43*y^44 - 
  4.04492919627985741622167352390036416529779567657310852539368426623834322`6\
0.*^-44*y^45 - 
  3.6847694678635322681106894115016130343339320264015261947600372625741493`60.\
*^-45*y^46 - 
  3.356316713103415966185521399206539949147856470188174518480135962600717`60.\
*^-46*y^47 - 3.05683268840682564859171587625283843660269385638052560226364059\
11885584917821904859287017`60.*^-47*y^48 - 2.78380745131852315143186696590840\
0015866145104007314055609207884695175013237481912247604`60.*^-48*y^49 - 
  2.5349416586856142397842325299204121355166482673516174095639030794612876421\
8522548381667`60.*^-49*y^50 - 2.308130003488848640799337303655474286034598090\
0130589684767679651060067503526331023897`60.*^-50*y^51 - 
  2.1014457628617040920755230883207396861799450768128174139974906519419579208\
02086062872`60.*^-51*y^52 - 1.91312641937487102271786928334847456849162471060\
664417428635259105588942928249162384`60.*^-52*y^53 - 
  1.7415603104977646538503714341385094817674015897349851811972481481446007760\
364568435`60.*^-53*y^54 - 1.5852742565189809742241563528179259566119648909765\
33013788823776312451477680569118`60.*^-54*y^55 - 
  1.4429221145295485123563190182785047490246939043665515281112403033740488977\
5715523`60.*^-55*y^56 - 1.313274204885299970961259628287822992850154312924937\
2163357091038990199180679782`60.*^-56*y^57 - 1.195207556504096787065827717073\
578422471645859942017531489840391052012445852342`60.*^-57*y^58 - 
  1.0876969181335214482377399269456184749237924902081072456655167618413656109\
3903`60.*^-58*y^59 - 
  9.8980648411966998932812389954386531977450588045795379802674275711147747811\
18`60.*^-60*y^60 - 
  9.0068228504100313724707437541176861477509838800595276319824372432864683851\
5`60.*^-61*y^61 - 
  8.1954519570455833609458253426826926705090590109169823580364405900579732746`\
60.*^-62*y^62 - 
  7.456845153275295342062749825160932793383524370960309482066326566706289971`\
60.*^-63*y^63 - 
  6.78452077161987492406774260197404512576511401325545718919676199544762818`6\
0.*^-64*y^64 - 
  6.1725684730040265730952356681614505652518387498551666461531158916877403`60.\
*^-65*y^65 - 5.61559974876086798875421889793638211682613883947961458872036557\
67683043327255468106829965`60.*^-66*y^66 - 5.10870258309329617837794927970432\
9435974583370820304305546563629493907767685334509109175`60.*^-67*y^67 - 
  4.6473999462017108055841811123853733355468132617039078533327500840176167703\
2808590119843`60.*^-68*y^68 - 4.227611811133421480713379389034411609604916134\
9213958190015669920026022469690534259051`60.*^-69*y^69 - 
  3.8456204092684488046453406371656369330703512781432174228567490797790672983\
33372957333`60.*^-70*y^70 - 3.49803846014539551506476859753070501774800067533\
869296390959088473066756416695141318`60.*^-71*y^71 - 
  3.1817801310022291288495662054119410012991810518434572818422312329070841465\
596088947`60.*^-72*y^72 - 2.8940344999409456250065466406718164812476903719413\
44476442207697361539445519972472`60.*^-73*y^73 - 
  2.6322413140244195339747354049660406337791232801881120872431961931847223184\
9742043`60.*^-74*y^74 - 2.394068849896692974689310053018003784542464677837915\
108871673814535956773094074`60.*^-75*y^75 - 2.1773936997148422742200885103014\
20875670155721737922099540695763063049852977515`60.*^-76*y^76 - 
  1.9802823193302763002602552234361646237711542503807213438568036568980368753\
4356`60.*^-77*y^77 - 1.800974188804662203003593502820528696734241208903401259\
6541106691899020412042`60.*^-78*y^78 - 
  1.6378664475392551891489554508474482659997003896534081250914274359928212426\
76`60.*^-79*y^79 - 
  1.4894998775870261538497539800424472441492655232213622993969170419227929218\
2`60.*^-80*y^80 - 
  1.3545461191563492457214042445232942256974242758215668879340764287085352892`\
60.*^-81*y^81 - 
  1.231796011954792542702946731243879587824830859464676177931156349838046296`\
60.*^-82*y^82 - 
  1.12014896491262349307470998091889082090904287766366846039578767278253008`6\
0.*^-83*y^83 - 
  1.0186032650175386878106370977663181477058256665883376864345506112180271`60.\
*^-84*y^84 - 9.26247243532670128136166490487754984575456278574522457912524558\
7318085876509337829016178`60.*^-86*y^85 - 8.422512248049213038324742689358694\
2034038017459170313552622256424800155764179271574097`60.*^-87*y^86 - 
  7.6586018924377867484074187954498766698211784783654877933694413255032908976\
992804829626`60.*^-88*y^87 - 6.9638708790327324452128135450771293053227148279\
37897532392885492169011403653516076072`60.*^-89*y^88 - 
  6.3320675147074397265177895115814049671009560788970555643624786628857708219\
3500713463`60.*^-90*y^89 - 5.757503413921533855652413534951779104900433580176\
7779795293876663242618575995007019`60.*^-91*y^90 - 
  5.2350029537929290167978617467793701658398490694331908440769081479018940079\
83193414`60.*^-92*y^91 - 4.75985723681407910156988944485374117814772047422245\
610344208294479794745558125931`60.*^-93*y^92 - 4.3277821629251206612086377076\
168420512177659715100481793204261166071332259615118`60.*^-94*y^93 - 
  3.9348802473380088970694312190052750139062836758966996148978064014094938182\
41696`60.*^-95*y^94 - 3.57760585223980337988979301821010076115319115431140874\
406241431297288477204688`60.*^-96*y^95 - 3.2527335295297179765932941163585104\
488368817538066611659472302139252452777742`60.*^-97*y^96 - 
  2.9573291982853225256821923374556820833651114817790204818255323850696242688\
83`60.*^-98*y^97 - 
  2.6887239049134976345353151767882090028604747456997822404862022198615437044\
9`60.*^-99*y^98 - 
  2.4444899361107767359294639631596439325700602103262118813475959574639107494`\
60.*^-100*y^99 - 
  2.222419075010209697391121179393729424172458615226883564483355291263216187`\
60.*^-101*y^100, 323337.91627148237343508426508743565375688988088393696444151\
569841995172357045516654`60. - 29704.3367778168748894459408194643100207685753\
1191791384368943926475803693211197102`60.*y - 69.0958210716942697076910162893\
3809469244213379062627405019116666888551394445798`60.*y^2 - 
  0.9428605153096589082150487617244967319623326104870859835386268342464624698\
5743`60.*y^3 - 0.097831577535995799079904996794365994400644000485052622413420\
65252613192972041`60.*y^4 - 0.01014516317098673645767247404216013232506447650\
277374416542764050133109892956`60.*y^5 - 0.0010073858292053660142946832968500\
6039653894949916675861796715581497839220834`60.*y^6 - 
  0.0000977616433586316006712209707750027003568091176509646997259163989892463\
8915`60.*y^7 - 
  9.35885093719196023912264585490367516274666982499685811238464493944866508`6\
0.*^-6*y^8 - 
  8.8775321686627284285515164364293649953089852579258423041945532611731492`60.\
*^-7*y^9 - 
  8.36476180530867962927306008196396224081043850370700421957002429828551`60.*^\
-8*y^10 - 7.84121112994462624364704103733303473405357123587656573702435349403\
7650340642299813217581`60.*^-9*y^11 - 7.3205537207488117757923223960763805742\
2705411085902022660311864861408591405308181593882`60.*^-10*y^12 - 
  6.8119410006074286005033864603517235984753464381706220286482026494528152987\
409905624548`60.*^-11*y^13 - 6.3214345989302361417350982925387638760146622179\
76733150451867607281536505568773397258`60.*^-12*y^14 - 
  5.8529188479118868138134777758154386920585855674987896581167474272351634153\
384177973`60.*^-13*y^15 - 5.4087195672573767848018877850330701095577807454800\
524014919107714176208997874460597`60.*^-14*y^16 - 
  4.9900402231189146826433334612395811530833231299527839520029543293292598964\
96279094`60.*^-15*y^17 - 4.59727675888036183903545314719744225599139872090072\
902509435561776739601712227471`60.*^-16*y^18 - 4.2302482190566280807366698317\
45279035898251532965961123832714308463967772443031`60.*^-17*y^19 - 
  3.8883672240340691141406739645168393040923581162569368985541462020790332261\
20887`60.*^-18*y^20 - 3.57076663892898336583231789757837490766505848544566902\
274466314657327295714128`60.*^-19*y^21 - 3.2763939046756970048064027005115948\
902996531546005792529407666873873810775087`60.*^-20*y^22 - 
  3.0040812633927227265657665472748932558460405265060922339896127054781803922\
72`60.*^-21*y^23 - 
  2.7525978854454822894145419028767254965041533061046377353255291127959120120\
9`60.*^-22*y^24 - 
  2.5206883372055759045306053953980909049609797942385790895785424221914469859`\
60.*^-23*y^25 - 
  2.307100701824856653370850734482019498129353804677593945058244795425633216`\
60.*^-24*y^26 - 
  2.11060684421755263560170640042191683943093704520703266289591303239242371`6\
0.*^-25*y^27 - 
  1.9300167060529585251565221565067657108717363897784214257458360345394316`60.\
*^-26*y^28 - 1.76418806593609121836154655465077249980702994389482328435072966\
40924367162532325492392321`60.*^-27*y^29 - 1.61203286179413484821516388935164\
3837217581847837376540917489449551976608979716224795497`60.*^-28*y^30 - 
  1.4725209169362640819679035021210866464196193585349895580611109855956319319\
3073012697708`60.*^-29*y^31 - 1.344681716945210831370126869730113655703612361\
1492878740880097733047214361576293787417`60.*^-30*y^32 - 
  1.2276047360183254556617239761732040203274987993080464943963655026842728108\
22136103328`60.*^-31*y^33 - 1.12043869728788946781961224347141885784477652047\
570681088735646175355497423610553875`60.*^-32*y^34 - 
  1.0223900636656173560757972043999590043285356423194938952184836976007376512\
498628667`60.*^-33*y^35 - 9.3272098766510677171848441315199424259452948989374\
9154520422523879701056665062054`60.*^-35*y^36 - 
  8.5074689580705676091734623606720635468000139288287293669961613021512517355\
280122`60.*^-36*y^37 - 7.7583384209806568140770614408562115919701520661657528\
08215560393349389847668592`60.*^-37*y^38 - 7.07395733033977892010958257167097\
053523114718503621502369222895301495729283176`60.*^-38*y^39 - 
  6.4489150158312077047127504306640220583992251413447157175197733864285969079\
486`60.*^-39*y^40 - 
  5.8782228809657038627453702140233273470590057425868812895486081556428484695\
15`60.*^-40*y^41 - 
  5.3572867087210339273073683616572629711160553434392244204194920309775153514\
5`60.*^-41*y^42 - 
  4.8818797723707713632629706689031091325096822117697897595089063404808618337`\
60.*^-42*y^43 - 
  4.448116967913188831664297105667895817792667315070504572567334967276892205`\
60.*^-43*y^44 - 
  4.05243011301043857320320927742642557466152970235142817726857297564310335`6\
0.*^-44*y^45 - 
  3.6915445021797940004128493792120969639246119965790534858028302935427473`60.\
*^-45*y^46 - 
  3.362456765680234456254231924228541456599059781404214288017969596633179`60.\
*^-46*y^47 - 3.06241404738266453677748312125510577621623769265409435331060473\
64990628876221872131088133`60.*^-47*y^48 - 2.78889449274837788626738646201695\
8030032612063848942232243136633095042864695104532298409`60.*^-48*y^49 - 
  2.5395890201655792380546408744396401587481625687461284912052316877431546225\
4436892933788`60.*^-49*y^50 - 2.312384335958903343600388483123765795749263205\
2094884569427981263141324299335986508201`60.*^-50*y^51 - 
  2.1053471443215829316320807408504769649341301995815912156778591579826961781\
49845449457`60.*^-51*y^52 - 1.91670949737415308435252946160435481410624508592\
165500691999918332278478111448287639`60.*^-52*y^53 - 
  1.7448552268518393840604474635466226539106337414508616295082721158472269955\
499399837`60.*^-53*y^54 - 1.5883073970282344667161076862329656020730391987132\
75250439570475818491416683480159`60.*^-54*y^55 - 
  1.4457167179690677396740006551958116761794804479711708349381157427478294145\
6448745`60.*^-55*y^56 - 1.315850858738362934206036687734171312512857790774908\
3458826717298131480500288923`60.*^-56*y^57 - 1.197584601481869257335281012479\
155503731408224691732120153972461049239013360705`60.*^-57*y^58 - 
  1.0898907791773207235181626527200643876579922095533776733098710078863052967\
1011`60.*^-58*y^59 - 
  9.9183194210073208475269697713709587540284882646336528367596813613710972048\
28`60.*^-60*y^60 - 
  9.0255270058144566313157781053075585266832908434786767797390260653158347942\
9`60.*^-61*y^61 - 
  8.2127269430365050491293080270079956740347061247901561771648174711099108068`\
60.*^-62*y^62 - 
  7.472801411792824862738108796002344076720126203424495590475874782913871292`\
60.*^-63*y^63 - 
  6.79925921605672737274814584165643430342786200777817473373595737864271113`6\
0.*^-64*y^64 - 
  6.1861815668483560160582056629242748966767613827967369742920675835525932`60.\
*^-65*y^65 - 5.62817241685387421442484943176507891965276947278365557425915574\
72328177063519843106970819`60.*^-66*y^66 - 5.12031298647589825397542282037626\
8711956502199619031040517944346978650297694906014507767`60.*^-67*y^67 - 
  4.6581201454912224704186361876968306773018210491321453941996006760685320525\
5483594507895`60.*^-68*y^68 - 4.237508338519365051994077128050216853528192798\
6966805334487021581021648484964801696342`60.*^-69*y^69 - 
  3.8547547653152723458516303777669887180169380288053902796842855661031116486\
93706944756`60.*^-70*y^70 - 3.50646754845319360285925349593243792088794732144\
56625221796012641514929950353107942`60.*^-71*y^71 - 
  3.1895566412552744709455109599076451988180290285429988227165212982579533928\
543195621`60.*^-72*y^72 - 2.9012072478477614600280573421345495490726371231819\
9228555028305042490627985126472`60.*^-73*y^73 - 
  2.6388555450255351952153365657342782497633792378188245495783091724376195973\
8083279`60.*^-74*y^74 - 2.400166512209231594019527290203716572386361360784670\
9231994824454995829040444356`60.*^-75*y^75 - 2.183013691233941837421576843830\
82318235774678858203802076930936416759478590743`60.*^-76*y^76 - 
  1.9854607120654882553070901052325152402733406124693114254769270335748105368\
1771`60.*^-77*y^77 - 1.805744433854173109835155457098067886327604111139420591\
9850583155186673900391`60.*^-78*y^78 - 
  1.6422595630632206821976388769926407362590759462671766227511665246600163800\
86`60.*^-79*y^79 - 
  1.4935446218070603946099894171975739358232777654423025432965969345980908812\
6`60.*^-80*y^80 - 
  1.3582691500599935100470965937856910564322367876168831821422368149418092021`\
60.*^-81*y^81 - 
  1.235222035104463907772908089950559547130760539061769159338654751193098835`\
60.*^-82*y^82 - 
  1.12330087053434053028360133276219280464886348718000168064700665504138078`6\
0.*^-83*y^83 - 
  1.0215022553645614187915906666762399066923118804112329069076456268639727`60.\
*^-84*y^84 - 9.28912951374183365909478179014245020991139539338952425231571011\
716740331506464994699233`60.*^-86*y^85 - 8.4470182377290014591747365133222910\
2780576530455844853674403171401613714125434113969989`60.*^-87*y^86 - 
  7.6811249667648672741551732352059227948539207061331116465944216431022312370\
080407235302`60.*^-88*y^87 - 6.9845666074688508474628935937443400565315849858\
54429373647509664059885441327102508746`60.*^-89*y^88 - 
  6.3510797573770024499859348613323779728697085303786166554908433034513295344\
4864355272`60.*^-90*y^89 - 5.774965156231366072617191427828128948667353742143\
1086466374374277152064295364707135`60.*^-91*y^90 - 
  5.2510370851283599622961509140358000303883851697661269936012421972114461276\
9036195`60.*^-92*y^91 - 4.774577276992744384015788108784559618759996541567194\
37770259564996571035581253872`60.*^-93*y^92 - 4.34129293978658342107479225751\
96935630054333242513442219070520811576052946228858`60.*^-94*y^93 - 
  3.9472785285879299363420915723270175757754704908476484634951681819480435951\
94807`60.*^-95*y^94 - 3.58898093444285268686802442117648058275356061827127064\
349386763861096926754346`60.*^-96*y^95 - 
  3.2631677869485826805354756032436163084551561273997484896391587178545891645\
52`60.*^-97*y^96 - 
  2.9668985940884444759279413128060278491031847842666237454277190057108914034\
27`60.*^-98*y^97 - 
  2.6974984671172109103341931314543491958589571090516932908105167514889057843`\
60.*^-99*y^98 - 
  2.4525342004789256231983811885458489794752697484642511662060063967629650762`\
60.*^-100*y^99 - 
  2.229792497003489807067843176439459647999080687296902008960329761979722624`\
60.*^-101*y^100}


==> anc/A_numexpan_CA2CF1_sminf.m <==
{9986.72592464198784851058946577861466997356343309393126130967181452536001667\
855041`60. - 12975.6415259390360949239812050704974034291369279870233020230907\
2973404535015564029`60./y - 19945.2092582208053811477093963137919434711362198\
2806964132100599563365921614896667`60.*y + 44878.2016134635304486168399617234\
0087654959540740180159533352394988550536479922365`60.*y^2 - 
  269487.02013137080304812633040258693753914880367224861952696630191055553102\
240887182`60.*y^3 + 470810.71704327833050526196343991386152909614203817251467\
343860740368924622680850824`60.*y^4 - 4.2378372535772073856841721931034918949\
8694453765070582831277958563823637479928142667`60.*^6*y^5 + 
  9.0932446260277037758503815482406476686996196624139886133120869538576792211\
8636632359`60.*^6*y^6 - 8.421534777339966459176652777031015274398283079067828\
983132937092040659877320133188937`60.*^7*y^7 + 2.5802478972913393528307571894\
260936488032669707151670370859601448781273564610808268703`60.*^8*y^8 - 
  2.1798072465762905924382721110919627690286955104888660550831758532306511989\
6376054950724`60.*^9*y^9 + 1.034497358916569828220875332990173454546524134189\
454744505007591765485105628195122314687`60.*^10*y^10 - 
  8.6275161742026032484201459744605310584199651039498851575017679429592083751\
26947982679552`60.*^10*y^11 + 6.144043185279615966274101281095376270265763780\
4931402545145575216483130228113865608190544`60.*^11*y^12 - 
  5.5844227683935490723348759872235374901442112479044646884829158361836874`60.\
*^12*y^13 + 
  5.10910697694313762192496709097092245330770779303346783117639879786589948`6\
0.*^13*y^14 - 
  5.121971256667416121426686600224489437662598354098251993555273712865679772`\
60.*^14*y^15 + 
  5.2976757417537722606320576474111800661837925271857441834892251945894789131`\
60.*^15*y^16 - 
  5.7057813320628994291860775931518392666948186306612140666614424873672087347\
8`60.*^16*y^17 + 
  6.3085716204128610569857877678841454093288463003254657351448018651162189426\
02`60.*^17*y^18 - 
  7.1487937937554739880585954612974945986360407558332409685851763596427441206\
47`60.*^18*y^19 + 8.266560600297728134096101154320833778977775824698679089531\
36318006529341864861`60.*^19*y^20 - 9.734184527186990085027923350174683064219\
652026901345056460017821643016095237769`60.*^20*y^21 + 
  1.1647503010315415792135350152431832612744043227193615089395875028649784802\
838799`60.*^22*y^22 - 1.41395059573955339384208198327023933611029280959580601\
3097830076136328602031775425`60.*^23*y^23 + 1.7389826234005867459944418403217\
368678339877252563954289642825516979802119944446193`60.*^24*y^24 - 
  2.1642294313465708274014495255587211931791924777153436462266927690586348267\
2874122129`60.*^25*y^25 + 2.7227737526163612615020900662797294589648496749728\
87792652609495304105258529626238952`60.*^26*y^26 - 
  3.4596402311167595128229044430282368374960290874737022382514867542862858923\
986026182879`60.*^27*y^27 + 4.43628198011250450681503797500966309416127475871\
790364373103872363434909070886536205584`60.*^28*y^28 - 
  5.7368517090931099382417473632034692070055105175636129034019456769613513698\
01603385651233`60.*^29*y^29 + 7.476966351450753087644969967845297166227371996\
611517989543315754067439212446473401355545`60.*^30*y^30 - 
  9.815995497121294784205834228223102241545322840198416049690296555419506`60.\
*^31*y^31 + 
  1.29743296646795781998055801254862105701573708571663902090980958435168792`6\
0.*^33*y^32 - 
  1.725770767915791499904940455863296334435059408195318079123486994432751666`\
60.*^34*y^33 + 
  2.3091570903793660808457743858756844352430371646805742660488607050497615257`\
60.*^35*y^34 - 
  3.1069691367120282849491110286516562016824635079690306178039696629169794904\
6`60.*^36*y^35 + 
  4.2023161831076096260151484439183661281027456090573233651450563166369707516\
07`60.*^37*y^36 - 
  5.7118491482944239368486569990745412721947109942959952930261527514244241817\
28`60.*^38*y^37 + 7.799738732751198792403423250164818773599613428833435315828\
64156478821194052526`60.*^39*y^38 - 1.069763527567772229815663337566604588356\
3163946707943684562230984923939575735035`60.*^41*y^39 + 
  1.4733228038191339070461728868688679650963446503254457986978614910306753233\
6317358`60.*^42*y^40 - 2.0371189458446423251730856231240575883374296409179744\
73814401560046977395866853065`60.*^43*y^41 + 2.827198759480480228397627762190\
2612882428803802573184419776169531613525647570105588`60.*^44*y^42 - 
  3.9376521446807365253510862747919449834461096287184294217120805697165748298\
9958515842`60.*^45*y^43 + 5.5028136922062529656464002960112961143857807008217\
35903217375441275510122272361382363`60.*^46*y^44 - 
  7.7148841279801322271464176698068044626974834459275367324320314164347519476\
857176210131`60.*^47*y^45 + 1.08494223280260017958957396129532372976476137960\
5108763026772615596926246238009948007724`60.*^49*y^46 - 
  1.5302284173036243500432929161983987123915097889188364859900702034607989545\
711192801563046`60.*^50*y^47 + 
  2.1643234152530830462214458614966457457090764653279948226597805015224637`60.\
*^51*y^48 - 
  3.06938764171434947022585974684702313513785865140049137254355600583537384`6\
0.*^52*y^49 + 
  4.364110871816930020964990755159718660407063491357366114381066711829940955`\
60.*^53*y^50 - 
  6.2202534609165146516360791749241195443736648176692913236245294886161300986`\
60.*^54*y^51 + 
  8.8867974323624176663025039656268746346798137709269723387204217139933486820\
8`60.*^55*y^52 - 1.2725257471705013544514514800683812858215695884899164078467\
831736829079172983`60.*^57*y^53 + 1.82613785764883677878346092708162642721505\
977611902348049554084477762360165261`60.*^58*y^54 - 
  2.6260924563848231938492314094886154339053364225022840885779452683994131710\
87854`60.*^59*y^55 + 3.784092608504497537670062489243872309202132700173828616\
9217561160416316273640146`60.*^60*y^56 - 5.4633182501956571921601279664446302\
369327971914561204068492583030851397514663508`60.*^61*y^57 + 
  7.9024853505951138799268165720611792271806051653232997967670466839280093033\
13189843`60.*^62*y^58 - 1.145129064813828600942099334271727218414208062294258\
00970038132016243446386687219883`60.*^64*y^59 + 
  1.6622690161954442985716725665110634536867003197987017886369815804354232268\
55956445506`60.*^65*y^60 - 2.417009292572117019585657790857854806791582400528\
5736770109848996065199490415098825577`60.*^66*y^61 + 
  3.5201468928231103187913108038539109001095409915668350986658558835415374321\
8861307209336`60.*^67*y^62 - 5.1348203639807514127038855089623406785680207763\
69893949012578866243256968042067758414366`60.*^68*y^63 + 
  7.50152252660116624197535552479522033429209105667378838507065871041519`60.*^\
69*y^64 - 
  1.09751898596457127410053446636018213480894901233577665221886031874160518`6\
0.*^71*y^65 + 
  1.608025382509553184069841922784510054760698873723618958253577181376260325`\
60.*^72*y^66 - 
  2.3592431774747304416742992236702763388263640750957668988956304571128756562`\
60.*^73*y^67 + 
  3.4660359919785681640936889903471207296025700877629319576062344417842493981\
1`60.*^74*y^68 - 
  5.0986642650362696576400934266210347220756099319329708740779361764184697254\
99`60.*^75*y^69 + 7.509758447158417279052199728585055910853397332701406389611\
4735916619633267338`60.*^76*y^70 - 1.1074539607370285256744526898595671119479\
42034390728776124817100479913746159441`60.*^78*y^71 + 
  1.6350845078903543073022847171652482587998923649450068152411530721984506300\
212573`60.*^79*y^72 - 2.41687863468588441707025417006824719373997142884124141\
077835116067564171982439747`60.*^80*y^73 + 3.57647769921130059117004820880464\
3276044908120213768501961767725391974209498922173`60.*^81*y^74 - 
  5.2982048864910922821314621632334745260951852553667427348039080651013397409\
989000673`60.*^82*y^75 + 7.85708743693595887297402670727923011925098326700878\
218225867569016766578710724010422`60.*^83*y^76 - 
  1.1663841717462915517886399292014028652867211377095910857302708472018814115\
10915630935`60.*^85*y^77 + 1.733232891408841923138006085856732996547635653058\
65889104253678687634945775748624533393`60.*^86*y^78 - 
  2.5780779725681275737686357582495667466325215422425560492148678020041626193\
32838868585349`60.*^87*y^79 + 3.838380192400141240915090191795071613014031120\
0951522221733180897344559614408062903655162`60.*^88*y^80 - 
  5.7200807724837534715520363813918783167099504071874712649322976407560308`60.\
*^89*y^81 + 
  8.53195155104897038120742517366056589109013562650343315477946016467217869`6\
0.*^90*y^82 - 
  1.2737284360118835236824492426754553266581141061100292591443344474654597767`\
60.*^92*y^83 + 
  1.9031723214449320549447036930386969721051648105901674306385391377873468371`\
60.*^93*y^84 - 
  2.8460537004473346905382210648738013569509954966863854347302984962919200154\
25`60.*^94*y^85 + 4.259543020800546682585140499446361296996265945277989811650\
1857079688934087881`60.*^95*y^86 - 6.3801283258220662548920693649335317164807\
1865866021446446716440034469572802894`60.*^96*y^87 + 
  9.5638806579734205812496015541921541965477912631892933799548604346119117874\
97337`60.*^97*y^88 - 1.434727222147848034649531873838234199425519007165793153\
12083501297492719535138924`60.*^99*y^89 + 2.153909159603955445063247427022984\
942432008002614642265650611936692836141574765132`60.*^100*y^90 - 
  3.2359435625286896477760397511574846432744331110112462811378580532193731141\
904000917`60.*^101*y^91 + 4.8650007191539369906896602526188225192540991443111\
9253372958909844433920145878271224`60.*^102*y^92 - 
  7.3192475158475524767201661900178859108247429791643460360386372983042425237\
67485310612`60.*^103*y^93 + 1.10190684309198540622745533857241133857579686185\
749580317126760496788721226044900119783`60.*^105*y^94 - 
  1.6600143003519087882627190993347836527922421809808164183220009123131103940\
76258787718468`60.*^106*y^95 + 2.50242500177015658520636623667894978971173866\
85991979315003075453100406007371658337745812`60.*^107*y^96 - 
  3.774736064002340972173343376499006922880230218718578561714949807485973`60.\
*^108*y^97 + 
  5.697476805932667109267315977529803944206202675045864856652568742300281`60.\
*^109*y^98 - 
  8.60485101408747684385382453766819717026853550844043653134279069302945049`6\
0.*^110*y^99 + 
  1.3003596695107932436425039633041885006718976885142471898702349919331473102`\
60.*^112*y^100 - 
  1.9662451954766486820795673127228655208384740600014120249739760555128854148\
4`60.*^113*y^101 + 
  2.9748204944038822862440445273237277070438564025740691037288538033354420562\
99`60.*^114*y^102 - 
  4.5032678301261082906327493901920068013582739230926667645013212567015770971\
27`60.*^115*y^103 + 6.8207773695168181139654148740537644297758212072979712146\
9083368055644359668068`60.*^116*y^104 - 1.03365202817631292898072409942933024\
60701462892068583462994042773512024460410849`60.*^118*y^105 + 
  1.5672730980281879590404909615305477917912359864771098027521469163858883692\
6722899`60.*^119*y^106 - 2.37760880965640239451473371221358568156932560149568\
4821453347784773326108910205009`60.*^120*y^107 + 
  3.6087535755622005724561331723203731129546290602708478540198788356571074082\
906592914`60.*^121*y^108 - 5.480131477460468205249637448601614737134644503855\
08125045872816832294483455486503828`60.*^122*y^109 + 
  8.3260227304621039911761478697745981734854533831374657606099249791712734871\
23113072616`60.*^123*y^110 - 1.2655902510986107497543673286747761656965355975\
6309450766943844198617793674861602358178`60.*^125*y^111 + 
  1.9246586843110315788517047554502547710316727462579864552135346088336492720\
44305228729789`60.*^126*y^112 - 2.9283006597530911464800612643449496637086747\
041547316459602092591281189313369031009250286`60.*^127*y^113 + 
  4.4573353680613089400992411954103798959347601574953037061130595663492663`60.\
*^128*y^114 - 
  6.7878013655325920725378605921761270297332704706425359240449247769232081`60.\
*^129*y^115 + 
  1.0341264885082467881075243549719794547321946045723706282609112240253163889`\
60.*^131*y^116 - 
  1.5761791259370130967661503022969737462277452245001563098078344341362950813\
5`60.*^132*y^117 + 
  2.4033752661602127061146403095074285119746781623895751146428268080612029572\
51`60.*^133*y^118 - 3.6662200582768282525765193699363553294301041749301079801\
635015099863295966803`60.*^134*y^119 + 5.594912487088990872241395695075443714\
31821566264715861190659357831403430665887`60.*^135*y^120 - 
  8.5416716643550773653305971596001476338402482982583289490578502241379766730\
68213`60.*^136*y^121 + 1.3045607618508613247893378655593911078336875200362579\
780406753497982929031539288`60.*^138*y^122 - 1.993217734583073236815942839823\
531521981808709520821428725925924773470020379244606`60.*^139*y^123 + 
  3.0465714418233091696457418686214612888923577101805519102594749355972008587\
776179926`60.*^140*y^124 - 4.658342901342207252910037707042512696451906103452\
56504526616514500646300481881032147`60.*^141*y^125 + 
  7.1254507117623390089418558382358658126123039998526860459608576096067504321\
29103386703`60.*^142*y^126 - 1.0903135941790254097264495342906398658641527625\
4420136796784160247689306181994984459764`60.*^144*y^127 + 
  1.6689609568034006880313136013309262184083707800248378605094952128845562948\
46096170209537`60.*^145*y^128 - 2.5556072660559990588137773348602316476003199\
946371289751530239721585324144070443881198734`60.*^146*y^129 + 
  3.9146489360537758698740917998381607686132782902946536687077754914614513`60.\
*^147*y^130 - 
  5.99846232768532622672149226363431825958713121335471462032155485399073382`6\
0.*^148*y^131 + 
  9.1946066107016036699535779441150562465478107406821203330852037255818791`60.\
*^149*y^132 - 
  1.4098412693572544777744143089381143872265282793398103664211548214511138585\
5`60.*^151*y^133 + 
  2.1624642373345012988279035533237737739607858888764994895454775046248634605\
99`60.*^152*y^134 - 3.3179294368229940215273582738207979035697534332648865668\
066307167051785629059`60.*^153*y^135 + 5.092402840383805484085884517638822905\
87749101324773146043383070506088129843473`60.*^154*y^136 - 
  7.8183245903383736837384706244095919519716525494144009756606916368134046032\
02463`60.*^155*y^137 + 1.2007095681348849207949337312594667517588962805875134\
4777047654906215499098318938`60.*^157*y^138 - 1.84456349702023700687176918466\
9501483528748849081462342842862315221650676804908407`60.*^158*y^139 + 
  2.8345145466774170901033507824878584857898532242464076444998884711545439101\
870487307`60.*^159*y^140 - 4.357037838992397777444175948386364505911974031397\
87407286479207498152782765716785554`60.*^160*y^141 + 
  6.6993041387493389992840458333246158199984893553995378512188638449438993737\
37496554513`60.*^161*y^142 - 1.0303670896713195062662512080253105949816382917\
9249118436153953262496532418085020493339`60.*^163*y^143 + 
  1.5851721076862596154099719977823909550213742435042236834709466216744674731\
38023254019414`60.*^164*y^144 - 2.4393903402567873143709044670596519891321788\
955030470316257264372258943846750000814546293`60.*^165*y^145 + 
  3.754956614249330325160549610603148578778991906079701752546139240458701`60.\
*^166*y^146 - 
  5.7815680243916910245472637395352340231594962302955127389303093294555235`60.\
*^167*y^147 + 
  8.90434195336693767926432545281802435269233676837803739342083878378343163`6\
0.*^168*y^148 - 
  1.3717403316165169617546569203884442839955139338559219781411556884997234772`\
60.*^170*y^149 + 
  2.1137534064637902154035903925873224489779343681269826154673478890493400825\
3`60.*^171*y^150 - 
  3.2579734888944794441696087980211162917234702120814348663570449087305861829\
59`60.*^172*y^151 + 5.0228486637500271417206739504611528653627758204397521668\
817212302851182281561`60.*^173*y^152 - 7.745696945992167741416604111537786926\
59077278734422588630466599221201653905947`60.*^174*y^153 + 
  1.1947508195363124819488349753677509308454173485076469332525821035717314182\
614403`60.*^176*y^154 - 1.843313474008691356036475308285035015135654865555421\
95614071427952119402247865657`60.*^177*y^155 + 2.8446229291524481999179602544\
74075517616319293725893053665499387907007607724914657`60.*^178*y^156 - 
  4.3908895593829651131445483003843123166999239158678489601252729703667028315\
842981416`60.*^179*y^157 + 6.779244486672720762950806909831544332951371421525\
46319660682951781772986606043475537`60.*^180*y^158 - 
  1.0469109855019727718498515004367092213644401466300162981001116007614880169\
701389555982`60.*^182*y^159 + 1.617099050068409085602677626017476897212377351\
12508316998060818912212171322949406028319`60.*^183*y^160 - 
  2.4983923580759558272346049966190728394831178155424863817315988876773570230\
11086342368934`60.*^184*y^161 + 
  3.860829245395551505464712648758809976278869188075151110520946730561991`60.\
*^185*y^162 - 
  5.9675391142352546637067007186794107908590256999919948400250207559249605`60.\
*^186*y^163 + 
  9.22578868525574347005611329366574606190634739244720730149733146976583223`6\
0.*^187*y^164 - 
  1.4266062506048630247836999152810512393823353715548721289357324306073343797`\
60.*^189*y^165 + 
  2.2064596836971985578333426144578457413014704430733364910684440830321878131\
5`60.*^190*y^166 - 
  3.4133278876368526151369987279704791206327574889370653655236021234253307266\
21`60.*^191*y^167 + 5.2814000461794226420352955673551761046650007622601206045\
574573516070459034785`60.*^192*y^168 - 8.173500405539385923403120683170056641\
32970306826098499053709480580102441697491`60.*^193*y^169 + 
  1.2651849689729611756816850720445234636840381569916977182239303696056915854\
859165`60.*^195*y^170 - 1.958780775586429310530894109276920397380298314643074\
45465371745348502651578472456`60.*^196*y^171 + 3.0332101298026617036433520187\
98989754863676553653571029537588882424919916916374314`60.*^197*y^172 - 
  4.6978918740679723592475748903653294805618108335386302355134384912692443058\
997463744`60.*^198*y^173 + 7.277570266423643391317935783671173573988021327546\
06260936937461068886941161360117015`60.*^199*y^174 - 
  1.1275912649674332596365622910788121573343384209381492164672039034823479662\
924837967737`60.*^201*y^175 + 1.747422624087866740348882054592333873973534454\
32577651757956559487221721860527855955965`60.*^202*y^176 - 
  2.7084712411204397469589037679673255269048951277160036885161872059765832244\
81386384244408`60.*^203*y^177 + 4.1988427361744998690576416091869895745931952\
700958022645347264445332520332810684813387556`60.*^204*y^178 - 
  6.5104827700045417110729064414584160769741199580653806677397583313353816`60.\
*^205*y^179 + 
  1.009657551276694016610713940612319409910134270358799909806533598546215553`\
60.*^207*y^180 - 
  1.5660710068661210241575267866207465963834106632498725139900379179072938259`\
60.*^208*y^181 + 
  2.4295418956939543832322883451663053016045198001216088702027264419775198189\
5`60.*^209*y^182 - 
  3.7697459655752466945804981689574430965362811892426976732422380282112268299`\
60.*^210*y^183 + 
  5.8502402157116214264549898351766805198108782243056596683527483850624612453\
82`60.*^211*y^184 - 9.0804719180775570253450323255515948335529552522986229142\
2192805388323332705208`60.*^212*y^185 + 1.40966347220259098390017107008377764\
13714373906810853966201791221294791478272374`60.*^214*y^186 - 
  2.1887390720560736623269494515708302646412303904508447499035777995456483560\
1953325`60.*^215*y^187 + 3.39893827610046513457906936656337249194112549730752\
1529384297979181795922828761723`60.*^216*y^188 - 
  5.2791322918983545241984996921734951988594574444763479751374447584800369695\
49033802`60.*^217*y^189 + 8.2007022211722283719543418881383576087468412738956\
6973899450327816200471611376850323`60.*^218*y^190 - 
  1.2741132459387656059933318410269037717731938274041396820075026774479680239\
096769265429`60.*^220*y^191 + 1.979852260830311534520330981297916567178240209\
30930812255959248259242383002544180000661`60.*^221*y^192 - 
  3.0769793843725412894982211872601395225480979111476272237529169130127423031\
05353322370525`60.*^222*y^193 + 4.7828056632997182459867669269973957166241467\
857142716643970815312240366645460884797003963`60.*^223*y^194 - 
  7.4354376453063852765557346546204064460678890512303477936250837007167574`60.\
*^224*y^195 + 
  1.156099751165253791728581462642175671209031673943137476943165687894476885`\
60.*^226*y^196 - 
  1.7978289880457678538156957969625506431714584534699724697970802021911839939`\
60.*^227*y^197 + 
  2.7961797591818821568032252620104923685330421382173803061754836403463065086\
5`60.*^228*y^198 - 
  4.3495545665452163833455893518390841869077014778782861540667247460344858098\
56`60.*^229*y^199 + 6.7668542963894968388661440828640544053143431408214404924\
350943102940321851059`60.*^230*y^200 + 
  ls*(-166.726005647160366301992328133105598217004840764627110315608672551651\
24579369938`60. - 1730.089796109106383562194588088080559733556376828391374443\
59556644490575301680563`60./y - 465.33764711197073939885510059905390332839275\
286599726989005824784236664148612916`60.*y + 28183.55258371704428966119363734\
029537034351019981341290215239078393631429727584827`60.*y^2 - 
    212559.022653514856145347323387010747497516656243027355782276890051045293\
14367429361`60.*y^3 + 539451.216896682797244917140017607356909877165429007827\
97878469649692498706806884523`60.*y^4 - 4.14055869432794334039417254304017049\
870436019195704222373455319269241183869886667626`60.*^6*y^5 + 
    9.93898087980719773387609651762849232722841905633350674464269778712818797\
575163734009`60.*^6*y^6 - 7.1523368567673407925352504384168302368191740474664\
01783696885384649897660674911177016`60.*^7*y^7 + 1.55743482083066533312040976\
02987711209700669591535434785161899314691883386493888680571`60.*^8*y^8 - 
    1.03154596388485033687822554600012146509492503047900286629118691268590490\
18081082814599`60.*^9*y^9 + 5.82394014917858379752053936136662107445333653926\
37006259860744134537778540943147926361`60.*^8*y^10 + 
    3.91040088648859307108425863142158037598090776504560536333700580775139038\
851650408276026`60.*^9*y^11 - 2.167109243977131726396142772884798280659473896\
869500552619749970321853563915183343862048`60.*^11*y^12 + 
    2.4890230912207778482536989116454293833134671409039560788999009659917817`\
60.*^12*y^13 - 
    3.02157848146560882668579977246719287929386378844418891647592814085602857`\
60.*^13*y^14 + 
    3.38876547549114400902510029603515328847725693634304773168759929557234209\
3`60.*^14*y^15 - 
    3.89692190770858246454488353010269597443613906437637641165041123581963769\
6`60.*^15*y^16 + 
    4.50632225934884770571034928644634270454607883944238834807345141258667616\
35`60.*^16*y^17 - 
    5.30457473079267740193418609721227768116608312458451103151395200602322448\
9805`60.*^17*y^18 + 6.3320090676022411916005175282633526892383284949093995516\
540867754336986794394`60.*^18*y^19 - 7.66764894086642225512735988215658592177\
79985040950789684312998942547159572465`60.*^19*y^20 + 
    9.40486928284797341637554327796913175646069634938785605309481035271915526\
4696984`60.*^20*y^21 - 1.1674228819732152482128851954048794369144587236850024\
8295642510965379180100030006`60.*^22*y^22 + 1.4650413567816812780841481806171\
24906507356760293670038793057881436079380348918662`60.*^23*y^23 - 
    1.85716362808460572718797757975459754720171369612565107013850684799098139\
56164780254`60.*^24*y^24 + 2.376237541703235191924761407830747254187651272849\
27634037054985402640523278971025004`60.*^25*y^25 - 
    3.06667631572116954086364661669139228682857051000685510136019931366446917\
3878724904364`60.*^26*y^26 + 3.9894524009035871764019159491625768717717850338\
626100310208535447245166070588348028512`60.*^27*y^27 - 
    5.22856360846497638189663144734650399086351639239652395620523589694156784\
792168020192423`60.*^28*y^28 + 6.90010429914373045377949684787877614278149005\
0133620479039887519545090382914905265539653`60.*^29*y^29 - 
    9.16504542174695829771511664433212507381680721820828924244184793924114361\
92605731767549777`60.*^30*y^30 + 
    1.2247274620339754954037763886626852022361285977595716091364950110653986`\
60.*^32*y^31 - 
    1.64591257586130412016919087081565970349315968609096737241197763897506054`\
60.*^33*y^32 + 
    2.22375890098923843370761057878197508090578609029588530876189115207922229\
1`60.*^34*y^33 - 
    3.01957856930971544971590409585412103652780046127868634429774342598741138\
66`60.*^35*y^34 + 
    4.11963018732406387493421892602904694617643100765234989958468013473639809\
071`60.*^36*y^35 - 
    5.64558837946292025886733296135750478642024603185321564974659388239928844\
9019`60.*^37*y^36 + 7.7695213562329769809197307709262224253136901508664326829\
144786882171469538342`60.*^38*y^37 - 1.07353601918735005413848846318634964778\
2960010278629477542615011283551863504827`60.*^40*y^38 + 
    1.48897328668799933480831593535803471821302879933324860821547144235289147\
43988147`60.*^41*y^39 - 2.072633081766052599372822944206667755201548489755208\
37371123449311608673597394015`60.*^42*y^40 + 2.894986313522750103909148919097\
160345147962764927605314665411297666271061786094496`60.*^43*y^41 - 
    4.05684088355713907117416487600622651020548782350198109512410542131219037\
68464980193`60.*^44*y^42 + 5.702700530359827617953432091869661035662590416931\
62966525410917344143095285071258197`60.*^45*y^43 - 
    8.04012064512056136471366834163304836537059756068841246618469134230905762\
539348745212`60.*^46*y^44 + 1.13677984555245177851484461249121396240891645838\
972567376792238089641921856124357237668`60.*^48*y^45 - 
    1.61164029115671524393155722381794731958488529274087588540490699934114974\
4957640137524906`60.*^49*y^46 + 2.2908012512381502113261934750077398993927618\
528569008408977270099488251000670764737533039`60.*^50*y^47 - 
    3.2642769628570406848765554729862606244798278216469038829202948947451615`\
60.*^51*y^48 + 
    4.66253955356359673246620730191264197263883086621833753896623874511351761`\
60.*^52*y^49 - 
    6.67501604255303176328012705609849336258116287393085081658623597535226772\
9`60.*^53*y^50 + 
    9.57716849316529742757559511441739578056045209502243493320365408271298252\
44`60.*^54*y^51 - 
    1.37701926306441082560481181415471570703939618516591591630603742520127918\
474`60.*^56*y^52 + 1.98392896701810269829801652267453719945962656063195114041\
12820168640904361659`60.*^57*y^53 - 2.863930814087177350308154228481646809860\
61774387152909730121774155762894268851`60.*^58*y^54 + 
    4.14207648344620564316029343424437869979289645583554952041706511046001132\
0035314`60.*^59*y^55 - 6.0015503471394154982263463303253469627006635537689933\
485357106780597843000197713`60.*^60*y^56 + 8.71105303045477618086586503639200\
904806214279029928187153682555344146601474026232`60.*^61*y^57 - 
    1.26652360763593913282453895657236252804153085001646764768552802919596626\
1630471976`60.*^63*y^58 + 1.8444473493028267955510822603555987510520659086122\
2664044699011975287583588283604597`60.*^64*y^59 - 2.6903312154575617126051931\
89209910831592274504976922176345356583722986874659293269556`60.*^65*y^60 + 
    3.93014979855136348211687556989328163104594827475741933202402062280505614\
68785367338341`60.*^66*y^61 - 5.749826938651154173434550154313642385449063390\
03500330855689545692905624691533600453073`60.*^67*y^62 + 
    8.42407530535687865006902734618025741677171436201626878006726152597371993\
3398642286104047`60.*^68*y^63 - 
    1.2359245344167446905749248303282496413431973632776839064659974675936995`\
60.*^70*y^64 + 
    1.81570490536918393697462170985409124858238122710211628122195979508351466`\
60.*^71*y^65 - 
    2.67094156419330230546867855043111242554662177683787518231490979493761489\
7`60.*^72*y^66 + 
    3.93398154947565469630036535340504912437083292734586683874352796286849799\
8`60.*^73*y^67 - 
    5.80140016948169504627266551918124132155089746596913086451551113811514371\
092`60.*^74*y^68 + 
    8.56545364917808235706181978153723436549676578835655836369185080393247555\
5795`60.*^75*y^69 - 1.2661060807926713479890984605785427523217549981678577765\
3988304238944872624555`60.*^77*y^70 + 1.8736038410110857398523852423628185167\
67579118417015447904965674182589744955248`60.*^78*y^71 - 
    2.77561837765795513855386870560761103100462560445370666349718122672909413\
19360931`60.*^79*y^72 + 4.116261728186854288707914795835338259333879165099408\
58735845221081799158171089269`60.*^80*y^73 - 6.110755518421951761100021350038\
724341889098052129948728599389556947611414458409109`60.*^81*y^74 + 
    9.08078725385174464360690953830046988039496729028256869579970158863232737\
15547398805`60.*^82*y^75 - 1.350756916555531805488165386755222010500983095736\
494384318267502040361839215787018495`60.*^84*y^76 + 
    2.01115202023637063048001922687526879044480312679339810372332711766337822\
7776228195024`60.*^85*y^77 - 2.9972013737304552037934928107955342833624441863\
8714189585120152705333810913152500951933`60.*^86*y^78 + 
    4.47074604409958199353189456133102612800560120797263801705779478581542906\
1660294664985716`60.*^87*y^79 - 6.6746308444181982645884822874870888431534520\
435457034454727259327478347487239887071293892`60.*^88*y^80 + 
    9.9735130145210396087985106080512706849864609270372819199072567657100932`\
60.*^89*y^81 - 
    1.49153537844669250746840121873919822038155761792528978581296373315375845\
2`60.*^91*y^82 + 
    2.23241339668832594502690908588159588050041039338890556493625181202762677\
87`60.*^92*y^83 - 
    3.34397349585280394489962900892211982879442353505370251068775125789011305\
393`60.*^93*y^84 + 
    5.01291066963857221622809026133813170860476355317695735185698629830208780\
2356`60.*^94*y^85 - 7.5205241738596056544506110630940248048472237873279884120\
085894805844949820019`60.*^95*y^86 + 1.12909273770480221326624980793008006860\
6341819130726658992261606318972445703177`60.*^97*y^87 - 
    1.69639539247984429255969481256808569952695863176514720003570327592466528\
90165087`60.*^98*y^88 + 2.550547310022476332535567373874332584364164600788104\
883759740393808347092911418`60.*^99*y^89 - 3.83744013074823867993083599108912\
9848404361924109447020123245394128989708494144369`60.*^100*y^90 + 
    5.77756847285071580685864577574229002694833370843482415928220773880736803\
22852360232`60.*^101*y^91 - 8.70437105462966255216796169993003211151007415305\
647094234757641454497972396613835127`60.*^102*y^92 + 
    1.31223692528170740757650990123837329698615696912503819675114884856079496\
03621735102855`60.*^104*y^93 - 1.97953704124948987990590509128979737051033948\
023989302276551289932306250928699210580927`60.*^105*y^94 + 
    2.98803499823532748087997699873911975642444286917481994193723482478698848\
184699604246623`60.*^106*y^95 - 4.5130768444952044398731578889700997581136146\
050743002331193173092856251393668780604109623`60.*^107*y^96 + 
    6.820548260019775824720728839346132257004683671190150335827889460953834`6\
0.*^108*y^97 - 
    1.03138314721866365359722472245760065529062241881638222130261737925611771`\
60.*^110*y^98 + 
    1.56052166089493174785823080702242283990133348558270781495895414431866208\
6`60.*^111*y^99 - 
    2.36245525949080513176505893346050420605209829812026561609737522027313118\
09`60.*^112*y^100 + 
    3.57846314376483074894740407169934091583952653544463262902038136475948789\
437`60.*^113*y^101 - 
    5.42330409653558796111607275961971344370964716739859505916054922488366021\
5811`60.*^114*y^102 + 8.22358608648351851177533075173722509772605111505776435\
92024801695664588468908`60.*^115*y^103 - 1.2476247020022022254692318659464145\
63599007484956608673747185127390636291162131`60.*^117*y^104 + 
    1.89377250852612028356487917177533225839390212505539080003034874499587040\
46793288`60.*^118*y^105 - 2.8759979995993364661282961092408170791608232731274\
3613156571512824860975205093952`60.*^119*y^106 + 4.36980650389008539719788166\
8696515490095016947850944273276901846191065820736658662`60.*^120*y^107 - 
    6.64270137011638484861597278573244287164964339159062949972232268071074685\
73060817353`60.*^121*y^108 + 1.0102579918970400471844364518374941348447473744\
42046684477408855728233239635320367722`60.*^123*y^109 - 
    1.53716737877987460771466235665851829305509453763496274470064472117649511\
88166976107486`60.*^124*y^110 + 2.3399559356350085182710729958283142790628907\
2956415192367859140462832604056628073533323`60.*^125*y^111 - 
    3.56359473142344168617728558654252213583102289395135372480288818283397071\
6579821230724722`60.*^126*y^112 + 
    5.429496972825734369814586257453750041006963416170308348559749225651678`6\
0.*^127*y^113 - 
    8.2759561446544848123044224686744400447619552645019649112481967952079753`\
60.*^128*y^114 + 
    1.26200417627217286683876677659796646977292232247060205675682477110660496\
8`60.*^130*y^115 - 
    1.92523719159685518601657968076140886085665796951790347963075195577992238\
72`60.*^131*y^116 + 
    2.93822755755676716914408088924321634879757640275922028757211929056073303\
761`60.*^132*y^117 - 
    4.48602119452388835042560192055432063143249440581732669405668063411287740\
2564`60.*^133*y^118 + 6.85186778278327378413699152209983204924195554658415114\
45209085882504244103395`60.*^134*y^119 - 1.0469489634581336550085087702652528\
28017513385092289498653288311269179775146346`60.*^136*y^120 + 
    1.60032477744599170974332022223007075531342421401359463689216491660727906\
13740343`60.*^137*y^121 - 2.4471133935943362799215345477419970568854641806790\
8289015376171757445745172302467`60.*^138*y^122 + 3.74335260912612166441729888\
0436974015489044722261381081217360177240921007804513101`60.*^139*y^123 - 
    5.72829609304269020565051377769612544571547216819835512371358977747288158\
03815440859`60.*^140*y^124 + 8.7689120782202713612467831524888314782464982394\
1149197697200132669434701818821940711`60.*^141*y^125 - 
    1.34282380157742560812341786146506254045212366564601414141301268894829250\
31497567152895`60.*^143*y^126 + 2.0570411645283122257615611112418908063989799\
4935645202510451279845636788241488530623404`60.*^144*y^127 - 
    3.15221048069476810188920387750739309164117500865419899765066254947339341\
0184708598531834`60.*^145*y^128 + 4.83207203822603107838789871987270050214685\
72603624057606529100656480026621890278359301937`60.*^146*y^129 - 
    7.409609196904533673271962700508426579976223792528335447402835129269329`6\
0.*^147*y^130 + 
    1.13657660661022745287860609858255348135657288863904120572528861293801807\
4`60.*^149*y^131 - 
    1.74397991319930599609276314305416248260312056440286878370628132741023482\
66`60.*^150*y^132 + 
    2.67683434133063054291448037444831048327353261510498047788887579135713175\
475`60.*^151*y^133 - 
    4.10995159091964541242593044769504185553375853349007369791984518338156750\
6374`60.*^152*y^134 + 6.31226323578765500271091989059600735198365290856341466\
30922679399465684300463`60.*^153*y^135 - 9.6976099937740263224461332760132819\
9439800274074937454251663502834016490528634`60.*^154*y^136 + 
    1.49029972468590758776813781030299837163587583050000458945019794833907272\
08140616`60.*^156*y^137 - 2.2909200941596085569526197448882093532195772612776\
60261408775991717478432208498`60.*^157*y^138 + 3.5226689777359057645517314970\
84641409547563037221995071355740351711657968415155082`60.*^158*y^139 - 
    5.41823079438456585346845556300300088735545593325488344865307911401754259\
88703711155`60.*^159*y^140 + 8.3361433750382948248372515796126122718896924375\
9411617529377572995370749957498150697`60.*^160*y^141 - 
    1.28290097649239622858492495101731614969443233230930491132141694329802967\
59266237834074`60.*^162*y^142 + 1.9748753637525215697266897477476796097635493\
703004420942897178857434035356274549655166`60.*^163*y^143 - 
    3.04090737136761248406466416223942160914747366957023903126343739249675083\
1743824284232295`60.*^164*y^144 + 4.68362391091598492153830320224154528699232\
59644733203095341384899041607941776738575046429`60.*^165*y^145 - 
    7.215635322186814940532771741889766158918768514701307521113053381930973`6\
0.*^166*y^146 + 
    1.11193479957637797593852416379466727012484429000353391294160227206930486`\
60.*^168*y^147 - 
    1.71393651824695960358030742989844692334918575248410595368203589990141324`\
60.*^169*y^148 + 
    2.64252627861399768193414788354903251612615316234560274219406400808673681\
66`60.*^170*y^149 - 
    4.07522516275574697156330681890822424158997785812227962307446144082110451\
052`60.*^171*y^150 + 
    6.28622879351346383308602031337832247330811196611731433079372511738240142\
249`60.*^172*y^151 - 9.699149074505768170534197983928861503241606737373024303\
7353709015710380636756`60.*^173*y^152 + 1.49685794222676702740409098888216706\
0039306433690807279707325678409905906309238`60.*^175*y^153 - 
    2.31062617846224192496386932559371574518245447766992610166573199585725511\
02061786`60.*^176*y^154 + 3.5676284772936386024179683444249433356419181976195\
0099719706013915110463187128541`60.*^177*y^155 - 5.50971438336136067603858341\
241561321221580099356015881379363712731152964582422329`60.*^178*y^156 + 
    8.51092591152368734475116112519168729969929828335207142766402949387566544\
84262756885`60.*^179*y^157 - 1.3149872596404814753055482295805783619261045920\
35459592484658080677229319827848218786`60.*^181*y^158 + 
    2.03217950581317599034068129594223106027197199510677346228054369154636310\
27440605447682`60.*^182*y^159 - 3.1412114718993763634739175486977214565818838\
4321009107136376520843737401802211814719742`60.*^183*y^160 + 
    4.85652567354961441339304326957794643590358658759345136735069405109090091\
5123202718995394`60.*^184*y^161 - 
    7.510112668141546922611476658652654400153488646290432959609379884805057`6\
0.*^185*y^162 + 
    1.16160461716801862508118032644519976145580967238557098014820226281889972`\
60.*^187*y^163 - 
    1.79705018529706940474855422459658821910361781033622765509089795795030710\
9`60.*^188*y^164 + 
    2.78067982479209339624413874363700265105290757474598026180480437905610652\
24`60.*^189*y^165 - 
    4.30357717747440733303664211144434636400139265523851089622754079282796473\
116`60.*^190*y^166 + 
    6.66185199477566401221280236504306571678595517900501737954665273486952072\
9687`60.*^191*y^167 - 1.03144506365740557779828133184458081843244362167961517\
714038998103866797078858`60.*^193*y^168 + 1.597283272351203553359367338808853\
290187344911394481217930371321865798442947305`60.*^194*y^169 - 
    2.47401031022147105711526129435956210481118017494728346032081865729935344\
97573145`60.*^195*y^170 + 3.8326909780686034458523533606094410114768971997084\
9449118958660520063355060644098`60.*^196*y^171 - 5.93865199003852398582171775\
6891935500153232597211594435017468127877376006597722498`60.*^197*y^172 + 
    9.20349480706897903614416921011126771699998489604482906100019430855859401\
99404604144`60.*^198*y^173 - 1.4265846911344966540930964347253021066725050792\
11506327025772300330509215663381865725`60.*^200*y^174 + 
    2.21167507174942316389268976088625835272386769081873830750805404555061650\
56247872722536`60.*^201*y^175 - 3.4294396320047226580695075951017158452579588\
137938098312492012473146852349374766469252`60.*^202*y^176 + 
    5.31865956107690270195926119442761995144551936051150713634025490876973604\
9868444194661785`60.*^203*y^177 - 
    8.250068296125077513183247640213543461221515530009131552796845472441199`6\
0.*^204*y^178 + 
    1.27993631180761645066786677314026444791811631359019449868434954335419915`\
60.*^206*y^179 - 
    1.98606656795281556415040064735027848472239405901160268533356550168235511\
8`60.*^207*y^180 + 
    3.08228674519392500384162779582794058284122808952907858243123146875607045\
69`60.*^208*y^181 - 
    4.78437552689456302881093056711567725699605619440157037615216421118465143\
539`60.*^209*y^182 + 
    7.42761980150110680521571923138960221834105368941871860577200239645458948\
5616`60.*^210*y^183 - 1.15330843173922873329868753628950809135309763334343697\
998289150526915609262472`60.*^212*y^184 + 1.791067244009221897095154232596780\
720987505271110440915509076190304450645729368`60.*^213*y^185 - 
    2.78194267318402749081052611874615818247856508071462740943745199553597756\
19849815`60.*^214*y^186 + 4.3216896169288345912901101368158895100609755352316\
1543948031060320828294772674003`60.*^215*y^187 - 6.71471127145364392270561457\
3850539231557433794602721303474754193963926214317667587`60.*^216*y^188 + 
    1.04344307604513075169807478527060287448570394826192667237419992480966518\
896966807313`60.*^218*y^189 - 1.621724635847010608389029594499682229764836638\
3366843325666341096491711672487550989`60.*^219*y^190 + 
    2.52087724424034644438179668772548758155522722442720124398132800220690532\
48465738708488`60.*^220*y^191 - 3.9191494141051202693318364633233495965960219\
2110603602835119369756513956816053732189823`60.*^221*y^192 + 
    6.09392074808921408371090448494024734689790651832114066088333565396123635\
769959303990664`60.*^222*y^193 - 
    9.476892850967499643840313067598423787471120242235330676505125096100313`6\
0.*^223*y^194 + 
    1.4740040136444123693211907503558454052882562525666648559977529548123703`\
60.*^225*y^195 - 
    2.29294817494795442383457329270092525015916530406769934480779998241357262\
6`60.*^226*y^196 + 
    3.56740197793947255222772313140583864149247865987977730423445389581282970\
19`60.*^227*y^197 - 
    5.55100303929614836833309460875328492676072781748588497829109357329796174\
822`60.*^228*y^198 + 
    8.63876911742733082890574752038678242889585014012150568351144431152372905\
6858`60.*^229*y^199 - 1.34459856378139135473398361303696368529919648148569308\
976215883800394763917059`60.*^231*y^200) + 
  ls^2*(-1957.284066669884854661160751506174329534362014221225822667779783738\
48326086262329`60. - 161.7335800072420361876485444988013408748471003762333703\
2146057475227865315716333`60./y + 1385.79658083048433425615494266974748649205\
689847923115417823747022560453606556501`60.*y - 2958.376536810323116423073801\
23735941699755981804749329563778853954046543041167364`60.*y^2 + 
    29728.7513516711532063390399574511127817925092609709945833997573406484692\
7629405683`60.*y^3 - 76256.96713055164351019625692648742788933920859707314951\
129012459510814521552839776`60.*y^4 + 665116.08495733120435536565560671462295\
287882460189118039508323546767083710162932931`60.*y^5 - 
    2.29566439559793801948414913132379776186150052432152675364193821535405591\
077537527633`60.*^6*y^6 + 1.8239411631706786892289819732682035921612692358128\
63830300314191046295812832508773125`60.*^7*y^7 - 9.13514709071265262624181571\
8014984159169254359857334840101482891335695461102413892552`60.*^7*y^8 + 
    7.05886436581923374937856837509964802641632933061500165749642825822765910\
94858778012284`60.*^8*y^9 - 4.91116083432725836906179444240263970847029508032\
323738134712107509977790927669008035531`60.*^9*y^10 + 
    4.15598179435402852613638220085822904253546243583833613012778141659744587\
5980456098085172`60.*^10*y^11 - 3.6229220213287657438929617809072205558119152\
617351307592957675798835369106839527054827374`60.*^11*y^12 + 
    3.4496305261633923393644279129656604387805794425127633811293943351482508`\
60.*^12*y^13 - 
    3.43404850645561827442220837159485655496617168879011852104205032511601924`\
60.*^13*y^14 + 
    3.58011037822508714677840076334883987850571382959626574342023717873543865\
2`60.*^14*y^15 - 
    3.85933110062733669656883212438081821520931949256682366717423492984587853\
17`60.*^15*y^16 + 
    4.28311243286672908750136895670550408336559984349464912381047586476988642\
989`60.*^16*y^17 - 
    4.86928414723686655869284080124449787508811643141554119946767121688793536\
1156`60.*^17*y^18 + 5.6526867050788757588705937539914504792434123980340430482\
514353795625130548557`60.*^18*y^19 - 6.68303364076917579564244893282093888721\
867196606451936640066457165214607603706`60.*^19*y^20 + 
    8.03016202085651299124973686119865767962310201095722378258061697666445847\
6578912`60.*^20*y^21 - 9.7895029804169801733392315640058569359870981463429463\
576056782940664743114013158`60.*^21*y^22 + 1.20909198839269727412838172892492\
9574750010973745390783662440354042845991147425342`60.*^23*y^23 - 
    1.51108557312687307989398173913319673224170376371127102075729578094573417\
92464033772`60.*^24*y^24 + 1.908941394603715812328629645713975176389705098250\
98515997487592158318635889877346916`60.*^25*y^25 - 
    2.43541415266244364202524647209128307252070543967562906762772072691637492\
4019285838955`60.*^26*y^26 + 3.1353229977034212677231996522498581342143458482\
912918810534657675481336902072744684363`60.*^27*y^27 - 
    4.07019294556714645465863069608594921041193589626075429718751367196798314\
956943385801398`60.*^28*y^28 + 5.32475888054606314325577980968671523177257281\
1317136083544619102298246978533769235038475`60.*^29*y^29 - 
    7.01610158715274737831985963290875156906397623629163350253185588539446333\
58868581783361517`60.*^30*y^30 + 
    9.306512470552556085837810514105853514178179438190037082549951892711174`6\
0.*^31*y^31 - 
    1.24216527137104810500085292458207950144827853091642272199382004718807287`\
60.*^33*y^32 + 
    1.66762466722694959104205976364714071972189775459059154353536933814225074\
5`60.*^34*y^33 - 
    2.25105196287080331401186616843339201252086627028552741431064706450861464\
4`60.*^35*y^34 + 
    3.05419892430467399524466931039398275063522367603911449224497237777533354\
366`60.*^36*y^35 - 
    4.16392411485024854388216484079229180862669996152818204544592395100773764\
4235`60.*^37*y^36 + 5.7027243312646290976185614852204217689623617168680231799\
004067413056840996829`60.*^38*y^37 - 7.84379912525631195005357126793968559134\
304114560565898098425826640339886347964`60.*^39*y^38 + 
    1.08326426276377154773201226582955278873079748156339695966314355023042924\
89966628`60.*^41*y^39 - 1.501805083455672723277128476045277490484903938367296\
46855698273355848547998228835`60.*^42*y^40 + 2.089673380621501649810494858761\
468235953675670866835892586914051956658786496773106`60.*^43*y^41 - 
    2.91776191941149765555933600280700210291631507860763812701141363731462456\
53838485569`60.*^44*y^42 + 4.087470267618664016747129959813026218719148099556\
9308841897896668002344991744240201`60.*^45*y^43 - 5.7441348746111589198901665\
12550015412076777381892345837286435309257447236723764390989`60.*^46*y^44 + 
    8.09648701540993430069590751505688790925130088288771125690660223043789518\
83964450634167`60.*^47*y^45 - 1.144488976524674843260486919766582182117444856\
034789157005365087433567969454984724600156`60.*^49*y^46 + 
    1.62223793848502960098547528019450059724588127052741654123645765423233648\
03552263775586234`60.*^50*y^47 - 
    2.305440859648123421624853116665755233835618441507171751477200968898991`6\
0.*^51*y^48 + 
    3.28459430365141612164258535399424701957581172396967687762373320522169068`\
60.*^52*y^49 - 
    4.69086176555655928974223388508210246402681885273935217280883260785490924\
2`60.*^53*y^50 + 
    6.71466390653124403204644730541322085940136960914609997979240780939738916\
88`60.*^54*y^51 - 
    9.63289451051794735585623701951033504916906367107866977582914502702859075\
679`60.*^55*y^52 + 1.38488172986511741234590046405095829084102814923110104836\
01196256086724176458`60.*^57*y^53 - 1.995062755167542661376580168497433555279\
98512419792250580223021190267755073878`60.*^58*y^54 + 
    2.87975184198725958240692694645043735468565997478090216436706689074775865\
2920678`60.*^59*y^55 - 4.1646324726988532595215625742589501231245563994926123\
621271606465960150026655025`60.*^60*y^56 + 6.03380970827123567493221847939328\
442068977199719030775569403536672964469825949347`60.*^61*y^57 - 
    8.75732851262793318156917299765316934007865498279894137014645198955147507\
0577270111`60.*^62*y^58 + 1.2731807110694138881055612803762441835704867219008\
4600336426661623569968654933907535`60.*^64*y^59 - 1.8540501921197760218242445\
70550001481589356450359205336253097907481331361842960228636`60.*^65*y^60 + 
    2.70421917811820083528180134035176504730766168008684110991814051520043442\
37707117913758`60.*^66*y^61 - 3.950284650214862616359395284228984530689012642\
58005702910097408863861771713183367966341`60.*^67*y^62 + 
    5.77908727317499074744908280170050562132761948623518160560245107381195772\
6171145560770591`60.*^68*y^63 - 
    8.4666923745078244675408846005775468114441066614693214644648468376893`60.\
*^69*y^64 + 
    1.24214490662372987814777542345815793153775454133442914101814819551640717`\
60.*^71*y^65 - 
    1.82480268029232886125530751101720119606338611451940564512192325860683409\
4`60.*^72*y^66 + 
    2.68427370503965445553058729765513228192483802374041358034813133289486534\
04`60.*^73*y^67 - 
    3.95355523378123055803901989083993834602948022198793091505796572718929627\
304`60.*^74*y^68 + 
    5.83018856450155859866708379786965578403113910760672966920854693570849100\
8236`60.*^75*y^69 - 8.6078668179800577716334886249810151579964799792768276561\
905988594708786135073`60.*^76*y^70 + 1.27236487226483281392262220207937370044\
7842471685270305995632348409090710143472`60.*^78*y^71 - 
    1.88285415817891517463747637900443370984096585445055139902797468247228659\
53161791`60.*^79*y^72 + 2.789310498372393130869985582993429598566491456597496\
12665040783223894718809743248`60.*^80*y^73 - 4.136557516856818050656082540866\
943523974977857776549959653167926882140387000611932`60.*^81*y^74 + 
    6.14088120281657522875035537867821233211403705606407391827124652731848005\
73237107062`60.*^82*y^75 - 9.125562683015017977291318533034864661121574274156\
78859645784559334831744416215409443`60.*^83*y^76 + 
    1.35742025435015981196629405001646306828948487274958925093774648253116363\
60747534860079`60.*^85*y^77 - 2.021080249056413930290129884270354782564575958\
50882221312768629604293055442696906667792`60.*^86*y^78 + 
    3.01201152200290593714219109303671618044671241994902215629833385048435016\
7773608010459238`60.*^87*y^79 - 4.4928635228829029293367406250870902021958527\
749672284122258726484300005299856247859331555`60.*^88*y^80 + 
    6.7076968968801235131979057770893534589906225406816178213053727701887479`\
60.*^89*y^81 - 
    1.00229990316227881706193152333354795198467961814797015705598750684917800\
8`60.*^91*y^82 + 
    1.49894882019126887884759352720719462977783537577071740726485283394225129\
29`60.*^92*y^83 - 
    2.24353018012871435939332405982083960540122708817586545577104021665415631\
952`60.*^93*y^84 + 
    3.36065924688087348786395410053513911622760505199507191143375411386765802\
5352`60.*^94*y^85 - 5.0379778755853122173054529700504104049000247641719170456\
111410252943134443023`60.*^95*y^86 + 7.55821594700514178867840715302777750865\
351965324900427340807260191495991035315`60.*^96*y^87 - 
    1.13476498623422731446209766819292165097725723648559128014079595852472423\
61613405`60.*^98*y^88 + 1.704938584561974547281223797081601938993604675569389\
87084696860941918339404009935`60.*^99*y^89 - 2.563424766911033752822877874190\
235335451160308907440720447173275342488877590686641`60.*^100*y^90 + 
    3.85686572780498061829902788325770515671192554778925404803625582365622768\
16693046063`60.*^101*y^91 - 5.80689379713291102845492820606342858385670849116\
273810945069006362273563614181102097`60.*^102*y^92 + 
    8.74867330307703341520294283215838633035960974284236870451407825379572700\
4969014945058`60.*^103*y^93 - 1.318934444791691264979842646759607810510674406\
24646741566527802756402039325098899816742`60.*^105*y^94 + 
    1.98966912298931876011661049429119014760384458254613002993914207005979755\
6810522145813723`60.*^106*y^95 - 3.003373094786417310537469092202176757054267\
8885808871465422792662482078250920863231604782`60.*^107*y^96 + 
    4.536310862460868920400530150898433565454050740736431427734561730322257`6\
0.*^108*y^97 - 
    6.8557650355090681111876216713117390149062487826875244439647200325129637`\
60.*^109*y^98 + 
    1.03672436087383820074204627167334003266218627868871996617464950727859125\
1`60.*^111*y^99 - 
    1.56862732129100299551524869279171519194543736383104506554908394949682406\
2`60.*^112*y^100 + 
    2.37476328098507476505621873881713704225227791844554343465047245518814315\
151`60.*^113*y^101 - 
    3.59716277560397226854836611709912557930290039147456678168969501340348333\
7419`60.*^114*y^102 + 5.45173015739393331880825573634739499099859550385195899\
64548049267703498925429`60.*^115*y^103 - 8.2668208632942139255612028670385458\
262220890467710796792469846793260723128904`60.*^116*y^104 + 
    1.25420396146716629755163431352920632771778506528272704945582194673782750\
33129547`60.*^118*y^105 - 1.9037896226834866146700885749283392309672671308352\
5191206717170394802287088375214`60.*^119*y^106 + 2.89125695581286736241617202\
5553954493333372384844579943479530408294018099620306864`60.*^120*y^107 - 
    4.39306162498152458438785435912456183508868583145548205900986062511628538\
62628649778`60.*^121*y^108 + 6.6781597697836258224628563128625076319844677205\
3883836943665616893727818719318464084`60.*^122*y^109 - 
    1.01566705138552103636535796663956674899075443194296120603762013748051647\
81350683680093`60.*^124*y^110 + 1.5454224725959754146832932511604518501120021\
4921957066686357038863673910866451024897593`60.*^125*y^111 - 
    2.35256014440668146191384744006060954908606422918325403653918743975738992\
9417279525584331`60.*^126*y^112 + 3.58284772779917288978184391704382400115059\
79108843690434114145254887832033580162004363112`60.*^127*y^113 - 
    5.4589185690519559562311113412989598978483086444900295858519938984318873`\
60.*^128*y^114 + 
    8.32093572814559769299732142408799211443751373706160496958662128183883922`\
60.*^129*y^115 - 
    1.26888344372285470301672549109502911772529258952592736735496658852772397\
74`60.*^131*y^116 + 
    1.93576269611464513881629155064443333491791387858593961293096741273249049\
543`60.*^132*y^117 - 
    2.95433824720499197605836833957832165282171617114089191600537228736261903\
8322`60.*^133*y^118 + 
    4.51069024635432212493406137609554547122682459666608297119169854203395730\
3104`60.*^134*y^119 - 6.88965584697153315672736716647196611217267431310494632\
439617664969217257428289`60.*^135*y^120 + 1.052739483148185410024695193724265\
9682691447701390629289630493120306646739664954`60.*^137*y^121 - 
    1.60920120276107839683427776001568997209949185270100732982451913839205978\
126312453`60.*^138*y^122 + 2.460725125077776738762040374652271404449309835214\
555859223374703511141028385018881`60.*^139*y^123 - 
    3.76423308976791891944885641583082177974915206908238877500007977416006708\
37904310479`60.*^140*y^124 + 5.7603378767430350119498015690538727253809409089\
8029097600133955661345765397518233598`60.*^141*y^125 - 
    8.81809782426370470777018713359470327393546100948152646712472794304559510\
38453760003`60.*^142*y^126 + 1.3503765604333912762922510847606978315258443276\
9616045570384769779533315071866076936634`60.*^144*y^127 - 
    2.06864263982833561041769371148567443180865411866635946198345190974800993\
7646498850898722`60.*^145*y^128 + 3.17003671489978468829431076918994699051031\
62142965908609041292681278090678010574223085317`60.*^146*y^129 - 
    4.8594715230268523244203327320788531640760965323480682153736990681406159`\
60.*^147*y^130 + 
    7.45173607408797419243596460959976262388126737585765776176729142239261832`\
60.*^148*y^131 - 
    1.14305560636529626673903233423282982529883644154689954481801133037139391\
6`60.*^150*y^132 + 
    1.75394741438853332141779904328378358827877943849256861518190510140285397\
239`60.*^151*y^133 - 
    2.69217316775889636860566006425376956311477255926586690979287747034550951\
5197`60.*^152*y^134 + 4.13356308127852079425254361973062728457838543766008075\
32573932679259216141325`60.*^153*y^135 - 6.3486194020419238692474688979228721\
6390150002961484023018535823031895335108325`60.*^154*y^136 + 
    9.75360563324804135878095902082188524948781117667441708299250118451733187\
1001514`60.*^155*y^137 - 1.49892652749515428776322767362302084852334075353168\
721355120047004795951154783029`60.*^157*y^138 + 2.304214324648175494680299060\
485338079817051283273152696536510464143253221046822193`60.*^158*y^139 - 
    3.54316135730280309143126890848374763878988258608319916099158466035713403\
7496748227`60.*^159*y^140 + 5.44982705321324174969994661698369202869903208492\
951360109470978027369583221720485508`60.*^160*y^141 - 
    8.38487280063230115409802092848440702089906189900344961158909335686638463\
0343101119428`60.*^161*y^142 + 1.29041820229664004277798468104377056018744498\
540402417527137191510121973037381032706652`60.*^163*y^143 - 
    1.98647469449087140130709061639306193619550440237425396837556246564201822\
4735067725306471`60.*^164*y^144 + 3.05880995443766593966449623468179949539202\
10026588255921682410846437874513479902918663787`60.*^165*y^145 - 
    4.711261765580014273745068373536347546201861033686307384284319424170681`6\
0.*^166*y^146 + 
    7.2583126577986212980812430008673006659189897581755892734002256528842509`\
60.*^167*y^147 - 
    1.11852643402137863528423061276916338482587646218262718581126686708069102\
2`60.*^169*y^148 + 
    1.72411986004711506629410582096814790183907085823954213866437475264034385\
88`60.*^170*y^149 - 
    2.65826203031541281091978299569795698803033941602488963461071622452927123\
824`60.*^171*y^150 + 
    4.09954626441228388930890196925137457146346885222924580697410093360498295\
1896`60.*^172*y^151 - 6.32382778601967109358614576561921119991279688431668091\
31473365870331903304802`60.*^173*y^152 + 9.7572877400491173537439402859078093\
421612810505625184255715939256061705118588`60.*^174*y^153 - 
    1.50584978070379782439151469333240943876033046746413283494667824968463302\
59527742`60.*^176*y^154 + 2.3245361182275285129057708749406281728312976182353\
2831100713307606803296878774954`60.*^177*y^155 - 3.58915104448045616737104776\
7138611790305593884760923712624802498056661266491032003`60.*^178*y^156 + 
    5.54302278156296960492592852166930247755426395480031468109407687582059496\
23182547696`60.*^179*y^157 - 8.5624847452562392259887391974469538801023002183\
9036636754884309459598629485756022231`60.*^180*y^158 + 
    1.32296979620579435148842149091536654781194455980472449398920083137042131\
94495379316264`60.*^182*y^159 - 2.0445408614257286762993079738418717712407558\
6842854960786001302727188600834628580741871`60.*^183*y^160 + 
    3.16035744823728147246443445962260394461847347061365627379419728437239898\
6334370921171185`60.*^184*y^161 - 
    4.886185873402045710580755154149452382787977146640586909588675900384712`6\
0.*^185*y^162 + 
    7.5560699878730364424471981180310180899024603427281567262648946104544531`\
60.*^186*y^163 - 
    1.16872688537121327149004940707942951953284929787382957002210082660512108\
1`60.*^188*y^164 + 
    1.80809005471712472043554559017688633420109780996744058165046990264232398\
39`60.*^189*y^165 - 
    2.79779536140403418974242236863359519588330035101767879477640084911007988\
144`60.*^190*y^166 + 
    4.33011694307327270619077254047988096294238834957953885039815319437114908\
7866`60.*^191*y^167 - 6.70301268548864657718854904162153823162666672829821269\
63124858541587145780805`60.*^192*y^168 + 1.0378298487018974413770696217815788\
56291759833843875852514316323664246491575503`60.*^194*y^169 - 
    1.60718901470276097085662291356481971079530006713145883752500771414220772\
95869374`60.*^195*y^170 + 2.4893813759232084300733429859603972801609323556167\
9815055976877929779664530834877`60.*^196*y^171 - 3.85654690161254414012915227\
2697855574580529747494192940380271198911697444276911218`60.*^197*y^172 + 
    5.97568277438661389159016669515103294430699829138115538186684657243985252\
09853382038`60.*^198*y^173 - 9.2609862412214387838490000890021494716042427225\
6889119875832274417459743548503521514`60.*^199*y^174 + 
    1.43551190786095299847431215165531644537906780031231839283711376789160941\
16521357809624`60.*^201*y^175 - 2.2255394654806554849837550571431375721179365\
963004695893158236426553497137325293874166`60.*^202*y^176 + 
    3.45097522017500660643500202983867186308336533098399936417366736082696494\
6774978380853574`60.*^203*y^177 - 
    5.352116240552590920699374982332473131223683629780014461018007071564836`6\
0.*^204*y^178 + 
    8.3020533366603882275815863075675252694777847112594527264204676970630547`\
60.*^205*y^179 - 
    1.28801503288926225710250572393906908920625793766203170963645235268574813\
4`60.*^207*y^180 + 
    1.99862324587048172250503115132896735629916714277867143082677337826429711\
78`60.*^208*y^181 - 
    3.10180648650498668950624201106421308784992711200608178466563801582755363\
931`60.*^209*y^182 + 
    4.81472420553150558588334241719147441031566459438198596237793542672979492\
7997`60.*^210*y^183 - 7.47481210950257191671612942580815542791414520378260990\
88921991494885440735208`60.*^211*y^184 + 1.1606479513955677729044328330640461\
67902797747861002401276244871837686813827709`60.*^213*y^185 - 
    1.80248362221918523045395154813373767927110265439110129787828933894327504\
16965762`60.*^214*y^186 + 2.7997030697837332826361253235462491916424767650290\
3128698338064070283813407226129`60.*^215*y^187 - 4.34932337150536626584019881\
109272194563023504984430529824849565447051365470957265`60.*^216*y^188 + 
    6.75771334447355561559799265127247553378462164019894185618034127377095421\
08815085558`60.*^217*y^189 - 1.0501357627204811649589200888587995232164085865\
61256811199413760316020745894641060405`60.*^219*y^190 + 
    1.63214235286312839731935495222981494032398378386318285964699401199185102\
81273481561736`60.*^220*y^191 - 2.5370955299535228771784176264519389541693076\
7245434405358833541213531187068583338039389`60.*^221*y^192 + 
    3.94440148749958570888797792066356610252664079956131938535863049431397443\
0529657137778905`60.*^222*y^193 - 6.13324389184508985121521570587717165215344\
2560316457946081825747948799731696768689116663`60.*^223*y^194 + 
    9.5381360556313320950927431749575868546957825445553370321613700322459147`\
60.*^224*y^195 - 
    1.48354351073759422912931012794763602745148969425349964969307659267516264\
7`60.*^226*y^196 + 
    2.30780925463775834321622271558777566013523457117323406213282325061449199\
61`60.*^227*y^197 - 
    3.59055629530732083677180404422207759665956225671774597471504185814723274\
426`60.*^228*y^198 + 
    5.58708330855133047337321989222736142329047260819495060236859641644602098\
8117`60.*^229*y^199 - 8.69499848126070099430232345062287980870193293261958385\
44273908673500121838389`60.*^230*y^200) + 
  ls^3*(-224.0058921404107162275820248062953341947408468172175737765993221087\
7611780139808`60. + 72.267119224303876381994340296901779634762654749785764344\
94214379033163272002463`60./y + 275.42089198291441632366533079652081721231759\
683942332467907628962846786433870501`60.*y + 1586.797231290991684089446986666\
59630162472076411131445296613720782453117167887489`60.*y^2 + 
    6228.41412290965472401401911809690097486504334567179888865706270094577113\
201394564`60.*y^3 + 41570.181722097156297471913340702630358332833749715112557\
57995264605214650239262151`60.*y^4 + 175533.517861044148673517441080389144355\
70037655257412904370199623187593011957269157`60.*y^5 + 
    467184.882324659649214888032009497812091596880351996559037545860162309163\
05939629986`60.*y^6 + 5.02062054638166266304428848248760939746958400041829206\
646081727012506042823479027531`60.*^6*y^7 - 2.6107639944561249782889059756813\
3495094269621013450395410161670546952903572515502268`60.*^6*y^8 + 
    1.65104935737540337843729457494232621357414535639226497655603871479474072\
14659685295304`60.*^8*y^9 - 6.07951201833400401759197302081293123199798589156\
12834836738284882209101601492717913067`60.*^8*y^10 + 
    7.59040667202553676243810710431665532233194293865955147287133694095410575\
226163088254242`60.*^9*y^11 - 5.242584898295402623076879353636406393298155630\
13223157967525014137294795725856827062636`60.*^10*y^12 + 
    5.32399979619808021509225217248087268351467791608806658744893025102942273\
60120354296417193`60.*^11*y^13 - 
    4.9276602967970692631923042028843775788937127799158321240451385387486072`\
60.*^12*y^14 + 
    5.12736496095500523936014278489282529967691798295690797709064930194679157`\
60.*^13*y^15 - 
    5.39701371016034942499402358188586629851827447672496106880043136469944396\
6`60.*^14*y^16 + 
    5.93397797210071664289740989343429306425244560731313134250798453615132924\
67`60.*^15*y^17 - 
    6.67031702838831469590730946071072148760039419099979877373939250148480435\
803`60.*^16*y^18 + 
    7.68105532490994808531150383350716191741490586040369664069362643639464132\
4239`60.*^17*y^19 - 9.0129607159199596229742602475914213918652626062020051036\
648468773501533141275`60.*^18*y^20 + 1.07603602862321011971991515992074509631\
8376754448975345793465898003976291806191`60.*^20*y^21 - 
    1.30422581180475591908765491291013958999328904837126908352125292729280002\
49005065`60.*^21*y^22 + 1.602555426993959012353325319323449477848311865604284\
14739305036376773427049035867`60.*^22*y^23 - 1.993520282139756160216922111851\
54085293597866312957087428474493049724687011716091`60.*^23*y^24 + 
    2.50779261607360511647335269469780377139879017262839807733636445467224661\
23001870491`60.*^24*y^25 - 3.187140972752868936080561911462945279940176983460\
99273657142731850636819434733625766`60.*^25*y^26 + 
    4.08866541092808730243214680162357085233466944661810426214459619398860977\
8028771674522`60.*^26*y^27 - 5.2906471557886879929541560113732970550361486951\
044101547982996855537092806145315752575`60.*^27*y^28 + 
    6.90076627719677880472640747016265701209084400167338053762521282235980473\
42872006992248`60.*^28*y^29 - 9.067622701016420531026478466605623316695512446\
451105918915955227728297677776394473001299`60.*^29*y^30 + 
    1.19969490357039559836518972970360928691578526210251780659606294658969065\
397330915235096782`60.*^31*y^31 - 
    1.5974472852317210369207477926363204200339626499763264761639672168922842`\
60.*^32*y^32 + 
    2.13982364659884634961604372133631505364764302497431400032893467556777968`\
60.*^33*y^33 - 
    2.88243918979642761087300014764397793699698778970190860591548603136191752`\
60.*^34*y^34 + 
    3.90322375528118009243938411412547164258191883987369549632075180217663595\
21`60.*^35*y^35 - 
    5.31167853640963642081336106198723046714789074668020989395523670504435581\
299`60.*^36*y^36 + 
    7.26207950898355296380035991026586282637266538542086777089693713973750671\
9024`60.*^37*y^37 - 9.9723495183184983678840917930539078783098543615554773934\
336285408693717176013`60.*^38*y^38 + 1.37510872565757503567187769491897258499\
5832865755003347420024414110807867851612`60.*^40*y^39 - 
    1.90363545690007293275804016508905339978522903025576062687293882017912805\
34351541`60.*^41*y^40 + 2.645144311439923015757729689299395798714982026382188\
84094486848849124382916870863`60.*^42*y^41 - 3.688520111332495844179181617055\
409732736009855372736918803522497869673253824845539`60.*^43*y^42 + 
    5.16079438045773167038422668900584623341171797442744073265968719236706465\
61849470352`60.*^44*y^43 - 7.243900138870613611228795674826810551671780207933\
02324264287945365663013948754141487`60.*^45*y^44 + 
    1.01989317252934011272465937548173936700093520197685357370362272636010692\
45011244897533`60.*^47*y^45 - 1.440132893599955718712656496141637572751093785\
50610750024802859023547583077940838636735`60.*^48*y^46 + 
    2.03919859257515747128242892736332014662782583654600598400326212652622150\
080970414464909`60.*^49*y^47 - 2.89516073275928228829833267212577602441737780\
3419322888983342796268673018621198078648149`60.*^50*y^48 + 
    4.1209048150271473566499230457394085132656654639837680289148334255425616`\
60.*^51*y^49 - 
    5.87993997369318823162938401621474950498468877639380216525336279604857993`\
60.*^52*y^50 + 
    8.40949906602228238416729663013792385916475404419354439415444796326378339\
2`60.*^53*y^51 - 
    1.20543398993356296193737135607701180701341899019009061885652026274452643\
798`60.*^55*y^52 + 
    1.73162712334727660772367402734684193077927034228872670439056677713348079\
4981`60.*^56*y^53 - 2.4926813592010409674628882334461077430641110615168223271\
527264944858145805678`60.*^57*y^54 + 3.59539370243575499127747712023107583557\
380507263334404179235061169468460463691`60.*^58*y^55 - 
    5.19590511447693746856636607233762660464701541853115858788938748670169348\
1115924`60.*^59*y^56 + 7.5228183956451154606490975708060368553319601584438359\
17649852332865026628785913`60.*^60*y^57 - 1.091128074851477421437010365614591\
169685087215682711354327435945338171417316159065`60.*^62*y^58 + 
    1.58532888158945292581780593082645732775441732915127000403173675187143175\
77507285123`60.*^63*y^59 - 2.307202019659759825298756917926880248029906828786\
75377532828062241095001456942887151`60.*^64*y^60 + 
    3.36317857830972418339118214733821193020006678349165296867226798374374618\
5612359120581`60.*^65*y^61 - 4.9100844620149293676474868168330970554604688473\
417690349348556609927188378890833228235`60.*^66*y^62 + 
    7.17927444159664276328725552519234567093662735120922072854171368938696611\
642762255838656`60.*^67*y^63 - 1.05124419601992216293857301549868399871601778\
00671729813298725739601429254930329986297642`60.*^69*y^64 + 
    1.541480528387800674943299064089439829004095561690633763925330843943204`6\
0.*^70*y^65 - 
    2.26341771244184701664300516665229106559936263234434566210539711938383558`\
60.*^71*y^66 + 
    3.32786236810414169167985969077719407798615517112859076424926359510013357\
5`60.*^72*y^67 - 
    4.89917056822173205517788150563657370557030759571184463984143480132743149\
96`60.*^73*y^68 + 
    7.22137137055259176486552891282144175705921848264262577766728247547602158\
359`60.*^74*y^69 - 1.06571434658636712777582553935082621974285205521293805583\
49773462170193603612`60.*^76*y^70 + 
    1.57460181120668899932021190158539976542792970267832304289264783449659137\
1316`60.*^77*y^71 - 2.3291364185326343964697632132390475532853809633973343979\
42496326369219658593781`60.*^78*y^72 + 3.449049364780713936294119499582562567\
5889996567046164313465979996597419163414108`60.*^79*y^73 - 
    5.11294170538745921459380833419606934531671354255818209755366983946778237\
437905424`60.*^80*y^74 + 7.58745993875309640090165405784840337060740912548402\
054438825914835706407178332956`60.*^81*y^75 - 1.12710358833374086743932431150\
184623735835190898674799198555694717187977814727701427`60.*^83*y^76 + 
    1.67595097519991308891834404454073414588764196659523404800042163798178242\
3054549514831`60.*^84*y^77 - 2.4944655875910225058090110451878597170395894051\
499541982269007683960067974613529149434`60.*^85*y^78 + 
    3.71622127923156548262677542441193939554249204267690827014288898563809589\
388087217620747`60.*^86*y^79 - 5.54144452968446712868071632304368007859065994\
0684499439481805502132100182076180017005494`60.*^87*y^80 + 
    8.27049916297860256542167342862416367087675816859285833028314174575882263\
87635980388532224`60.*^88*y^81 - 
    1.23542979443855442812486319258198334768512445052939740267099266536846893`\
60.*^90*y^82 + 
    1.84702471191539879950392321670223151144760364177045150222814408993239275\
7`60.*^91*y^83 - 
    2.76367289235437990342796355319289068082848031865677492830647344193858600\
51`60.*^92*y^84 + 
    4.13857857939549647201299389747039506805033419042032842469459317011729778\
822`60.*^93*y^85 - 
    6.20237546427756015708878838440769637846047257001588882287259710133407376\
4704`60.*^94*y^86 + 9.3024880875326858492384229676324113295070755485724469079\
918081197591268726999`60.*^95*y^87 - 1.39626109622381169839336495187129065251\
1512267925900954344396122258183098534807`60.*^97*y^88 + 
    2.09726393902635008575725531156790208193305332753455241811128620873707919\
85447472`60.*^98*y^89 - 3.152471917424785529288265703969027994703467787124941\
07848610660590617198249354951`60.*^99*y^90 + 4.741918016874888026027736253278\
656324106041674106789856050576007759785895960339477`60.*^100*y^91 - 
    7.13764197723988882692181245006264856617470612604072643606301676816476127\
11727104088`60.*^101*y^92 + 1.07509497794643211535110817980996314110124252963\
951016068238448571303502167440591964`60.*^103*y^93 - 
    1.62040630525199768182289537270272935999746302703054475505880719770485368\
22993162410226`60.*^104*y^94 + 2.44388014088947100339822612504116079094334745\
524415145917090758170524117934666744979099`60.*^105*y^95 - 
    3.68815216794210404378000224931484513715933622914074252843841683040558325\
3761191729479209`60.*^106*y^96 + 5.569355787986321454862994663227467086204301\
1896275198177681742732458638075142423592878031`60.*^107*y^97 - 
    8.415166811269360089526225613842929321352222134516614483727941768787496`6\
0.*^108*y^98 + 
    1.27226252325719569001141006587391658487897180909884619695275655894390727`\
60.*^110*y^99 - 
    1.92460561191656389317904148412179237540885543761685417273376644932861196\
6`60.*^111*y^100 + 
    2.91308191740419737861167305376332545905899295536552576082818241687298670\
76`60.*^112*y^101 - 
    4.41168670478681936124605977798125493470948637615704235344519819760587079\
183`60.*^113*y^102 + 
    6.68486856426448633852305152785477647281361919178250121703391734602760997\
5444`60.*^114*y^103 - 1.01347418769589897559693683882886425808799353716255947\
039222350970550905385327`60.*^116*y^104 + 1.537303527143649654984199526349921\
496753477700615757730132311814812975263896246`60.*^117*y^105 - 
    2.33307821915853781816288960879638952893679663292321290775446972649833686\
22685522`60.*^118*y^106 + 3.5425621307021482234318106145071513380869368546628\
6075920580501644057010782734636`60.*^119*y^107 - 5.38170676046745757802471103\
1693313124519725461429889416857987294574403619026861189`60.*^120*y^108 + 
    8.17961673725769159625118982252438149329514889054218716264656216173977119\
68200243498`60.*^121*y^109 - 1.2438051597540853690034347538360632821740003399\
29620064729417081034540031700953526528`60.*^123*y^110 + 
    1.89223224511591996781272794249674538383665623095811286408676588545293445\
62092701255805`60.*^124*y^111 - 2.8800201351790196345595407296527167890741161\
6663185815865857800200223677411800579878713`60.*^125*y^112 + 
    4.38542839029062180370871891191211274032368820829749610599849133957278561\
6900695442735422`60.*^126*y^113 - 
    6.680676595344289810453955153724584308701618099318770064029369642182767`6\
0.*^127*y^114 + 
    1.0181632122227977547499767122529784755260381896205187965520456717982434`\
60.*^129*y^115 - 
    1.55238548920542699866999109145219464007695895783222294460722816489624285\
5`60.*^130*y^116 + 
    2.36790212454664378150477454428439428443973910090350517986145786900211823\
57`60.*^131*y^117 - 
    3.61332296515918031056466846504138658035421280504286862745669564231037819\
506`60.*^132*y^118 + 
    5.51601729947518074652140999735156299274616235386795204399284933059329236\
6321`60.*^133*y^119 - 8.42397913139252327106242640744549676919790354475414228\
49583766874216153321515`60.*^134*y^120 + 1.2870009429568588016964194140029445\
41282824374433307695017644676772819668462259`60.*^136*y^121 - 
    1.96701438556045718190094835382923965379125784895146542700881020905625583\
17012951`60.*^137*y^122 + 3.0074646665164795457475805939013128294683207067328\
4427229811408580256683632126381`60.*^138*y^123 - 4.59997174640517830336876631\
1316388875320097247499740546573769147092997534680974697`60.*^139*y^124 + 
    7.03831661838859225460105423995162528136671322332654228006473621110678412\
84396679135`60.*^140*y^125 - 1.0773054966079385712066396684112119668036844609\
65248980623193557097861244914241031943`60.*^142*y^126 + 
    1.64954014517057552322219421310045234628036484303932192410314444347741886\
02684165385121`60.*^143*y^127 - 2.5266110891533163920431541487241674951004646\
731098251778284547222169427225578480744368`60.*^144*y^128 + 
    3.87135515859813693221556828470644923850970843929874386263759191380476101\
0396721182870189`60.*^145*y^129 - 5.93382060586873531044968468772735260438954\
72792907343983032060050407793238121072722133877`60.*^146*y^130 + 
    9.0980917785789974733341512290682950893843058376583148038200106872775927`\
60.*^147*y^131 - 
    1.39543141524936991678857253859998244985332247570581503911828384156962003\
6`60.*^149*y^132 + 
    2.14095129631841506322867042529619385269645930755830923062638988565545121\
5`60.*^150*y^133 - 
    3.28581468628146704789752947063825137257581624206886139766938010638749721\
922`60.*^151*y^134 + 
    5.04446667235380614136778504199232854492878402595823009839712760057818651\
2856`60.*^152*y^135 - 7.74678194405774568550633213999385362153678465532441749\
97581373629213401431544`60.*^153*y^136 + 1.1900338281011927522362230246316378\
19998904213663484593744070317234154191707318`60.*^155*y^137 - 
    1.82863590760170508039120397605601146940692602640590115173730755641050966\
74559188`60.*^156*y^138 + 2.8107566338951523786779233224082645049899238569745\
7898821893771408053379041451976`60.*^157*y^139 - 4.32160882726990726420438165\
2013056974210937135344962766116779458887243913324901358`60.*^158*y^140 + 
    6.64648542210427052814935487193057091602376325494791711597107696542048745\
95689106839`60.*^159*y^141 - 1.0224951941645962148618511643462217182257855717\
77280483822233007695653912792491201992`60.*^161*y^142 + 
    1.57344429374190907211367184189290406357571207730578495778710425733188815\
69719746213781`60.*^162*y^143 - 2.4219247382821909074809103237910456739824490\
0448694673467378187926360292649551537093029`60.*^163*y^144 + 
    3.72895741287048771883363954803456038178178450911976493283698376528633634\
8547761846106256`60.*^164*y^145 - 5.74288448350788177825260725497122985992050\
12389784116043815760439731531717307674546974041`60.*^165*y^146 + 
    8.846816450681242466590510379902274524902361929329691609353111205090103`6\
0.*^166*y^147 - 
    1.36319086409586458989996614037214088443078125270908267036692903827740035`\
60.*^168*y^148 + 
    2.10105536897650719062857624703008090563769089699341793995961043894322774\
1`60.*^169*y^149 - 
    3.23912722684404121775896592317004932613811772480433921233055929738951485\
77`60.*^170*y^150 + 
    4.99489913117685722176162413930006498072016515246948919449884521276618234\
949`60.*^171*y^151 - 
    7.70428255589434360618723492819370948485155214564622324806392235784377149\
0205`60.*^172*y^152 + 1.18861999714630574013912271466252263427125312408030567\
656288158229117039059246`60.*^174*y^153 - 1.834247041258401710116519172804805\
99340423487571681013901881225278667601495701`60.*^175*y^154 + 
    2.83123049682782356230695005772194822948285971039866854699725907480762475\
84696477`60.*^176*y^155 - 4.3711317999866496710733596380857562974077191940562\
0526307192824346978704852222209`60.*^177*y^156 + 6.75013630744840408988036195\
8597513006195656449480267907069744399698673131995544263`60.*^178*y^157 - 
    1.04262916606244313318107143496466265963986638874857914708964368368770984\
725591024469`60.*^180*y^158 + 1.610811142751643518642643763335790143800774153\
76946940845156204556520450920516658329`60.*^181*y^159 - 
    2.48917583782635558581600139622018295977135709009416553192335408053305086\
80280711293457`60.*^182*y^160 + 3.8473483852440868543542763600331218350071916\
8960689605715180068744540243084283304001084`60.*^183*y^161 - 
    5.94786703255052003124724901482481377692000336110511585850518291639720629\
1685435239413581`60.*^184*y^162 + 
    9.19715746276431556321356643087041436288631228927731653880029188446777`60.\
*^185*y^163 - 
    1.42245155297122637113479260961085952913335540596187417771417253550112611`\
60.*^187*y^164 + 
    2.20045106043606530390655530561916596720354620378069200277105894222602028\
1`60.*^188*y^165 - 
    3.40467146557062503188093276851682598249209674526519126368438500426854043\
38`60.*^189*y^166 + 
    5.26898415848299173804217392096733960618254343795883268423169627688466502\
898`60.*^190*y^167 - 
    8.15578366585323065042730863379339621663286992569271595862887583300751079\
6437`60.*^191*y^168 + 1.26267209232222237829654412509414742639998689984232635\
087893312239477451074491`60.*^193*y^169 - 1.955242015912491533075181457101580\
26508500068225582276591973985945833608623394`60.*^194*y^170 + 
    3.02826940854545132764438003908442286416499126696620631250345256743484018\
48787965`60.*^195*y^171 - 4.6910661574769185019211539287666151868140332875725\
4393113340622562217426128187745`60.*^196*y^172 + 7.26826402943907094419696506\
7257723137496030790814533272298596025665229295379139232`60.*^197*y^173 - 
    1.12634378615837545808352113160935830831038515002027259483844117618982397\
619942183229`60.*^199*y^174 + 1.745787729568271262598438849916870747507621118\
171606294764695818065871784621685347141`60.*^200*y^175 - 
    2.70639499331603686506078839073358033652110566235248456414482340693286579\
78196141134995`60.*^201*y^176 + 4.1963267327649784172107344864593710010406910\
7699410877552157357307105355496898299523506`60.*^202*y^177 - 
    6.50766052058975882971109740569033810081245530882257679051907176926022288\
2548390874776741`60.*^203*y^178 + 
    1.0093855591751964596127107587519792325870938698130348913970947455652201`\
60.*^205*y^179 - 
    1.56590362173837551057714471595853058774982370583961888140907375054770985`\
60.*^206*y^180 + 
    2.42967322342418770321019484116133113663369762410837047776331969287540604\
5`60.*^207*y^181 - 
    3.77055058854153599543792475615009288212142199080485899779341695141588265\
82`60.*^208*y^182 + 
    5.85241242716699241382667361560762204252288373888559973385662721405598094\
163`60.*^209*y^183 - 
    9.08526330486606891752900276259376406442548058549802851995579103654794465\
2093`60.*^210*y^184 + 1.41062560931889812990636369405036063942288709230502042\
828765532998696189093541`60.*^212*y^185 - 2.190568721588608115951246474479929\
37533828737323914095556913203639900240615697`60.*^213*y^186 + 
    3.40229609740465750700088188821068760339789648069875331514310993233642574\
08457244`60.*^214*y^187 - 5.2851422967598097168913722638668521128915558741541\
9033277008126469545638211461857`60.*^215*y^188 + 8.21126132404308891583066184\
5726051011972715488005023255094867943142858813311415588`60.*^216*y^189 - 
    1.27594203319659281479508750307515792195987997462507632552441251855893717\
771330352115`60.*^218*y^190 + 1.982983857749224947130215096507905077115247057\
909744158814335718752305702331431541868`60.*^219*y^191 - 
    3.08229264500126599776210716222260448795974947194433151989447975804970581\
96567770373417`60.*^220*y^192 + 4.7917518820621626247799553997746968506688349\
2012470798249519173334332748963793858064203`60.*^221*y^193 - 
    7.45040446938044992110842612536072588374531926530818709599285408917791144\
380001469542615`60.*^222*y^194 + 
    1.15859001386109120373700084272850353558791047524510789438056393015373`60.\
*^224*y^195 - 
    1.80195296040679985466133371626641541571989492671675837171861497412453515`\
60.*^225*y^196 + 
    2.80298131754143713978692900753118593418585320065570369265399314103600411`\
60.*^226*y^197 - 
    4.36073200986699628542594430657301950184355174436472677858212311079259319\
62`60.*^227*y^198 + 
    6.78516479292679626188096670882845435150295639771914943952839070278270917\
108`60.*^228*y^199 - 1.055899502848152913307970485749244240954900368511022631\
1740015795396065295341`60.*^230*y^200) + 
  ls^6*(-0.133333333333333333333333333333333333333333333333333333333333333333\
33333333333`60.*y + 2.5777777777777777777777777777777777777777777777777777777\
7777777777777777777778`60.*y^2 + 17.02222222222222222222222222222222222222222\
222222222222222222222222222222222222`60.*y^3 + 43.555555555555555555555555555\
55555555555555555555555555555555555555555555555556`60.*y^4 + 
    557.822222222222222222222222222222222222222222222222222222222222222222222\
22222222`60.*y^5 + 754.755555555555555555555555555555555555555555555555555555\
55555555555555555555555`60.*y^6 + 13390.9333333333333333333333333333333333333\
3333333333333333333333333333333333333333`60.*y^7 + 
    12827.6444444444444444444444444444444444444444444444444444444444444444444\
4444444444`60.*y^8 + 285449.3777777777777777777777777777777777777777777777777\
7777777777777777777777777778`60.*y^9 + 216764.7111111111111111111111111111111\
1111111111111111111111111111111111111111111111`60.*y^10 + 
    5.6996616`60.*^6*y^11 + 3.67404177777777777777777777777777777777777777777\
777777777777777777777777777777777777`60.*^6*y^12 + 
    1.09156725244444444444444444444444444444444444444444444444444444444444444\
44444444444445`60.*^8*y^13 + 6.2674520355555555555555555555555555555555555555\
55555555555555555555555555555555555556`60.*^7*y^14 + 
    2.03092672311111111111111111111111111111111111111111111111111111111111111\
111111111111111`60.*^9*y^15 + 1.076487126844444444444444444444444444444444444\
44444444444444444444444444444444444444445`60.*^9*y^16 + 
    3.69949899478666666666666666666666666666666666666666666666666666666666666\
6666666666666667`60.*^10*y^17 + 1.8597694219644444444444444444444444444444444\
44444444444444444444444444444444444444444444`60.*^10*y^18 + 
    6.63108143201155555555555555555555555555555555555555555555555555555555555\
55555555555555555`60.*^11*y^19 + 3.226817063735111111111111111111111111111111\
1111111111111111111111111111111111111111111111`60.*^11*y^20 + 
    1.17359901907872888888888888888888888888888888888888888888888888888888888`\
60.*^13*y^21 + 
    5.6139136279095111111111111111111111111111111111111111111111111111111112`\
60.*^12*y^22 + 
    2.05599391789238044444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^23 + 
    9.77960813861198222222222222222222222222222222222222222222222222222222223`\
60.*^13*y^24 + 
    3.57176282697317360000000000000000000000000000000000000000000000000000000\
01`60.*^15*y^25 + 
    1.70389355602802435555555555555555555555555555555555555555555555555555555\
55`60.*^15*y^26 + 
    6.16172887169275237333333333333333333333333333333333333333333333333333333\
334`60.*^16*y^27 + 
    2.96650412971265023999999999999999999999999999999999999999999999999999999\
999`60.*^16*y^28 + 1.05668926532612133315555555555555555555555555555555555555\
55555555555555555555`60.*^18*y^29 + 
    5.15760095805461759644444444444444444444444444444444444444444444444444444\
4445`60.*^17*y^30 + 1.8029538180760013548533333333333333333333333333333333333\
3333333333333333333334`60.*^19*y^31 + 8.9506442846518816914666666666666666666\
666666666666666666666666666666666666666`60.*^18*y^32 + 
    3.06273876190799968278177777777777777777777777777777777777777777777777777\
7777777`60.*^20*y^33 + 1.5500112391531059694960000000000000000000000000000000\
00000000000000000000000001`60.*^20*y^34 + 5.182795206890112213461777777777777\
7777777777777777777777777777777777777777777778`60.*^21*y^35 + 
    2.67799918810891419269955555555555555555555555555555555555555555555555555\
55555556`60.*^21*y^36 + 8.740684430812376136280542222222222222222222222222222\
22222222222222222222222222222`60.*^22*y^37 + 4.615724821815442894848764444444\
44444444444444444444444444444444444444444444444445`60.*^22*y^38 + 
    1.46966975129393731176701191111111111111111111111111111111111111111111111\
11111111111`60.*^24*y^39 + 7.936143930482330882722392888888888888888888888888\
888888888888888888888888888888888`60.*^23*y^40 + 2.46448691669803417362358002\
666666666666666666666666666666666666666666666666666666666`60.*^25*y^41 + 
    1.36120997532290798057708435555555555555555555555555555555555555555555555\
555555555556`60.*^25*y^42 + 4.12272447979523603066846264`60.*^26*y^43 + 
    2.32919588263328514733766895644444444444444444444444444444444444444444444\
4444444444445`60.*^26*y^44 + 6.8816842785685601487227241509333333333333333333\
333333333333333333333333333333333333333`60.*^27*y^45 + 
    3.97631373504422115769035588160000000000000000000000000000000000000000000\
00000000000001`60.*^27*y^46 + 1.146424608694125206926646230736000000000000000\
000000000000000000000000000000000000000001`60.*^29*y^47 + 
    6.77303432639410234196620033525333333333333333333333333333333333333333333\
333333333333334`60.*^28*y^48 + 1.90639443001367338127073959575706666666666666\
66666666666666666666666666666666666666666667`60.*^30*y^49 + 
    1.15120226498241434341495121308248888888888888888888888888888888888888888\
88888888888888888`60.*^30*y^50 + 
    3.164922738182501076947498837686417777777777777777777777777777777777778`6\
0.*^31*y^51 + 1.9526535430758267859441959330520177777777777777777777777777777\
7777777792144930954494625097`60.*^31*y^52 + 
    5.2463236939745640510272993695201084444444444444444444444444444444444444`\
60.*^32*y^53 + 3.305551816864097205501124668999072`60.*^32*y^54 + 
    8.68441118283579745819686772354239644444444444444444444444444444444444445`\
60.*^33*y^55 + 
    5.58531510175970920788070278497509226666666666666666666666666666666666667`\
60.*^33*y^56 + 
    1.43570395763114027999119087760533904888888888888888888888888888888888888\
89`60.*^35*y^57 + 
    9.42052624410591869220797596998238517333333333333333333333333333333333333\
3`60.*^34*y^58 + 
    2.37066160314034414926061754570560389582222222222222222222222222222222222\
222`60.*^36*y^59 + 
    1.58622213206755867536147259756769871715555555555555555555555555555555555\
556`60.*^36*y^60 + 
    3.91012840807123209272286804502142386798222222222222222222222222222222222\
2222`60.*^37*y^61 + 
    2.66655342147767407866784260249887915982222222222222222222222222222222222\
2222`60.*^37*y^62 + 6.4426150944822708689645491231487235749413333333333333333\
333333333333333333333`60.*^38*y^63 + 4.47577725571631021209866999294106955401\
68888888888888888888888888888888888889`60.*^38*y^64 + 
    1.06050509438990674646927618892850258907841333333333333333333333333333333\
3333333`60.*^40*y^65 + 7.5015547831161113645316631266351349051252444444444444\
4444444444444444444444445`60.*^39*y^66 + 
    1.744092890045089422458454385770062543679848`60.*^41*y^67 + 
    1.25553778601513811086900440433525186475051911111111111111111111111111111\
11111111`60.*^41*y^68 + 2.865874290500336343052604842260734461715431911111111\
11111111111111111111111111111`60.*^42*y^69 + 2.098617641756986865333434095128\
38134863356924444444444444444444444444444444444445`60.*^42*y^70 + 
    4.70541076476337848727430169300183645597362741333333333333333333333333333\
3333333333`60.*^43*y^71 + 3.5033988522882347795867174531772929140509347911111\
11111111111111111111111111111111`60.*^43*y^72 + 7.719889828890171365442032496\
6573584138270508702222222222222222222222222222222222222`60.*^44*y^73 + 
    5.84150427855038779250145887201581207292794689244444444444444444444444444\
44444444445`60.*^44*y^74 + 1.265658027175248735827528070176531489075440682222\
222222222222222222222222222222222222`60.*^46*y^75 + 
    9.72888958874260188915666489691814828675202956017777777777777777777777777\
777777777778`60.*^45*y^76 + 2.07362584849841431474258714871818434173426295202\
31111111111111111111111111111111111111`60.*^47*y^77 + 
    1.61855880656902953095536057665385312444880765073422222222222222222222222\
22222222222222`60.*^47*y^78 + 3.395227080377590081922318743670029648193146002\
50293333333333333333333333333333333333333`60.*^48*y^79 + 
    2.68993720102005200675107446072738629506300281009066666666666666666666666\
666666666666667`60.*^48*y^80 + 5.55579358390164625406236652197849305317363843\
5669342222222222222222222222222222222222222`60.*^49*y^81 + 
    4.46606241313105032653358966703660866345489116825918222222222222222222222\
2222222222222222`60.*^49*y^82 + 
    9.086059222212727342158278624573999477588391757590412444444444444444444`6\
0.*^50*y^83 + 
    7.407911114807724137551051563601693145530605852820316444444444444444444`6\
0.*^50*y^84 + 
    1.48514738872866368891356053309122504310359765774846504888888888888888889`\
60.*^52*y^85 + 
    1.22764635433161254800777499043148166968440178248816593777777777777777778`\
60.*^52*y^86 + 
    2.42627224095507280486972644305894099940371566521805270044444444444444444\
5`60.*^53*y^87 + 
    2.03270564920704948446664789077451973889610797435330716088888888888888888\
9`60.*^53*y^88 + 
    3.9618325944189230394269751698280419724135785227119651088`60.*^54*y^89 + 
    3.36291261465843868288620787453438572200587144405386189831111111111111111\
11`60.*^54*y^90 + 
    6.46620142513251476277205188221516950855612627379980899253333333333333333\
333`60.*^55*y^91 + 
    5.55919352988916247729100945771459001545148824766678030229333333333333333\
333`60.*^55*y^92 + 1.05489220366760868191827574719007162419744008386743223632\
24888888888888888889`60.*^57*y^93 + 
    9.18285052473216491171472628304502918486480743626495427938844444444444444\
4445`60.*^56*y^94 + 1.7202093260069326132581916344702577538774057549917175335\
8213333333333333333333`60.*^58*y^95 + 1.5157456502910844303005375174963939768\
7859240047237567886488888888888888888889`60.*^58*y^96 + 
    2.80399304092892469759901473962708863182152026744388290879615555555555555\
5555556`60.*^59*y^97 + 2.5001788089902521245154283758963866242271169309098442\
87415077333333333333333333`60.*^59*y^98 + 4.568804008433528182268092744823659\
2786700302519726740174667016888888888888888889`60.*^60*y^99 + 
    4.12120159667570185817469940698146104184655435148879437496092017777777777\
77777778`60.*^60*y^100 + 7.44158013813060189328206127062817263025192503498844\
273597520584888888888888888889`60.*^61*y^101 + 6.7888493018284107049704796764\
3245336335066454969831676868534844444444444444444444`60.*^61*y^102 + 
    1.21163407680675427700937181966381672368430282181565906837879425422222222\
22222222222`60.*^63*y^103 + 1.11763205921281269670829057152570242841047438321\
27428000592094787555555555555555556`60.*^63*y^104 + 
    1.97209450354534737026176117339635244134960079446762577599184189825777777\
777777777778`60.*^64*y^105 + 
    1.83883256595422375631643332006076044001440539099915549880537219232`60.*^\
64*y^106 + 3.2087787495117488457030310752756980700081037676780377208258599349\
86666666666666666667`60.*^65*y^107 + 
    3.023680618160876658439563304202249055564421682538563009023444608576`60.*^\
65*y^108 + 5.2193109408686511638227598938144149492223076324533606177277693747\
189333333333333333333`60.*^66*y^109 + 4.9692320408163938732044811471490309461\
817513947339830600452926312952888888888888888889`60.*^66*y^110 + 
    8.48697933190832067123773779587601853530162570044294875085328554554321777\
777777777777778`60.*^67*y^111 + 8.1622714510918048922832892767325388655639691\
4046180685679465529699317333333333333333333`60.*^67*y^112 + 
    1.37963636255145704595902793454912884582549329365526304928860788795626648\
88888888888888889`60.*^69*y^113 + 1.34001453827468929338985332819168483069203\
22724535293882573659709685016888888888888888889`60.*^69*y^114 + 
    2.2420861889580427126674692914473764078537481620938322369739439869638329`\
60.*^70*y^115 + 
    2.1988348596389357320581457789157229308079132087929251842011989806866093`\
60.*^70*y^116 + 
    3.64267627583910985107838896175680743659454846091456889496371525147758137`\
60.*^71*y^117 + 
    3.60634991055763976972803243243048964740279187419890111308584574711268411`\
60.*^71*y^118 + 
    5.91661950425892551299650942226343952204497877463353676642501318696438578\
3`60.*^72*y^119 + 
    5.91210869072343898742654586271195601119959024138289227048437240228940551\
7`60.*^72*y^120 + 
    9.60761219974527086903207092840263601182993764211040355803928062523584855\
51`60.*^73*y^121 + 
    9.68775316512153443664947670100298084818630771816081473325578972597991056\
02`60.*^73*y^122 + 
    1.55973141158251230463353913684682382489931523094685117084095815202327847\
3012`60.*^75*y^123 + 
    1.58677852491325359919706440034334888951458028515696789147612665719279109\
7697`60.*^75*y^124 + 
    2.53151370125008980943684402673703669187218011615996119406887479004073053\
8346`60.*^76*y^125 + 2.597935355185982973245934849182266592551783681072051039\
3569741097404774612308`60.*^76*y^126 + 4.107809175933597929640749313901909968\
98258192348973933835773883891776147543443`60.*^77*y^127 + 
    4.25172375388930596299571544295277154512088794057805543816187237274654251\
611463`60.*^77*y^128 + 6.6641228389028744337401853825023446792535877619630816\
53667423024859245357118651`60.*^78*y^129 + 6.95555899948990158005972719895630\
2650700718981483157588039276114686711595317166`60.*^78*y^130 + 
    1.08089016975262901629196223077688237838360302832205257205504376092118596\
950225455`60.*^80*y^131 + 1.1374562757739580797171311302028519208137312519609\
0427134962036271227496714864525`60.*^80*y^132 + 1.752786105198114892724430036\
810988191205136255549636693937820389691115505701992425`60.*^81*y^133 + 
    1.85942296324805125571949098068754540315261057948081668260489953302515905\
8934116478`60.*^81*y^134 + 2.841763049826855050771043474324819078281279205360\
8064527759216392174509057551437413`60.*^82*y^135 + 
    3.03855696403756352319507740038777928565905661584045715499153807398922176\
83938521285`60.*^82*y^136 + 4.60639385856099849504524020731292219302017575687\
291935991818743993908447867039111766`60.*^83*y^137 + 
    4.96371665077514637963325124531281218694775212613171046510792837052271828\
67419435298`60.*^83*y^138 + 7.46536585533599123592105954816450469031076011459\
8513123500069769873875397000681947443`60.*^84*y^139 + 
    8.10590446700362232151131493025495314440874142438397447334405270260259047\
4100317684853`60.*^84*y^140 + 1.209651840477562703225737306879553252195545053\
8557162841281100877260581450402668124815`60.*^86*y^141 + 
    1.32329045464805205445810330555834108490639693274740396048857583223560319\
126149281626841`60.*^86*y^142 + 1.9597076615685658435256376580019980399864601\
78892553047426492916747858700840889590202909`60.*^87*y^143 + 
    2.15959443126629139304463536098053947798538921498248457333267701935781641\
3258047729831777`60.*^87*y^144 + 3.174285857850854683420600789654662211214815\
1600694012195682823987007422714397134099251708`60.*^88*y^145 + 
    3.52335568582145442824603393395544761231906950568517244564180194694007077\
50650323724188251`60.*^88*y^146 + 
    5.1407533276075745558737223883313813455611035862761562275279614617322021`\
60.*^89*y^147 + 
    5.7466114497324989659335461024261519511894337183844263396993158601900925`\
60.*^89*y^148 + 
    8.32406644080786701173222628027635571714507906840329185227424825792976562`\
60.*^90*y^149 + 
    9.37004919163727772042741399459783885233530606556132866524431022482502142`\
60.*^90*y^150 + 
    1.34764133129540825465815279063312235999162210267950673485576125139739552\
33`60.*^92*y^151 + 
    1.52739050774274541057611456711853567176726764326108361549467456937494285\
9`60.*^92*y^152 + 
    2.18144871478878102874477627810982094628947417726854954971471235117378811\
91`60.*^93*y^153 + 
    2.48908560431076155584434079789599659185897046801015567370736306457435000\
75`60.*^93*y^154 + 
    3.53060724411268042691170527197369881302377919360617386436248534938475717\
4009`60.*^94*y^155 + 
    4.05521913198088006864962805360711712951933399343765384609654701267918621\
676`60.*^94*y^156 + 5.7133294346622169445177348087747200858995877442480204460\
884562495881082919376`60.*^95*y^157 + 
    6.60505842933456208736555927972545498248932304112139606415008695558254509\
0641`60.*^95*y^158 + 9.244134537876509428391146342652239149869665296714387486\
20785988403822776973928`60.*^96*y^159 + 1.07554805373392850757695743821279067\
384728464513975875163158861365772666200122`60.*^97*y^160 + 
    1.49548475800754818086484774020635499015125131979755691498079653530459796\
13020135`60.*^98*y^161 + 1.75096173398586768769440353452979731436183677690891\
06528516617162252656841799882`60.*^98*y^162 + 2.41901196239072924852465918461\
602100000370368941241578998275791800724279280940847`60.*^99*y^163 + 
    2.84983639442529436092173062464359869521273256936588198347615214675898273\
656422389`60.*^99*y^164 + 3.9123330926948422069562626833794390250999863321137\
11617360380294836170190905091055`60.*^100*y^165 + 4.6372690364640762554327799\
86870029642912007090670811504733730813904400113840639323`60.*^100*y^166 + 
    6.32669426591624453455716712413099289487433311591199162639631874798873728\
37990177127`60.*^101*y^167 + 7.5440803335232925515836745865402805572077184091\
989001219856345903135163768523943286`60.*^101*y^168 + 
    1.02296900037120582528717123304264638049798587998357991143969737055423938\
2169117793691`60.*^103*y^169 + 1.22702786991591230665830584691286850268511208\
1504633679228310020361289104865741179307`60.*^103*y^170 + 
    1.65384205761669376095572525266965582553043580326927949250127202139657695\
95121528008417`60.*^104*y^171 + 1.9953038309792980726118745616430745468275066\
761386267797233254963075332619975908083359`60.*^104*y^172 + 
    2.67345457466347724271967695385884302327272222900415333589500953725830042\
436141651260777`60.*^105*y^173 + 3.243937089779420541834942342396230293641991\
21591465516839405102928741707743284137640894`60.*^105*y^174 + 
    4.32115699305262960921242428397003693392171036937179839969448109061411911\
260980769989828`60.*^106*y^175 + 5.272866773013767728816396449751542646962065\
598008454809394590510195271224185976031754206`60.*^106*y^176 + 
    6.98356107707017039682224876067915387993649395085514631624334292913630901\
59035939798082829`60.*^107*y^177 + 8.5690819346688554048370044549233605626834\
115585278966464176854847082424630114128209489519`60.*^107*y^178 + 
    1.1285079856480718258306035592424455224296745994224793923082500386925521`\
60.*^109*y^179 + 
    1.3923133099520139071376456303168185967561292575852229003648312095427018`\
60.*^109*y^180 + 
    1.8234097109604817483657667850902009642143554328948512218999098841495711`\
60.*^110*y^181 + 
    2.26181368172190234679173913697944842745564080697256917985016301012189714`\
60.*^110*y^182 + 
    2.94589249660290373542448398144106484489070265685076339322839778432944824`\
60.*^111*y^183 + 
    3.67363305717304587287607604827971554135183386875707857879317221135474241\
4`60.*^111*y^184 + 
    4.75886704307363533130958804434206053073109774216404167093356121856162663\
95`60.*^112*y^185 + 
    5.96562124331904292549395900741005889176126717961385750822975331276134886\
55`60.*^112*y^186 + 
    7.68679506009005864162636502188443340558682143682477201970811445409643715\
281`60.*^113*y^187 + 
    9.68586319915873176064258812896410161903230442802900713345550260514874129\
143`60.*^113*y^188 + 1.241489532780553260381643306672619917633583184599346348\
8540345974978512323823`60.*^115*y^189 + 1.57233642682862381726284516864461448\
19004208930301098786013957808460691299855`60.*^115*y^190 + 
    2.00492344537316897999604764836916244326248551239491369294556080258557871\
756043`60.*^116*y^191 + 
    2.55198897755537297117367294260082246864578099261169540803910132392099979\
19`60.*^116*y^192 + 3.2375047341927949563389722693434330530180118197634283870\
15066569002670119584448`60.*^117*y^193 + 4.1413307219330380812157295074432736\
43220067738347850423717160854127511491180344`60.*^117*y^194 + 
    5.22735265108031176623124603745463048898021793829850168240883908998756200\
61270071`60.*^118*y^195 + 6.7193987198665817877511593839871409600101714743169\
323996339883742014140717499588`60.*^118*y^196 + 8.439424143708244828516404847\
95958489620309036884342589462281296051672152199291922`60.*^119*y^197 + 
    1.09006354492556352096565619067679755453631267295394467715393599568710128\
6195937698`60.*^120*y^198 + 1.36239890215550953760641467912493861447714569060\
67913585729831317433071676981324484`60.*^121*y^199 + 
    1.76809503234515140189944278901125437343134565386574387248340307145222505\
63736731114`60.*^121*y^200) + 
  ls^5*(27.062962962962962962962962962962962962962962962962962962962962962962\
96296296296`60.*y - 105.11851851851851851851851851851851851851851851851851851\
851851851851851851851852`60.*y^2 + 678.70740740740740740740740740740740740740\
74074074074074074074074074074074074074`60.*y^3 - 2330.22074074074074074074074\
074074074074074074074074074074074074074074074074074074`60.*y^4 + 
    14576.4133333333333333333333333333333333333333333333333333333333333333333\
3333333333`60.*y^5 - 42854.20994708994708994708994708994708994708994708994708\
994708994708994708994708995`60.*y^6 + 296008.40624338624338624338624338624338\
624338624338624338624338624338624338624338624`60.*y^7 - 
    780326.019470899470899470899470899470899470899470899470899470899470899470\
89947089947`60.*y^8 + 5.82477864218694885361552028218694885361552028218694885\
361552028218694885361552028219`60.*^6*y^9 - 1.4395333298880872214205547538880\
87221420554753888087221420554753888087221420554753888`60.*^7*y^10 + 
    1.12064810438018278018278018278018278018278018278018278018278018278018278\
01827801827802`60.*^8*y^11 - 2.6426433652775274108607441940775274108607441940\
775274108607441940775274108607441940775`60.*^8*y^12 + 
    2.08386324009354300020966687633354300020966687633354300020966687633354300\
020966687633355`60.*^9*y^13 - 4.597171197256580456580456580456580456580456580\
45658045658045658045658045658045658045658`60.*^9*y^14 + 
    3.66231207055267680467680467680467680467680467680467680467680467680467680\
4676804676804677`60.*^10*y^15 - 7.1692466648538351539528010116245410363057421\
88095129271599859835153952801011624541036306`60.*^10*y^16 + 
    6.02245402376404078506823604862820549095058898980467607918588310745173490\
27152948721576172`60.*^11*y^17 - 9.904638138968301894566084452565360718095496\
2172712430710366726878594778573413518063915201`60.*^11*y^18 + 
    9.6543895337198590189056442926411966659644678220529613718468207632294319`\
60.*^12*y^19 - 
    1.43559977726462422261482736198938469320306265610703175202659206787173763`\
60.*^13*y^20 + 
    1.69350898913363271158123686503459465275770745326988877040476627679930053\
5`60.*^14*y^21 - 
    3.08429512153821520281139519260396902071420849183670559360423406728427592\
6`60.*^14*y^22 + 
    3.47940451362031396181651923205295126145846296606829653000066245455934512\
33`60.*^15*y^23 - 
    8.29224124734593880718794767199666916990917529348004512898845918094807581\
95`60.*^15*y^24 + 
    7.30146383531393434162137029300846772915692016513122987749451607305961862\
43`60.*^16*y^25 - 
    1.77879513086742447726196310940421857099741067973669938941173293037608557\
867`60.*^17*y^26 + 
    1.24424333035427939059482046923239845870377869600136691565177528594169087\
1321`60.*^18*y^27 - 2.0180423273913251047995971623440778440162133248510596472\
322523641549371202604`60.*^18*y^28 + 1.25985350266330106098643368022672302420\
97297733566286596273150983411951998866`60.*^19*y^29 + 
    1.65143177826405955636285980629032084096189581314457872150928815113118314\
225906`60.*^19*y^30 - 1.14996386126729243832541992889329829402021742217701696\
599352867926194698675164`60.*^19*y^31 + 9.86428914409792522016450540234042933\
0080414854616188983460555903636270972826404`60.*^20*y^32 - 
    6.34602706289648538190519799119817789799686896679197492737591758290137753\
1576663`60.*^20*y^33 + 2.8269576040279675162597362807745405766279480026820877\
518069619112875573130415249`60.*^21*y^34 + 1.22654238585895054459995590689239\
0649640158312367698536493695490647628780100544817`60.*^23*y^35 - 
    7.67429757773451135743097318166665845657802124723296448762321971061986686\
1863044769`60.*^23*y^36 + 5.8314001155782022252683565645890667386432703281586\
00757212733224793774631376220741`60.*^24*y^37 - 2.512175046494774331828471798\
59532730717218369527239560414324275777150657996462997688`60.*^25*y^38 + 
    1.09031758835981019774860450427617517354498126737261006805218686760854523\
140030408035`60.*^26*y^39 - 2.04601080922558437904755693684772000087957824918\
9285093743892609341554957793679166056`60.*^26*y^40 - 
    3.67576283023749736295953145261319995933373805727464307264541192830413966\
3268043871462`60.*^26*y^41 + 1.0356566169740384612523532735618011416308831634\
0069016875280639564508475058493508101207`60.*^28*y^42 - 
    7.11301783221338924451444476583565693020205740636898767756326784098480878\
097237056461247`60.*^28*y^43 + 3.91120299918930858553951726819858352398914613\
0104264548496260757734820227097648428243162`60.*^29*y^44 - 
    1.43412675405579182174644797328238612266095237400608114837210366091040366\
39255670419740289`60.*^30*y^45 + 3.068834741183191611656309065159900500903221\
711471805967272086853384277969508219726411163`60.*^30*y^46 + 
    1.29998673849400264968771040886824554828141166611302141848610904649975991\
069739994161313921`60.*^31*y^47 - 
    1.8542833943602280853222239339563979844216112540918207719008086135355788`\
60.*^32*y^48 + 
    1.35064092128781718672369793885615760118011429274133644374732922767470787`\
60.*^33*y^49 - 
    6.97636478529303567725834054144191815508911072139487593522856117915793384`\
60.*^33*y^50 + 
    2.74287635222916537099845792797164298166707931325545208348673596813651258\
8`60.*^34*y^51 - 
    5.88082580030647394024040548973812962618130104148515367211494363563197990\
5`60.*^34*y^52 - 
    1.79159625501420094404330791128656816863907127188196897620255679747520513\
02`60.*^35*y^53 + 
    3.15582047388174184940752613582356783656373506995507969572351620724292000\
546`60.*^36*y^54 - 
    2.30321337880673644478577275051517133740533909736946916152879424236522835\
3381`60.*^37*y^55 + 1.2234007839602670977325426904064583029827050985699322566\
064984428715826694544`60.*^38*y^56 - 4.78999737287180790609318746918171256146\
00411736173292198364313756763282085005`60.*^38*y^57 + 
    1.06247714489302930353345706871924455027409530093474006380282045937009643\
763024`60.*^39*y^58 + 3.15222992290406719639019296461077015013894649246067316\
890442580700063708863572`60.*^39*y^59 - 5.54871295765379617332006051897783792\
8226046500955810626711430294219621507188982`60.*^40*y^60 + 
    4.10451051000072621298640016032823785624891970630428028292612596451035456\
93798925`60.*^41*y^61 - 2.184920618834331501849437620453978641869790926102523\
6909591209188539183356905506`60.*^42*y^62 + 8.6550601889764480287459281641448\
5033417592500160596344322628244044219547964938367`60.*^42*y^63 - 
    1.95320259700961211920052924616479077801918888371201481162040208017752321\
2012810835`60.*^43*y^64 - 5.3053137839896138246109451738538279216769830485348\
77031820655020281263721025558952`60.*^43*y^65 + 9.831798516607415905964591522\
6028361167605463104840990396282227377365265148073400134`60.*^44*y^66 - 
    7.33002246542108593224387614098202813380979619152445029428365148331503634\
700798102627`60.*^45*y^67 + 3.92992948099459801722905746621703445354285181962\
191927206452324287300059268557943823`60.*^46*y^68 - 
    1.56555045113262416766406635962537450665711518428691689575432175220241181\
56712038770288`60.*^47*y^69 + 3.591507411650101476801381497426812623485182225\
4373534360100685124739886346141091611909`60.*^47*y^70 + 
    9.21240568167911717688820672823285917006246964862970642377969569606700964\
06571250891796`60.*^47*y^71 - 1.761042833400530430157800939563856355368012411\
828157569822639593440394146266490901022826`60.*^49*y^72 + 
    1.32270388646866444548465784061488923244114251666389586195696454095632672\
20187010543489792`60.*^50*y^73 - 
    7.124158073450187033065288925939190999522172666070095877323404606413789`6\
0.*^50*y^74 + 
    2.8541709172621347265366612837645507627682379431895018905000354255979243`\
60.*^51*y^75 - 
    6.6319298749790309981861940884304008066768244093583400835322690997565164`\
60.*^51*y^76 - 
    1.61260376335415893156065798317930928176056664289112999505541758621692453`\
60.*^52*y^77 + 
    3.17924581791982258962954506663573172135782909683242396422006258536306788\
9`60.*^53*y^78 - 
    2.40246684515434616550989032378831113922236038042037476363300052441448373\
58`60.*^54*y^79 + 
    1.29946835563923304050072151782437745856930808687696682745093642824642996\
062`60.*^55*y^80 - 
    5.22984504014375550097849543133436183733815815603258500888856081208547875\
67`60.*^55*y^81 + 
    1.22846053958306697386746242712643905736612061469312021219466281903104193\
3366`60.*^56*y^82 + 
    2.85497023160116108814860236010559771472659457537825453242756092959083402\
7042`60.*^56*y^83 - 5.7792419963135184853883488001886897377846901961873132985\
292326656798738439219`60.*^57*y^84 + 4.39035665006583848070224705718081914536\
703039363805500397514019307402862661696`60.*^58*y^85 - 
    2.38312544747500189030745352728275411842865704432530543601463876125291069\
8249354`60.*^59*y^86 + 9.6291706945626515887034840499592247451561978168846165\
08670206197043134297630569`60.*^59*y^87 - 2.282635512812343100939754283582923\
4142956690852574285030937041866009236784848678`60.*^60*y^88 - 
    5.09728371940074716437989995934503727364095965033889812678312468970389320\
91160233`60.*^60*y^89 + 1.056686608251095427610600643153121352050127076078122\
027987247526495785336773529855`60.*^62*y^90 - 8.06426467052566180008915801391\
2775241807863273022238704455812938934615015238552755`60.*^62*y^91 + 
    4.39091993757607138189852315485760007422486848677120525236037740731462633\
14823338924`60.*^63*y^92 - 1.780245275159528167661881580902039308501257516120\
66200284526200405201634570774338446`60.*^64*y^93 + 
    4.25349176719384874307077439170503321416934074580335997249086901340614356\
931361360683`60.*^64*y^94 + 9.16945551875027025216275497203201494622363284457\
440992183498782884765473184083195932`60.*^64*y^95 - 
    1.94183235920131922319313157530735031700013355443173206815016626981366836\
66443696077795`60.*^66*y^96 + 1.487912704993689274339227682298402479887036573\
04641430214498447493911716585523061600155`60.*^67*y^97 - 
    8.12348541497046564285635860748370501413463013263630349202539565267244837\
161395659941273`60.*^67*y^98 + 3.30342557618579592367830037656863707968725490\
9226419483350731417697880038235835693266684`60.*^68*y^99 - 
    7.94686727806333035814414640721247558888893357711663076885538428184872991\
7721361206847946`60.*^68*y^100 - 1.660148017906186573004210333144714952922832\
3465479245725639917607191006172099844926801142`60.*^69*y^101 + 
    3.5841527484053530107048471898640432181444818940094506977807466148971598`\
60.*^70*y^102 - 
    2.75611393303351342622910734305760279486225182676261935332670619248622736`\
60.*^71*y^103 + 
    1.50834009467885555203639225318792416256102450445605975584542226606483682\
3`60.*^72*y^104 - 
    6.14986510298013244479018390849382145265837141054900940612528000296286957\
9`60.*^72*y^105 + 
    1.48831857478199511208778325844262636153450805343704804720046859524431841\
92`60.*^73*y^106 + 
    3.02275094134091623284000758614243375922622708062466528803733057088644476\
1`60.*^73*y^107 - 
    6.64112559977191229071403990087261356668698187873825632161323369666318969\
929`60.*^74*y^108 + 
    5.12305069716502779283538209582319197089744615304891394722824705354577045\
722`60.*^75*y^109 - 2.8096550978429114011337535835694372934040944585549666058\
432971349841157646793`60.*^76*y^110 + 1.1482489077057586815115875214620950307\
0972273082899713927232664916207358664727`60.*^77*y^111 - 
    2.79358782030583759502949329541059148166058756657155487809796872464974607\
026481`60.*^77*y^112 - 5.5311449636224218153262847302639624705700946407862212\
622797640795603149123859`60.*^77*y^113 + 1.2347722641622281079166366215550519\
188010055336426849080777753036132622949286045`60.*^79*y^114 - 
    9.55229217018632032032132982270292529446403303085353741256738557027563090\
93927972`60.*^79*y^115 + 5.24876977438964227618405279550529388050250671797029\
668563012721458344185423124202`60.*^80*y^116 - 2.1495616157644934265467441634\
82702855256500097340848665604918922686673934984765168`60.*^81*y^117 + 
    5.25435537966060189854166278829537053022395181849680983294510586279292783\
0599147663`60.*^81*y^118 + 1.016577286592785678587447832700140176057809856858\
6032464994115892973493147233981913`60.*^82*y^119 - 
    2.30283200997530853050062762874701972144130216987033424887801075047381383\
506308460981`60.*^83*y^120 + 1.7860569926997859295837429495163147251581673387\
51071576938843825832796957573544994738`60.*^84*y^121 - 
    9.83079294631069512890204743607779123531053981139542956512305437126108417\
4063238869156`60.*^84*y^122 + 4.033658082711413821846960520769329792998609194\
2669882603236847383591813927147200151873`60.*^85*y^123 - 
    9.90144891596254182712130566848855474125991206592012179832471748207002300\
78102695757876`60.*^85*y^124 - 1.87573634941091756341631476077185491591539810\
509910988145655028803717231067315652353336`60.*^86*y^125 + 
    4.30657916287065129315075577654820772359299963170220092893025673171092052\
1141682835327167`60.*^87*y^126 - 3.347907565824887903238876408877532533936205\
6592266822692451781375743027547148343050777711`60.*^88*y^127 + 
    1.8456080150473520767645764792341098218569583187011981867868033411177856`\
60.*^89*y^128 - 
    7.5856017011318547059413731240709416696135865843162205295928138229952339`\
60.*^89*y^129 + 
    1.86912538380355388169743597532889988613014599820561014412723818061445601`\
60.*^90*y^130 + 
    3.47323024007945894896948928473694845859047975563870964054808669249898612`\
60.*^90*y^131 - 
    8.07386748166127418016052467916799401867018307421263652483198038963585557\
3`60.*^91*y^132 + 
    6.28985001021127523119090137455451220217841488456025562988012286088190048\
72`60.*^92*y^133 - 
    3.47230703589768833169194080363951772951150948591295800439362465841885672\
215`60.*^93*y^134 + 
    1.42935888618829560122249069278460982806205973235505023351312026580346568\
8144`60.*^94*y^135 - 
    3.53413184744018320255761364136470039095936969499160336176714760473958301\
3303`60.*^94*y^136 - 
    6.45171487478944462394003608518457513979861734644859541321273963352496575\
9102`60.*^94*y^137 + 1.517085478577646372801273387974339872789590951888003805\
7813059117599403884647`60.*^96*y^138 - 1.184152605816675207514048297612135791\
629129265553216861767925349378301063762291`60.*^97*y^139 + 
    6.54552226899540136419927982244802802210757027849582874213896647043171875\
4158366`60.*^97*y^140 - 2.698245436050733911711202800160207248353779599846617\
6175431055114572728703256886`60.*^98*y^141 + 6.692392149688782598258520739341\
0298384247393325928477800233576554967705027820975`60.*^98*y^142 + 
    1.20189524474575967058058071756010972168517244615337103826377195172330160\
622633653`60.*^99*y^143 - 2.8564800069852442585014967043852985339330282596161\
16272174911749108313953507635336`60.*^100*y^144 + 2.2335659369996857271505936\
88565134359968333545128199290732838233493778243032236886`60.*^101*y^145 - 
    1.23608344762326608393582871196052632209749348679243336786116220707537594\
151400247936`60.*^102*y^146 + 5.102084498083070189759281660846725551975084346\
85122366538503508042524048228152588715`60.*^102*y^147 - 
    1.26907966146956087247043146061176735087719112121419390844936163323895787\
7960013226901`60.*^103*y^148 - 2.24488986696031231611485474537053711007262968\
9901925468203367228910078030614788931602`60.*^103*y^149 + 
    5.38851943874179551819846941194558266848497886253702485654217481413646221\
4196461730974`60.*^104*y^150 - 4.22032793091139004599786820010247261616546248\
134561825011589598443434814532464470101249`60.*^105*y^151 + 
    2.33811965698124352264717358969612548419061620392088313262337980728200298\
0017019422417422`60.*^106*y^152 - 9.66238181599683956102821556481932525868631\
9301062953549759350091080753404895140012032158`60.*^106*y^153 + 
    2.40970635088035863530850472238002963991607113844913485097354332516269789\
90393525650956186`60.*^107*y^154 + 4.2030233184834434147979950981735070255939\
670607005808577042163248534784619213417718914252`60.*^107*y^155 - 
    1.0182594930426173599011673136554349967783231893806843843603238608547962`\
60.*^109*y^156 + 
    7.9871251488972486348950709490574732808139653831806779274296291705554042`\
60.*^109*y^157 - 
    4.42941514737658597693906967606445028819171633510973230168020125073832929`\
60.*^110*y^158 + 
    1.83248980095770982614203110130328426892916218951660794985418942397716463\
6`60.*^111*y^159 - 
    4.58110026372962443668555465407883268400227759231808663415801691805442436`\
60.*^111*y^160 - 
    7.88642627241259897872245250665379220227806878581757874597582838354632607\
3`60.*^111*y^161 + 
    1.92725692196595614361702716468262760155215165908526037735684119268182798\
363`60.*^113*y^162 - 
    1.51383643232826887129058156766295043369456608595671387420653492023970185\
7502`60.*^114*y^163 + 
    8.40307150502592098731780939977609948861858719296394794278788232352120859\
4851`60.*^114*y^164 - 
    3.47997008022213815605577515381584875439319710378356094739097480269742455\
3836`60.*^115*y^165 + 8.71910720519501122834914507853921826587704243712086926\
67194353721500618362724`60.*^115*y^166 + 1.4827703185873586452130687014009360\
1154329889021922243293883807619117594888257`60.*^116*y^167 - 
    3.65309424973618612956676425755678907392303194623987548154548509487531973\
3741569`60.*^117*y^168 + 2.87319203112462009876387884914430943298573369965046\
58663588951077714931873784475`60.*^118*y^169 - 1.5962402277962338123190839636\
5529484088066353101212675634406642055888373832686112`60.*^119*y^170 + 
    6.61677447204830026555425720747076638747899870241463140710244599695229374\
784621325`60.*^119*y^171 - 1.661268855816532300642247578456377287574227585525\
600622621309716760744210997425556`60.*^120*y^172 - 
    2.79302521152890557316411439072418094854451188297225733410108942235644849\
4869787645`60.*^120*y^173 + 6.93387304287235195905501276346447124584666137334\
88463864366940783471731430292151032`60.*^121*y^174 - 
    5.46016299296924159930569893971851152496783672573396972910797178880045815\
491464627774`60.*^122*y^175 + 3.035903363376282732918028487687351337802045230\
111602487759101829530196295598225529537`60.*^123*y^176 - 
    1.25955835180069456009140470845416894908471975015038431986281999491468593\
1805401288036`60.*^124*y^177 + 3.16843901403329668126364009152511490010885949\
14662623843343905047547844538305586758661`60.*^124*y^178 + 
    5.27014691280919214246553043112140011837885425823637215979447231668385660\
97728478450634`60.*^124*y^179 - 1.3177806501338767394997071087884474334798514\
76909058148269332030427547353245800954670866`60.*^126*y^180 + 
    1.03887694860916712606447423859057867841730012766239714817299971360498274\
29431686623073395`60.*^127*y^181 - 
    5.780587756116252229473078778531513713253740764193930172218056609044419`6\
0.*^127*y^182 + 
    2.4002644580953537504734846962190784661853212067724451775305396715403211`\
60.*^128*y^183 - 
    6.0487070177427674241717061655005115959106583277942813009795285199181768`\
60.*^128*y^184 - 
    9.9600937477853777008025872921690792973189925097731287448472392663474497`\
60.*^128*y^185 + 
    2.50740962334564130009615139520703326773130296885604266514855858420566337\
2`60.*^130*y^186 - 
    1.97881946137049911152121685622876465433928683169129691918918555945561044\
82`60.*^131*y^187 + 
    1.10184033671745420083718758270311696276293290800476826598538668359580526\
333`60.*^132*y^188 - 
    4.57867125829737341971519600380436170584160519807816511878675103650251492\
498`60.*^132*y^189 + 
    1.15576066384120385524446296356362590878229604140108288346690561407379406\
4501`60.*^133*y^190 + 
    1.88516098372135110529481291103183169688975320612580320558154901639701044\
5693`60.*^133*y^191 - 4.77626830970603438453066281200352692264662831615491261\
00708636604951983266655`60.*^134*y^192 + 3.7731237614883279047991342412996368\
0362741682084438350159077925207382551188568`60.*^135*y^193 - 
    2.10232164809120265846896927478978868731542118019050235382275618752495924\
5667607`60.*^136*y^194 + 8.74244231220531761871838305459633608243657094193119\
9733798306457272757018023409`60.*^136*y^195 - 2.21024163041802793707219561007\
03048300701770508086753033817000932308789721374247`60.*^137*y^196 - 
    3.57300856903870553770136727266867642459315516244920811863451419357301189\
4993382`60.*^137*y^197 + 9.10757893640576597501064235163511245185231231971503\
61995563308070625496878795404`60.*^138*y^198 - 7.2014647718331932515187435153\
14307736083466074683567471804450123303198348855585485`60.*^139*y^199 + 
    4.01501621675389335141269808627621175026496904653361573475307644493883594\
85265225648`60.*^140*y^200) + 
  ls^4*(-9.207733822343262068759387888875127903923744378582310069601483264024\
44942471325`60. + 20.16666666666666666666666666666666666666666666666666666666\
666666666666666666667`60./y + 231.2358278273500458531796762409999059575842956\
8484797517065354667568768398271537`60.*y - 839.927756531888462096655560261107\
81823957700514377634731686741486604896061352075`60.*y^2 + 
    5398.65261354054440234541186377049570523483900358950653421318723385847796\
77209301`60.*y^3 - 15555.6498715106092263404823750769672644086642994120398143\
8600249337575340278116926`60.*y^4 + 110114.0064665792562143134879232639180247\
0349507711434912615904003731295849389995571`60.*y^5 - 
    285627.059618720032062189804199611256376987320069119447845003955268610371\
28889749622`60.*y^6 + 2.14719915025321593049403326007666378618732295225893784\
386480407679965386130785917091`60.*^6*y^7 - 5.1593478225793417230567429156096\
2317887910157804361332543588380609892945138765275601`60.*^6*y^8 + 
    4.11484275377264591786946943720478636157694379541722211044662556051556153\
8803469811059`60.*^7*y^9 - 9.514142750024924469472465246704160494385326279124\
80846421031835156692873220560457002`60.*^7*y^10 + 7.8427684030468573397021637\
131743248671481212324364386189906110495869930905887841620016`60.*^8*y^11 - 
    1.78107715556294144585511268947970144765625767521990244288756906846095754\
602961272318943`60.*^9*y^12 + 1.466727482601719260117140627118649791550905797\
794525533781131195105564210366365349209877`60.*^10*y^13 - 
    3.19906434004814239663210019130577327098419169522641701953709419343103961\
6248457638542894`60.*^10*y^14 + 2.6020100318356673652641209125537115927584914\
179144157281640504114738169699135492624700381`60.*^11*y^15 - 
    5.07954254564757695922365064387338400518076372758350493607312010391140709\
57112061567318881`60.*^11*y^16 + 
    4.2475590077233054853833016058300717417862344400572934457410580257107477`\
60.*^12*y^17 - 
    6.6673411922403482459286214652827564414991664445746371412451109846799817`\
60.*^12*y^18 + 
    6.49638687624796787569160342392229160059783298199287867343953724097410458`\
60.*^13*y^19 - 
    7.94447432422328526470792422105748781485499124235185187271606330689852016`\
60.*^13*y^20 + 
    1.06385192032212522587123255435308899399566646339180879116664934361066490\
33`60.*^15*y^21 - 
    1.56066068327459207118218925286583099098968816251250865344165760438039894\
47`60.*^15*y^22 + 
    2.19382351285211288321424446766007270699761573387645629002085165026949809\
248`60.*^16*y^23 - 
    5.10584529722748379927996574271998488150569707882431551594196483346904009\
215`60.*^16*y^24 + 
    5.04008363227950289929878228870726545282547000589421816301986328919182074\
5758`60.*^17*y^25 - 1.3465087305002731578466810192739422690455237779635685876\
820956174399014850542`60.*^18*y^26 + 9.62277799955660338526891297825085329338\
35629701716718687371346963186452188436`60.*^18*y^27 - 
    1.93910267449534815932768387786140285836177534612751145689956845563022611\
142098`60.*^19*y^28 + 1.08153590534030572692092650619233527976420653705481280\
0839105200390297652136492`60.*^20*y^29 + 7.5955136902942977962996909312107576\
3568786342208044005805588919773495016386753`60.*^19*y^30 - 
    2.96198771341290389465998983523152279112016615939956255473875617236985862\
7383078`60.*^20*y^31 + 9.8182313679552194190331642809259802292539663933958419\
021651229687193123299913356`60.*^21*y^32 - 2.55370663660249787855418653756737\
89618304575838278844538549280684412981618077289`60.*^22*y^33 + 
    1.30739443391275682595706643707482594921241599127661976709527792714177781\
5236162803`60.*^23*y^34 + 4.0386333157739608147779218559760091286721132356142\
07595389546597654243248011023925`60.*^23*y^35 - 4.211592149235721752831267029\
7172316746405445105475121242744903816392951475616031851`60.*^24*y^36 + 
    4.19028731730269467091056109040979063198116651282950912749955834894475446\
881037614765`60.*^25*y^37 - 2.15020468971836689373725960647371865973779944839\
702924879154378557830886103852115917`60.*^26*y^38 + 
    1.07331801899289015345530575624391732442990284152361167851607128991484055\
41941444260578`60.*^27*y^39 - 3.152528181243832165418167983032383433450098873\
1640225039343221829514945055060349286427`60.*^27*y^40 + 
    4.47907700380717397883381338246298951486545290723062982458829111896258677\
84490448646953`60.*^27*y^41 + 5.470683375265568048071233022951153866482717784\
41086153543050402654584085303634808257773`60.*^28*y^42 - 
    5.24889689325085956878816905132552633773607729707703078382876577278061833\
7546654182512772`60.*^29*y^43 + 3.4344662857701902667261922261829610107429858\
819462904459749669337075902913114559083176472`60.*^30*y^44 - 
    1.55157571790165932137217053663665024599580668731836698734603606082342696\
330047168635353164`60.*^31*y^45 + 
    5.17721594704860442579424429698782757218031669664791352193039544895511`60.\
*^31*y^46 - 
    3.508640419104036303808188820514680058452266163466093377823865468121416`6\
0.*^31*y^47 - 
    9.6965649096823594411209308593899642811367803194630342295037802980751739`\
60.*^32*y^48 + 
    9.81395346653985137594183280876416580543050442877968061994927149614737774`\
60.*^33*y^49 - 
    6.05271855909419689445956615978314822511287874951932338757243172457306206\
1`60.*^34*y^50 + 
    2.85811539149426301290178901852162195822560662608086756935903585814468329\
45`60.*^35*y^51 - 
    9.36984445726912499033366072934677374236540137005954542329354339050152626\
89`60.*^35*y^52 + 
    9.48406899257145189092643979734946911131867501080564610629196804048024858`\
60.*^35*y^53 + 
    1.62805285925692701890029474998786595611346827196820410481177643909210598\
6089`60.*^37*y^54 - 1.6721987831218192887137566477554298480370133598167152947\
624240851164924212463`60.*^38*y^55 + 1.06081584320597297397710542145849402882\
169078438492991244290951664698938808675`60.*^39*y^56 - 
    5.00712203160449581235920621746731633484721829669033328872872421948230968\
138217`60.*^39*y^57 + 1.67501356263664053351628473156103013817747000545956284\
1083368248278095956442927`60.*^40*y^58 - 1.7249862610153869637829363400859269\
54207791670140813206819201473018953369513207`60.*^40*y^59 - 
    2.83350507955529073120573946400565406584181410331586241150026040064934489\
26172717`60.*^41*y^60 + 2.969403249306772249071894208196476772600574409664108\
91624031765738742784153902767`60.*^42*y^61 - 1.889444260456335370181922082404\
962732055339943725220950875088739542744833597218646`60.*^43*y^62 + 
    8.99791176204855196920519215486373573225877369785176945870931946106559954\
3827950435`60.*^43*y^63 - 3.0314550797238904845419105831362251848069193363391\
20502137175165878516185915364083`60.*^44*y^64 + 3.349110786420746952932893245\
9335168246114975210608467292817445987285459895372734483`60.*^44*y^65 + 
    4.97658992159259802498992390467181756596520017144306062158491841866961187\
023557618714`60.*^45*y^66 - 5.29137283027699177674012694575843455384483670365\
792610849224816522232362563165832719`60.*^46*y^67 + 
    3.39295649151489688300816934092377803945407146457465109638107734297797755\
42285451484974`60.*^47*y^68 - 1.623714750100739562388106198391104399840138862\
89678095871623730207543333575743729791078`60.*^48*y^69 + 
    5.51538835434231505188867592847276075159995328470821411926564091899996338\
184612914137105`60.*^48*y^70 - 6.34532111345615710802221166377614656011395663\
913705605530791873758487677233033025632629`60.*^48*y^71 - 
    8.84718161225065176946050417530272151940222729204563369542913079357517968\
7790073575556315`60.*^49*y^72 + 
    9.529033664296474371119124250306438762161434834924244591002663782922633`6\
0.*^50*y^73 - 
    6.1416046871560609963945440363882367353136732650109080540487932619661498`\
60.*^51*y^74 + 
    2.95295095268540106362577710111631002415379563268266006332107563047519991`\
60.*^52*y^75 - 
    1.00929537018415336656781548281473348312166719806834654187481834835881265\
7`60.*^53*y^76 + 
    1.20325481905696218807443027787597481511222593436162386884156761902729726`\
60.*^53*y^77 + 
    1.58683665092151243808872451394526706249364015581147893741489408615613258\
54`60.*^54*y^78 - 
    1.72789792564593213610338459526866573552305723329890375959176824251918222\
038`60.*^55*y^79 + 
    1.11888643651717209301062364143696581746887484424392679161757785989069179\
9864`60.*^56*y^80 - 
    5.40041914899316111602476640502263840633596869648743834383026492835197671\
3002`60.*^56*y^81 + 1.8558225883809034737085415203511085974051104204695717143\
538654591537208248462`60.*^57*y^82 - 
    2.27601002619617611786165166821763833857156756105493774844470307146485790\
7233`60.*^57*y^83 - 2.8681977646185294806267678526094143996939381084950833155\
3299848183559874718237`60.*^58*y^84 + 3.1530464259641624245805788745657733825\
34386375859933506118955894264298108505996`60.*^59*y^85 - 
    2.04980797538294995857602155026383773484257931676728388451585438478737954\
01329153`60.*^60*y^86 + 9.926674105228927246929162473178207896530188031185336\
7242659584947945826966557265`60.*^60*y^87 - 3.4269445828742245003452768451431\
6057027758448759560029618720132843115619732426512`60.*^61*y^88 + 
    4.30391934747020595535888120617643030684311849614528156628764708932069300\
035586876`60.*^61*y^89 + 5.21804706402303270147181491877954148022284602352391\
8792822725642525235526491693226`60.*^62*y^90 - 5.7842643059247350271619339168\
452683630166764984652140659290149116103103938351687992`60.*^63*y^91 + 
    3.77338227287883771033857982467331607537356929712299516451971151144016718\
124630113564`60.*^64*y^92 - 1.83263564362848859083731249180845239343247004526\
0990792871999315864907614109200739444`60.*^65*y^93 + 
    6.35201370614585395554927915342079950574852878121538675920597058496912629\
6498219162725`60.*^65*y^94 - 8.1391565077336223299403269175533118891986898163\
30798256194255784409252109513519077822`60.*^65*y^95 - 
    9.54643535775295356469915900861779652792102142676813584157258363368813555\
71454576964433`60.*^66*y^96 + 1.066055817380259317173441118586585397182306402\
78273513888728988637137925859784052966354`60.*^68*y^97 - 
    6.97552095617787733290628954567109629571090648280795291475733586042217678\
3667852910856783`60.*^68*y^98 + 3.3964326804213390819576971591701700406075590\
900392852444032652163414886885071971133055264`60.*^69*y^99 - 
    1.1813333994127036328760948112369861312418330989291985621704692426476162`\
60.*^70*y^100 + 
    1.5399655624705381309677573318718224002793431196097263866233335218530246`\
60.*^70*y^101 + 
    1.75504829166681403578079699125506459561624429404874384838326885834630128`\
60.*^71*y^102 - 
    1.97275917396913560920110450893252729806649935758382302484873843876491292\
1`60.*^72*y^103 + 
    1.29429609323368372555239373892044582966775217799234351812679065835859969\
45`60.*^73*y^104 - 
    6.31615794240649653495488412112878778689745988946762522043556940630609268\
16`60.*^73*y^105 + 
    2.20362908247084087877402343672874624116823471984239309988404427416993225\
096`60.*^74*y^106 - 
    2.91575834181437624511952784733962834155843770080918081259620014778792199\
487`60.*^74*y^107 - 
    3.24034763643290508401365234931371518782531523521924476017833492825104359\
1138`60.*^75*y^108 + 3.663752868231959228844740699356114435851581003960987310\
6891854150423806525085`60.*^76*y^109 - 2.409470411719689542821671475780734407\
25923159254880045703899360583337081984552`60.*^77*y^110 + 
    1.17816797508513355503537661455938229494448936499121383792168429627154176\
2522661`60.*^78*y^111 - 4.121735396374603194617983032150180043544893223899358\
291056247949073942306371773`60.*^78*y^112 + 5.5253534931233922704504894923191\
09374318464062311215311766434506393880010739611`60.*^78*y^113 + 
    6.00528100079416602071780897401654850232019103484373110515528490471330687\
01730937`60.*^79*y^114 - 6.82597688869834508928506639857748827468327791701501\
444091485904183382488545174753`60.*^80*y^115 + 4.4987198284812047157902688378\
4185081007914684349404347488275719172761290054664625`60.*^81*y^116 - 
    2.20369113303267034760468070914231756839397154927467143041906114282771314\
1878400609`60.*^82*y^117 + 7.728334564934838339610769148904217417509966429361\
4180007017515763874643853071936259`60.*^82*y^118 - 
    1.04801560322451423850878278011706360457468827843981391004227771144601954\
606878380619`60.*^83*y^119 - 1.1166934905354704097419469406602357746888598493\
12337195421797681127860236000603214111`60.*^84*y^120 + 
    1.27539751799921088994904297372761121016574484169768248391597376113997865\
25892324369123`60.*^85*y^121 - 8.42184105598191992617601167714546511538257244\
50041395356406874922087125196912444870078`60.*^85*y^122 + 
    4.13207550664779355234067910371133474324471583452603951248460719409617759\
586155462618666`60.*^86*y^123 - 1.4523103293917422745899940962031475512444516\
25805558182329032098129732542152368981901343`60.*^87*y^124 + 
    1.98970678732292086056946404126829056467287216018095203061898990508362167\
3083211524083186`60.*^87*y^125 + 2.082769494458356264166364391846178555705948\
1681548396640798510562445024814828044559138186`60.*^88*y^126 - 
    2.3891610385570949527873719850482120971386076597513741926482489092763789`\
60.*^89*y^127 + 
    1.58039530281927844636890885534156976063421113201378970214124713626771895`\
60.*^90*y^128 - 
    7.76534010070298820441865479782892516212488592739367140430046162450964806`\
60.*^90*y^129 + 
    2.7347431685121059264322763597733619396956953592725357984725079903786939`\
60.*^91*y^130 - 
    3.78118083503504311173270926517802214661048710412034973387852716338000769\
3`60.*^91*y^131 - 
    3.89515860631551985567489565362091605341361387206164612985020566583778182\
25`60.*^92*y^132 + 
    4.48599515195674123310662507882172802761377528518422872090974000769519839\
245`60.*^93*y^133 - 
    2.97214490771459578109977640950967913499540537898687756424037156021529680\
7855`60.*^94*y^134 + 1.462316164575295951615495807457140530666318947220628767\
6001322623717484732998`60.*^95*y^135 - 5.159214317052584715693181652415773746\
0929905731053803779938210889608993561947`60.*^95*y^136 + 
    7.19248715249707475517338143015185546022840514860516603239418998979032424\
52451`60.*^95*y^137 + 7.30254488687838398897980997506834829173600684417745268\
936780261592509158598517`60.*^96*y^138 - 8.4410094159426965300126444489940794\
51565695046793799454611858430011388114958248`60.*^97*y^139 + 
    5.60063433818036983271752720026924485470242524643356306783385336172805606\
79099009`60.*^98*y^140 - 2.75889668785499997411250893811315717562199566002200\
005672067403158755811779277043`60.*^99*y^141 + 9.7497966253055279813674170221\
0129782949672712561800343836119581464696907979494621`60.*^99*y^142 - 
    1.36941689807374943915899332765354917567260720172127262745618247898980796\
4846117004`60.*^100*y^143 - 1.37211951999300461774279036519756499837976184309\
53269397783446056395258381976388046`60.*^101*y^144 + 
    1.59137554267105910888868765960532736121832060363260981978747123643525826\
149922106017`60.*^102*y^145 - 1.057292741736889800688889932049040905174508391\
791938621361579524188024574791451916187`60.*^103*y^146 + 
    5.21407053481179660900230147989230231312481735602887918494711597650610287\
1940033437827`60.*^103*y^147 - 1.84541911395237475817457140032273729893078398\
34712480032893247828130327814609123610878`60.*^104*y^148 + 
    2.60967253178019395500141173904322450813944167093637443142109730926293267\
65628661290924`60.*^104*y^149 + 2.5834151346392434808583716466172487469858466\
8466232384055174934635805643235686617542571`60.*^105*y^150 - 
    3.00555058650740520403985186143213612214150353127178987380188354372680492\
6713964816482877`60.*^106*y^151 + 1.99931205001906484304853509115181430731551\
80051480045923832838670255579264217132271985342`60.*^107*y^152 - 
    9.86977726673949243579220625548034500496829297838259988197923054197976387\
10836446651617731`60.*^107*y^153 + 
    3.498088616416730226287889731447644096480063542756735301577196792508804`6\
0.*^108*y^154 - 
    4.977567929085872032446930337203441683950386657717468079623231212563959`6\
0.*^108*y^155 - 
    4.8731227713333437165879857574058995553700098149498136830531587734870414`\
60.*^109*y^156 + 
    5.68574166860172988032433202185540133873298108791205522649481710717279485`\
60.*^110*y^157 - 
    3.78649233883326502592073594512341553109372218090441125592702821377637754\
7`60.*^111*y^158 + 
    1.87100537805610736171747469922770692961491444852250376036762151560969995\
59`60.*^112*y^159 - 
    6.63983460706134394504204179134790628306798524383171229952224761724775560\
11`60.*^112*y^160 + 
    9.50200861244857998745512059190615803970712859419449645425272600505657353\
8`60.*^112*y^161 + 
    9.20802571267959334185549766501496490189786302453993059898793689946448267\
758`60.*^113*y^162 - 1.077227918637789598139380190467775514352105651926796771\
5197372840326420113162`60.*^115*y^163 + 7.18149521374085867360565187323142317\
06698498320650835888446683522820979911762`60.*^115*y^164 - 
    3.55167991863832873688678908474489984080551185918756892210680345514623900\
453842`60.*^116*y^165 + 1.261924643167569509732409572878252174962056797623401\
926882254638519285970120121`60.*^117*y^166 - 1.815375626599706683128611826365\
068385697985044486747639600721682666273623137688`60.*^117*y^167 - 
    1.74266645215190056651590020499700599199035144915486745069849517635134403\
40320097`60.*^118*y^168 + 2.0437940996142128721361334231423402981104111669566\
1288876520659400561066727593589`60.*^119*y^169 - 1.36385893575121941150087349\
3474998482661814907032619484065473748816374275578802882`60.*^120*y^170 + 
    6.75060044326112438883772596127519690668182759994910548311339592261843733\
6729366411`60.*^120*y^171 - 2.40116731955434040359784700566251220204455798410\
48128771669087891694795746620021497`60.*^121*y^172 + 
    3.47101290527960024401888941590421521424880442921120876827797480543874373\
65333067165`60.*^121*y^173 + 3.3029310252150077593487686050690771070552352707\
8246027140359777262168179181917508963`60.*^122*y^174 - 
    3.88268855276746826781569953155461820842753899669895010014231315820923500\
0454104451975`60.*^123*y^175 + 2.59334877621222886553673490013018342995003761\
76860405079857841389448650647016069841744`60.*^124*y^176 - 
    1.28458743130139677783192510132844518014604332495881552414568662923468645\
110945770278238`60.*^125*y^177 + 4.573945386351101529795314338453756633436149\
28869722792266473860795410349419152672785317`60.*^125*y^178 - 
    6.64156781044151210765763009297959886022081416548966318540848615041790084\
948716303640734`60.*^125*y^179 - 6.268686989519880067246360161321039795634576\
036148818495164273052236273341221446194304562`60.*^126*y^180 + 
    7.385078073897983035586484896317697558190891300916087002378614322403353`6\
0.*^127*y^181 - 
    4.9368895802614791128897551667031176711451838628562210530634005495385961`\
60.*^128*y^182 + 
    2.44716994916798998967840533763415854485120128434838859115133665057582394`\
60.*^129*y^183 - 
    8.72185585848573434696803398139671512925883583154034168921296155330627329`\
60.*^129*y^184 + 
    1.27173325172255103848192048701271873646515254140593793260569694600428886\
4`60.*^130*y^185 + 
    1.19125456674773226451050315913197219283661548502647638133744321055816989\
3`60.*^131*y^186 - 
    1.40627366880188025800985324368021825688332441236712082977776640575151823\
633`60.*^132*y^187 + 
    9.40837256233056325498496686663067470547681510195265434483448222378557848\
561`60.*^132*y^188 - 
    4.66673868714097562573434497545896854233863571813806824443940380564945753\
3601`60.*^133*y^189 + 
    1.66474911817863667806190790669663303837260419479460854618889614105386105\
3122`60.*^134*y^190 - 2.43679683826687432251057967582313070218874826106917960\
68197656855805936252729`60.*^134*y^191 - 2.2664525652264261668435908237877796\
9546969972437407268630483246162388553121774`60.*^135*y^192 + 
    2.68068182962142556942201303844284847508885206040751411829594824908170216\
0776582`60.*^136*y^193 - 1.79479499958168094417178320103402142006442680272725\
53168850398031472681350931066`60.*^137*y^194 + 8.9080819675832426641494690640\
896362331364386777869417688360566859519345617931977`60.*^137*y^195 - 
    3.18042855823623263901413989833517783564477760513006685022783414258178198\
290125493`60.*^138*y^196 + 4.672269351311776193521110174671736346105147124586\
94723296183453819425733892930475`60.*^138*y^197 + 4.3168748714315855335408199\
7115254223838442516339869248097259257126458731237157657`60.*^139*y^198 - 
    5.11508387498870340366995513857775285511773878482491299320605072381316977\
86177072846`60.*^140*y^199 + 3.4271078053682166795991658430674977393309554493\
568806726914545142840214779224930326`60.*^141*y^200), 
 114172.924154759072608092028671308226136775209194847594808763676223141429536\
47994833`60. + 24959.92822491916187614647483044338458635891744078151370760181\
382149016690716494476`60./y + 13634.45345374459321982925822908852731840244362\
52658974349481653005567600232252015`60.*y - 73209.975023512629980173741817351\
72728928722676063915383727769221499069540861204846`60.*y^2 + 
  547665.61228893773420337977722988031766647442277605073643342472086108416683\
732696401`60.*y^3 - 659406.79060726790285375294808546702573148245461848911480\
160318676287926269003850844`60.*y^4 + 7.3325014359756159063781639929058233903\
3695203007653623201449303661627720491414840189`60.*^6*y^5 - 
  5.6408931096055512494156728486061943792532583391979394409094321289432416146\
7068372323`60.*^6*y^6 + 9.229434388073476092857569766540434595418938196264294\
755616980350180574750938732166102`60.*^7*y^7 + 3.1696142744355241836870743146\
49964732684159539496528029335607984334541218171859282824`60.*^7*y^8 + 
  7.9411331568457609708576996544969060455102241207525835744913089865184427972\
219951092284`60.*^8*y^9 + 4.6709099599605936932845968051047261480588662997945\
4668131877691534381670130034405161111`60.*^9*y^10 - 
  1.5564092169993880359123801124091005133169050209453846504793578071116644225\
79763351474653`60.*^10*y^11 + 2.943845293377762721163387051511708447145073580\
3595742388286493312417174866054963790428906`60.*^11*y^12 - 
  2.1069427590894180680902579729580423327174076851633684468363256350654223`60.\
*^12*y^13 + 
  2.18742854870653682806503601447923896551844458011911786665022878357086395`6\
0.*^13*y^14 - 
  2.008920637653875456485111174302045718324154355796250551792649755022989743`\
60.*^14*y^15 + 
  2.0567394067004092144331658717505147888552940505614539584147584912573915733`\
60.*^15*y^16 - 
  2.1238827679110170071523067190085795528957100331346906380362196708790662069\
8`60.*^16*y^17 + 
  2.2897149925832094402923326635530083600440875712720241730054044334337393723\
28`60.*^17*y^18 - 2.525785954401962995993261370913388893571107817422869168903\
9946229968037571835`60.*^18*y^19 + 2.8573391420352040891039037591944008029437\
2353360366409464730219266572852641633`60.*^19*y^20 - 
  3.2978380605078291492447175429079691872475461588534131491158530939284875942\
03484`60.*^20*y^21 + 3.877133352745533627759298098654840890783420533181477529\
5104746783414689768165101`60.*^21*y^22 - 4.6325900817927068350812531952894218\
2437511145488136992486577383397357940966787895`60.*^22*y^23 + 
  5.6168604014343185775145366396810788957839037653673589596613253954466441557\
97044124`60.*^23*y^24 - 6.900715824082003434426554217071585596687042751571266\
3754744425279578056800308727629`60.*^24*y^25 + 8.5803685363893411903035245800\
3758630039532125225481374408857782054364868241577287358`60.*^25*y^26 - 
  1.0786309428072121458829102772988328676968339298653150963837878249928559904\
805240278391`60.*^27*y^27 + 1.36961609556667483223832436822488246724664391650\
886978048349630749231293472420911117234`60.*^28*y^28 - 
  1.7552346909714625315639791203419894321172251788669075833453233435661272816\
05676786901574`60.*^29*y^29 + 2.268683909663791628456791821233155929268158376\
0961005523026720268135064566696176869691811`60.*^30*y^30 - 
  2.955572591245524233645315904534277010344789542794725251904813985385277`60.\
*^31*y^31 + 
  3.8787689392738408985012707593361547666185521506665177597464594959490068`60.\
*^32*y^32 - 
  5.12521272999837020706304930216637609927637137015049389970634286962341975`6\
0.*^33*y^33 + 
  6.815512885061429839036103965054541226063646473250046394346258077790879975`\
60.*^34*y^34 - 
  9.1175014536184240469973273522573645025488348592217658652361797666506968729`\
60.*^35*y^35 + 
  1.2265420234927888842191691089856034778336010562129729859038613157011300899\
93`60.*^37*y^36 - 1.658714294903300997929239627758473476760121470882059578362\
5499158550846843001`60.*^38*y^37 + 2.2542884325399694450499707864122718559842\
6629197319230303375256662626306705573`60.*^39*y^38 - 
  3.0780362166720666472949141167954205068181973474002470823921441710627108129\
33948`60.*^40*y^39 + 4.221357045317646098527969054090045540210731133810648183\
0542784580656016929317668`60.*^41*y^40 - 5.8135498660167100768124678463541587\
0460214431087187186831187234945211869082332603`60.*^42*y^41 + 
  8.0379744482611544833635762025043441344136801289590135237961051880115039692\
08184375`60.*^43*y^42 - 1.115526721437754864181056294003718790068764707618284\
67530922836849541569889191065438`60.*^45*y^43 + 
  1.5536753041094135312492399114826814826815672577922447549181103209265366230\
44253255568`60.*^46*y^44 - 2.171261772333509585246740556799286558769599014622\
1865683922126025237946190359393021671`60.*^47*y^45 + 
  3.0441483782401418327314231546387227620546140729782699867061812361046926260\
8822423656683`60.*^48*y^46 - 4.2811070255918995109907355213526691480199329222\
52564706018372380237001795152877227035894`60.*^49*y^47 + 
  6.038406432789092529937694451856503450677095758851840915053679167051866`60.\
*^50*y^48 - 
  8.5409851211061962651352430357672673873643145023354951714808788221999929`60.\
*^51*y^49 + 
  1.211323152390124324254750118598688200462350543622415330016217398171355622`\
60.*^53*y^50 - 
  1.7223798193787185098093866531573153959556030602417310421753950554433390482`\
60.*^54*y^51 + 
  2.4550945003080815864246719679028799107492865627074874027530063855527644370\
2`60.*^55*y^52 - 
  3.5077951897486741708529669486254560018834767401428612346099626081146218392\
02`60.*^56*y^53 + 5.023263253183888833552494766164242452340605305599242500278\
0190019774810619661`60.*^57*y^54 - 7.2091608954354950168134491063663229958027\
0705886481096537277591953641630782222`60.*^58*y^55 + 
  1.0367980287080513115457537261659127526912383192903949517656299388518518716\
171484`60.*^60*y^56 - 1.49410088716305375999338211052074816185227957075274711\
863998635173280318442345725`60.*^61*y^57 + 2.15729509456827382526094882266810\
6929827970577637191872693160952994249556599622121`60.*^62*y^58 - 
  3.1207025845279405311644576112640734462005313157617550056297744507690081028\
921879831`60.*^63*y^59 + 4.52250815453421210338475412725425550702213093144186\
08543666907199325524301274336713`60.*^64*y^60 - 
  6.5654269884378954155785785967544134293042191614370451188066162562729367021\
87422456628`60.*^65*y^61 + 9.547224602634001585596619196578298262531560548121\
9669281326623144580773393687893969154`60.*^66*y^62 - 
  1.3905835269418081386290174132216572972335869820446360701417046100034930880\
84134489051363`60.*^68*y^63 + 2.028613286494639107393714677588648102267700623\
0988767458849087208408674665886186489346895`60.*^69*y^64 - 
  2.9638847911864045275549315450631912620313191746685635149277828687442491`60.\
*^70*y^65 + 
  4.33672558660547066305742504958265551885161165880355255864960385489043257`6\
0.*^71*y^66 - 
  6.354492253938690414828565079558327605143499798975880765324537450831576289`\
60.*^72*y^67 + 
  9.3239239261758259593794844057568787696995238838426078527283960784016274964`\
60.*^73*y^68 - 
  1.3699259750181140972920396302803197448436431567104515187230921619420273464\
3`60.*^75*y^69 + 2.0153866909894465622607095817794567609058065244815567911316\
504080000374436481`60.*^76*y^70 - 2.96869623479263679155888174769129469970401\
029600681374104048951746935273720682`60.*^77*y^71 + 
  4.3782761492678443337189971464499549723747203128812257342753683180789123766\
41999`60.*^78*y^72 - 6.464801193436017179262528028032396575322809677060064532\
0690047552544098228806866`60.*^79*y^73 + 9.5566815272192954964020268556583104\
2509882842911582842903831543227480762255852717`60.*^80*y^74 - 
  1.4143108437791920991703193271626977219900489789209769457193254459656350546\
907941468`60.*^82*y^75 + 2.09534208600266668772519402829102630408725845928463\
899031474081051624344146466518999`60.*^83*y^76 - 
  3.1075945592453685189449618989595643766425358481494418752322479039843719232\
1712257305`60.*^84*y^77 + 4.6136079770662265581599467153328502745874297442652\
413538161446987537618309079856212053`60.*^85*y^78 - 
  6.8563347468523308701395626998626013048739905959278341454046372455654172108\
998928656055`60.*^86*y^79 + 1.01992176716473637701464020027141580746536539732\
05705384583430219718588222680515522831536`60.*^88*y^80 - 
  1.5186378355095609255675917902800355615444363681139886553709904388369559`60.\
*^89*y^81 + 
  2.26330709931737514753155103379278292742269045170782381267455765403919003`6\
0.*^90*y^82 - 
  3.376171347853999873080054082454030847505399262398366863040789557161344536`\
60.*^91*y^83 + 
  5.0406598294245111351595686720284463224071696591961350546068091854628690989`\
60.*^92*y^84 - 
  7.5322160859846974719775735986586103725017965270437885543445285115969426000\
8`60.*^93*y^85 + 1.1264749085001225358020766797228216167628514982305532828524\
676551546452116103`60.*^95*y^86 - 1.68606718061430585930518117519850941535147\
917583278230224280634375743767387354`60.*^96*y^87 + 
  2.5256570006270215052422143823094987705563885868936141705115152629160836713\
26126`60.*^97*y^88 - 3.786272353158473419307636972381908245468629400653181850\
6662592555207004624881519`60.*^98*y^89 + 5.6804068235873576658042162074828092\
9388181774663349939910651111411349908399395315`60.*^99*y^90 - 
  8.5284388204050947606015370961622822553897506877017926602840253942741324920\
48341747`60.*^100*y^91 + 1.28137073437538104868484559641205937055789729903904\
839597321694105588140058427164473`60.*^102*y^92 - 
  1.9265848115057524856562852522805127689177664663159424216420183728505207852\
61640009126`60.*^103*y^93 + 2.89869601492594774290141958437515687477281657406\
99809383490237725398733238919473904472`60.*^104*y^94 - 
  4.3642718204894813591459573031003280270345670319461482371421112404947317419\
2537923397294`60.*^105*y^95 + 6.575201573316570369740228545591635870777458803\
562676247157755570107526357830866589093798`60.*^106*y^96 - 
  9.9126164512835880557471671187899513665431322001913675222946590029963721876\
184196863789623`60.*^107*y^97 + 
  1.4953521311626510756962372700343019236819583565755605321376126007127701`60.\
*^109*y^98 - 
  2.25719336660477638523093137649234535116314601172941219694559188561957915`6\
0.*^110*y^99 + 
  3.409247551473434213434194343893152176015657843830649369396118177722566497`\
60.*^111*y^100 - 
  5.1523733523152019108147550584172687258474980489026189129907042750005289864`\
60.*^112*y^101 + 
  7.7912983099119354442257687682837066671674961848744414092158767805344485585\
1`60.*^113*y^102 - 1.17885644671862175901248963480398149180117381299239683400\
46999026229904300745`60.*^115*y^103 + 1.7846605081773331652758964735562420715\
6543629820788478945370738171446987016275`60.*^116*y^104 - 
  2.7032677955287329130903359920075244285045633768759942273770153188931456468\
20622`60.*^117*y^105 + 4.0969116878264992921737969258916852422217569363085075\
877542519111151307626861508`60.*^118*y^106 - 6.212317650189777145015434212605\
51850202981422825650768930606126939402955960772261`60.*^119*y^107 + 
  9.4248794059630371134924760892310010280200383993312246731309735568943184239\
7221833`60.*^120*y^108 - 1.43060174083273690310649312630800760011845084956792\
00021222172001640512295716566771`60.*^122*y^109 + 
  2.1725927224817877565877034524595294925938190735120121849061485294651441262\
3142202906`60.*^123*y^110 - 3.30103749831471292588775197550315742261591466366\
47621260914939180057528339607460966557`60.*^124*y^111 + 
  5.0180064577319715494822097195948046477160155644709632612169968570681896796\
5062594216244`60.*^125*y^112 - 7.63162036635996107880962540278007218480087833\
0090382371206869006277605333837607959601977`60.*^126*y^113 + 
  1.1611901771449779223597703689959065967671533862657565524407523536103682`60.\
*^128*y^114 - 
  1.767613745667840566204482568870227239761933947411025284846735021518527`60.\
*^129*y^115 + 
  2.691939377304027645404500691662965984331638152047918511472196655064384405`\
60.*^130*y^116 - 
  4.1014141870601076196798203946409744062007475580882951760949481272457654253`\
60.*^131*y^117 + 
  6.2515697829794081749926038994138596860995876950656549910486634619183232773\
3`60.*^132*y^118 - 
  9.5329732837203046462397654226379439087790774508366143453990586109897450836\
19`60.*^133*y^119 + 1.4542809997378610300633902167086582310614665919444853426\
4336446444591002521899`60.*^135*y^120 - 2.21945247756555086161493665990004833\
4491539225844110106175920923362630978612621`60.*^136*y^121 + 
  3.3885813824026253054710787129867775846231402973332502598174483984990907991\
16673`60.*^137*y^122 - 5.1756106696428647895176196726474921225416568912262714\
6563759014139071361123382297`60.*^138*y^123 + 7.90813402271614863971787659194\
7492646371283012393050607193983065014441852802076529`60.*^139*y^124 - 
  1.2087942594694535729012340484530669878372450123368253089077974491341741540\
7372364361`60.*^141*y^125 + 1.84839155932876154289582223401273248215337401254\
3707974119836744356895924203558944626`60.*^142*y^126 - 
  2.8274577490135148076772365259763842249242414252940676605232793744533117289\
066407975001`60.*^143*y^127 + 4.326694534138730421389250422661705527185164207\
67186790563497071147751531991517116748688`60.*^144*y^128 - 
  6.6232595799118702972730984501515764362226519721130418605909767075456808653\
81549324443445`60.*^145*y^129 + 
  1.0142389270736576485295794120620802127579194880485594197171711270795799`60.\
*^147*y^130 - 
  1.55367191941706989235034094317277484603149095414820261018953168159012965`6\
0.*^148*y^131 + 
  2.380819894944746252938852100497235991000535914425640220560008907230546649`\
60.*^149*y^132 - 
  3.6495528029511797106028499965144565694666217691225432850397010971735554948`\
60.*^150*y^133 + 
  5.5962407876827109899478517109960693457672841761177563921985876627762222849`\
60.*^151*y^134 - 
  8.5840960346805226336020006171337681719033272518185034762299053738604750436\
46`60.*^152*y^135 + 1.3171402731639926548310768582972824136860943304236759449\
362286145460767705433`60.*^154*y^136 - 2.021653290736662784400150058628320176\
514657592372259562800885646446773539616812`60.*^155*y^137 + 
  3.1039624534090172197066819758682993430483292920097087189436598253586858356\
24165`60.*^156*y^138 - 4.7671560530342800396568671897463192523077290939728539\
137685320340055526342794689`60.*^157*y^139 + 7.323748857823183940813926330960\
528978991049040812536215712830862909014030420374661`60.*^158*y^140 - 
  1.1254773601680188370533662470587338990269153751556753763707467629007166599\
2828346417`60.*^160*y^141 + 1.73008504116136825102217275354385904342675723067\
3355254866980418691067280816286944123`60.*^161*y^142 - 
  2.6602574602781970260167088327233735339500546177977910128826510422700747324\
512151575712`60.*^162*y^143 + 4.091698469562519038565220033676311679450377682\
66815580391843174278164631055128170131908`60.*^163*y^144 - 
  6.2951422388859619885052802981533351320706220085391255871834594712667607789\
31415465493415`60.*^164*y^145 + 9.6878571202310623059757916136377974889633985\
454253190960634499463783602895725671175518294`60.*^165*y^146 - 
  1.4913118493684420200578781888568831585252208946644967719868821057159276`60.\
*^167*y^147 + 
  2.2962867896299488662035084920910546602671214300853130418230551125447016`60.\
*^168*y^148 - 
  3.536707022960267518088138478775151472291216052451589192074845343262105699`\
60.*^169*y^149 + 
  5.4486104340608967715882045736344852382482374738024293580423391686118511698`\
60.*^170*y^150 - 
  8.3962351895538901476963588263501066323577713858985134501541300542781485085`\
60.*^171*y^151 + 1.2941781938622647517870716312433978692970145877322843586656\
295096015199564511`60.*^173*y^152 - 1.995320741491628440161504804825003396030\
84847818530635762244951644189611255088`60.*^174*y^153 + 
  3.0770818868318117635822549950088080862885706931980147939787539899445937534\
4954`60.*^175*y^154 - 4.74648003114556342984014892917904850585542771415632775\
52993615783527714245958757`60.*^176*y^155 + 7.3233388344466296222897759347314\
8353072029975276934518051943267759465475289489848`60.*^177*y^156 - 
  1.1301864357519621761572710529662937665787669053356568282350116215618275489\
622168245`60.*^179*y^157 + 1.744589272154284108211119539717955796729924394857\
41574958698281967284585609075226555`60.*^180*y^158 - 
  2.6936249614834079733064536075854861274239894722799606272534790945243030021\
52274416556`60.*^181*y^159 + 4.1598779249829730751250352420707037074614243161\
388473462092304487420097497967528001486`60.*^182*y^160 - 
  6.4257274538292760208389559285487160004644026310794311088816778395637915348\
57600572278`60.*^183*y^161 + 9.9279830307697358307896211958344475225674384642\
17002144454810384797920539049071471986669`60.*^184*y^162 - 
  1.5342479024929779818484694608990583755001039607373672112081458558542497`60.\
*^186*y^163 + 
  2.37150823461710557562553611896748989915608142393211260049861700063599093`6\
0.*^187*y^164 - 
  3.666461632503038476467078063118021254871600853650705346679008754339802294`\
60.*^188*y^165 + 
  5.6697238338290367647315268641608453999296504804263932694889792897940723531`\
60.*^189*y^166 - 
  8.7693576839771297627177442407502115526448831578434114326897411414206768428\
4`60.*^190*y^167 + 1.35663703242026735889828062990630710416970322318100143839\
96517865362586528962`60.*^192*y^168 - 2.0991741146628402614216788059289710220\
5361428919905029624705893607415503112849`60.*^193*y^169 + 
  3.2487859174538535442024532434981657671094684141590854556536508472218596063\
46327`60.*^194*y^170 - 5.0289869453493770339753820326131691052809145063218861\
315792065908669523549439325`60.*^195*y^171 + 7.786202055611637195245818825810\
10207896854252614611077337135420746537690654803514`60.*^196*y^172 - 
  1.2057452537716041468604917698102096150610992490584510634538147673163727052\
716706909`60.*^198*y^173 + 1.867536863816584735126286150578837778276675763881\
2147571745649331863860852291302571`60.*^199*y^174 - 
  2.8931140509904916820137743785472798424433752972266704505677514236177591647\
52065583449`60.*^200*y^175 + 4.4827416526416421068492484437252994565459784565\
590046079814959194777486701849628893913`60.*^201*y^176 - 
  6.9470864525117996555570773802570982243506827445902760664530097527882310370\
8352276171182`60.*^202*y^177 + 1.07681625299898803722401144547703621091616899\
7868789561029949683386952464755351568066379`60.*^204*y^178 - 
  1.669396469667203527604801028088837627241926644254167629342342862021288`60.\
*^205*y^179 + 
  2.58854351432018063658987851822693991494204094822130432314576022175873199`6\
0.*^206*y^180 - 
  4.014474053836698128560775606557736500443013785960416874161734363715903219`\
60.*^207*y^181 + 
  6.2269901279933147480118275060923688390283597866568530480606733811196644631`\
60.*^208*y^182 - 
  9.6605795417216426734150608475170904091193567973981529732578290229334565125\
7`60.*^209*y^183 + 1.49900411521723522447297135235005105219612432996419176309\
06120623926774656657`60.*^211*y^184 - 2.3263565821943308841428156127354260670\
1887459467956497722068482915443331121608`60.*^212*y^185 + 
  3.6109605501174217316180259886693355346781823234381467540085771054210138640\
54733`60.*^213*y^186 - 5.6058491277240436883444683962176145287880710332205860\
593573380009726593833094607`60.*^214*y^187 + 8.704252515147154176682583362261\
2978821188487773734973040607308563505996325088677`60.*^215*y^188 - 
  1.3517369924830665913709887614621570817980719146827358940995493519469603905\
081987936`60.*^217*y^189 + 2.099533440683874502034484771458205693493483560440\
47583744942244167453505188093034652`60.*^218*y^190 - 
  3.2615386106708136032966305775446025607148174085255882479014332454893028056\
41140818697`60.*^219*y^191 + 5.0674636890896809443210881312156335307641310112\
230109290593625168068683697368308099577`60.*^220*y^192 - 
  7.8745625087513064237544846054572781980148798714818559098697476913180634594\
1218823653998`60.*^221*y^193 + 1.22385277888178078030101341814149665053071443\
33425567876490697339895211102702848030164125`60.*^223*y^194 - 
  1.9023839498724478613343706566401927451967808928806769097937851073308361`60.\
*^224*y^195 + 
  2.95755430633108028415626705373129448703919008748131532296869293907900813`6\
0.*^225*y^196 - 
  4.598669105145157613447109515691822073084937416767502987544914830184050927`\
60.*^226*y^197 + 
  7.1514779359745627591891566381281740109131476679735075693828858480926757997`\
60.*^227*y^198 - 
  1.1123027046072270830004767806997961222445454792516865515901288439163599287\
94`60.*^229*y^199 + 1.7302668281875427848627261090580848321797264484959942728\
199249672117511975867`60.*^230*y^200 + 
  ls*(-661.319276959771453725318153880318259813701204189043091932452725352768\
23941445375`60. - 4031.507945187449882454445819339855640706808274369747410656\
97538304720542221781082`60./y - 2354.0696794431060131993566069716240733157276\
0229338497583001315191272980335228964`60.*y + 13700.3685335210085902095822239\
0675169039360652046086230780762963392751687258369122`60.*y^2 - 
    80762.9163182703779268021058297180331177157337450007860657613596061059673\
178217386`60.*y^3 + 1.4003794237586403651198636365550079857522803160798785418\
337341673986076861811298235`60.*^6*y^4 - 2.2014965393881543903680654503327731\
6583232688870917870943362220379131084530413722988`60.*^6*y^5 + 
    2.55228794681932165311907299190632058004264658820466619023587894981013069\
3553871524076`60.*^7*y^6 - 4.195000893392236085525495208673220790468172076962\
138516039693596853447261740541563895`60.*^7*y^7 + 4.2856366605071609048886535\
354879505774216757454806199126515546647468372475795015060678`60.*^8*y^8 - 
    6.53173264217144458021693035497426591606570184257352135978745658690844564\
29167499175703`60.*^8*y^9 + 6.36909191434251455430385261094924305898251543965\
694027246175790935133397570600797317897`60.*^9*y^10 - 
    2.21856898254161507102167461429655686915386253327295239190939972326856433\
963411200081339`60.*^9*y^11 + 1.818388993705103525599454425395120868858388407\
122607996842730528864156066682838978614674`60.*^10*y^12 + 
    8.88720333995408533836953933020837459881168801558182316526438181718299493\
57991603286201813`60.*^11*y^13 - 
    9.4827330710065491862110629877882590451307372924904887166761899167882541`\
60.*^12*y^14 + 
    1.21681557771716345009965121996151619172418586889419367920900916506517380\
8`60.*^14*y^15 - 
    1.34839221918284408691683347914816761518016333225866550253842987754333297\
78`60.*^15*y^16 + 
    1.55831225057501405881603457825774347024205702915652508402158296374637566\
555`60.*^16*y^17 - 
    1.79646869201598066814604843756784490850427847394465025975097860524491557\
1383`60.*^17*y^18 + 2.1133037073389181323456853082344395885600770097079573629\
081527911022114091914`60.*^18*y^19 - 2.51873857349883730750915668143865212760\
152843485734983512086927708625699868211`60.*^19*y^20 + 
    3.04665355209720426142593785973091903627901615172077066726647167656463612\
1207771`60.*^20*y^21 - 3.7328638195948040648985268852796684560175837778973748\
82675221936413188454414636`60.*^21*y^22 + 4.629346174187332000842396628134674\
27046570990852959255126904066081802347340001028`60.*^22*y^23 - 
    5.80484501168589552919108269640895049681955912313155163592770067873262587\
0049881665`60.*^23*y^24 + 7.3534188202510579213570459939538642034870456175824\
813744188380327745891272346672321`60.*^24*y^25 - 9.40304561451843757054757047\
681123340054633144060039618862263771258061151027117180057`60.*^25*y^26 + 
    1.21289467805296444354221932493559086727913479745087740507730136838778631\
95548053354211`60.*^27*y^27 - 1.577164658412069154354333459688450508839401164\
57478817531213726690358760679307124867114`60.*^28*y^28 + 
    2.06625062388849235935700400020749950962121368548310395155187633045487919\
6261407597869923`60.*^29*y^29 - 2.7259499105177898952560169195894474509337339\
376119327032865715742926107211414300156440589`60.*^30*y^30 + 
    3.619763457566962114460338758394482509704841784267477583667477558732722`6\
0.*^31*y^31 - 
    4.8360131145389295829013274296018036250904839534351359657610655285505043`\
60.*^32*y^32 + 
    6.49791460245015159133471116246386588445724489491420413909820476474983856`\
60.*^33*y^33 - 
    8.77786530435152695025165670874990789407751690296463477928539777958418131\
9`60.*^34*y^34 + 
    1.19177565299827190537604884985744423384016690184891491479979294565190603\
305`60.*^36*y^35 - 
    1.62579132217174921089716115042873407913485471767639339147255298157384965\
7655`60.*^37*y^36 + 2.2278412810828575700763207951216349454488988843435877560\
082277725481729141995`60.*^38*y^37 - 3.06581994866783119110138194018745359224\
344910722159363080754574346101094866372`60.*^39*y^38 + 
    4.23598264470632561937572775063084688324653548522490939420339682858846174\
3402863`60.*^40*y^39 - 5.8751171283875572774815253402270015656469370486355611\
311293220986547609743411576`60.*^41*y^40 + 8.17805834831837778660496825600546\
669578545187989534856095244780271337356858403946`60.*^42*y^41 - 
    1.14229378589465609414086977501413989555217402327093245052911498841519842\
20615191787`60.*^44*y^42 + 1.600764783546112237990082400476781639131430275873\
50177050644639292225144810973014119`60.*^45*y^43 - 
    2.25025908923722685774302680194570171799138754934939577299867582455320382\
9112361263652`60.*^46*y^44 + 3.1727116302533180151484457329162221480440326240\
531359661387509272531435775084655145887`60.*^47*y^45 - 
    4.48604574845951469137300927424752192307964497521115694881915423663334809\
591464781396577`60.*^48*y^46 + 6.36029963138096011987709099697163425585384472\
5116709423946913335552507950585757609764205`60.*^49*y^47 - 
    9.041104233354574110258447752436299872690382962461555595644024733373566`6\
0.*^50*y^48 + 
    1.28839146053999116584418118565428509705398155236094143858865392390404678`\
60.*^52*y^49 - 
    1.84039917827677789414575848634267202305615682117642449596573337718906317\
7`60.*^53*y^50 + 
    2.63494845325735180189745636679847862571516183132854576206207005618552316\
16`60.*^54*y^51 - 
    3.78084323279190471616159146105313367599029198763666931482309937428142733\
17`60.*^55*y^52 + 
    5.43656416311916612638352205096074658956458062884665007155946589788525777\
411`60.*^56*y^53 - 7.83329772802904649315523447918603699114931108576550116285\
71003313859602484488`60.*^57*y^54 + 1.130878495357100098301118988021267219359\
373538077129430169348882768436606201776`60.*^59*y^55 - 
    1.63571336287605701840209501196140654523722841662391276044056526598231677\
26889051`60.*^60*y^56 + 2.370220972504199902543540201583791520285627266681853\
42130113308515474893703010862`60.*^61*y^57 - 3.440589458457336305707696076841\
544587707430429681898062523113367833911351572419285`60.*^62*y^58 + 
    5.00279513520573105590710591993442926437445195114446410898759682469286934\
31086399148`60.*^63*y^59 - 7.286236341690835791760304279716773384548314726386\
63336726655092409269332439815560744`60.*^64*y^60 + 
    1.06287099055927881555447399554936383607675516954621367097128554146700903\
79780066712053`60.*^66*y^61 - 1.552822789824386011993943166312512736612119756\
28505328681584018560171797285915224093805`60.*^67*y^62 + 
    2.27198609350037479488635189344900452270587908676882303734859935390708777\
5018788462079936`60.*^68*y^63 - 3.3289808428716450856894901310073879349292627\
008717451264263546001676640156370839413075393`60.*^69*y^64 + 
    4.8844894366082787481768122139869578688978643758089812078594843191484196`\
60.*^70*y^65 - 
    7.17646571021655584518243939720278660403827977908535014951752861983053138`\
60.*^71*y^66 + 
    1.05576626172862924021781292217732557722484266469239058483135847648911233\
86`60.*^73*y^67 - 
    1.55515485753110484587740493134741497511330914896869958453686641331120979\
568`60.*^74*y^68 + 
    2.29356961712295059187672458389864693506993879207512443079048919751868971\
8688`60.*^75*y^69 - 3.3866247434978460793715149599101853830510956482045236398\
566545628873900111327`60.*^76*y^70 + 5.00638453875958706423986407314340457706\
216747985762376555324735611275424887549`60.*^77*y^71 - 
    7.40916140591012181291482750205471572751454094831705050988415263294518650\
3891693`60.*^78*y^72 + 1.0977108981267521152423582451350030110862842951014394\
7026306215259998526351967028`60.*^80*y^73 - 1.6280505123068261153157238248350\
6077631674718632706396058175702674744910245042601`60.*^81*y^74 + 
    2.41710879743970266600082971085591093033006508720015505779434472153375944\
76706662667`60.*^82*y^75 - 3.592203223488859523894557849843104080695422491449\
37747383861000621025184334583209036`60.*^83*y^76 + 
    5.34380255261091516604655243103186919788713688642492687018777125187142172\
5073780042244`60.*^84*y^77 - 7.9570776797664329803160144811021783375924944856\
964545589291635139846570819372497247133`60.*^85*y^78 + 
    1.18593202612920821058515041302126269032251057746344970515658414307392168\
0871920031226298`60.*^87*y^79 - 1.7691258375488006007627842114603133835639230\
471543864590010019048419829072580705713376923`60.*^88*y^80 + 
    2.6414384375253288551025856746825736765216245780492137248359382275811422`\
60.*^89*y^81 - 
    3.94725862062492232664514213091073738590596025116917514882047569759238367`\
60.*^90*y^82 + 
    5.90357142941396377111791527277528507597252984007164217442115649936568933\
2`60.*^91*y^83 - 
    8.83668510925248413535732905942641433748840682054450221807747119624563717\
96`60.*^92*y^84 + 
    1.32376451710390648786761464692460492994186823096197951705179844679245644\
7362`60.*^94*y^85 - 1.9845894432752360140778809360808265373956267807307380486\
930118120116905612438`60.*^95*y^86 + 2.97756517363388093140453545082260754156\
293940528367168128648828521795880260793`60.*^96*y^87 - 
    4.47069335611400867141700227911918260354771449073182088725779469040726767\
8741517`60.*^97*y^88 + 6.7174448236029685596432645028381283557061452768389084\
329037627339210814073700584`60.*^98*y^89 - 1.01004753647436271825932115145951\
0993174494881063034349344595143524548875652965168`60.*^100*y^90 + 
    1.51978131882037529422085084535145112325374896359335248077581876655310876\
00939462722`60.*^101*y^91 - 2.28831234046663759822386584125102104078251246450\
463769236418429262648449273974890987`60.*^102*y^92 + 
    3.44776745209829238633000236430655520664745531582802125462744976797570561\
1109967063668`60.*^103*y^93 - 5.198078681162314154335106438928174529691625591\
6599855698357563515255733124083066267324`60.*^104*y^94 + 
    7.84194716953387054197457160363711612539817371508268966332198408813083025\
2363060022131`60.*^105*y^95 - 1.183791742336061903973395495682781497223954396\
6167688740611979643347240197358638167722172`60.*^107*y^96 + 
    1.78809819955296967511118770903554545166636457251912336432664698068915541\
387071108972218817`60.*^108*y^97 - 
    2.7025055995229403064509447599795624669311208831714663406152352952686973`\
60.*^109*y^98 + 
    4.08691585468761641165677628545933517680405200345390767919618002042061009`\
60.*^110*y^99 - 
    6.18405707542765658590541037055220968264588249556857090364543493032884548\
4`60.*^111*y^100 + 
    9.36256788669968467766440962771138000855312016355013008765145823492495766\
33`60.*^112*y^101 - 
    1.41825823864279801905690191096038402941830629172708862593454397833905985\
7205`60.*^114*y^102 + 2.14956106021963310427148398251729037800406773379076874\
62506993255293497677415`60.*^115*y^103 - 3.2596713989918891898851342580447534\
456264832425865372209668913533562982231709`60.*^116*y^104 + 
    4.94564550620008014117991465014202019774526384823420607130024129915368105\
6902157`60.*^117*y^105 - 7.50745885684303952731427087105674488233038540304141\
26526201735199631534527612039`60.*^118*y^106 + 1.1401961353006484850329248046\
55757897354996940563134801150856868133112107577548139`60.*^120*y^107 - 
    1.73252186789855002311750170798485955093944641122451900375886808744544720\
10212401709`60.*^121*y^108 + 2.6338223901942200496202926490396998287897740555\
5572877626955629238968807241283177647`60.*^122*y^109 - 
    4.00588980504262254479166613407231856186218398251250318686493516761456783\
9771413905833`60.*^123*y^110 + 6.09554473379587567388802146679796323255292735\
55897807276731284696913866168034060107997`60.*^124*y^111 - 
    9.27947526315554652064957570681623929643139540008889013638866530198489446\
870923898625065`60.*^125*y^112 + 1.413279772538275239618586387878032696495036\
249028335001244703552365770589370094134455333`60.*^127*y^113 - 
    2.1533927660853463704878937812855060204229005210240289687301854145406835`\
60.*^128*y^114 + 
    3.28250489109700753852185289806961217170454862093084684263487123616084713`\
60.*^129*y^115 - 
    5.00577437971632263728138079181191121477453205878001620992479427379841567\
1`60.*^130*y^116 + 
    7.63691108756124840058981173135744817435424499018843178808835044789717851\
4`60.*^131*y^117 - 
    1.16557888161355469031911901152166181891173266332649876490320365049873137\
3481`60.*^133*y^118 + 
    1.77967236359161193737069143179087668950054356763601958044517766837469541\
574`60.*^134*y^119 - 2.718378630939872047136300495339226641255229254831118658\
9093625245068687460981`60.*^135*y^120 + 4.15382764344822750845523951093436473\
5672288170400856503495402805385655992505123`60.*^136*y^121 - 
    6.34969449272663026518173422641311676622443154575864137877717639570677015\
65708074`60.*^137*y^122 + 9.7100237234999917149629740527389311860154596181322\
7715522768499254151852614611029`60.*^138*y^123 - 1.48541631748862270730219787\
98367558380418785266675666470277482376389542672811055101`60.*^140*y^124 + 
    2.27318053911037523947202342683304171322154544952739544964799240564979356\
360671336439`60.*^141*y^125 - 3.479965764266026086190194113109454364272789274\
167026623487369475194426530608164919578`60.*^142*y^126 + 
    5.32928370649889615248202935879995200161940069623385846060010792644767184\
71244917618071`60.*^143*y^127 - 8.1641903184852815307182577212879145744559991\
353444507304931709232113135402023068093935`60.*^144*y^128 + 
    1.25113867643548730960003473474917223163647760839639885902056160255844004\
64086015871233792`60.*^146*y^129 - 
    1.91797757055289999474483934373085229845663344539274347510278363770862`60.\
*^147*y^130 + 
    2.94120362041632550330297018118466913774739024161317076846374054864876852`\
60.*^148*y^131 - 
    4.51178039962778700698552158939995475263379058956369140383362853286042976\
3`60.*^149*y^132 + 
    6.92324910914135456595925349470507484876284009493712366296347868494718752\
1`60.*^150*y^133 - 
    1.06269590418483422216725707442496541844159207092921922347770377564107735\
2956`60.*^152*y^134 + 1.63171025993919843453110775234076608445161176987313475\
98856385392203375597462`60.*^153*y^135 - 2.5061673247139099534752598521560642\
7944370833467956188346520205362698179047399`60.*^154*y^136 + 
    3.85041996475493229256010920061379742721632604977903415488268016481583001\
9379866`60.*^155*y^137 - 5.91745870076213369170794177372453859309874586231169\
01360989467976389393911596927`60.*^156*y^138 + 9.0968197669596481777476502741\
8875260104629361404937203034063587031810963484690463`60.*^157*y^139 - 
    1.39884413692649762290874997558871700570875935423750136896770684936720500\
10997321553`60.*^159*y^140 + 2.1516550518981086849664461174165967141483934177\
0179265386953671469003015685205530893`60.*^160*y^141 - 
    3.31053201779566407611001010918899240373871095277174841257715565979647442\
8285784871577`60.*^161*y^142 + 5.09498652224425062717614664726684349774707036\
72450223430759890471279139431550357647371`60.*^162*y^143 - 
    7.84344223583930381064356659586623274922171180942524488840897373290116638\
327263920321574`60.*^163*y^144 + 1.207778044731762053226831645223957786118904\
1634204990749431038075260105270432066070262979`60.*^165*y^145 - 
    1.860298806815545140025073786870615595788873154276999666409528610505925`6\
0.*^166*y^146 + 
    2.8661033711268167376516003816229382939209584944373880759821619459268898`\
60.*^167*y^147 - 
    4.41685362804745030372824263204069476807065868888266167442365707878637464`\
60.*^168*y^148 + 
    6.80839368467691003601465609204472809213977389015744163123855682464113134\
5`60.*^169*y^149 - 
    1.04974863935388808239293120763800410414724063164141893915109784654259797\
779`60.*^171*y^150 + 
    1.61895034712568893589927539583617372586812725537491454661633315280659768\
912`60.*^172*y^151 - 2.497398561515474114755250135685344951004302280157370209\
4862525615806784423801`60.*^173*y^152 + 3.85342493401471436701657983577352513\
92819846530919714157337656360289976725111`60.*^174*y^153 - 
    5.94715549220886755611421000259756513656481253001522201295624848880913714\
6581057`60.*^175*y^154 + 9.18065530020202348115043793377295846681660135693273\
86684088759676455345001690226`60.*^176*y^155 - 1.4175511758463736359444693908\
15522478850555242068873415332972167437733151971233682`60.*^178*y^156 + 
    2.18928949689588096429340929835461796861399379226878374407796378795243121\
70115456393`60.*^179*y^157 - 3.3819388616263111658297410762493097171235649298\
1380306661739907325372262886056833129`60.*^180*y^158 + 
    5.22546780684048547203373529950979908968569357070492634302068647976342172\
2180903921678`60.*^181*y^159 - 8.07570124051585987165631050077982896589624533\
41683459536616295643634175394135168092706`60.*^182*y^160 + 
    1.24833099846728431495682523754224675041974711672753374259056487805354548\
4429056969015987`60.*^184*y^161 - 1.93006765544417828736371941115272552110646\
98777248265109845476500516562237130880820178067`60.*^185*y^162 + 
    2.9847462966135175459956213406548228283295817816582935826590427896606784`\
60.*^186*y^163 - 
    4.61671737550611040842664790659163203840959806564825515446295743110908277`\
60.*^187*y^164 + 
    7.14247979294612597290815957483950287804970450280239300366347058205477811\
7`60.*^188*y^165 - 
    1.10523218609487725212784869550105943774935878799251327235610393210285853\
006`60.*^190*y^166 + 
    1.71058920160332647452087223637718124412272569709456443901468000300722898\
2149`60.*^191*y^167 - 2.64804020047144212359414606826815187873057043230072781\
78337364347517553012855`60.*^192*y^168 + 4.1000488623464535923368524064032216\
3685465604304045720639536739334298987648128`60.*^193*y^169 - 
    6.34947891623093360975795033394035318553571582711737712769135347875509701\
0617804`60.*^194*y^170 + 9.83491780337201110400314471097646534443501978151276\
74610945939974603510006681135`60.*^195*y^171 - 1.5236527478502871788190561443\
06439343600510120128964006664818242130135543366513779`60.*^197*y^172 + 
    2.36092894037820712754478419948209265152099976379040985126339468628103860\
00834921344`60.*^198*y^173 - 3.6589842285195429950798789040034036466640913869\
7382875490683826346255776416870553971`60.*^199*y^174 + 
    5.67176115660070238247020110134424138277561208121693622420570566596280681\
4029013262103`60.*^200*y^175 - 8.79334658122914398620411034643601057884088695\
78340604672688646439081463866055706321973`60.*^201*y^176 + 
    1.36354165296107714087805544100080097284499726672284160575400036307627307\
75961715454025`60.*^203*y^177 - 2.1147532719128616194548398291350996137625818\
717731078504036872770777381245658829364157692`60.*^204*y^178 + 
    3.2804030838232214726269125368608803557603660856306339694729544786450507`\
60.*^205*y^179 - 
    5.08944086942370894705187366198550798479102508802466695349625297106130989`\
60.*^206*y^180 + 
    7.89746028016919404034622080925357637498892447904884570001720189097136235\
6`60.*^207*y^181 - 
    1.22568400265311448134532083109284091384769192919214425651695971026024871\
173`60.*^209*y^182 + 
    1.90257796854776250426365097573235517000226303973479457639410154024532177\
4315`60.*^210*y^183 - 2.95378233133305639825162564186574623565282990390170485\
35595306131360550477994`60.*^211*y^184 + 4.5865465643196086259719410598395397\
1984190218239770502796826137978627727444661`60.*^212*y^185 - 
    7.12301151550068591393950237118984902254554942442712649676274412884514147\
7689758`60.*^213*y^186 + 1.10639765435928281793804027754336607275409710472211\
359167444305365867916499775655`60.*^215*y^187 - 1.718809947958322186859566650\
123618177407282542519936174622814535093495908653451851`60.*^216*y^188 + 
    2.67062399627672041884733529530179398886828340452939610086345400008701756\
00680787461`60.*^217*y^189 - 4.1501633130515164463582005444876186660328766509\
7753634203697243593485142216251019043`60.*^218*y^190 + 
    6.45036760518965376996198838450082235351331965670550299045180408531030138\
6112099988541`60.*^219*y^191 - 1.00269738282725736094157355064472330606142971\
544352645667617850459854920590063468528766`60.*^221*y^192 + 
    1.55890892424087480244638624440692313745436668802590567590002956960206586\
829403631709454`60.*^222*y^193 - 2.424020963132313365611427905774381158144327\
4756179132094374403730988003418412290753705675`60.*^223*y^194 + 
    3.769780782439200838107598184664509804343834622203405026572601948900604`6\
0.*^224*y^195 - 
    5.86353144649880631575788272249557967122238647093090506306356083360885782`\
60.*^225*y^196 + 
    9.12147789015715623954379826229611537701489041402478083466557301858653096\
9`60.*^226*y^197 - 
    1.41916636777829488928450838515970850663949646506339864501413386913069026\
003`60.*^228*y^198 + 
    2.20832470641366215050160851488800129865498348444415972800506120361067546\
0802`60.*^229*y^199 - 
    3.43679361202451159508971587635256531137587246663468344999330365158182978\
9867`60.*^230*y^200) + ls^2*(-931.9692021115825457020807496017363046883557749\
4790161781014687449130010809795483`60. - 1555.3319348702415081940475637419270\
9231411382308129506400052789624811276157895741`60./y + 
    12719.0717532400231929265734061236969070809211366354434433344858389167932\
124258909`60.*y - 27664.94743510222083539530208449158705382517681077248401943\
823378774960828372580866`60.*y^2 + 24437.164204665533008874655861571384973488\
60574148266573558099830905317750336413173`60.*y^3 - 
    220892.417433497196922441800836801037226671545236255829396158111128852675\
51451732633`60.*y^4 + 259359.623026346100657697250589140178723343384027562368\
58090474091611580582404527717`60.*y^5 - 4.13129017179766153749564585004594491\
014240152177260579949689416817149126282811777705`60.*^6*y^6 + 
    7.88467696812051796295867203892778141723013237028116745228773093120362320\
889630014376`60.*^6*y^7 - 9.5160812467091432272796213961373054990355508498638\
41048244039126931432352535744614614`60.*^7*y^8 + 3.52208929467285378954822676\
28415276329749935605697631133630684631808829459553325867204`60.*^8*y^9 - 
    3.21366269204209431274312005403697085722072422221089505185337124817587517\
881368412497975`60.*^9*y^10 + 1.988730918697638713185907480537744445151946856\
085509451584756019920313529493090973134116`60.*^10*y^11 - 
    1.74740243251059268487605772824101383941317300839103946526711088961148832\
68045619016266852`60.*^11*y^12 + 
    1.4717159483690688628208312515547688621304348099711625932521254108834912`\
60.*^12*y^13 - 
    1.40548533423960284359423413812078958561744803299740244546715879313014594`\
60.*^13*y^14 + 
    1.38654177541982501397368419323401318229234846492066272508823185965184012\
1`60.*^14*y^15 - 
    1.44236100402678297225631694500206292545384222576756430368425625104104847\
26`60.*^15*y^16 + 
    1.54933749756819541054649063616023502265722299837126243767791161110819998\
29`60.*^16*y^17 - 
    1.71539722399863157261289505580476511617390067971497016353864058832114028\
804`60.*^17*y^18 + 1.94572192059562910301603068199022014657170721527889598265\
84278937726729577776`60.*^18*y^19 - 2.254486277528180048467712560846088110119\
95521035196537706937944599099560407159`60.*^19*y^20 + 
    2.66101054557637525085647106859897329786695489376817448794101678468718154\
4218328`60.*^20*y^21 - 3.1928800755655529711033148689496557956739851999040243\
660753815908563386878898171`60.*^21*y^22 + 3.88768364103725248846242606217856\
982286808888981086822109146507981070836002979762`60.*^22*y^23 - 
    4.79664421358604529893162207484566886381876929898431282050885879563691660\
7854223145`60.*^23*y^24 + 5.9893525459797689810520067247608128516091466487686\
917880699808255540750147266825967`60.*^24*y^25 - 7.56052336707501177895324895\
580467808537554050592289535215045503011563941863189927161`60.*^25*y^26 + 
    9.63936796431771570969034625747984288603067589475517148961500180626836997\
1747087444396`60.*^26*y^27 - 1.2402692261523989944518608363952157548262523441\
0415011578287080058441701499139602194239`60.*^28*y^28 + 
    1.60932040857985805466149703934362879021338899036299980172357387782998894\
0041567800784047`60.*^29*y^29 - 2.1045170219631014331555091335294909035109643\
912223982357578449958187078854349452971131372`60.*^30*y^30 + 
    2.772045755225281658803562643630497952588539106540304378972367206546268`6\
0.*^31*y^31 - 
    3.6759286485464685975471378248512615587704749495295884760582606249049367`\
60.*^32*y^32 + 
    4.90518754173165856020073212142397375649571452023925523577988700257299126`\
60.*^33*y^33 - 
    6.58398161320996976909639931565225221495383091027190270642163433001398373\
4`60.*^34*y^34 + 
    8.88598502960554009132441075959604940006800509649416348113234203947946701\
24`60.*^35*y^35 - 
    1.20548241301945471335224923970133174260381115228207828788359533494145668\
6317`60.*^37*y^36 + 1.6433191553316582405084732769416017695770227031300629983\
797490698314154094611`60.*^38*y^37 - 2.25044093381946411734178021672989472027\
102546794454608886611481145929496173717`60.*^39*y^38 + 
    3.09518863591194642282505643325646938743843095090282550689744021074725723\
4450142`60.*^40*y^39 - 4.2744344239178056252955479467715788514186108194746166\
6527058121658878946094691`60.*^41*y^40 + 5.9258216536778951197308874421477942\
032833466806660345023134697768432156450939054`60.*^42*y^41 - 
    8.24537659042863228016244038795079489593345170965816000755390970304920614\
3699008302`60.*^43*y^42 + 1.1512895727558796547482547330674360090367817906371\
4570656787728392376298311939433783`60.*^45*y^43 - 1.6128606475172809008073441\
06949872743424329844218958821643433628294628041798934561467`60.*^46*y^44 + 
    2.26661982343131431566746135989432485109128510246834959241590007726498644\
70302472257065`60.*^47*y^45 - 3.194966188562819566110672937139955179748250477\
25816599894667280168336707918471297301814`60.*^48*y^46 + 
    4.51648069571085414465274999430029412241140913893873872160724903177131727\
3881967385848844`60.*^49*y^47 - 
    6.402136123098519060868563081027649277254797130258105963656069156265199`6\
0.*^50*y^48 + 
    9.0988956413964478865286652598620623143136932865252521322119089010580193`\
60.*^51*y^49 - 
    1.29641187928548463603592785158248232900334577453169934409944376443196490\
9`60.*^53*y^50 + 
    1.85157967555053193097890958351302628418527545694570016117498055947790729\
08`60.*^54*y^51 - 
    2.65060024541557328608541215928663186363289252200988869190779412900345335\
987`60.*^55*y^52 + 
    3.80284301483544051456466046895143962454337241934423344385590634426501881\
3944`60.*^56*y^53 - 5.4676054946491149562187947176598756308735678355469007479\
303635585037748613789`60.*^57*y^54 + 7.87725695154490780795015922764178056947\
724490237155754007623174933742405074482`60.*^58*y^55 - 
    1.13712548951299222454393815473686059784038195876452630257658326884006301\
68910565`60.*^60*y^56 + 1.644620351375963942781949235771705378071770576625255\
99939987782605343057291272273`60.*^61*y^57 - 2.382960700776843127894339600586\
176965012826330944432043122638763657892549474608055`60.*^62*y^58 + 
    3.45886596097741015251186804898847990404982840940191708149758687317716610\
91362730493`60.*^63*y^59 - 5.029089769413030010702410432700970498894144358607\
74043328932896866024132561068940366`60.*^64*y^60 + 
    7.32416984447492656041612017540060880140115870325419258947086196450641582\
6208786523605`60.*^65*y^61 - 1.0683576027463840810341339129885089509293328291\
8736099961612980930813032498897437117609`60.*^67*y^62 + 
    1.56077811211521927267468486503771640592039378207065157285105435679059718\
6982253230455194`60.*^68*y^63 - 2.2835480953402216350015590912449700853111348\
248935966007416933946796780634463458921492985`60.*^69*y^64 + 
    3.3458224021717302250222560644285255623470634677645714844796656744090954`\
60.*^70*y^65 - 
    4.90907388381415777340031954379641569730694677501407475178410479184062725`\
60.*^71*y^66 + 
    7.2124261371873609268543477896433873620710262256346509564868296851197132`\
60.*^72*y^67 - 
    1.06103656006467529455047092134462014480336970446751824922649779289310851\
761`60.*^74*y^68 + 
    1.56289329895283139500569553511590388248898013065332683860708591983238551\
7141`60.*^75*y^69 - 
    2.30495227908230654835709351530976958776258929319338048596220911786503758\
7044`60.*^76*y^70 + 3.4033962600042871572395476678303216801915317806330660091\
2990462443117088420835`60.*^77*y^71 - 5.0311363514037002612292097309649285234\
74212059478229314248372149178752316840537`60.*^78*y^72 + 
    7.44574763809568857671606621222367446958021905738530357708835616564544917\
47441227`60.*^79*y^73 - 1.103126863575425365887413388553384500521686847145954\
066078520088065060660102098092`60.*^81*y^74 + 1.63607938781749732691021280757\
14908649617864012263133221718238282433973527997270964`60.*^82*y^75 - 
    2.42902749574337524196321394160218120267645808203274381370005833302206651\
514582239877`60.*^83*y^76 + 3.60991957267017358292398099384329822310622793909\
1385923622175930376587866754754436905`60.*^84*y^77 - 
    5.37017001332581487864307793424432156096440837560208967889840286090723888\
23044843270999`60.*^85*y^78 + 7.996368371442905650897474854956464627463850890\
71708743974321589820468437673710394232546`60.*^86*y^79 - 
    1.19179365238600237118454938861855883138380975696543037421343553026400594\
57149406167681641`60.*^88*y^80 + 
    1.7778804021349980523598482134824516632619915489622363430127213594836056`\
60.*^89*y^81 - 
    2.65452787201165735072830331361996004123419289355162542228397827424908235`\
60.*^90*y^82 + 
    3.96684977470844566113616318688309249117578273955359307022950706103261605\
1`60.*^91*y^83 - 
    5.93292329899413175283694829405686128165579690226552779677074879680633955\
02`60.*^92*y^84 + 
    8.88070336120489244761816663526105026121701653915865828623423806266254791\
053`60.*^93*y^85 - 1.33037200767268168724968527257644611442174622139974559810\
32283277879887927955`60.*^95*y^86 + 1.994516791669996580708961961915050584137\
85960885453373102091816544299130748579`60.*^96*y^87 - 
    2.99249345617246858321820829656075325896235356121942856488139114168017816\
3666597`60.*^97*y^88 + 4.4931608111447066062632213675686065740787245476476384\
149882609225475425999482154`60.*^98*y^89 - 6.75128663267479626404095069546070\
189251246877655385109433969632092825125862885983`60.*^99*y^90 + 
    1.01514903424683644537647044299715064710051642987091642546785597944676910\
88792149438`60.*^101*y^91 - 1.52747750572134386945543054966868259228972260352\
207635868568779277646281490198088528`60.*^102*y^92 + 
    2.29993156470066599607296458285407039531460910425387543038589407804362004\
6614649801143`60.*^103*y^93 - 3.465322119871752271008977462871880911999023436\
2282559362153916503210748848590113928838`60.*^104*y^94 + 
    5.22461940958538240768245002121524577547756123441907918056870596151495090\
447950229712799`60.*^105*y^95 - 7.8821011883429697321756490025654786968385381\
81289611787167568295739632921307783708442442`60.*^106*y^96 + 
    1.18987075113984920777179449444052242507467758911632481377921231282732515\
064237503723132732`60.*^108*y^97 - 
    1.7973072764139628970027028493674117973529923842999842418215250489400999`\
60.*^109*y^98 + 
    2.71646514725927294618866062207092208502520046168784625160665982672956748`\
60.*^110*y^99 - 
    4.10808928453672687577699182673176351275588518142054809714567953346750460\
2`60.*^111*y^100 + 
    6.21619136510186269696255923613184544044085382773980679500628437027225460\
86`60.*^112*y^101 - 
    9.41136533644445578487261433236820631059336309931987578248293442882016998\
662`60.*^113*y^102 + 1.425672537163828708659635921019356463402518104156718537\
8461151024153902034109`60.*^115*y^103 - 2.16083255174856528717938361764213132\
609340732196364534136512261244028229402535`60.*^116*y^104 + 
    3.27681591375110193363322539688325263842760222981650928198220826627632695\
2338506`60.*^117*y^105 - 4.97173681364897752997294110723150530226542631342316\
43642540188674092165534877536`60.*^118*y^106 + 7.5471860513069901070468321927\
7651249236459194534060013898652287518570759528409486`60.*^119*y^107 - 
    1.14624809666186295313324044949333569950597079522878204525753896854456250\
40579899994`60.*^121*y^108 + 1.7417457890731512048391692467318251271891221664\
9890734868579669234421748491638291051`60.*^122*y^109 - 
    2.64788744362840021683005539852859204765597322281378771227585733164762167\
9151822148081`60.*^123*y^110 + 4.02734680103532192984156007128384581298087458\
98358854908842768444290770467694109204073`60.*^124*y^111 - 
    6.12829340775220332402803349171879795301928383059179277380615963866560093\
263970085559213`60.*^125*y^112 + 9.329480038871022262232597047745959375327374\
667218639402530505279225572907974490050561442`60.*^126*y^113 - 
    1.4209184481535542992471529347698577723418556349325764413865404240924924`\
60.*^128*y^114 + 
    2.16506649150202699918484038995439447442261163589075731723477333690956789`\
60.*^129*y^115 - 
    3.30035257417305574178789453917596490667411780730951035641215951240443397\
4`60.*^130*y^116 + 
    5.03307241932408981668490248253309535263731789870432286310152808174048617\
89`60.*^131*y^117 - 
    7.67868014934682464546740062687096966327302799031191447170338909617250635\
808`60.*^132*y^118 + 1.171972521230314572462328558491059009808431164385650688\
4910726080756834502354`60.*^134*y^119 - 1.78946294312231430028630366397160917\
087261964457084737305969723991924485009819`60.*^135*y^120 + 
    2.73337659162814635538317552316695703345282770773438882882490267335560432\
7124152`60.*^136*y^121 - 4.17681115819580994017910277802975685478331890976782\
90090503244614162739187491905`60.*^137*y^122 + 6.3849281767580654729193760599\
5209583600751311697251194695714108674804972240943452`60.*^138*y^123 - 
    9.76405610362973754152805359202950586561003358022659276122057199125590496\
7113986374`60.*^139*y^124 + 1.49370530945001591081966104382380717785002372460\
099090776445150212619503739400396854`60.*^141*y^125 - 
    2.28590086234305696857323556322241668986511671791372844000104214070121918\
1745321748542`60.*^142*y^126 + 3.49949299694495918310016500289286809689560416\
99579620385726886523853297813653176044648`60.*^143*y^127 - 
    5.35927027546418710139732171833342158978325185617838894837534157915138788\
796075179412873`60.*^144*y^128 + 8.210253491258223529738387123317113963405895\
267060144728115053454215520050391811198089834`60.*^145*y^129 - 
    1.2582168215502034151951999062574571500390770817402233947384172475620364`\
60.*^147*y^130 + 
    1.92885737868645335758811461799096392914430556268570895740580791977083797`\
60.*^148*y^131 - 
    2.95793211488655011106206970327717049592295840457706257823328688872142852\
4`60.*^149*y^132 + 
    4.53750946879043472403254632777352429555226976745549424407531394212332294\
85`60.*^150*y^133 - 
    6.96283320243605772349838520374865844233763113302717029728646926865591661\
749`60.*^151*y^134 + 1.068787689806812260564171734305877363109178280738147127\
3314840828708434639241`60.*^153*y^135 - 1.64108790379500874892376485045388185\
894479962954871386293869441702638778018753`60.*^154*y^136 + 
    2.52060728697547315432304873920187465298164608943989589301419351403991366\
8068934`60.*^155*y^137 - 3.87266123670106201652668411575937631758057973165282\
99154668136549598723491975943`60.*^156*y^138 + 5.9517254188707545588652997601\
9220234952336737555764120767064697236450878442257814`60.*^157*y^139 - 
    9.14962815038697142822581989705187810897199722109184686164408460730437203\
8769434487`60.*^158*y^140 + 1.40698459588760583538413239002728412710234892523\
695320105828595850350787100748428747`60.*^160*y^141 - 
    2.16420693250803523004347148310176106877239343030438234545503443693258797\
3890566148658`60.*^161*y^142 + 3.32989092669070738391096113743736260414628437\
967585555852077923265304384849146901778`60.*^162*y^143 - 
    5.12485158558059296826495852719221220540324019285805485152662301128686621\
598865331573861`60.*^163*y^144 + 7.889526732999608812131040504487781399338682\
363887987819319061446098169807183232501518174`60.*^164*y^145 - 
    1.21489105631371080522586323958120630278365159337298004717993098331400399\
088311158011665447`60.*^166*y^146 + 
    1.8712802107623459319827431374222933803852695110646972838524310787152799`\
60.*^167*y^147 - 
    2.88306104907668885350482172650308112589674613938860948461733006606054083`\
60.*^168*y^148 + 
    4.44304616560662706107931684317260193402810608458777170631071123228119305\
8`60.*^169*y^149 - 
    6.84885965791394444055218654999406964059519237097249211953020153631723829\
69`60.*^170*y^150 + 
    1.05600183773124050036028648099292413932980349205159287688435958857204592\
582`60.*^172*y^151 - 1.628615591448458706829057353579252281674838984801817090\
1696110355168708184477`60.*^173*y^152 + 2.51234096722003497179965761876125159\
108988461051982262361594020317866812201461`60.*^174*y^153 - 
    3.87653088995651172460382518121934100624183670272136847349828358558937643\
2421621`60.*^175*y^154 + 5.98289279653219820849485542711888322553464496218999\
0255792241276945001463479557`60.*^176*y^155 - 9.23594099899257751435953175794\
122172842170287667713329887055872519612829161401456`60.*^177*y^156 + 
    1.42610569765364843978679099101904190837333849402595315632857129673434151\
69342177613`60.*^179*y^157 - 2.2025289296697719373783787795430988903640286939\
0986533807202733431513402709963020316`60.*^180*y^158 + 
    3.40243313556266099391035021559323587808795076332405699301007207700681575\
3535771045647`60.*^181*y^159 - 5.25719882794847026132689028387825897377798676\
36391636931509265893261745302478961350622`60.*^182*y^160 + 
    8.12483983972477258771293318218709823077481713441338606899663993327334929\
674132472893638`60.*^183*y^161 - 1.255942101344687748343409604669369363441456\
3284972012124416587493655364525797875988116671`60.*^185*y^162 + 
    1.9418588394104588694484608458993091790979514019381714364452447733020123`\
60.*^186*y^163 - 
    3.00301682761834921059779711508621306075041598302594062132726151296500043`\
60.*^187*y^164 + 
    4.64503310829855194804520835203923546128860918973694809466125448679148336\
7`60.*^188*y^165 - 
    7.18637188622577509731398412617446114610544070223603289623796281717551645\
04`60.*^189*y^166 + 
    1.11203714685725030935707270301502270114311938627415819263645584229606778\
2763`60.*^191*y^167 - 1.72114144529517503761635146080495104597317293489284253\
56979287555398054512613`60.*^192*y^168 + 2.6644062131850879148965771662285008\
496262878634151268085745750907760240986588`60.*^193*y^169 - 
    4.12543630120683247712608905019329633549069045262886001230178884655442479\
0525227`60.*^194*y^170 + 6.38886763898519311177988961387519608290701519205167\
71335221382637578580244620364`60.*^195*y^171 - 9.8960402869420104663135169082\
8089099242931864810649558441292797446897796553892146`60.*^196*y^172 + 
    1.53313923177504922625512885155119269665438184057237019160070991887350079\
9107857548`60.*^198*y^173 - 2.37565490880910036403335602184572069911025952318\
152771410993401192176466619041942143`60.*^199*y^174 + 
    3.68184736967274082409164939910035254014889601348569935857881992301478125\
5872135251136`60.*^200*y^175 - 5.70726378638209673144663577226381140913512651\
06380371565883751453888218263638547138322`60.*^201*y^176 + 
    8.84848533039716716319490108268097562380834145537394263900948103653463592\
089698264278038`60.*^202*y^177 - 1.372106591240032952394442483652576011343185\
6939355324508745916191685905471500574018695417`60.*^204*y^178 + 
    2.1280597065041645736611831427064069458977297820798225173079645505386787`\
60.*^205*y^179 - 
    3.30107917877403416265790542394552627086580765230824806378705618622072587`\
60.*^206*y^180 + 
    5.12157332423632092640625238397403020799492336751409650418902129648908094\
1`60.*^207*y^181 - 
    7.94740471515319886292928917096802223197211440316845440290450898768369373\
22`60.*^208*y^182 + 
    1.23344821431092805754946107477748907699349753657478945429757270128924620\
3003`60.*^210*y^183 - 1.91464982200816502133080897422093753195190354038492927\
79326537160178084684183`60.*^211*y^184 + 2.9725545734973188251512882520347120\
9639119663544427381018007004516194776607563`60.*^212*y^185 - 
    4.61574255623670073410453853753915148280201471349956502278475769354019351\
4954899`60.*^213*y^186 + 7.16842601334392724633217163835406057720921543390250\
29077340351394672826908591444`60.*^214*y^187 - 1.1134629331974163486104567055\
35416938658234707821301681645885109179845048573453563`60.*^216*y^188 + 
    1.72980321883186401522813297960809585821835643139408640212179695344014277\
07506689908`60.*^217*y^189 - 2.6877315030434675895655964589015224421274630356\
9292227128552733038698272951030027521`60.*^218*y^190 + 
    4.17678944177349031601131271824843779386823448520739916974604770688744710\
3449229591073`60.*^219*y^191 - 6.49181432898541634110142847932152530721958531\
76905080705131543579953254556630345353253`60.*^220*y^192 + 
    1.00914995138341424719402283502839999986785326229276635464951188492002335\
9706869588211914`60.*^222*y^193 - 1.56895588409621918981887531784192355107203\
85396262815457122109539101184912865886927429426`60.*^223*y^194 + 
    2.4396666888892087863362067785212783201894722046511492751703593007821562`\
60.*^224*y^195 - 
    3.79414851755233664122148090629148459998870356219244146965274285860274322`\
60.*^225*y^196 + 
    5.90148849449095084176533989573358094416810921319906622296454598497646017\
1`60.*^226*y^197 - 
    9.18061048295515601406920084696785054515501664729635391572624252977521329\
88`60.*^227*y^198 + 
    1.42837972839455771264906308157768365853333737468089540008348467493147101\
6498`60.*^229*y^199 - 2.22268175955363772558173688413600078007722827269706122\
08875131356834342069538`60.*^230*y^200) + 
  ls^3*(-1127.697993982123336650713506452236318003055102663578630534900419077\
7213256338909`60. - 332.75646067082997498621090281602578149174753172179375091\
210650980288548766227147`60./y + 1619.405724150464796833576907635214005224600\
94106568237382266211680812179810894853`60.*y + 1584.2763262274331361359949494\
9375782358395643965097688788759911168360967184341758`60.*y^2 - 
    28255.6002079411485408575280910528195776527460103312121324804383194422503\
0979473298`60.*y^3 - 26057.05268643380197698191003292511105670179362680887332\
207781230312220869675773906`60.*y^4 - 459482.55218196052152593002325530613803\
743813123378210567207350517874658649887367003`60.*y^5 - 
    825108.437864872447427475698170417138614058155235278558903276572708533088\
76921793815`60.*y^6 - 6.55652202513927864546075167526350497168609778426993912\
491293418044709907348173738707`60.*^6*y^7 - 2.3913025476244737719519079882363\
03825790963696326474231558872813007278092278138046583`60.*^7*y^8 - 
    6.32417911714737666634732559562473003393099114005559242788696798350990057\
4524895984478`60.*^7*y^9 - 7.668377128436170314658281091488340445309722017933\
1248889470575629067454711608361591925`60.*^8*y^10 + 
    1.29886274306847063974665492498616950966635956753110489953453190680093758\
303072500398222`60.*^9*y^11 - 3.298132249168191445790646324927770015629706078\
989832501565162826149902408577074898044663`60.*^10*y^12 + 
    1.93157196149473720032758518134077062066902593103051165319506463488653094\
88705757142305416`60.*^11*y^13 - 
    2.1965645959328097536871321261532711518942755102870800458058494356758811`\
60.*^12*y^14 + 
    1.95625028248167296228791994124210986194559979249886399947733861094705238`\
60.*^13*y^15 - 
    2.07320256042336113997313735221126414912345613161879849343467734809452064\
4`60.*^14*y^16 + 
    2.16291323501214571587510953453269787197248779905217148431399924604507416\
14`60.*^15*y^17 - 
    2.38011858891201189511679280760563718474818422470813163118896695837685238\
172`60.*^16*y^18 + 
    2.66682231295774466848179517780534625901822967728492642037355249185611952\
9002`60.*^17*y^19 - 3.0661116690505162180999431724718823749495813565527023623\
641030498171490442272`60.*^18*y^20 + 3.59096164258153935931054534702824499920\
419808020630216426424530047495562195906`60.*^19*y^21 - 
    4.28090652151084682656482261388128881320960481214714920480308967281725373\
2899105`60.*^20*y^22 + 5.1819062037176173960093262308907821969106561692010077\
614977614360879867647928978`60.*^21*y^23 - 6.36017955752422586613335313521774\
182985260212461168064317172341249195232343836454`60.*^22*y^24 + 
    7.90428281692520090703283891386241551666648075857207334782141870469491307\
0782942931`60.*^23*y^25 - 9.9352732133257945858830352717823689396716800591083\
082270231744434922238554019540825`60.*^24*y^26 + 1.26178891054685495769857334\
2812244963256096019016979988632388923513068961459970179258`60.*^26*y^27 - 
    1.61773938435553939048419359772195820358054155244156463544486957576599828\
34550351076159`60.*^27*y^28 + 2.092259150773157199922723557167428570166509043\
16982284129334658171770592672359760057691`60.*^28*y^29 - 
    2.72782667605726952011197420852046238201571741540811020305456606208482390\
4727087872513799`60.*^29*y^30 + 3.5830623910586598115378792324387324100709939\
226026674365871238373424315929319089609121163`60.*^30*y^31 - 
    4.739125192929065323348766356764822689105122461322862122395153928115438`6\
0.*^31*y^32 + 
    6.3087321002245780020962446366986636399115285681042700251288093927177589`\
60.*^32*y^33 - 
    8.44891009030663182071307555745555142168248746388842609746050312599229258`\
60.*^33*y^34 + 
    1.13790654990931001843099417247098016624703610683430547534132145685094648\
54`60.*^35*y^35 - 
    1.54066472570299689039533385659571654908672376793545851610700821184391910\
756`60.*^36*y^36 + 
    2.09636758428491261181369116580743143805961890745857969262563966858630190\
7178`60.*^37*y^37 - 2.8658850279921097532341144037497387417631119228366967917\
779391792974149790632`60.*^38*y^38 + 3.93520314937326571492295806452126410810\
400960529121417627900317979758130744342`60.*^39*y^39 - 
    5.42609265023234404926218789948523269973928294191402251970232084037760882\
7512126`60.*^40*y^40 + 7.5114194403674269106181000257299154870274265511243882\
341788068045539145876526518`60.*^41*y^41 - 1.04371592054930932024821797524282\
1536263964011564149193348028760450233949170372874`60.*^43*y^42 + 
    1.45541098321201876646236019405089564831104033533648792717825356321019452\
7676148685`60.*^44*y^43 - 2.0363655651313578779421386085408774100538261040145\
0164775001744601922411071787994738`60.*^45*y^44 + 2.8583924737782522565641642\
78140784707954641177151082187690976600920705269865648243682`60.*^46*y^45 - 
    4.02455880862617422074745502001128390737578603504925918635778250736183833\
49749304866167`60.*^47*y^46 + 5.683080911485113578941030111367129614087787397\
73811667684954077667384523260494160384067`60.*^48*y^47 - 
    8.04751002327165667477108242462290277587132217325333135510425720474562210\
1408554786535347`60.*^49*y^48 + 
    1.1426101991441640362259730619657453373976443979336684282188661467045684`\
60.*^51*y^49 - 
    1.62646137559946682059055055659675750642225067829267406199179458287738621`\
60.*^52*y^50 + 
    2.32087558672187485297494248430600646170748072790743894687635582274081419\
2`60.*^53*y^51 - 
    3.31954581468685886376978341945736920139890960482575556049746947928963808\
08`60.*^54*y^52 + 
    4.75864256791158897149783590243116645656559624025400111910837347137202040\
456`60.*^55*y^53 - 
    6.83638435678170857501217584835283893256401024442876953172597138080415968\
1727`60.*^56*y^54 + 9.8417524772528856523516604155271221385419947086310327360\
262884130429844093381`60.*^57*y^55 - 1.41966762540882462469091447579687376066\
2516790419724259888672024520365287598785`60.*^59*y^56 + 
    2.05180844502631395982974208201416540631195658125198254897356649557723918\
70257048`60.*^60*y^57 - 2.970928809446335865974577231266795526509742460801166\
70553654242802927531773667449`60.*^61*y^58 + 4.309471710266675370919827333048\
400176927152669741230802087919375613461118551492272`60.*^62*y^59 - 
    6.26188050790585026709342660656899332373262875175603397224897864551110193\
90284016848`60.*^63*y^60 + 9.113988935326479113042975917739450180646796251619\
4384688406340023892770004841916692`60.*^64*y^61 - 1.3286498888516587254448691\
369314993826864236807360975758282244677509320328647527640029`60.*^66*y^62 + 
    1.93993666823184233808507608776390532418409514577504574649837907302750407\
792557115122274`60.*^67*y^63 - 2.83672507076651087858826341836077314385849428\
5054598916078408990038414424363403224713145`60.*^68*y^64 + 
    4.15411471152476439443410856320870467185552418594439374336514026831028214\
68587470893379914`60.*^69*y^65 - 
    6.0918769932306080774461804561952170647265107204442786235277188150118262`\
60.*^70*y^66 + 
    8.94573396897841094017644124933829306632677130281222189621326042357165986`\
60.*^71*y^67 - 
    1.31539063902502517756206858156033371405199187416065998658409769091906623\
23`60.*^73*y^68 + 
    1.93664477603024543832554672747921231466897226960687996484345823160401294\
156`60.*^74*y^69 - 
    2.85486101569248145448251218893432929265856405121267158879164710973887237\
1412`60.*^75*y^70 + 4.2135079456806292517175044083506909295331686352518299805\
923539512454736407173`60.*^76*y^71 - 6.22603091332070870253442661877716180688\
975869458982529419335600873426544495121`60.*^77*y^72 + 
    9.21027836234428847965808160575261234236304036889453793660439313526431664\
5869302`60.*^78*y^73 - 1.3639997990692970192928228244379235478603796291540090\
5845025696661122151066083987`60.*^80*y^74 + 2.0221927416560484401917314046874\
42605532267191209557373366082766132316678338956266`60.*^81*y^75 - 
    3.00112894125831263949251725618637617475644906606392571807928736289405436\
79485655907`60.*^82*y^76 + 4.458495454866926867239282604961985017681723654819\
045344513959295488808203592583257`60.*^83*y^77 - 6.63012566797412448013048206\
9549493210494823088710453692522699238247687928347705171682`60.*^84*y^78 + 
    9.86901051998170692698075505813642833513127464396067978668751215086035490\
23107350907854`60.*^85*y^79 - 1.470391517201844677214395158339029025448619852\
019207530272978641871977628175341405718661`60.*^87*y^80 + 
    2.19275149582545846740946514887401552375102633185018934134825472018998044\
55963345226485183`60.*^88*y^81 - 
    3.2729006266759571949867952197890335428113104474247598778764208959636033`\
60.*^89*y^82 + 
    4.88937675040257991193953784023664515017305566555728266406063702856931801`\
60.*^90*y^83 - 
    7.31041669297972068522055400705518900453155251824742149193686164118411287`\
60.*^91*y^84 + 
    1.09393045965004091909542598543794464362266270412674147750145568260715482\
994`60.*^93*y^85 - 
    1.63827794683562605683856400563160940277046842873373258134081625116619062\
7166`60.*^94*y^86 + 2.4554290364967436951466572195890912572311596061849767740\
960288708854420415363`60.*^95*y^87 - 3.68299442825735119721529911308842967897\
507200850498449287513654695140768523702`60.*^96*y^88 + 
    5.52841748050063121098471630213589697949991030099392763865869048970443363\
2044183`60.*^97*y^89 - 8.3046089654852340724760739208323530073149760586329064\
385058630067501423957978557`60.*^98*y^90 + 1.24838597037395450444205708563268\
8163375214278602669010298198416485324963215881916`60.*^100*y^91 - 
    1.87794513224900557098830343885001816363761747995151936181078309912265192\
15414002163`60.*^101*y^92 + 2.82692623172854473355720490296241962167685193658\
199750010782353227519113995355872902`60.*^102*y^93 - 
    4.25830789974686708140207434042807327522976242984290551718184855778265133\
5246120288763`60.*^103*y^94 + 6.418659214718835666057946759465414667310941347\
6655205725923350661458220688286615272321`60.*^104*y^95 - 
    9.68122070299293208713612681898122874874406297998013727887026263226611066\
18400679718209`60.*^105*y^96 + 1.46112891216876971121041594356897537420708271\
65314247306295144210192759554142019164857584`60.*^107*y^97 - 
    2.20655020726423254336048890345927913631987648974510936443733227621690717\
812668024103872417`60.*^108*y^98 + 
    3.3342671459452733988004728408202267793693762447501448521660005344096194`\
60.*^109*y^99 - 
    5.04130391630677896220853237078445426396484777761067024237602953826856306`\
60.*^110*y^100 + 
    7.62668915795955352892614315671679185406348836624445287541076029471724641\
8`60.*^111*y^101 - 
    1.15444919035789638587915746842762587464157652913320521855727494819999255\
755`60.*^113*y^102 + 
    1.74845434019618183925650046128555843210664789561593058948006596692598207\
7657`60.*^114*y^103 - 2.64953519002330881942865509580933537820769445396619137\
03631344804288964184918`60.*^115*y^104 + 4.0171346001304566893913818387906588\
436291238680194850084871031556531302554071`60.*^116*y^105 - 
    6.09382356720311618943904830076671666543630025033413608084722687523592771\
583823`60.*^117*y^106 + 9.248808870371948244061653202141185604462796818975378\
3085667060168875705982701479`60.*^118*y^107 - 1.40442945728762704435658581965\
0457577697221723625422869047773367088161584871329881`60.*^120*y^108 + 
    2.13367433172305502516020062964658246902255768774551781191175514068647162\
28250130063`60.*^121*y^109 - 3.2431453181947170209738703444248426848148686125\
3184929058217622688308124638935227224`60.*^122*y^110 + 
    4.93186143774899792768706665396904620683418947396668412245615174760368893\
4945286127577`60.*^123*y^111 - 7.50339345871688744257023817170291294296154690\
89858027861301217132314596404932762710358`60.*^124*y^112 + 
    1.14209778413644999557245784508339457749368960617907029100545527944173628\
2458418434720586`60.*^126*y^113 - 1.73917782844516375970979680185338602594806\
51864681986530300861683204246793983710779325346`60.*^127*y^114 + 
    2.6495757388108622565749178969769969437954450088260168154542334354655015`\
60.*^128*y^115 - 
    4.0382847625322245579748101634054680536281002265610470360807147712954652`\
60.*^129*y^116 + 
    6.15747265638139969044521913874763554547692026754036802852084098475109596\
4`60.*^130*y^117 - 
    9.39268539293524008010560578281947995003692738697125126070914797540789760\
1`60.*^131*y^118 + 
    1.43336124553421578572546946671277935493120936331651585021173517023041819\
6361`60.*^133*y^119 - 2.18825074308178002499588354010946338300018390549462850\
83029067783717106989549`60.*^134*y^120 + 3.3420356600608080251251346573068578\
8837394875919557630224485371122548811660599`60.*^135*y^121 - 
    5.10616379618907659356137546608810956021106654920433199241062105732910623\
8597949`60.*^136*y^122 + 7.80450285350649653685360704414808396497960862041290\
95987247757978526740308914346`60.*^137*y^123 - 1.1933279879570291971434467632\
06192906594649746528504265233339637078257524438124707`60.*^139*y^124 + 
    1.82530649976462829414686777291610396048733906065564999914574152385591927\
26606158817`60.*^140*y^125 - 2.7929974578265407520692051074800086419690793290\
3595646107734185088740847291040269729`60.*^141*y^126 + 
    4.27524970747123099130843833136221146807892637181893953699686677553651340\
5637430300928`60.*^142*y^127 - 6.54645425438315082283257642252917593436396364\
56692676533691556773378809215398925782639`60.*^143*y^128 + 
    1.00277166793687273796129735555149345730445140688919096705896871533584284\
7257036359743453`60.*^145*y^129 - 1.53655056429125775796628267040368103978006\
91946026187029577858226452145021980676500596846`60.*^146*y^130 + 
    2.3552565238035014558732648651466349813599648527756239460911117132654836`\
60.*^147*y^131 - 
    3.61138558110854851863714873411790849135023700936118326805424082981954128`\
60.*^148*y^132 + 
    5.53925769527914333318806173308113874261872362737486141590153706089439321\
9`60.*^149*y^133 - 
    8.49902636480772851618321473726380516418853511261399935048457154509766658\
86`60.*^150*y^134 + 
    1.30444135988488835483296882601070549379390267734287821490409853975908899\
8688`60.*^152*y^135 - 2.00269885801803863688732546796932107677884223664194047\
39824615225745537652529`60.*^153*y^136 + 3.0756748413630097768253492341925789\
0004339504539406155143988344109883187913224`60.*^154*y^137 - 
    4.72494644455594479694691315531333850723620517310863399073597035840835797\
1249856`60.*^155*y^138 + 7.26077742712977858882296562846298943288602969290254\
61617099530937272499904596013`60.*^156*y^139 - 1.1160848867779361424578683188\
82078556553795363842688365981221331618941989101772041`60.*^158*y^140 + 
    1.71607927784772970020950638212801313192136700811695450339671373275367106\
39610172449`60.*^159*y^141 - 2.6393784757537150485549454590008193494727720179\
5333823483946570113135333786558673814`60.*^160*y^142 + 
    4.06058329821913918370914127164758762673475282521773088842794381047273995\
161214018409`60.*^161*y^143 - 6.248789150072554096491900581913702197904703454\
6170107605882713542563620620999476635311`60.*^162*y^144 + 
    9.61883137662023269745490519008184625236891972807789364254337771784557626\
632876363916456`60.*^163*y^145 - 1.481037592185251462018363273812619042630019\
9066468815375694871698598324813701193668236142`60.*^165*y^146 + 
    2.281001409154368981768308543113180598805727651865141976051804755347901`6\
0.*^166*y^147 - 
    3.5139787463791193794021109407909724038334460931545023135460768059909254`\
60.*^167*y^148 + 
    5.41483528065091766719572413309958957257325736485608269802631539689769024`\
60.*^168*y^149 - 
    8.34607688734507544685943095384567094641054260098215161645391414508111557\
1`60.*^169*y^150 + 
    1.28673473504919836509234435482871872652048222041847216404925888281292706\
448`60.*^171*y^151 - 
    1.98428345323658201604868245325449163378572700281493081396266079666486526\
3836`60.*^172*y^152 + 3.06072985238952069352400794029188791430106432710382073\
52606072494842681079068`60.*^173*y^153 - 4.7222772222503241279697160559718877\
4660014413510967966031138053016814217905133`60.*^174*y^154 + 
    7.28755365968676178061818958198617949658985248073861161237679566721728886\
3926812`60.*^175*y^155 - 1.12490151862066500674799322320539114494716421226610\
655993880809583362373362283965`60.*^177*y^156 + 1.736794204539634157449275282\
742588501477680224344556374774986293576136726200496354`60.*^178*y^157 - 
    2.68214366086762713929828279456594179994382438558351604692776267461850122\
40104396948`60.*^179*y^158 + 4.1429934572517210843245464976421234191819672922\
3868501531578660541368370568058108389`60.*^180*y^159 - 
    6.40093978043394452311595208638536990789067966346782952360829027290707523\
9613397296394`60.*^181*y^160 + 9.89166242575291573031628830501394817098943611\
19264671121069550116182521701410771458049`60.*^182*y^161 - 
    1.52893729920964079941800429011104360188548620248025061371246402440206501\
9638872373453214`60.*^184*y^162 + 2.36376187177856596243388913399856743173074\
23118573536022313641955386732829185268699240269`60.*^185*y^163 - 
    3.6551926017753311008387929522709388981187619847934288374258113327062239`\
60.*^186*y^164 + 
    5.65337980314393654497420760097827308392628099370029621412143755271580612`\
60.*^187*y^165 - 
    8.74573459307249225619480043669146725765370547066797098525217157167946745\
6`60.*^188*y^166 + 
    1.35323604732306433762208044568310643280961112490178873082815194075457791\
915`60.*^190*y^167 - 
    2.09429991901328831446663136714654341259007705253464728688325615581285113\
508`60.*^191*y^168 + 3.241837093354944784978423286336020951065694187252412640\
9498659149302092416512`60.*^192*y^169 - 5.01914162485310263231370826060545778\
142099116053797984088357732713344853431822`60.*^193*y^170 + 
    7.77235524882504415042373460796291612493572198784371779199176379354516314\
2298605`60.*^194*y^171 - 1.20381502428918826500375472035902397593997898795449\
552673221093913442861285946004`60.*^196*y^172 + 1.864875371777037105601439354\
490096916734017503993272465081052761459432327659307414`60.*^197*y^173 - 
    2.88949425819428241166006309328817737248913378329936965129911395909140937\
34863759052`60.*^198*y^174 + 4.4779049764395271120543252911012090190223500035\
5906302008151087147568380663246730921`60.*^199*y^175 - 
    6.94077538451594476132341967630267413160382477753990313370380391487418381\
5371902389218`60.*^200*y^176 + 1.07601980759622963696793752835532509294749988\
749185239145754705544645402385807157376771`60.*^202*y^177 - 
    1.66844078171050719129666778752073935699563768518011175663413153146508132\
5142522362626821`60.*^203*y^178 + 2.58749008097443315032548928399156772299201\
45552477601274291067378348716858538278228764356`60.*^204*y^179 - 
    4.0134982946700659435704015166906083106794585587902945498714386982927278`\
60.*^205*y^180 + 
    6.22648727987450680833123135875571767095611469317821580716794888661883393`\
60.*^206*y^181 - 
    9.6613522416570464577503015986033100126769750186123790044230043545728358`\
60.*^207*y^182 + 
    1.49936264057733050065010272897920343740062696315537401347198432628877785\
718`60.*^209*y^183 - 
    2.32727977728686403598680644381644873630859540528838397751492765728883770\
773`60.*^210*y^184 + 3.612957426439581501725756873237028174594337824586917869\
4118101939926222578766`60.*^211*y^185 - 5.60981630118674638397399788331495950\
801188475517936601195992397526392952286941`60.*^212*y^186 + 
    8.71174603968906131799997954840788370042802654264117827293153476287732211\
0433424`60.*^213*y^187 - 1.35310587247692703027834948086832773760815505710245\
432578230231256611606135014555`60.*^215*y^188 + 2.101975281578637762625286371\
980367931508455842661166441864170639050360927638922066`60.*^216*y^189 - 
    3.26581773714391942560089226143193177133301162884898960528204237622001581\
96664892923`60.*^217*y^190 + 5.0748600122218539900990800590816165051758123316\
6631587514252107784593531166283885779`60.*^218*y^191 - 
    7.88720734751829469193024412691664154755645710136435074521313302682624556\
664420038875`60.*^219*y^192 + 1.225995317872570575836096092650283762256492733\
9267539754190052546472954254876440033308`60.*^221*y^193 - 
    1.90598743227390795980709768629715667070508707914544755062152907189928458\
2641096302002728`60.*^222*y^194 + 2.96357715069692264008581672326149346210088\
98328946901252317635285467678812515141638429266`60.*^223*y^195 - 
    4.6086821159695132951579727197992302851291060575214352231540839758213485`\
60.*^224*y^196 + 
    7.16804821634660027623502187294243251887879625491034396215921106163212808`\
60.*^225*y^197 - 
    1.11503391758315712047874915408480080104658160478830356515324322599430196\
28`60.*^227*y^198 + 
    1.73475277837368584974032726069261332743020730968609918445459622550686783\
286`60.*^228*y^199 - 
    2.69928552669101068718933295792723582916735917066265991612261178007047066\
6702`60.*^229*y^200) + ls^6*(0.1333333333333333333333333333333333333333333333\
3333333333333333333333333333333`60. + 0.0444444444444444444444444444444444444\
4444444444444444444444444444444444444445`60.*y + 2.93333333333333333333333333\
333333333333333333333333333333333333333333333333333`60.*y^2 - 33.6`60.*y^3 - 
    21.2444444444444444444444444444444444444444444444444444444444444444444444\
4444445`60.*y^4 - 516.7111111111111111111111111111111111111111111111111111111\
1111111111111111111111`60.*y^5 - 2294.4`60.*y^6 - 9610.3111111111111111111111\
1111111111111111111111111111111111111111111111111111111`60.*y^7 - 
    66132.5333333333333333333333333333333333333333333333333333333333333333333\
3333333334`60.*y^8 - 181535.5555555555555555555555555555555555555555555555555\
5555555555555555555555555556`60.*y^9 - 1.519417244444444444444444444444444444\
44444444444444444444444444444444444444444444445`60.*^6*y^10 - 
    3.39580195555555555555555555555555555555555555555555555555555555555555555\
555555555555`60.*^6*y^11 - 3.15861296`60.*^7*y^12 - 6.273092`60.*^7*y^13 - 
    6.20258867911111111111111111111111111111111111111111111111111111111111111\
11111111111111`60.*^8*y^14 - 1.1452959432888888888888888888888888888888888888\
8888888888888888888888888888888888888889`60.*^9*y^15 - 
    1.17392894864888888888888888888888888888888888888888888888888888888888888\
8888888888888889`60.*^10*y^16 - 2.0692438476355555555555555555555555555555555\
55555555555555555555555555555555555555555556`60.*^10*y^17 - 
    2.16527620128355555555555555555555555555555555555555555555555555555555555\
55555555555555556`60.*^11*y^18 - 3.704285391303111111111111111111111111111111\
1111111111111111111111111111111111111111111111`60.*^11*y^19 - 
    3.9185218533086222222222222222222222222222222222222222222222222222222223`\
60.*^12*y^20 - 
    6.5776795446220444444444444444444444444444444444444444444444444444444444`\
60.*^12*y^21 - 
    6.98860622264355555555555555555555555555555555555555555555555555555555556`\
60.*^13*y^22 - 
    1.15965053309851022222222222222222222222222222222222222222222222222222222\
2`60.*^14*y^23 - 
    1.23209512424873866666666666666666666666666666666666666666666666666666666\
67`60.*^15*y^24 - 
    2.03151290219123537777777777777777777777777777777777777777777777777777777\
77`60.*^15*y^25 - 
    2.15196875283327438222222222222222222222222222222222222222222222222222222\
223`60.*^16*y^26 - 
    3.53876513340035057777777777777777777777777777777777777777777777777777777\
778`60.*^16*y^27 - 
    3.72968922039618704711111111111111111111111111111111111111111111111111111\
1112`60.*^17*y^28 - 
    6.13314034309928107022222222222222222222222222222222222222222222222222222\
2222`60.*^17*y^29 - 6.4223341170905795911111111111111111111111111111111111111\
111111111111111111111`60.*^18*y^30 - 1.05812449930062139301333333333333333333\
333333333333333333333333333333333333333`60.*^19*y^31 - 
    1.09980643069314424823733333333333333333333333333333333333333333333333333\
3333334`60.*^20*y^32 - 1.8180553262455964855493333333333333333333333333333333\
33333333333333333333333333`60.*^20*y^33 - 1.874458002694273659117155555555555\
5555555555555555555555555555555555555555555555`60.*^21*y^34 - 
    3.11216349206852106354204444444444444444444444444444444444444444444444444\
44444444`60.*^21*y^35 - 3.181558197844628838671377777777777777777777777777777\
77777777777777777777777777778`60.*^22*y^36 - 
    5.30945443008844566544368`60.*^22*y^37 - 5.380571960747652670301930666666\
666666666666666666666666666666666666666666666666667`60.*^23*y^38 - 
    9.03022753121494453907659377777777777777777777777777777777777777777777777\
7777777777`60.*^23*y^39 - 9.0703363521228195054087681777777777777777777777777\
777777777777777777777777777777777`60.*^24*y^40 - 1.53151941304315952679509448\
888888888888888888888888888888888888888888888888888888889`60.*^25*y^41 - 
    1.52467423366051339616811214933333333333333333333333333333333333333333333\
3333333333333`60.*^26*y^42 - 2.5907284004644863977692749937777777777777777777\
77777777777777777777777777777777777777`60.*^26*y^43 - 
    2.55633782233856040719787838613333333333333333333333333333333333333333333\
33333333333333`60.*^27*y^44 - 4.372059665830149565894593800177777777777777777\
7777777777777777777777777777777777777777`60.*^27*y^45 - 
    4.27618795144506427656187674808888888888888888888888888888888888888888888\
888888888888889`60.*^28*y^46 - 7.36197934805453593132159359143111111111111111\
111111111111111111111111111111111111111111`60.*^28*y^47 - 
    7.13817339708406776359928849194488888888888888888888888888888888888888888\
8888888888888888`60.*^29*y^48 - 1.2371390259118136019116584712567111111111111\
111111111111111111111111111111111111111111112`60.*^30*y^49 - 
    1.18929858849778809435865021985301333333333333333333333333333333333333333\
333333333333333333`60.*^31*y^50 - 
    2.075016582361241852642559691432888888888888888888888888888888888888889`6\
0.*^31*y^51 - 
    1.9780598804785931218694316326279288888888888888888888888888888888888889`\
60.*^32*y^52 - 
    3.4742507407758740761607353734766897777777777777777777777777777777777778`\
60.*^32*y^53 - 
    3.28469548281868124530147091016350577777777777777777777777777777777777778`\
60.*^33*y^54 - 
    5.80749775694802892321706430597818737777777777777777777777777777777777778`\
60.*^33*y^55 - 
    5.44644294194967611625082862930939800888888888888888888888888888888888888\
9`60.*^34*y^56 - 
    9.69286407602429109068708366197388824888888888888888888888888888888888888\
9`60.*^34*y^57 - 
    9.01865355141400693656511485347062256355555555555555555555555555555555555\
56`60.*^35*y^58 - 
    1.61544778469092860476230337260136448711111111111111111111111111111111111\
111`60.*^36*y^59 - 
    1.49150501957882166307176784950969920305777777777777777777777777777777777\
7778`60.*^37*y^60 - 
    2.68874852710937521876502893103030642695111111111111111111111111111111111\
1111`60.*^37*y^61 - 2.4637734155036983004300783463911395285048888888888888888\
888888888888888888889`60.*^38*y^62 - 4.46950307427455149793765195902293179979\
55555555555555555555555555555555555555`60.*^38*y^63 - 
    4.06541253056060131050064101055219258803368888888888888888888888888888888\
888889`60.*^39*y^64 - 7.42082875573123358380250018220334822892684444444444444\
444444444444444444444444`60.*^39*y^65 - 6.70143200855273258984524170596401977\
9646684444444444444444444444444444444444444`60.*^40*y^66 - 
    1.23072018446927518354942836487675374965293511111111111111111111111111111\
11111111`60.*^41*y^67 - 1.103616185641976349736030277420231670266759288888888\
88888888888888888888888888889`60.*^42*y^68 - 2.038952942373799795932972361158\
66414011775128888888888888888888888888888888888889`60.*^42*y^69 - 
    1.81585694865776645200875911595780601954043512888888888888888888888888888\
8888888889`60.*^43*y^70 - 3.3745907406427968844482061070534707297774111288888\
88888888888888888888888888888889`60.*^43*y^71 - 2.985256694757674071554960586\
8812642178353503662222222222222222222222222222222222222`60.*^44*y^72 - 
    5.57987111567409843239370427122073537094735648177777777777777777777777777\
77777777778`60.*^44*y^73 - 4.903876323380476843020740512354533505116579753955\
55555555555555555555555555555555556`60.*^45*y^74 - 
    9.21802208590807654729926538815192262595852057884444444444444444444444444\
444444444444`60.*^45*y^75 - 8.04960553592183123982643599000185906241754138158\
2222222222222222222222222222222222222`60.*^46*y^76 - 
    1.52153388601947095301124084054346993712092751221688888888888888888888888\
88888888888889`60.*^47*y^77 - 1.320397875807821713642358159113197616795588953\
95413333333333333333333333333333333333333`60.*^48*y^78 - 
    2.50942475242085671514149330507388186144400803627697777777777777777777777\
777777777777778`60.*^48*y^79 - 2.16444515806799323918073959279457942001029592\
5178684444444444444444444444444444444444444`60.*^49*y^80 - 
    4.13554209318130401346162093046632137840983742570085333333333333333333333\
3333333333333333`60.*^49*y^81 - 3.5458065419674352123740975486480576423251436\
790918897777777777777777779705248306640896772`60.*^50*y^82 - 
    6.810395079523591463058029654253690703273175840011768888888888888888889`6\
0.*^50*y^83 - 
    5.8052929330936335423326655494757973400120844498688110222222222222222222`\
60.*^51*y^84 - 
    1.12074950585197569091232649989999568541938686028630517333333333333333333`\
60.*^52*y^85 - 
    9.49919531903708722922330286989378083667886431828107448888888888888888889`\
60.*^52*y^86 - 
    1.84312591513770253170286573217497264327419652657698319644444444444444444\
4`60.*^53*y^87 - 
    1.55351358224575536955027433960750458406427804928413385848888888888888888\
89`60.*^54*y^88 - 
    3.02917641306455870654055045149792694822650098547242716195555555555555555\
55`60.*^54*y^89 - 
    2.53933488019091865815312240878332764089557751600074407068444444444444444\
445`60.*^55*y^90 - 
    4.97541516465272985556062305443854011046056251742193443114666666666666666\
666`60.*^55*y^91 - 
    4.14869914301297993059589865616089682019571951794775726077866666666666666\
6667`60.*^56*y^92 - 
    8.16733956061802507301847612364958879374997425629308712794311111111111111\
1111`60.*^56*y^93 - 6.7748641944820100338135591650730537132965386496497248522\
097777777777777777778`60.*^57*y^94 - 1.33995143698715719140507442136236322866\
802303558502190333877333333333333333333`60.*^58*y^95 - 
    1.10584674038301259605553319028903287870477588490486272724715911111111111\
1111111`60.*^59*y^96 - 2.1971750453455615133724676918074481881051323887885731\
05950967111111111111111111`60.*^59*y^97 - 1.804277804703646980161880609750271\
7519353393187890190479460316444444444444444444`60.*^60*y^98 - 
    3.60094766326900301370929042288815130961700514957563231591916017777777777\
77777778`60.*^60*y^99 - 2.942617894378021705100867515952067799495667180762346\
77652685059555555555555555555`60.*^61*y^100 - 5.89867362286265788033138384233\
784314776347434847568871250693671111111111111111111`60.*^61*y^101 - 
    4.79726521615360250370124274658607154014357272004279458040535698488888888\
8888888889`60.*^62*y^102 - 9.657966160423026958967967812616587257463854809999\
895318671406407111111111111111111`60.*^62*y^103 - 7.8178965451161681307415222\
618151022732806520735516353474012832359111111111111111111`60.*^63*y^104 - 
    1.58058780312581761282758599494262196720873331111963560346148486517333333\
333333333333`60.*^64*y^105 - 1.2735880226298229630429373896306141635090714887\
24248829540001844494222222222222222222`60.*^65*y^106 - 
    2.58559591789985442342171055826359847472078841459744641158007994983822222\
2222222222222`60.*^65*y^107 - 2.074039442861658730237943789927054210763655334\
7367922808827443918115555555555555555556`60.*^66*y^108 - 
    4.22784252662832665274834708697460071176861642224561601100470077399253333\
33333333333334`60.*^66*y^109 - 
    3.37644626054038786965173094771705445405962044403297464920897540259584`60.\
*^67*y^110 - 
    6.91034518074088628565969649958450892686644578285945829397852686054976`60.\
*^67*y^111 - 5.49493953696684654959161164884118452947614577894605626631011249\
9961511111111111111111111`60.*^68*y^112 - 1.129041191124494285562375185996455\
6816533879284053294796129858254068874666666666666666666`60.*^69*y^113 - 
    8.939873983563185725376750741045023932865461453725011430558912042698591`6\
0.*^69*y^114 - 
    1.843974581626323739942022247811870259769003886063972156911582696888316`6\
0.*^70*y^115 - 
    1.45401924579375017937827120937472164216537108459693095820384339138594424`\
60.*^71*y^116 - 
    3.01051544526622701792585051295464852397444373412293679909326671664576142`\
60.*^71*y^117 - 
    2.36419779164369486906308234069188844203006700461810510521966982148297557\
6`60.*^72*y^118 - 
    4.91329656420696910815929739069998443516494945990093821554355642957733340\
7`60.*^72*y^119 - 
    3.84305612206709116196804373205479808483195111248414727796509000459351394\
27`60.*^73*y^120 - 
    8.01597631536052958797025486856471471836376674352185928369270859969824728\
6`60.*^73*y^121 - 
    6.24529647648946148405916266694176492377602247522568601621260332622216509\
215`60.*^74*y^122 - 
    1.30736269564871826933556533397019449033466856433638673010279197855984449\
2021`60.*^75*y^123 - 1.014651130028297099580432863593302771488638976347169533\
0565083290275102702329`60.*^76*y^124 - 2.131555400195614505000750590293165548\
5861667126170117838527559165028442234813`60.*^76*y^125 - 
    1.64805429914089924772855271848423019963979151873939333095123952373421161\
670013`60.*^77*y^126 - 3.4742612358765272021157333699323381655927788369942603\
595622564307715976321417`60.*^77*y^127 - 2.6762145974551542945873242158553769\
13469481318862370127548923720676058776711801`60.*^78*y^128 - 
    5.66106131364695520541780936138508022724195936019345689063302230235262645\
6142032`60.*^78*y^129 - 4.344785933527310389298195701859889342957426616382136\
6464366632669263528192862334`60.*^79*y^130 - 9.221611617539959593757951521350\
1209220405185572856347686644153364862782389584765`60.*^79*y^131 - 
    7.05207764129057679194876293962921107877482499188298189211266325416744400\
989555901`60.*^80*y^132 - 1.5017347615858922084403202841851478562029994228526\
51182846271965533828020873016445`60.*^81*y^133 - 1.14437961113546453394437093\
5959409057943418120682711664778939381940539568964697975`60.*^82*y^134 - 
    2.44489810670537966253051300993718432339884119941656395750898579186380026\
07524830831`60.*^82*y^135 - 1.85665150423324530194079719495131794961198646112\
335509413944664013201405683378686136`60.*^83*y^136 - 
    3.97935737454343018661862590142408061478623283625536339182015233700125254\
864123646765`60.*^83*y^137 - 3.0116238602196090280790988160072916387615539563\
0886528159173832750861373653718624752`60.*^84*y^138 - 
    6.47519937132356584155756782070415867456583691437044504506505256567207835\
2109848819169`60.*^84*y^139 - 4.884091488455933121637120761338435551761719094\
0884259969859209085262540129463467021274`60.*^85*y^140 - 
    1.05337885773591923598890375112147700076385488139416722899456582854625479\
1115770286549`60.*^86*y^141 - 7.919214970897302287755979487819403119943189264\
90918710070230970325079392071962311669659`60.*^86*y^142 - 
    1.71320918902815965014525808802754048412041051006088563711592934428767812\
5834422496009359`60.*^87*y^143 - 1.283802444442205237953804275478208350617964\
5300354600774988282504368595777909561821476081`60.*^88*y^144 - 
    2.78569460878222250222431241722042756004947566465237799411179432897709535\
74202826365799307`60.*^88*y^145 - 
    2.080819110281288727671531216545656301412453528735293772998607091051626`6\
0.*^89*y^146 - 
    4.5285249785350423430334189302966332856892266516900918101988615573808761`\
60.*^89*y^147 - 
    3.3720403382980821001009532988976663211542399548006348562550483981512141`\
60.*^90*y^148 - 
    7.36008646589429031891960995312734894701520867286596819277681536787004907`\
60.*^90*y^149 - 
    5.46355910974855383809951783214849291092322762980040371563346425354655635\
2`60.*^91*y^150 - 
    1.19595426287743499575101679437583617928287862468567847216492356695454397\
46`60.*^92*y^151 - 
    8.85085123591483553037533902850390312314540057339856698977515444004296901\
94`60.*^92*y^152 - 
    1.94291700561510779178068404447580418577719816422854841015252815205913200\
135`60.*^93*y^153 - 
    1.43358326537081585036300128537427597052963061191655922657868107775048167\
2072`60.*^94*y^154 - 
    3.15576293798551826842721984274995976916338737493258697904316162072367976\
7009`60.*^94*y^155 - 2.321620272176453421284450537143888141722521547726820304\
7755707398644555881462`60.*^95*y^156 - 5.124686041007760348556292488022138036\
0468690896550788966558150595126278901612`60.*^95*y^157 - 
    3.75916732634465524252174293940908117200255093229146357615579316602067242\
753375`60.*^96*y^158 - 8.3204184011243246007297201477661201564760889410053818\
4426644589901079029838312`60.*^96*y^159 - 6.085917821619617454664053668969990\
028746514776086270653315431008674768450288453`60.*^97*y^160 - 
    1.35064194236385449104964081566583579201600765127687319328089129376560169\
34485998`60.*^98*y^161 - 9.85135911544603787614383687119639746086471400807362\
27200776859920449959250172113`60.*^98*y^162 - 2.19207060183540973677534319189\
848310147842168263248738058497528736779864158218781`60.*^99*y^163 - 
    1.59442273632686150836624706218907809417358760035715395094914991314071004\
4086126877`60.*^100*y^164 - 3.55705091886349242886648109988532715888166374950\
4846144279180630912815017165984819`60.*^100*y^165 - 
    2.58017775659548574913314794479321543330758362105025869956365476538674983\
40517264481`60.*^101*y^166 - 5.7709696740542313193546787762279626164127779874\
13706679467329194447049825896796991`60.*^101*y^167 - 
    4.17480406110533242776116756216392920629210988897233177080387927815608834\
006146870632`60.*^102*y^168 - 9.361221595029596105160556200832404649065274890\
24569184569780738437590614016815874372`60.*^102*y^169 - 
    6.75405101759674076200374709054500567497068609527136104135895058684635171\
5812847161748`60.*^103*y^170 - 1.51824925081341927436220050750374411292784640\
03006385901470291706578229994073927598947`60.*^104*y^171 - 
    1.09253596006668926170579893963507604473755236627611911235840701319029846\
347453308674263`60.*^105*y^172 - 2.461966679767993472611666903372949703640600\
77804926027838694323288462796824084880976224`60.*^105*y^173 - 
    1.76706145245606280530828200463279034013035337374076619220871765441238654\
3842244566822055`60.*^106*y^174 - 3.99164106562979510269491928521187519473156\
43204137792559571659503409763921439458966328`60.*^106*y^175 - 
    2.85767853438653917020307877986170295441243342591423975675132634925152435\
91564773141274812`60.*^107*y^176 - 6.4707202086825928028072307735913261784872\
948081384790083116022389414781940106725059075766`60.*^107*y^177 - 
    4.620852986024804666180225463593646126081260111874735511119038658446833`6\
0.*^108*y^178 - 
    1.0487866434226278128355039511902862430385295876908280744024022572109438`\
60.*^109*y^179 - 
    7.471007962022034257996974345474690364734472583357940501962524491749074`6\
0.*^109*y^180 - 
    1.69963852767595041053189744265266893498680840505383142345301432433611125`\
60.*^110*y^181 - 
    1.20777402187242077420833413021080384550627649896945827060006763125905837\
1`60.*^111*y^182 - 
    2.75398985320853909542178489884338465664043832584718388119247923798413468`\
60.*^111*y^183 - 
    1.95228283132182463295855754142475149078986538889359396709693671590532464\
11`60.*^112*y^184 - 
    4.46175647292207557049097172574709984312344103506469046777228742019455255\
45`60.*^112*y^185 - 
    3.15537836575916296986720107913570912521336035529057373072949037250638090\
337`60.*^113*y^186 - 
    7.22750681510210086923012773813061611467449616109329425726300824528194228\
906`60.*^113*y^187 - 
    5.09932703147382385540552923397737793458564344352260970639603019799274514\
197`60.*^114*y^188 - 1.170608295822684263004095145466400446907860117570506874\
3235804261162814085045`60.*^115*y^189 - 8.24001535632132706385840102742989557\
97192582097711680542207897431112614887653`60.*^115*y^190 - 
    1.89572965043651865454248708283187950283628187803908987762524626889141623\
21784`60.*^116*y^191 - 1.3313673418627854921841254002014807254238919012929874\
94117514325185895535189971`60.*^117*y^192 - 3.0696167983638093620842955280290\
58686332764111281807518387582195194454745763985`60.*^117*y^193 - 
    2.15091603707548713699141772830377531778200988085441695460353510273678499\
23786303`60.*^118*y^194 - 4.9697675553816611242433013418826031817590477440653\
734802037575403491218036273782`60.*^118*y^195 - 3.474606453269766211363058778\
77413689120062871811638022220761503058074246408305536`60.*^119*y^196 - 
    8.04513443411623940881723968082775138927186292677703977838784399240743137\
055476359`60.*^119*y^197 - 5.612357022006555578041423152356937484422808306850\
989024987178875909722675429180405`60.*^120*y^198 - 
    1.30219785725961752827348203134799492052709705371142744564192778954178177\
55885426587`60.*^121*y^199 - 9.0644891358645816104899864828585407152948931279\
452380892172392319207816001760532905`60.*^121*y^200) + 
  ls^5*(-5.111111111111111111111111111111111111111111111111111111111111111111\
11111111111`60. - 17.61481481481481481481481481481481481481481481481481481481\
481481481481481481482`60.*y - 271.8962962962962962962962962962962962962962962\
9629629629629629629629629629629629`60.*y^2 + 976.0518518518518518518518518518\
5185185185185185185185185185185185185185185185185`60.*y^3 - 
    3942.14264550264550264550264550264550264550264550264550264550264550264550\
264550264`60.*y^4 + 15567.948148148148148148148148148148148148148148148148148\
14814814814814814814814815`60.*y^5 - 80214.1935161135161135161135161135161135\
1611351611351611351611351611351611351611352`60.*y^6 + 
    246111.185485625485625485625485625485625485625485625485625485625485625485\
62548562549`60.*y^7 - 1.61904723129907129907129907129907129907129907129907129\
90712990712990712990712990713`60.*^6*y^8 + 4.00515931591387552171865897356093\
434524807073826681669818924720885505199230689426768`60.*^6*y^9 - 
    3.17553474773404266489921804679286619431098275267521913548745334091051325\
313451216444`60.*^7*y^10 + 6.625767719050054864296350364461819570178703305638\
290158413997423285348981943409187992`60.*^7*y^11 - 
    6.00576802639239235477401224249162509134690226806707266167938308648139491\
23187692757397`60.*^8*y^12 + 1.0706656693687760531032393553145561042541344959\
7951774108277899725829011959940303817901`60.*^9*y^13 - 
    1.08787339629294117731395067958984143306842638291464961721164888930851150\
9794769093912092`60.*^10*y^14 + 1.6209331613280029896243770730675884909913406\
50102600396803140632464360693125567654247587`60.*^10*y^15 - 
    1.89233641841337505030794700750494849849846275532363877385414354870304015\
47576197043633504`60.*^11*y^16 + 2.270936167526338959252106758050181025600336\
8175934644123699501134123481393868970479147364`60.*^11*y^17 - 
    3.2270028422012532293757906608127857235651286293996497867896833349690662`\
60.*^12*y^18 + 
    3.1547465330228487231951426299872769736809054411813004552987303048405524`\
60.*^12*y^19 - 
    5.59431840860299880514742450597652927577548808329602891874337795240322105`\
60.*^13*y^20 + 
    5.15007470259466815268021588019775965578186078135527087101702563055005609`\
60.*^13*y^21 - 
    1.00945436702539263343250536815605870608689935217666167269823570892345787\
41`60.*^15*y^22 + 
    1.02677844221819908445114789457136760570901086009442137769795033187834265\
59`60.*^15*y^23 - 
    1.84912948296089693568357122160802514546526648903538846418332560289675687\
382`60.*^16*y^24 + 
    1.97608833805380321894803550090471286118726217209675361453415964304126524\
117`60.*^16*y^25 - 
    3.22161784853264422217476739415271681080586413093015894746417701992940525\
4231`60.*^17*y^26 + 
    2.74900010361777353415578699134294639522529994319702119347076889923690854\
949`60.*^17*y^27 - 5.03498845063248318212727090288394087695279182859566432713\
31149815614963400493`60.*^18*y^28 + 1.396198074723495765700664077850882080062\
9734334439537711071128393331877457732`60.*^18*y^29 - 
    7.14644769710689203128424756432795452768547380408159611789167208757095073\
10297`60.*^19*y^30 - 3.133244133681504045213625481289685283656274232911482948\
49838487061272717822073`60.*^19*y^31 - 1.118663657479177490076719685964112926\
5035393563660555325542347374311057905755102`60.*^21*y^32 - 
    2.01844766334244023076919437548809094102548962348589718899705186519395878\
3762351`60.*^20*y^33 - 2.4455756901096782974986665679767877017841144301822808\
0277627350271452603909812685`60.*^22*y^34 + 3.3078575221377218345055246537678\
7978636005906639161666112649470365435477242822779`60.*^22*y^35 - 
    5.97968646549570127299322384390583394702798310824483657130155627073399049\
9785461881`60.*^23*y^36 + 1.2209778320546746464093563365607864267760241793676\
922369297666026545001602180475791`60.*^24*y^37 - 1.13645577917486895523715761\
424825946039085065846461900812443310913154828214062120059`60.*^25*y^38 + 
    1.50116909115967616834724315922957219023842129200029071620943346169047647\
176735544264`60.*^25*y^39 - 1.13650567711442998448445541421500152559824606645\
105300778503084669672224812859070313`60.*^26*y^40 - 
    2.84018635216245104065418408805670471002155670295588987564631036243435903\
4532904123239`60.*^26*y^41 + 7.8696170131781608481201655554955082464227410968\
29847753956059852086245253388136755359`60.*^26*y^42 - 
    1.48963144003424656763693526087076126252643499521147937641848398522061807\
607097311707428`60.*^28*y^43 + 3.40593949718258016337502643877271801018632596\
326435459728167662050728155658943976656803`60.*^28*y^44 - 
    1.81587364891064814971935042740914886991083675123848519989853340973111673\
3114761523256401`60.*^29*y^45 - 5.3047880119553082809782694024726357400411683\
12209991088936086903036033378797430989417922`60.*^29*y^46 + 
    4.75677121171509239829296989837590805033775047648014136666137514370701726\
03106143632551883`60.*^30*y^47 - 
    4.893181787393265137739771253619264108935333625549859914128617798539779`6\
0.*^31*y^48 + 
    2.3221149079426461249185402412989708404813176821530275926138495861996242`\
60.*^32*y^49 - 
    1.14312452774147703520747595198817537877027975729596634442165461404439799`\
60.*^33*y^50 + 
    2.89668779626758732236744498218635142371599040427653535617258717721623136`\
60.*^33*y^51 - 
    2.47000936360607568378398020698337436735342495124301055553794741978548937`\
60.*^33*y^52 - 
    7.11314547036531045403337048182125510952359689060218513430037831436241201\
2`60.*^34*y^53 + 
    5.79870862003336938003257598469271159052516179402617540333997854406078693\
36`60.*^35*y^54 - 
    3.58572589814636837794491279999737118009365422644819411756518499673973576\
838`60.*^36*y^55 + 
    1.49449938000273456361287704706231733185192692088251744192692046267839422\
2379`60.*^37*y^56 - 
    4.54052540771000034413009770322144623452221909962723003230049642388019054\
9282`60.*^37*y^57 - 
    8.24577806929259075498861380694379827526897551703231234535777749602562876\
388`60.*^36*y^58 + 1.12034173050588627418174536275141620447349733156154110821\
073312601624488017812`60.*^39*y^59 - 9.98844769566298684215733764051762200666\
07295400616693011439119462492536079022`60.*^39*y^60 + 
    5.71181607417307942473743165947088753789504135263242097052553718469867275\
7128781`60.*^40*y^61 - 2.5266098084763937365080559136780645288914687885178214\
607664362444170383101757478`60.*^41*y^62 + 7.31689971277807570652212971676168\
80847776977873478551788506654199005054918969276`60.*^41*y^63 - 
    1.08524618014439442021367634797287249533474269160126159272005163744758026\
52408819`60.*^41*y^64 - 1.801709545610719636388102091320909153325613625735141\
926295736076725796975161502577`60.*^43*y^65 + 1.57923145677724245507910733703\
75745778172348914189799705106683292428443939401320429`60.*^44*y^66 - 
    9.28487921562941689797011424697600013137357202547409303423568518236748392\
10854309466`60.*^44*y^67 + 4.063611465419615894796765673453346329894759579516\
60202042472657121203959734326539684`60.*^45*y^68 - 
    1.20149356602042885574810558521338969205890980159164104765075868044179322\
6858744015497`60.*^46*y^69 + 1.0492104811594686839003252335773077121578523972\
5496441568025655104816903417334117442`60.*^45*y^70 + 
    2.94948656485024158658296484029427093070044759820250863307920996633212151\
44130020543997`60.*^47*y^71 - 2.616478002668628690706322742549640282440184914\
241767354808749313793061183093555741203`60.*^48*y^72 + 
    1.53430400076746563183469780291444565701761382026719291564946901282247159\
0189136951664974`60.*^49*y^73 - 6.7680015918826097150414461730154648854705716\
79539829756709265764363668111744136333147486`60.*^49*y^74 + 
    2.00196944633553493203563748789649109847369392431513228269690758309733611\
12999616096303744`60.*^50*y^75 - 2.581347151388900391409931935439728743713360\
190621841987435578522892814926015562480482296`60.*^49*y^76 - 
    4.9060773090956001348434064125181385987252369534288099072165321742783487`\
60.*^51*y^77 + 
    4.36390394738599497527831846311792201851980729452097971943320294230951177`\
60.*^52*y^78 - 
    2.57183514878534913794506142793789305273287872376359286431779642872682468\
4`60.*^53*y^79 + 
    1.13676719230884477611764874127386709390030014932494971805803666873485408\
29`60.*^54*y^80 - 
    3.37983524991719019861629742697378158643425640498097231007495411331328982\
51`60.*^54*y^81 + 
    4.72084738040165832169882247329933271701947563990813818177347177919152079\
8`60.*^53*y^82 + 
    8.26608867787002167858908223683800788656828423625142021968159517589333993\
934`60.*^55*y^83 - 
    7.38506088160999282436919933170571609318360586700539612253371489074191045\
0089`60.*^56*y^84 + 
    4.36257587020355869281366811055272253812124008603275508264759735065555771\
1349`60.*^57*y^85 - 1.9340859752531320226215562738718130401074854834533436047\
5588760411320202522286`60.*^58*y^86 + 5.7685455597855069355188531620108459142\
5068381957754136886084922583406853402298`60.*^58*y^87 - 
    8.98203739735898667957393898235541243682666099829256224770751903048472714\
91521`60.*^57*y^88 - 1.408488493689335563956180439276244741823331648886268820\
2981537316070246414242557`60.*^60*y^89 + 1.2624940879048515598734419976392646\
0869579260666178491484565844179755932904914946`60.*^61*y^90 - 
    7.47706257670013013897777715977433349623777839287030311465482345344909122\
863913045`60.*^61*y^91 + 3.32242062346474071835286178914166291781511883441456\
7987682043488566786574615691404`60.*^62*y^92 - 9.9399954409187271316486432091\
44351784289014543621429275984203281566207891453800716`60.*^62*y^93 + 
    1.67078780723481115839837494142716520490626310569383069830083945166123800\
8968915802`60.*^62*y^94 + 2.4232718014919463503614482320462314588670074440758\
1192069678568565784941712000364897`60.*^64*y^95 - 2.1786759358454420075053076\
96701902571512500044617277574703545724815398093819508684421`60.*^65*y^96 + 
    1.29303975134719020356301994138899068780657992504055783843558276874619017\
89995128783421`60.*^66*y^97 - 5.757624760869158194304018027276420033603329006\
7372568300559785010979486476680442153501`60.*^66*y^98 + 
    1.72709838515337265823214085365981970121789420519322594322675985162003424\
894497721359903`60.*^67*y^99 - 3.10017641369313857450714612599133595970640217\
03193989688405923313381073593589477283785`60.*^66*y^100 - 
    4.20466420863890316135760912259908093360842861043344732271833954512377470\
5251147862451402`60.*^68*y^101 + 3.790260640755805535425805779672571933125152\
9633432249088839593965521263999496142110689808`60.*^69*y^102 - 
    2.2537970216737623746494143082831603617970800226763586844883465433241189`\
60.*^70*y^103 + 
    1.00540349381621765748782367550478416515622578083756283343981467505456209`\
60.*^71*y^104 - 
    3.02299350768525122419992374007961282233004257179668445585107668523677514`\
60.*^71*y^105 + 
    5.7308817310156803350892901660246128376276070835532460455119021920687318`\
60.*^70*y^106 + 
    7.35025448471650751798947031733016019941420689135457061243611284343045258`\
60.*^72*y^107 - 
    6.64152075012627965465078271153294982234937443263406762046854806464015101\
67`60.*^73*y^108 + 
    3.95590230412086661778579306916450817470919011624448718873463149996646099\
483`60.*^74*y^109 - 
    1.76758991577003101241551005067036560841522574186235913204593662711271014\
7293`60.*^75*y^110 + 
    5.32585780503958566755451879158190813117750517097774944217206283379360455\
9103`60.*^75*y^111 - 
    1.05796549496070445211900313409259279736669821821811941872880375840890327\
5251`60.*^75*y^112 - 1.293463989597679619984288626115631028902064825773292225\
93785505803539466397364`60.*^77*y^113 + 1.17122479727908775779229395470358649\
7475674420051496919129834677851295327786711`60.*^78*y^114 - 
    6.98675606038047910893087518269292390073198122985735832973709246573173182\
1903958`60.*^78*y^115 + 3.126426083667154669743905224821805083586191561686145\
9815295843865388532688789488`60.*^79*y^116 - 9.437904009834340787091014133203\
671454453360474697010576399825431640230705936869`60.*^79*y^117 + 
    1.95200459040706097067428531966423039024950709993924901786032828204741441\
00411631`60.*^79*y^118 + 2.28971926761791987553479277635794761637066628493199\
3928630590754363327604232995312`60.*^81*y^119 - 2.077299827775272812162663149\
7045143255998262289924536222017317175088584733142143209`60.*^82*y^120 + 
    1.24087131926863659002071663053790989760386683432324388487355118331347186\
230811952058`60.*^83*y^121 - 5.5599868743641016410687708533047817373486244711\
0444148271850986693339154857645105901`60.*^83*y^122 + 
    1.68128425829775951504708457368028556691744062503618986820964057640926231\
9672021588746`60.*^84*y^123 - 3.602072291545552976299789560688305539242966187\
29184882362599526935013093890345573482`60.*^83*y^124 - 
    4.07499719175176033251430502913212853232640195761607020028716759155912809\
46695895857821`60.*^85*y^125 + 3.70337551685146827036808849384576936232484510\
971175205018820114035973413672307772327051`60.*^86*y^126 - 
    2.21493986174336827301093989081756501104096280841148368180121920213136540\
6189333631182032`60.*^87*y^127 + 9.936415012270768002681247399145780763850512\
069874098403818057632661092181930065512001254`60.*^87*y^128 - 
    3.00932353736938046785063939439917897847324372294792096741293429349983964\
1748386461451531`60.*^88*y^129 + 6.650706696757357241256305788669309878788703\
106501696791127227038453098355502416120198974`60.*^87*y^130 + 
    7.2873196792370803472294875372937091584713756036993234833720566847505376`\
60.*^89*y^131 - 
    6.63322355419856180857839261337564380872827324000098381104292811127729424`\
60.*^90*y^132 + 
    3.97170743023992870532109022787769239716506628237946007989662458322408337`\
60.*^91*y^133 - 
    1.78368986708717943503207032048710647586374939105855891942528678579288113\
23`60.*^92*y^134 + 
    5.40967323822715470375850234645996224911269241660213489271308754331815297\
72`60.*^92*y^135 - 
    1.22899601369340969320703893240532888330189291023908927399744402377275329\
07`60.*^92*y^136 - 
    1.30891782994906895774438300951900992275435830558073029326633221847105696\
1894`60.*^94*y^137 + 1.193155396723770968915607183192398596155140335903394666\
0273906096559832774233`60.*^95*y^138 - 7.151482460751888481857653783595173117\
3999859963405723614251471521681837536084`60.*^95*y^139 + 
    3.21493333075414261255163728401653977240637489801741718317510756034916530\
060925`60.*^96*y^140 - 9.7630259257697618689138632418489335804582115590748390\
1503685119121782547459863`60.*^96*y^141 + 2.273419371778476093058582824972801\
92947931746914825099651002579375894324880803`60.*^96*y^142 + 
    2.36044925095086517802333978296047062855256764588006957020998839021995720\
65719626`60.*^98*y^143 - 2.15454578881073249928458523830811887036012029711623\
272020732816597046353232900967`60.*^99*y^144 + 1.2926009036764962409101616212\
47494894967812084903703130653033571957713737263014141`60.*^100*y^145 - 
    5.81619031441564111278479169678171675047782988940207525688144870966786677\
0486716562`60.*^100*y^146 + 1.76834255632252995004933616189649114634556496843\
40186789929497358614260713238716808`60.*^101*y^147 - 
    4.21022144640471637496070269232754956738388963671917698249581416170227300\
2781285468`60.*^100*y^148 - 4.27237346107822792161086641354578173631317339124\
967364793176625565813329449660694545`60.*^102*y^149 + 
    3.90446356873385527642227882549537416120743993485944470723026336068879707\
3254172963644`60.*^103*y^150 - 2.34448432681860494479631480237323861348697705\
36482020881385525309031980890119373663817`60.*^104*y^151 + 
    1.05581639722565768202391316583202223019048495612688390904736042550519639\
213684085181699`60.*^105*y^152 - 3.213596554819415563846907996840492594420175\
24643633178747267148014520728262920154026401`60.*^105*y^153 + 
    7.80649370863492405720851649877906561799374174227837706106170933418080699\
20341131348477`60.*^104*y^154 + 7.7590412379975515902320586577242127320604039\
3853952931591516342885691075980879641907592`60.*^106*y^155 - 
    7.09890136898937507373765001518081150894128008337950734499836900461730033\
84250157574732126`60.*^107*y^156 + 
    4.266046716835866214433196687735177097928685722910728468497382820491681`6\
0.*^108*y^157 - 
    1.9226746679465319002223059095964997170125746510931213122278488825153076`\
60.*^109*y^158 + 
    5.8579852102931962541752529725494095133454639803519215324007878304974336`\
60.*^109*y^159 - 
    1.4492654436683962731812645195104516620860266118881091199002149497930064`\
60.*^109*y^160 - 
    1.41350741571193541256374623655534985433277433904044963065706548328878003\
8`60.*^111*y^161 + 
    1.29460205002269578810215388208909005390424032295279668750401305322639933\
57`60.*^112*y^162 - 
    7.78562881421680708318386689458794694309155256968172976945419076092018000\
54`60.*^112*y^163 + 
    3.51146443175457039744055405545873822929297830311838801059888983095321683\
103`60.*^113*y^164 - 
    1.07087424323613807156515779089976107816712746823451111043804036130730834\
3436`60.*^114*y^165 + 
    2.69392739290896325191807760602041445192202883852460286118328027746512400\
548`60.*^113*y^166 + 2.582490820841353160389272479453331551997826426397620784\
4858503195555459205914`60.*^115*y^167 - 2.36755500820406075052033327761513994\
240346881961154160259261918985380415944233`60.*^116*y^168 + 
    1.42481201126665970296173627679884959622736590330031079535296960296816042\
5786368`60.*^117*y^169 - 6.43049484120329439943299530667910277905549775998022\
2841989607660529900874086041`60.*^117*y^170 + 1.96279013665337671202526484430\
13662559071816042885910441731354332352098075819912`60.*^118*y^171 - 
    5.01381223682521455150224025343876967173708725595193838459185079318178337\
2681384`60.*^117*y^172 - 4.73086372095368926071941352982272417494410852989218\
756778900490510221749435318744`60.*^119*y^173 + 4.341062714847856490342749720\
303480423009250307491584573779998592402224816557308849`60.*^120*y^174 - 
    2.61416576312204173757956716710902041869435426423895016339232204216303967\
53597245158`60.*^121*y^175 + 1.1805715663552836898492053263171231420066127430\
2258789993259647601736967128375508161`60.*^122*y^176 - 
    3.60641318943889815563313754268790946606499127906109579619311487883583109\
019926636704`60.*^122*y^177 + 9.343031827757749004029966080558894940385405341\
3302086727304303556125118331716989086`60.*^121*y^178 + 
    8.68805675985940749730134015114463086411197439254686095213243582887675379\
5904550459831`60.*^123*y^179 - 7.97896710483446271672334069011432780269758010\
06875435339985821399768344912897380774481`60.*^124*y^180 + 
    4.80778270562683089455549587441684090117162615525283348868039976622627807\
181549980752627`60.*^125*y^181 - 2.172493475500753840042518346674888737913464\
03847810189465039346603337739350746135614403`60.*^126*y^182 + 
    6.64159293654215419957361947713146643689120992273785909990419980962414584\
3912056142097989`60.*^126*y^183 - 1.74315173900811713774223750905179911837477\
8249125516750716254362137294339237977951196034`60.*^126*y^184 - 
    1.5992379748340473234443773573641240740100977812223654784426122994252874`\
60.*^128*y^185 + 
    1.4698806330117353982471580340713261956361292711494995943624391812683159`\
60.*^129*y^186 - 
    8.86185442384580589070144110639276042765034574586615234293224314002867161`\
60.*^129*y^187 + 
    4.00660481770469902858751802850496960521333304989726676464249221344882627\
5`60.*^130*y^188 - 
    1.22574462443160962156018641541980487638581204134321077730484144747100125\
28`60.*^131*y^189 + 
    3.25610155360839403186732761238209717272552196898765482877670688005702603\
7`60.*^130*y^190 + 
    2.95016608471867351380143206293032116764659340657784164434076153894884469\
556`60.*^132*y^191 - 
    2.71355797103048489067061344701744968557545090321259576689428821696439649\
2885`60.*^133*y^192 + 1.63685753547738966365796474701226000482784948037484019\
05533949207978302034813`60.*^134*y^193 - 7.4043394575938888930576535056928380\
930959588774746723990773535663052131498623`60.*^134*y^194 + 
    2.26673394613211218673010330254383886745655529240874551212862604955303726\
549584`60.*^135*y^195 - 6.089230332141018142928269066104423654608957472119518\
7990861707755322621781917`60.*^134*y^196 - 5.45335292254723736393828074640313\
7445673800786036950593237868811811963200230512`60.*^136*y^197 + 
    5.01950084754766733121549548523143742125184794020640378830606759143770607\
84748349`60.*^137*y^198 - 3.0293381731991567957813430394181916785092908048637\
2289336957171448963594331458428`60.*^138*y^199 + 1.37098705031608581036763442\
0949765560740653645435238588840655447698993453409597008`60.*^139*y^200) + 
  ls^4*(-248.8341994387315948885573563701777165808583472260782669003466916222\
6821787191135`60. - 40.333333333333333333333333333333333333333333333333333333\
33333333333333333333333`60./y - 12.966459022310522375015214260933512430018508\
01322634893922694361776606073396259`60.*y - 1504.7503546246301173161004196175\
6583281018627559419553138767069849847103270231518`60.*y^2 + 
    6199.33213960497247104580359140964096253977328888854686665505568132678151\
814348768`60.*y^3 - 31411.580093912975794636095909201624724914143734066140004\
69452400902172963045021469`60.*y^4 + 86039.2069925926726862671842778481595922\
5430750968745666714413322987770917881964611`60.*y^5 - 
    583510.589024605502540322839550635049274316509462390719426726912272171384\
69571893283`60.*y^6 + 1.34244109970520859001238957019104506981279046391102293\
680716118415672725542490453365`60.*^6*y^7 - 1.1248738739694763865673306320078\
65007283812017317511465027776236400155174887929781138`60.*^7*y^8 + 
    2.19796565864978730351158222638713878671491161549557890060187405629665891\
9521869549975`60.*^7*y^9 - 2.165831340472080936508821040744961887972962486660\
4236367010127919694958185655800156468`60.*^8*y^10 + 
    3.72660738354452940066029065649919467825187633505666389810427588411204937\
62953901572217`60.*^8*y^11 - 4.0881571498388220777540397426195499099535107935\
4799155338420822103852294081393188648287`60.*^9*y^12 + 
    6.22525849586097903489341995996130669248844211865111452947352790560680518\
393140971176192`60.*^9*y^13 - 7.432717084304117539301440554205702571017632807\
39204039021722608284100764282704328023825`60.*^10*y^14 + 
    9.58724314406474158580792489409345795287067080691332148481940651784405558\
9263695244784064`60.*^10*y^15 - 
    1.2905617975349552575478792300810565111128968696465128944471439207970005`\
60.*^12*y^16 + 
    1.2950992653454540975517970008475231065598829090576886190115803929938508`\
60.*^12*y^17 - 
    2.16826280251173640805214401749621235769127349265316633259234539617838033`\
60.*^13*y^18 + 
    1.58343159968702372711796913358831481470045997909537061543629815856145843`\
60.*^13*y^19 - 
    3.67258885481604871987125154949873260105287211167292888060838813085123457\
1`60.*^14*y^20 + 
    2.28698724547079970248140963425282045768317157978965052906515489909384912\
9`60.*^14*y^21 - 
    6.55628122045406124331311862052314892570040678062094062531618589994945373\
18`60.*^15*y^22 + 
    4.99908315260964311006200744567160163024757323774409175857584062422295795\
37`60.*^15*y^23 - 
    1.22162476040370593545337441612810935999243059276555975504269808380808805\
8803`60.*^17*y^24 + 
    1.15183398915476050080015371511457609687072573902828298488346418373600608\
7107`60.*^17*y^25 - 2.1993808626994489913155447544321659204643396784565865139\
929577431065932020818`60.*^18*y^26 + 1.82609739984308274795321807716073561836\
88303644687235292361394641076895495894`60.*^18*y^27 - 
    3.49530451104766866260566848574551525829213909341667120942028473409163110\
087049`60.*^19*y^28 + 7.48148921731244259704727051428761401176344561769295633\
03696559196334945775227`60.*^18*y^29 - 4.714063094047146752903162752999504934\
138483183850354852938571689190884375391151`60.*^20*y^30 - 
    4.33831006568154193020889304319754302158514050708814103679945577782005247\
901218`60.*^20*y^31 - 6.37735870982141417393123667317418362400997394956324197\
54990224283730688120145038`60.*^21*y^32 - 8.880683464952480373569024827696716\
530605032172742239902291251288597114925123452`60.*^21*y^33 - 
    1.36401765848948804157045401535862060554725982641317140870757988737761390\
4245418114`60.*^23*y^34 + 1.1254682029484517884227773589453391191944541021260\
13637635489513245796050581759426`60.*^23*y^35 - 3.894463668716388829991774634\
6179616175442152017742871489114992439684538699776720569`60.*^24*y^36 + 
    8.91611240396626837997536447177831991548577235418561275314511000554860398\
16876787002`60.*^24*y^37 - 8.761486823996680790695777845259620050321240709945\
81099639581115629733847625236860528`60.*^25*y^38 + 
    1.64938455465856942003494464966410736334376506264781149288611609621320009\
4786892624521`60.*^26*y^39 - 1.0727524943655132601222571897251163662228420173\
120640216034241892151632112334920203979`60.*^27*y^40 - 
    1.06984220776950139446800572897216956879616336085646980860851101614660575\
82038819707208`60.*^27*y^41 + 5.089145997563612410054505545612133926800022792\
3114819306350168701993898560771847949942`60.*^27*y^42 - 
    1.22961948673367521646355014455581045188072259094109676046143458767515471\
6502368467570406`60.*^29*y^43 + 4.2075427333242130348989868571447958783683785\
66256821566126735362801602184136326848189367`60.*^29*y^44 - 
    2.37289716869556294380434897072406587705781147764332370686715065873807966\
09273217095503651`60.*^30*y^45 + 1.467795507293870769663131394272678859786204\
203548910016607523027969591360076277454834161`60.*^30*y^46 + 
    1.60191444454620312047153389654326033675940443070730278350645648004153543\
860863426503109063`60.*^31*y^47 - 
    3.1843653050428094288008781599145905190899608182291141752411719809058835`\
60.*^32*y^48 + 
    1.84831550123882945919054367578903803837456049076344695234954684088764582`\
60.*^33*y^49 - 
    1.04650670061066647329742681008941278558953093813705819725778047666775145\
4`60.*^34*y^50 + 
    3.60526030758002473644083487142360588652932872766300330547281358731023397\
5`60.*^34*y^51 - 
    9.13005348131381815055400713792506765500625354896865771965792255804596424`\
60.*^34*y^52 - 
    2.50614309104544683764154457773075639963250457910769675583711261174045931\
19`60.*^35*y^53 + 
    3.78509160452743363630485927617987070198421054769738059723835914913099016\
12`60.*^36*y^54 - 
    2.89066411114685150918192926355938680176315757803522144310525486325946168\
0741`60.*^37*y^55 + 1.4479447930594511817285008775566263586811115818037843296\
844391450190278979545`60.*^38*y^56 - 5.70771965736116586183104288719990714227\
96417105621989026305864365526685974348`60.*^38*y^57 + 
    1.13362476147261355632611205248897611649923636716464731882299011386606794\
179567`60.*^39*y^58 + 3.86082586561226849308355995229904635390883631012516649\
497330650668418269661632`60.*^39*y^59 - 6.52455474591286299578296887209064938\
3546221871755866343686310789344329263209783`60.*^40*y^60 + 
    4.59717510808507374011883075324064085331499797899899491448792621201169364\
02172308`60.*^41*y^61 - 2.406779791359495319731201811773485796728834634369148\
08663466397487738277126053094`60.*^42*y^62 + 9.167128540988434541183865164366\
50360288422810957904881840532123795913297126131438`60.*^42*y^63 - 
    1.98358086645770191201986567907509871789948151211402635180157755386774212\
1917241523`60.*^43*y^64 - 6.2288491473983474737092972807804604447484761047846\
47537550473076386247601296303924`60.*^43*y^65 + 1.032946950427715193401955973\
62058326975444695340361952519232695915305855280595896119`60.*^45*y^66 - 
    7.48718494623645011735000394792616696690098771904660315743847768163696909\
920058889229`60.*^45*y^67 + 3.89208223309885497624595619017952313881983765172\
9193654601523850572037598591669775367`60.*^46*y^68 - 
    1.50488368055692519870869557294517213696839413360605322425374290769593927\
29623423728839`60.*^47*y^69 + 3.209165420235394110753483947190574451882302967\
4571453426932530826582792860431997283137`60.*^47*y^70 + 
    1.01469962442359514234569810647124586058586605940057403243105748655618281\
811881583919396`60.*^48*y^71 - 1.71273912017030381308610442985641853873165305\
1402699677799583494235935034183104768033233`60.*^49*y^72 + 
    1.23809682324682236235467773835524731838915780127891863164740422331812584\
32222370192856332`60.*^50*y^73 - 
    6.477321534838418236731303223588086884632377456130542147539615998580339`6\
0.*^50*y^74 + 
    2.5055448446885620535088483449018501790424566958598938028726525836502961`\
60.*^51*y^75 - 
    5.4028680232273342179698821571273137961685594153205263737889953009133307`\
60.*^51*y^76 - 
    1.68442287057658667203534395865731950407469871533888374121320596235808676`\
60.*^52*y^77 + 
    2.85868728623648488123037391124978405739833440791650882668118767642423569`\
60.*^53*y^78 - 
    2.07698567943208328653195277954047888464769983093081773027853138702825002\
6`60.*^54*y^79 + 
    1.08880824679118497039975356100748032590129113354284095611491838342045916\
909`60.*^55*y^80 - 
    4.22754127203615486734435029105661727239122490999718982559324843187107562\
207`60.*^55*y^81 + 
    9.14527461797437031806998143017146167890104753143290083632656709705650630\
551`60.*^55*y^82 + 
    2.83082309098197064428813920273114088411354848758606800929674767829525470\
4887`60.*^56*y^83 - 4.8405774852618171870895892094111632272590149321242129547\
319820180957789582803`60.*^57*y^84 + 3.52534621628871212958276490589536424154\
144062057737475322054996750692361303769`60.*^58*y^85 - 
    1.85301905684211020525253745588519408884011793792634138246871782424276761\
6080106`60.*^59*y^86 + 7.2115851282679011526967252051584360480271516908371556\
76188564902314324462164504`60.*^59*y^87 - 1.567034967359205723457996365539936\
6152255799652133593277767076735678980409245898`60.*^60*y^88 - 
    4.81343823708152744661852974606683391136843105409786744932018474399602323\
79404588`60.*^60*y^89 + 8.279184769637251751648851097521052200142710223300981\
84241481379110665280568423206`60.*^61*y^90 - 6.045407951563016059908979717964\
980842659421186064327774689411398796334677153134132`60.*^62*y^91 + 
    3.18425732211938320822372757888282483359962456130099905271184273490117951\
43813058346`60.*^63*y^92 - 1.242079944238691632252740464163507886903138686097\
05255983830436801441153985795216018`60.*^64*y^93 + 
    2.70837049751560935737837591596444332533554562730372485819608252036453633\
540637642935`60.*^64*y^94 + 8.26518609686136280094933347835414477579625017808\
412600855105802423657830434108525657`60.*^64*y^95 - 
    1.42933315699139213437156699591939469806270472771927322156358072135465580\
36008726176442`60.*^66*y^96 + 1.045945420865940524142747185586952123958549477\
19985352746352811858452953146022211727833`60.*^67*y^97 - 
    5.51969031642210757593882522646598479233965776795542370081551784531735966\
115753178754028`60.*^67*y^98 + 2.15725641878075499983836661704350266631103828\
6071352451717297195547870140197459769569299`60.*^68*y^99 - 
    4.71894365085009731474743425564281941618260775351472922563656296830244798\
3965115056238368`60.*^68*y^100 - 1.431571976004685895695048259004754754281282\
6157828298178565230913655751140170404101687163`60.*^69*y^101 + 
    2.4875261620725101928432086430453230997064813043362692039702274622834865`\
60.*^70*y^102 - 
    1.82385081609234256306596737347115015147988094328965849098068468952642997`\
60.*^71*y^103 + 
    9.64089431088170916985341990614888115665500970493621351199569554012790796`\
60.*^71*y^104 - 
    3.77452209500790649921767214805106324764270537524280261037268337124748518\
8`60.*^72*y^105 + 
    8.27990677596880412214981538694788770460606099191772829803456403390763372\
5`60.*^72*y^106 + 
    2.49850668675000519541569630970166256871689499836880249823342808144533048\
78`60.*^73*y^107 - 
    4.36017039752093538043569437120259938597043791928233181327913978608524754\
599`60.*^74*y^108 + 
    3.20240536722998211094004835781902636341824604793107007097952683693832485\
8447`60.*^75*y^109 - 1.695315880474132929369696517204473037484829651162638699\
7379678070813857894016`60.*^76*y^110 + 6.647686573200848428130240661271356876\
2161683194888806376546219172343691642198`60.*^76*y^111 - 
    1.46194355869594074896783698308941473602671889409546939996781543550007205\
352058`60.*^77*y^112 - 4.3902405556810485802919452646396494096826091215069027\
4687442437359922754019204`60.*^77*y^113 + 7.691248947108260936057157068577830\
073681382554333210232673669938658274176217403`60.*^78*y^114 - 
    5.65776741645873934202381308523561689261216171067496015662841018591333573\
39368527`60.*^79*y^115 + 2.99915698514248262715724958115868628822025740719177\
922109917680107611157655265359`60.*^80*y^116 - 1.1776780075256030687212312700\
37851004039211869791306649135252830324301749956741831`60.*^81*y^117 + 
    2.59581631244984356987005540847461925614012155502932474020717841344137836\
5551624822`60.*^81*y^118 + 7.761117317336466321950089633068042053948208334836\
688889811483139239091667388957986`60.*^81*y^119 - 1.3644657083390536582173807\
0438914694433360432188569316266283944705042014821874026259`60.*^83*y^120 + 
    1.00512552711987465419085856271944017145684944018878381489642575432221261\
5734846868484`60.*^84*y^121 - 5.334551346255139710021839250278892008316755154\
459671531009512620940414997562652945119`60.*^84*y^122 + 
    2.09736578859666434436386206751460635347943662886671367486561754235612615\
93871713809411`60.*^85*y^123 - 4.63250517000295590140148279239833138057307906\
8507065104172283188169950049790218969481`60.*^85*y^124 - 
    1.37950690822782931503658887123125083028031578916786136203342041737952873\
28965537421195`60.*^86*y^125 + 2.43308010539999485873692140267258101315052092\
23400203723662681258720421304526543439411`60.*^87*y^126 - 
    1.79459748741548211985194710890105253880012857274670273684972334813568332\
49821424139544076`60.*^88*y^127 + 9.53497453837715379593192266432701446035094\
91899959982495354331659226943123706001473142784`60.*^88*y^128 - 
    3.753136525848476600315815606294076958117019214315480306537170735485104`6\
0.*^89*y^129 + 
    8.3051933709767912477122759946721079362817914120277713871112069339433959`\
60.*^89*y^130 + 
    2.46411155053508795585720906066269803586164312123678465133068548141857528`\
60.*^90*y^131 - 
    4.35881735439101438282307328174311368940289549677362378586686947572454541\
1`60.*^91*y^132 + 
    3.21872026692303810776387059237776710331249265407024327620840530320476614\
09`60.*^92*y^133 - 
    1.71186097425969245998455863021274514100429078611296515723856815494800910\
913`60.*^93*y^134 + 
    6.74525054461428612823505117118266716088077279933807269778828950637293174\
918`60.*^93*y^135 - 
    1.49519175835931473533795638939658157622389600194926368032343468828549877\
1829`60.*^94*y^136 - 
    4.42117740896193626825009869153783136325870954454484446607094302507051643\
665`60.*^94*y^137 + 7.8418409361197929525661922202188578601172920945052255246\
576148605754108983905`60.*^95*y^138 - 5.7968719737446941582356552661499776231\
1841619413569142586622721469926773210766`60.*^96*y^139 + 
    3.08585120234638433739997894182473182277106120468181257337200034178385422\
1832284`60.*^97*y^140 - 1.217085512343101025524212297851379555960271898201203\
4729489346855940467139047335`60.*^98*y^141 + 2.702102195941331920919557168607\
7648085984896940371835384281673230721536631353343`60.*^98*y^142 + 
    7.96501240500111967241844621269148734640001321049938788692251587333252385\
95028265`60.*^98*y^143 - 1.41627145333052978833770983786519365261597981030509\
6828948013268960282558761418932`60.*^100*y^144 + 1.04796244502290548525927804\
49701188306387237421215927576086411047853537282319047018`60.*^101*y^145 - 
    5.58329710039789900218112204068071791284126300057479205400978558905632123\
3547388343`60.*^101*y^146 + 2.20404136728075061780507316930567804968455887073\
32061700976136965418316979596212792`60.*^102*y^147 - 
    4.90036077846441576956325693999162857760067127856797189288850736210070223\
691070545346`60.*^102*y^148 - 1.440313759656872806108962112739132139200870330\
99774180169044709338000273469221878426`60.*^103*y^149 + 
    2.56693954077614827132866777099401502666628337814840700458961327474021994\
7463328010715`60.*^104*y^150 - 1.90110115695207202994220218643687598959812857\
387666468593162196234689660469302437866778`60.*^105*y^151 + 
    1.01364413075892139598908742162967701505341524656782064747282850825402725\
3244009140322788`60.*^106*y^152 - 4.00467880325857533598064321851032690295580\
8283265126236241677566389112015123229392053494`60.*^106*y^153 + 
    8.91570337620650703216184062934616590478152525810654229647478086730784445\
4956151085195571`60.*^106*y^154 + 2.61347913943659097778498779534800529817219\
75096208791348837304703156836892969079280445746`60.*^107*y^155 - 
    4.667705392784241361841627001420904973418257761495972308630436590494413`6\
0.*^108*y^156 + 
    3.4598236875241624512251032382068973766430684161437696935975111536568872`\
60.*^109*y^157 - 
    1.84605336869530970580978162756133175560302785404042670766748301124859289`\
60.*^110*y^158 + 
    7.29882950353297698049242863893595161003089337584425236516829073434940995`\
60.*^110*y^159 - 
    1.62696427937982876935603936464123952767051131293765166049458387887857756\
9`60.*^111*y^160 - 
    4.75725631021618910468569908920417955820142085151821025480721318850667876\
3`60.*^111*y^161 + 
    8.51337620258969956010438246561732689080437027490579244134556938755406584\
37`60.*^112*y^162 - 
    6.31519955244410500703039280287477756396140073097068567578467247542635068\
43`60.*^113*y^163 + 
    3.37182362403134560877125977437440428212441624168438726171758095546930989\
6236`60.*^114*y^164 - 1.33406522723395326619864643490993411630596927955366755\
72272872631547911396756`60.*^115*y^165 + 2.9771488985561348344792417632047270\
226366140253010118715660214647554216006479`60.*^115*y^166 + 
    8.68494111995927601413760172810244528866989451950664522213081706359056314\
96342`60.*^115*y^167 - 1.5570932714800015295652357788699169948268181352822773\
15512066002702193227760927`60.*^117*y^168 + 1.1558757091938519669500734153550\
923522244602811853845595123580596812517470278918`60.*^118*y^169 - 
    6.17527419235829127993383074264933840838736467474248523232671456291996425\
23729524`60.*^118*y^170 + 2.4448410184960588889862137875077320570416234693403\
5416154787764522899982963422945`60.*^119*y^171 - 5.46183465350951276821438295\
818962255355237420235732335563727995173962762941476411`60.*^119*y^172 - 
    1.58985794559406402549607852382641008179078013457420756784370940406049962\
5218986348`60.*^120*y^173 + 2.85532718990867141637053709390808328358273771979\
16430027779636530689513102911403409`60.*^121*y^174 - 
    2.12100924398142045816779117930460856200969328460796200764462068134935847\
894006395395`60.*^122*y^175 + 1.133801179788144004700800441404402665157989512\
295115752713019291427994637686673654135`60.*^123*y^176 - 
    4.49153183945714750256492893247402073459811800954382193509112417031277192\
5375061105585`60.*^123*y^177 + 1.00442147340273238397292439087651312214354237\
54022146763255308539487405790723991103696`60.*^124*y^178 + 
    2.91775432154739390956665883213931093718862705624035793946087603966304616\
01595258099289`60.*^124*y^179 - 5.2486599096388153327429413746452677546852148\
1263290755156201420832495272754734630627388`60.*^125*y^180 + 
    3.90127236115122710068124173076234795034697247806414677580307721960192506\
2307911623038417`60.*^126*y^181 - 2.08657271205322517971537704152956058236679\
01558495536761795324927425458223963716016329804`60.*^127*y^182 + 
    8.270603259090257771000840571062389444593287294369289598802164018989227`6\
0.*^127*y^183 - 
    1.8512471074585178375134545935639814351237606723667749507931304606699948`\
60.*^128*y^184 - 
    5.3674027035445886941553670119854905339236366071773562382233331955272937`\
60.*^128*y^185 + 
    9.66991783868056236459446693331872107364693349814857409592516614639475578`\
60.*^129*y^186 - 
    7.19174985558875817861485546277246605912924357800805639413366674401086515`\
60.*^130*y^187 + 
    3.84839783893495828402515960881657150779941575022251048432297363983389312\
39`60.*^131*y^188 - 
    1.52620972141536514769537425784065795666983359406185211688941589035996370\
63`60.*^132*y^189 + 
    3.41917900169352099862864802908369931502959230290109208723981197330162643\
53`60.*^132*y^190 + 
    9.89550582154536204573119503890469678251029196215578955592929182191675291\
577`60.*^132*y^191 - 
    1.78532013494187373500347142761325219967654917129209015060387547818832949\
9946`60.*^134*y^192 + 1.32851427174175224143621750006039639215311605389267325\
103594406528015248547926`60.*^135*y^193 - 7.112402701214979997527069001624301\
43420179632456424670572116096531583219681921`60.*^135*y^194 + 
    2.82206557405229269909382151919098392669043900508455068222265606807139804\
5559337`60.*^136*y^195 - 6.32749990697376438770480864849354382547011606167272\
5294448838743421001548795493`60.*^136*y^196 - 1.82814131880028376311227183378\
60831789230596357440592479683063177550562772176468`60.*^137*y^197 + 
    3.30271731574837331153405306048596922692011680495005580328926910530604817\
080046706`60.*^138*y^198 - 2.458926991745617762825400660194895570727139131208\
569040554079063419041455361663652`60.*^139*y^199 + 
    1.31700754122307785092639503526844425518215560386430017188363533132434499\
04683142203`60.*^140*y^200)}


==> anc/A_numexpan_CF3_s0.m <==
{829.251980562564447684796733440217063067664368547777588611078832766617380287\
87549`60.*y + 938.82326453002999611109152769602707114797177803657596006692137\
810264847785873827`60.*y^2 - 65.307768620753503416912914788400536506481200177\
97446488942593905220672155580716`60.*y^3 - 93.3111776991834258659406456946680\
1632041905101356332735908372450052781335504159`60.*y^4 - 
  46.868424567762618320696121648121229594954548274077842665447828739748999493\
13004`60.*y^5 - 18.5206787022834292818498498115153060456946298364091589851087\
3460924239966076122`60.*y^6 - 6.543742860662486590764718987244519161644699316\
70186139983735832982308475263178`60.*y^7 - 2.16460441197854038701539466167615\
257196677166036606101157968254802263320150468`60.*y^8 - 
  0.6852970084825981719899905975096623948460949003936679472427240047741368336\
2566`60.*y^9 - 0.210228389489419006951708383184940358916488313427391929592311\
44036904612345369`60.*y^10 - 0.0629721507031008801691409148098978665256320046\
3240820821929181382218005561052`60.*y^11 - 0.01851286411619265312522602046982\
066153389409392248798646024932645578373438017`60.*y^12 - 
  0.0053608036813521083765665541113426657965010634171831965787236225692612918\
6943`60.*y^13 - 0.00153306890414975339722235566205191613023769734782643797607\
355750029066107354`60.*y^14 - 0.000433843923857420820723965768050693527594428\
7939999859081686804890619767913`60.*y^15 - 
  0.0001216790198716043467580920263227354630232078560134836239732844582961794\
65`60.*y^16 - 0.0000338640573402635312038890706984555977475631959790067357969\
285046596464978`60.*y^17 - 
  9.36119409998383298359884821809422820247867097347950490781291460384400917`6\
0.*^-6*y^18 - 
  2.57242479333328303212663925909889353253810037205683947149328662321221364`6\
0.*^-6*y^19 - 
  7.0317550235244629318321347163912713939986093177296302473633670947702639`60.\
*^-7*y^20 - 
  1.9131015528335145583196890484459845206242333767463312904544028788903831`60.\
*^-7*y^21 - 5.182890343483336109766108206714675488304428608204078020240637041\
8002353317534197242362103`60.*^-8*y^22 - 1.3987569168077527429193841061037545\
49163603931742851602784395610923335081348829645640749`60.*^-8*y^23 - 
  3.7618446252239760923293580488430769706809614724021148654671548992447025589\
78772513904329`60.*^-9*y^24 - 1.008509351249713263446931834885173360736423765\
803678007351014999674339873683436363301535`60.*^-9*y^25 - 
  2.6958448670863211385035922019491962396430891441187587933307531775293920677\
4459313278923`60.*^-10*y^26 - 7.186992938681095017935774839825317871354609177\
733978012016912011167266800650051681246`60.*^-11*y^27 - 
  1.9112899080400167163707702776626075784976643458691314405731072991262649563\
384959481163`60.*^-11*y^28 - 5.0712216564730111365970687250074155735602141902\
60689074651893300549481008863947414106`60.*^-12*y^29 - 
  1.3426919085482741787998431392243806015395253882593916259428491771304386189\
47050669503`60.*^-12*y^30 - 3.54798349062765175260823971985509613227519411149\
879750986637357866390305725804039119`60.*^-13*y^31 - 
  9.3580539578014127864553743714193730559319353278822000865364203372597059695\
879830805`60.*^-14*y^32 - 2.4639958322492152187571027151632482162246901042419\
990315251002450999577580394756408`60.*^-14*y^33 - 
  6.4772659927198053085169515133454490714512617348186586420220940560445730155\
82331162`60.*^-15*y^34 - 1.70013509825922067892982247627907119616447057475818\
0583029888525079619794944039006`60.*^-15*y^35 - 
  4.4560895040049211194648687278504836278537100522465409249974064234025090726\
1846087`60.*^-16*y^36 - 1.166376194803560993670635294828186557427882564166925\
84139306412095534656388989408`60.*^-16*y^37 - 3.04908966135005433239835709704\
05319656860058875736180333601069985922770469474626`60.*^-17*y^38 - 
  7.9611983613475907463431757193477544855949625374069480633580865511364343875\
67442`60.*^-18*y^39 - 2.07630394413864587023951986398926731995491280158861089\
1312677564080045153600503`60.*^-18*y^40 - 5.409200268136076192635347945877330\
28043094966779187316369007960091245606203141`60.*^-19*y^41 - 
  1.4077591122872343374069312822686092650379789165788177616550489355164856689\
3297`60.*^-19*y^42 - 3.660147382960654096478578614239912572242488304317441563\
0367589011596920358968`60.*^-20*y^43 - 
  9.5074482213015604892057574144319575272158880214370376002157568844828507027\
63`60.*^-21*y^44 - 
  2.4674215355753535627198324738211663425910795130377072238072758732260122939\
27`60.*^-21*y^45 - 
  6.3981475904003663034853530070640832175819600923698808394609661548646808242\
5`60.*^-22*y^46 - 
  1.6577271244855935195378654063310952569227104628981597303318014917752038859\
4`60.*^-22*y^47 - 
  4.2917559514494022779817452513443801391396874154369088927854338455578298563`\
60.*^-23*y^48 - 
  1.1102850681395553056722501790911175259456307842275445928219901732712218675`\
60.*^-23*y^49 - 
  2.870284290236445321458198391602119085623118343824560888268585881924636464`\
60.*^-24*y^50 - 
  7.41513167982885851623399311550992073265820199214432866589793806479022618`6\
0.*^-25*y^51 - 
  1.91438026920855338076093121773693960678800968609732982831396692295919772`6\
0.*^-25*y^52 - 
  4.9392850652579616680012590957166653576522634867176235959819567328567881`60.\
*^-26*y^53 - 
  1.2736116515408171769221843368203638808750265483576061198832800681173256`60.\
*^-26*y^54 - 
  3.282138621806254227994531955575100696456192286976113626439756848855253`60.\
*^-27*y^55 - 8.45343356827731952832587859865653138846170255332648832218888973\
0702596687323427578429754`60.*^-28*y^56 - 2.176078461907293357087134767899533\
629035037155889978859436373338689981313060579453955963`60.*^-28*y^57 - 
  5.5987299260240824851902360534178615886876861173946778142847771089023273941\
6823442914184`60.*^-29*y^58 - 1.439746350448904971156488060901184478744346239\
02641536336737443197777951054895431559628`60.*^-29*y^59 - 
  3.7005943622257424838940560215346521587802046177046310687486620448374117208\
942006256607`60.*^-30*y^60 - 9.5072114602848613754753929424820024127070387474\
46594198662755960317000106633729637005`60.*^-31*y^61 - 
  2.4413935190367826707705690211771997568006087756720635832703705940894504713\
98641824024`60.*^-31*y^62 - 6.26659804683472908438042104068787008213839535678\
109793500515074368297506582520106431`60.*^-32*y^63 - 
  1.6078349004631086986681363534158151852689982524797957925200433532970155267\
4656163143`60.*^-32*y^64 - 4.123561490758363070361017372024435938941682043883\
6671023380033922799594879149417349`60.*^-33*y^65 - 
  1.0571350846702072416727224334422564953361170784873753706274458057913962879\
784334523`60.*^-33*y^66 - 2.7090736058568257067722837821329451318161579528372\
64150021045786395162921984289972`60.*^-34*y^67 - 
  6.9398248222117770417767073396048389721451948809052824640391337383302553427\
5620169`60.*^-35*y^68 - 1.777126920661914862234495713649898734757595358901384\
19176124047732471029196698764`60.*^-35*y^69 - 4.54920235250517695357368123720\
54949859805120388974576110353343924700688991858109`60.*^-36*y^70 - 
  1.1641350648598482357927662188922340201842697777576371691592481760142316824\
956445`60.*^-36*y^71 - 2.9780160778333861414943805821051795074315205771176517\
37474736218869304682445335`60.*^-37*y^72 - 7.61570868003358605841192846953270\
698891863634208231255339092648029740116141006`60.*^-38*y^73 - 
  1.9469604143594176904831859862020255242542447265891141164287353344345673765\
7083`59.148330559810546*^-38*y^74 - 4.975894578962120250123329333701905515231\
3937193312373471064915361109842964438`58.26052962574529*^-39*y^75 - 
  1.2713234429826324550175387313701259858986289974155713005419485630251586535\
987`57.37252522617089*^-39*y^76 - 
  3.2472462015809219488283537799926465972728140776387585637184190285259911067\
62`56.4843227121989*^-40*y^77 - 
  8.2918600400453498247208110381994489792619781140732038438651544614291180621\
1`55.595927226410005*^-41*y^78 - 
  2.1167495158234313307598486765209411204334309743703621404144348408312585364\
8`54.70734371355873*^-41*y^79 - 
  5.4022016486699371624654022147350557107997214740130089852583900013881964052`\
53.81857693059964*^-42*y^80 - 
  1.3783479612257815021598725829356515923172237071618924052718769110972248055`\
52.92963145608554*^-42*y^81 - 
  3.515900122431672721863849564267734125037114044785200327297659057201879423`\
52.04051169898455*^-43*y^82 - 
  8.96616030018087934112759680597894880802097060537692653659511360175521531`5\
1.15122190695903*^-44*y^83 - 
  2.28597460732983334033411145105848554234791686819930979276411712719650258`5\
0.26176617414455*^-44*y^84 - 
  5.826849056314331439236504591854424579994140633438224111016850932913889`49.\
372148448465666*^-45*y^85 - 
  1.4848959973919280720478603431842554762444466371540791424267162563192215`48\
.48237253852031*^-45*y^86 - 
  3.783210980827186501283276553306551735870408812760906013915150944893561`47.\
59244212006381*^-46*y^87 - 
  9.6367282942118238469486218063523744583846911527171440078095951676058`46.70\
236074211958*^-47*y^88 - 
  2.45417421053300632491220378708366278403645919393407201009214736210162`45.8\
1213183274224*^-47*y^89 - 
  6.248704699155761957574992472825302772927378226758538541541795042242`44.921\
758704456806*^-48*y^90 - 
  1.5906898179588438996774632937122759788279441332411499223168244111215`44.03\
124455939509*^-48*y^91 - 
  4.048497417244690200656370657975916570783331717902956828744929354373`43.140\
59249414987*^-49*y^92 - 
  1.03018924405523014766189652332518014795331995166562279116063792316`42.2498\
05504364865*^-49*y^93 - 
  2.62093823491605712214635274547766679669207248528339732439758032675`41.3588\
8648907776*^-50*y^94 - 
  6.6667625019146288883325669177098775468603211543365978805690765012`40.46783\
825483223*^-51*y^95 - 
  1.6954826045137763284606765576131679872629298877838062703097079303`39.57666\
351957279*^-51*y^96 - 
  4.311153925342691767625298704179181797663382393321002828984685222`38.685364\
916337534*^-52*y^97 - 
  1.096016731105121679855116857387734034291823004059896845342390458`37.793944\
9967595*^-52*y^98 - 
  2.78590228399657966553592270453398875457473164781373481323442784`36.9024062\
3438996*^-53*y^99, -15591.237202280547026517422032812530449541985590856007843\
66962763407492409040528931`60. + 16094.47274200454868867326461053207122788279\
482442257509805338363849942108916527524`60.*y - 
  1723.2309771291238273274036265762498758295256854729667868248374167992507731\
1530656`60.*y^2 - 715.5550191289475344795847295071241459865580889363202199062\
3273735451547050714916`60.*y^3 - 288.7389120740474124575703147450897564762297\
7534036396163852733641227962349567974`60.*y^4 - 
  102.17911465101332782129211593456265077782125951509894652415306762257529593\
308469`60.*y^5 - 33.708792170317327130989943657006289984665378459789170114128\
83208776972357143658`60.*y^6 - 10.6374737230996377545410669254549545171702433\
4091377044795182776710894191252199`60.*y^7 - 3.254074441273486897882401390752\
55924396322892007880213436328607828215256598417`60.*y^8 - 
  0.9725731928125166590774007182251333600292788696353511523152917851541742981\
004`60.*y^9 - 0.2854498555586179632401574433151217606375697651909603798258078\
1328318197427499`60.*y^10 - 0.08256072641464872089717855346950641347378158137\
352858359300201352048398736733`60.*y^11 - 0.023591574268830773983032146852995\
78692637550747116476114399719730421362115038`60.*y^12 - 
  0.0066728221655238429582953451188991587942162100717836224174672975006579087\
077`60.*y^13 - 0.001870997161709304986707415100070729810440276232258132391067\
10439272418590464`60.*y^14 - 0.0005206619392319128994658579582322947407985266\
2277898034189667040208654196131`60.*y^15 - 0.00014393546915314272805005564546\
061220960472216715606582192620243833111539539`60.*y^16 - 
  0.0000395590183768920237566101475177387515273509493197990160502318633169011\
1225`60.*y^17 - 0.00001081604572673660902935772098888560651993590011657521678\
392871756072762142`60.*y^18 - 
  2.94355433869088264780882533055517711457653826974747539244166020512034262`6\
0.*^-6*y^19 - 
  7.9773010508033340725518383998892052923744053551626376054324779837153323`60.\
*^-7*y^20 - 
  2.1537317945209796844449972347270210194945839487865800127705389944699703`60.\
*^-7*y^21 - 5.794647540806649973787236008202017725280206339168465135446515123\
6517023442298705414557572`60.*^-8*y^22 - 1.5541432770375918216581388103070719\
848184399833279842524793682083290387288204360491396439`60.*^-8*y^23 - 
  4.1562012731024162241669056818892652890450459462444047696729045592772393207\
0843039913707`60.*^-9*y^24 - 1.1085186675808465378412270402649437245999198183\
01564655225740013288849033162758730849818`60.*^-9*y^25 - 
  2.9492965455666574797847078398168811294489042268131310831520567758799119305\
2225300947942`60.*^-10*y^26 - 7.828908973201751237581295359399110633049837801\
114043479753590892247470478897024147633`60.*^-11*y^27 - 
  2.0737742778863669076170550093465431307673937709242003244394427808295681305\
098000508564`60.*^-11*y^28 - 5.4822906713137974030170686659113950850214570135\
10506290334362274534818516679722566471`60.*^-12*y^29 - 
  1.4466372450118254044401893352870211597939998410211805757260849253607752987\
12759523553`60.*^-12*y^30 - 3.81070636050227139399317907367630140204810888230\
818545374795430608216213824392201343`60.*^-13*y^31 - 
  1.0021808103745594052972535721690057709927900474456385537892195800791711780\
5013064154`60.*^-13*y^32 - 2.631623468347726093137935061445014729472181992640\
6501813676681297648315237761702837`60.*^-14*y^33 - 
  6.9004451812819709782038160426316490092894099036708256329478789223729971840\
11685682`60.*^-15*y^34 - 1.80693074009525935188210995456523544652165417406032\
5932952738873380168684761582995`60.*^-15*y^35 - 
  4.7255174340335144278475595148120829524742240927473978514233419745808981934\
0187546`60.*^-16*y^36 - 1.234327849704644375956404301897169884314589555204888\
41613605239576835171166342851`60.*^-16*y^37 - 3.22041971602369201107994236132\
53090308401002756334208256146487490811571989141286`60.*^-17*y^38 - 
  8.3930656033784921247515398942444429195360334447612773565023145524557669671\
21198`60.*^-18*y^39 - 2.18513596395856758702556838354263805541613409400551679\
1288267369834756601858368`60.*^-18*y^40 - 5.683394828269598176287724392483789\
20286345426867664532685925559206934876456311`60.*^-19*y^41 - 
  1.4768247831141659466578502708061185240337687430082549562744341418098804577\
7415`60.*^-19*y^42 - 
  3.8340763852367909334655187701468489837384934181732903647603558491110249954\
43`60.*^-20*y^43 - 
  9.9453663108576427943204361976043952822612243737044812399562593754406549345\
62`60.*^-21*y^44 - 
  2.5776590133557693034813606671346710868321850132964719338043329766356715949\
58`60.*^-21*y^45 - 
  6.6755979148914279617476401413883709307592102842065871890771309513688844112\
5`60.*^-22*y^46 - 
  1.7275446726525023411207157968266237268587862812053625510224855342976452056\
9`60.*^-22*y^47 - 
  4.4674151432442270650040637025392646304696275547621698365904123166694972045`\
60.*^-23*y^48 - 
  1.154473379589992670123301062159965975128966433657362049808155674875977183`\
60.*^-23*y^49 - 
  2.981426049089555481523044295507190265810856401279496218884410912725530084`\
60.*^-24*y^50 - 
  7.69463267207235786757713757702476679298806101764671146500789723714180507`6\
0.*^-25*y^51 - 
  1.98465972476214770134644328348392157361325004742095307948863243407515766`6\
0.*^-25*y^52 - 
  5.1159762645693101880917939925412961213402309455346584461229984739030838`60.\
*^-26*y^53 - 
  1.3180282546426408895886244249374216034231516113392929460882869177949461`60.\
*^-26*y^54 - 
  3.393779157796910850728288144066694582487848841441177886216506398042857`60.\
*^-27*y^55 - 8.73400713838238117533489029393438301267608917290204204292413193\
5039956225794491662167597`60.*^-28*y^56 - 2.246583780997249568223708910714537\
012088512055031723627898121905641438838122870435765105`60.*^-28*y^57 - 
  5.7758831981165762079620274331248257576889837932109965909952492226836239508\
6990757091528`60.*^-29*y^58 - 1.484253567058718396100730002764149071015727464\
25741508250828435186830006456130773795225`60.*^-29*y^59 - 
  3.8124009378038917944728529127146904597790100300385986883132011366650068457\
536004247488`60.*^-30*y^60 - 9.7880531090775902590813230699437723064929432805\
49361860749915149855905363213721163508`60.*^-31*y^61 - 
  2.5119301088070667913824141331466716910557942366542848668007849947894112620\
88855082187`60.*^-31*y^62 - 6.44374252642997390120488171022254059367673646483\
686799246137030581283088586522591314`60.*^-32*y^63 - 
  1.6523187511905813157526864070722429752735644130392645730071280939860973577\
1891514978`60.*^-32*y^64 - 4.235258106819049686044168437254486618990595237229\
5700526316849937224893536349735997`60.*^-33*y^65 - 
  1.0851792025785436201240440145979108186570629369603859969301835563197394757\
154183513`60.*^-33*y^66 - 2.7794794740153715066480071325664447043680611426700\
81081893504690232864311278256106`60.*^-34*y^67 - 
  7.1165678779679286974320384772463493188209185879072301297318998767160927464\
1090309`60.*^-35*y^68 - 1.821492214093888501941571366904404068133496540398164\
85423823887857748979902515963`60.*^-35*y^69 - 4.66055816104356603785071693351\
36731162624698310762468396664055527951413294583323`60.*^-36*y^70 - 
  1.1920831389458416182997340789637981977948982301227306934005770882258699831\
054612`60.*^-36*y^71 - 3.0481553604920040144008301292793704874179410878666160\
02046746766388282660892523`60.*^-37*y^72 - 7.79172059487095008359380308368781\
919785744578712432517784792341584275378172585`59.13819776937847*^-38*y^73 - 
  1.9911271173212737066133947420498815697352846310427804421048760749287189663\
9801`58.25049387662555*^-38*y^74 - 
  5.0867152748622708322066924905627641165469104171425027105083094415628584434\
12`57.36258448536035*^-39*y^75 - 1.299128291003498176554447602997428629669593\
5396046931466636548475384296043412`56.4744750131883*^-39*y^76 - 
  3.3170043084561190809250451724235213430591703596285893162091707400958645270\
77`55.58617066621255*^-40*y^77 - 
  8.4668624668481653513535213038777213833500683904658315577936722423606139192\
8`54.69767644990769*^-41*y^78 - 
  2.1606500059504386324873251360799776688377451175053312079344018266048174490\
6`53.80899717930309*^-41*y^79 - 
  5.5123229257998771192076822037717200871367931786731308160071659246113831126`\
52.9201374885276*^-42*y^80 - 
  1.4059696556761716865277429159112317065723293984039920270176469897267912435`\
52.031101839763366*^-42*y^81 - 
  3.585180015741953700197183657758520434157093941836790635120480668879638339`\
51.14189453165215*^-43*y^82 - 
  9.13991737846043578300035828020408762832933536484225217232310459705520372`5\
0.25251970719365*^-44*y^83 - 
  2.32955155083471173529082017092232932326073215464916444904038883920661876`4\
9.36298136117254*^-44*y^84 - 
  5.93613153396065169590737679782267502817595616577845617375316644428849`48.4\
73283347147486*^-45*y^85 - 
  1.5123006517557515464323654596870657602651487223293626278645449153899435`47\
.58342938403253*^-45*y^86 - 
  3.851930269726807571648847470023340612890526051725270537318062326572704`46.\
6934230622997*^-46*y^87 - 
  9.80903969006223255527847215807904534158897388936232921429148070268903`45.8\
03267849828025*^-47*y^88 - 
  2.4973788939421792496337140079209693605684019387574696765966351382116`44.91\
296709742332*^-47*y^89 - 
  6.3570299209027263059349693640190033944069099299132376848763669881198`44.02\
252404403064*^-48*y^90 - 
  1.6178486265220783450387182353196082438444040573674180785636869747748`43.13\
194182165974*^-48*y^91 - 
  4.116586052241015685842261243738888293915845539516988366351728996099`42.241\
223460042036*^-49*y^92 - 
  1.047258780741840315815767029777283016955590267936956412895989300431`41.350\
371891037064*^-49*y^93 - 
  2.66372923352335424850450715289387169326517522412711139324885369421`40.4593\
8995280384*^-50*y^94 - 
  6.7740297331024058555691767345756828023828431686445851016651361538`39.56828\
039375218*^-51*y^95 - 
  1.7223710717106237798336613609735711856064437375697700391163659229`38.67704\
587628813*^-51*y^96 - 
  4.378552342867341308535086862405766668966381685610994239977607458`37.785688\
980365684*^-52*y^97 - 
  1.11291018203796870164385446657492155176601820675211557059831321`36.8942122\
0685703*^-52*y^98 - 
  2.82824438476831638857914105883661630253640833237750224133588157`36.0026179\
8075246*^-53*y^99}


==> anc/A_numexpan_CF3_s12.m <==
{(-146511.0603610891678527340671729732529888915623861576085665727945101985326\
6182961801`60.12129474512488 - 55604.4017478894129715511489733973392522476327\
6697025168503711012307732106443208838`59.70053350609398*I) + 
  (2326.289954716147764667578748530715640733900234864641075213700111152631421\
30609623`59.176059374822024 + 21810.37231835823540019205815271555482016795652\
694578731469861672039685724549666011`60.148058608836806*I)*y + 
  (1567.197285573215500167199139734423205486013477361876410505246283930729227\
6965476`60.12445508185847 - 559.620057352800976553059454306483472644365840820\
05861100360918612019728940652373`59.67722468273584*I)*y^2 + 
  (67.38821073056033110441104844506605199506526169228454386761975730343084701\
319805`60.0363168069693 - 56.057291521870723990134788311298684554227000347293\
83294208179353960319722161305`59.95636499213795*I)*y^3 + 
  (9.027627510982549584627379531483666034387682779088098146624441671361307363\
5028`60.025289226894095 - 7.9736454081590078090627689026071662423933885232653\
7749327447235723168412229244`59.9713725140187*I)*y^4 + 
  (1.222019301377324966397308981223597906229309654672429392676438362893237840\
12787`59.98690460673964 - 1.2957577981150521269802206983594914755865429178435\
9256170343123784840643893269`60.012350372431605*I)*y^5 + 
  (0.162554023502010847510258795959164041489499011306804008723141069977344421\
46599`59.9474797664297 - 0.20219809382553034325958478582852149366215563058990\
477387317557024036784458828`60.042259099967765*I)*y^6 + 
  (0.021507732761332995261367064321131722034792273446710908417921811927960029\
73668`59.912906538215196 - 0.030316552106445536904667113630270865036474820454\
57537480107476241178310223704`60.06199171415872*I)*y^7 + 
  (0.002844232125164983537259947750433747282435545353406167842612515817652211\
96092`59.88378457810119 - 0.0044205182611599591800558453199673657091735661186\
4009833835333091124149068735`60.07529272967704*I)*y^8 + 
  (0.000376370793696770342516665533923005591477554971427234779328227431299154\
98067`59.85943941319229 - 0.0006321205926498176430917023864960512987666866647\
684433929173490521820871588`60.08462343690904*I)*y^9 + 
  (0.000049830901810162446090004667753137913603745726304103389363547245389472\
80362`59.83899811893799 - 0.0000891111978874504322849692478717705510453998284\
074043322135131284660195968`60.09143165385166*I)*y^10 + 
  (
    6.59817750702505886731331003203947123004767697222232480896382575451083692`\
59.82168359356978*^-6 - 0.000012425525221216874545438978643570893986165362285\
0728698475828402386171826`60.096574353845995*I)*y^11 + 
  (
    8.7336987640409467974517210898931357865357003455834574196872609192414605`\
59.80686689505984*^-7 - 
    1.71754146741247785898970593418123179774689085060732341404147286441477947`\
60.10057591779875*^-6*I)*y^12 + 
  (
    1.1552398058992942603564359201586337271312709538250751713412617753665968`\
59.79406133366191*^-7 - 
    2.3571030885283678988448083873362403371921218890539391888055307407956629`\
60.10376776569224*^-7*I)*y^13 + (1.526640386591832133222963851427191798344426\
1283167731917707309583280574832836681527831181`59.78288888317918*^-8 - 
    3.21525808204115370841867341537756906983668503258385188443077740247709393\
42781655546691609`60.10636797448351*^-8*I)*y^14 + 
  (2.015236703207637885796612586053674095713552077339012791991593013525873477\
761524356076813`59.77306191577795*^-9 - 4.36302253040527086108904989348016307\
963230375431782616229549845205595866944996921454185`60.1085233071399*^-9*I)*
   y^15 + (2.6570245479874012474461469073736148570718738792652318547264094252\
4392240146680318950994`59.764351601970056*^-10 - 5.89360706528570782192904403\
096922761780318269820581140572347309376458759555355218903141`60.11033721261896\
*^-10*I)*y^16 + (3.4988887142599764178851826068897097519616396578829775951474\
362559853432149672843306512`59.75658483521472*^-11 - 
    7.92916924530215331631712157204221572790449305928827865545284936073892941\
91640068864245`60.11188239350488*^-11*I)*y^17 + 
  (4.601682264078126282011888366765294415288195242356267412721223461637690359\
286429265521`59.74961469202838*^-12 - 1.0629574893233168190619175742142731473\
52603099755091022975492146388930742303714015984`60.11321395993406*^-11*I)*
   y^18 + (6.0446025780664706088937780008469539763722804475488821084480808192\
8129166816370759174`59.74333539482885*^-13 - 1.420375603246924348438212405877\
358469248855502738440022498577105351003816361018942492`60.11437084692273*^-12*
     I)*y^19 + (7.93011847920229071365493506885651278508593056731874771046506\
06696874615675063459171`59.737643027799045*^-14 - 1.8924422543279233003148372\
8720505482278536668153396690909226532730771110408621754501`60.11538598828021*^\
-13*I)*y^20 + (1.039164943585102409562093905918131742068622051627979596783922\
595232719142071701415`59.73247709152374*^-14 - 2.5147102408835205480496104857\
030106155414922575646944361738071473496052034379239799`60.116280554625305*^-14\
*I)*y^21 + (1.360099515151093615584756731740291388511727269412516414567485432\
106212605878652433`59.72775074189002*^-15 - 3.3334765078204861541119051401628\
74271101209977904736976068311176773556073449280147`60.1170774549401*^-15*I)*
   y^22 + (1.7782586052407089664242829189046304070910962812909281922667684591\
0322108686106596`59.723444470010605*^-16 - 4.40896414798384172143273164065008\
858309441790498026623941285674578283288953412382`60.11778611834771*^-16*I)*
   y^23 + (2.3222858494564204397776880525906510286935216044982933387887825615\
956584642444092`59.71946219428415*^-17 - 5.8194314881479842728162265003600559\
12960674721150319680935756743314418096597759`60.118427078045364*^-17*I)*
   y^24 + (3.0299754300285695844176448727039643280318090297291754872674553655\
91170593197848`59.71584152243283*^-18 - 7.66647476360749307934482608280587699\
7508630719765844569726349462508424072375127`60.11899812600484*^-18*I)*y^25 + 
  (3.948643781283082407328654618358066393578085247037969375629441083851170339\
01871`59.71243278692699*^-19 - 1.00818666344297370714355286866814853291610423\
7160828565044260443750844487356634`60.119525778579195*^-18*I)*y^26 + 
  (5.142397952872447576358934757384713218907006139337727975448877004718236598\
2796`59.70938614992523*^-20 - 1.323636987061943046819643211138645540495979474\
83369248966830911890100270052221`60.119989362098515*^-19*I)*y^27 + 
  (6.687881324746156595802168827404413678170245999056316517533560135259023247\
679`59.70639854871565*^-21 - 1.7351089886745015835337813162959010089937568420\
951005834207610765372601134105`60.12043675033572*^-20*I)*y^28 + 
  (8.696264197279247317540872741272921633020548903041688610487504589532836703\
98`59.703883565304345*^-22 - 
    2.27120890435108856959138734908403977172151848429075933692720841935609506\
6879`60.12080792210826*^-21*I)*y^29 + 
  (1.128559232723453081630919665581370580438668345414721044156137360318683347\
44`59.70113411443821*^-22 - 
    2.96891894639960687608009175281891552232695483054105856823187532139900486\
524`60.12120809757735*^-22*I)*y^30 + 
  (1.465990565061943262679689145291652959515168768608583454130407869759489257\
6`59.6992278664337*^-23 - 
    3.87601519298249541419857605414686532756927256709745473157429534811379637\
14`60.12148216189109*^-23*I)*y^31 + 
  (
    1.897409598458576823968970251712213921655510958603484340988137569421698287`\
59.69639517747291*^-24 - 
    5.05417520434135826220643784137052313776289517125673410920821620376885564\
4`60.12188437702947*^-24*I)*y^32 + 
  (
    2.46523800706731822588648032023006675019025690676724545542502500481790343`\
59.69545370585974*^-25 - 
    6.58297014440180502556004641697336910411475906572669738491623209761278673`\
60.12201673659505*^-25*I)*y^33 + 
  (
    3.1768419929480516248134956669695444678185939436073996474825278232449939`\
59.69179382246327*^-26 - 
    8.5649907182155170066683155964830739083893697618829690831026984031960938`\
60.12252510432846*^-26*I)*y^34 + 
  (
    4.141257506019802993288156824964232139940070076300475268302780918071108`5\
9.69291309141721*^-27 - 
    1.1132425920287389339796140948297268720270376533310680384654527677051556`\
60.12237066920858*^-26*I)*y^35 + (5.28746443107601450072287871413543868746792\
5065528679918132686722002613981915318329322869`59.68646266177216*^-28 - 
    1.44555026093269732881252638084832053162390571261245246691411539835350571\
65738805509942718`60.123248399323586*^-27*I)*y^36 + 
  (6.974064011041908556650201922931785656269637121706260955878528203572117834\
64420112886629`59.692795050797734*^-29 - 1.8753307612389566161395559574591581\
66866875066023130992268998844689702844205916127277741`60.1223869990497*^-28*
     I)*y^37 + (8.69873463902548016976314666333177430413224121649718379040337\
85361608960312856846025347`59.678061138311605*^-30 - 
    2.43076592082689646195865183437893829295667351533892481343255582464517322\
127566732344692`60.124348194661266*^-29*I)*y^38 + 
  (1.188601436397471684828944329980457341346024287798910869789927837530973807\
4307783757165`59.69856605551748*^-30 - 3.148088009906288289349200228385398517\
4936131899072251735470884823500381626143337787199`60.12157667002347*^-30*I)*
   y^39 + (1.3897970017189551749454977552658217178588611935041630960807670097\
11362852166030399192`59.65955398747513*^-31 - 4.07385603698061215542517878080\
4638471245510608300064250605005712067554997989285504822`60.126608294776865*^-\
31*I)*y^40 + (2.1025122401163837240303796257893056095400676161799616600918186\
9570538182311044568242`59.71952116542076*^-32 - 5.267870049020006242239906365\
06026253706132311854371021148331309670879302777380872007`60.11841768561256*^-\
32*I)*y^41 + (2.0299767308069880259722640336356237823202462219164395628377075\
007436303970497886756`59.606555220282694*^-33 - 6.806900899161443782784001817\
2457282372194742686875002366842019837613796447847981449`60.13201358837687*^-33\
*I)*y^42 + (4.098855364886553292902410837750094157015824165967577455618936469\
889093963416965809`59.77648605395142*^-34 - 8.7894619790138572585793482367527\
2179731588895603969297791104743683149160901295694`60.107785752019055*^-34*I)*
   y^43 + (2.0148094884873416597240428763698306791698067460883834815174241634\
5648025532805981`59.393316104159744*^-35 - 1.13419119150231723505072110817733\
587179494232422887787552147718486635403055490484`60.143768386805874*^-34*I)*
   y^44 + (9.7700122996906105343545836122723732128828763146169768310083237678\
179878087566136`59.895163618286304*^-36 - 1.462625687958230898092539160498955\
60077034637649817473341291273899802960908155245`60.0704017044526*^-35*I)*
   y^45 - (3.2895442761189010163384899592882773578760713028485256685042233109\
67125081111841`59.38582226724775*^-37 + 1.88501226487935703667411890345660007\
33830699641574402823785487557694603979397255`60.14400071132181*^-36*I)*y^46 + 
  (3.086907715531074398677071157052201880007535500497814934697107128565807525\
528747`60.04594100291962*^-37 - 2.4279495803115472827568987114404391823064882\
63034574392585530923132057752338513`59.94165702044762*^-37*I)*y^47 - 
  (3.826081229880917974213064748263547802787051671392479121229924495997373893\
70305`60.03950623042442*^-38 + 3.12549980838316783535016435327883243245135000\
597356815230566472004751181992555`59.95167152092966*^-38*I)*y^48 + 
  (1.242724501764059046170356970539012415423744433158484128572516885963776563\
62862`60.12889142935398*^-38 - 4.02126675098048031639070566333289195030262238\
77568320878168020670853381772475`59.6388794513208*^-39*I)*y^49 - 
  (2.273355315627298982207471706699205779998015580863095114236134473330323904\
7334`60.139560895917796*^-39 + 
    5.17104866556361242186005221156111079520133304054912237643141990915415412\
1828`59.49647220153992*^-40*I)*y^50 + 
  (5.733144156814008803526441729638964391596396513746530194746973061305817836\
291`60.147616209519626*^-40 - 
    6.64622380363806421356731741422637497981450160884673293590465251982981561\
955`59.21179830904364*^-41*I)*y^51 - 
  (1.203150682511666542656927260281653635866667458044835802574915238660204962\
52`60.14942420461155*^-40 + 
    8.53806985829772285941495768616575228470445220072344326973594248357438265\
76`59.00046388672361*^-42*I)*y^52 + 
  (2.810771997459558855457661770208674671724716730325691983046296382815650834\
01`60.1501848918252*^-41 - 
    1.09632734813175419121590150362824470229918703717086120512334544827105795\
47`58.74129952144892*^-42*I)*y^53 - 
  (
    6.194201197447265127081743178974778614759534171900878886700225513275792913`\
60.15040297182014*^-42 + 
    1.40709559368826242877064854054918251487091123851653388554726570513455500\
8`58.5067412670492*^-43*I)*y^54 + 
  (1.415338103911015808984530059963840822738267538963548936880879292397255069\
7`60.15047967695842*^-42 - 
    1.80516298567364257658710626822842700985094333629537401772050885687291655`\
58.256135897861796*^-44*I)*y^55 - 
  (
    3.177462656990397543158167647251641515467200326717482040672213467244712666`\
60.15050347307152*^-43 + 
    2.3148615088392734820274562416690352094626753402933573921048352452355666`\
58.01294803145116*^-45*I)*y^56 + 
  (
    7.22561409307509824736207168558100710724796762680131896718119877323540218`\
60.150511335886286*^-44 - 
    2.967258530712427354402407428148103503236682951948062077972770694431006`5\
7.76399196000317*^-46*I)*y^57 - 
  (
    1.63573017684372885749714670071294954569279314436605868790225563872173635`\
60.15051382467451*^-44 + 
    3.80200996737707914976813443064502095745259490272811827046966606268644`57\
.51681540989912*^-47*I)*y^58 + 
  (
    3.7222611299894708098059014104959515761584729059029026464205764949835314`\
60.150514626169816*^-45 - 
    4.8697205872764992999715516995990317136005083321553441795666320071243`57.\
26721183215672*^-48*I)*y^59 - 
  (
    8.467280219896463150073842991068171300911486463913396352479520340660053`6\
0.150514880089766*^-46 + 
    6.234949569356760847049851941159743738283991474612855589863431327372`57.0\
1760389243748*^-49*I)*y^60 + 
  (
    1.931281786262830500555027081345826440756561753713682298350211812307092`6\
0.150514960757704*^-46 - 7.98003688438779230696346131536583546534195735701114\
71921731827579226915787952800373459`56.766674214735666*^-50*I)*y^61 - 
  (4.408933167537913943333268312784153240404272548063972733318128538238466790\
7818851178099975`60.15051498618707*^-47 + 1.020997363695139729229494646916750\
3807449655233236841451408025047666374810355189629138`56.51520609123101*^-50*
     I)*y^62 + (1.00834759638450170711747681489133085410101136385959957915635\
90437540449640295978797022302`60.15051499419011*^-47 - 
    1.30585999130857410505017680292169830063073627653752763318666556282950276\
1384215687711`56.2628013430421*^-51*I)*y^63 - 
  (2.308970544094753175364668873748759704367508537198610530175083460381629374\
767604650727359`60.150514996696536*^-48 + 1.669649037806383109074367130205505\
60762783236542187177521810323428753944292813162505`56.00972179563729*^-52*I)*
   y^64 + (5.2950634813229173997827963751177830945624029042768925693552319809\
1251003688191630460158`60.15051499747927*^-49 - 2.134098523920045371254645380\
3883450917905398427127410964593379296051346670444407277`55.755858291765676*^-\
53*I)*y^65 - (1.2158395619084869265565752028119578443173023805429207971911261\
6553964046552997558425762`60.15051499772275*^-49 + 
    2.72689477821551113643967541706085970482301461429722233105887236165883871\
235044595`55.50130710732943*^-54*I)*y^66 + 
  (2.795485867579497002523898129321873853580872209442433741593022500010383402\
5468263569212`60.15051499779828*^-50 - 3.483298654490776588689039512836150231\
39893492561807036009270694094593864504961006`55.24604840877184*^-55*I)*y^67 - 
  (6.435385975358417167792536966072233089503895003485714099657113863659111158\
604552932695`60.150514997821624*^-51 + 4.448207923415647773324694053109906568\
454608300121670415587450638763043608698964`54.99012547746222*^-56*I)*y^68 + 
  (1.483285790773312260819121371112960897247932460271344525995964515595210788\
30825356135`60.15051499782881*^-51 - 5.67877880235193366745639097778648300347\
8557463165133893003314285623032807504696`54.73354511397251*^-57*I)*y^69 - 
  (3.422832378349945551540713864736708796310053250504436117796455979966942280\
75021885168`60.15051499783102*^-52 + 7.24775762338324082657727552157957165053\
609821901406438326828739074649935865571`54.47633302768609*^-58*I)*y^70 + 
  (7.907627466540858834506288232422085948059803017104114171091969849801792685\
6739675087`60.150514997831685*^-53 - 9.24771427441582916013412543083150013831\
70099775548593947109344457207590702077`54.218503199539015*^-59*I)*y^71 - 
  (1.828901562692817960972593226756905211536377736052171431966119495807597456\
5622586873`60.15051499783189*^-53 + 1.179642058281365450175534829721496157966\
9051599333265454095419695527842565841`53.960074915080845*^-59*I)*y^72 + 
  (4.234535074429675610062196509555803444228141856955422288642163984475634266\
745544811`60.150514997831976*^-54 - 
    1.50436821604837796478770598337235374650443020274101927995853221854832874\
7674`53.70106341254793*^-60*I)*y^73 - 
  (9.814740814485312400809518501858752325400219586690925346056343811840186117\
22468996`60.15051499783198*^-55 + 
    1.91800150862178712184674796548524546214249248343509266257497268438657738\
18`53.441485106930706*^-61*I)*y^74 + 
  (2.277181237618390260129766053138161167219062004150527150100445970665102927\
91758593`60.15051499783198*^-55 - 
    2.44476638423631011090026806528970104241580402349145195098968773378686317\
86`53.181354766308075*^-62*I)*y^75 - 
  (5.288712019611003223947730221095271924778762187277416829038973809781842701\
3397879`60.15051499783198*^-56 + 
    3.11545900715981745542314600223012518675486424014898266215446338407170594\
4`52.920687119559574*^-63*I)*y^76 + (1.22948852747095856956786717935315614129\
84613399127515075295598696853496979301957`60.15051499783199*^-56 - 
    3.96922304761053124995427088048158588772971668732398594711296939248017225`\
52.659496021657105*^-64*I)*y^77 - (2.8609497815342509577305954301952989042511\
97736036388164396326808537702061536454`60.15051499783198*^-57 + 
    5.0558036042495270285803201218495939326531324053830396979541447412061599`\
52.39779495833341*^-65*I)*y^78 + (6.66341176233596967182123106087457628066508\
801882699368389531321993951878851088`60.15051499783199*^-58 - 
    6.438407576467564677503239178054065896143953935242022395988011004031317`5\
2.13559681248024*^-66*I)*y^79 - (1.553365124145859651968186476893595936555119\
22307938879410323391240359867311131`60.15051499783199*^-58 + 
    8.19733313737233843586920238250970267568820995858327668343550209597513`51\
.87291403265396*^-67*I)*y^80 + (3.6243586022505560843505985837599330103119656\
955234834273680047245612490525572`60.15051499783199*^-59 - 
    1.04345744534235090658158368371002607299095609709861419434164301870786`51\
.60975857882994*^-67*I)*y^81 - 
  (8.463696091104212898361807946927375604329327907677894733357137458923162727\
81`60.15051499783199*^-60 + 
    1.3279662891404685506328914359698043789592481034996172823451188777532`51.\
34614198768892*^-68*I)*y^82 + 
  (1.978113368545068388156143984693137066723056258455102094841642648615181180\
089`60.15051499783199*^-60 - 
    1.689707573366586629309827718617977771281784740821782147825159942881`51.0\
82075370423595*^-69*I)*y^83 - 
  (4.626960231202052398562876903118577126725698306497003322040640078537434070\
41`60.15051499783198*^-61 + 
    2.14956317931191112029789675890101523493155613377680155659845293627`50.81\
7569445377025*^-70*I)*y^84 + 
  (1.083141996772804606504825120609625681954808416681871022305588922977970962\
48`60.15051499783199*^-61 - 
    2.7340405221030781459780640869271196106193343213885386267977273164`50.552\
63454982713*^-71*I)*y^85 - 
  (2.537534338547893675508014510545369970264045601512711225324080145869233611\
4`60.15051499783198*^-62 + 
    3.476783048406945870489772395117065021956201337560918207848668061`50.2872\
8066140139*^-72*I)*y^86 + 
  (
    5.949322542794352562668630473939147959085570133203096571110635601354499184`\
60.15051499783199*^-63 - 
    4.42048508600089863378532180637356238357791120025272381075005146`50.02151\
74126425*^-73*I)*y^87 - 
  (
    1.395868722428095638450494086961638796899124746808970383319914987586603511`\
60.15051499783199*^-63 + 
    5.6193189866695991200163250773247121689471868730819318776741116`49.755354\
10779948*^-74*I)*y^88 + 
  (
    3.27744785325758392951592029123332533723204492974109277580902517493012062`\
60.15051499783199*^-64 - 
    7.142011244814210668171914747049306675020559590354202799292423`49.4887997\
37014396*^-75*I)*y^89 - 
  (
    7.7007687881284532339854342536712693838412301941624457965824107720404842`\
60.15051499783199*^-65 + 
    9.07574064958327348865829435617420076967577598143251147952333`49.22186299\
0620565*^-76*I)*y^90 + 
  (
    1.8106421204490038148026894733096458671499105456815668951981741600252018`\
60.15051499783199*^-65 - 
    1.15310775617511106815480658934542049418760080187590049084345`48.95455227\
216519*^-76*I)*y^91 - (4.2601489405704365116253251378981915364376556124002188\
206489540768142947230210944330585714`60.15051499783199*^-66 + 
    1.46482416566960351367413800403028568178753481296208065090949598715105687\
27087`48.686875710987984*^-77*I)*y^92 + 
  (1.003007497248206621852216498130506447271222182664171591832837342498352033\
4425431964135978`60.15051499783198*^-66 - 1.860502917690055534666753992950529\
9421130561151518878906601696327994688790721`48.41884117397922*^-78*I)*y^93 - 
  (2.363004878929770985484287521812132387909286754357114203281030434348069602\
685620862868347`60.15051499783199*^-67 + 
    2.36268539816930665761427460921106778898232328660899870896935689458005610\
9617`48.15045627678875*^-79*I)*y^94 + 
  (5.570576053947673808568061054241442133812140930979788244160801027480030296\
6331308500382`60.15051499783199*^-68 - 
    2.99994646393728218137798178428222096939871590764130337066846094193312899\
435`47.88172839440241*^-80*I)*y^95 - 
  (1.314028683780546923117047803319301252839071718712743121786057729588824338\
75172357852199`60.15051499783198*^-68 + 
    3.80850490138833307463569346429317180280998048758058490528557030707190748\
05`47.61266467118941*^-81*I)*y^96 + (3.10151017232833556688232817851992173505\
56989402739134214406808338798920345447420122357`60.15051499783199*^-69 - 
    4.83426265168606610880292564365939293586914878604418040879337947288957248\
3`47.34327203041879*^-82*I)*y^97 - (7.324867180306886701431769750924485042430\
503569011055562314910004274170940333262425252`60.15051499783199*^-70 + 
    6.13538668684977608526675094858164520557872966739384387799363789639491886`\
47.073557183296224*^-83*I)*y^98 + (1.7309287770422517784740832334345946294739\
92741519586625517621789606787997121313294255`60.150514997832*^-70 - 
    7.7855776034171536326236256766512730433381990502689407057942281569040374`\
46.80352663754032*^-84*I)*y^99 - (4.09266711815710470411556124771823406450463\
127414013938410292275125303277334517908826`60.15051499783198*^-71 + 
    9.87820716551279922581296987385390195985173520580851510210841446158776`46\
.53318670553134*^-85*I)*y^100, 
 (-5916.813678951733555223689569849162976129739262522511426587814036326239484\
62365075`59.415633606212104 + 31584.91175857018488940016348513994023026948945\
656074312025905159366505664909851013`60.143025380602964*I) - 
  (3898.665268129732867274712530781293064544929419525802831088669361866039358\
90233123`59.668263642718046 - 11174.39108656427970842032221896165848723603012\
807965735553880654681227901862727903`60.12557156054635*I)*y + 
  (79.33648660378822821917352698531084871380403886820242645518017949944137909\
304694`59.147203656522755 + 795.490677010526580684252078877955613873234889082\
96620479304386965790435351487348`60.148365786749025*I)*y^2 + 
  (74.19726559344004861863973630259689655201839089869301293425670939117438753\
766181`60.06093913536524 + 53.01901144344000061383003201608974186630710537985\
962931443681349609354592615095`59.91498286084401*I)*y^3 + 
  (9.696887275369436814679606656044886155203578129433800887821809425949189775\
42232`60.10683582974283 + 4.5771791930722803696717210092685105846929985873326\
1418421645502577187739020109`59.78080139775891*I)*y^4 + 
  (1.410746635118080577021819255729458385947309044875582579289969872014340916\
71704`60.13893630353713 + 0.3301541270792841109447762123973425487754343859341\
0789046238223725548853272769`59.50820401098832*I)*y^5 + 
  (0.202982462449998396989419870382919755882785660834580841018315701582119942\
25891`60.15041275263728 + 0.0044050813869704240234667250622281622467441954609\
297677957353072178383794038`58.486908172575674*I)*y^6 + 
  (0.028381117035755911783673893527911444544580736065959975991000585738462710\
15458`60.14500637345439 - 0.0045491896398861976559344002221970303364162376982\
2294074681114588034930922788`59.34991093028755*I)*y^7 + 
  (0.003878896280583083910754602495295862734591672542859049918769620836906697\
9826`60.12957832721621 - 0.00123406279333501390001237123468868273110380542414\
381710684690321997088853661`59.632207418889074*I)*y^8 + 
  (0.000522019558622702369231192934203857448966286941715017362694510513233968\
5729`60.10924566315918 - 0.00023882771611523939874522359264863418618493539201\
998061996024664055724176115`59.76964361358971*I)*y^9 + 
  (0.000069552638936430595789640136499798310926698135855321751564930452269306\
01154`60.08711969747213 - 0.0000404979702460534879671203658584281397406025840\
066063466855137213965801486`59.85223934198332*I)*y^10 + 
  (
    9.20724504378116809014339841437634574267782905378165255509277867411912154`\
60.064926906085596*^-6 - 
    6.39966210504241802335388184564338849635689193388854707748146990616319846`\
59.90695424869428*^-6*I)*y^11 + 
  (
    1.21366825218068904395145619008350595535019581872487968480107776874807377`\
60.04355697959239*^-6 - 
    9.6827613965292488185097815572590551699305612099159890474201579753165199`\
59.94545621808509*^-7*I)*y^12 + 
  (
    1.5952004621920215844257779268325672738008153277160828628899900296961195`\
60.023421849762535*^-7 - 
    1.4227754389001430990444803652742092628658079117480336780366974582229397`\
59.973742942398836*^-7*I)*y^13 + (2.09232501697736057572435764770580815186923\
30963563744429526642187211604132374113143720342`60.00466884748285*^-8 - 
    2.04733475402360971440166848958929037587033022691018060256884958459272765\
19931177830188236`59.995228558490844*^-8*I)*y^14 + 
  (2.740011380257508715525348275259284680525484379261733629430077511365068050\
722980328530572`59.987305478090185*^-9 - 2.9002811086814125026996577242193061\
83053315316597922096837661967356690409277881776678513`60.01199320525634*^-9*
     I)*y^15 + (3.58349987996094255087789906374943184842942010108000350222499\
590428806465612085207625735`59.97126790498482*^-10 - 
    4.05891811360850212254316880788297149407779280439054328437937284415839426\
541358962935574`60.02537080048573*^-10*I)*y^16 + 
  (4.681320452707497909819560059198735198677908626126300336855137249456998937\
4355181266791`59.95646208504469*^-11 - 5.625432019579108352396004322266213883\
6657504166011223927786301123372907517970861823101`60.03624959475856*^-11*I)*
   y^17 + (6.1091054854398485291412012573907600464733863049053899291044489190\
35015544486946734211`59.942782112234084*^-12 - 7.7345948155025182048727613336\
54098607232450173164869130533628783460683039109210882937`60.045242055788755*^\
-12*I)*y^18 + (7.964625634394015065010660365306887989445677356046752373739668\
96050553769734391539194`59.93012528833298*^-13 - 1.05637964630648584307346233\
6063012660503820644134120771931387503535605962716552942012`60.05277994598272*^\
-12*I)*y^19 + (1.037404003362164888009292586662670516642883904304779857579685\
87547176383317783660061`59.91839186066549*^-13 - 1.43460939856790970469528064\
945558694493496156764721182292251713476423855564929952636`60.05917761275948*^\
-13*I)*y^20 + (1.350033788190022977118956157243695535323109583704865379694314\
5633937235781172774749`59.9074953348794*^-14 - 1.9387165425064319312906862668\
469601129753697280308521753998755010734737145695708362`60.06466501290116*^-14*
     I)*y^21 + (1.75534386471852505469885445521639673793030706860204279417233\
4025823661221195994125`59.89735126630627*^-15 - 2.608731437372545700757519704\
779536326329441617356212386277433611977295899260333506`60.069418432477924*^-15\
*I)*y^22 + (2.280455517345802548222327824255447744722258977802518409517061001\
2754128238542869`59.88789428952756*^-16 - 3.497000219312723410096309072288195\
59850385739967507164115141645042073026176108438`60.07356834377889*^-16*I)*
   y^23 + (2.9601997224088677878074415387618078463026820909584103091636343528\
942742638217171`59.879051558417004*^-17 - 4.671881101954621465365764115371481\
0297863618547163846977772777205035913403057261`60.07722232642729*^-17*I)*
   y^24 + (3.8396510822762153791606106826548979419516035645438120619946397054\
65223596528787`59.87078096915905*^-18 - 6.22252879808902174013073229719875883\
1756418465001946908332153476603568680749329`60.08045612353006*^-18*I)*y^25 + 
  (4.976394328465720426796545632521726988445538057704271021860427733216202765\
28177`59.86301072476723*^-19 - 8.26508239216762803542370626557491309733611404\
34962346757825639030329514661598`60.08334312559787*^-19*I)*y^26 + 
  (6.445364916249538824460454177685987014097715588968015891354852191221923954\
3636`59.855730395164315*^-20 - 1.09506622149406971560375554014992749716088051\
291346807099870639600650170829997`60.08592326727764*^-19*I)*y^27 + 
  (8.341210015318579039420743987574146007156037061173262290219826952376416368\
953`59.84884733945212*^-21 - 1.4475697028459950014983940358260909923565488393\
410354592150161521183193120759`60.08825776832746*^-20*I)*y^28 + 
  (1.078902135705359135857070828845083157816227793801360159609106274307008720\
322`59.842410245549*^-21 - 
    1.90952512837804036911511742894272379056388655983864481938277363300250866\
3502`60.09035357059848*^-21*I)*y^29 + 
  (1.394248866351464038267104257699178878762205947351017213056839061545933553\
08`59.83625402772458*^-22 - 
    2.51402125196966768172075528288751595483031742746652018187987579931521443\
835`60.09228267230142*^-22*I)*y^30 + 
  (1.801333336238275811530091522959038891927784963789232800435783241529510784\
3`59.83056442886754*^-23 - 
    3.30394428269413068090400708587260813437628046335584099829453124302410281\
07`60.094003057358755*^-23*I)*y^31 + 
  (
    2.324365517014733424052963558776754640662509183478672652286574044388960457`\
59.82497065084159*^-24 - 
    4.33483106521690394634028806750009535534562085448985910651039060950082557\
1`60.095638404020015*^-24*I)*y^32 + 
  (
    3.00056806076752186229328953907072171824848188323499736052062107732553568`\
59.82001046771139*^-25 - 
    5.67854191436042738409531508343463177571157644372061321039094880822989206`\
60.09704382129694*^-25*I)*y^33 + 
  (
    3.864802666765082830233358767543015091320169049187588627590363201036476`5\
9.81474715264045*^-26 - 
    7.4279859109235635554722963404517743116172265388311247216522343008904735`\
60.09849089981081*^-26*I)*y^34 + 
  (
    4.988830220579372016823400769303691815350696523261428034543290396794993`5\
9.81066642732509*^-27 - 
    9.703196956449445227267230289192069862172855284780552076403276548604989`6\
0.099582549827545*^-27*I)*y^35 + (6.40741085113155126194982940595502168676469\
6398411755919208801405545517891215019134571272`59.80526618334316*^-28 - 
    1.26591426465743466284248736540755060510407165008954396429561713138823501\
5226727126368974`60.10098790459545*^-27*I)*y^36 + 
  (8.286574096537819712310857178246196023194922626020900982173838543716129958\
8795522314046`59.80265472075811*^-29 - 1.649575511696321307566962608601585130\
320396120584246116359136051836661494631328276456001`60.10165190348334*^-28*I)*
   y^37 + (1.0579651673675354047210089906099035020313468738193345137635070282\
285592212148516605442`59.79593759125793*^-29 - 2.1470809896863087269369852718\
4214161784025124488509099625634630056848243280126656904921`60.10331464880721*^\
-29*I)*y^38 + (1.378270636911107071433975052845770291854134462833410918420365\
3105162498150213801579817`59.79662232599927*^-30 - 
    2.79164537016657044676843386063758916904066036606971150255023486228529623\
8799162659828`60.10314807000655*^-30*I)*y^39 + 
  (1.733411650206694171925239591387363097992007984886421359915714799945136100\
544149336633`59.785291644718036*^-31 - 3.626040549592757424655058453834677702\
249959102381887092821845318739128678354955358763`60.10582259005215*^-31*I)*
   y^40 + (2.3101211596176236931429634354089108454330170025465996244186396550\
3074088672787292592`59.79466794397665*^-32 - 4.705314042735130209067812456994\
98749628745294725433862747700794506614695726933954136`60.10362180038849*^-32*
     I)*y^41 + (2.78624016959958630757843328697975452465524564478344941127623\
2662508071455427050783`59.76904088573933*^-33 - 6.100273039760088466894838574\
3588366093331385455416596721335487248462190359252035116`60.10937161038866*^-33\
*I)*y^42 + (3.971245363025170873636924439017789271886637961546027172512979646\
433465308522618681`59.80280621221004*^-34 - 7.9019479785159239696051350917921\
25061535855236262977207517339438378768164174969628`60.1016136577046*^-34*I)*
   y^43 + (4.2315084338475695429849396124540380540981027339797035389452994731\
248237076503807`59.732935945141726*^-35 - 1.022730877859870496103292463824911\
062731826726483558522020682494970694376911795506`60.11620210251716*^-34*I)*
   y^44 + (7.3277638336495055564497526108929085880587138436385835061497210162\
609589997328916`59.8359116783241*^-36 - 1.32265825149774571172633871735612807\
774097191646926798387967849920095152196267605`60.09238785995953*^-35*I)*
   y^45 + (5.2067130778520469944109874559564763637355506402331711333048390078\
51263625037`59.61500132705669*^-37 - 1.70926177516913507556120450482621206472\
96388803789347631837739905462886492999973`60.13124626149169*^-36*I)*y^46 + 
  (1.593439048584418876900960451696682461500238172859609782730775080798766363\
796924`59.91790732594818*^-37 - 2.2072863705694650054879942637300695295821715\
16058430149151460023462468011740865`60.059430551870356*^-37*I)*y^47 - 
  (1.136843299845008895895366553764985665753230667348443052136665365629584562\
062`57.751600661693374*^-40 + 2.848468911357235867667763265926129850440264547\
58708594505904383277900483127363`60.150511539002906*^-38*I)*y^48 + 
  (4.548132836306444708062603340377540526618619601668679714158551523181998738\
7354`60.04146154320743*^-39 - 3.673496534729720505434797431709800728911514333\
2720668350906917342865828435045`59.94870803716733*^-39*I)*y^49 - 
  (4.342518904503947283070834376065988113733980469231958434239110205156976906\
869`59.980423441910055*^-40 + 
    4.73450926926910029396983252955350932280591421539682592016007807709755651\
2531`60.017956695305884*^-40*I)*y^50 + 
  (1.714480349983580800669040958222738639788745364996322384802225504719386962\
895`60.1246459391162*^-40 - 
    6.09829726727453320066770612304476425584209587260497177787407927267928964\
676`59.675722017817336*^-41*I)*y^51 - 
  (2.888044446320771040167925512715494774951914207165397680063735022174380298\
93`60.13503549743203*^-41 + 
    7.85038418191662629142033214167726136796498941997690180560212472089770473\
3`59.56932253555214*^-42*I)*y^52 + 
  (7.705481140314821016363427414806434101107574526489811006547040498981448483\
7`60.14681574733252*^-42 - 
    1.01002407458980362420313987823785255036686657231955231874246489815391521\
14`59.26434771111761*^-42*I)*y^53 - 
  (1.577273752013155673590558440114196197535093394419859005079220947725091346\
7`60.14904758458832*^-42 + 
    1.29879394503522453140640292064735693473942759010444201795506806494406877\
4`59.0646807637444*^-43*I)*y^54 + 
  (
    3.755932697309081997905425518907519252714581330477130751827487307397287721`\
60.15008650798709*^-43 - 
    1.66926462805243615105583730565829299080972989349875080491825502169384268`\
58.797893897180764*^-44*I)*y^55 - 
  (
    8.22723797674770436039232308139411847850120607795412900440336248678391168`\
60.150367533091334*^-44 + 
    2.1443453680411430285507054139297422251820463172202785594524784901990677`\
58.56640820750839*^-45*I)*y^56 + 
  (
    1.89446473373578835013909118641458238099534496837225362083258571214623963`\
60.15046913628778*^-44 - 
    2.753319656948734216190336428489000495187948299601968591619486138469413`5\
8.31283924654094*^-46*I)*y^57 - 
  (
    4.2525712857247002699938375615343829024254710841371606813937915146875909`\
60.15050000538335*^-45 + 
    3.53360682933713173626095073333802433826932432444088103409341046926616`58\
.07006662857649*^-47*I)*y^58 + 
  (
    9.710107271647516946519892103404124541704753171921917996773949246812287`6\
0.15051026550854*^-46 - 
    4.5330075980300533807965386782385761651272808795271131712190065261208`57.\
81967268474466*^-48*I)*y^59 - 
  (
    2.201723433756908065058291433961672650241740351145178437471399851627186`6\
0.15051348439956*^-46 + 5.812565774935056243309165623569075733264577381244055\
03971843205334250165049513012326844`57.57211859999661*^-49*I)*y^60 + 
  (5.024603390849779455034708160443958733978960900336967229822953556494620757\
586829288117685`60.15051452042607*^-47 - 7.4502143889974719642292924119576624\
050489685185309805680575325635907550477503004759152`57.32158150361224*^-50*I)*
   y^61 - (1.1453316533419303264920471475179575189632038059975942432097202903\
288878525675533855933881`60.150514847004075*^-47 + 
    9.54542012134444506895596782994171720958803806128697391495397429270411098\
9439811904725`57.071378631291736*^-51*I)*y^62 + 
  (2.618607619040731177532495601258714679673637214689813177711382131625391789\
610996274975484`60.150514950504004*^-48 - 1.222509805439767469615762838437351\
588880796750565219856732168008480564874963873351788`56.81969687452228*^-51*I)*
   y^63 - (5.9905812851073501922394692924175234832642971658321745877781569342\
4985415391110731191615`60.150514983009934*^-49 + 1.56511425114398946144949016\
672169949655615997919277017626919709027232981141270400762`56.567592063531954*^\
-52*I)*y^64 + (1.373034786664283688995494509636813552565760017757624654841344\
40334483818652452092647263`60.150514993210805*^-49 - 
    2.00300134759947520839141996528674591721815357354141304958039247126243414\
51511126067`56.31451469420478*^-53*I)*y^65 - 
  (3.150423956154945421359048994223788821272521401974123887927855719716708963\
864543947748`60.150514996395366*^-50 + 2.562493709233993937750299235537981895\
812628939272788543298832594327702491106255913`56.060808803066486*^-54*I)*
   y^66 + (7.2392128537342411926370839726914557260564472791082042681141294764\
62134843028460714821`60.150514997386985*^-51 - 3.2771429865163841844438853409\
8134367643671744629774638900255542654660118655166793`55.80631904175649*^-55*
     I)*y^67 - (1.66545291093836697655040061407683559436254366711631473156246\
3640027523811335306230628`60.150514997694565*^-51 + 
    4.18970480282986316734419053769746954808968623132178383788636621925795086\
07588032`55.551166064380524*^-56*I)*y^68 + 
  (3.836457434385519317368533155376773617182014508818560780853445418307200849\
55714107409`60.15051499778969*^-52 - 5.35465070828456723219100304512541981763\
5340117343150371652573541945468954576263`55.29531576016309*^-57*I)*y^69 - 
  (8.847880662889850698456231230677231901884257152295923037657471538892646048\
089038781`60.15051499781902*^-53 + 6.8413625587750414408547970492717513887221\
1062310027669325033907297634428801829`55.038818347949636*^-58*I)*y^70 + 
  (2.042963808384562033141025715092115974319786865689191676251044950019005678\
7936907518`60.15051499782802*^-53 - 8.738193950816540738454453684395949439981\
9319485170746756312183773700790615162`54.7816760047376*^-59*I)*y^71 - 
  (4.722488442543628613922288217048938557752103155168961917308768634995918265\
341521309`60.15051499783077*^-54 + 1.1157633108028289849189446420941697845562\
289359840532051731097115578471749571`54.52391617067262*^-59*I)*y^72 + 
  (1.092851668685218559580202132305984214424552160432046843130156913859015712\
892726888`60.15051499783162*^-54 - 
    1.42428647486464021547079950041739238121371465286642546387344706312948978\
0451`54.26555112831259*^-60*I)*y^73 - 
  (2.531719210707861230015921680031392685813336135140364343906139100900856605\
96892056`60.15051499783189*^-55 + 
    1.81761085450170171384528220649873823694825192946779900325433197959607317\
456`54.0066003683652*^-61*I)*y^74 + (5.87114332760643470763469727471280674756\
52934753971956578345078845227237621097247`60.15051499783195*^-56 - 
    2.31892133514420849914284485843417981288584028595333457330663544589888603\
91`53.747078331534915*^-62*I)*y^75 - 
  (1.362917596303446372401083504827898766393184504249844087677598549379740940\
4807835`60.15051499783199*^-56 + 
    2.95771151723455957273488249101810238667475585186780281253004272339249460\
2`53.48700121165505*^-63*I)*y^76 + (3.166977903147533367808629183811179941404\
777711600003828827923095352680137295533`60.15051499783199*^-57 - 
    3.77149301475672664477450891374030538399838081397222202582000132380529644`\
53.22638327232721*^-64*I)*y^77 - (7.36609768451499251002031092968539943587190\
756942674087737872266982118432191764`60.15051499783199*^-58 + 
    4.8079660865298891863948004689801821971484706108795807864979704718435118`\
52.965238919602854*^-65*I)*y^78 + (1.7148898997308278408428386538260363191695\
8670886392408154895593745326984253354`60.150514997832*^-58 - 
    6.127775675198571300624583803209851561284574510501065776160378468322189`5\
2.703581613683006*^-66*I)*y^79 - (3.99604950534300787855229375735657334672256\
54662218948291807138172571498510866`60.15051499783199*^-59 + 
    7.80801019182224177993784270423281080543425911879274791134518019662818`52\
.44142450950177*^-67*I)*y^80 + 
  (9.319902309675223110914059417634939706421599057191852239282622518401111461\
166`60.15051499783198*^-60 - 
    9.9466425381783922397641633934300804072012482887864958190104841570005`52.\
17878014826143*^-68*I)*y^81 - 
  (2.175545084315729956745818866151080735719897448974813049574654222937101724\
955`60.15051499783199*^-60 + 
    1.2668166274577132682425819065456080318156968723083354833477703818329`51.\
9156606651468*^-68*I)*y^82 + 
  (5.082668423537947527477085783032803991012365236148337845401394537772051892\
72`60.15051499783198*^-61 - 
    1.613074751866140514341130504615546074435651288251104658492915006563`51.6\
52077712734716*^-69*I)*y^83 - 
  (1.188429679314183618949134413443030072897129096235418068040586581743327727\
62`60.15051499783198*^-61 + 
    2.05352988983589354998635638656449253576180658472478338697836965103`51.38\
8042537229374*^-70*I)*y^84 + 
  (2.781023177083986839477259374716761804335843623488471535381012687226122616\
8`60.15051499783199*^-62 - 
    2.6136990486876435139564794898827200628629082445281571945356991818`51.123\
56596933114*^-71*I)*y^85 - 
  (
    6.51293624793414176677117767164505610014636916525666891537274376140064687`\
60.15051499783199*^-63 + 
    3.325985020284555985538265393930557927686963307815852182706043947`50.8586\
5845963487*^-72*I)*y^86 + 
  (
    1.526448415732420866897257361505447755765744408251162449787917868116939319`\
60.15051499783199*^-63 - 
    4.23152803625519081876022924203663717442888652899228367376983965`50.59333\
0088012195*^-73*I)*y^87 - 
  (
    3.580245347648535462542083859126339210042299178208384938504526857082985`6\
0.15051499783199*^-64 + 
    5.3825537663981759506383733484664586610038056112667385772517922`50.327590\
58545415*^-74*I)*y^88 + 
  (
    8.4035217567893326965999640603307360736027284690146638011784989179315143`\
60.150514997832*^-65 - 
    6.845350318750528074894704324964689682624603823396051701520597`50.0614493\
47594234*^-75*I)*y^89 - 
  (
    1.9738790494790193240188571529597918956512079845908940572173987744525547`\
60.15051499783198*^-65 + 
    8.70404226050899846947379091600838590090752688641396893960924`49.79491545\
129344*^-76*I)*y^90 + (4.6396310289277235901395146716482178881701629588815295\
124577082148654143002185711228910959`60.15051499783198*^-66 - 
    1.10653744419129050411599797855876264342335864643791425900688168590494391\
2794124`49.52799766821643*^-76*I)*y^91 - 
  (1.091297876213410590942432344259569257951522024796629507192331495753960253\
0046703046224906`60.15051499783198*^-66 + 1.406477506459157048256580471896633\
37221772479326356050739727966744671009381043`49.26070447877676*^-77*I)*y^92 + 
  (2.568583082824201808137642467628463875800757900267068709840548118929076655\
817976970161591`60.15051499783199*^-67 - 1.7874039146296117211277364041880816\
144703333248539230228451765006154435116939`48.99304408470742*^-78*I)*y^93 - 
  (6.049619545070123349817534244811564923064321682084213214606024911115057662\
97378000779964`60.15051499783199*^-68 + 
    2.27110642846467853468023194408357333961874477351972110979461903876621997\
0308`48.72502442127634*^-79*I)*y^94 + 
  (1.425740689764792210175641183901692833329881737353812934470969670340805408\
81862903693073`60.15051499783198*^-68 - 
    2.88521854579786586666457903694515065267285471911856942906386354001029010\
853`48.45665316866746*^-80*I)*y^95 - 
  (3.362212468110637063099973517577424275972171289345008534275311844168238352\
5122863168108`60.15051499783199*^-69 + 
    3.66478008997376868198321126380501586385765746601659821392341241087174278\
87`48.18793776285198*^-81*I)*y^96 + (7.93370727635238596236897996115331383078\
9178684739856721380648832080254689554269483745`60.15051499783199*^-70 - 
    4.65421649080379279272572113745486275319246415498308492578813742479944009`\
47.91888540583544*^-82*I)*y^97 - (1.87321685610178307452771823972440958213021\
3013703458730344054645482210519319734571319`60.15051499783198*^-70 + 
    5.90984559981895873927746996738752952695689452282236381600739016847791075`\
47.649503075399295*^-83*I)*y^98 + (4.4254296063749912178954068468628747585830\
5907129619312613923908346293790385370167358`60.150514997832*^-71 - 
    7.5030522959653469600919703887211856444476563740840223036982881142796897`\
47.379797534325114*^-84*I)*y^99 - (1.0460997676071940325375622196850176445073\
2767687730736314488809491077032437514595302`60.15051499783198*^-71 + 
    9.524308342820462758896132851207287319601044830145994162236301055617918`4\
7.109775339156094*^-85*I)*y^100}


==> anc/A_numexpan_CF3_s16.m <==
{(-133558.8510755854428349646374246462616464749660600655367470764333446604889\
6339171357`59.97423209425655 - 149441.947780834347732151850924036369107661022\
21458717943285572260651607111871092382`60.02303193921062*I) - 
  (8338.849700944280385086097437382321110094680826418207558605416425550247269\
95627571`59.65543403225453 - 24703.293864884157493124101218626786717604154479\
09612596836858221998456809364581615`60.12708275072714*I)*y^2 + 
  (1197.944057410529642781482137930484653334757001976771591480313485585075950\
8046564`60.14215798193828 - 237.288615564433283712064185137271352671416011357\
79744077585503468433718355453887`59.438998346955145*I)*y^4 + 
  (13.15767089322945266364458879687966476109440824684630716439743062746445601\
397689`59.98156350230403 - 14.27606314917843504158108503465002583498106324866\
751866719495032307045144945325`60.01699294327464*I)*y^6 + 
  (0.972647171215825032481170098279490502019433285478298090412999441610958063\
20895`60.07393366735797 - 0.6324911541254686057822855661315645729411785612258\
8014170682192775907127931567`59.88703279525096*I)*y^8 + 
  (0.000734345565557243944853756770824118388044174063038749302560517066683039\
04928`60.15051499783199 + 0``192.49857785240084*I)*y^9 + 
  (0.090554536246885774019796975724151546861036479015146668282164542870867176\
81689`60.07481206788329 - 0.0584843158710556732817396720610578993771930556445\
5343194318104983867475225269`59.884941271151774*I)*y^10 + 
  (0.000245709059182663693669501949833827490949123897355137077245627553877532\
00513`60.15051499783199 + 0``192.97405716005352*I)*y^11 + 
  (0.008093048343953904196117165528290142939188531701109230925556010777873275\
64775`60.047950022990314 - 0.006288278699740375275554754162700941422252453525\
93181510466387257578061637503`59.93836966993729*I)*y^12 + 
  (0.000042428498281941092821957902005050255059030501723987567148473930656864\
10785`60.15051499783199 + 0``193.73682066849034*I)*y^13 + 
  (0.000703769327643924046352841835989287621963259633497966414384195680828136\
52993`60.0144054593848 - 0.00065704547862175671720295076009496742100495841672\
168599038508498049517992574`59.984570555414116*I)*y^14 + 
  (
    5.64335134613157963703279627976922637616685642151976889270742638824580153`\
60.15051499783199*^-6 + 0``194.6129412394718*I)*y^15 + 
  (0.000060490260507073580560309096940106452723952320285962181864468575073749\
68049`59.98059212182471 - 0.0000659034305514869707568935686898933683468517076\
5914898666940086069175103957`60.01781468902444*I)*y^16 + 
  (
    6.5405813302121850788034855461459315687390940971190334201569105333670703`\
60.15051499783199*^-7 + 0``195.54886197871593*I)*y^17 + 
  (
    5.18015133118585426442007741570107899610448880184637825766283465198862897`\
59.94894763132607*^-6 - 
    6.40766669073107884828243390999131888382186468185223331145869404300068901`\
60.04130509691808*^-6*I)*y^18 + 
  (
    6.970182136898729566147091593919512014323253415418965334099666318850244`6\
0.15051499783199*^-8 + 0``196.52123420233391*I)*y^19 + 
  (
    4.4360426213042512226655511479589707703200749654108622548639767649802238`\
59.920325780437366*^-7 - 
    6.0929746750488072129900934446074992470136547477125803539788846730631051`\
60.058159443276445*^-7*I)*y^20 + (7.02386862072196810443825563969877926662937\
0250224358980737851374071345112227517816011074`60.15051499783199*^-9 + 
    0``197.5179019494405*I)*y^21 + 
  (
    3.804615756135368699940413059165619769604029807367762835858421484250354`5\
9.89488056057028*^-8 - 5.7010930024198593462440656434949802599623333552008475\
196943776130963089455496066659979015`60.070527884188174*^-8*I)*y^22 + 
  (6.802885839956363296303589071746777489005539112861215094661604874647581545\
22680355109184`60.15051499783199*^-10 + 0``198.5317851459974*I)*y^23 + 
  (3.269624998184071765707858195294918079049086425417069827335729399708477181\
399747887373367`59.872456785577135*^-9 - 5.2705481649972231301035625139134966\
10968433768319501251458801581843719521574918778056551`60.07981462692104*^-9*
     I)*y^24 + (6.39817120859968069884396677949229648181725294354334094993120\
83938787201694112011180351`60.15051499783199*^-11 + 0``199.55842247188602*I)*
   y^25 + (2.8154586353866155006802092138281254859540017123047321938555756334\
9732529365067141452971`59.85277442962581*^-10 - 4.827393573925451560336230438\
93429022752149558970927801133822393443707314772334242565256`60.08693798651911\
*^-10*I)*y^26 + (5.8836304562615840746838772816211170193934569770930754838999\
52425677951544132533469957`60.15051499783199*^-12 + 0``200.59483294167225*I)*
   y^27 + (2.4286171513642356077693203420272546045198048327452607927858148769\
77556804744182430528`59.83551758133459*^-11 - 4.38884411423515787970570054592\
19923281741083762308904395405888029132129016215210843109`60.09250867914177*^-\
11*I)*y^28 + (5.3155242294450685090196386713161732114882850473308841441366339\
8304723680926330331047`60.15051499783199*^-13 + 0``201.63893222696117*I)*
   y^29 + (2.0979098647842361594415038370822124130020651313119618351786613594\
09575384835696874662`59.820376762290216*^-12 - 3.9659889515260309180603504617\
48449506829482063027110950818819059295631880700478804221`60.09694143719856*^-\
12*I)*y^30 + (4.7344416799976933971552963046272971923564100036034442144388672\
043218498967129020995`60.15051499783199*^-14 + 0``202.68920955789523*I)*
   y^31 + (1.8142087207577639407672385211332577729650590966877018674565907371\
3310197032610094797`59.807067715487044*^-13 - 3.56568928294569727221753759059\
784110276531400306973452144400182659574019710915094025`60.10052396097032*^-13*
     I)*y^32 + (4.16812417253614605027026770487808168035247575880458045947292\
0387350335622952023187`60.15051499783199*^-15 + 0``203.7445376805255*I)*
   y^33 + (1.5700935431037448662910691745399725777855997716375603210957741060\
179622139847603978`59.79533820938012*^-14 - 3.1918850801824684646858351591063\
040693552891404904864509167926978742653549200755492`60.103459928516145*^-14*
     I)*y^34 + (3.63431816803382826618864828960481305699020672052336513228800\
071918951282641925408`60.15051499783199*^-16 + 0``204.80405538392736*I)*
   y^35 + (1.3595128347860524028207609762809130750169033929773765441058574084\
63250339123454559`59.784968836545445*^-15 - 2.8464972506315413154502821386772\
73610096677177779204396563411892697834125557429638`60.10589629322041*^-15*I)*
   y^36 + (3.1433050679815037257553807190968976532120306453385989736089107086\
600823887652743`60.15051499783199*^-17 + 0``205.86709179631603*I)*y^37 + 
  (1.177498179739622189531846334583810982973394287026117637440414528947063829\
08218323`59.77577096325771*^-16 - 2.53005657822926649676593063801143425633809\
524888317017300831927807770050928055541`60.10794095198666*^-16*I)*y^38 + 
  (2.699992119915159989174100021814009854856379248452946575211291658105273288\
850417`60.15051499783199*^-18 + 0``206.93311583242428*I)*y^39 + 
  (1.019936707963176963164804255207055731694530775335415088181922096356746568\
4307631`59.76758350001915*^-17 - 2.242147252254443475156775626726827718898307\
0121114201719208870218511475289560659`60.10967440884467*^-17*I)*y^40 + 
  (2.305562745127911681634014089823170935157487108338944198818821451109855194\
13443`60.15051499783199*^-19 + 0``208.00170138317426*I)*y^41 + 
  (8.833944414001560697227208408860847944733553662000003558955906403675336197\
35211`59.7602693616031*^-19 - 1.981722877563278993938270046099069992509808122\
106255274161774927530509374313637`60.11115762241695*^-18*I)*y^42 + 
  (1.958734769909764192051140879609271944129186659508001817515105705859873827\
2577`60.15051499783198*^-20 + 0``209.07250269642674*I)*y^43 + 
  (7.649805967465176188602513783519567054092066626492261523657563469436071266\
3115`59.75371204840781*^-20 - 1.747333296495345571212468104915469332800533184\
91534750012255918247172082154279`60.112437381456836*^-19*I)*y^44 + 
  (1.656691998388710208296007192444023809372259232011329414837215515158269013\
035`60.15051499783199*^-21 + 0``210.14523655440792*I)*y^45 + 
  (6.622435194033755493366629429199954579909409384744680502007632457006339832\
785`59.747812543511834*^-21 - 1.537287950164632467550552584234582006521013858\
7913226443669663626286377215585`60.113550049482974*^-20*I)*y^46 + 
  (1.395755099771463304450442383271889372020062696789852102640064423247806262\
49`60.150514997832*^-22 + 0``211.21966910573275*I)*y^47 + 
  (5.730905348176153199338779001793234305752504178695822056700756285780095933\
12`59.74248659300755*^-22 - 
    1.34977337489571868627162696409782994082935751094590688422312631747857999\
7637`60.11452421447864*^-21*I)*y^48 + 
  (1.171850925807373333955354184744298477556766914773144389124505412366734990\
8`60.15051499783199*^-23 + 0``212.29560596160175*I)*y^49 + 
  (4.957257075368913543717754176850045806187527363412624724273558751389880418\
2`59.737662371989096*^-23 - 
    1.18293712189911856302325370841585138226920705971632477086503676654623791\
112`60.11538259134417*^-22*I)*y^50 + 
  (
    9.80829904682234423019232481097319003638120273967863298026088058463609194`\
60.15051499783199*^-25 + 0``213.37288463042012*I)*y^51 + 
  (
    4.286009735242775448575206226032061163360503892075329511416306893143708858`\
59.733278507504856*^-24 - 
    1.03494686218656716977512916252074506429969451631518405630927132341553685\
72`60.116143406499965*^-23*I)*y^52 + 
  (
    8.1867149475480332864221843427649162716406935966316972234441376914120399`\
60.15051499783199*^-26 + 0``214.45136866007692*I)*y^53 + 
  (
    3.70377284869940922206762195596183856706061086326859521718796394211258477`\
59.72928241731097*^-25 - 
    9.04031045228729481445423798106906795265018731015369369899808944545716716`\
60.116821418426866*^-25*I)*y^54 + 
  (
    6.816089432573140457217329592314943868379722592976612270600514027957414`6\
0.15051499783199*^-27 + 0``215.53094304898252*I)*y^55 + 
  (
    3.1989329936434214347387859597308626315872036119309149915607609516298926`\
59.72562892058945*^-26 - 
    7.8850581678605177312417575041969838216171311325293809792207869604168695`\
60.11742867880212*^-26*I)*y^56 + (5.66197196341269979326188731336249836257033\
6573286432868037715816208600560176609140959178`60.15051499783198*^-28 + 
    0``216.61151061454828*I)*y^57 + 
  (
    2.761398103257142184885964465457245024777029897353585218602719700179062`5\
9.72227907898323*^-27 - 
    6.867917184965970874417262231873345107705648756106523590123612205403781`6\
0.11797510646637*^-27*I)*y^58 + (4.693418000883162020543950873895878196648273\
46133372935049702917919230221746070701118359`60.15051499783199*^-29 + 
    0``217.69298909440005*I)*y^59 + (2.38238596584320847205149636907234263185\
3646063466737141607422468946885700921900725357443`59.719199230621754*^-28 - 
    5.97422831952668273447800713932999130068268128810338553791282691301637515\
272305217012693`60.118468924742686*^-28*I)*y^60 + 
  (3.883018981483174742424589747924515871846527949605635805282288486002402122\
03092939958`60.15051499783198*^-30 + 0``218.77530881554475*I)*y^61 + 
  (2.054247234465776688174520369238896883638169935036964422863030069609091515\
32832615359488`59.716360184795946*^-29 - 5.1905039283065061704487018796230700\
9861964243304777290498343257846908810793523448062057`60.118916997883645*^-29*
     I)*y^62 + (3.20676784481996996473552462269927617232853109707134795966375\
6908112681226108145304854`60.15051499783199*^-31 + 0``219.85841080891933*I)*
   y^63 + (1.7703157839030991870862276106451614525299994719079208923869059631\
431652732797834194631`59.71373654984442*^-30 - 4.5044242090312356747794983442\
409544517126004081281502542325492189460639108047206354854`60.1193250922787*^-\
30*I)*y^64 + (2.6438271131858022547293332173317495560427033586876199755929421\
4137048347395019272113`60.15051499783199*^-32 + 0``220.94224527698853*I)*
   y^65 + (1.5247810722024849282870479496584351988229792733644630375952991545\
95817773873241938988`59.71130617128075*^-31 - 3.90480546026605272019572751110\
0129141197392186206025667875225568939348670765541758388`60.11969808098948*^-31\
*I)*y^66 + (2.176245995651568239952015370234865479558851201624537513569089955\
8169553524139236272`60.15051499783199*^-33 + 0``222.02677034405815*I)*y^67 + 
  (1.312578474489718003432793175555212684539792774186479139334887285690471986\
61741890164`59.70904966109728*^-32 - 3.38154928812970456034380818609679998764\
106340312061495632741567711049788547373593999`60.12004010520319*^-32*I)*
   y^68 + (1.7886579363127877691716379169131788960799964597860407022114908323\
42217283421721862`60.15051499783198*^-34 + 0``223.11195103522047*I)*y^69 + 
  (1.129294503216972386664849960756848188431166667223809722044612242513732556\
9703905953`59.706950002506886*^-33 - 2.92557956879056777581671629297077192289\
49901714973227974518655728683448468675553977`60.12035470264933*^-33*I)*y^70 + 
  (1.467979149310317840406188318001644973280439179487980138341012394986256633\
57902847`60.15051499783199*^-35 + 0``224.19775844202243*I)*y^71 + 
  (9.710845165034673957778810385250517862320075345902105265894991757696062906\
06693015`59.70499221716969*^-35 - 2.52877228386904276315363022306905589440308\
9964904197673964507623413148264584534329`60.12064491047324*^-34*I)*y^72 + 
  (1.203120943423577747099836687133339523127982759317067434390143732598296834\
6071466`60.150514997832*^-36 + 0``225.28416904219583*I)*y^73 + 
  (8.346010194588652755975451036505828043124204829234985799352007512730150411\
5090578`59.70316308426129*^-36 - 2.183882030363359236111849587773854716025363\
52906375141021618553927439069210260036`60.12091334820619*^-35*I)*y^74 + 
  (9.847232253405844935113110276618920522968301137088576732985290730837478969\
4025`60.15051499783199*^-38 + 0``226.37116414791197*I)*y^75 + 
  (7.169310355481777890917501039078798485621395534994042474350959462805243397\
802576`59.701450902639*^-37 - 1.884467984834386060897627117716328559368063267\
5283149253446682644876977808265547`60.121162285111396*^-36*I)*y^76 + 
  (8.049128606677324148256694137843982880928024104709560816455613361864701478\
0212`60.15051499783198*^-39 + 0``227.4587294625911*I)*y^77 + 
  (6.155413038020552458316928063878623068848549313573241166629963124640922106\
244`59.6998452889202*^-38 - 1.62482131009201024945058035044125490972323776673\
3986507995162437923011210084594`60.12139369517956*^-37*I)*y^78 + 
  (6.570880943325286985239034977454470937633828918331871115835102533651874495\
094`60.15051499783198*^-40 + 0``228.54685473071737*I)*y^79 + 
  (5.282302695870996784298420454951732634047106995253832608776884804181174197\
214`59.69833700555997*^-39 - 1.3998953824921221415055228357723621192814097468\
6265107451809329900119301696248`60.12160930229636*^-38*I)*y^80 + 
  (5.357286351332534926582034427843796800863254514016741325391880714273914520\
98`60.15051499783199*^-41 + 0``229.63553346868315*I)*y^81 + 
  (4.530860004826043347542664653935474076441193491743540935698127265128457128\
498`59.696917814054665*^-40 - 
    1.20523975077059653929470912348706709612474690202998970942342010294320628\
2283`60.1218106175396*^-39*I)*y^82 + 
  (4.362300324120273319987566416994953704007923724170919508241317055700371481\
6`60.15051499783199*^-42 + 0``230.724762767641*I)*y^83 + 
  (3.884492877857450026784995694189318188286726786541332972353177221345947841\
54`59.695580349247*^-41 - 
    1.03693838279564024810323338556853438570309953939004172732281677087297287\
8573`60.12199897013627*^-40*I)*y^84 + 
  (
    3.547604255846316265862791316797008555832448851686501172669608508533145194`\
60.15051499783199*^-43 + 0``231.8145431618485*I)*y^85 + 
  (3.328812976131045773785784389398376879049041316553103214231677695516530158\
3`59.69431801140205*^-42 - 
    8.91552490669150026614467139852137768011384987579780178002461968725828367\
32`60.122175533282636*^-42*I)*y^86 + 
  (
    2.88137491471322288283609135670791997995045184516569850997192877277303324`\
60.150514997832*^-44 + 0``232.9048785581919*I)*y^87 + 
  (
    2.851352200705040438916801055972874685434204052590636537678798942158883631`\
59.693124873290145*^-43 - 
    7.66068028124765448403959814746167275982660036277502486151220365508034519\
7`60.12234134577976*^-43*I)*y^88 + 
  (
    2.3372335106393667047994784391186314726850686195048186719589183590006201`\
60.15051499783199*^-45 + 0``233.99577622458838*I)*y^89 + 
  (
    2.44131435192376618004176227821471945028400859061721339749164209544023391`\
59.691995599978505*^-44 - 
    6.57847811920182185926240580093182747162409631200064843703986238179378484`\
60.12249733024265*^-44*I)*y^90 + 
  (
    1.893352564259473627359411749000246620740706833939275059206427268751315`6\
0.15051499783199*^-46 + 0``235.08724683689542*I)*y^91 + 
  (
    2.0893577362751118091225745431637234117216142720575506080229739647898497`\
59.69092537941389*^-45 - 
    5.6458811876956445408932027684660666838110983331599171303323013459798159`\
60.122644308489804*^-45*I)*y^92 + (1.5317001086579426881874805676477735815818\
290953301688542544943356507472936712223674048431`60.15051499783199*^-47 + 
    0``236.17930458590536*I)*y^93 + 
  (
    1.787405007492955360418590278053057606613168520444944762448732441154824`5\
9.68990986219384*^-46 - 
    4.84279541655114256913055441681470334074708588700539719130157234176213`60\
.12278301460199*^-46*I)*y^94 + (1.2374024768621074928614343433489446992867143\
45365848844320528218244449158254811979811627`60.15051499783199*^-48 + 
    0``237.27196734807546*I)*y^95 + (1.52847696716361766236003021473254088019\
32314531203882660270201335739954806015415712797478`59.68894510918159*^-47 - 
    4.15171846432035026982998613469105704976431647048277477837387482852274082\
93196375241522605`60.12291410604515*^-47*I)*y^96 + 
  (9.982088204819219073705417837501781418625894238408114367935905369678672426\
639534812157`60.15051499783199*^-50 + 0``238.36525692596388*I)*y^97 + 
  (1.306547432638742919168654162494153753959362923341494715955700697191079010\
378044862214314`59.68802754583515*^-48 - 3.5574254543409002795682825557380821\
66896467693870896627585149839719761278488998456984686`60.12303817317906*^-48*
     I)*y^98 + (8.04042419969817483545813691555156168636701515881088971360044\
2855220409872776211028855`60.15051499783198*^-51 + 0``239.45919936704817*I)*
   y^99 + (1.1164166160418611400713910373447430522305168687436720982391532065\
0523655180172930967446`59.687153922297384*^-49 - 3.04668894517810383116931928\
763231468414614155967175058585016951588687558262258197514434`60.12315574741407\
*^-49*I)*y^100 + (6.466256919968150461572844514581562309891249964553917590265\
82953681257174219358932578`60.150514997832*^-52 + 0``240.55382537288673*I)*
   y^101 + (9.536007546942905330890545881347914529728757354657413161211719415\
990834535558361505139`59.686321278442314*^-51 - 2.608030199030096258155641225\
781017609974363753248376819559973246830328272735990738624`60.12326730823147*^\
-50*I)*y^102 + (5.19167519942206564169520252210648335866863720399976471686761\
66368529880739708245802`60.15051499783198*^-53 + 0``241.64917081467632*I)*
   y^103 + (8.142359958939530843904817337504626410972799223863412571577686300\
29591075441712844779`59.68552691319475*^-52 - 2.23149888352368637778522424589\
0550027244174272666146559135343685558336184721236455638`60.12337328924491*^-51\
*I)*y^104 + (4.16103101184348129973463554537039279419961315158799577512961776\
7849947507735958966`60.15051499783199*^-54 + 0``242.74527737650297*I)*y^105 + 
  (6.949947720402835810219224411993513053390122527449297113948025722374317362\
2479629957`59.68476835754391*^-53 - 1.908478464204509617303151635626961272627\
86926553868399549626025243246121533253556327`60.12347408344971*^-52*I)*
   y^106 + (3.328779089326169541508134644430767001153108013537530746212791501\
05907964024547761`60.15051499783199*^-55 + 0``243.8421933544223*I)*y^107 + 
  (5.930131091775756282399028371353382387069390957931865138124702750503661386\
49311926`59.68404335075717*^-54 - 1.63151469955799797481566061648368553617950\
44228850660155049355296565963410042868469`60.1235700477823*^-53*I)*y^108 + 
  (2.657686072273447016590283200116986146067106597014846716032250507183997188\
1142681`60.15051499783199*^-56 + 0``244.9399746486012*I)*y^109 + 
  (5.058274961016821554185453383003007093455438982248075233304900153105953036\
1438441`59.6833498193721*^-55 - 1.3941648243986766665011499299390766794623077\
19607402978900632059062977482299251172`60.12366150709135*^-54*I)*y^110 + 
  (2.117348429088368425051047726815983462427900465366031199681237449718984299\
054455`60.15051499783199*^-57 + 0``246.03868599803388*I)*y^111 + 
  (4.313201047725903904149108531583030897346761390970772479344937832563952466\
9971785`59.68268585860628*^-56 - 1.190865191050234226005234602148135774808432\
44699668647133873410911872713437636848`60.12374875760586*^-55*I)*y^112 + 
  (1.682967792712776133324899635042353069592392194454248792214752303413141509\
86279`60.15051499783199*^-58 + 0``247.13840252419527*I)*y^113 + 
  (3.676712980920292614316957127948543156473946909667268518462545112109387307\
758181`59.682049715875245*^-57 - 1.016815323623781774615449867832770869895275\
3156351758488402683865096630517408732`60.12383206997194*^-56*I)*y^114 + 
  (1.334340462019257145786481038627458709148605747216280689736332260088880238\
3266`60.15051499783199*^-59 + 0``248.23921167347052*I)*y^115 + 
  (3.133184900696982798019845697711635702093072158706084185545156457003501261\
57635`59.681439776152345*^-58 - 8.6787652363673807909116774687913543120692337\
7131182110344687736299655622045508`60.12391169191808*^-58*I)*y^116 + 
  (1.055024749267525453588545954716575734641612431665181113540491056149221205\
919`60.15051499783199*^-60 + 0``249.34121568143357*I)*y^117 + 
  (2.669205377278542920838016369992403093263340847284175141205174118204752268\
9564`59.68085454894141*^-59 - 7.404833415298398626257723555462041890015034514\
4176203472121197368882520371892`60.123987850600656*^-59*I)*y^118 + 
  (8.316557588535330940154949747230005399184038933554757144492477600011080760\
6`60.15051499783199*^-62 + 0``250.44453472990463*I)*y^119 + 
  (2.273269453165283139790060756727826486564163306603328202485544039438035153\
7`59.680292656664*^-60 - 
    6.31566395882128301194982218604920445960479822148493516445559428644486518\
6423`60.12406075467207*^-60*I)*y^120 + 
  (
    6.533821884185135396479381439522541825370325111882284124716491423971598175`\
60.15051499783199*^-63 + 0``251.5493110378927*I)*y^121 + 
  (1.935512509116199107575342926166163653892790819508407008643955951646551098\
68`59.67975282428997*^-61 - 
    5.38485178769182759185660321705896388189932266463967770230603039437452716\
25`60.12413059610899*^-61*I)*y^122 + 
  (
    5.11403971713388234604271396920046843237120628957787722689108053854847963`\
60.15051499783199*^-64 + 0``252.6557142325094*I)*y^123 + 
  (1.647480444919540476739098494795726608482289423499225831537143023156762397\
4`59.67923387006281*^-62 - 
    4.58969630933835291723327072622427567404061689074527518943706215100404916\
93`60.12419755183167*^-62*I)*y^124 + 
  (
    3.9859314240125252468404964129033922063567392442989494391051646988723008`\
60.15051499783199*^-65 + 0``253.76394850646528*I)*y^125 + 
  (
    1.401931362654723176864516549181336877725080567190418666096124137965072346`\
59.67873469719054*^-63 - 
    3.91069403935788678696356848280750626271121804059845587075966120852673598\
7`60.12426178514131*^-63*I)*y^126 + (3.09183286172181911888566773389026446481\
13925072701729862581454964310534263641096054614297`60.150514997832*^-66 + 
    0``254.8742623202784*I)*y^127 + 
  (
    1.19266455357101070231386800196611430886889115292864852857983166159757057`\
59.67825428638987*^-64 - 
    3.33109848289336021080404271698547283294633278524942214636375090779156792`\
60.124323446998545*^-64*I)*y^128 + (2.385154503833636181221535399069700498027\
879810922023156903776246769136511509540542650105`60.15051499783199*^-67 + 
    0``255.98696181236642*I)*y^129 + 
  (
    1.0143731290092514063640210812849176198572315311786465337870925988578335`\
59.67779168918553*^-65 - 
    2.836538771265153818197520727851431661832181348381150062704719099078407`6\
0.12438267716266*^-65*I)*y^130 + (1.82830470175288283873878610518113778748306\
377287029980390207994577228041071222242095268`60.150514997832*^-68 + 
    0``257.1024297529567*I)*y^131 + (8.62517109263798419975172200573475578117\
5616011835310725283453250765677629383701843410978`59.67734602187934*^-67 - 
    2.41468954658489940022356506226908467941884267318055039681222032194531082\
87508862507328078`60.124439605208934*^-66*I)*y^132 + 
  (1.390994118327227119072456053185785609307594714721576945797231208899713580\
4123397868614`60.150514997832*^-69 + 0``258.22115303544405*I)*y^133 + 
  (7.332141993894231140993321469204612337919822119588066552807006861092667633\
30936785737936`59.67691646011362*^-68 - 2.05498548289603652794854261791403864\
2784448715666532340040302658998789306655583302394616`60.12449435143846*^-67*
     I)*y^134 + (1.0488528317920292761213676185595845791670002465408727079094\
62208799145163834762143767`60.15051499783198*^-70 + 0``259.3437637739802*I)*
   y^135 + (6.231458444124976309157758492461894760846721209705998285290986765\
9208153113838634496357`59.676502233963745*^-69 - 1.74837463372806332214334740\
35161692330295912256796195329184103141642241061890110618433`60.12454702769354\
*^-68*I)*y^136 + (7.823036410088068668094409966701850136726459721245320098692\
275713875970772601041066`60.15051499783199*^-72 + 0``260.47110297752096*I)*
   y^137 + (5.294764742239484866383079125558608998212378684703949674595394931\
571852590334915141018`59.67610262350158*^-70 - 1.4871055101895826582338603485\
158679823883913859862394585144082380563513589933948077929`60.124597738089506*^\
-69*I)*y^138 + (5.75645079236503642258744753910124821691799042475497975546633\
7586932801614393388842`60.15051499783199*^-73 + 0``261.60432353251923*I)*
   y^139 + (4.497841259972701097396349357889456950415945238547091136534069390\
29636886572919934386`59.675716954779496*^-71 - 1.2645434282645502999700012844\
49641522175752958264069525452434565245135981255466302388`60.12464657967298*^-\
70*I)*y^140 + (4.163059021902983108277126154900679091602088014106595853782740\
64406688338139121533`60.15051499783199*^-74 + 0``262.74506576091693*I)*
   y^141 + (3.820008740948725148434504583914227337064365907975337331571408061\
9385368130044126617`59.675344596189746*^-72 - 1.07501222606388866594349013483\
033809677611310163858928437802099013550974861359179494`60.12469364301432*^-71*
     I)*y^142 + (2.9423964298924522108882368394331624745460676309202408938554\
024728666252549100436`60.150514997832*^-75 + 0``263.8957771441209*I)*y^143 + 
  (3.243617083822094552186830471808786230725885430265000381837826878723827752\
499527284`59.67498495516001*^-73 - 9.1365794837597564718544995353438702687171\
33251219898890012762375985872728271382224`60.124739012742474*^-73*I)*y^144 + 
  (2.014334624593064101841021553543395991159618598411868664356620031750271574\
759565`60.15051499783199*^-76 + 0``265.0603467111443*I)*y^145 + 
  (2.753606854679490618860902910143044166799494743988473874143857616872799864\
73066219`59.67463747514995*^-74 - 7.76331533529148038140064470891563630692482\
592828168924305058905265626120583568394`60.12478276802782*^-74*I)*y^146 + 
  (1.315101700739612903161980842337325595844638958462132312918053594138491230\
34582`60.15051499783199*^-77 + 0``266.2455189896583*I)*y^147 + 
  (2.337133370066265272942572331265915769710532050345042093021289890569110114\
6789182`59.67430163291821*^-75 - 6.594879224680831159943761494351133603525354\
2556945480929546602845247235519910962`60.1248249830194*^-75*I)*y^148 + 
  (7.940611758173763645057580379484675070443950779613550571036197033244886282\
036`60.15051499783199*^-79 + 0``267.4646243665731*I)*y^149 + 
  (1.983244578272608252757281820694173447859154204807271876766805255436150303\
06504`59.67397693603181*^-76 - 5.60099347733354242381062210955980800668768529\
0768307777492000509175766012400353`60.12486572724075*^-76*I)*y^150 + 
  (4.111081521728915556427849113777398372802760708548673838043211837408288045\
15`60.15051499783199*^-80 + 0``268.7505222402535*I)*y^151 + 
  (1.682605169289281340113549068492434598335124706158460140049069151895597581\
24492`59.67366292059438*^-77 - 4.75580855930007659989237192431716075063446741\
03104183809895398416332766214281`60.124905065949434*^-77*I)*y^152 + 
  (
    1.345670693685886181537485895284830601639084183237595997171503268431241877`\
60.15051499783199*^-81 + 0``270.2355395347203*I)*y^153 + 
  (1.427260386421573114903617252503522934567841903237631203162978539338629430\
4018`59.67335914917082*^-78 - 4.037263760238223331239144323028622723477135152\
7077516403277022681583982838775`60.124943060463515*^-78*I)*y^154 - 
  (
    6.05033579713907171030722764373102757324453339169514316699874214648519301`\
60.15051499783199*^-83 + 0``271.58269885015477*I)*y^155 + 
  (1.210433915445994277798477078549174714349455604628327934344620780122580985\
999`59.67306520888967*^-79 - 
    3.42653871712595423847247713156722892801768597286377880315810189097935011\
9633`60.124979768458786*^-79*I)*y^156 - 
  (
    1.93675012777246384198831677865010346580855928910481187765072733330634228`\
60.15051499783199*^-83 + 0``272.077404735781*I)*y^157 + 
  (1.026355008438039870804434586354562808682887222252654950353701178878842238\
7`59.67278070970578*^-80 - 
    2.90758313058707824222878311349600287368437749213068153785819925443388133\
997`60.12501524423946*^-80*I)*y^158 - 
  (
    2.8024779403440821899081941288766105427089227529009257946176775760706382`\
60.15051499783199*^-84 + 0``272.91693612633225*I)*y^159 + 
  (
    8.701106748143106947112006320956686389958704317213914688690071897168574368`\
59.67250528280785*^-82 - 
    2.46671374013930020501793156917775379153476433509923060563792971647861660\
39`60.1250495389853*^-81*I)*y^160 - (3.32130646454724951041579215267254213032\
4898745082899519054951520565223687948234940528906`60.15051499783199*^-85 + 
    0``273.8431693782784*I)*y^161 + 
  (
    7.37519355583188990447301426725882309115188382335178362092470832817105405`\
59.672238579157316*^-83 - 
    2.09226911523410002612222651029841005781639444667207592381259858379047130\
1`60.12508270097723*^-82*I)*y^162 - (3.58547725563081271311028514405705152201\
3830830171684299002046518224847646078287445422514`60.15051499783199*^-86 + 
    0``274.80993135715903*I)*y^163 + 
  (
    6.2502300041622058437592012993492186709425178738547152108885601553080952`\
59.671980268146065*^-84 - 
    1.77431411328076105606469524472134790388134679388818669935710853384600839`\
60.125114775803695*^-83*I)*y^164 - (3.666034295503571108800496031391061680796\
36142028244627643673427471227059615164960547349`60.15051499783199*^-87 + 
    0``275.8002818056305*I)*y^165 + 
  (
    5.29594901536952705817262485536176601079990897232489172071224382334908`59\
.67173003636224*^-85 - 
    1.5043869784742299483009934324581687232238055956160261550092553132603357`\
60.12514580654977*^-84*I)*y^166 - (3.6173367027195494860958795414919136124263\
321051847808173790832705383265758916672801454`60.15051499783199*^-88 + 
    0``276.8060893941755*I)*y^167 + (4.48661012824449418487749379959448157756\
3625848882356327838360108963048153404754931687984`59.67148758645422*^-86 - 
    1.27528302789814904225902992163775233546520927847002374563430475214772116\
71591175976268315`60.125175833970445*^-85*I)*y^168 - 
  (3.480655718326030251993134713788115027416662712724569809367782920592709398\
077995751868`60.15051499783199*^-89 + 0``277.82281726097966*I)*y^169 + 
  (3.800328050058701718348606972196724724724185515272601650332857943316057378\
7970683763744`59.67125263608336*^-87 - 1.080869713223455448310953447829440449\
421202311313275666168561907164365463205767849346456`60.125204896649606*^-86*
     I)*y^170 - (3.2870356322507854938194879253497179127038000894666755748434\
1814679638993171441742741`60.15051499783199*^-90 + 0``278.84767391710835*I)*
   y^171 + (3.218499853830681917811015657507221990154101482455817115535036237\
4183346099257831059276`59.67102491695849*^-88 - 9.159285742544548434123642860\
7909570584792402401313231799221620025383643410207680122849`60.125233031146344\
*^-88*I)*y^172 - (3.059563963094928641239270578357466647275229183638890758470\
315156123608390213734535`60.15051499783199*^-91 + 0``279.8788187921045*I)*
   y^173 + (2.725316493030615197529882122483978051360434216331050112438551765\
51550153755070634341`59.67080417394423*^-89 - 7.76020229426265868913616986199\
879178934265028663387696819491495764983091634185783864`60.12526027212931*^-89*
     I)*y^174 - (2.8151682815706742614426510080521102669371692195143953780531\
82888824879784548261975`60.15051499783199*^-92 + 0``280.91497396840145*I)*
   y^175 + (2.307346358403469678958294835440713175303271417405808328706249861\
49916240412580413529`59.6705901642366*^-90 - 6.573690911432715155095425789678\
77680824938867198116347264333493916127002567835698548`60.12528665250065*^-90*
     I)*y^176 - (2.5660343938643710994139654703317586230707422974154251162313\
6856328452205720451359`60.15051499783199*^-93 + 0``281.95521585592354*I)*
   y^177 + (1.953180365079161739431465171272566335810378413096944610276457484\
7612414488963245853`59.670382656600836*^-91 - 5.56764961959769310359164913831\
45847047627674960267860137089608271933518841336546761`60.125312203510155*^-91*
     I)*y^178 - (2.3207222081977606773365108561693131561727538476649770929129\
717757386768216941625`60.15051499783199*^-94 + 0``282.9988551708072*I)*
   y^179 + (1.653129572385875084602222456113893114618143861666598322245685365\
573122499592278591`59.67018143066517*^-92 - 4.7147907099730786793143495417312\
38304184741482468329425814841286171535433215525096`60.12533695486061*^-92*I)*
   y^180 - (2.085040703265391296645174309507188530128090834263034946563337194\
509563403146791`60.15051499783199*^-95 + 0``284.0453637915692*I)*y^181 + 
  (1.398967638298562108213367183391681581143399903014783824808503593817482993\
17360777`59.66998627626654*^-93 - 3.99192457355378028053351270704647370367530\
241622549953244385779598341894739648871`60.12536093480525*^-93*I)*y^182 - 
  (1.862731352565452475109708791520284367002537520023274941127594440289569096\
55698`60.150514997831976*^-96 + 0``285.09432810461595*I)*y^183 + 
  (1.183711525096259192610315645570884380291186271328423976853528791560918047\
2349053`59.66979699284344*^-94 - 3.379349061721401068431272307878163008838071\
1232944051650947582652151274256121525`60.12538417023766*^-94*I)*y^184 - 
  (1.655999603792289565178819567873804353807827508025297438536488913591051753\
6928`60.15051499783199*^-97 + 0``286.14541810053*I)*y^185 + 
  (1.001434828379165203970889836179895480881121903176156512125837744548697360\
95109`59.66961338887221*^-95 - 2.86032900015371480245837867650985260038426003\
5338326844608420591287181964901101`60.12540668677521*^-95*I)*y^186 - 
  (1.465926134442630922598313721615216117191662525807656020838472448871125985\
375`60.150514997831976*^-98 + 0``287.19836624158484*I)*y^187 + 
  (8.471089204022949107115462719722377035048068159396165559317506543553570475\
2894`59.669435281343084*^-97 - 2.42065269153573461542444061598884716357864060\
235745974189180884176682830815727`60.12542850883616*^-96*I)*y^188 - 
  (1.292783250285082194759650207261382730054462918840007805417361517534335469\
6`60.150514997831976*^-99 + 0``288.2529526124631*I)*y^189 + 
  (7.164677999566728664354416228058531791758794351465152855596853374356398049\
976`59.66926249527309*^-98 - 
    2.04825413940132635420596309888358449137201771296249302330152411651365593\
6965`60.125449659711556*^-97*I)*y^190 - 
  (1.136276674298060621005462936263083339693342394486767412938114042267768222\
9`60.15051499783199*^-100 + 0``289.30899423758103*I)*y^191 + 
  (6.058931413636868883417011303584643120095429239577577244621050593941506105\
14`59.669094863252035*^-99 - 
    1.73289135345670792572236758331326713634575292185166687900185782586829261\
8956`60.12547016163127*^-98*I)*y^192 - 
  (
    9.95728855460388772969639283206368173513515910560622549024662597945063679`\
60.150514997832005*^-102 + 0``290.36633723623885*I)*y^193 + 
  (5.123165488419672732238016396780296130478675548094097476670681140980093314\
4`59.668932225020136*^-100 - 
    1.46587249324403924220541713190366876190360397029146292616779453742847003\
068`60.12549003582622*^-99*I)*y^194 - 
  (
    8.7021661843550067228311688934309104810847402551297369817827090205852752`\
60.15051499783199*^-103 + 0``291.42485095635925*I)*y^195 + 
  (
    4.331364618724398018394893158514145778996826404832339688061549493091175261`\
59.66877442707361*^-101 - 
    1.23982280425755704656261883972199598098633489861461080255517204926842034\
34`60.12550930258545*^-100*I)*y^196 - 
  (
    7.586733214774729868094725964751433239326167287345792880722143750851758`6\
0.150514997832005*^-104 + 0``292.4844235165755*I)*y^197 + 
  (
    3.66147532822813816066785701202233030403725661291377099599054486662770008`\
59.66862132229696*^-102 - 
    1.04848632651207564797424115445136524568445277801744436509421478126531781\
5`60.12552798130986*^-101*I)*y^198 - 
  (6.599635647019019490917707579279025339989981712486100080763700716024910453\
754815534763155`60.15051499783199*^-105 + 0``293.54495836941686*I)*y^199 + 
  (
    3.0948061911131422571043275743247774731765990152531462629380818213347683`\
59.668472769619285*^-103 - 
    8.8655723416483322924319914413905448679945117948173573069122031074295533`\
60.1255460905619*^-103*I)*y^200, (7767.84299968828003371725162247552437822457\
559705867091488088123902247440855176681`60.122256986053394 - 
   2895.851499896659281684210541167294922735725412760313609784965706215242460\
19075681`59.69373283418792*I) - (2397.435738522898497288107034547104429659429\
65316827488175026085590074636684061743`59.687797149659914 - 
    6531.59214301448946240955020134892356203356478277035740256001624547213466\
585246271`60.12306923254424*I)*y^2 - 
  (352.8462874805642886927340258703049473851470880394928980320613786998084552\
2358272`59.949831323993386 - 434.99055808477608034050983842481117489747284515\
837359833574588779883746441292244`60.040725601937474*I)*y^4 + 
  (17.83079697583455020851174258765109286381806479612871406707299877398391581\
617574`60.01496710930709 + 16.60076250242341065584001490072292701093906323737\
062997498214148559688197489284`59.983924390628125*I)*y^6 + 
  (1.052872924382743178991107315809453353687900694117435563917526785792685637\
07412`60.02965015565255 + 0.9086091105994995646633786733730497549171448549221\
361855463744858480830505212`59.96565128527318*I)*y^8 + 
  (0.000183586391389310986213439192706029597011043515759687325640129266670759\
76233`60.15051499783199 + 0``191.02348416398345*I)*y^9 + 
  (0.084778133935817496110101509861093838900481932859602247536921183904790731\
36676`60.03832894706522 + 0.0697234348529821158549971269254014184422943132954\
7776364746820564421152814919`59.95342386808252*I)*y^10 + 
  (0.000045085294350026498508224650228942874518494903807145435400259018140735\
82547`60.15051499783199 + 0``191.63328973991125*I)*y^11 + 
  (0.007986351397555228615950496040853756839641205111919595535431626992004846\
28675`60.074772115542565 + 0.005159567788909471987029120302799128775839681624\
09000641174384740366596219438`59.885037023209335*I)*y^12 + 
  (0.000010835025072131022141245159231038587539699097841234217314589141385043\
11012`60.15051499783199 + 0``192.25249472871621*I)*y^13 + 
  (0.000766478530170873412227378254741627143624716003558312281004655330458820\
09413`60.111000276100846 + 0.000342420049684224564848469671476157301520768635\
5602126151953248837001322298`59.76105946770982*I)*y^14 + 
  (
    1.93454232364298710762415579237902577540095521336693088714358515941681578`\
60.15051499783199*^-6 + 0``193.00074641373158*I)*y^15 + 
  (0.000072102090583781208414642566986585245397689724948663276814139257922757\
11978`60.13565327085654 + 0.0000191901593791246824666648884774414669232815487\
495079568841817459336688703`59.560783995360346*I)*y^16 + 
  (
    2.7873137882361675617404942224620148828928128410269226698476922051977148`\
60.15051499783199*^-7 + 0``193.842138786164*I)*y^17 + 
  (
    6.62394965842913653106817991564947906598896820921445161076934598856137074`\
60.14798970557715*^-6 + 
    7.1640656752563742147302477190808126214922789166442579990630145282782251`\
59.182032240906715*^-7*I)*y^18 + (3.49263966421429570129014391063990814587574\
85243249849243690252774602860564800865969581031`60.15051499783199*^-8 + 
    0``194.7441708675577*I)*y^19 + 
  (
    5.9686271704875534051839106793380694021145447599026496924535692990169379`\
60.1503036020565*^-7 - 
    1.862735332228250462417774126360050043847646590578365776058579036499723`5\
8.64458030277528*^-8*I)*y^20 + (3.9828990009927679873311846417091387580391599\
33087072989833168601082129408227299975947716`60.15051499783199*^-9 + 
    0``195.68712535568784*I)*y^21 + (5.30134084820739211909282303574168614118\
10920337665098741659180120036656088788657049962498`60.145287381690466*^-8 - 
    8.27521844876706933365461976800755390979883486660797938349889270499427783\
062159391326659`59.338681120806946*^-9*I)*y^22 + 
  (4.249576776230209731653190566839873261700058312394239455424723574422347362\
41313357564285`60.15051499783199*^-10 + 0``196.6589789693698*I)*y^23 + 
  (4.660513011876156450300531968179468154569296329751891145377711466537075465\
003528558809147`60.13527618211013*^-9 - 1.25659735387535574961370276119401688\
0715861837449249254981884282134018533772142532264927`59.566038598123136*^-9*
     I)*y^24 + (4.31785613181618815153798392777117437172187329954387249295260\
13169781270248595538407161`60.15051499783199*^-11 + 0``197.65205648149893*I)*
   y^25 + (4.0677719445039559327841075748783209352324643064361885018488952969\
3278286425863939286599`60.12209138791743*^-10 - 1.521198402452847001769056131\
40820657574963116116052726799016168693515621784054253872152`59.694920651910664\
*^-10*I)*y^26 + (4.2276112853153787674593373217170864989375891734195846193955\
65602789344935870619313608`60.15051499783199*^-12 + 0``198.66122960077652*I)*
   y^27 + (3.5328240597040151291344499361579653339157037314524128981960168921\
12195374175865298381`60.10707486310339*^-11 - 1.66254140572053480493345347746\
82199689001310390483273983536074013068688428686476639109`59.779725323937754*^\
-11*I)*y^28 + (4.021522732394445066825595722624511441656373728990677295333830\
5735791120791362598711`60.15051499783199*^-13 + 0``199.68293412135128*I)*
   y^29 + (3.0578437979477282650015665508140802791462525196175502653431346252\
48042112049327709459`60.09117678381718*^-12 - 1.71415339344266268495358837201\
8992082318310476816686172360910353427233025038354329873`59.839811169768716*^-\
12*I)*y^30 + (3.7386532749830405332771848726245306185678894078835476622844746\
86110581483411074842`60.15051499783199*^-14 + 0``200.71460945904306*I)*y^31 + 
  (2.640668327013162576568798010817028901891255185506422610643101466086662583\
77994353158`60.07504766725797*^-13 - 1.70232152162467400017458238377024479943\
866143311795683901457183390111783157255299298`59.88437540059788*^-13*I)*
   y^32 + (3.4116190715952539705269796493226996879149627093141357131626915423\
64404362961914043`60.15051499783199*^-15 + 0``201.7543641157929*I)*y^33 + 
  (2.276903222527807509654761762369270978831996236837261982328832382502452526\
8005634694`60.05911766664244*^-14 - 1.647150789501577803817898815851147471965\
3287836225065929476808622321409680716645291`59.91850645364688*^-14*I)*y^34 + 
  (3.065893617336432743597323976784326110179574433773814519577224794749732076\
9994284`60.15051499783199*^-16 + 0``202.80076756802004*I)*y^35 + 
  (1.961221884186415417998682554765851334871923828132988527461980019739308155\
329014414`60.043659258908896*^-15 - 1.563734083629796623603336827098358981827\
271660827396204625758457879407703005877418`59.94529543054123*^-15*I)*y^36 + 
  (2.720248738721230056455500090675094168673600555457669195398079383377685175\
521277`60.15051499783199*^-17 + 0``203.85271603172006*I)*y^37 + 
  (1.688121245502632081076969089691854283290436026487268612454622589521259585\
25095869`60.028834513031725*^-16 - 1.4632240199739376825890744195100486547540\
4824998550316373853717227536366141241575`59.96674169921244*^-16*I)*y^38 + 
  (2.387709776718881350724115359449056557469452142791917608988767180528448250\
269482`60.150514997832*^-18 + 0``204.90934311163804*I)*y^39 + 
  (1.452331190179486009946470270341598118784531903354903936800398860027868728\
6306806`60.014729702515275*^-17 - 1.35373582423480059396696157650177800977099\
83460481114137336251006152303859626994`59.9841979600756*^-17*I)*y^40 + 
  (2.076662775846548725338809692647488841757243716141935715401928451583211672\
27437`60.15051499783198*^-19 + 0``205.96995867107665*I)*y^41 + 
  (1.249012954196566234287143127296682099087568346180698064797193646225077195\
249999`60.00138014815504*^-18 - 1.2410744025550751156060107682078859277216262\
91500164353641286206411538465433672`59.99861102373591*^-18*I)*y^42 + 
  (1.791920186785684706917412206068917293083625463446663292173333642087590860\
6421`60.15051499783198*^-20 + 0``207.03400598730929*I)*y^43 + 
  (1.073834321564539508299335059813128493924870756152874878102519867309449147\
87854`59.98878777837527*^-19 - 1.12930461882834297730186597879106655005838953\
08076237258403187976263549790692`60.01066160213669*^-19*I)*y^44 + 
  (1.535654709410365190621656552820253340858429773808530709695136389412002143\
37`60.150514997832*^-21 + 0``208.10103107338008*I)*y^45 + 
  (9.229764454608798460186541100994329109771094906096619051792767873058119057\
999`59.97693337879756*^-21 - 1.0211914677150554547944444538266215217240525591\
734136875635567538612793503798`60.02084993842928*^-20*I)*y^46 + 
  (1.308170531918496175745839386226163779394461533459697474209521556001487179\
76`60.15051499783199*^-22 + 0``209.1706602874144*I)*y^47 + 
  (7.931054224765108835020901690529822017203560597286620668761027273544386385\
28`59.96578502653309*^-22 - 
    9.18536445505464220019645851477330884275500474530755367785213674642819442\
516`60.02955050019917*^-22*I)*y^48 + 
  (
    1.108513386412077442500518097931134183929692349686568474030992721361661757`\
60.15051499783198*^-23 + 0``210.2425837073019*I)*y^49 + 
  (6.813279768827353520582164189328470395721812328422121150250521412769496429\
1`59.95530381459277*^-23 - 
    8.22432964180056850439235271437013017828713269843821400897213058117460765\
37`60.03704810125022*^-23*I)*y^50 + 
  (
    9.3493637310395847275348011253380490260905687519325991811346102953190858`\
60.15051499783199*^-25 + 0``211.3165425932664*I)*y^51 + 
  (
    5.851421243397074815281129533096606168432602640495361080347623091911216224`\
59.94544767009378*^-24 - 
    7.33459459667159843375876213687323653708098331384537930857228720129776247\
1`60.04356242021446*^-24*I)*y^52 + 
  (
    7.8524440292642305255634770666077930264874652250786029014931361812736125`\
60.15051499783199*^-26 + 0``212.39231979981332*I)*y^53 + 
  (
    5.02388590309977235268567731616072117866617368339665093562711371562232775`\
59.93617384387064*^-25 - 
    6.51824908418896800686257181398094196778066761989668136290513965420456638`\
60.04926502853894*^-25*I)*y^54 + 
  (
    6.570407403398859836510052840878459022154094524807164588825519547568968`6\
0.15051499783199*^-27 + 0``213.4697323501524*I)*y^55 + 
  (
    4.312057849889840558900349056344800013950181018396602640501396241737703`5\
9.927440482934415*^-26 - 
    5.7747813459092563664715672832031768258045044887678557052444214811343413`\
60.05429144920714*^-26*I)*y^56 + (5.47897134590801796424794977607441345325038\
8750900340879423354793972403625562606829271335`60.15051499783199*^-28 + 
    0``214.5486256201719*I)*y^57 + 
  (
    3.699894578695730317792675672398691917727061892284922989679798243317801`5\
9.919207576639664*^-27 - 
    5.101896161329679653547938968355624472928110415053912835877016388328386`6\
0.05874984196052*^-27*I)*y^58 + (4.554659463060858298005294030771349239119446\
87305160932656530970602980975779783632310637`60.150514997832*^-29 + 
    0``215.62886873757614*I)*y^59 + (3.17357249222139254756631079120791779158\
649889435349071071735255828618790144800231901669`59.91143748071746*^-28 - 
    4.49612415168516740190060922606724350215068757154357796523768840413525699\
6909847999759417`60.062727352517584*^-28*I)*y^60 + 
  (3.775493599190167481500226867264088128186309349221203728813127288160211179\
0464311494225`60.15051499783199*^-30 + 0``216.71035091100552*I)*y^61 + 
  (2.721179001371502025145430211107789845297311727600516408227695932201396711\
22635181444413`59.904095161453974*^-29 - 3.9532726289739647623726970069015488\
3323710043935105400544159039563771690239909308226762`60.06629481605361*^-29*
     I)*y^62 + (3.12137659069528247415899168755007103936522006620110110139435\
3327045744174058917551275`60.150514997832*^-31 + 0``217.79297848034204*I)*
   y^63 + (2.3324468177772988691038405917988954151216981415627823732225501422\
079497302986370354864`59.89714825840922*^-30 - 3.4687561879025800746354915955\
978627127128770635002647339481521970521093934366961701434`60.06951028344933*^\
-30*I)*y^64 + (2.574258264625034581425841659865673768906610519161171180352998\
40695765731516521873071`60.15051499783198*^-32 + 0``218.8766725336127*I)*
   y^65 + (1.9985254194056210044320191038831160348813934072756456904052145399\
71979808894877243716`59.890567033133344*^-31 - 3.0378360896828119849101742294\
75446442129772401522339204567819547147735569127363104941`60.07242169392238*^-\
31*I)*y^66 + (2.1181546935162772895160267872340731379443757936318409813257743\
706336813117040306434`60.15051499783199*^-33 + 0``219.96136697491087*I)*
   y^67 + (1.7117847541435462245236272300331666632322053655743434253269509549\
8677201890970904085`59.88432424965027*^-32 - 2.655790575884606236782600534397\
74336582841692068972986916783958656042385135418689227`60.07506892106565*^-32*
     I)*y^68 + (1.73907252190635767455388923299325358998265947907616690291305\
5199537858394650114478`60.15051499783199*^-34 + 0``221.04700695622088*I)*
   y^69 + (1.4656466577924403973629352519119983906144273416854383890399324251\
566128283690731137`59.878395017369364*^-33 - 2.318033021494093960294524627929\
0805833030212724988804650093577365757531446648661815`60.07748535378262*^-33*
     I)*y^70 + (1.42487590405814171230767398241447226661343159995022668356591\
059010530482648960096`60.15051499783198*^-35 + 0``222.13354760710746*I)*
   y^71 + (1.2544399938506699367714729300604517056869197698335968098882501349\
68253867308831819`59.872756616623164*^-34 - 2.0201908674232301049976910635572\
50868186294574225991419271181963759166863925333117`60.079699128439074*^-34*I)*
   y^72 + (1.1651226291089792211101494474388833367749837992612821610102302999\
644014974024307`60.15051499783198*^-36 + 0``223.22095301208185*I)*y^73 + 
  (1.073276065150000567478892306804064434601890459663958771651710797356543838\
86645753`59.86738831983974*^-35 - 1.75815524868258199545183771718540388451767\
351846222906468102737834539017954175037`60.08173409697604*^-35*I)*y^74 + 
  (9.508877481939164496262037224485429042887547191573700568357638452296984926\
90463`60.150514997832*^-38 + 0``224.30919539760131*I)*y^75 + 
  (9.179413509694363286437366920968191641407683786549888464691041492813438042\
136575`59.86227121645685*^-37 - 1.5281089209407853990087214412488913210321144\
361868605752671304293521564478330564`60.08361059337199*^-36*I)*y^76 + 
  (7.745869023817221288247762281543503481808902085882033024384226324431941434\
1959`60.15051499783199*^-39 + 0``225.39825450017116*I)*y^77 + 
  (7.848050678099305118498051601404019088562870127860060711198091446324255608\
64387`59.8573880463802*^-38 - 1.326538311417485921087020434634031612655767422\
122690048923974886978291008471979`60.08534604482928*^-37*I)*y^78 + 
  (6.298071034563366803336515489834120230917201542071357567388692444975152709\
3`60.150514997832*^-40 + 0``226.48811709468552*I)*y^79 + 
  (6.707394337871348956929418548785826639456808836351709274769721523310666836\
2364`59.85272304458685*^-39 - 1.150234150834408858055767758264881206236786045\
82375271804660160010702459075974`60.08695546246601*^-38*I)*y^80 + 
  (5.111495476292937169828317514561265812729138892030692620478167820538182521\
91`60.150514997832*^-41 + 0``227.5787766685487*I)*y^81 + 
  (5.730508394802960350418822022453552455259387432299370268949252825295107630\
44`59.84826179803514*^-40 - 
    9.96284085147602117751214403405190905606023075144285635834595763879650025\
3661`60.08845183781893*^-40*I)*y^82 + 
  (4.140868286413299943142204759702028627015569920187510198127524697780191707\
1`60.15051499783198*^-42 + 0``228.67023323273173*I)*y^83 + 
  (4.894203990540941873757084282702330305233211087922603278895183990443556281\
3`59.84399111512293*^-41 - 
    8.62059846753967169704639121481701433046416105339124288320078758490048350\
068`60.08984646520903*^-41*I)*y^84 + 
  (
    3.348354125606292983208212558242695697128339300049197835337449360686144511`\
60.15051499783198*^-43 + 0``229.76249326611475*I)*y^85 + 
  (4.178525822550519623828275493637717295887350912752162305588482789016984553\
5`59.839898907368585*^-42 - 
    7.45200930268107793817651692132847635629393894320723759452122847489262281\
84`60.09114920536805*^-42*I)*y^86 + 
  (
    2.70243249718657007444964713358213338206777449505280965566156648899260651`\
60.15051499783198*^-44 + 0``230.85556979460642*I)*y^87 + 
  (
    3.566308177611118852406452535449325666288960481116956602450645745493388537`\
59.83597408265815*^-43 - 
    6.43596226343898857979171764359691014747476800787064229569628563134206999\
1`60.09236870223374*^-43*I)*y^88 + 
  (
    2.1769178345347951457000127069150332653910507998479249323358013809744937`\
60.150514997832*^-45 + 0``231.94948261196222*I)*y^89 + 
  (
    3.04279117729917862641517164694640711073941700158505788726247997917442262`\
59.83220644922861*^-44 - 
    5.55364686635074652856929530624139877899673898318695764606257270338809279`\
60.093512562184394*^-44*I)*y^90 + (1.7501126098632013052573920985727131739415\
0771945652262297110411139928825697334688226704014`60.15051499783198*^-46 + 
    0``233.0442586553432*I)*y^91 + 
  (
    2.5952890764191889507260881602390693267904946729175740675708609580370815`\
59.82858662948336*^-45 - 
    4.788357993982067460757340529463796151538663697795763762726430486788547`6\
0.094587502974946*^-45*I)*y^92 + (1.40408077645284606973906969025988038936508\
70741051415217841337191424118597695103701842416`60.15051499783199*^-47 + 
    0``234.13993255594912*I)*y^93 + 
  (
    2.212903591097935136090017709578399258019289746780942451276841445750742`5\
9.82510598272818*^-46 - 
    4.125304294846039422723775701563692588265853752519207418084477871787621`6\
0.09559947809927*^-46*I)*y^94 + (1.124028324444515843896002894272530003078462\
921400912259176065545061933908689700475302018`60.150514997832*^-48 + 
    0``235.23654739414724*I)*y^95 + (1.88627619834688436528528203283791826865\
94029904397125832063848204560515070649357311162488`59.8217565359464*^-47 - 
    3.55142403774448794361281640750808276798664197434770027348684265328758893\
19531520560270742`60.096553781116974*^-47*I)*y^96 + 
  (8.977779797614407690296146949061822811370155060654648542066922483776485767\
3387594645442`60.15051499783199*^-50 + 0``236.33415570028237*I)*y^97 + 
  (1.607374172464494593317259574178611227153699046040164460423079913758386960\
117892135406806`59.8185309217845*^-48 - 3.05521091917447299628016295073908850\
6343354120063265373860059959631707541521839597134788`60.09745513356242*^-48*
     I)*y^98 + (7.15325803420158876978573388589833933588212972156012650305298\
13584224003011911512355`60.15051499783199*^-51 + 0``237.43282075801443*I)*
   y^99 + (1.3693058291922812862176904501007247012828097873401015628692307758\
1051597624089308425285`59.81542232298395*^-49 - 2.626551334824053536000206087\
8459652332341245004801969798794747325210810924017780759875`60.09830775933575*^\
-49*I)*y^100 + (5.68468442879534526606348834393677172409078475620800549299237\
398493903627741962090847`60.150514997832*^-52 + 0``238.53261828841775*I)*
   y^101 + (1.166161055045956280866362403046951291489765736173619754909892152\
8926144813378578493678`59.81242442256269*^-50 - 2.256573891384902136469143656\
8579545029602849924184063935560070756339624188136921678012`60.09911544791156*^\
-50*I)*y^102 + (4.50490903987835234639406558168537564442136381722239972412294\
99313697411209507938298`60.15051499783199*^-53 + 0``239.63363862290714*I)*
   y^103 + (9.928737221366035060420288415451727076980598611753807630482545703\
17892904375197529404`59.80953135911868*^-52 - 1.93751139660905326927472319909\
431864265167102472792114217529349451181627543971198066`60.09988160825659*^-51*
     I)*y^104 + (3.5590585596226836165198199801617397658947956164449726700944\
25413468846361416106591`60.15051499783199*^-54 + 0``240.7359895155194*I)*
   y^105 + (8.451030406814885983369914831099303954103587421749823094659182093\
6220024641331506453`59.806737686691626*^-53 - 1.66257517930293378778959131003\
138730264927429671163277957433865576361688145474812573`60.10060931499409*^-52*
     I)*y^106 + (2.8023659184623832984236705107948354142477507635809723757277\
9689050940392354927131`60.15051499783199*^-55 + 0``241.83979980674403*I)*
   y^107 + (7.191312926620000273993301700925078596356080495828607007872220212\
8362049139164537`59.804038338681686*^-54 - 1.42584132174607691009980087677286\
80798922113383839372062235342991957811386902750307`60.101301348072624*^-53*I)*
   y^108 + (2.198368066232958175846212168335979671787613534752647393611766800\
038086505177485`60.15051499783199*^-56 + 0``242.9452242425162*I)*y^109 + 
  (6.117757293389660752735022854818556868647009704090455134383053094928360644\
45659312`59.80142859537743*^-55 - 1.22214820724363845096683143739412378943918\
2499999467843242583501946358015918121151`60.10196022696997*^-54*I)*y^110 + 
  (1.717413050687678115706464932716475362012235446192259980537597844873871373\
240788`60.15051499783198*^-57 + 0``244.05244989053028*I)*y^111 + 
  (5.203127098011321970537549608786162549538908783989240280538047361676917391\
8117079`59.79890405469765*^-56 - 1.047004673470016979405789479763027731078849\
73248159631578873336624196495800184179`60.10258824028332*^-55*I)*y^112 + 
  (1.335426033142623807390758424406141294254149786364459631540408357123782736\
8028`60.150514997832*^-58 + 0``245.16170481109634*I)*y^113 + 
  (4.424124134907122616128239049856499812043291972103658020292788106352227907\
219633`59.79646060579572*^-57 - 8.9650800092024747248701569111806615047472966\
48238172184819386419661329059480196`60.10318747140888*^-57*I)*y^114 + 
  (1.032891412583798151675170786764771603794573280647984739009013964745433818\
5259`60.15051499783199*^-59 + 0``246.27326998259286*I)*y^115 + 
  (3.760826818950936013003657269908076737326704401407109562801684154559585297\
78085`59.79409440521593*^-58 - 7.67270941863630342969126506912099795269268014\
122240742768353523486349154261487`60.10375982089614*^-58*I)*y^116 + 
  (7.940148131555704754834819437968944837087032775031564207505253438440459403\
23`60.15051499783199*^-61 + 0``247.3874960446171*I)*y^117 + 
  (3.196207377401899748607874102699640589887875531096561285762303359344223151\
6582`59.791801855327165*^-59 - 6.56356998353550975902947403711270985295352899\
32161894198198198269621215312984`60.10430702596413*^-59*I)*y^118 + 
  (6.060343921428882406196819054312593234039728007228557531245578368529284984\
3`60.150514997832*^-62 + 0``248.50482737846983*I)*y^119 + 
  (2.715716978715672843445960119580885764048997289898824035693682804287488187\
442`59.7895795847905*^-60 - 
    5.61223180096643753781971196433821641740959737720048045361802658383987007\
8308`60.10483067758827*^-60*I)*y^120 + 
  (
    4.586558269126888775954656170993541444189156902348054882428533209678760995`\
60.15051499783199*^-63 + 0``249.62583773402906*I)*y^121 + 
  (2.306929418477481398898802147141142736551188522334927264509998308569999936\
12`59.787424430845974*^-61 - 
    4.79669508187849329155371540394638684632804387431909807154860055272872261\
764`60.10533223550071*^-61*I)*y^122 + 
  (
    3.43589525416829658216026511107186690082226747772924910803804381914417946`\
60.15051499783198*^-64 + 0``250.75128473375642*I)*y^123 + 
  (1.959235249409896149043281101819701127671177145176085494269469827568887929\
9`59.78533342322752*^-62 - 
    4.09794574206264594510177265560281796379409071623720425775427304219443965\
33`60.10581304139326*^-62*I)*y^124 + 
  (
    2.5417216073645641447269435120817959679013009476509458027408011520610139`\
60.150514997832*^-65 + 0``251.8821966684134*I)*y^125 + 
  (
    1.663579342161724630170569981211310702472613555543390458298667495946232764`\
59.78330376953773*^-63 - 
    3.49956512425147381295789393063394131507394275466877920487158871309270623\
8`60.10627433056771*^-63*I)*y^126 + (1.85057636524726085112130847055247316292\
45948620202625038579791098094692150081790875536293`60.15051499783198*^-66 + 
    0``253.02001763807846*I)*y^127 + 
  (
    1.41223581790351705744309332155002448318274594487885058806379187873127575`\
59.78133284193255*^-64 - 
    2.98738793308455448260367084959948349182211360911345176466033712194941323`\
60.10671724224084*^-64*I)*y^128 + (1.3196512163921555537791925984277303801936\
98221836270292890052795989310049566004161759065`60.15051499783198*^-67 + 
    0``254.16686548691698*I)*y^129 + 
  (
    1.1986151214048307761469006229087903573814404179106693268788822225691522`\
59.779418164983056*^-65 - 
    2.5492029714286052353237068830289027703733960377809546198054068668617005`\
60.10714282868107*^-65*I)*y^130 + (9.1473916139763369420579950770018871080428\
802368666368876654869427242672144713887270185`60.15051499783199*^-69 + 
    0``255.32602737702476*I)*y^131 + 
  (1.017098720625961234339591363647543899578341750801145418936224877414975238\
5189362992734339`59.77755740459604*^-66 - 2.174491762335332213725853302673160\
1535266978559682437114716819941835432845680517238737135`60.107552063326935*^-\
66*I)*y^132 + (6.085668711063552580329133477759808885632322231473875695717856\
280581943730405550251691`60.15051499783199*^-70 + 0``256.50301634259085*I)*
   y^133 + (8.628975402238848943743882555088057338308424794383843679696715883\
76672364479933351227783`59.77574835788886*^-68 - 1.85420061641878045324495943\
0347973014313852945044886957668812880545150821315904997426839`60.1079458480172\
*^-67*I)*y^134 + (3.794409411210178332208260885560953218817681480385779811959\
68921869369659555472041033`60.15051499783199*^-71 + 0``257.7081804605075*I)*
   y^135 + (7.319307742401827238542620233235161569874575456879617784145844910\
0387876189421425115765`59.7739889439247*^-69 - 1.5805421535436398718175065772\
32615642981340529295524690444874675559543243657506513588`60.108325019443065*^\
-68*I)*y^136 + (2.10150562791703807506948975297300058890985764440686630492142\
30011252549829536579617`60.15051499783199*^-72 + 0``258.9647940919248*I)*
   y^137 + (6.207221885176672517470709388046410622710475331470298338302684804\
641897952816713446283`59.77227719522464*^-70 - 1.3468227067831670618290108117\
221217851725228642392107937267861248882003880173642832701`60.10869035491754*^\
-69*I)*y^138 + (8.70793567501850559953241080754293201603569249309217948168855\
367660730740441849542`60.150514997832*^-74 + 0``260.3474094370515*I)*y^139 + 
  (5.263114256083912214570582795896764775382265962367819310003887853259982934\
28119541444`59.770611249982835*^-71 - 1.1472924237990230344821481807230898924\
49474390994291970087015961892180621409321518749`60.10904257754518*^-70*I)*
   y^140 - (5.124167616182998226425636763087439857729605744386527495465914430\
25186597953007`60.15051499783199*^-77 + 0``263.5777013218535*I)*y^141 + 
  (4.461781724028007375613920209152056425321389705282619484366241144361773315\
2117142093`59.76898934491738*^-72 - 9.770152356219967052419760179291873522418\
0233958092887245325978202059881682822871644`60.109382360862355*^-72*I)*
   y^142 - (6.106705773838228392569098355939476542341347275623548331070970912\
10627467809812`60.15051499783199*^-76 + 0``262.5015176534953*I)*y^143 + 
  (3.781773506803284972580237528552822956810603382107770735126764093654972696\
130540279`59.76740980869813*^-73 - 8.3175618573952716060446328555766244080339\
90948779453139736288721564552285564421027`60.10971033301082*^-73*I)*y^144 - 
  (1.011960496115146017332208375571415576409232273589352738050966986994406183\
059811`60.15051499783199*^-76 + 0``263.2821610900377*I)*y^145 + 
  (3.204837495776817046581365433702704952992129776174206341371413673979853073\
94394485`59.76587105589763*^-74 - 7.07883904559589944029158090888209299051914\
125785460320412951757272604750518053826`60.11002708049753*^-74*I)*y^146 - 
  (1.260553639150157294127481747331588218674241424866858288800768322814865723\
73991`60.15051499783198*^-77 + 0``264.1867633187968*I)*y^147 + 
  (2.715447420994699229522459168378949620000453450618791669742987946660736554\
3022165`59.764371581417585*^-75 - 6.02286277303024877987930580354399982545394\
16044762769464528484273032615230983051`60.11033315158806*^-75*I)*y^148 - 
  (1.396467947519702999623820250656684001735836588232395035465856286524070246\
0898`60.15051499783199*^-78 + 0``265.14229367733407*I)*y^149 + 
  (2.300399200500381030317858378716065614460779166291403226617062511436974417\
262927`59.76290995534785*^-76 - 5.1229758903595715376659348291517664143309873\
03411655499625135468232091836935808`60.110629059374084*^-76*I)*y^150 - 
  (1.450594615555741376666341158418950078562260166438426709831368444110407764\
656`60.15051499783199*^-79 + 0``266.12577858824955*I)*y^151 + 
  (1.948466473143359562383201213507691511962504950020335567309874637621294206\
36797`59.76148481821934*^-77 - 4.35635640897604230990658572559514916395337662\
436710434027367070405914738896825`60.11091528455092*^-77*I)*y^152 - 
  (1.446629872760388498940385379660366560042863007792625940497953685082119477\
03`60.15051499783199*^-80 + 0``267.1269672203352*I)*y^153 + 
  (1.650106738821861472785739546853718512540232162284321453655055975254737013\
0307`59.760094876616066*^-78 - 3.70347518668305428477298855604823994953386588\
38685340515041869964084348514051`60.11119227793653*^-78*I)*y^154 - 
  (1.402617050155031106899605824712488654845147238492802604104005329496200235\
1`60.15051499783199*^-81 + 0``268.1403855354653*I)*y^155 + 
  (1.397210755400595925230327941331891199751895648048786043239141445270879359\
466`59.75873889911506*^-79 - 
    3.14762860706719690429977987648897062416501325927699179736208976274211126\
3201`60.111460462759425*^-79*I)*y^156 - 
  (
    1.332174851150244995950191398545770487280547151827371891274298863086441616`\
60.15051499783199*^-82 + 0``269.1627634185562*I)*y^157 + 
  (1.182888894764909889032616768345600335265702318954118582933127585304102960\
36`59.75741571252579*^-80 - 
    2.67453618951408621368315813093424642154023655581211670027059533065734990\
871`60.1117202367397*^-80*I)*y^158 - 
  (
    1.24547336946748498065287858031123647628289443964430311576245030904776627`\
60.15051499783199*^-83 + 0``270.19199020337635*I)*y^159 + 
  (1.001289065272720526879212953003566283816819551161054756812730471421545207\
2`59.75612419840376*^-81 - 
    2.27199436024583301969237031008363508220522381919957651116251566080196669\
03`60.11197197398491*^-81*I)*y^160 - 
  (
    1.1500076736676168195201703881227942566832163200243183409837501571556216`\
60.15051499783199*^-84 + 0``271.2266239110416*I)*y^161 + 
  (
    8.47441584735942915703158003811782167342140322213131642862273208722018561`\
59.754863289814786*^-83 - 
    1.92957875274680579880363481173918184574928831737430308670350532603921887\
9`60.11221602671925*^-82*I)*y^162 - (1.05120923158469759738233861136129672699\
70592180716174366853056315366441818299633836444721`60.15051499783199*^-85 + 
    0``272.26563548317506*I)*y^163 + 
  (
    7.1712705473744131904261186376730571536144178545401189383731017308308807`\
59.75363196832977*^-84 - 
    1.63838840503854644978899529150486078468496183750582103266505206724591764`\
60.11245272686337*^-83*I)*y^164 - (9.5292768419805183261546424152331347839561\
3931906376006854422152429585391508138582564202`60.15051499783199*^-87 + 
    0``273.30826470518855*I)*y^165 + 
  (
    6.067638589035428376367420050019916112737712893363973014614836704507841`5\
9.75242926123007*^-85 - 
    1.3908260966965664579841927131411843163013118039066119021672550499668223`\
60.11268238747904*^-84*I)*y^166 - (8.5780917245718037126583985596295091462428\
083892709721900924439219992579578230839347956`60.15051499783199*^-88 + 
    0``274.35393396353595*I)*y^167 + 
  (5.133123979577804187754209605927375751608026132038215049247413751358137420\
84070463365127`59.751254238907286*^-86 - 1.1804098341904999754988397959627182\
947850083769773122251092793705329002742945984137804676`60.11290530409251*^-85*
     I)*y^168 - (7.6759230519713804319466660795385141991677089410857422890058\
30627169870086554473780066`60.15051499783199*^-89 + 0``275.4021940368675*I)*
   y^169 + (4.341935944215027061005772377987483426684207757423224366395651552\
93761691732250781291632`59.75010601244099*^-87 - 1.00161116171156171642592222\
1545380164345988375030444999439849319394895504718496617267836`60.113121755907\
77*^-86*I)*y^170 - (6.8333871216378909915369302549098704733254982161388977428\
9338587137678510321974088223`60.15051499783199*^-90 + 
    0``276.45268862447205*I)*y^171 + 
  (3.672195595746769307432340575457426487978612204612909657103233136043823863\
7269573464174`59.74898373134078*^-88 - 8.497165575361254554005516127999128361\
7268697385641733638053032382996502625254135456209`60.1133320069206*^-88*I)*
   y^172 - (6.056117733674755585876994010918932097228833504996366125633777064\
8154914626917219117`60.15051499783199*^-91 + 0``277.5051303398703*I)*y^173 + 
  (3.105346232588878872933033698478274489249717040094350328321070204571106292\
094851981928`59.747886581439545*^-89 - 7.207086834114570363928367932992043456\
686971308118211318569930497409883098761100781507`60.11353630694251*^-89*I)*
   y^174 - (5.346144071028280559129554721107378884112644408461888797167597372\
182422833431485494`60.15051499783199*^-92 + 0``278.55928399112514*I)*y^175 + 
  (2.625651906297186276773880148361555597595102989441760455923242482564013298\
01478725507`59.74681378292602*^-90 - 6.11164695608943133852884123811872176100\
29835912409841650968163892269288769542751403`60.11373489254301*^-90*I)*
   y^176 - (4.702946134256750901039790411455679440407064886419710176469514931\
44853047222463928`60.15051499783199*^-93 + 0``279.614954644794*I)*y^177 + 
  (2.219771153639064447381387839658788244245098166281924462470066743784870290\
3043530312`59.74576458850626*^-91 - 5.181692093440205718173560516167418426908\
1041223100908676662236028751208124085278136`60.113927987917776*^-91*I)*
   y^178 - (4.124257091353898135102130805024888303261526154564751330451753455\
378226182615909`60.15051499783199*^-94 + 0``280.67197891951463*I)*y^179 + 
  (1.876394715334904500780467903072445821270940355388837086292834450594126190\
947672728`59.74473828168383*^-92 - 4.3923984046961819380335549284178464941245\
53441246431744292365745159324493403377443`60.11411580568926*^-92*I)*y^180 - 
  (3.606667739620216764446939844027451338018086081289676439633182788003994616\
54722`60.15051499783199*^-95 + 0``281.73021851407606*I)*y^181 + 
  (1.585937710492212371033658650395200697745822454721044059750007026147500162\
91530671`59.74373417515006*^-93 - 3.72263536139795438581553122692648710876478\
425748996072359926481572256279616179611`60.114298547645916*^-93*I)*y^182 - 
  (3.146076901572316721929489774643028142635627104159153191628376119150610745\
43832`60.15051499783199*^-96 + 0``282.78955531517084*I)*y^183 + 
  (1.340278142665540855264062791027574947448475172678795131196434732524379834\
1261803`59.74275160927597*^-94 - 3.154421551898021913179583956002299490222600\
2929463877288304262097894017289180332`60.11447640542545*^-94*I)*y^184 - 
  (2.738022456720489472087837673159031040717736963269029023995895289405268925\
993`60.150514997832005*^-97 + 0``283.8498876435157*I)*y^185 + 
  (1.132534814907999916766296247172843072200487365094336041982079166450949165\
327332`59.741789950698596*^-95 - 2.672459742896423533062863059221199489007680\
626558469181046268765977272605688359`60.11464956114696*^-95*I)*y^186 - 
  (2.377920411768385106015936985356233728777511541598439939769408877517895101\
67`60.150514997831976*^-98 + 0``284.9111273344967*I)*y^187 + 
  (9.568787567633484330606280321965665853053144346948712831575099279035258015\
5318`59.740848590994645*^-97 - 2.26373981896787044073767821028558317673562772\
574099217618069801557610838483027`60.114818187996285*^-96*I)*y^188 - 
  (2.061233580918451860330433267879008720595920018616957106120572975722772585\
89`60.15051499783199*^-99 + 0``285.9731974401009*I)*y^189 + 
  (8.083731413041817633450102412556767305181692448653749227227145177619586659\
862`59.73992694543503*^-98 - 1.9171998251633762528049274891951869183963843642\
960821987818710153305779224145`60.11498245076867*^-97*I)*y^190 - 
  (1.783586799550535673872068653157871967756012739584235152935053921364437945\
2`60.15051499783199*^-100 + 0``287.0360303998801*I)*y^191 + 
  (6.828374168534639918852883931417309980157777580446856017560274575546667916\
36`59.73902445181492*^-99 - 
    1.62343672149963850110086887433071071755959186390212097968145012207094686\
5543`60.11514250637217*^-98*I)*y^192 - 
  (
    1.54084189687887792930930029947309795202063476029259126224713032365442513`\
60.150514997831976*^-101 + 0``288.09956657052686*I)*y^193 + 
  (5.767320146211381169066170726737089590424504406832121308116149224151071787\
1`59.738140569354*^-100 - 
    1.37445965029097231417942327352523262525108984392771449407972139950492883\
641`60.115298504295566*^-99*I)*y^194 - 
  (
    1.32914271877729344116768466253997150727776180315921377551114033831181543`\
60.150514997832005*^-102 + 0``289.16375303283047*I)*y^195 + 
  (
    4.870605361548737500675184757692130359188986978368311845929130556664552547`\
59.73727477766115*^-101 - 
    1.16347954357819484242021127055747426370022399881964907107940229398060198\
17`60.115450587042744*^-100*I)*y^196 - 
  (
    1.1449381692433663307246566631822266930675393029897415997465622702763617`\
60.150514997832005*^-103 + 0``290.2285426154723*I)*y^197 + 
  (
    4.11286786953902461771317248568057677411685003304546275371417080687965549`\
59.73642657576043*^-102 - 
    9.84729780797826137350497464557875344433622948552030308804681620667157392`\
60.11559889053739*^-102*I)*y^198 - (9.849894056230430933197869958496459816806\
56353821091399341483814067670895326832047666827`60.15051499783199*^-105 + 
    0``291.2938930900001*I)*y^199 + 
  (
    3.4726441656180111776955838412418554665458944957272861097881649627517116`\
59.73559548117279*^-103 - 
    8.3331336582862641900140198588827839059692635548864620252669058527959098`\
60.11574354449928*^-103*I)*y^200}


==> anc/A_numexpan_CF3_s2.m <==
{-1550.5106246141488450587813405292417748829381424766352558911522556670002582\
6031962`60. + 16179.636898391174230212283082785894106260279192541450651750846\
23485207367557203785`60.*y - 29196.461218643818205226962554019567275451888603\
82976083399254983027681464216560226`60.*y^2 + 30002.1426371148858728477733577\
7997907145871722998468978615409505655341365987855585`60.*y^3 - 
  24285.063404347605627543622623120112999794563055807667369652926169926066184\
08136771`60.*y^4 + 17528.8929179699058404880726157676099511000244650994145635\
1690045774380452941221266`60.*y^5 - 11802.17704614876488839668734930625690902\
062601946383333335537594055871634058707275`60.*y^6 + 
  7581.5853741094281297759322768124265454786220196848924645351108756209621194\
4339102`60.*y^7 - 4707.485397668093134826356195582935312573587972054829814167\
7706965828900205858119`60.*y^8 + 2848.472141646447103727765792875276704151604\
13861959198207970754838273339796128076`60.*y^9 - 
  1689.0058581609069687041399873102365214866735967113481872847339873168623867\
478462`60.*y^10 + 985.2494150489302310817687962891714073845155687573226773442\
2733930611915108298839`60.*y^11 - 567.029210051916930292900861615645892856923\
93585476241247959107043201122068844113`60.*y^12 + 
  322.66623055502635571666843068243922523896286619172776746839323380435693130\
864315`60.*y^13 - 181.8539984233538633876825590230164669327192815215942388883\
2656362731334036550343`60.*y^14 + 101.646634099921324564368481417815105721876\
41182016393397509316355255335515877853`60.*y^15 - 
  56.406679728458974592630254197966072256526025147543763298123672985926002204\
4412`60.*y^16 + 31.1040324886839036689221372027010003425089674889655657482755\
5280595215756521751`60.*y^17 - 17.0556013908071701191766421959588993322650676\
6314010680681132847022542738164652`60.*y^18 + 9.30562871938835992666189283958\
696792529238753926961361673463997444134706969518`60.*y^19 - 
  5.0544757397978762728746451390063849868372608090529774634531141575500628638\
3128`60.*y^20 + 2.73431658908716474190228231752375527335251436801023709506614\
297849832054029071`60.*y^21 - 1.473763061029523213639075225167034556871732173\
64111257317209853007748578493572`60.*y^22 + 0.7916891935214632142958120200142\
0384677304771121961714546197164581172481560687`60.*y^23 - 
  0.4239881983064452341628843456841204056402258330118689126313171364828211959\
0305`60.*y^24 + 0.22642972887667041934080654699589087693045774632672299652292\
446562140685734646`60.*y^25 - 0.120611736936074456744134306851219536212561113\
70146823391622355197756927707939`60.*y^26 + 0.0640924827850392891787481212065\
2572341799470118083703460962255665063217049556`60.*y^27 - 
  0.0339829975784092371707498495751386663728294892082804967721924369022005559\
1605`60.*y^28 + 0.01798129755335990219803609226399146596529061603265079942361\
657201892073222158`60.*y^29 - 0.009496113981121440616391379481507481292699235\
06895826350350809333677904106286`60.*y^30 + 0.0050060036532345880164496991988\
7881643101944076114694269440431380106614602998`60.*y^31 - 
  0.0026345493330703396912678171777688219352664932644114711412698806891316962\
835`60.*y^32 + 0.001384319805606153006864871062467006413660775586441265281103\
82207101381139956`60.*y^33 - 0.0007263106507431479138951110931504377888148986\
4125523805121966608653241888707`60.*y^34 + 0.00038054118749665928583655053388\
814492825552956297670003247032603644020078028`60.*y^35 - 
  0.0001991170410743238058240997501377358011840337796715796933319224645286295\
9729`60.*y^36 + 0.00010405767233728016495433044743094091569175942952028389905\
069231895924313627`60.*y^37 - 0.000054315976987683714303074379606813008127124\
83338705450830683095008740566557`60.*y^38 + 0.0000283201492074985933587755376\
9161117474459380635754886437058048361511869456`60.*y^39 - 
  0.0000147503575145587126084976191139234758000381585191404888637309909133205\
6559`60.*y^40 + 
  7.67487682519542602838369152516421086927580489570821233104833982279321111`6\
0.*^-6*y^41 - 
  3.98954418962406628738310426827950077297926866158971419141019698779943582`6\
0.*^-6*y^42 + 
  2.07194293563971243468254058451484332727274335924499392800139195743335078`6\
0.*^-6*y^43 - 
  1.07511082577280249396354658537112690557889730536343101279690270590822359`6\
0.*^-6*y^44 + 
  5.5739962211772169175342096353112334886301724522811552449044598802792074`60.\
*^-7*y^45 - 
  2.8875799976969911477228742389918452417697133409909214600158015305493826`60.\
*^-7*y^46 + 
  1.4947556387900704416643766631710766771433618082340641926096691394145538`60.\
*^-7*y^47 - 
  7.731952113910540042815377191190025471653193386969257510605354131625746`60.\
*^-8*y^48 + 3.996722403956212184052958804255406411265862538708102660756365076\
8475673544829897992566014`60.*^-8*y^49 - 2.0645575262394174865332537261990446\
134680757035152992792042013714254477215534672658972041`60.*^-8*y^50 + 
  1.0657853214692085985244805460072657732792207155326640808487569080876231930\
856736340477882`60.*^-8*y^51 - 5.49848592357712146568149156006050158748544644\
5288613614171371601007755577344343685209104`60.*^-9*y^52 + 
  2.8350283632243051134034650038299090542553398900748840140996301167534351011\
19055835532862`60.*^-9*y^53 - 1.460906094443524865716363704454409133916621398\
939700247905083854390540624432288546430021`60.*^-9*y^54 + 
  7.5239682764053629251072093588993510367143265548986098773479843983320790156\
8308603500875`60.*^-10*y^55 - 3.872933478150662542310739049532756390430996812\
17837328204840803160603697034372319245562`60.*^-10*y^56 + 
  1.9925523960241578615985746933553902444727756900560439845641731776361488562\
7804560891787`60.*^-10*y^57 - 1.024622456247341582760393281611531149300106807\
90612458084086863347804668058728802321697`60.*^-10*y^58 + 
  5.2663506529415868977476876593228073197116953589027475363021519133089210044\
252503020486`60.*^-11*y^59 - 2.7055431384988214793654001535147887618774918540\
38315796426140463350606875806847818328`60.*^-11*y^60 + 
  1.3893273889130057579823471975034609050691375259053567217589705420664789328\
265557378703`60.*^-11*y^61 - 7.1312638905566775396192420885888446340799270431\
49999463584764768155731738345975335902`60.*^-12*y^62 + 
  3.6588636147403686340816114576947223140304178508129524074760763956069161141\
76550665555`60.*^-12*y^63 - 1.87650394055769670098960341435385699519169824146\
0905684461698879927157163089940729212`60.*^-12*y^64 + 
  9.6201481696029700947239191441460741413652710842642314274679207212873060222\
1124397562`60.*^-13*y^65 - 4.930015520967691809946575161919214723272138833976\
73927930647400357439122418187116126`60.*^-13*y^66 + 
  2.5255388024087524284060961162288097781566668243603278512092274132545974988\
0843246775`60.*^-13*y^67 - 1.293313479684328427191769513653478975109205464024\
87157361265293455629193964496969895`60.*^-13*y^68 + 
  6.6206727221145030781585269703888359909396959243110689627771337677483216156\
869239055`60.*^-14*y^69 - 3.3880776403634078355304949849780475446727682662854\
678509897411225590177501811630939`60.*^-14*y^70 + 
  1.7332518830718429601003873994908361472059043808738806708023324828021895323\
320212034`60.*^-14*y^71 - 8.8640276049687435883651427426568060953282849599956\
13275273341457920588633199874875`60.*^-15*y^72 + 
  4.5317448044473073810642665902173672345526991590555894414040075541332751512\
37247009`60.*^-15*y^73 - 2.31615913512945135645884331058546067192441118057982\
8104174862850951777100889142041`60.*^-15*y^74 + 
  1.1834324602197224739440808438525299352237448796120638314793683692224546439\
23845`60.*^-15*y^75 - 6.04496904852924203731671485000288474061891545902023025\
046191948378418017236143283`60.*^-16*y^76 + 3.0869064159838589527939658976800\
169563330702752457561771059637021685066545626719`60.*^-16*y^77 - 
  1.5759221247196722734380926730025450451826978916690808470819091621805315118\
9359221`60.*^-16*y^78 + 8.043238736725436973005653785980086230096027199418262\
6365477960053131033140031732`60.*^-17*y^79 - 4.104072083383518165230053779565\
2614039600027703357494439899757045089059441020094`60.*^-17*y^80 + 
  2.0935802025101237448012365380649696014447392408707147326617328094455451433\
470982`60.*^-17*y^81 - 1.0677203335637600680575686699382021589410445063279064\
161726714850853513171264755`60.*^-17*y^82 + 5.4440399041737765931614315644109\
82294257837790170486811137609304282167310649552`60.*^-18*y^83 - 
  2.7751307964386699095164133044301078541502593922456834279271939554932937095\
05803`60.*^-18*y^84 + 1.41431579297564510296064584795938711663171325872346059\
024610254257368953685756`60.*^-18*y^85 - 7.2063014224290753201334988529731854\
1792930714999172512180507161503261140576321`60.*^-19*y^86 + 
  3.6709950279791801427306840896559334997263517487720267944536574930000652234\
102`60.*^-19*y^87 - 1.8696601567597880584190566197210954821054331729652313644\
882053510426987345381`60.*^-19*y^88 + 9.5203112058841276925875454131530590874\
896565190446110050417597686935722015854`60.*^-20*y^89 - 
  4.8467568522708167291233671284635667952507831194034686043940301387997095560\
163`60.*^-20*y^90 + 2.4669758069886281322947998373194197573300521465073524394\
597874968127573098553`60.*^-20*y^91 - 1.2554343502543695702391369746597151862\
255907896865616888402325981390525486357`60.*^-20*y^92 + 
  6.3876397052419395148082025106076345421837743820494233593043531343120876677\
13`60.*^-21*y^93 - 
  3.2494201819827232602260789052526770536442711497703092633555301360628483195\
03`60.*^-21*y^94 + 
  1.6526926892312814933200681679013428580923203276335420923985943021161722790\
07`60.*^-21*y^95 - 
  8.4042849467044349091944484775507292142222919016366608370265080033755558135\
6`60.*^-22*y^96 + 
  4.2730056757401940245188661762574453118841149690694448168104892190924029031`\
60.*^-22*y^97 - 
  2.1721597768412387049472264746857929313268282905850109374065374023807026020\
7`60.*^-22*y^98 + 
  1.1040205889951402946939211784502021347075518439245193139811173100775088055\
5`60.*^-22*y^99 - 
  5.6103654452246411642728085898935786553700064533009829294855828476292081459`\
60.*^-23*y^100, -9440.3724894983454021331141136660476392966375785884582321230\
2795656821274245563092`60. + 37457.718665260236434031061301552071151748156118\
16742352615965368363558039043759118`60.*y - 56821.701101898772538420718518722\
26470426303689902927068623576437606195028797920471`60.*y^2 + 
  46262.679182862163260573058422746092577346071839522122279447686666271769997\
6446025`60.*y^3 - 33496.78471012646505881202083041346229510134656287086283761\
030334464545074877350654`60.*y^4 + 22578.471491275429083511649526257812706612\
58346033781728163809328704872186454146397`60.*y^5 - 
  14516.375886603787585755039178337687972183295693327307458644783945519478680\
83255688`60.*y^6 + 9021.54549236724487048908571489227180215070439387148914966\
239995519861571564879284`60.*y^7 - 5464.3532990621598789878060377381340182238\
0261290332289543477522342778765735807484`60.*y^8 + 
  3243.5470559952297362483268980078282693698231376282290520660653190164135126\
524827`60.*y^9 - 1894.1293311394397445053936713447914858941966773420320900724\
7015147380196894489151`60.*y^10 + 1091.29872345504027297501025871754507664359\
848834811916766538872955957766212043301`60.*y^11 - 
  621.66847417373217586295339338303059357733884875233526975326782038923489564\
996481`60.*y^12 + 350.7377645423098802448259604312913352698781547359611207737\
9701484993004735737334`60.*y^13 - 196.241670694376430504902882363162009964448\
75872954915548658596544999369587655983`60.*y^14 + 
  109.00588006029676210592080115217383665466214840463678838164469606375164235\
381598`60.*y^15 - 60.16434422446762939108560574729469806087305459892269840718\
132093534504361147999`60.*y^16 + 33.01980677718629032533008483041123134110011\
888544008756033710625265606399639733`60.*y^17 - 
  18.031026642735921401818088542433586698470347918021457047386810597227849008\
31909`60.*y^18 + 9.8016891786444020402528149666314185082024445262376068035560\
988368040945184931`60.*y^19 - 5.306488670236766600691839521101932965661064195\
83128073813637173096512185323987`60.*y^20 + 2.8622271782998210642641690682919\
5325657409514849793944663398183772160305279415`60.*y^21 - 
  1.5386304526308105491292210154563376121585013165721375314546989050225692406\
7279`60.*y^22 + 0.82456055361974214891476316371977768281424493888610888341291\
251297837083247373`60.*y^23 - 0.440634222787164670175791180191903616527506138\
8723165963724444052490362636601`60.*y^24 + 0.23485398158585237677006455735339\
742829695722702668106930083855982809821146191`60.*y^25 - 
  0.1248726566371946236202633631071187068299537836572603811015296634629444199\
758`60.*y^26 + 0.066246488040255988056016243129700265635242598898224500627340\
28885953692522572`60.*y^27 - 0.0350713752061744452186376248283044586923500575\
3552691235543513980159209081221`60.*y^28 + 0.01853098761399649150633055123237\
728316758253268839528104278336888803614318256`60.*y^29 - 
  0.0097736222106604781362606629389404700022694233574068918948104073889426255\
3625`60.*y^30 + 0.00514604824561672577732514920056514012552690858421704038993\
407001855128304572`60.*y^31 - 0.002705197487222371887198233302876612668173214\
1410467477108567581316346458565`60.*y^32 + 0.00141994766056864141551877543511\
107385154828115208349063579435088115018644045`60.*y^33 - 
  0.0007442721387806948802524537947183582702074610630015367905860052530262285\
7557`60.*y^34 + 0.00038959366116399319766107900064851304853500133530073875443\
632348137329794848`60.*y^35 - 0.000203678169726039277610661704266409083855126\
98051734218644952141752378087771`60.*y^36 + 0.0001063552202189454962855795523\
1297204450465428301860820128499732418360805062`60.*y^37 - 
  0.0000554730227038985486079707429523766146980797120421500237493299631306936\
4224`60.*y^38 + 0.00002890270313301333920613300824107596018669560843218719333\
136037692701852045`60.*y^39 - 0.000015043600007827271552815801251452639883740\
77907901238605871581988122596507`60.*y^40 + 
  7.82245695578885261083640785731322180207829307457297466617980024994350851`6\
0.*^-6*y^41 - 
  4.06380227861602312401004671876180061882354607797103233332676757344149404`6\
0.*^-6*y^42 + 
  2.10930052681662198744141601727911859276296513191828045469683075793881056`6\
0.*^-6*y^43 - 
  1.09390127625328900350881710123228067482334168523539170906968633170217139`6\
0.*^-6*y^44 + 
  5.6684941905562114913884277108664895565199623098464705542688966310336889`60.\
*^-7*y^45 - 
  2.9350958130520665906337363937547509157595106790394706151528462511708787`60.\
*^-7*y^46 + 
  1.5186440657902328222746891712947639894285182294642900679982356501153744`60.\
*^-7*y^47 - 
  7.852032920207640110966745819566141015738418796286255213534560638616818`60.\
*^-8*y^48 + 4.057075441436245517760259515402970457973559416110398031533872964\
0625188133085676108496698`60.*^-8*y^49 - 2.0948871347596025809133510826176581\
680685545738714616471887587203180724765007102965338651`60.*^-8*y^50 + 
  1.0810251151420052838897885019873942368125781113347472514700155702194578452\
616985500354187`60.*^-8*y^51 - 5.57505233685093171597294867386690611552884085\
4321690374016267693442941524222163893305272`60.*^-9*y^52 + 
  2.8734916715069157761451772962544015460897343948498512770484236620226746282\
02507873006375`60.*^-9*y^53 - 1.480226050723222282986896771059023533947007685\
140135226674117663001572520019229088553664`60.*^-9*y^54 + 
  7.6210011177951651525858530722128230554817963631517130375965808372264762117\
6395116575809`60.*^-10*y^55 - 3.921662342455491897310653545795441185871427079\
7600481374552553032119646541365176778416`60.*^-10*y^56 + 
  2.0170210728214460867871503653510120149204904812360283698942944892637220016\
3677664630201`60.*^-10*y^57 - 1.036907959793935893826080991972050014045289900\
10675803342821136685076603315439778266261`60.*^-10*y^58 + 
  5.3280293600385008177009726952054307930160231254114168769783723139480896301\
731305541911`60.*^-11*y^59 - 2.7365058397644855883377027502912323166430677191\
621225331045771090177197865167172225482`60.*^-11*y^60 + 
  1.4048693238817221696514533883784606809236115350948439727093135088378986082\
84647348849`60.*^-11*y^61 - 7.20927120151510373526757404028649021261628834390\
4441320323660498942315885432430497452`60.*^-12*y^62 + 
  3.6980135228801210080658872451408215377289757289677084456968957925142164186\
93850452514`60.*^-12*y^63 - 1.89615077524142986723689157941185810850039207998\
5327691637137497255918408116497425221`60.*^-12*y^64 + 
  9.7187356943695364070675126067569105221687844260490009223660520970412323223\
6554662883`60.*^-13*y^65 - 4.979483017803343674868681159456055957825096586413\
65086643733036122727441928419518122`60.*^-13*y^66 + 
  2.5503579879742436450457234134672001143737313094690328649642915675167925458\
0089635821`60.*^-13*y^67 - 1.305765095424457433701189559825759845828566624729\
19803580405308489494182462171729262`60.*^-13*y^68 + 
  6.6831375306512063290150877301359570341705104080239192936905753067639780820\
510901162`60.*^-14*y^69 - 3.4194117617576284505419210301400859042232195008184\
26576381457362766629894782673635`60.*^-14*y^70 + 
  1.7489689998869785477115465808515914552250812112427788599373354867509247886\
369135784`60.*^-14*y^71 - 8.9428595604502542152006093952690862307651703593992\
72443935519745007442406695789362`60.*^-15*y^72 + 
  4.5712820628216838364961720255116157711019897024658528231399239311808461828\
23397988`60.*^-15*y^73 - 2.33598747591324702129339628681907247452853437875183\
4167807955318365980931284620861`60.*^-15*y^74 + 
  1.1933760335077186215509759518415547358754757535973152878730389349589096284\
40576131`60.*^-15*y^75 - 6.09483172009468254538186203180040770036579469495361\
400836399687485218517928807845`60.*^-16*y^76 + 3.1119090762160720661174316457\
0625139459964889373048167550072259039843237363672274`60.*^-16*y^77 - 
  1.5884585908040573899342523068847474468061318400272452391112838167131445079\
9208719`60.*^-16*y^78 + 8.106094177413976719911988441801931484661371530354320\
3020266796716260793909723922`60.*^-17*y^79 - 4.135585103835742061246760433028\
220617195051957710077638411820878677545738670187`60.*^-17*y^80 + 
  2.1093787496384733892375710434785907673669104460001716864256958347830011337\
245661`60.*^-17*y^81 - 1.0756403259357484688535337705426853170463377652836752\
174897800917704746744552973`60.*^-17*y^82 + 5.4837419953367122696299896206447\
81044107365226335056384987921946873350639467892`60.*^-18*y^83 - 
  2.7950321904795718499134441038457855238644108476540668706602601443476000879\
34433`60.*^-18*y^84 + 1.42429131394834483292261859998873797491744091651631441\
0561254959765156214276288`60.*^-18*y^85 - 7.256301433472114691760959991967719\
6601417220702119948405351977128935404508178`60.*^-19*y^86 + 
  3.6960553980871580363118645963910409434210855845957654995347127687657991380\
7889`60.*^-19*y^87 - 1.882220113704857719341766801920514201893557080368024363\
65499755473186772342337`60.*^-19*y^88 + 9.58325784089362755860193167729066798\
62304884110159299985758632605739451405551`60.*^-20*y^89 - 
  4.8783026110776714543627564064667784118270638492986950673398280123507947158\
631`60.*^-20*y^90 + 2.4827844251730781765568240114029324548535160667757055878\
833353514318965972641`60.*^-20*y^91 - 
  1.2633562926723479280761019796342063948822662543250129149537321613371123554\
45`60.*^-20*y^92 + 
  6.4273364272463186892270109852315573495554448039956407553349600009393616122\
16`60.*^-21*y^93 - 
  3.2693114810339841141847991266447522844705826160326693286323399238791649038\
29`60.*^-21*y^94 + 
  1.6626595298811166517101139314823282743804419315471007499951181823701415326\
39`60.*^-21*y^95 - 
  8.4542237430221425193457053497767089213636272815676576720021033702132978464\
3`60.*^-22*y^96 + 
  4.2980267022380095068517849597593086337107941265637777470187812677141626972\
6`60.*^-22*y^97 - 
  2.1846957765133117503461684795990626216572943995874361413801612479938624543\
9`60.*^-22*y^98 + 
  1.1103011712543583171998270546416954026231451880239286383710849764952184777`\
60.*^-22*y^99 - 
  5.641830479681252941360459145631213066969355120225749920972545870926753271`\
60.*^-23*y^100}


==> anc/A_numexpan_CF3_s3.m <==
{-149654.71232471398859480550380576193281007237911019102907007308904357271611\
177909209`60. - 581488.491324751699139364263337638136246576471717368309705633\
75173728835809063011088`60.*y - 1.2483614345603547373112934794499743174457413\
8988487580424872892558891756050545557469`60.*^6*y^2 - 
  2.0923333478384047230847562576447810888453175712622442037723933769492301970\
1819708866`60.*^6*y^3 - 3.090404646204949098550355720024281635790139297215270\
39305901333491588080001373064621`60.*^6*y^4 - 4.22943176726134886003362357734\
57848851499464420017763167983420606596100650751325356`60.*^6*y^5 - 
  5.4993333928894815197080278743600930656774068371039805390934064587535969095\
3881353846`60.*^6*y^6 - 6.892143738555635681349744880128868056664572646229316\
34743533980728053012231627808674`60.*^6*y^7 - 8.40136579009279542582892530774\
399626497577082532814443347464986304868126594447780523`60.*^6*y^8 - 
  1.0021570877627099868924219475032863130600212637889688535845174073842777433\
21466859398`60.*^7*y^9 - 1.17481341165744514234211229226125699001312341103255\
599217923035738998793179737160944`60.*^7*y^10 - 
  1.3577052443242317557780447740440589582767913061695459201292534745861462972\
58626591369`60.*^7*y^11 - 1.5504815218727020629140408553712400888422286020809\
94254381156445449580261075113757972`60.*^7*y^12 - 
  1.7528309542424245550460792764713345542447110687127461123930858908831073929\
60560058997`60.*^7*y^13 - 1.9644749231768485935750328475139302731162334215256\
16642051989694223942934404696816226`60.*^7*y^14 - 
  2.1851620401233561649434602878322867540774887599514089345670788966757282000\
17793612487`60.*^7*y^15 - 2.4146638977146457294249350351848558060724832909128\
78638634633345350802816334911945742`60.*^7*y^16 - 
  2.6527716985227409293443141329580363869615188635375425138005531360451949573\
87274884259`60.*^7*y^17 - 2.8992935412186341361289261008177884742131663273391\
17894726401109000848256645174283371`60.*^7*y^18 - 
  3.1540522079261665649183145068260647558750022905618636662698201313363157960\
44050770134`60.*^7*y^19 - 3.4168833395899143968183880121837197109045471972638\
64989934432393408885891530650151925`60.*^7*y^20 - 
  3.6876339158996095546247320936315327527048414926134493351282337787356081876\
67248958681`60.*^7*y^21 - 3.9661609772476631782092964179958500609401428699466\
33855263852865657865294842986220643`60.*^7*y^22 - 
  4.2523305412028851304187593951074349040778889524293441367115242793159552175\
04527419365`60.*^7*y^23 - 4.5460166769147858543314414307533176856363293217630\
06411730987650617140211026177078178`60.*^7*y^24 - 
  4.8471007089428668466085425280351170182240932951336202543344605972915715409\
63053402478`60.*^7*y^25 - 5.1554705280581728963690834544675117933908720682602\
51941434694249581659867787876143369`60.*^7*y^26 - 
  5.4710199911546575568633440187203628167950065889473527872898884833410634393\
78873921303`60.*^7*y^27 - 5.7936483959285563818761353360452200830055354733598\
60309455989448753550475803294278355`60.*^7*y^28 - 
  6.1232600187125189789757058343474853187300634902672699809562525517136748341\
54494211524`60.*^7*y^29 - 6.4597637059864356457963008724516940169233090890620\
30904845757836902428205744420461816`60.*^7*y^30 - 
  6.8030725117727807757609692080499961699749592793264140400460794562938560817\
54470391177`60.*^7*y^31 - 7.1531033744665687640589025983458224277695643402727\
96705932821107015406791619334311659`60.*^7*y^32 - 
  7.5097768277270532605540952425177733279574434674142273287509443456877550336\
99900533183`60.*^7*y^33 - 7.8730167409288120940704984844955561865301101643824\
71744425191865400186566784011708077`60.*^7*y^34 - 
  8.2427500853782547624217064168354513171267054003694525248517065252566068723\
56881791512`60.*^7*y^35 - 8.6189067230817529516546245642123148625159928828234\
54204494522484841934364569763523319`60.*^7*y^36 - 
  9.0014192153296020012714116192906088929398671908738562763586090453515508192\
09961506213`60.*^7*y^37 - 9.3902226487560954564910001143544965843104480104611\
00183415556085568415033152132450507`60.*^7*y^38 - 
  9.7852544768659368289936405762082633448534697727197769775091577693354407564\
97507905949`60.*^7*y^39 - 1.0186454375293455099023124546226696298240046849993\
494283027777801743886410874027799519`60.*^8*y^40 - 
  1.0593764109293480656774941650628464718205365481801877155193186827474589538\
789129306345`60.*^8*y^41 - 1.100712741215912489246860745968798106120265180233\
0505491168069361452416085660974758659`60.*^8*y^42 - 
  1.1426489873428382305624448569886915888524024359709215625783228149896014472\
200748385323`60.*^8*y^43 - 1.185179883588351274558646117019942959934998752496\
7714007784684804296792226723667844991`60.*^8*y^44 - 
  1.2283003300468676341768271001435734037702836499047373527601391263680082984\
066857386161`60.*^8*y^45 - 1.272005383835563613667981933958107228202850513908\
76449409113176510982646367817610767`60.*^8*y^46 - 
  1.3162902509477257280849963634497061085893382058148237823202063348672796843\
828037989016`60.*^8*y^47 - 1.361150278692627387967206187956885167619700125827\
0738419930462679784869388944601437785`60.*^8*y^48 - 
  1.4065809486684229931904354822906985905871030752609763187005446828262271113\
290089934245`60.*^8*y^49 - 1.452577870220417644720880419822786207986059471605\
0034731934602962772403485976726863456`60.*^8*y^50 - 
  1.4991367743421911684341328932603190343595339737044434472706375905896597700\
544821902269`60.*^8*y^51 - 1.546253507981536343387198513547987863177295291822\
5438174598196362554988691935414109293`60.*^8*y^52 - 
  1.5939240287171036207185014455416800991859121722181626788522610947635719586\
170425172067`60.*^8*y^53 - 1.642144399775104432875194255202363140957631924307\
2849642563879193753828318626863475205`60.*^8*y^54 - 
  1.6909107853584768588170635603200140896853511239697343734697619155144613900\
693735724006`60.*^8*y^55 - 1.740219446263615573958350047524050281986787144811\
2298175651878903733671176900209007414`60.*^8*y^56 - 
  1.7900667357621591643905156694328266467631224064643235388052250798451972733\
45893479205`60.*^8*y^57 - 1.8404490957274516970601237656361973096981809899513\
22132125524133711996886387959239762`60.*^8*y^58 - 
  1.8913630529871858668700690752803008186271000881071242834803898762583580174\
650918693442`60.*^8*y^59 - 1.942805215885421232395365618237836061442246147599\
7096821530209266894084826462546484263`60.*^8*y^60 - 
  1.9947722710386780868411066458713976195566872392551391257011442375865760864\
278053998242`60.*^8*y^61 - 2.047260980272157034174430284031357598199082571020\
5467252590280211283759837021871046387`60.*^8*y^62 - 
  2.1002681777233450764590074976383519144770148603455240031356236387551193452\
335873452634`60.*^8*y^63 - 2.153790767101357205665215390132814230100830979839\
5209625729640622672390159351198073568`60.*^8*y^64 - 
  2.2078257190913422474344771977826819452930387353368729075204381161639512451\
67806375284`60.*^8*y^65 - 2.2623700688941653243436025548020518696813433640188\
094680088404360870563098580430779267`60.*^8*y^66 - 
  2.3174209138923775318225937761815740148017024406310712317432133645218810166\
402700800044`60.*^8*y^67 - 2.372975411434205649346603668806564401532818804687\
4401179484801923957666004609467535471`60.*^8*y^68 - 
  2.4290307767279491844958816622818911186014840636546118018409592589439931829\
176504723189`60.*^8*y^69 - 2.485584280839766009894989114837777523290242218115\
1685024650692205630945293289199619878`60.*^8*y^70 - 
  2.5426332487883676788736500572467765435333524152536329637820664488687844926\
821580890637`60.*^8*y^71 - 2.600175057730636819163111023374968433349539652974\
8532818887872453905603522152155418776`60.*^8*y^72 - 
  2.6582071352326267753286984725190663351719368947757672862914951244182374383\
143855143956`60.*^8*y^73 - 2.716726957620812300175642495351748336139163943558\
3871810519835627550761716776333227017`60.*^8*y^74 - 
  2.7757320484088334854064666839758725358640849160094244861852798354537672977\
441059357174`60.*^8*y^75 - 2.835219976795316739021786660582371554157638343729\
9232840271234602267171529994538637333`60.*^8*y^76 - 
  2.8951883562286695460324717494484570538582291085797400634297663037404327263\
009602677741`60.*^8*y^77 - 2.955634843035032739183931301688937581813840854764\
7998131892356204862658633021460773571`60.*^8*y^78 - 
  3.0165571351058375115851545531491472064564612722762392274003212852562011798\
575349814195`60.*^8*y^79 - 3.077952970641656617212548768780146549954011235656\
9207773624759139217974931975491979892`60.*^8*y^80 - 
  3.1398201269492620923506266946791832545315432198529437574366645916565165271\
212123639018`60.*^8*y^81 - 3.202156419289007152147236111198144332399966102425\
6329192934781392313795099869064558043`60.*^8*y^82 - 
  3.2649596997698392527063760682167994438294203165477944109549921903975149116\
114532573412`60.*^8*y^83 - 3.328227856289426082036487332799968508041491577734\
6963823412009987831056417941677529483`60.*^8*y^84 - 
  3.3919588115170377324586391847543146252307009456889755868586396492795211020\
961099892941`60.*^8*y^85 - 3.456150521916977666357957851244312852479496248365\
9280344605977552657679198736744007501`60.*^8*y^86 - 
  3.5208009768104933576427215896241460693310785285552783125830836948016581174\
41547088717`60.*^8*y^87 - 3.5859081974742256138890317109805243361953029196318\
5579429875331188769473255179364714`60.*^8*y^88 - 
  3.6514702362733744102295604780490593122596870045221456922715738391210611428\
765986166332`60.*^8*y^89 - 3.717485175827869366770594782041257684205344263154\
145341485750769247598012092005729082`60.*^8*y^90 - 
  3.7839511282099354760647968591854730009494558563584024776971638040996236661\
81992181007`60.*^8*y^91 - 3.8508662341715399708935775903141506734233136954541\
495201999874434095332330983450685188`60.*^8*y^92 - 
  3.9182286624002948924467392200973909368886797887852447442448980435393009136\
207428244892`60.*^8*y^93 - 3.986036608802472500042839440112888325244516507218\
4836090535657594942392743917237965705`60.*^8*y^94 - 
  4.0542882958118676341058266265160027187329792770771664547955792562634527591\
75759477171`60.*^8*y^95 - 4.1229819717233129402978133818123952199926266749140\
577993849672837331634746552241795184`60.*^8*y^96 - 
  4.1921159100497198825245412312960209952648746379006008809819211381676606681\
051789758099`60.*^8*y^97 - 4.261688408901581079605131629634643849089983265858\
6212321800168569809259168842571048376`60.*^8*y^98 - 
  4.3316977903879280272547488938895654168962187558042925094191515385266019443\
802406416994`60.*^8*y^99 - 4.402142400037793018035874248591776172419251615862\
9672124516037944857491649193532599461`60.*^8*y^100, 
 -242699.12080680287350946398180218783495691968237354494311397748148716376801\
423222787`60. - 809549.592172837343714408173352917941579279543181670436519019\
0793068219415269837511`60.*y - 1.56089631347353865288575143719461097714086891\
907249419707837853976094552013526053151`60.*^6*y^2 - 
  2.4523153854965424191045758818386215071031159148042545527027428552435912379\
6811684521`60.*^6*y^3 - 3.487869628216553045900661693163614040957534815083276\
7552240694397872991896885358732`60.*^6*y^4 - 4.657759798477628452629942974126\
51348335909180432429111847232162282192919666053602825`60.*^6*y^5 - 
  5.9539627714493359602513968678127251557209937807498137646280854207980289830\
4929621464`60.*^6*y^6 - 7.369719507399312420386514687904148355285231182408991\
87600337701333183012746472037255`60.*^6*y^7 - 8.89930795453746468113940974174\
699210821736438050677607576438704955671628486716642242`60.*^6*y^8 - 
  1.0537828534826721682344812412556010110929321593367674545562445510607249580\
61949410342`60.*^7*y^9 - 1.22810345128218669431825368756386020812386025514625\
8970169453608462276908467394205326`60.*^7*y^10 - 
  1.4125202966040433869240262142831918657685176566494555340975741138853183516\
45347220724`60.*^7*y^11 - 1.6067036885422726035742625881116134836746639148206\
12986516351539046164056138746061505`60.*^7*y^12 - 
  1.8103590213574939309006592577082906136842733854630760232384525981400162118\
37502629011`60.*^7*y^13 - 2.0232209704107450462094237523430296893373972604781\
48259266339401996364644215781849912`60.*^7*y^14 - 
  2.2450489208923807990455736201108243672726802323696510699565745701720435709\
77257027772`60.*^7*y^15 - 2.4756233257654059905798176039172641272685113608316\
88524388348797353016373177275794743`60.*^7*y^16 - 
  2.7147427677389252630305823140772055449777882398134160976357514228127700368\
6627069109`60.*^7*y^17 - 2.96222156179940585564884678050089986353898158598842\
9383845813691798004181086475876247`60.*^7*y^18 - 
  3.2178877781194582990422810742706632106796003185459399535695453717994733133\
31007994782`60.*^7*y^19 - 3.4815815958348663183496394784270431490989387144938\
05970039458024566553315876366773904`60.*^7*y^20 - 
  3.7531539201702065966279852695881665044853679000520411152015695800455837753\
81289247598`60.*^7*y^21 - 4.0324652113577252609253866810872584978805710059736\
65253848741708758898133082265694445`60.*^7*y^22 - 
  4.3193844855296679459412191707308580865441476613563914095961416425162190039\
4665041694`60.*^7*y^23 - 4.61378845649600862320872492545150047984569987561583\
9505538280271247412559929518849841`60.*^7*y^24 - 
  4.9155607938916196114906004384933293550069164113986272919281988059697829577\
31009407706`60.*^7*y^25 - 5.2245914781777422935756967744447746345902536045469\
66365022520449701667315607748621887`60.*^7*y^26 - 
  5.5407762368270885766277231770244931994273650044191342917876672951984364160\
52229725707`60.*^7*y^27 - 5.8640160490060576634882257468862736157728592532506\
33491453690642625152814536758269722`60.*^7*y^28 - 
  6.1942167084049812464548506710327649988645014896747917858447659701107263669\
43786890534`60.*^7*y^29 - 6.5312884357137958909892660405065207501565481636368\
38116341332013059256062756433388662`60.*^7*y^30 - 
  6.8751455337108843312520369528710806833274656924012833372890785747832442726\
53380613304`60.*^7*y^31 - 7.2257060791124612412245364279487017019280868203485\
14724676641696867883227874464989221`60.*^7*y^32 - 
  7.5828916462829780918070195695736542876796830770124919189246251980022189250\
02042926465`60.*^7*y^33 - 7.9466270586822188147791430609943720896622908728521\
46855130499629934311394872337331353`60.*^7*y^34 - 
  8.3168401645592180675969439695638210218082558371747849944978767756275367652\
85616500395`60.*^7*y^35 - 8.6934616339254842005418418338812784948060748176530\
61134117408146263214281561345156226`60.*^7*y^36 - 
  9.0764247742724668624999677224852406920970046556529518157174175183294519521\
88160775983`60.*^7*y^37 - 9.4656653628581404648584024114363853999168616107829\
01211011263793378474182335829341474`60.*^7*y^38 - 
  9.8611214936886454759502629371105532380059345934738266570381981099583674490\
65857092305`60.*^7*y^39 - 1.0262733437573963453309344887116732038726058493372\
518677447279081965595443599808756134`60.*^8*y^40 - 
  1.0670443513850223899285554092889504938544234786496809982747383141491247962\
858921872116`60.*^8*y^41 - 1.108419597254236451819982647019338056938799283442\
8467520534679012389095483567335922109`60.*^8*y^42 - 
  1.1503936885895062887886616874863739481858830941445434590260125118271192487\
605107714584`60.*^8*y^43 - 1.192961404833164115519080849609262888972437279202\
79446899642993330093866748686771985`60.*^8*y^44 - 
  1.2361176884013692055578329425424746050226116573302816465023711557730718864\
073790497796`60.*^8*y^45 - 1.279857636127149206241904404139415704349087733855\
6370925688966976965202921605605315666`60.*^8*y^46 - 
  1.3241764913259328087801122515896788779688926819240878085189293246810307084\
480073799106`60.*^8*y^47 - 1.369069636426270900858186410342166574933564894905\
1774666387283554564772304826295381368`60.*^8*y^48 - 
  1.4145325861147754623756272623355316117618958534158858598895243166387647282\
70241547105`60.*^8*y^49 - 1.4605609809498261118627556292007055931039093726929\
112196233069254795357827581925861927`60.*^8*y^50 - 
  1.5071505814034210844293904640493083555970480673592063167423313451994638315\
338809904671`60.*^8*y^51 - 1.554297262294781251894900057520543100843548937590\
1981529625703631683962697345660189348`60.*^8*y^52 - 
  1.6019970075830356858505494225159726696545036519701938616602544350652268842\
652216836756`60.*^8*y^53 - 1.650245905489595405027156306014345966050386771253\
3591377758550257459668301576984493027`60.*^8*y^54 - 
  1.6990401439237178179704683502816574793920176111403440392370375293414053945\
550259756113`60.*^8*y^55 - 1.748376006187328531841349431790549164110372058105\
4882686443219328068932205710614053158`60.*^8*y^56 - 
  1.7982498669374427601053072587335260104803009685524706494608168711225339878\
523085901267`60.*^8*y^57 - 1.848658188386552394265040972565055721286983926140\
7779271468657398694774792462721820121`60.*^8*y^58 - 
  1.8995975167231485259102657535337536936813320934812909520325232226195471427\
449364741443`60.*^8*y^59 - 1.951064478736160005256395283643416722193257199366\
1365801280935321584495501505124983742`60.*^8*y^60 - 
  2.0030557786285299447583748005548881712362116267155587569458185122721261067\
028159214957`60.*^8*y^61 - 2.055568195006444186494166148927593477342029554197\
8659873262887746356727872678674203676`60.*^8*y^62 - 
  2.1085985780318862105760068981695853788922961697891312883886536471931702302\
777134089661`60.*^8*y^63 - 2.162143846727237022406032508570474444522080524384\
2907878529071451394023357642830313121`60.*^8*y^64 - 
  2.2162009864215794991651706633778881596040457038433019128946970070757326997\
744635148832`60.*^8*y^65 - 2.270767046329216088167426973561171144298801734390\
7174874204016893806949002058024620456`60.*^8*y^66 - 
  2.3258391372516767644614705739368848549594378395462334618017224869215921970\
282414187862`60.*^8*y^67 - 2.381414429395189651557072827292757872593319495712\
57484746795912172979388041896300659`60.*^8*y^68 - 
  2.4374901502962174839403578494057388457963388367607109779865556120059628303\
931662984631`60.*^8*y^69 - 2.494063582848236002482007541729833598890109837916\
8316174036776504770968997871310590248`60.*^8*y^70 - 
  2.5511320634234514703138480844324104482105921924967128769772819019932110549\
969322216287`60.*^8*y^71 - 2.608692980083629116896021050198539956567151463638\
3963784555081562610747942538376893094`60.*^8*y^72 - 
  2.6667437708746371858407433120812424426321306042109608451854993017829004797\
04490766928`60.*^8*y^73 - 2.7252819221997065642975208370448979208402860263474\
575402589327682649023141318910610111`60.*^8*y^74 - 
  2.7843049672667674251486172936925972461175490068050564085647120036044625316\
751618818792`60.*^8*y^75 - 2.843810484605555223035641942953014356267465137938\
9336550695900760563045169277016088828`60.*^8*y^76 - 
  2.9037960966504816951082864385516764254985961895101557263512332349783242065\
847781320001`60.*^8*y^77 - 2.964259468385544853388124617941224676869540797081\
6378198297783543790371279882709895938`60.*^8*y^78 - 
  3.0251983060478076639404015417677044285907569242167293470710844393931038619\
314150445415`60.*^8*y^79 - 3.086610355886210287884995097983448577660842469745\
2299130278974301756482096293854651447`60.*^8*y^80 - 
  3.1484934029726972916746903857411771262464952743823770297882795425567980036\
091225064554`60.*^8*y^81 - 3.210845270062840806886707932340458677143821639085\
1064467403037904655759389155043786515`60.*^8*y^82 - 
  3.2736638165033247496329902093958200348964700617692024131153408124628357542\
407917749675`60.*^8*y^83 - 3.336946937183825261175632774028087055717872235562\
1268183466857897266270628610838593953`60.*^8*y^84 - 
  3.4006925615309797338216107313043934755133461425761103961948817477879134681\
208012466956`60.*^8*y^85 - 3.464898652542282248664174578734373989260658986469\
3797812589775230665525225310973414984`60.*^8*y^86 - 
  3.5295632058578779758828183671865673779214255603884870319191871502807475108\
513994800279`60.*^8*y^87 - 3.594684248868353979894076565817282249775222015176\
2922531158339910446471422374041550889`60.*^8*y^88 - 
  3.6602598398567397507311665993473571363400390440261326393221409748948522775\
546235528161`60.*^8*y^89 - 3.726288067173038392948254594084903018313441913876\
4387307088310277870750437643956554883`60.*^8*y^90 - 
  3.7927670484397094186232970989334261275110032040999484768725480115644338221\
186564974266`60.*^8*y^91 - 3.859694929786617124447352682595598559607247930009\
5202174819242840079185614540663864284`60.*^8*y^92 - 
  3.9270698851140451417161025767671337180823441074556733563278242306913252087\
249464231096`60.*^8*y^93 - 3.994890115382458439624431761724870859989433105945\
6075506941961628368027498717001036217`60.*^8*y^94 - 
  4.0631538479277692989682416285343838815910968984306718748314925749438593825\
428880399425`60.*^8*y^95 - 4.131859335800933976972533659023736909692308219592\
0664467864388601411027179782818813183`60.*^8*y^96 - 
  4.2010048571307723396575236510886378064416941010209547708011329652596376545\
962100865643`60.*^8*y^97 - 4.270588714508963997985938529366282389868965984535\
3113626888841781854439349903442796754`60.*^8*y^98 - 
  4.3406092343962317701109256052385591070585068023248471834669635746714458283\
888673859702`60.*^8*y^99 - 4.411064766548776899339292937941567971738209614083\
8435950075800252577818254681835144719`60.*^8*y^100}


==> anc/A_numexpan_CF3_s4.m <==
{-98350.112162286158333875072330173468285860769377591453621860227080045441474\
83825779`60. - 166492.5678964582820132210546737382489519074335202386592402603\
859375475601825549465`60./y^5 - 214515.02283422560237403662962609598422856488\
498978852066114168399125813105968715895`60./y^4 + 
  120662.26051855842716678298062400156090028525895623852246545325845289036641\
649297892`60./y^3 + 184913.21558993927218843623014702294053991702141769570755\
37589162917183903722416386`60./y^2 + 17880.6174029710811776491949887329514607\
7868876849543071110266066940969029536190303`60./y - 
  53705.206231337890857841322209678132078867984630060246602902300743289445872\
0271016`60.*y + 69384.8790423544206884354754916862021428904236194461449341733\
2061736624692651918255`60.*y^2 - 3786.483782330803674783242502852735538775846\
99575157027920238438736631073470613683`60.*y^3 - 
  4061.6631893857282513605048837121241874533809441740681941382835298122385504\
6750469`60.*y^4 - 655.6875456607820931819642435601075344204779761105583100348\
2107543828923475432889`60.*y^5 - 814.2969314529956066921122321924878520605718\
625401739241749450331867824854969764`60.*y^6 + 119.59275105480235489539550486\
934330857216709214495350863395764566364309525626069`60.*y^7 - 
  220.39007150067690793867007186834882055066662834325070481309795648795082725\
89509`60.*y^8 + 33.7406506559374283316732979593905590797701950528136285990867\
5675991687000237933`60.*y^9 - 45.12597518650715602981918751241742167424600029\
191966541182578813350017826591091`60.*y^10 + 9.863214166973942236790923998120\
04169007000440558488190108462594783680042424382`60.*y^11 - 
  16.297693511620617087027371051891000480349722210049807499374910933902128973\
30583`60.*y^12 + 11.137975457788015643052554493465641565916004939455389502594\
55368196042270220612`60.*y^13 - 10.465267769459432903432508148491212971471008\
1604230702503624742522379238675959`60.*y^14 + 5.13118323710852405571698925730\
113209194314785428820446819965465235833158190894`60.*y^15 - 
  2.3573628339680247475731898130779394570543944303783525768423872496839546500\
3771`60.*y^16 + 0.98251482320654619377979132179687474873802759692290448294043\
326233762829142985`60.*y^17 - 0.753858327216831909941653830746496555202317625\
85087071256811641831383297226691`60.*y^18 + 0.4533544425472241932005536468859\
4450910194281673797308793181314084243251975545`60.*y^19 - 
  0.2826103356056113429586301076822194830277067787331259174607614602187135303\
9627`60.*y^20 + 0.25397508830111395160484763535227719509117055010473808302869\
628075993684143061`60.*y^21 - 0.205099557912734299355098298887277855148951789\
69590535304757332379306095488065`60.*y^22 + 0.0810361870894849688927078165271\
6258898519334555569488534615006878275631541215`60.*y^23 - 
  0.0004180960111997226929835362672332404844758931089433617744620742582148938\
2432`60.*y^24 + 0.01172751955958006594738388768029177074116625714831475098396\
24021262167305217`60.*y^25 - 0.0284835863722058655844049754390211905913385650\
4002420465387853943995660161233`60.*y^26 + 0.01237321582022655698743387247658\
195797448707817145227846033577676296532918742`60.*y^27 + 
  0.0033357375286340932449643316983563623553494153196723341053658464159706321\
4681`60.*y^28 + 0.00326801404683008882127492426225258053258459272039883092564\
345308034893597193`60.*y^29 - 0.008523854191728045237413967884079498893990745\
74461096399638437682133398869756`60.*y^30 + 0.0016197731127560089622886052813\
6505478604150644451223847677289724853569444482`60.*y^31 + 
  0.0037577953597948802859388687885699393717180590017198129094777104410132417\
414`60.*y^32 - 0.000184081144483480696210439775877774325912806314807121594342\
08764725668458628`60.*y^33 - 0.0028158504195953469320746539962594897472843557\
6305571997254595319607270010866`60.*y^34 + 0.00050546357168433772371804823265\
737347664150202039300137147915617859660599493`60.*y^35 + 
  0.0015205762677514923254300819794464581435968615811284559928613074745639936\
4282`60.*y^36 - 0.00012340930065639442613679250427873404777663167672414323741\
340333638665010099`60.*y^37 - 0.001074704972330432304122454120688186542749375\
39163905942737644635414968079742`60.*y^38 + 0.0001250489057184076473585347228\
6818190627170448828272666626974973074260273391`60.*y^39 + 
  0.0006810516800178741514645744047027742865054769886854989268218751157508979\
3075`60.*y^40 - 0.00006812708173129493717421904056697726289339495423557325259\
627961490498538683`60.*y^41 - 0.000453931923901623856157100752964714169892167\
87374474822366970540560937578208`60.*y^42 + 0.0000520639338861546764264868968\
1670103515665806486216954140493321982695869551`60.*y^43 + 
  0.0002939454370585869267644593693363893439573082111907893306618373885360565\
5251`60.*y^44 - 0.00003093523083855804249484704667568422465066594699520156697\
065466884868416996`60.*y^45 - 0.000195825439327654932573777272487578407210911\
44786732442854222190952781059654`60.*y^46 + 0.0000207546432554089674682068479\
7406452415521469433164788367531271065005926282`60.*y^47 + 
  0.0001302886665442453760401322738960128225114266943585121096218722600290770\
708`60.*y^48 - 0.000013457744445642279552377452783229716863913975319703917026\
99201398900812186`60.*y^49 - 0.0000874331711256704145251113397814731806536350\
6229019572659019417061482675756`60.*y^50 + 
  9.0802059447468675923797452481018209617460328555325495328545887409369519`60.\
*^-6*y^51 + 0.000058752146796950304375007721234876990019251163435141871160069\
74354227609882`60.*y^52 - 
  6.02183030763600408429005909981855461780810360457278861393951028860233365`6\
0.*^-6*y^53 - 0.0000397076262763066653638099104539455962167666797178932290334\
6315732522367962`60.*y^54 + 
  4.04030619177459089878693924613787169543355575128734664142068105946061698`6\
0.*^-6*y^55 + 0.0000269359227877357076566246233156356231235749991109045386177\
9945740511140515`60.*y^56 - 
  2.71465091726446536848124879150495797082294360214190729935930480340409219`6\
0.*^-6*y^57 - 0.0000183463927719749817535262568242104703284113512383605432807\
1939194404319897`60.*y^58 + 
  1.83758349502010776130056097692162796694897976286014446460532205364421689`6\
0.*^-6*y^59 + 0.0000125359244362800117238337796360634787923572768733595937698\
0041276495282153`60.*y^60 - 
  1.24688048014893272045251015746181440131384786735897745204732921095524954`6\
0.*^-6*y^61 - 
  8.59384277954268651121621611722982227272250046926822673100415303620429536`6\
0.*^-6*y^62 + 
  8.4935443026099848919003045106708721062426117782107962985097227196559975`60.\
*^-7*y^63 + 
  5.90907895148545661925534420486943274536540240806476758580533332838206689`6\
0.*^-6*y^64 - 
  5.8033901076676179354237145298831706365695966217309965028279453293789363`60.\
*^-7*y^65 - 
  4.07466540262555836403090328929014720049640683378017825420918456454415514`6\
0.*^-6*y^66 + 
  3.9788397595602573655340962950524646414607966550226333507209761645972833`60.\
*^-7*y^67 + 
  2.81713165434701422917193091328972573518256779885011052114284159737788657`6\
0.*^-6*y^68 - 
  2.7358003635578170217149720258620496883164474759769393271595668244339594`60.\
*^-7*y^69 - 
  1.95255513476859531331308456116721121040533786641255626683669257360313793`6\
0.*^-6*y^70 + 
  1.886336030443271471344367263593944800683571326954170471648121056503616`60.\
*^-7*y^71 + 
  1.35648969752486812393119146441959766453200005137350659716877974714135758`6\
0.*^-6*y^72 - 
  1.3039758705670479456492746589456280354012789394037656946135232055991131`60.\
*^-7*y^73 - 
  9.4447651366917038314139127290692897232404666985080889800586891470120754`60.\
*^-7*y^74 + 
  9.036311997264516587395902999130134288612198736751202776503677539286296`60.\
*^-8*y^75 + 
  6.5898107611602481148868692660253980608868947999320177808395925226989355`60.\
*^-7*y^76 - 
  6.276487631765183817547459620827310004604246184307186274341323463743847`60.\
*^-8*y^77 - 
  4.6069473396246283426372963126090894916599377510243986552809298630653889`60.\
*^-7*y^78 + 4.369095102681394587133419149947053325419232404915622740745224691\
4495522428266541951579494`60.*^-8*y^79 + 
  3.2267628440775548785721181486088050415446098508746158881860015098584994`60.\
*^-7*y^80 - 3.047633829270319199918881023790562900258478796153415290100815179\
5851864129549829181385301`60.*^-8*y^81 - 
  2.2640863104858512828232246412909927413813966756491483644030344946385787`60.\
*^-7*y^82 + 2.130026254071865583962052054436173347372923654888517919671728694\
4049182115739544591588929`60.*^-8*y^83 + 
  1.5913015762585344041323436041174679574364906424314451461419754525258045`60.\
*^-7*y^84 - 1.491469342570147328067431616415278801215078746573059494777904680\
3986628930024237910356734`60.*^-8*y^85 - 
  1.1202368907843697248385348946149286659189732118357559666902974716856071`60.\
*^-7*y^86 + 1.046190192606960291123791413421326870837994229345206244628676012\
0260893475590691252516398`60.*^-8*y^87 + 
  7.898268734846569410677532495954587559762721035782418992361925799402862`60.\
*^-8*y^88 - 7.350828372612384931643889319703119981518559424937217309464684151\
442209515378455506608578`60.*^-9*y^89 - 5.57683391946185329401596568733629702\
66511471078567745016950358981737302928554621700456518`60.*^-8*y^90 + 
  5.1731672093490360339059840663401544863392282256608904343032433370220287629\
0817438502579`60.*^-9*y^91 + 3.9431969181466146769383486576527870081270569111\
212059563816999957233872030305426875968169`60.*^-8*y^92 - 
  3.6461870222056215585830778885598366228060945443070262658428023955809351710\
33596384262753`60.*^-9*y^93 - 2.791818960151554247973099702010448713136922870\
4219548230928203331552916515014022004672484`60.*^-8*y^94 + 
  2.5736728067383501015605093726596210577204673471258913376727774860223343026\
52812241668303`60.*^-9*y^95 + 1.979150829183179943666102976162635653116462715\
290088896291770674163599411967778596516107`60.*^-8*y^96 - 
  1.8191622465529144109923399750047666542289046540549926420449280289153334040\
99606002197592`60.*^-9*y^97 - 1.404752470218886696599174688168771263135513039\
3483269961913494027858307018236998913896343`60.*^-8*y^98 + 
  1.2875580499361076000256480997815324522148965499121295283196496716615749414\
33388739426273`60.*^-9*y^99 + 9.982236813344791728911792374782350603462998202\
56425105552735049923501117343911241439571`60.*^-9*y^100 - 
  9.1246188242915800834575076465849505637182648781890785202644373976096577380\
3908251949064`60.*^-10*y^101 - 7.10137278078899404180740276277961743864224909\
3455621723487076923448568932582104276929752`60.*^-9*y^102 + 
  6.4742870618554052271470742878666432401163956512299534034247920170772049362\
8452500436241`60.*^-10*y^103 + 5.05735683257400906639111517051566919048651429\
4649656138099861252229268261259939149639864`60.*^-9*y^104 - 
  4.5991403982368487919475896064152544008778440029969001323778761531205614039\
3244932404041`60.*^-10*y^105 - 3.60539901310660491953211675251175172623946546\
9835726168532203544063153740743361560906188`60.*^-9*y^106 + 
  3.2707576608787503670802207274098868545997090027271763584976377228357667515\
5860335482275`60.*^-10*y^107 + 2.57284836349070362749037512531379026432373393\
6391981332556843771016795107669380930163082`60.*^-9*y^108 - 
  2.3285616442208064346026563952837300741811774942058389396187929055096961363\
3643270195918`60.*^-10*y^109 - 1.83776427891531118141910726535839164740929297\
9467023557360829138963143584726121537329154`60.*^-9*y^110 + 
  1.6594974232016585006934425334292274640967408963871096590544619444339763824\
8404548097559`60.*^-10*y^111 + 1.31390730916262376845415130196745702135752850\
7873276178363031372975409946835160796328064`60.*^-9*y^112 - 
  1.1838528410761161009858385399510159340242032283186713003861437877597436113\
9403339481295`60.*^-10*y^113 - 9.40208878961304954665925836915596730514317960\
616316859695677104273432032914303257487003`60.*^-10*y^114 + 
  8.4534683578021600771466087847525366561900619643230053916451349600438028184\
8524277332`60.*^-11*y^115 + 6.73371660197512200279293758870728276899627151486\
175958360206326695742658950676074496943`60.*^-10*y^116 - 
  6.0418908446485738996630203520409211341306496049599371413297290336219924887\
235901429694`60.*^-11*y^117 - 4.826619735963782842016712934513334212558383140\
05140814363800656472809166695234511458088`60.*^-10*y^118 + 
  4.3221221143377324955732437010702899972593944147328963922671995298566435613\
038956781592`60.*^-11*y^119 + 3.462395474326844985706320100028359219048709738\
25389206168720788003151408637027457716646`60.*^-10*y^120 - 
  3.0945225511157442376216581133545895237734032915399596920605166743114174822\
780252272174`60.*^-11*y^121 - 2.485671888933540045399232442302211482631526004\
44045478189595058730648537585262964026606`60.*^-10*y^122 + 
  2.2174288315492610328504202790803177040722889520936768905439076318950366502\
424486243093`60.*^-11*y^123 + 1.785801844705188410149313957456233751232374399\
91484429320090693279360896479330391521582`60.*^-10*y^124 - 
  1.5902037378946604269481459667574057798356857511298033682259907914813257885\
284277605529`60.*^-11*y^125 - 1.283909512869560840780600933566095305983725069\
44313532362609794170329055952609125512353`60.*^-10*y^126 + 
  1.1412771833298370647577779805128247311358578059015930470224026313260774344\
150605334758`60.*^-11*y^127 + 9.237131171757475783672111733487602282327731492\
2318050840896367895202756286892221164795`60.*^-11*y^128 - 
  8.1969749489136483002999497277762057902992702047607011368339725739638343357\
70506235107`60.*^-12*y^129 - 6.6501538806821044689542150302837450733313175907\
827251706474672310716272691427530723767`60.*^-11*y^130 + 
  5.8915498264517537573920397654522915055907275237542595029493297978440400954\
5525833142`60.*^-12*y^131 + 4.79081021047656687605113379211102993541481269774\
80941499142959716747101844364414071738`60.*^-11*y^132 - 
  4.2374916067395618967434704231359373998792892474161190502348478174705600012\
64099514055`60.*^-12*y^133 - 3.4535054812357009166381682024120786444260271715\
711133132487100801451818311586738777332`60.*^-11*y^134 + 
  3.0498736485401788000716718931996000743521512910084409359819403118045652878\
22684420331`60.*^-12*y^135 + 2.4910180099482153893834456069167254648368657975\
053362726172173806433953161068351049374`60.*^-11*y^136 - 
  2.1965411524241633878127805071694542954335434729878251588269885200807530774\
48267245302`60.*^-12*y^137 - 1.7978403330071099461905028981339466913675411099\
01411214251272039308401118039261144598`60.*^-11*y^138 + 
  1.5829695512210090720424321878864148940212259011250813747394877328442118388\
2435039818`60.*^-12*y^139 + 1.29830060054376269586342467621081390245032829604\
09751958014740215580498190381423124949`60.*^-11*y^140 - 
  1.1414926368504684258973336904207618541883832152779637176465688961006122165\
51604431312`60.*^-12*y^141 - 9.3808452187020872454952270125654900561210863324\
56674317567944897588954161194559830183`60.*^-12*y^142 + 
  8.2363158435349341627107410744205145893100705894356243008511029319645743555\
4400597068`60.*^-13*y^143 + 6.78178874274449584002748898612480595568698028681\
8315350457891644313527728673584304934`60.*^-12*y^144 - 
  5.9462687607194604127318629612246257968637759656177826920204707948947933787\
2489708846`60.*^-13*y^145 - 4.90541117480465780055732195934559309995462101726\
5828209753905380920983148462281624376`60.*^-12*y^146 + 
  4.2953683364496613193942635312859312437398485074033188595371768831621962364\
7070036429`60.*^-13*y^147 + 3.55000549484425437840024193889863191573411320560\
6836940749804534126489829428216121939`60.*^-12*y^148 - 
  3.1045138759900348751542749334638519094422880845742452540219488741349493140\
0800562245`60.*^-13*y^149 - 2.57038943549281300834299385259546251493555897882\
3957815993585062023756050447864585813`60.*^-12*y^150 + 
  2.2450054210445485004317088436695512271823505013822908062771126418646908725\
3509318052`60.*^-13*y^151 + 1.86199802724479035243307304793944258484391548755\
2813772832700832113070328936211292373`60.*^-12*y^152 - 
  1.6242965951346377543159035071799962311548184775788297571679615366708848436\
3433751457`60.*^-13*y^153 - 1.34947307236444146231966211495768015781078673442\
287937562912612883711081476053868459`60.*^-12*y^154 + 
  1.1757940147088214438644755429612141314079578729820231789554750269956422346\
5750081661`60.*^-13*y^155 + 9.78472225814901877066729100816802279295786743900\
339640321287930242150782956464830783`60.*^-13*y^156 - 
  8.5154812553048153039915659332126885238427088983999519835880407241311083553\
177301602`60.*^-14*y^157 - 7.097850115280384741620709458620667773028159155276\
45890881684620716526816913775083532`60.*^-13*y^158 + 
  6.1701183823109323585224511082130686667703274822968782826311080341119624643\
33711596`60.*^-14*y^159 + 5.1510309405959007981089003032827699668679942843671\
8871682884251475766116635988440109`60.*^-13*y^160 - 
  4.4727917021870303102387668921848084363950415650021775218028149015815350136\
419795667`60.*^-14*y^161 - 3.739776676311736031728902100717430495333916418873\
97850198051691304008174792568856786`60.*^-13*y^162 + 
  3.2438403447957736441831827476824163417487689441823488078692352747226340457\
428611169`60.*^-14*y^163 + 2.716293534836260400513963266109957068713141038693\
60978574520504521089337627019369242`60.*^-13*y^164 - 
  2.3535901278004339567285762120975168309532459879189097650070221202085072529\
996709094`60.*^-14*y^165 - 1.973707406163559868962719104204602593106681327681\
8082514163143064614147517147587008`60.*^-13*y^166 + 
  1.7083934526312340941579726237308541847502292987938635132694239491123468267\
03484988`60.*^-14*y^167 + 1.4346949335885559350531900197358886095435810223203\
9598532223755101825457970028699156`60.*^-13*y^168 - 
  1.2405834510841129909561822157527779502398067698397918519056211236499084409\
88238477`60.*^-14*y^169 - 1.0432849008085475733199396168584264188888185779621\
0614459769747793793652670891915654`60.*^-13*y^170 + 
  9.0124025414110568503257020589052667453477617036295685179804786564324774223\
10727039`60.*^-15*y^171 + 7.5894242839367567953940851135109597286061061457796\
369356733008614868515373136861663`60.*^-14*y^172 - 
  6.5497895913327000679831546272637302115553145256240644481539897657561866324\
85205765`60.*^-15*y^173 - 5.5229794665378471658936550761360380171856810513438\
908990160804843159328787120343561`60.*^-14*y^174 + 
  4.7619200498179286634462273856714510547772500635104743882835292973914815214\
00427237`60.*^-15*y^175 + 4.0206195310271098606635036966706810992699397655512\
470475496055348643229735684103275`60.*^-14*y^176 - 
  3.4633852047140366777764594314177314281322181135493922370229058056161815000\
48832761`60.*^-15*y^177 - 2.9279514977206261939769134263518122252740201737307\
33032458275577182851942963592083`60.*^-14*y^178 + 
  2.5198781932880498242559892730856665788265910604958601989983007411127346229\
69981039`60.*^-15*y^179 + 2.1329597018158534560856670845294107493487965103869\
891008238556148499195546542856902`60.*^-14*y^180 - 
  1.8340644555456485974233267673931766068219212837046311735052463540310916422\
82476641`60.*^-15*y^181 - 1.5543396778447996110559497251042877774722600482542\
530154418823954436865162068634662`60.*^-14*y^182 + 
  1.3353721279040531322493155727518353163560913902064806524781018415950807048\
77930848`60.*^-15*y^183 + 1.1330536634916120705395017127854405611545131289452\
641820906097638342016479712170896`60.*^-14*y^184 - 
  9.7261101387741052393455985181189982054715608242259306842878768179087270795\
4910771`60.*^-16*y^185 - 8.26215137573755653202602545493572413961601505577126\
8548428306092382470940609824268`60.*^-15*y^186 + 
  7.0863375573221521084695238337991739136162735164447032785833907751417972596\
1805241`60.*^-16*y^187 + 6.02657965656771227982637121184028594671797804391681\
9962012883337410570247498414687`60.*^-15*y^188 - 
  5.1647225154877635074037428764343346270320813218502074997702682194835590371\
232378`60.*^-16*y^189 - 4.397246393960372396174394871966900653356331852283638\
618489388508222227078370918247`60.*^-15*y^190 + 
  3.7654032228190839383243717147513302419924023583548511557173132936676329884\
9613677`60.*^-16*y^191 + 3.20937159184519278074062898277065954486581057458028\
1040868391088079098450485461768`60.*^-15*y^192 - 
  2.7460741845000080635690752264246391021055948853479594118469882540808276975\
0924984`60.*^-16*y^193 - 2.34307265458100811585237832645229306003823173759639\
7035804320089180588907442618372`60.*^-15*y^194 + 
  2.0033016903504205517965575782977343822893443799695800575465731246497472717\
1941573`60.*^-16*y^195 + 1.71109998978331720172795880656753263791480532867157\
2437157650561881944272911813897`60.*^-15*y^196 - 
  1.4618772211440245721483311832242820584114764901069513137468672492026297187\
7509324`60.*^-16*y^197 - 1.24993180701624975913838979155019667953759776605842\
9141457221493233558629497259713`60.*^-15*y^198 + 
  1.0670950706753629237270929774096148614603170625437920075866469612786194853\
815986`60.*^-16*y^199 + 9.133054394741534107761211772864651658089475078909294\
31294669783710438703155321433`60.*^-16*y^200 + 
  ls^2*(-26178.57736253390766097966323878260887802318136107246153708216403434\
721222231014084`60. - 21714.6884216126508642537910652279239355708348884807314\
345788170220316270002502766`60./y^5 - 80851.799253724025805492150270985430100\
48982554411655681157815808999460718525812935`60./y^4 + 
    28048.1392112496740329944801259194017501123283976209447696643053201241848\
7532327394`60./y^3 + 83378.41798040290161191377996695372479113013259237019921\
193997553030693865979744589`60./y^2 - 57226.579577584646814429984561302217885\
45117324443462516430419953329772604660023829`60./y + 
    14044.8362332212497628686310457809109943420806317412082450404907714930237\
1693183354`60.*y + 8718.23828411249868538041224536615462420385948705742941591\
51378454332726602020528`60.*y^2 - 5730.24433029251018580283613879322871875908\
704841922880955946196299807246467773496`60.*y^3 - 3285.7000721915574485702912\
502901979195094625611945389960011318279286153463671107`60.*y^4 - 
    314.199681271475962235965847222632098349937655110738844866575065505555439\
38382318`60.*y^5 - 533.408824905177901946252182990696282849277180976814453144\
79047396795369199407139`60.*y^6 - 59.8083565129046284467734662796244385529710\
3019471561762964857444766325200919615`60.*y^7 - 126.4312647450758617290978689\
6225914728404713312520874050157943702790552416979749`60.*y^8 - 
    17.4796124450950022677976439804127124146997390741907909632069684543796766\
2810527`60.*y^9 - 30.63102466320455828247379188444838298568085597991646191350\
254899831779990896813`60.*y^10 - 5.516683097400684704814323732829853104853142\
65627381799273975367120018405839789`60.*y^11 - 9.1109186599595375373475888584\
5668523615502554763928303742070428664690301201998`60.*y^12 - 
    0.96318593555521740350230912616918969116592740510724423436361824941168370\
36513`60.*y^13 - 3.1253089261927452455738911364658578301342600948264476955266\
6028596606946849928`60.*y^14 - 0.25076437660436838886319614876828428568305801\
429616440655505232895005368427558`60.*y^15 - 0.899941352521487804727392344394\
57777515156408971230550513514358649212372244318`60.*y^16 - 
    0.17344171362515516516442584924569688020645906033177655155427844944833756\
817252`60.*y^17 - 0.261204332020387663299643608340847439088537397624685650560\
66404112865455562269`60.*y^18 - 0.0533088676975650094485468832489984383614845\
2109373488810119578615363087899608`60.*y^19 - 0.10483590415683817659486591825\
728401333078829798009078140647441463889753857981`60.*y^20 - 
    0.00805671286000740694883326816919907573648665117542699621868543358319407\
050692`60.*y^21 - 0.037607562106574755928984875170319235651855644201038603827\
23863640969573871734`60.*y^22 - 0.0055698678346876396883460480605664558470250\
6912429718909942944680288507148831`60.*y^23 - 0.01028941516868681837142079728\
950339313224613951571887665087134961034805751747`60.*y^24 - 
    0.00310699373326999955421461533131360474709232964422266708901250535868287\
759205`60.*y^25 - 0.003704243790266099094784729141858846825218444026047223188\
72111512882070548852`60.*y^26 - 0.0005843941640453031848564517367234791228765\
7044119888222131264471232414742945`60.*y^27 - 0.00163799440079165670560452952\
10761199110990390722026238190304755818166372132`60.*y^28 - 
    0.00013221001379508415582762173252812468761888044374494879938814164481682\
677442`60.*y^29 - 0.000501208905873695741294906589643409685982297011577728766\
43002123293880903256`60.*y^30 - 0.0001307822881986323391224049095222069768348\
3725360946849947507425741120046567`60.*y^31 - 0.00013668307791766960603987921\
966076679244250591489863979464815693883071460165`60.*y^32 - 
    0.00004467131924426833111659718506684589491791734921038587992025140323196\
231533`60.*y^33 - 0.000063064574890191396220329498587860583088982149238889945\
0328341164143216426`60.*y^34 - 
    4.2692745922028295473779854019659806283434195369954990642138724652036372`\
60.*^-6*y^35 - 0.000025112935377847549543866396574628054275194462565548737677\
88745764829970568`60.*y^36 - 
    3.3629960293009789116418470756531642678111614604659818896069777298048639`\
60.*^-6*y^37 - 
    6.14209426941678238229524716802930104424965382325378953230259786823211403`\
60.*^-6*y^38 - 
    2.51196386274836136424202928097467345054909750006583757847698236047328716`\
60.*^-6*y^39 - 
    2.0755609862547015600113325867687544791520886215346344637162737614433616`\
60.*^-6*y^40 - 
    4.2259000012111437343008941253544591042919432055387774980483062770719153`\
60.*^-7*y^41 - 
    1.09649505089856775045470043920738874076038281293385994778338334194188807`\
60.*^-6*y^42 - 2.472400546355658232635883791619049136211432323441285444551628\
8065127483175682323124413642`60.*^-8*y^43 - 
    3.3497556671806468655768558106758216519060855213606339892346141966077998`\
60.*^-7*y^44 - 
    9.010855693340397498680574477363460067382740000246092155853614566215803`6\
0.*^-8*y^45 - 
    6.971789911586171539762983574047834683164411881880094837808097335263465`6\
0.*^-8*y^46 - 3.6778599507252489793555427675923563461981793034243825762897963\
814392037955067316783868896`60.*^-8*y^47 - 3.72247219460082394826469660074569\
35432414539340834278044560740855067317161097754644680178`60.*^-8*y^48 - 
    4.31711299323907263872197368806277341437657249293496779241832100531780146\
317638294619881`60.*^-10*y^49 - 1.7531025569633252032589931893994587854635770\
005258366226281913067123613778234367886146141`60.*^-8*y^50 - 
    1.13618507773798811304409277388864661203419536252555808826299785445832773\
3125007478096379`60.*^-9*y^51 - 3.5293746849646333846049641091618311382282777\
29748041625451633025685381335327348277133067`60.*^-9*y^52 - 
    1.99007818398039258270407142864116333359271118851838619580231822860382092\
5680130445848665`60.*^-9*y^53 - 9.1964880912639695005793173611956279628729692\
6651477209003759542134701360663362389976303`60.*^-10*y^54 - 
    3.16913540143160524679737907015445279812908873358003695224635833483174786\
311996802337161`60.*^-10*y^55 - 7.1675366532423868966480083817432729762289741\
6164670413801311067785842629134795758046162`60.*^-10*y^56 + 
    6.41316896884243604424016311086576349964346563862098757771883778871883080\
95591789329823`60.*^-11*y^57 - 2.31327062544731886670792146485095979842779481\
370531208320188738292030170636026147880133`60.*^-10*y^58 - 
    5.51441445010593582889311433132706394257049769615810184075970816338011972\
32783456064827`60.*^-11*y^59 - 2.50204944580244546750431175776430524800215974\
00125660139514710460993005646194739862374`60.*^-11*y^60 - 
    3.24381702619789626093070320782318998096491480631105881354106437166940390\
6832261495145`60.*^-11*y^61 - 1.858994060783027841269049069777115596653360760\
4295376258750963213692962105898771093128`60.*^-11*y^62 + 
    1.75080926948232497089466697666142045720082627092892824132844155598077261\
9871043555607`60.*^-12*y^63 - 1.267930418823950452785022491987896529307911641\
1816890325807193234260163402652867979228`60.*^-11*y^64 + 
    6.65555201724951635235358312091335945105898889090423015059225879325235918\
576260298517`60.*^-13*y^65 - 2.0245456540947852005654010735423372059526046315\
72987570407008067200119122878962210388`60.*^-12*y^66 - 
    1.61119852749510958075836337274891249880199821802064670974445113191766018\
0177070283881`60.*^-12*y^67 - 1.321650958693896756293119017809193054986088377\
83147109506113501145660923850594726233`60.*^-13*y^68 - 
    2.97277157473896474897532731689817276627900516174826122095825608774590606\
572580751225`60.*^-13*y^69 - 4.5579186182906283314999580692651369044874561416\
2922284592314952445336376964715081403`60.*^-13*y^70 + 
    1.23098031643234363367481677984329329562046024311296286764741324183696913\
582283695475`60.*^-13*y^71 - 1.7686806690118577309419787163653609066695008459\
099052634973350041580900015283497717`60.*^-13*y^72 - 
    2.63148521372713483465612355685492687059424300647813768569631865049350584\
60616860282`60.*^-14*y^73 + 8.88545195749965012547901390154530875849359510862\
696548361531745154085803383937152`60.*^-16*y^74 - 3.1153672945581201889825679\
121547685041780780810882508110867663365959403791589884658`60.*^-14*y^75 - 
    5.51540856322138677491683006652004118814325085929994370824530650882651881\
5415506331`60.*^-15*y^76 + 2.263567980384077745140455396420041232129688556910\
321468386465890339641593961319249`60.*^-15*y^77 - 9.7764691037820065263800733\
2952266354745337108228256474343683278755691599328482642`60.*^-15*y^78 + 
    2.07542496243752878269243031139987205442386086536287204201017010903978513\
792133099`60.*^-15*y^79 - 1.3777952989780594775496263145436084773058110955294\
95390105929630252232678254076775`60.*^-15*y^80 - 1.31458665470490621779349743\
9549957095015593274217283591382673253336811555224369079`60.*^-15*y^81 + 
    3.72483306749637953896759222012676889140213156640293779813995350989792846\
100487791`60.*^-16*y^82 - 3.4389164910778490673905380622585194677460588777165\
0827028629000265852618125552788`60.*^-16*y^83 - 2.724587941148534128283484977\
77622158473424488186933576111151306120384092248220766`60.*^-16*y^84 + 
    1.55722710023578821121462065565634270561070962753684413994347146315936209\
811327479`60.*^-16*y^85 - 1.5554235043423213038078918617021554793639797192364\
6386807402382602367940959905302`60.*^-16*y^86 - 9.021939969161544247707873979\
52730297132314288350559681548094345136612483448816`60.*^-19*y^87 + 
    1.28706532655040619935793233367194647672775211238893153020987137317077381\
39617694`60.*^-17*y^88 - 3.14399875019923920304877931508184195514476972177362\
75800348110466323443180664857`60.*^-17*y^89 + 3.87994615358974125977670904620\
5703415552621451286710935752017623218582960865098`60.*^-18*y^90 + 
    1.43982947175471675872073198594037507045938036447609194587112624794979122\
7906876`60.*^-18*y^91 - 7.985018682806022858754851901852320894048071129343436\
573684597747681942921695908`60.*^-18*y^92 + 3.1853698460073289016902550483183\
41857203342457572250179894288283443895405637145`60.*^-18*y^93 - 
    1.31232064267534284486227693514421375543177659513417301452423607048610304\
4969029`60.*^-18*y^94 - 1.031940227570507937202287024012916781719015275732559\
387385238790831888583182647`60.*^-18*y^95 + 6.7833598261728627961951810893563\
2116163833275003574256097029243747011556853649`60.*^-19*y^96 - 
    4.31981232341351375461271766561708077131068786048076294917571028438467393\
762519`60.*^-19*y^97 - 1.3040949082535878738394574928272541187899342486354642\
3590688889760160771927471`60.*^-19*y^98 + 1.661831496575327654815306538989922\
24362612726881178381799839079908938084277402`60.*^-19*y^99 - 
    1.52861384848531067568772332090081312112325203979022562303450462932247754\
434176`60.*^-19*y^100 + 2.322010719570669007129914480635101544956159354437766\
0661478155385260225720041`60.*^-20*y^101 + 1.50557381603379865596980176876635\
38805264058568271945459074520780608633076889`60.*^-20*y^102 - 
    3.19584437487762688502667370283799318847419450121003359350216493426963971\
62362`60.*^-20*y^103 + 1.0996501886123227718216721473008887571956915459722053\
051207462309356169159989`60.*^-20*y^104 - 
    4.10460590425997323797273231931889783202714390906757577164666814928187342\
09`60.*^-22*y^105 - 
    6.65491260615025882502170308682950804418943798534005680450025464600338984\
1321`60.*^-21*y^106 + 
    4.04574849282410663059886212032387424319080335125149611886742026474300313\
7208`60.*^-21*y^107 - 
    1.61034041751423129745945978350369858454619820401669456572945627757135717\
4509`60.*^-21*y^108 - 
    7.14227281954627376717844106443125304729748194041439575775643004130754460\
931`60.*^-22*y^109 + 
    8.41766817853489368327289118580399954906449594449629841292765144319469344\
787`60.*^-22*y^110 - 
    5.40220044136932392423021952879384040481453120466120242931528977847921046\
972`60.*^-22*y^111 - 
    5.48881576213109758416074328349184592117304005742514019154832562133207504\
2`60.*^-24*y^112 + 
    1.56969343162134861424153881036464331856451176737911584274215057330634659\
701`60.*^-22*y^113 - 
    1.58116892508383950194472140495319170820063883068569740550484562322505740\
366`60.*^-22*y^114 + 
    4.70273369565747824766233040063198847355377837921834974611102802906762945\
37`60.*^-23*y^115 + 
    1.02495113299811204792344400297316157793474635446506695416173981562144218\
72`60.*^-23*y^116 - 
    3.16770942761750625045777728119892045553616992489159386111491667513500020\
59`60.*^-23*y^117 + 
    1.66204253840704002271164533633565920046799062929117121731988771201442155\
74`60.*^-23*y^118 - 
    3.03884430459331717222726728920109604245400764006081004996153601596792799\
5`60.*^-24*y^119 - 
    5.35386810044062830514473164234918399693943958039409761342007235928527804`\
60.*^-24*y^120 + 
    4.66000935562134137724851594284450136739936892266589718366083991695134007\
8`60.*^-24*y^121 - 
    2.11674467100587574014964953502801294798373857479019918079256975672202942\
8`60.*^-24*y^122 - 
    3.32956291786744253900863397373835448825050333993752204547399584538622717`\
60.*^-25*y^123 + 
    8.93224467894202336860280585910165603371631653807328481560580351156600298`\
60.*^-25*y^124 - 
    6.50763844455284335798386721155189063446988396098138167262381856896410538`\
60.*^-25*y^125 + 
    1.15381391683966335221486053926506795754121227554176205718599896867774635`\
60.*^-25*y^126 + 
    1.29249873486580273315234777484528685124084343146659210673344365505787488`\
60.*^-25*y^127 - 
    1.63826475550347871580345139975383413069928443028067077859773403568957958`\
60.*^-25*y^128 + 
    7.0488902155845616624349783157065515275746689004753078884636940130572547`\
60.*^-26*y^129 + 2.5650857413118469474182904890390977980353300192242345164387\
74401562030669276110258664287`60.*^-28*y^130 - 
    2.983264878054387459212584703397561495531158255980414497362310084883348`6\
0.*^-26*y^131 + 
    2.106104532976966196708218530673628143817838061330274295408871416129786`6\
0.*^-26*y^132 - 
    6.229365104682936383467700827067354787966000526488469455437180423624856`6\
0.*^-27*y^133 - 
    3.820370987041570336152342858377907415216359601033207263766445235567418`6\
0.*^-27*y^134 + 
    4.998773293363362946175330454185932312762931635065269207533706766791733`6\
0.*^-27*y^135 - 2.71882524190667192519250119785044884779116385459183440260495\
17793853485362295649564099724`60.*^-27*y^136 + 1.2311890286136784369232579493\
38238362336556956682641408956889196814335417600228970461522`60.*^-28*y^137 + 
    8.46123758184098475713015155378353855389104693221423514145635855092329625\
8829342217970355`60.*^-28*y^138 - 7.47970245402360090188160924601383014437737\
2555891334949212421005500740607154212088637837`60.*^-28*y^139 + 
    2.37142250954488700777709835859653828506264333398018008107890181767592192\
3336230899562264`60.*^-28*y^140 + 8.36811833602084784892706002617711504824093\
141738830846534863344906318447527096989111434`60.*^-29*y^141 - 
    1.64728867976845864517847270379650125514747780829587805891541978158512190\
1438499491438608`60.*^-28*y^142 + 9.28159916034116300139800202492960467203408\
691624764393750980161809469839381302142647188`60.*^-29*y^143 - 
    1.36726092862505619893257695793851523482306956375395728501317762597084330\
710498427538064`60.*^-29*y^144 - 2.587908976203041442859201618988676079217872\
65449973531661992042271721732254057852506414`60.*^-29*y^145 + 
    2.43160654202891807141667981299778234112660135487622961151322726242233903\
366509416819263`60.*^-29*y^146 - 9.766065479048524582080512800427688891145750\
143766323989146494204347135867798194428885`60.*^-30*y^147 - 
    1.91517867329280044309337176582765344742511347172998016397226001622203929\
72598169944815`60.*^-30*y^148 + 5.0152689892552061961619894321067057445315322\
833573430631593070245558234800014874223201`60.*^-30*y^149 - 
    3.32733339479756701831151751404998884689088447518964358506212482777999944\
88061726504896`60.*^-30*y^150 + 6.5099730736435794328710133431559453320104924\
81194810262116445996887336164101946467393`60.*^-31*y^151 + 
    7.05065805836638983956135296935747234194354635727172690567390529164979740\
9530502256453`60.*^-31*y^152 - 8.17478994215207652932845932419653912941130707\
8111368880708050420711732696461810879015`60.*^-31*y^153 + 
    3.59103093673867977712163004883378898633242605352587432242699125122342907\
7503219032858`60.*^-31*y^154 + 2.11252845755545234201984627685843611093008717\
39999989982495423870709519812145976518`60.*^-32*y^155 - 
    1.57038255406444175329165510226613248735830356291004981027580207991288490\
1411742633715`60.*^-31*y^156 + 1.12680178785644718789370876114899153843340920\
1694729250044950706389259684885846503452`60.*^-31*y^157 - 
    3.04948673526380485952771613717215831400352435857453872412650295323805256\
344213244473`60.*^-32*y^158 - 1.946139603196749691086692256461270529163692873\
17320719682438705227233383433359691094`60.*^-32*y^159 + 
    2.62021628311207994298906889157702388561166561679872074558205852559153716\
815652729211`60.*^-32*y^160 - 1.341113783669979057869236970508793529315783557\
25518015050874001343317652887790037792`60.*^-32*y^161 + 
    4.11486198098853765225498343500070967535804990138179079222497971451802301\
0874675145`60.*^-34*y^162 + 4.65847013750967309410012379407916470673997536408\
38044563961771060203646146552303783`60.*^-33*y^163 - 
    3.86429756372134263262840247950324556893049599515211147954264032811640490\
0604622906`60.*^-33*y^164 + 1.23542601971448686388589684795769795207968091839\
37682412917575243222908940708795965`60.*^-33*y^165 + 
    4.71876066576628884749745428016151497565446216929839071567638835693685366\
8651535028`60.*^-34*y^166 - 8.45920056570911749516104778634270706479816512815\
6623564895333639385368595720149362`60.*^-34*y^167 + 
    4.76692099437623975154364552207278871161601748110075750959728551624649103\
9871663428`60.*^-34*y^168 - 5.68166941295290797566028046935743929042642502954\
890409059561745985402704480683259`60.*^-35*y^169 - 
    1.38037669019415954547954699771386258564187187993676314500440847295816451\
7974354409`60.*^-34*y^170 + 1.28394471915048738318569854401383894914657690577\
0396662539101596966395840206827804`60.*^-34*y^171 - 
    4.91532935273563722851250550823678639628047807649136459136349727392456128\
295597338`60.*^-35*y^172 - 1.041379692382227338450097007399151130587810691808\
76986045726113340083054028331193`60.*^-35*y^173 + 2.6449339016679279341343439\
1407277918933305382757942119199654151091411239808486683`60.*^-35*y^174 - 
    1.68948364396209340772831568661859630410305889300066484495466203306397074\
990920827`60.*^-35*y^175 + 3.138615131479745080759326318088697496416530975144\
9966771040490973558142148802859`60.*^-36*y^176 + 3.88396163911918665757773372\
53463999381079673131322078929806947487169552016558002`60.*^-36*y^177 - 
    4.25703343754810505284713499715697379751139408534637848189074318151350688\
57904948`60.*^-36*y^178 + 1.8502386258116200304929979937683286283937502135110\
045496680270126066062537984889`60.*^-36*y^179 + 1.497443282212280728344152727\
115395145494848111063977665801434871841766549231549`60.*^-37*y^180 - 
    8.21157316701138817975170691785245933680402328347138839450356126031586085\
9769172`60.*^-37*y^181 + 5.82654403547050683246935947535460027015008425027278\
7302688894136365424623360571`60.*^-37*y^182 - 1.47441442848194233361666862247\
1101226386406974809950078936768233564368362547242`60.*^-37*y^183 - 
    1.05928777983077395108252353538492031704469165349212706279551494989341274\
5410295`60.*^-37*y^184 + 1.38074967893694820904035396404034929859685147962159\
6475329818933272114617782662`60.*^-37*y^185 - 6.84545299608419330293453246916\
72133265871645618522367367233412722986037363669`60.*^-38*y^186 + 
    1.22672327659221075234069688123962597189264714804819791334435971815542777\
03587`60.*^-39*y^187 + 2.4770399931394673983887224418958062148650682942335880\
3599178642362993346444329`60.*^-38*y^188 - 1.99154232598987520994059717949827\
07491888575871658760322775633732359157896061`60.*^-38*y^189 + 
    6.18426265212353423143957591743208025574855259574084595338149610868744620\
52566`60.*^-39*y^190 + 2.6631589850616513408582344647306469977140416056649641\
129330855158851204632185`60.*^-39*y^191 - 4.436662803282577550932556585424393\
1827465432766984144012256335739377539586098`60.*^-39*y^192 + 
    2.45952872779517952304002731760442661600310522433368946234885103908241939\
02167`60.*^-39*y^193 - 
    2.53991707458484660008270295624468554716474015268798208714058939415422038\
4823`60.*^-40*y^194 - 
    7.32915000076960982960621008916734051483772574081769961242315602310626042\
2437`60.*^-40*y^195 + 
    6.67951390745638517018087120200001920660676901217437044594167256942260474\
7854`60.*^-40*y^196 - 
    2.46726464025363743847247749302692572276564975410789750255349454210720284\
8649`60.*^-40*y^197 - 
    5.98410246046102068746960484621322791108516368032179351177380729013333153\
349`60.*^-41*y^198 + 
    1.39800243982270964297099007065608260038478504145449823721276418139893070\
4765`60.*^-40*y^199 - 
    8.70187266529911284518926406425725806891469814965218634234716130233809001\
252`60.*^-41*y^200) + ls^3*(8702.79783633834999989672450833523726776105761065\
143493457959340552025285674653475`60. + 20212.9498134310064513730375677463575\
2512245638602913920289453952249865179631453234`60./y^4 + 
    11906.4102452351309473829049857669357576545108092998813545515026318616556\
4830683112`60./y^3 - 15159.71236007325483852977817580976814384184228952185440\
217090464187398884723589926`60./y^2 - 3134.7370400733095412622235672118978480\
2421196008689100346721623655284339126933221`60./y - 
    287.787720073099706040383983613271281865618302537595455130477475950514759\
278941`60.*y - 3481.119134535339999958689803334094907104423044260573973831837\
3622081011426986139`60.*y^2 - 645.4704190284441740857621614775072419172644755\
968804552513132255510775048342182`60.*y^3 + 144.37821295307861750980741119818\
826803658897418592242287781813944641894140224666`60.*y^4 - 
    134.043186615067732029605438308448418416110298601170772683303292877551360\
96476233`60.*y^5 + 16.7104413140137288784499318516421606523829831233706507960\
4376613963182192155633`60.*y^6 - 30.29654995522827952928972083960128690597772\
221120765154617827887541475959938296`60.*y^7 + 2.7952010925259328305770795097\
2923414548951717700018158770186633608386839415124`60.*y^8 - 
    7.19496290352943319222154689941817989971720698000245163987523361855843443\
330298`60.*y^9 + 0.5398757962989050868422285675145928826154502239858210257183\
3705989579732361952`60.*y^10 - 1.74364105400994500565916746351524957292284243\
790188504701409481153137140198597`60.*y^11 + 0.112181983646525732330852689353\
68163794606757901004073261679731114717866464821`60.*y^12 - 
    0.42685252691191545449690138947334706537787436394584938766292978091296541\
44996`60.*y^13 + 0.0243335920409743316452952524701000611721249527999720706779\
0824028560125446414`60.*y^14 - 0.10510041699179680683690438152687064696530470\
333561002456671519401452246067284`60.*y^15 + 0.005426760044820323738915087526\
78413496256131864406156794779398757484416914901`60.*y^16 - 
    0.02597158312081068133227343671602055060880361417280759706595049156640198\
786509`60.*y^17 + 0.001233683450189153596646696564422260014822273105083329780\
13183317534790778654`60.*y^18 - 0.0064334045088156455426896621829238411350893\
888485483039432522813889660882568`60.*y^19 + 0.000284393685827105661448071833\
28770191340031490169458883622062404450197848758`60.*y^20 - 
    0.00159632478729826528541059598705462922813959874431735788984600072856235\
203207`60.*y^21 + 0.000066253661764588995908145938153086308586400794576195142\
59741529178331489987`60.*y^22 - 0.0003965904209046148298523626400406605515987\
4087690948563716371101490656602521`60.*y^23 + 0.00001556195537490504430637679\
205748339378635941423727027407637928031124395559`60.*y^24 - 
    0.00009862160107429437219639109654964747233093173497290037144603883126914\
313983`60.*y^25 + 
    3.67931257411606157211134536631874551018233664523248068424479917201661976`\
60.*^-6*y^26 - 0.000024542531888808801801356313228881623555521389077011755023\
53862445815444811`60.*y^27 + 
    8.7456650410375154927675431619280102519277442280399610614865043265789992`\
60.*^-7*y^28 - 
    6.11108986273274451096065967314671976716519174528379658705521956472662881`\
60.*^-6*y^29 + 
    2.0880835187208248617695234493927831775469290096316600373675564707385119`\
60.*^-7*y^30 - 
    1.52237527953105942018185523640547604766132613855254112115501814679390969`\
60.*^-6*y^31 + 5.004121722424634744981428745821484739219219848790470677787172\
3699615752839692516239360971`60.*^-8*y^32 - 
    3.7939547799518407819247067999718381516175527145485521626735549472420045`\
60.*^-7*y^33 + 1.203079387074325576895412291839391355608355435391025935679299\
3031959217193479135740987926`60.*^-8*y^34 - 
    9.458057960876764155320275967059932712344878835800163816760543447994229`6\
0.*^-8*y^35 + 2.9003918507091690073602434613215938764453362696952265000719451\
77574906599059472211969889`60.*^-9*y^36 - 2.358464170849245886481841639562182\
8608396646622692184663955095973667423129658217394513118`60.*^-8*y^37 + 
    7.00907525873657454127560001254794719547980334909328410359379879948735514\
662426113493911`60.*^-10*y^38 - 5.8824287363833031973083097513598733192341208\
69393130349878919510371140552840967526853805`60.*^-9*y^39 + 
    1.69738264161591638006759193593429724940715586773406578250159758927238171\
268492425045523`60.*^-10*y^40 - 1.4674729888326074518853687118047957685177448\
16213891688960281947724752853214149621153335`60.*^-9*y^41 + 
    4.11821094741221061694528045635466810618932956160781380391667428574270274\
76435756180451`60.*^-11*y^42 - 3.66149263406380281569670513749997041837687332\
399512560032209125302561907630129477966491`60.*^-10*y^43 + 
    1.00082689134090427812963994021522536053253856792498092026789398654437561\
32854668566548`60.*^-11*y^44 - 9.13716328253988363009972323881420598030683761\
12535497955389681390501896201469674317326`60.*^-11*y^45 + 
    2.43588147582006856214018281126969054823690931622914507941289451713850891\
705301933695`60.*^-12*y^46 - 2.2804571911323120782692825489236454475200021217\
314194019748187842383847977035279706617`60.*^-11*y^47 + 
    5.93658007499703068842355269056277396315620430112341850705372142924109480\
045404852587`60.*^-13*y^48 - 5.6922397102354491064180823001842186271225293524\
26521681903396965168209056613495063694`60.*^-12*y^49 + 
    1.44858700928850600983634086594614142526443849617506372891882853387624292\
411703130445`60.*^-13*y^50 - 1.4209852442411810836305618869432908751351818359\
62300086186222257257371484652616421299`60.*^-12*y^51 + 
    3.53861525680759925554712437623114226302473629582140028262504682459721692\
54035234984`60.*^-14*y^52 - 3.54761367124737081929567923115591861153759684597\
31722201333489019193783180509991826`60.*^-13*y^53 + 
    8.65288891750565100848839237335622659834842765238948897297098082709092564\
57918906`60.*^-15*y^54 - 8.85766685609117643625826347664971015764486814149013\
33023272270706966702221423866382`60.*^-14*y^55 + 2.11783225677544215030238002\
4064452076184594705199017648385996721123914711761956023`60.*^-15*y^56 - 
    2.21174521963946452856121302271404973778077744165776098930654115159808468\
45645615551`60.*^-14*y^57 + 5.18791158891706847252036402817365381514686893856\
189411208319484435269571155309607`60.*^-16*y^58 - 5.5230695317473675386370036\
93873622043214973478132744954633549095354204878264691907`60.*^-15*y^59 + 
    1.27184953954113649480896827916058093506119399614647231037337459732224877\
068017618`60.*^-16*y^60 - 1.3792814517131525535334014106854587621763502304228\
88215570597041451438181733481436`60.*^-15*y^61 + 3.12029590571709149405485234\
23738884467992385013207321580050470262109538945224874`60.*^-17*y^62 - 
    3.44468801469990033876652111483178214953723126387278146451339401775383005\
586542706`60.*^-16*y^63 + 7.6603761263065392317720906731427986210191651253931\
99517337687298483707951301738`60.*^-18*y^64 - 8.60338630956386763805509106295\
36833979207869774704532244999800756317015749667012`60.*^-17*y^65 + 
    1.88182134885186596311681712023538117374590515734959514816176260452397950\
1415159`60.*^-18*y^66 - 2.148867525934679117084572701258868822708178638459581\
127558807264216428540566251`60.*^-17*y^67 + 4.6255395936430638234493431231939\
4200009166520962434732402243536034172661221892`60.*^-19*y^68 - 
    5.36746116308678422677817535666618744963804004175601306047871095285287987\
3010356`60.*^-18*y^69 + 1.137589610559252685408855590444706535684338089014546\
95904372571692244977813483`60.*^-19*y^70 - 1.34074369764969584863887552434155\
0050406734610637343050811405621083923769810174`60.*^-18*y^71 + 
    2.79919441353678174637378799156996244731057901991407685961181940761975252\
16274`60.*^-20*y^72 - 3.34918310573256275450365138871753372983688472933945352\
040234041970692088968138`60.*^-19*y^73 + 
    6.89114080865991495730453667028479680492821298690475590526177303496734139\
813`60.*^-21*y^74 - 8.3665635657353396009228862343565554893542238999372650108\
211597145427338719686`60.*^-20*y^75 + 
    1.69725611761806227650687427345939379913134240553518796928307998425918267\
4111`60.*^-21*y^76 - 2.090111096117418561638336183545600162782659740120520859\
0045978023007638919822`60.*^-20*y^77 + 
    4.18206214413349185270340326146821955636628753464139717495531627110342574\
125`60.*^-22*y^78 - 
    5.22161320931676677824581904746580338545333373908375200342323795884865493\
7418`60.*^-21*y^79 + 
    1.03088449975990080578206649241160009457343981321923071070751138771113609\
201`60.*^-22*y^80 - 
    1.30452445768258451575577591737835497728217535192735436878961270201567610\
3467`60.*^-21*y^81 + 
    2.54212204311128533451183827229907292254587497734717107353193211686235916\
86`60.*^-23*y^82 - 
    3.25920111944397773048068035305155687356018336310601371538396368361992583\
811`60.*^-22*y^83 + 
    6.27105814979288239557133926438074012119402204934510818292706883066300463\
4`60.*^-24*y^84 - 
    8.14293149200912379859487800619891896546979629429748434108763405307319527\
82`60.*^-23*y^85 + 
    1.54751606798793950867443681790886477887684135223991184359268078910339182\
9`60.*^-24*y^86 - 
    2.03451279928751001449736178919041553600935603279003993638552944181832538\
91`60.*^-23*y^87 + 
    3.82007497976385538467667350398513841822847478434802188076144120750783292`\
60.*^-25*y^88 - 
    5.08334390984859063630405007404532138818186446785386598446346752560337086\
5`60.*^-24*y^89 + 
    9.4328735522364386328501342613543832916018017623230849045852598103125714`\
60.*^-26*y^90 - 
    1.27012780924157782523669788213184583190968798035287866081032465749001921\
5`60.*^-24*y^91 + 
    2.3299417650023887847180694087614873745027334606129930150037629208826341`\
60.*^-26*y^92 - 
    3.17361115125362262890531802893875930806628923393727101910034864900252399`\
60.*^-25*y^93 + 
    5.756639363717815133178997693326151437713136357364545111063907439899191`6\
0.*^-27*y^94 - 
    7.9299032421429122913146964935086492898912292653619236589714802167090306`\
60.*^-26*y^95 + 1.42268996866139718223986899037538657584204071410663074329848\
67898348185883965167291810282`60.*^-27*y^96 - 
    1.9814791893991870363030624320301710230172018165444800478747721882851359`\
60.*^-26*y^97 + 3.51692872044901232659328310283063352861434088603285439293137\
3258846418853341726396932798`60.*^-28*y^98 - 
    4.951288063347711022164303428022705530842287156838047443516248619420335`6\
0.*^-27*y^99 + 8.696089832530459313410200013352264556058941822608665858875538\
84370848467547138944634208`60.*^-29*y^100 - 1.2372388609748789559889146820366\
846256348321367132657841292147098296066168464858721543955`60.*^-27*y^101 + 
    2.15073567685369275864634217766731129516828818533717218413774145518773186\
592010805829094`60.*^-29*y^102 - 3.091685050259256957926107772330979192520807\
220157363493756891905033132674732731917715279`60.*^-28*y^103 + 
    5.32044962545631056708850984478041286178204343538961955357411212699426958\
27480085712543`60.*^-30*y^104 - 7.7257909786548779024590037654499097886816220\
5567007213529547571796875022757010744783509`60.*^-29*y^105 + 
    1.31644849877204104695932789689970720084470039518852286591537621966595788\
46142858439068`60.*^-30*y^106 - 1.9306181239919997782119806478958344538707600\
7279408223582500969177180236283800048784671`60.*^-29*y^107 + 
    3.25799087193002549364039669676816260171263760528609523416619745355258880\
2206438953617`60.*^-31*y^108 - 4.82453256699461352160327959706538480006927784\
17463905211129874320885403654324276940188`60.*^-30*y^109 + 
    8.06459826106209877286188561883850914407577662398430918419291915525742244\
050983858923`60.*^-32*y^110 - 1.205644544278938499597776127874426000843600058\
914841859651664881739356830027251798517`60.*^-30*y^111 + 
    1.99663710327272801275932224715631482684599304753309334414607137509035325\
069090089532`60.*^-32*y^112 - 3.012924612544270309116598239679335767664944525\
053827127211376500243294265723309033586`60.*^-31*y^113 + 
    4.94419842725935518220238904130191577748866966198505301278568813880934132\
35732823765`60.*^-33*y^114 - 7.5294274916315279206694720769631492455844608476\
8944977626618231278365633425886861964`60.*^-32*y^115 + 
    1.22453163543735368683022066829134077643036031288175774173696367835185244\
14599170495`60.*^-33*y^116 - 1.8816556265783122268958733644029502185048196635\
0192746920524518872756591012976168777`60.*^-32*y^117 + 
    3.03332301518182821156864803545240960961857783441994235382212596976069897\
9855939794`60.*^-34*y^118 - 4.70243314715053972132904346457625696395623612982\
6669780974305839408727473036996975`60.*^-33*y^119 + 
    7.51517620212829123940931560067447032561857762953694706819754155884573474\
140524572`60.*^-35*y^120 - 1.175193086981873080747211048530007415662312018762\
3338334388685103241731984740953874`60.*^-33*y^121 + 
    1.86221146311293580199743824895812560598535129482132097039577363121113525\
821326577`60.*^-35*y^122 - 2.936971698620301258762818081107239100608605148869\
862070550399993578643823141972398`60.*^-34*y^123 + 
    4.61514914660510725988027366497960573557424785772206606693713877537312764\
26519536`60.*^-36*y^124 - 7.3399662838531098489891891866436922925851210794646\
8163472075291509130012077615874`60.*^-35*y^125 + 1.14395020615528721890937656\
33092611600218235086518834545141030390724342497156267`60.*^-36*y^126 - 
    1.83439130143790146140251703082430058192019821862370712361085319501269997\
83035039`60.*^-35*y^127 + 2.8359003735014589972753605771092795095071854948866\
82229277428957890734574261574`60.*^-37*y^128 - 4.5845146672593612279541294020\
863660290083183891360288029168556441805763945935532`60.*^-36*y^129 + 
    7.03129351243006130141680960909779799658297525719069304107582664829607843\
128257`60.*^-38*y^130 - 1.145771666985798588821994948260878948897762812364006\
2480779336721338400431744003`60.*^-36*y^131 + 1.74356416206841595678934252731\
685098460123618150255388054192684456984379546823`60.*^-38*y^132 - 
    2.86355802418574405255819793535654675308170281705478176345776698131487207\
8957232`60.*^-37*y^133 + 4.32411487334729860737819599964562438232804085860952\
32537347859720724349600803`60.*^-39*y^134 - 7.1567685003246523506754414352164\
1133610628287552639704114123126956364752539825`60.*^-38*y^135 + 
    1.07253461150080768172339164946456225348995112494091596967924809327081927\
51399`60.*^-39*y^136 - 1.7886728146168919604338708679899982261887614662546796\
6163649194008484910916895`60.*^-38*y^137 + 
    2.66059345085826614703432754797874229934874929180466930750494417927609784\
2934`60.*^-40*y^138 - 4.47041341269915046287884515878166925629096930516994501\
96172466128855649643253`60.*^-39*y^139 + 
    6.60080965118993891299773679416057897715764780617325270991155208689341603\
051`60.*^-41*y^140 - 1.117293332723848669278752105933398467642469605838329691\
1011469128058547207044`60.*^-39*y^141 + 
    1.63781877174788532008570904712685732568059873198835259248218401795465753\
027`60.*^-41*y^142 - 
    2.79247546132590829270194841279120070931353069864901589375944304495274103\
2161`60.*^-40*y^143 + 
    4.06427369539111548842681627865148905892340414518889561613178451729811371\
99`60.*^-42*y^144 - 
    6.97933536702853140916528567354484139866809492391107658673632614595294221\
317`60.*^-41*y^145 + 
    1.00866535032661063081129977656265128751786018462982936275023243266766548\
38`60.*^-42*y^146 - 
    1.74438049680958351597980044145600671221478993804029847344874292466270195\
814`60.*^-41*y^147 + 
    2.50355397962968601581825739730232182407657857930784790420107019726715359`\
60.*^-43*y^148 - 
    4.35984193988176927828281806642343204673501023458489631508533105225063329\
2`60.*^-42*y^149 + 
    6.21457200590133275829303807977969475864360129282012471367166136717912971`\
60.*^-44*y^150 - 
    1.08968896489378804460131291737202211319365107341523306975737408786515819\
72`60.*^-42*y^151 + 
    1.54279653792601013575476316082356180692972744562691435751310169111488386`\
60.*^-44*y^152 - 
    2.72355762687806180294049519714664429574377972552063295029781472587721529\
3`60.*^-43*y^153 + 
    3.8304347098998404063531474062133701943705376535976097054019940540589438`\
60.*^-45*y^154 - 
    6.80726595298499358448819429462665540805693326872411120906717189323063021`\
60.*^-44*y^155 + 
    9.511046589770738759534204972334574437313706547715639879718411895140743`6\
0.*^-46*y^156 - 
    1.70141763890479506749938130422776141827172504336105971665240342960981061`\
60.*^-44*y^157 + 
    2.361828154206965144587806658984084378985370550467864608452274009395635`6\
0.*^-46*y^158 - 
    4.2525667468980887132933248900614523545493075348346667374088333287619988`\
60.*^-45*y^159 + 5.8655260946831390147440331314528465522690106694283408658152\
701918543335557003249862774479`60.*^-47*y^160 - 
    1.0629021313115226423912506208652376710988648918174919969709208645731566`\
60.*^-45*y^161 + 1.4568113832986479337411494588285982369333304100330493019195\
839763299637197348544448515358`60.*^-47*y^162 - 
    2.656668010631889591307196035009421329831181914353411677500527097126183`6\
0.*^-46*y^163 + 3.61856509036792840966972635760878247075568975405923553487533\
3823161827686397363434015344`60.*^-48*y^164 - 6.64022974098015913811016504394\
67370294668925033438137607564052053749684323660419947272389`60.*^-47*y^165 + 
    8.98887259824506765895334834564237901070449188554121258214861527049296731\
578142791103979`60.*^-49*y^166 - 1.659704146374608112358850001533912624107844\
7593435425924597738780933464111694931444566436`60.*^-47*y^167 + 
    2.23310392621568939621108542364840085964520361760301265715890756930326222\
609023956480016`60.*^-49*y^168 - 4.148393574867900045864141055684459530085401\
227924788851961710845153837175800766241023889`60.*^-48*y^169 + 
    5.54813031653440070612413754810436636797866880668111159187261774002621846\
24743233067112`60.*^-50*y^170 - 1.0368856780417234313806281453308643497033935\
66393928440388674341057217331620474178156004`60.*^-48*y^171 + 
    1.37853420291493337122265853258406485918234964454786311889913789915944475\
89743677157502`60.*^-50*y^172 - 2.5916920602183197165515567190298735051612415\
4611975592665074011880212463017321632080143`60.*^-49*y^173 + 
    3.42547505239245894765563462863619438855253584090943883328894053680441038\
5098613674179`60.*^-51*y^174 - 6.47794822819675976149807580476671978446057113\
33903413053973237220112608936897951613003`60.*^-50*y^175 + 
    8.51247143528471071566578567310566971707152848334112489170365733034588484\
808752167856`60.*^-52*y^176 - 1.619172257396741837787301975594904593796755411\
0763118888999571053542245092468640595761`60.*^-50*y^177 + 
    2.11554064903624743295077000473267278594536347935816891769010344490351173\
882490144079`60.*^-52*y^178 - 4.047157432370175651319505357430921757963359514\
655930371882442413632023176425813683843`60.*^-51*y^179 + 
    5.25795915870920494626893837373754995543320208972497265891962902935213474\
41425297877`60.*^-53*y^180 - 1.0115994029108830401933906294125041519803796861\
30459196421901282226881415933449030075`60.*^-51*y^181 + 
    1.30690034626169529742704221744060787079884170599573870666414781929237589\
48415780512`60.*^-53*y^182 - 2.5285317497215264201092668057526932278978389032\
7210704918782144903236330268432225973`60.*^-52*y^183 + 
    3.24860191498987970029913704578942160001356820957432205590173034869936490\
0603386481`60.*^-54*y^184 - 6.32018223343603790954387965940276477338986316367\
98083831359096831492482847228829261`60.*^-53*y^185 + 
    8.07567118530301676561094417311686238476858438981100918979125204261259775\
098468675`60.*^-55*y^186 - 1.579763573739476365743908582775861438556694241982\
6100754284656748876110781327674285`60.*^-53*y^187 + 
    2.00765109474828114451239561333063066743322755238519376787089203975940090\
313927242`60.*^-55*y^188 - 3.948715643420986406207354136844801082815120694854\
380416111984365235242831833864063`60.*^-54*y^189 + 
    4.99142702332456555414196205654226807899953524064593331713272200031637713\
04880819`60.*^-56*y^190 - 9.8700842621599738968319024086060018995180907722043\
178763340581555683106511239544`60.*^-55*y^191 + 1.241044911708271500456546830\
4083612155882492217546922051428929476967427823047527`60.*^-56*y^192 - 
    2.46710175777331002935329056625836687375502792040782324114263109469104673\
695779217`60.*^-55*y^193 + 3.085858364569018771227328011921651501544400262264\
918704841937613555722167221427`60.*^-57*y^194 - 6.166722923960012261567109056\
8607627165043837335766335439396818878318194879109156`60.*^-56*y^195 + 
    7.67343197647202213414737133199264718702155014380270419500723009485443735\
928282`60.*^-58*y^196 - 1.541426952203133551780292596127397552206921302785664\
9199479071331408716070857144`60.*^-56*y^197 + 1.90821779630142655501508048395\
883807227861210509211778809201085394428732836712`60.*^-58*y^198 - 
    3.85294288849458436061099334547091001066903072851856250306719149368215892\
9411155`60.*^-57*y^199 + 4.74559154793914253148562348892050937989960593923240\
66950094717528834688983116`60.*^-59*y^200) + 
  ls*(79439.66866548581575301032588740517064839891139136665048609836630144868\
455860699843`60. + 94096.9831603214870784330946159876703874736178500831695498\
4154042880371700108453192`60./y^5 + 184471.0015530818687781613884360155156627\
8953598290913123683457286561595432196950386`60./y^4 - 
    11586.1936373730369694113163928339373430625085612410061251353756581790727\
6023823755`60./y^3 - 161092.8197049212838414157085907262889628549154214646300\
3088228661202294901233097678`60./y^2 + 36350.25537662129324381275451911919816\
822104599816995212374608860747693660309794772`60./y - 
    18102.3656804904981413827674874807497823957517539616774524046422599781651\
0708230252`60.*y - 50711.4292457993900904598194608942272476832444941238650648\
7325786337466108597730663`60.*y^2 + 9573.105318912295711710974684169173877728\
98759303166094120614431380087859990446127`60.*y^3 + 
    8924.67588272103741738869390576252796182337568319829367177381403036646226\
421657084`60.*y^4 + 1068.5404716319242273468843144470003071491665631373241558\
6724521571514393540963871`60.*y^5 + 1042.643807087680676468724226477249615784\
72803597683199671389040294321564522202094`60.*y^6 + 
    147.940504428506194245982901779191569399993234920758676476328592862812528\
91026855`60.*y^7 + 245.809438236237118278638969690097282852236212382132544535\
59511358222544752055622`60.*y^8 + 19.3847504985930471750145116563152060947040\
1430657621558632595034676550805693744`60.*y^9 + 59.36655743862171141544834156\
859215662077642190986158676394135400416589704447762`60.*y^10 + 
    1.44637960152868662830827347280313095895027650388182983098745482309988944\
425749`60.*y^11 + 14.88477287899089659671904992974191291552427136481467603421\
059339962730714093204`60.*y^12 - 0.309950430285039978348941063901441779035569\
90656275076073296770850138374288827`60.*y^13 + 5.0343444939057976420191448966\
095987814706009278503451828390558268444590982069`60.*y^14 - 
    1.37830167660887169288502495964585682960622527579586367923601317319530943\
561555`60.*y^15 + 1.651976406577824672316563582949790813464778979868365170532\
56805519784171846901`60.*y^16 - 0.2306955221369406267830461070345119394804786\
4106215401353494603564104728167732`60.*y^17 + 0.42083375334078749463078292717\
621640153732896942629754867807292317283230523166`60.*y^18 - 
    0.17707915355121718952603502877251742611505752119519675169487548810707525\
208549`60.*y^19 + 0.139194237920750626416873867302223069989228696681848696813\
33656034890467112007`60.*y^20 - 0.0194387187506484106050327949804168509725861\
1016675708253766208957052823000409`60.*y^21 + 0.06068147904164574859004674619\
186833771946416823230192992445771723722646706618`60.*y^22 - 
    0.05175051425787132329978698682920835212681959732896025262443609917853031\
604504`60.*y^23 + 0.018317541369632762273371992926964245177761276408360471791\
74777911721051201555`60.*y^24 + 0.0073563660802058980036589395968195010193245\
1967973059261585082502056403027026`60.*y^25 + 0.00469201085813758348389396518\
520399516399558553071375160100720714403086027876`60.*y^26 - 
    0.01128687014007437355436115112208643339337492900922241045196643785854353\
443732`60.*y^27 + 0.002179358375619820865901239610088516611131928212912731421\
76199648015702229922`60.*y^28 + 0.0038315920997030564416281784539433330718242\
234419044364057911847066765759683`60.*y^29 + 0.000896771090599585072913118296\
07567141351426250138121737260385655652508674526`60.*y^30 - 
    0.00375156807372630916340909276450871493383126303816829687501604835017348\
698138`60.*y^31 + 0.000213802430044014307875651897765002024057980856777607322\
04043292918320281603`60.*y^32 + 0.0019366152382199849653315702159633904957730\
7302094846080477980232177594554581`60.*y^33 + 0.00006911920926000658960050278\
772809918602434911987041404306128070303359167479`60.*y^34 - 
    0.00136747461337382793118684355976997481033188171273659136566547323718063\
387651`60.*y^35 + 0.000038547203786324821170791174340415603558058899267502525\
80634529473038488317`60.*y^36 + 0.0008095792170811345790913472377132927140804\
0442652437843421240505689372421362`60.*y^37 + 0.00001205395488555268774926911\
620935204304698261894307778954538225227795122193`60.*y^38 - 
    0.00054841248262446064328229364999256889518799809325671553166145986282731\
761772`60.*y^39 + 
    2.35124475656750138321965108186604139543076228081659745597715726755020392`\
60.*^-6*y^40 + 0.000350615019605537620718621767996763370305475377090576557653\
42863529937707044`60.*y^41 + 
    1.27186335792369151583932084245994069609520166389052737706902210751869764`\
60.*^-6*y^42 - 0.000232898984641699472053297454435450258394288608696146630878\
75617320367735121`60.*y^43 + 
    6.3405012521857539079503241656053789559278948529379091619849869662120185`\
60.*^-7*y^44 + 0.000152555005128040307230549559410312160478354637568403376758\
12238927422263756`60.*y^45 + 
    1.2757299103015654807243898563858544065650056952121362511982375876670834`\
60.*^-7*y^46 - 0.000101747974122224310038847027660880013086991443633618834543\
96959426654217035`60.*y^47 + 3.0129452824053603111527052660035169612026678549\
848857736995194308189926195072754427877293`60.*^-8*y^48 + 
    0.00006785675798733244928727827322314908353046610797022207593480013646688\
886506`60.*y^49 + 2.541596621651580405250577648580904753154717372278469962425\
5181924743531634303924196840305`60.*^-8*y^50 - 0.0000456052152537864500231778\
0528534401375279604452322300748554542552175743891`60.*y^51 + 
    8.59196665203078806805205820420111842117894753063671987780856606015641623\
7157797337227102`60.*^-9*y^52 + 0.0000307299658580536636385481831064991673201\
940272223573878755689926259410084`60.*y^53 + 8.643067230262313083359626065286\
97242933361202230644829484366026397224785320730417480687`60.*^-10*y^54 - 
    0.00002081293563175901820074157956830272164856768836414776319207289882069\
159565`60.*y^55 + 6.240934747103151508703763663181624260319976808720495979220\
71622154705169704757656196405`60.*^-10*y^56 + 0.00001414527231852950712939072\
789577665753742966862396845368611102447600021318`60.*y^57 + 
    4.64900539119305843563220822744304929638595761365430015367518197650194659\
004842275986905`60.*^-10*y^58 - 
    9.6505599751022906046786614952402171527783257364361167596630987016869067`\
60.*^-6*y^59 + 7.757668679423060996083671816077292867373613572652251386377919\
1407543552040336328891433`60.*^-11*y^60 + 
    6.6050542251200672329548305642972302237943017164706329859071292306088808`\
60.*^-6*y^61 + 2.945079228281502745622855762120764042945034841768964933233375\
491164476029659984286234`60.*^-12*y^62 - 
    4.53502888292761425148207259439319834669246367191754019438887657592598131`\
60.*^-6*y^63 + 1.607012160194794892623145469799923745256434048182557292708413\
1983250945202328861774476`60.*^-11*y^64 + 
    3.12275279726655121300585145137184963096302739170474360537768075615233227`\
60.*^-6*y^65 + 6.711192530145195989821041222341118756387104613958626596917434\
562495565729298190478804`60.*^-12*y^66 - 
    2.15620776163923239538792398444490040707862025941226731472873164210309713`\
60.*^-6*y^67 - 1.220929748945655039721419762109871162718300769959562925302179\
2079292697355636418003`60.*^-14*y^68 + 
    1.49263485910364187968611235842112310206656769207505330326375198706255814`\
60.*^-6*y^69 + 1.563012416600608587502653249678901135911396460703482508553224\
49838004219918469306746`60.*^-13*y^70 - 
    1.03577805871061820586766549916312979820019618655737083782935848299125693`\
60.*^-6*y^71 + 3.588208241898623822421251050842978174150238020878217304022714\
30274632309843984466745`60.*^-13*y^72 + 
    7.2038951388250575594275042960409262437259850925558003767821781126016896`\
60.*^-7*y^73 + 5.607244743652968313319296663311965870406666720664796683299183\
6825261211623797308336`60.*^-14*y^74 - 
    5.021135691697830322711222759268128601141347754890299122333938421329718`6\
0.*^-7*y^75 - 1.4720147224378867473481499390575669801625050349224534842807134\
646502649752277529004`60.*^-14*y^76 + 
    3.5068624759632053486559669530436114002366255196266714020089092938145206`\
60.*^-7*y^77 + 9.296090548670362325106888123927798821958871188190934876081218\
685523044835847101666`60.*^-15*y^78 - 
    2.4539812517057625044061494838883550020323071517352495135806526983104065`\
60.*^-7*y^79 + 5.938539869246402378204801800940540827370987030758598144652981\
544340275285568343137`60.*^-15*y^80 + 
    1.7203471995443955006233861568849263543474387140819609282017475939412348`\
60.*^-7*y^81 - 4.087622476680953918059228894866183350349890782031117612213982\
5447208047936052363`60.*^-16*y^82 - 
    1.2081294292388203221067860576852604563467708480470364806292856332546931`\
60.*^-7*y^83 - 1.844249778389372975397520711310189688629106585482534303760477\
14950220118099941438`60.*^-16*y^84 + 
    8.498185368975998231089346880752534078550133226683632156703411779224062`6\
0.*^-8*y^85 + 2.9005100158832946801017833430826141202734884348238399224796235\
1134408554172408836`60.*^-16*y^86 - 
    5.98714683124135303441739846639127247889702896744398649697036124671171`60.\
*^-8*y^87 + 5.465512236648236581420083867847633523171611414378202931905444669\
3370357512596239`60.*^-17*y^88 + 4.224375919790070029718724336537005642598345\
0198370318525302187083506901651294427555349742`60.*^-8*y^89 - 
    2.53235371414866846034388531734166202474308389241070758258874318132039441\
44370755`60.*^-17*y^90 - 2.98486242196183257337497570937315072291516934769931\
39186542302820652805172517780302729647`60.*^-8*y^91 + 
    3.95512874130851536992693960154604872429293274756047659874190860619836252\
4744146`60.*^-18*y^92 + 2.111919405081461899996771312055214532594242888792986\
7029044316552505267619114427396955828`60.*^-8*y^93 + 
    5.80137022702106543735295107212044034760201793953996394196088079463254488\
4403049`60.*^-18*y^94 - 1.496220491268194484391572298538585014807763128864377\
6908456922330722701470376036266122577`60.*^-8*y^95 - 
    4.56330536036708059578642727586169135200489838896594550450449398138334013\
482885`60.*^-19*y^96 + 1.0613404777364688444402654820490615875509340549349806\
231445154092044719940388804354787593`60.*^-8*y^97 - 
    4.42287817229687273354445551758596772452187018050609136288340386575499588\
342648`60.*^-19*y^98 - 7.5375792983792699097204218303450761626965611197667504\
29347431183256716716874127023512052`60.*^-9*y^99 + 
    2.36858210401789604975555761335969765972440501578121263864926941600778076\
827116`60.*^-19*y^100 + 5.359270333781479929464812733597239490962601522439342\
817552705644637270428675862136922691`60.*^-9*y^101 + 
    6.59540644853535303082656262997846250383530794073889999635169023624110931\
29914`60.*^-20*y^102 - 3.8146605404849946405116870687278144534032465592876251\
95221693600259913696440838980550654`60.*^-9*y^103 - 
    3.07024359439235096157681121935149938048283117023706428945815810434163317\
99965`60.*^-20*y^104 + 2.7180887940416354289134598633025332720278466926621892\
86926240461158416333099418812687787`60.*^-9*y^105 - 
    7.58297040941789924726489826759380243055953392698954447868599213607817558\
314`60.*^-22*y^106 - 1.938701922207541793809398888928564209355228088237813159\
034151444654703988152700715118073`60.*^-9*y^107 + 
    5.92740869220330287039322188583921614670687057717593592765199961346666751\
8442`60.*^-21*y^108 + 1.38414396185828454284417625542620943212117606676540272\
779654248092802206438333488517902`60.*^-9*y^109 - 
    2.51747811040127548636014480156293268372970296947920583464631396376764739\
474`60.*^-22*y^110 - 9.891414670243555790912948857378926269347284823929185299\
08404517370295405972310177316885`60.*^-10*y^111 - 
    6.43359441837278104365990080399999402291693813796486988050402689209958088\
034`60.*^-22*y^112 + 7.075016487592999046829957546635234097278080474192034617\
27095847592305449341958213570467`60.*^-10*y^113 + 
    1.84244179925696140130588001450705538232762864619164226216503144057081380\
14`60.*^-22*y^114 - 5.0649386745783569178072354527265973127647095130249516213\
906402764224798070653468960943`60.*^-10*y^115 + 
    8.44328826186440074491819591078621766639024134325215090284194345937072380\
4`60.*^-23*y^116 + 3.62898484001582849292112412226504113473111014493204982905\
094976364911648814501248836629`60.*^-10*y^117 - 
    3.19074436459819031013911205326931148476870042435899720301439871863132194\
22`60.*^-23*y^118 - 2.6022414195407293424178321058014114730338882726124244886\
7592256531606464814484664349688`60.*^-10*y^119 - 
    5.28756778163140550239217951009312325721879766977037579921822832788140714\
9`60.*^-24*y^120 + 1.86745170854793278431420883758498400368420363588893814372\
864242806672385373397631369744`60.*^-10*y^121 + 
    6.04909274922912813631972377517719506575957092554476855721627820237152825\
7`60.*^-24*y^122 - 1.34115521674095187287622314867778284716320201195164420364\
817158963475294453199997722157`60.*^-10*y^123 + 
    1.39307510027380458542120094346196116258330660942293798854855603204653001`\
60.*^-25*y^124 + 9.6388595008468427568262632935866805178444159358287995699628\
710065562336578866606653804`60.*^-11*y^125 - 
    7.97939747328634685304343543354608828330050862905450803778643861917848688`\
60.*^-25*y^126 - 6.9323232923338830158814303361464754211736462436488611914447\
491817624499577513313072697`60.*^-11*y^127 + 
    1.23066646486503828176141173080702622124468027241348713919890866784590146`\
60.*^-25*y^128 + 4.9891737071841485628415301716527398944013209728425717757204\
548239933622149859981638966`60.*^-11*y^129 + 
    1.05952223273782249650649702985231607364768465727550934273974303203058847`\
60.*^-25*y^130 - 3.5930699801109624297637914533732522907164160693952337752308\
968065721117572253324101503`60.*^-11*y^131 - 
    2.9430396104151649730859274495249198958740509557359280646650955568648`60.\
*^-26*y^132 + 2.5892916733466380992770603977270476377161470982934012523305993\
693274898996433835356564`60.*^-11*y^133 - 
    9.793080707244506123462152581475860655531915005724303872783930008082098`6\
0.*^-27*y^134 - 1.86709298952813122531438418886879819215481152046292619355514\
26524887329091511256104231`60.*^-11*y^135 + 
    5.976718015675377672816192257168106605998302488479084055374175366504706`6\
0.*^-27*y^136 + 1.34713900407291526611283577225381637865440297673918831985801\
06298346537728347743572843`60.*^-11*y^137 + 6.6938975394024951695800094990252\
02821180561303800733797823690829330586128227481291747266`60.*^-28*y^138 - 
    9.72551348522768805455243983237608531161033778123640766950772793298890654\
5487718903191`60.*^-12*y^139 - 9.05619901624209860200978866326120506312525293\
4859585790146261334430574724885635831610919`60.*^-28*y^140 + 
    7.02520270707521559688847212134659772985176709137374023438601745027964837\
0388357748413`60.*^-12*y^141 + 4.85740161480495162220403651696111286549235585\
393823335965325192936701396699747136815203`60.*^-29*y^142 - 
    5.07743316572900917023990877106745644494170698560950275060428743033538232\
7844681802082`60.*^-12*y^143 + 1.27193587993002646208270071560832110123589705\
0819492787282167899031230474163144289944358`60.*^-28*y^144 + 
    3.67165408266910413980285417249779201023627768281431935401608777016554252\
4697753689602`60.*^-12*y^145 - 2.34696907070230540027423274833715350491778894\
787801836924149639160338537520197473584753`60.*^-29*y^146 - 
    2.65647007663226204473708224099313514108921805287152192093584506613126110\
4878135266924`60.*^-12*y^147 - 1.42344130260188015787153571260718881152905134\
082073169279965208327397086385528835880369`60.*^-29*y^148 + 
    1.92294754539556960279475120150930866450442423953716844278243527561450870\
3343957343924`60.*^-12*y^149 + 5.57480477390840556449997371508549096127666609\
37367759858594832595305257110081502214819`60.*^-30*y^150 - 
    1.39265408184883718497006125449518201976476235584611361686785499804390441\
6396937364702`60.*^-12*y^151 + 1.29793643047476351656692821176401562806006003\
41906829402676082184523273493191087309918`60.*^-30*y^152 + 
    1.00908232327668948728325548711341822819930721570822697204647192507525612\
8918152215`60.*^-12*y^153 - 9.59744476923516485826172275033145881114669474103\
3710401149657422700316579314365085009`60.*^-31*y^154 - 
    7.31495920499897710020084494341950836738544615287072823173842289147659869\
78112465417`60.*^-13*y^155 - 4.0696481789858691660175460036847010843682953964\
5339738436179016089455624245646367951`60.*^-32*y^156 + 
    5.30510336372820126847746932664529514334604034121693023493190379814748763\
472639643099`60.*^-13*y^157 + 1.452597664737237896898866566124274753895481391\
25033973330132643243838002663864311045`60.*^-31*y^158 - 
    3.84917179141680135902164909217414217179947580736971281015805897398492831\
220710939748`60.*^-13*y^159 - 1.413850055847774709522119943271545638264622507\
8441494371472655200593384011151027717`60.*^-32*y^160 + 
    2.79400584126701540992309075973285486545828397149786028474374953166764269\
358783910783`60.*^-13*y^161 - 1.843203966942747573929126229322371870382921817\
87279088024821636269563908154623502845`60.*^-32*y^162 - 
    2.02893975243566430557147346487540319997801178704359871251472466596066097\
528678641173`60.*^-13*y^163 + 4.748505924358227765776629968786314783123120536\
2981440862013929609655856135800559556`60.*^-33*y^164 + 
    1.47396866821549470985876192108058247762210565791166011624291664728603453\
560626716352`60.*^-13*y^165 + 1.983716984621212691361721189036846475990730283\
6761340717455800639089745258531168551`60.*^-33*y^166 - 
    1.07122380193565277364567681020848400624388477314716529549491054883293849\
505658971878`60.*^-13*y^167 - 9.507854944340395184891508457224807119590065922\
908648331555780210251082837486823502`60.*^-34*y^168 + 
    7.78826642956192043636587171480539511520405360804242196933081980664724999\
39668928468`60.*^-14*y^169 - 1.4358387081901791184073045178597035974650047290\
92658799688744575163825306478018956`60.*^-34*y^170 - 
    5.66455667161069727014438777112923694399813136451770865407635851286297330\
71286538837`60.*^-14*y^171 + 1.5747619957162355285869329324625213216625828194\
1441491202872104863544507729183319`60.*^-34*y^172 + 
    4.12146536180009269211233621800370630165268009690545295172242752940525372\
18831012788`60.*^-14*y^173 - 1.6111434573779739182387487404109006045970722380\
374895985116782539324813736047531`60.*^-36*y^174 - 
    2.99981301635215447455199800758525238838286296484729983772716478584476164\
17914550214`60.*^-14*y^175 - 2.2111444795894769934483090617264135341817232299\
426546790175297266645220153896374`60.*^-35*y^176 + 
    2.18418717397790644961118001121749267745040579793777047533625164487507325\
60866519462`60.*^-14*y^177 + 3.4384869078759737323470245772565811923922254620\
908670929252776703647031364325066`60.*^-36*y^178 - 
    1.59087155275678339216871175872194423584327883795227707991977340900554675\
86369038628`60.*^-14*y^179 + 2.6806660746425464944034669462245098830767283325\
769585928852475799360844112179827`60.*^-36*y^180 + 
    1.15911508158171979390517547229854823829576821605383839024934883537879231\
32830964186`60.*^-14*y^181 - 8.6888194645398629355832805101227525284079265853\
34918996009531425521517692238328`60.*^-37*y^182 - 8.4481354870637065446659928\
51642010798934401912216846959936845310754024453912586524`60.*^-15*y^183 - 
    2.56676917675142969033396125069912290185870910888380228217654736206138353\
0389361`60.*^-37*y^184 + 6.15934971832769874926083483464528612492132291252665\
305684867149098654882576675414`60.*^-15*y^185 + 1.613478989780450615596537848\
390355573322163950377159469113357575924905472769974`60.*^-37*y^186 - 
    4.49205895785290717541222631195057048472007728666209413034692675573990751\
810300163`60.*^-15*y^187 + 1.377821636302475683759377096198727522613099524115\
03533617490540099201240455475`60.*^-38*y^188 + 3.2770995616889806706865634735\
43841399440796015687050684856746574343657235426325621`60.*^-15*y^189 - 
    2.49371845831183341165010764923771419218816932790599278411667700269244980\
629967`60.*^-38*y^190 - 2.391467796815927196167676943256712971270719583805884\
957502089310418123512178114651`60.*^-15*y^191 + 
    1.62124180965600856429519244903676717787400923691801052682644598066633070\
8509`60.*^-39*y^192 + 1.74569091944571096331733469590636632802902158541063940\
773939946927459630265967735`60.*^-15*y^193 + 
    3.33629358214551290125393600040294708592950836354484533084169044685053255\
5866`60.*^-39*y^194 - 1.27466298138771042832350395375373565130155938359671014\
9476953356483928332976453211`60.*^-15*y^195 - 
    7.05855566050674459598617355822977328198801520247576555016417575863439675\
4384`60.*^-40*y^196 + 9.30992051821775011671910462039430778838822461676518733\
326736518209368515049814627`60.*^-16*y^197 - 
    3.74550939227417431853034714876601051714261192179001857206548339944276881\
2967`60.*^-40*y^198 - 6.80168647591293423065472412853609726558770699578416758\
503614127976182277471766449`60.*^-16*y^199 + 
    1.54623565124723984569701611736058876914871039768725632155336219221844597\
3288`60.*^-40*y^200), 22293.5952706112796957374273560188948695583934226606763\
5188745815694926257333928268`60. - 166492.56789645828201322105467373824895190\
74335202386592402603859375475601825549465`60./y^5 - 
  214515.02283422560237403662962609598422856488498978852066114168399125813105\
968715895`60./y^4 + 124284.69775485085865764410992828725625101315628145690726\
500542514872190921169373149`60./y^3 + 9992.8437480348654319976370188557977090\
1750112387712416589530829750406848913295669`60./y^2 + 
  10293.452264062671279085769442161051694279655218690298681283419110471551987\
13232931`60./y - 60111.735174589950476956019801173545225284266511804887690200\
05553031745983076042144`60.*y + 28100.598840801509199473416905178469634874264\
74493475377883038247305439968008174931`60.*y^2 - 
  13798.031288788017239415647890056567515760277965602906780041079600415485069\
46682919`60.*y^3 + 15184.9635598946342328706666962683487479021769717269423708\
1851991477902862575468913`60.*y^4 - 1483.588750955831688535260701846415553865\
74022707717107673163520473161917537482405`60.*y^5 + 
  2934.8893496213507968921030909750064687062219658933687495337723837319554640\
5626885`60.*y^6 - 380.9996062612173470837364067136191297420088407543851179461\
6069475601354736962812`60.*y^7 + 893.8415515624145837491441087905285926866906\
823470280917912232314449478676397285`60.*y^8 - 288.98004515483239286263306345\
524332742584128111087796165257389345424790436612181`60.*y^9 + 
  439.29243650571996231056270669214518880719789159561768720494329691274534376\
668556`60.*y^10 - 240.6472366153811328569123612021060144115998313114168614147\
5825679560517100363465`60.*y^11 + 251.769289445959676385957215190812150457750\
33202785303152618476034846104883693005`60.*y^12 - 
  159.09133486616236866040405375818878935113851379862231244796227937555292753\
933693`60.*y^13 + 141.9558547440713671559805248312546944795390293798804813005\
0507005455380682009175`60.*y^14 - 93.4167764203195825737085941222255828275605\
6591134015586919641031259961806270061`60.*y^15 + 
  76.869067375635329444367233041837593427082853949993567110805692182124133532\
2011`60.*y^16 - 51.8624936432870523429519994990049997213644252808105514548842\
4851660922800089717`60.*y^17 + 41.4055945190193502677162244487660394819247898\
1699388404622703666454683330293233`60.*y^18 - 27.3580295831243166153223125294\
3426213217936303824671785654595791196656110801432`60.*y^19 + 
  20.660652875205936005737122185398729410110011614555542153381850324790541204\
3244`60.*y^20 - 13.6375825304921765127269842255560090108548624601514731443060\
0047445678672110883`60.*y^21 + 10.3549649688647342827557221206191097470434686\
6249731351642078109780704656845747`60.*y^22 - 6.61311346927703580339193472646\
123386632220981554107695948640092583746596881054`60.*y^23 + 
  4.7654015455946539943796560699748540848971542630001368898312288888262694286\
4271`60.*y^24 - 3.10012504620420848438364244246257710612771680267599564596720\
871922567693952639`60.*y^25 + 2.335641324250044049875091905388201503070430287\
10435721929656713018867983717009`60.*y^26 - 1.4367892472448693490808052932727\
8469841376261244430407874219691245752840567114`60.*y^27 + 
  0.9834284249304377718002519219509756668157007391966430206108675787886856146\
6015`60.*y^28 - 0.63847936628546784780052182383767464504891622702719873357883\
930026409516631709`60.*y^29 + 0.493241670468788509046969340466403164413438746\
35105575120421733553812498889248`60.*y^30 - 0.2877594744834788387076929908842\
3628101684544965201398180314018230302803888175`60.*y^31 + 
  0.1797369662511806722936313481482585495978242785414216586651529119829734276\
287`60.*y^32 - 0.121869573295332321017938262350964001984561108164653283763921\
34251319797120413`60.*y^33 + 0.1035734160695642179195605084602454315887116178\
2658946294896562802270414399508`60.*y^34 - 0.05482320384658314741582636800863\
961805528966079942007392920546496615311653182`60.*y^35 + 
  0.0264994668356421994666146506526237398374271828717702540083738037365010117\
6183`60.*y^36 - 0.02156686451576878694937001747990019691751874034308267166496\
505042928774733097`60.*y^37 + 0.023552426042981828949930139646373938859628712\
06739355012593025329179195073035`60.*y^38 - 0.0102258641842659447957562328543\
3928722374202109985869792609699666284608197965`60.*y^39 + 
  0.0012386802804003083275656658306945594610940081127516182224898707531119824\
6619`60.*y^40 - 0.00343955243625811546501911796685081187928485005386715531308\
862814349019121529`60.*y^41 + 0.006536635283428902654002806897608807326434547\
0716573723736363176405239588698`60.*y^42 - 0.00197949033386884543891106530133\
898899428239167163110328137151052167433081959`60.*y^43 - 
  0.0015423978279503697629082811873494878276816750372528685723713893428498526\
6605`60.*y^44 - 0.00041475346719207269227363542246072896919175812944498103043\
848505422489139901`60.*y^45 + 0.002343534378436194468757655025564447836069664\
35105679825794448567067317008782`60.*y^46 - 0.0004432560526632082772359607891\
580428930879467089140853170466723050676527334`60.*y^47 - 
  0.0011480089038492018004441040446224195586561960759643631468670360779279993\
3684`60.*y^48 + 0.00001481932825777919191013127928805671186996654329768387896\
775511979005531649`60.*y^49 + 0.001019766829127958757947555287029694880780808\
14014126106545384958927337292432`60.*y^50 - 0.0001298786699025163334117720490\
9135643746649016859825153027443653050209914243`60.*y^51 - 
  0.0006419003562706377935501344209151183639835715106463688815346078607202819\
1078`60.*y^52 + 0.00004419975385940861893922799995041001393429874194661939951\
296333013477339391`60.*y^53 + 0.000489632421757889236398820319691349718002713\
35078052251372354480814596816185`60.*y^54 - 0.0000502286201775841572910066070\
3132626339816298828061371696962247690940904687`60.*y^55 - 
  0.0003360242756510530400141771929969759823912355205337652404348379816296192\
8665`60.*y^56 + 0.00002820875508255249511420174116873057052291641256165904040\
368427970393229563`60.*y^57 + 0.000245026330429741447892558933635825858337519\
09092758458032977884673589040794`60.*y^58 - 0.0000229897422089386859566361010\
6975946471523050658514665683718647620292154821`60.*y^59 - 
  0.0001732011111157870151042489497166894682662591388040276010134894766594612\
5767`60.*y^60 + 0.00001523965764779551899742191698076212916461358799122466918\
311786436349782125`60.*y^61 + 0.000124802151135204853272644395907456437210723\
89787895147332319353348393536354`60.*y^62 - 0.0000113193398333851597035835857\
6315534948790606893758301452944787994037746559`60.*y^63 - 
  0.0000891827661312200701327191491537286936432992716695895254621084650736595\
2924`60.*y^64 + 
  7.91901286335454919543972095719358416169621488779544846259030738973827774`6\
0.*^-6*y^65 + 0.0000641436294054050471461554078786282027733750445142181644589\
4391842560116464`60.*y^66 - 
  5.73410928796595614047038327731426259138015730318951846702189702661648874`6\
0.*^-6*y^67 - 0.0000460609817653900387901589574022259167226432969291279445692\
4331799811122979`60.*y^68 + 
  4.08446531600297636197883824664624547045931873668044364701812498528389847`6\
0.*^-6*y^69 + 0.0000331632022448270784148163013169982496642759208618813011795\
2799205487377469`60.*y^70 - 
  2.94083755096860463712196228539814650495782363760693323595949780038513209`6\
0.*^-6*y^71 - 0.0000238838910466242773178084593807998449437866268191846952288\
168364782924021`60.*y^72 + 
  2.10932607828262729806989062123858160279672777820903007749922376721346738`6\
0.*^-6*y^73 + 0.0000172259317825818888230191862658173310479834103466401759505\
6940949092668633`60.*y^74 - 
  1.51869652585551542297314574730375426449416905867621918074679947929556531`6\
0.*^-6*y^75 - 0.0000124333900796270898304278734873170505693770721561252640026\
7210214776216721`60.*y^76 + 
  1.09310503779546119239994309617627591391312663308557460886910616781116021`6\
0.*^-6*y^77 + 
  8.98362664449241823104863352985319620272528110392501699020706592835092195`6\
0.*^-6*y^78 - 
  7.881740921972840346899783268577472718093152895968449566853062154689179`60.\
*^-7*y^79 - 
  6.49641507054226669880104330006594925269850549768548964309944998613689872`6\
0.*^-6*y^80 + 
  5.6864840820578594091590294055021798270682945280238751093353685118225343`60.\
*^-7*y^81 + 
  4.70195145743488490081851878165874339940540790189506268238021586815351352`6\
0.*^-6*y^82 - 
  4.107338890309808346725051608204633507318811841822563707213749956030417`60.\
*^-7*y^83 - 
  3.40586683339231983828461495770489972146716279845562800818292063798727624`6\
0.*^-6*y^84 + 
  2.9690785454321374443912310651893759141776919035207314595522843479178539`60.\
*^-7*y^85 + 
  2.4689806890011659180707087534229003801321069114686225424048459371606855`60.\
*^-6*y^86 - 
  2.148216225437420247007995575864518684726880327481356857246188097619647`60.\
*^-7*y^87 - 
  1.79113483071031453423606331028494760255346592311609821011553136483952456`6\
0.*^-6*y^88 + 
  1.5555279188224634740546824294003523780758463454551011201416335409368566`60.\
*^-7*y^89 + 
  1.30031550384201410950235064176924445850038075722264239532442228676142688`6\
0.*^-6*y^90 - 
  1.1272593820368005036482139917198347671117647554723691342005034016983906`60.\
*^-7*y^91 - 
  9.446368991971956823218648704214019454529352956570122145852333805444885`60.\
*^-7*y^92 + 
  8.175087467481808687403223090676417049819404049532114233063219035309232`60.\
*^-8*y^93 + 
  6.8669765050643769103256222816372770406528433390961929971284467808753385`60.\
*^-7*y^94 - 5.933003922857420135070272928558141103020221230480582492034618213\
9540447227807239960924777`60.*^-8*y^95 - 
  4.9950410913725660995635602019392523688172103452437197899149834080952966`60.\
*^-7*y^96 + 4.308790341370379812908513199522921303705307502219691348782104141\
2181311886254204736750937`60.*^-8*y^97 + 
  3.6355907729259927250759714010089767649785237493629441559768737194711278`60.\
*^-7*y^98 - 3.131293709026425586228143463856619766126003131193529772703660449\
0928774027867158006151425`60.*^-8*y^99 - 
  2.6476661627368883100180131759791348138278302429790864147231249777133439`60.\
*^-7*y^100 + 2.27702616265293091145050365610571764866039355340484485680299563\
66298396132325228985662323`60.*^-8*y^101 + 
  1.9292759332358481171150303561670501589026775519306368934872886827820212`60.\
*^-7*y^102 - 1.65682883125305012625699943896318966265339851337309776420803874\
63800126058503962956395317`60.*^-8*y^103 - 
  1.4065636228442744013665925268572403736692778816718938820701185835275663`60.\
*^-7*y^104 + 1.20626417578269306164323222123065732619585349755936095562164346\
65779415978082271040449296`60.*^-8*y^105 + 
  1.0260059265948098669347581414451596966952053040540047753280528962729851`60.\
*^-7*y^106 - 8.78724891705418911955527880797992787215935850794406259100212832\
5664948886603487827672237`60.*^-9*y^107 - 
  7.487861084021841043268850214983234599329004717648907842742772869347887`60.\
*^-8*y^108 + 6.40471901344720517359496235361193714822593792004470124562682437\
4631853085615366509255395`60.*^-9*y^109 + 5.467332691555797905395043793195437\
1258885307033750560602699868976383700293804164207489848`60.*^-8*y^110 - 
  4.6706289554525775384294278143791901219611462548146374438198026322880494703\
35095548093898`60.*^-9*y^111 - 3.99388738322830454743113554587130570138370632\
40277320336909922218620731435844586162285627`60.*^-8*y^112 + 
  3.4077732013130839902874621373735785843049489402402697280212451475649792258\
18041965182181`60.*^-9*y^113 + 2.91885054386016602142354892920535147657744841\
71254248374413856896022681477276214914437168`60.*^-8*y^114 - 
  2.4875874425983402046223341632504200208965981787506784415397487823726036369\
47572079537442`60.*^-9*y^115 - 2.13411151860419108110438475693418249730778553\
70621136531557233305809898286910466841001728`60.*^-8*y^116 + 
  1.8167329486215117817807701002495996531474631697633765622480859245246803306\
27179779014546`60.*^-9*y^117 + 1.56100885334186807205740710992214679091781604\
7534507272107447159343666734482195343166115`60.*^-8*y^118 - 
  1.3274004747143343446431424351288510520755928003362879901692119763103153930\
23814370522855`60.*^-9*y^119 - 1.14227512623662517544670732273052810931488832\
81717898080997761971336274271045093833259705`60.*^-8*y^120 + 
  9.7029634655649274834054177522661846122655584059637713587973519685286512939\
3908934463051`60.*^-10*y^121 + 8.36194954109678061056947334661548407320523418\
1117367171860256594021297849125039906241286`60.*^-9*y^122 - 
  7.0956487211255119081465601611534674255734977038661616807308168740439554823\
9996082866566`60.*^-10*y^123 - 6.12365150909576971178226214149129317952546757\
1366964583165495685538739813436416021039377`60.*^-9*y^124 + 
  5.1910968455127408885396329638323217550638779641736484827479438695873033471\
755721606561`60.*^-10*y^125 + 4.486156023018215830997510443247719005519462355\
372782129531643424701123615268313769011323`60.*^-9*y^126 - 
  3.7992666775463221629783802562088700215245124094804536378166346491154700666\
0418847582086`60.*^-10*y^127 - 3.28771657883818111889600681736264564390770335\
4428101926900988819541589181497861349500652`60.*^-9*y^128 + 
  2.7816893143195571957476594829039487294768189482132497849595726899892522478\
6423967366963`60.*^-10*y^129 + 2.41027052101099942017484451567817080924573780\
1024153880740044746671150575543578965649022`60.*^-9*y^130 - 
  2.0374196129207755156602389929712507162811278995627183968165944968822053805\
9881281053569`60.*^-10*y^131 - 1.76760067638132802655939442622766470753154337\
4977686131069377585710622728823232237328877`60.*^-9*y^132 + 
  1.4928302010186636516511660503532392740353598474046105843439776340772315046\
4605765432742`60.*^-10*y^133 + 1.29671700964997498577523161173742633988215759\
3517344302986453195431972537576754177467949`60.*^-9*y^134 - 
  1.0941923765618126347296304260093267011454659979084239594821410307210073896\
869797381333`60.*^-10*y^135 - 9.515789879532327537764948029314413941097131178\
75877872134341768551765322967949996985443`60.*^-10*y^136 + 
  8.0227965211534774567318902181151169006895243175629253427372544054294948171\
999348677508`60.*^-11*y^137 + 6.985204866353591199857773609421607070091238687\
16257240116584411250110037713833382315736`60.*^-10*y^138 - 
  5.8844024120825814394906337223755671604050458613188115869598431944033287770\
893699155892`60.*^-11*y^139 - 5.129137763498012087588218441423852497698243612\
22350964634077764100376930393089648849647`60.*^-10*y^140 + 
  4.3173703454786784420312338326891495416178654302791131273386491837206103756\
316875827165`60.*^-11*y^141 + 3.767357980002032681044902973977495804259479230\
83094940665087534545133883800046222672364`60.*^-10*y^142 - 
  3.1686380051562911040271917192305900454792745878319868441329985282189454528\
245848131694`60.*^-11*y^143 - 2.767918305486220320552157069507965846952788442\
73798842750132642199358271954716878898343`60.*^-10*y^144 + 
  2.3262614760124850597275486212425058460468629467262170523580902535262905020\
810681718748`60.*^-11*y^145 + 2.034183749248031655466863852838620108954262558\
07512877012934102187571332622002697324418`60.*^-10*y^146 - 
  1.7083362654487053315373784118011653511225266569817156035184108823314204785\
277072941075`60.*^-11*y^147 - 1.495355455657009875599262021308727906304406524\
95050570611952813556656403471656731543901`60.*^-10*y^148 + 
  1.2549130063459338617779114404392751316867669989582370931636955384580980550\
053226983271`60.*^-11*y^149 + 1.099544932414014049982343500679579141083987279\
0478082617651502234272393365585869031612`60.*^-10*y^150 - 
  9.2209559333547863815896880423646185649295134248247650615690249763878458011\
86584949473`60.*^-12*y^151 - 8.0871008657991951580565728480310651692620028076\
784804618902975322550724923277045405241`60.*^-11*y^152 + 
  6.7773062129682017008964195563101893845983819478276316538128380257362525238\
32029761974`60.*^-12*y^153 + 5.9495105784852692521674912004911124432711181801\
918520999423694046746182327154122137458`60.*^-11*y^154 - 
  4.9825767987748988390053272466296407908994806032276605603993523829005242158\
79308042424`60.*^-12*y^155 - 4.3779963695886726324259769844460272288126224210\
180209086539879713526300526659365035143`60.*^-11*y^156 + 
  3.6640689692456120546531710901113131966118578081646490181886291417771645138\
21963801648`60.*^-12*y^157 + 3.2223499338256897268965975802634807718189333599\
122505536145437926332877253853378945324`60.*^-11*y^158 - 
  2.6951513040961974429025696712357401968743432348663022699499151353207060218\
05567551109`60.*^-12*y^159 - 2.3723055388099932437677506727745851335362729854\
325113889216268791477306161316367582219`60.*^-11*y^160 + 
  1.9829408995766624983180359729471677758354309604284191039176906361670117226\
65347988166`60.*^-12*y^161 + 1.7468946826692252683617871707894273415627236254\
690122154769090639388620501065650361065`60.*^-11*y^162 - 
  1.4592874076398162085482248031135342515014458472446419362898310872184823155\
9285440842`60.*^-12*y^163 - 1.28664474200336745061927336966243630965888069779\
55919717285120672001521875360445325557`60.*^-11*y^164 + 
  1.0741718797922848270022821760517989955855132430994666006628261408566372538\
39445150694`60.*^-12*y^165 + 9.4785986432163499941095030932379608991389931293\
44958088302758590105540670339098374656`60.*^-12*y^166 - 
  7.9087187244967346588474814641428554185085534290654971053543860221297362020\
4757993221`60.*^-13*y^167 - 6.98426946976593299777891082229641231553717413676\
7276600146143338067990377018640539297`60.*^-12*y^168 + 
  5.8241895861423126123972213965578106549283293610985258473780064247467386353\
7607416312`60.*^-13*y^169 + 5.14739024070811690603685514100576175159516184004\
2980934286206201079488931721600071923`60.*^-12*y^170 - 
  4.2900227873738607528650271697047329084394961850019767106011410166978751062\
9927355461`60.*^-13*y^171 - 3.79437644420008896951733295904723247023457530928\
7146160540946878871077262466524274718`60.*^-12*y^172 + 
  3.1606484755526918133713517078442000122722842824751833606604063359778738028\
8715040285`60.*^-13*y^173 + 2.79755721031007607062666178065029714881081838260\
640903994702872156676043999707662631`60.*^-12*y^174 - 
  2.3290732798982650688946614756088016570746502536511656336432443701068472184\
1860580013`60.*^-13*y^175 - 2.06300780716162020160218354037995868358436366298\
4827442202480833603359342086040523951`60.*^-12*y^176 + 
  1.7166367183995845318410010998445367213037638023066674416634840925122892819\
9786006964`60.*^-13*y^177 + 1.52161316234108935093481914953063334338918074883\
6365163747548093394275326830481767504`60.*^-12*y^178 - 
  1.2654935339942512997513688958370095452208574951651668577481027859870351065\
9145902712`60.*^-13*y^179 - 1.12250257991685400122309600826964131927902998016\
5167023916811928968617745860002332125`60.*^-12*y^180 + 
  9.3309490421665428393543807816272151486817491745566605647379345071840269828\
346508937`60.*^-14*y^181 + 8.282251614474445288965446300149332379414649134452\
42002221224265940383955589463053604`60.*^-13*y^182 - 
  6.8813585890484948551781194501778181475223990062990774601202997043965707664\
391429209`60.*^-14*y^183 - 6.112034584814282042401578058247437605813370759067\
26638543975311479676886151238949233`60.*^-13*y^184 + 
  5.0757852302271608854883904169731270947145613027205917248274266457794432539\
077046981`60.*^-14*y^185 + 4.511260217611081615314527109800190877636535626279\
52481416116397910794358489152321773`60.*^-13*y^186 - 
  3.7446498265078332715970450826811069324408452215733478826572407432473102171\
736259406`60.*^-14*y^187 - 3.330297876438883742852108630689659635639946539708\
36448897167994421681885313553414481`60.*^-13*y^188 + 
  2.7630988221811032115069201356509352910702664678740678135256047427522313836\
039530593`60.*^-14*y^189 + 2.458894468820563075573086098152305600156018864200\
74197980735454266382508533557320017`60.*^-13*y^190 - 
  2.0391877576613109427210254193994696122536542322589531898443623867271537274\
190768409`60.*^-14*y^191 - 1.815795083625136910959464528128176436199642004547\
56822359702009570816960354026559229`60.*^-13*y^192 + 
  1.5051923938300384459008982057318382941597685795670970764417590008543261203\
236101894`60.*^-14*y^193 + 1.341104103027096204835392374943186783326666698841\
83875591368253325603555496321495246`60.*^-13*y^194 - 
  1.1112180254744276481398270304459534424433424118330881894821408995784493338\
425688369`60.*^-14*y^195 - 9.906619260893106296852685439777927838146046547353\
0880600443760123622122180207731086`60.*^-14*y^196 + 
  8.2049796934876656026577937849876686753061310464465430152397076240904433734\
63715232`60.*^-15*y^197 + 7.3190453167487182925839714723154177493070294628106\
358791506080723873367973581104144`60.*^-14*y^198 - 
  6.0593392269358844265512937227028850827609434975042909534277911094825896908\
16914738`60.*^-15*y^199 - 5.4081419256004862289680809693355428821553787848955\
8755005553862991478255369596094`60.*^-14*y^200 + 
  ls*(-6777.71606924032927745498490872163526394567644773974192494591638385765\
742497225404`60. + 94096.9831603214870784330946159876703874736178500831695498\
4154042880371700108453192`60./y^5 + 184471.0015530818687781613884360155156627\
8953598290913123683457286561595432196950386`60./y^4 - 
    2538.40679503443244263890344898896903657466069104070136072753523233256151\
013395563`60./y^3 - 3803.8453427802811643236548591174436589840213025770816057\
5367602187637555210867295`60./y^2 + 92009.34179324721701851002018404474549895\
529517480829330870324824381896771318119594`60./y + 
    1237.31092668363997386577177343677687480911604075591251975398303865055445\
185131623`60.*y - 40747.49960141635315170511441613465345440202346852084203012\
058483655926099539008334`60.*y^2 - 3180.7591996540069649695548370020064120718\
6769117504069353512977585529429967234702`60.*y^3 - 
    9349.18086540315546785235917990807351010840432731689885805440665549545586\
479283947`60.*y^4 - 2808.5649083722728850111305826891836732027878068329150607\
7553812923563513811524006`60.*y^5 - 487.6044825410045009809423824105267986559\
4004755844879323349570248742885011868836`60.*y^6 - 
    1283.83863233770323177834339971150388351508211668384539382069514888941172\
609127614`60.*y^7 + 52.459486490423209104126496166522232625621586293889454211\
63067805252369365478185`60.*y^8 - 505.266703906575622445207309505754338505545\
65715255390779658641062815089038198069`60.*y^9 + 25.5390009545447122318675814\
9509277316596424753774046646795132707845690898711323`60.*y^10 - 
    187.027171691569096764142695973468254541258750606611633543896999788050323\
09141996`60.*y^11 - 7.6328716653936022162471642282305958575980847151100622442\
4842997610128256597231`60.*y^12 - 69.8031652163169861269260787024077862215841\
265476684005958826808988678217356111`60.*y^13 - 13.87859054459989267911902012\
313983906275556049762684721451655008831834006550748`60.*y^14 - 
    26.3881246985153370566338817674035413020928773145721927076112209034210339\
5579792`60.*y^15 - 10.9062625554347305298029979424288780390455781748271125415\
6036195982050686696566`60.*y^16 - 10.8917844732963411884979470595782715095304\
9173335912553386107654036664257930421`60.*y^17 - 6.96250657881136328971194371\
474404632527911085296905780050459441103398350276303`60.*y^18 - 
    4.18419676416122413196069275043623835252955679227001112371300353323056814\
862331`60.*y^19 - 3.958521179781602933651528331481889329686471927966961569224\
27836462111446593087`60.*y^20 - 1.9515035741513006098344045177945857034497831\
5987902621765488112717182765666235`60.*y^21 - 2.07873761243475248138737467446\
786280977866821850850705972568665246950335353165`60.*y^22 - 
    0.72027463238917059042535503718143658182723015894777695537995869393062328\
706306`60.*y^23 - 1.039060399373710362953499589130549210300243485571061927286\
14957789660479991316`60.*y^24 - 0.4012970965202468088786505397119574144183588\
2982256612192020211406997755719562`60.*y^25 - 0.50196496618815159469400520031\
893633097505721178153233636750745992190530933594`60.*y^26 - 
    0.11524236350195681182849016632064723819163221934448989232867491888693778\
898855`60.*y^27 - 0.235291499433080299320439954315862881808814881787382666965\
13632788674984196822`60.*y^28 - 0.0914484090379330829773930074159101339824560\
7745539115637890394228008140757837`60.*y^29 - 0.10752099957504303872953504105\
801862794840448205658331421977986957171154109459`60.*y^30 - 
    0.01136560201773693112935560368331212280380206091631994807734731791548309\
12536`60.*y^31 - 0.0481896131719661120656326196299382864709575300307520941862\
3048141164949994912`60.*y^32 - 0.02443296368843885243446520042671834815487609\
370977951223369738833938524037734`60.*y^33 - 0.021238230231313490355021544151\
94669768857973719231133490803343128815773917767`60.*y^34 + 
    0.00313098401490145543098673846614748288591056359593085259862154824665564\
850865`60.*y^35 - 0.009211971821327696821475900500031208924188508711497690800\
25036127812923591589`60.*y^36 - 0.0080882266036185089629946202319680815865149\
4773275457906391351723869401716354`60.*y^37 - 0.00394113579394842414362029700\
491691373693828816404148376336649245394311800981`60.*y^38 + 
    0.00316705003313583816009470010319934594278153075303560575984045765522625\
697012`60.*y^39 - 0.001666760922458024496538425052627251356353932513931532580\
03043105740073311726`60.*y^40 - 0.0032650406122567394927886021343648505851735\
167317368966266410843887324304488`60.*y^41 - 0.000697240954985808064880901771\
86536341182961832878286341660921268262146431758`60.*y^42 + 
    0.00186465528152071507113318302503360965599243824420765976166710620831747\
796021`60.*y^43 - 0.000288680792580686741750025956247545460626252171698289670\
10851815340935774423`60.*y^44 - 0.0014928501925524362491453708302411065077890\
7264267630806389244852219421848764`60.*y^45 - 0.00011846171878138921548188708\
625137050354719914263513424135339817681221408594`60.*y^46 + 
    0.00098244079945613432949119526647114965741607762592996020785763738121578\
359541`60.*y^47 - 0.000048221956748929745945367404259877921288220249032410654\
09618035809358831383`60.*y^48 - 0.0007252800312660068276638874403294262243918\
037687782411590991099485260147342`60.*y^49 - 0.000019476400995936373630003927\
36284385835781935904467891733297459921729433889`60.*y^50 + 
    0.00050285446272291382045662994354708380450381291815677653663218245999144\
528981`60.*y^51 - 
    7.80970060824986709696821868553382038924306786379620365997995119126979586`\
60.*^-6*y^52 - 0.000362269405037971392952078812490200551275862501766916463153\
95864444682316642`60.*y^53 - 
    3.11167005950070166426306005000586423181052920953764128857990651192935645`\
60.*^-6*y^54 + 0.000256134114266938337313965879272344839091866768653261804787\
0185616553652562`60.*y^55 - 
    1.23231784408286845605354327112795755001255282085360281919459981499726804`\
60.*^-6*y^56 - 0.000183473407431216143391563513038425595170250358134450668841\
03381692355067769`60.*y^57 - 
    4.851703158599933338360921946959166570400566479660125890169573188982126`6\
0.*^-7*y^58 + 0.0001308005838192483151751133065688663621595186159969828499307\
9628563451909588`60.*y^59 - 
    1.900002465203936444340630527414006998020550598881609654406514595465058`6\
0.*^-7*y^60 - 0.0000937099625876974645801261893494005662590105720454577438058\
1014332630404566`60.*y^61 - 
    7.404710757568998865329222572454372567295902955058770367171888203725265`6\
0.*^-8*y^62 + 0.0000671025991807364638809540662456181657191555337962916479907\
6540756973540939`60.*y^63 - 2.87204608934119525757961773264614285500688999870\
11148480260033432837801194798985111591781`60.*^-8*y^64 - 
    0.00004816203523942181748142309197509095613356237907213866002254002535488\
750402`60.*y^65 - 1.108926095193241981832069346531004808029332191447959805872\
924906219622088768956419626889`60.*^-8*y^66 + 0.00003459125181736036231125559\
83980618389570808918806318452176306957350617182`60.*y^67 - 
    4.26425739881714512145925296527640757745331531096272902385806316789156842\
0677082603532955`60.*^-9*y^68 - 0.0000248808294186059029450664688703902252712\
3244815338070337932014481118569141`60.*y^69 - 1.63343072940672712882362126709\
4153123559553795912176663620611592525639534981889855815035`60.*^-9*y^70 + 
    0.00001791335501011076576636812446267351065358245855014883913619376551720\
331803`60.*y^71 - 6.232854879321859340455045590440021748494607146768758544757\
78747287702270355936811819306`60.*^-10*y^72 - 0.00001291170857075185025142837\
185692504049145206356420599232400036949237517434`60.*y^73 - 
    2.36988404570490568552450442585955078648120975947948515875861144989387018\
783459610964181`60.*^-10*y^74 + 
    9.31551679738185554343941870188249003951558865786829079844111935928133756`\
60.*^-6*y^75 - 8.981702506123834266480172949963959653754904025342634696414997\
8277236407377932839743527`60.*^-11*y^76 - 
    6.72752388379282879318019692339304497998088166121825504129873135958606974`\
60.*^-6*y^77 - 3.393090600078122304721846078072353641211179208243832669139066\
7038735877534939051848901`60.*^-11*y^78 + 
    4.8628811343197838051069152962043617906038742572757991628818618015845001`\
60.*^-6*y^79 - 1.277819513422898980257856611177413998823214594285493765917378\
3837496070578840702165984`60.*^-11*y^80 - 
    3.51813187240904901466090176698632608333508107622439246428659837748540609`\
60.*^-6*y^81 - 4.798566353609978467993738876105142971687152528966746816635001\
978105090842926691876917`60.*^-12*y^82 + 
    2.54735473661926531972048968858528171663827143333338994784810593123067486`\
60.*^-6*y^83 - 1.797166368849387795839127277019657887719578823940651416447011\
693750586718741657682007`60.*^-12*y^84 - 
    1.8459158699296427881347846108196630543262229321481790407884361506061555`\
60.*^-6*y^85 - 6.712508873311029881531907015967561243183942659826169429262030\
71257526922029741098001`60.*^-13*y^86 + 
    1.33863915003468544096704129735226158299487856310015467102307685413063683`\
60.*^-6*y^87 - 2.500739153211816079740782512167978298410549619599567212579166\
25322491730060860143435`60.*^-13*y^88 - 
    9.7147338725153256246707548036542590104095190433639669840883047188015339`\
60.*^-7*y^89 - 9.294958122673706686491130521003520276282908301449617011006806\
3446838400578248169417`60.*^-14*y^90 + 
    7.0550589537756723909043210129159473378238532108783681405859776430299174`\
60.*^-7*y^91 - 3.446889318870100249742330373208209571846791019358236796025201\
6280915523764548394684`60.*^-14*y^92 - 
    5.1269675211280430917312529232382229757893470617250483905825204178209868`\
60.*^-7*y^93 - 1.275273405319864275372243654028858806553646807024264571547460\
7490618121624987916642`60.*^-14*y^94 + 
    3.7281981136284531867974576303399518156083309799387367433868210937488288`\
60.*^-7*y^95 - 4.708365008894535727925465684743688491127331404240905936875754\
026500477515594675236`60.*^-15*y^96 - 
    2.7127202036436127034432160515913283377142653858408668953283538574957353`\
60.*^-7*y^97 - 1.734961941893018787266379634639176124575306923170267691420941\
342985744636526535105`60.*^-15*y^98 + 
    1.9750054167169673902988061725399525279587880954426608296847538391192761`\
60.*^-7*y^99 - 6.380161952807845068847601357360369074440728908154371831950533\
36771157383874899664`60.*^-16*y^100 - 
    1.4387294128584773593293289307524395846766682908293003897270085575947076`\
60.*^-7*y^101 - 2.34167545881723522816512320350817721243153670923947586315419\
726144654413325976705`60.*^-16*y^102 + 
    1.0486445075089505528304318438848656214264364397452257836668017160169857`\
60.*^-7*y^103 - 8.57971090423884843616519842253625770260165212684107525042062\
92127982752533169649`60.*^-17*y^104 - 
    7.647281537917031539932532047045836806680592721735846046976522315009096`6\
0.*^-8*y^105 - 3.138156290278491993468393770142028782615039691260067150298404\
895692341183262845`60.*^-17*y^106 + 5.579653811007998150237832093411136342740\
5801423008169002723222775286410982958634489616504`60.*^-8*y^107 - 
    1.14577770450705395883497812937660097170176718858638961290434941215296796\
1363532`60.*^-17*y^108 - 4.07306177464557807650792123094609042717782404247570\
61531246876357039142182373981365659498`60.*^-8*y^109 - 
    4.17660314789453182507994642271280572718371557088921127812228499284195332\
3529488`60.*^-18*y^110 + 2.97468438989308931783015929763808380055784256924082\
27301010991008599150312364598338463822`60.*^-8*y^111 - 
    1.52023686035908506446990183268608446653529364748880764102646495684192680\
1883119`60.*^-18*y^112 - 2.17350132064780767577337445531325742857859188727762\
8016026356750084919863189615348167191`60.*^-8*y^113 - 
    5.52487437435607609391333244161265551108851172232356733283164882766853340\
951657`60.*^-19*y^114 + 1.588807754369718165277192326393964293573613305505909\
3287051168497967742405799627022904727`60.*^-8*y^115 - 
    2.00474203472999074604162366677443005739127554950070668102458618421414825\
624661`60.*^-19*y^116 - 1.161900293421483430545518091947506604320406079456681\
7827515295655495392702233269033930937`60.*^-8*y^117 - 
    7.26468360918432111624692850081639850445583862127989215734460263675476989\
05541`60.*^-20*y^118 + 8.5005374870126362298317724796963035870259570788008636\
72609741578046377744699241800028164`60.*^-9*y^119 - 
    2.62911295844797069030469202653822421349671574706929584863950608154385426\
31217`60.*^-20*y^120 - 6.2215437854084016767463280442817577996278687379520905\
38114157646977363403225640300436883`60.*^-9*y^121 - 
    9.50119404824007632545620851566022925215668364704880220195487130059771953\
9845`60.*^-21*y^122 + 4.55531790568682864005071082656478007078268190328650635\
1586839770712072667350997724257754`60.*^-9*y^123 - 
    3.42909538613334469898260615860658792538653051806030488147004424672724799\
5829`60.*^-21*y^124 - 3.33658913886832397454536519046278087817618770585747924\
9547620343485251899355029122861232`60.*^-9*y^125 - 
    1.23622529401291454721228138631617732952135877740804052885032057689593268\
3568`60.*^-21*y^126 + 2.44481094502630109718157487561800162054541387538981428\
1598702776042964867411030561213086`60.*^-9*y^127 - 
    4.45125922151211761270552884644676742061941138469426993222203999314044224\
136`60.*^-22*y^128 - 1.792014666533337788658591913448434860229638784157787769\
673762387927477056297920911784365`60.*^-9*y^129 - 
    1.60068327226786256192851069226426618622687500538863987073001109387142156\
362`60.*^-22*y^130 + 1.313974688998685065838400491743621436635944311426227121\
751098257051252715511104006689147`60.*^-9*y^131 - 
    5.75000818378276970064191857234341840032245709395001198646568095845376213\
24`60.*^-23*y^132 - 9.6377849462629010894972354144660297957970503503380706311\
7488017172004595387944006220499`60.*^-10*y^133 - 
    2.06348463189064731544978177544076568880404053571333444201182225757821669\
7`60.*^-23*y^134 + 7.07144347360446437079108612376760792886392584484817457119\
41613316597447757655760906294`60.*^-10*y^135 - 
    7.39634380505061835567275153004755680333254909532857600156150447811170058\
7`60.*^-24*y^136 - 5.19009758654105738331447552599114106517037110583591122368\
223469591317060356423317483723`60.*^-10*y^137 - 
    2.64820994931111761069410267370290379197882983660619767902870117629289747\
4`60.*^-24*y^138 + 3.81044540500922228595684573117137079352854052406288541770\
873840978120578690812762640828`60.*^-10*y^139 - 
    9.47369168571435412774793684349805444233340080597044427367174278118800792`\
60.*^-25*y^140 - 2.7983694784566590621021651304056406150360078566668900318327\
8715179739493781521424708662`60.*^-10*y^141 - 
    3.3858353393334764104610833322139485245226442085352584166058960174141038`\
60.*^-25*y^142 + 2.0557009216673161355742086816933506540715035222122308587097\
9214642722266926409527118248`60.*^-10*y^143 - 
    1.2087067961650841132909620080530977589367933510950970945177180220084937`\
60.*^-25*y^144 - 1.5105565298094922402636849347420463164777887358323403774542\
4515738178438748329083910801`60.*^-10*y^145 - 
    4.3111951809957188073270506184889348436428355159966811161813411140085056`\
60.*^-26*y^146 + 1.1102811306396276693567577141784140842107473403387452912472\
8868463919708884871562260446`60.*^-10*y^147 - 
    1.5365867324574217460530368432755334333484546504458891325257993094867988`\
60.*^-26*y^148 - 8.1629048620528273903366397179722262139552441282072578438398\
437485160254949466089982982`60.*^-11*y^149 - 
    5.471146951165483541568754627319512163096901803658842621850767560704758`6\
0.*^-27*y^150 + 6.00301330803139580019484183333424629631680154282428325014820\
19549029163648257399158156`60.*^-11*y^151 - 1.9461120806175858638472095023053\
57005549668069678497102660800415310760637299329218091458`60.*^-27*y^152 - 
    4.41574294265198278184626252256821101988823414257626614670467535096997034\
23854749023254`60.*^-11*y^153 - 6.9179945684536014783186115492341949089586473\
27919040606454445618914732200199081621880408`60.*^-28*y^154 + 
    3.24896764686592263051661921357063165179200371771724469260756857242295047\
04448053050609`60.*^-11*y^155 - 2.4573750046533261885144655395101709042963210\
4498968627826562093212451293949092770743543`60.*^-28*y^156 - 
    2.39106531166437403247421585027979755748276020263239728235218262357238732\
9674458476934`60.*^-11*y^157 - 8.71989696895791596374161856918531026639105295\
175326865179998650742095300071676249465098`60.*^-29*y^158 + 
    1.76010818424347437526824916296176680348223125048657143110959379424667816\
50541698063468`60.*^-11*y^159 - 3.0918757402671360854047711102636464884864653\
1552029215940760174004642964952847436198303`60.*^-29*y^160 - 
    1.29594530459564723082992774905162517076663779856589375769986837224022417\
23710868075834`60.*^-11*y^161 - 1.0957726495407345073434262286514524330514419\
6430710658330471548657011988463481066937073`60.*^-29*y^162 + 
    9.54401195272845560278448257110380768002238161769118220690582482976828973\
8997318608239`60.*^-12*y^163 - 3.88012414628435439628295218634450851422484642\
93694442838330852875033983840092337026329`60.*^-30*y^164 - 
    7.03023688232578228845441948587399025755646959724593298165912612461107618\
431016573699`60.*^-12*y^165 - 1.372622997480631333445963239642268131432269524\
7296263817158252165190024360184181096846`60.*^-30*y^166 + 
    5.17966171018084630332893584965936733596776867088299934233874078579156778\
5352581828067`60.*^-12*y^167 - 4.85348709990407543514072028537914871934084648\
4130307494313760627590196635409891952227`60.*^-31*y^168 - 
    3.81700858166919046098630352023847992443399541579916876232357387831430431\
0386174174228`60.*^-12*y^169 - 1.71528986869722638089869388257170753077087875\
8641905801864904223402089344303610009512`60.*^-31*y^170 + 
    2.81341048315616566532169185293161206300149765416945967741214251353661336\
6433046105276`60.*^-12*y^171 - 6.05598582257349293814145397208344411482347826\
349559723725474413690869093498282068993`60.*^-32*y^172 - 
    2.07409805715078667536025418719637695338039932286232953660102112226848587\
7611705848738`60.*^-12*y^173 - 2.13657086586403866343470124785763213571162905\
136963544499816053948661368712278734545`60.*^-32*y^174 + 
    1.52936006994960751216996854781129138655188417564627678461143499416077935\
7352898831233`60.*^-12*y^175 - 7.53609805639196074617606576994327807286414919\
25341019017922364852927774374105621811`60.*^-33*y^176 - 
    1.12790523792033665669974903575997457779877392766064577312834135148925029\
4351694365607`60.*^-12*y^177 - 2.65624533834863721802410901064548511246562793\
23713329170947527324223631520490638681`60.*^-33*y^178 + 
    8.31986100649665261091474143665739526276362560376105375204861799905331263\
397467621056`60.*^-13*y^179 - 9.352800845046898401542961737150046659112508969\
455535185819896285959950485903941189`60.*^-34*y^180 - 
    6.13816226564869477413473926279695422697432251350657253592474972929936139\
122810119638`60.*^-13*y^181 - 3.292062225651919208334258588959161984698460129\
009338115085219227482408453998446903`60.*^-34*y^182 + 
    4.52936998803319308963075860087200595366029517848727892495257014480360063\
861615048509`60.*^-13*y^183 - 1.158510451037026459908447303362702730448572736\
517843845096291950885758184103334888`60.*^-34*y^184 - 
    3.34281795594703626143768987544631579904073301493855496249713063007763096\
375937471596`60.*^-13*y^185 - 4.072780939604916518389626906720954161924964939\
09002707852529491866883857552885609`60.*^-35*y^186 + 
    2.46752497913687767857455858026845420552052157767397946513517826886107863\
803933816508`60.*^-13*y^187 - 1.430652095589722479790047419214505221951725993\
69861438572823486464885155105088263`60.*^-35*y^188 - 
    1.82172471461999662855020025411688621268068730208739158628145805808751288\
566307549601`60.*^-13*y^189 - 5.025704111092650160336655100101457595811066713\
1566383641727037846101397514882307`60.*^-36*y^190 + 
    1.34516267779595051594076139912843850080754873153932362747987055704195445\
4896412894`60.*^-13*y^191 - 1.76457479288879629996515704842816867384161494096\
43698500661335705864963845471851`60.*^-36*y^192 - 9.9342774560930732997479894\
750147863666400028989213716851553342752067532326505406264`60.*^-14*y^193 - 
    6.18806436288685926340552093751166663490523950907442556656235441457720807\
7680221`60.*^-37*y^194 + 7.33779836812214923455586799492898837747323813430822\
63724134350106587000966295160687`60.*^-14*y^195 - 2.1694475022000192327323627\
64736419296605066292317319203171002680201174285496531`60.*^-37*y^196 - 
    5.42078161770665488187682928288189665438977191478414302522625829402038531\
36489970649`60.*^-14*y^197 - 7.6071513466466198233421524792890912893446347635\
7886208817953604732388185261287`60.*^-38*y^198 + 4.00519233251202971620988171\
19627185321372857771904614227944468434589065320243878515`60.*^-14*y^199 - 
    2.66465205032367329831006393439137040963507541242868390403886669221643885\
956049`60.*^-38*y^200) + ls^3*(11229.4165630172258063183542043035319584013646\
589050773349414108458325843312858513`60. + 20212.9498134310064513730375677463\
5752512245638602913920289453952249865179631453234`60./y^4 + 
    11906.4102452351309473829049857669357576545108092998813545515026318616556\
4830683112`60./y^3 - 10106.47490671550322568651878387317876256122819301456960\
144726976124932589815726617`60./y^2 + 7604.6280123207595746294377608822976315\
1424072092808096532797882251270059498164752`60./y - 
    1956.24095491745947366099437660878230286082673288408815876678890876294296\
244127243`60.*y - 1375.603528969610161273998390027182664904167170715871973530\
32282861449158058251678`60.*y^2 - 683.511588959571715930993512089309929061142\
99815836768354296051642038045828027504`60.*y^3 - 1308.42755488727497118262966\
398358117908158757855992195733022688873317165645786035`60.*y^4 - 
    674.939132801336273075787241085137992132245802762535987077647340720389476\
66202757`60.*y^5 - 238.207340931265705162303778545159000099719424423648627097\
60388632045162149178543`60.*y^6 - 267.119739489256631758791256652585617500633\
6722551029797248095605345093009457028`60.*y^7 - 48.40141348328362902077389920\
073943555324884736722664978867722217421312601801696`60.*y^8 - 
    89.1915362784899047918470242710234471647884204131138725008019885470305094\
6840319`60.*y^9 - 10.16287702825903575306270647780564893295200302932075062760\
003531561554998380911`60.*y^10 - 27.64494969207096004257695254914881247529666\
550990699895296302790293634115581738`60.*y^11 - 2.158599375268780662513709646\
34043415398420806632723641142404298780881016949431`60.*y^12 - 
    8.21047818745384114953040872871216604939455462899871788431656088083116211\
745808`60.*y^13 - 0.459225259952957967817705814438167658350893274276816665869\
70385109301195558534`60.*y^14 - 2.3711960970969149098626576175818361442834293\
0622775788350198594423447860067616`60.*y^15 - 0.09721275892293200239286373984\
770774903909952352515656318067785505560819251526`60.*y^16 - 
    0.67132295200190050645360182398746194093479993061915058234866026092857422\
733074`60.*y^17 - 0.020356126258133685132111694634112609763671948454175027041\
14063680113205576777`60.*y^18 - 0.1872492357554023949660070739627023067191902\
6733076503702430441635187265355097`60.*y^19 - 0.00418779615361173882325650354\
30293205201065356593075030339986185681070815611`60.*y^20 - 
    0.05162501171262137386159169330492212287470831050419157263490047299423807\
018625`60.*y^21 - 0.000838498533724792879181944030960392864740075669403386197\
79192732799246624662`60.*y^22 - 0.0141009071117642212246931024386780927868086\
0038535004557498164272291598343341`60.*y^23 - 0.00016093584717399867753503624\
660607166810545910582547870407289490579521515613`60.*y^24 - 
    0.00382211714418340085566980618549740518256508695599369619627368906325347\
20692`60.*y^25 - 0.0000287736715319310856584593202564574746230027326925020582\
9578928712116519147`60.*y^26 - 0.00102937591061720997478282961848093673369177\
949332967732646523157963816572418`60.*y^27 - 
    4.47919509182098907928240306476219487546674042770527812567627176162508806`\
60.*^-6*y^28 - 0.000275724679862296761679267799721137549202829230176231682031\
94987021350353663`60.*y^29 - 
    4.7370716903128900900527126315486988851560499456115547460798707700347087`\
60.*^-7*y^30 - 0.000073508688952067914767702173654655102021995615457099231000\
69453486010553199`60.*y^31 + 3.6018600902465338286972644139136534140637400329\
198839994252777985673628661846013574200097`60.*^-8*y^32 - 
    0.00001951765889206563555368145847091334974277190605753453240500897589568\
36776`60.*y^33 + 4.6056052708482764065604427682285470787339003680162322744292\
049378185500649769398053322169`60.*^-8*y^34 - 
    5.16366997297520297845570954175327901035778443353309537026600454784236759`\
60.*^-6*y^35 + 2.042980196320148790823841184108991835132186436669093686454145\
4038100890367989499108027423`60.*^-8*y^36 - 
    1.36178692475355504342726357395399157862518892816623627304420557445160881`\
60.*^-6*y^37 + 7.258553942028613934867284692188071245601114561429675876530715\
978261411406189536996485711`60.*^-9*y^38 - 
    3.581201715602177889093035665244873794768412569471230832247001533779191`6\
0.*^-7*y^39 + 2.3348305126055738487873603672678448961149843945854897525625286\
93466958780147089730913906`60.*^-9*y^40 - 
    9.393841880912344771670211381933398460963969736829600050734478351481418`6\
0.*^-8*y^41 + 7.0975886970631138736967249317722276756099718764915386530487879\
568778580814745440143169`60.*^-10*y^42 - 2.4584416379793291798867153686634674\
355688450895504323612962676645144615027386147766513897`60.*^-8*y^43 + 
    2.08039041077047942708440924978231286026521330399577344548482010216103721\
907936147014697`60.*^-10*y^44 - 6.4205327324798794737821339839047666516984185\
85879589746327249164674910139747696993178097`60.*^-9*y^45 + 
    5.94497762017865756298986137569036388575299347557483858178728670038863174\
60464390373898`60.*^-11*y^46 - 1.67361937470914206021973958555713892845587984\
9145894310286886655345651712823871328145853`60.*^-9*y^47 + 
    1.66740427958563812573871001139170323848165587771640108448800361524649433\
03688012114537`60.*^-11*y^48 - 4.35498369397993170141457598545377400362152620\
376584656899835823724153172245926058504985`60.*^-10*y^49 + 
    4.61019840364279744975158674960201093688839375896468000946457796296591485\
8356408585373`60.*^-12*y^50 - 1.131414589868703519370421055482607686843050351\
50316329904323013866801653376729292434979`60.*^-10*y^51 + 
    1.26036510394320065548518497446012122811556772750813719163833638568126303\
004898894655`60.*^-12*y^52 - 2.9350561815468516678912255596120828486625721861\
980207482650323957601419440288508160215`60.*^-11*y^53 + 
    3.41437241187343811157520257869542244942364041008530788295680311370392767\
785056744729`60.*^-13*y^54 - 7.6035842059549954321671128784614345250706735290\
68150201338906331183131768491507445008`60.*^-12*y^55 + 
    9.18035870123642204439266406781281266109498187835264592087915649772675694\
80922087505`60.*^-14*y^56 - 1.96729858529862243348134853959747512423620449249\
2889418541803285496350674855820245816`60.*^-12*y^57 + 
    2.45286040403704830333848865843816230723444389423373130375992090893141192\
97266809495`60.*^-14*y^58 - 5.08405663259622884048399623226941366373940657544\
457996795784716170631858018365348198`60.*^-13*y^59 + 
    6.51873154349258783145313667542014655234957258212707019604129947427838948\
6962374796`60.*^-15*y^60 - 1.312420454293234030454840786579020436640026093657\
70891007662456783581451295005251012`60.*^-13*y^61 + 
    1.72447832190737469754428110623680456930844523035229848610904406869781934\
9219827381`60.*^-15*y^62 - 3.384457612495613284304614366089848084588682098744\
1233427543915952845134653313521189`60.*^-14*y^63 + 
    4.54381436131735671088116628944213383182126665220071481834623939603993314\
72887102`60.*^-16*y^64 - 8.71940154868219532754871088043411276941204029731887\
9770843182238568979910245680455`60.*^-15*y^65 + 1.193073684449390533510320196\
92860126279787154025064065365486591154764162159283783`60.*^-16*y^66 - 
    2.24435341151373465687049256802927527726219914176641998673358986722181767\
4915881394`60.*^-15*y^67 + 3.123030674502500270166134779565211635682890760590\
3248647854772626987202951750418`60.*^-17*y^68 - 5.771995305290297856719289823\
65129107211854283235322758178099470358248615448235347`60.*^-16*y^69 + 
    8.15261262699432913512868966411719684278024397085848422406918749645613204\
6362034`60.*^-18*y^70 - 1.483242073840558282318620697823655317378891928477198\
65935823838975880578206014338`60.*^-16*y^71 + 2.12302458141191273551635307546\
7234161952383687364489172565601354036353025713524`60.*^-18*y^72 - 
    3.80863059797956968970994603487357821326468544023619920397406139777016675\
13287478`60.*^-17*y^73 + 5.51643258229322007568261745494943149529577029927597\
433344721208582154360434648`60.*^-19*y^74 - 9.7726925992720654037660072083049\
46979379951710305497970890197402090762712038236`60.*^-18*y^75 + 
    1.43053641079278521647224578982337579583989706380886924258094268647281443\
481838`60.*^-19*y^76 - 2.5059049824347480045072860759320753887268197257000771\
54625663821428694821201802`60.*^-18*y^77 + 
    3.70302445430420107353299222084609137511997265514534647666606387810602947\
8164`60.*^-20*y^78 - 6.421479080911150714767074232284419095951440014415455616\
04237399064452944647785`60.*^-19*y^79 + 
    9.56975269294316735704585736442979942507558999591735912148367664759135859\
1673`60.*^-21*y^80 - 1.644521857521027243223984709992438508542042430309658253\
82189683471060229978931`60.*^-19*y^81 + 
    2.46940361865489973289568604845102059022302823941377302664161405245202004\
4205`60.*^-21*y^82 - 4.209119919449788425592460258053049734546225597905580805\
5033508607434594771444`60.*^-20*y^83 + 
    6.36332573029074242292052042738631252289680456789524220210990242527979811\
528`60.*^-22*y^84 - 1.0767182010204339418387254009755310352853395151111024689\
487639153184349565294`60.*^-20*y^85 + 
    1.63766188400152941279473117134757047911893966574293520987803775836429847\
027`60.*^-22*y^86 - 
    2.75285355434823141452722821011098753253000668883032303617015553338626435\
204`60.*^-21*y^87 + 
    4.20973126320085906126731650430422082092347597981281383568234284744099409\
63`60.*^-23*y^88 - 
    7.03468876418872774406260780599041094025491864839786505610101810773397950\
633`60.*^-22*y^89 + 
    1.08096606425127048087306262785733528061361317063726665322897817770810026`\
60.*^-23*y^90 - 
    1.79678917020979656305350602534828726788383882697181781344101995007763522\
696`60.*^-22*y^91 + 
    2.77287894603938228319408793503772499173706927001091198774540937253063984\
9`60.*^-24*y^92 - 
    4.58721295673539557711820528869623956335207734955561148534048149185841891\
82`60.*^-23*y^93 + 
    7.10626084698575329855291328496564836244494121163157507122435065176972324`\
60.*^-25*y^94 - 
    1.17060059845340768693215361988312184868211707890611917772108841356118567\
15`60.*^-23*y^95 + 
    1.81957530825164137212652199961179671355822139183578280079439206804027495`\
60.*^-25*y^96 - 
    2.98596434772322923627057666589014200743703649940687344401186818742230703\
1`60.*^-24*y^97 + 
    4.6552420562666634126942312795765674479737989241551170830802182421808925`\
60.*^-26*y^98 - 
    7.61349417022618057068259415883346329109607228359105700618723078712526645`\
60.*^-25*y^99 + 
    1.1900912475014413741199344354216472941925803772915522085935869656831637`\
60.*^-26*y^100 - 
    1.94050151105933993500204864884747725026179969659217869629250466749103269`\
60.*^-25*y^101 + 3.0402159246847926594533505103975526712134285341952955726197\
22522978329134850025936776277`60.*^-27*y^102 - 
    4.9440304783653873123879028540451638052910582642330922992509609932397288`\
60.*^-26*y^103 + 7.7612810918092293922365784833250513714098061791089937362919\
34501475151791377256591180998`60.*^-28*y^104 - 
    1.2591913265328898262762979926696322242510556349623209175344460106928029`\
60.*^-26*y^105 + 1.9800870060673093113641804490241619791698087659060817605000\
07948200418874604197049090589`60.*^-28*y^106 - 3.2059122125486284208222128267\
504793754751215232646474788602241764370332470956479529745226`60.*^-27*y^107 + 
    5.04861984882617558569482148437307193398388331057749149688745065601987096\
876327130445798`60.*^-29*y^108 - 8.159553743187019603782695150909924979091767\
47430281514352633448017373718281791719718069`60.*^-28*y^109 + 
    1.28650951482725612266476924019594730564860979229478765957688657042798810\
864235985947181`60.*^-29*y^110 - 2.076066808165303658702065252776485087213033\
096356513635169900201581668048367105650729118`60.*^-28*y^111 + 
    3.27656314940617808065382575105562395811036329433222162830464173559716091\
63153578505789`60.*^-30*y^112 - 5.2805766997822919028043386037247277469173216\
8106402774576085832911275402841382093821913`60.*^-29*y^113 + 
    8.34068171295167515409455438040989479439309458482705926809676478913551336\
6558672494979`60.*^-31*y^114 - 1.34273778799574607774380825126535477659682306\
141992122717205262393179077970949652981391`60.*^-29*y^115 + 
    2.12213673672858910130295274699189668525002059764550765950548927476144357\
2672133706123`60.*^-31*y^116 - 3.41330709633166903981219183367463737438833814\
54224707556874975864168272894055364012612`60.*^-30*y^117 + 
    5.39690165374515871971457938124883284804275528810205645938879263051880854\
355188951573`60.*^-32*y^118 - 8.674372248539756470589763727873253062389699359\
501917072027804159647571369967095280468`60.*^-31*y^119 + 
    1.37190720471432711222589740109014473038440028882715077368450632903735136\
552865732362`60.*^-32*y^120 - 2.203856522697866340065548740741030224236076813\
823341676574974749274884525223305980844`60.*^-31*y^121 + 
    3.48596600742758859478176446321831543364894712316377487925621126669971844\
01108021954`60.*^-33*y^122 - 5.5977691246001466768921729766112945860169024112\
4759505560476010865021776810945680205`60.*^-32*y^123 + 
    8.85417708319066934965308580714349092177737785122772390732968823606358413\
9614188314`60.*^-34*y^124 - 1.42146672637057423838764393998487379289772539067\
933526334526819248950100663992398807`60.*^-32*y^125 + 
    2.24805951859224574590176658574386337072243393718206014171224878328348601\
5613963114`60.*^-34*y^126 - 3.60870963268886573417724735011641317341050793053\
3810241757201901625881478365843873`60.*^-33*y^127 + 
    5.70570531052339331567263889829621427990224787333661134929910139974124409\
726330486`60.*^-35*y^128 - 9.159336525405851763742721600576144720180563605200\
184603456327188691391361000926114`60.*^-34*y^129 + 
    1.44763712301078568520595333706869776551968087106577694151223832137306077\
561841665`60.*^-35*y^130 - 2.324213866662694062850168329323134404814166330332\
058796966997175687816837647548231`60.*^-34*y^131 + 
    3.67168491670979867908986081599040191362812941576542135779139420511983076\
91571368`60.*^-36*y^132 - 5.8964574732200616765854412436341503162079116175835\
3028536555074299449020685475751`60.*^-35*y^133 + 9.30963164861139048163790112\
6338303577123665757074776321042929714748793462267056`60.*^-37*y^134 - 
    1.49558859483711049448123071014989279223855258204983566704088399643498464\
587132508`60.*^-35*y^135 + 2.359753832634592190263600178077449638727456154811\
150856226198839480268733118564`60.*^-37*y^136 - 3.792641244819279068346567502\
4632270588791366838237577264955521591801601844202979`60.*^-36*y^137 + 
    5.97961724667010352121551330314663963248662543619296963212450894515697377\
498274`60.*^-38*y^138 - 9.615738896385076069430551167095770847889989211021271\
383085064891590737135803656`60.*^-37*y^139 + 1.514808088573007149952047700320\
71419859555775331343900727856350927251734899086`60.*^-38*y^140 - 
    2.43745923695155093772345465913736130815631873961483252546304339707452716\
5174754`60.*^-37*y^141 + 3.83640245740594642264596502524385696463148860963434\
73076707883737953070279324`60.*^-39*y^142 - 6.1774363191900978523404748045606\
204085953897450636656225767496515825632677369`60.*^-38*y^143 + 
    9.71353981905617147750346617825250016845198550213717485496239798055898158\
3544`60.*^-40*y^144 - 1.56530049976209298522316125318313688065380936926083819\
490975706927913645343507`60.*^-38*y^145 + 
    2.45879297674426455312611362372200900028279199810653648544876074205291261\
9324`60.*^-40*y^146 - 3.96559101371025295505378313191137401034930591514010000\
36323802678255623753323`60.*^-39*y^147 + 
    6.22245124917328877451403162210617828332363879029091116080142417873833635\
84`60.*^-41*y^148 - 1.0044793219316854764273639691587779324132357879514305143\
028911875752423702666`60.*^-39*y^149 + 
    1.57434515419737195646589223059283587470993619176208715443503305703809898\
726`60.*^-41*y^150 - 
    2.54389397274268895261951647843200871849754432610547263285498223651463349\
7838`60.*^-40*y^151 + 
    3.98236371090219665631374339848922377863735576032558765323107196634229195\
53`60.*^-42*y^152 - 
    6.44145389804355224941244672357102442407946340487462758999414539214451235\
1`60.*^-41*y^153 + 
    1.00713534512507905516356281283263712388835811496312909480073549409520635\
19`60.*^-42*y^154 - 
    1.63078826892593370074096445786342466117501385010549152084256204052484221\
307`60.*^-41*y^155 + 
    2.54650158295196757870020697408499423513006168222352642540856711740345134\
2`60.*^-43*y^156 - 
    4.12802054118827219136362477271847849519739111082596038328195838975063100\
54`60.*^-42*y^157 + 
    6.43742747187084229199406652666399930380157644380207290900453259307828842`\
60.*^-44*y^158 - 
    1.04476463380406812289845253423655691473879778652951284579380722457639749\
37`60.*^-42*y^159 + 
    1.62703153483342853773619969809237309439758997437228589115920978850840461`\
60.*^-44*y^160 - 
    2.64380305547183127544617185321823855577953967347880336950610040498573685\
1`60.*^-43*y^161 + 
    4.1114745813899735187516309054764829511246532933781869252462966619935828`\
60.*^-45*y^162 - 
    6.6892184821233403313215034930683083899138891022162870430293853310656099`\
60.*^-44*y^163 + 
    1.0387712673543545477662832000208725114365856651487712133560474192032074`\
60.*^-45*y^164 - 
    1.69222795864142369095376914853158571418777722140041779397939367287649424`\
60.*^-44*y^165 + 
    2.62400986643597107912300998018586756995594710352776542364664383239432`60.\
*^-46*y^166 - 
    4.2803675175763389362631174936714328879328607427157870661909949286773642`\
60.*^-45*y^167 + 6.6273000683433099300644025464293648285398422544231497485989\
417330312987023334244403970869`60.*^-47*y^168 - 
    1.0825386538341084917804378043268976217173202366801052559329985171760223`\
60.*^-45*y^169 + 1.6735386670334403302032802012736875778011652505004836120274\
025888443672051762816312299837`60.*^-47*y^170 - 
    2.737457115483288845746432477318543020745543735047247048002743001473688`6\
0.*^-46*y^171 + 4.22537266119542216275104777625058142493462996673009321921686\
0939802643552842819371766018`60.*^-48*y^172 - 6.92140314818583861500624054194\
23709229148772883630436546425974892611865125967352324998797`60.*^-47*y^173 + 
    1.06666131136582266649153087135420187491812177574617205923199986498326252\
2390675295194435`60.*^-48*y^174 - 1.74978698781181845699802700120272539382559\
30952835104813622162267039007237690013497290309`60.*^-47*y^175 + 
    2.69229312511180367168277113720179132895513864705331846713814802247252424\
275026882803555`60.*^-49*y^176 - 4.423048422329420208999287137403173104758514\
169002754726425073217025562700687207937856472`60.*^-48*y^177 + 
    6.79445057644629520711476447141733339883265789484358348148078937728207514\
85043586928896`60.*^-50*y^178 - 1.1179049986395741063894469014774711899511354\
17757315425544940511517040273414954346257951`60.*^-48*y^179 + 
    1.71444830651546424388971390625173426359332449319741168761756749057438848\
05643567102141`60.*^-50*y^180 - 2.8251139686637994127584211149035476092359736\
2247997708978354664330659568744634691831581`60.*^-49*y^181 + 
    4.32547956554482358742989987967242948746846566050211146940515834977565563\
4080020204987`60.*^-51*y^182 - 7.13864944872935582744495299428849284789956930\
45312244641531403244390659821349701875546`60.*^-50*y^183 + 
    1.09115299503250425304490931805109983282112419186508088294051205688907515\
2894816327983`60.*^-51*y^184 - 1.80362501600205187226500456693975771932001392\
00194456610987474599730547840939502992334`60.*^-50*y^185 + 
    2.75220116834151304787937992452981355243764690510038482682058004600879730\
449104243911`60.*^-52*y^186 - 4.556460626264051645218317064524233569615339737\
524275668194145147634053909118853702754`60.*^-51*y^187 + 
    6.94095778772778051497162848832342449969229246022386905067911529563265025\
90139222558`60.*^-53*y^188 - 1.1509625766854543276794781530761367823270477931\
84605825956386116403778754338882249254`60.*^-51*y^189 + 
    1.75026912942901110001961106220405154633923878805853916482626600610727594\
6399665008`60.*^-53*y^190 - 2.90701982502135990789217262961271405613991357383\
946525015560161386209141160645936731`60.*^-52*y^191 + 
    4.41304040780623329282430293409692381839897713856712450070275755474673917\
9474650457`60.*^-54*y^192 - 7.34157031401897806878914355298273703977831158772\
89172765081112604833472180757817058`60.*^-53*y^193 + 
    1.11255118487466869947958579568819441217922993101281950490624579103872423\
0947407805`60.*^-54*y^194 - 1.85389464092326397224495303817679596864852803207\
75971003872942385879240121360391161`60.*^-53*y^195 + 
    2.80448068598598886468924850061208693514281837898717605998483139575944362\
556390946`60.*^-55*y^196 - 4.680984069460759492116524202784501253083717680304\
697743323983001663965463023489326`60.*^-54*y^197 + 
    7.06865105281034653794400891302976895451493981923787484881803474841232412\
39898588`60.*^-56*y^198 - 1.1818059922910960199365192144651688897998865424535\
84192049450812560132159979908339`60.*^-54*y^199 + 1.7814494437320329097925632\
541661569383700276212741617078399782131256859365376119`60.*^-56*y^200) + 
  ls^2*(8562.4301293006346773177450807814431182810405524151214678928257699473\
4555260546162`60. - 21714.688421612650864253791065227923935570834888480731434\
5788170220316270002502766`60./y^5 - 80851.79925372402580549215027098543010048\
982554411655681157815808999460718525812935`60./y^4 + 
    33476.8113166528367490579278922263827340050371197411276283090095756320916\
2538584309`60./y^3 + 32846.04344682538548348118604758783097832399162729735120\
470362672406030916901111505`60./y^2 - 68264.282976134653574780340292376776052\
26197641122434733262024564214002832568945737`60./y - 
    15799.6954496594225926411623293569635844368741494786216811562076875060469\
7256375012`60.*y + 8086.58360244277973377500482137408095154378272499401881582\
468348535518979156722367`60.*y^2 - 10929.000064863833216920220120481806483961\
69254682911918442906219528523702866393645`60.*y^3 + 
    1268.17926337952190419824882812376877499599085063706064698432718914542986\
822965469`60.*y^4 - 1506.1204072505423543624571274007096500562371656077344635\
912981693017288621495951`60.*y^5 - 313.92135585593607656003194060233941322038\
979339712179760145461666542461900990943`60.*y^6 - 6.7199054302344766389993465\
1268153170180590392499026503307260673897856223105066`60.*y^7 - 
    54.5322535190860829758251111384347416082685684743862820569957342329474594\
7244927`60.*y^8 + 106.0671336297167753821542523322202569861681235240553661451\
772254935529765824578`60.*y^9 + 46.825873240174732713484079423825278992745634\
98408452505338357484674774801734697`60.*y^10 + 64.176009972833261924876281118\
81812689190129176667624611217984237280146576902262`60.*y^11 + 
    53.4118320100102796648990143684987964546778756314846251180536576137829786\
2494417`60.*y^12 + 32.0992722866710998749580304971144733817078209899914383921\
8118401037680578179083`60.*y^13 + 36.9912747587099798650840529617563466543623\
0635207105278740983867248518670502147`60.*y^14 + 15.3979902505221924596645584\
9841720676028507789473557003022012881379820078905763`60.*y^15 + 
    21.8473875574517113276142650399911679739500165466722150490840904235073925\
3649986`60.*y^16 + 7.22559915174496332745297422598511966433383160619212698671\
263805967156091131764`60.*y^17 + 11.86827777780657159824794025441479445173624\
13275281699020536171580429414290125`60.*y^18 + 3.3794480662269741148284618634\
8504884125476474672124665273621332492154893178663`60.*y^19 + 
    6.07672925029063102301938003440242729542517754607488721853130121719051544\
60261`60.*y^20 + 1.5844673637739337224598099934907200929561237473697203368752\
5624565151585696988`60.*y^21 + 2.98288734189244098506814321059283580953240980\
050784569714006050224851886753334`60.*y^22 + 0.735847508522929337873595242079\
74431678796333070081430802779653780372137526532`60.*y^23 + 
    1.42064034469541255254636099505297024472944523706178851612483360474498803\
809098`60.*y^24 + 0.336538772715559809325781295107961227672576526308859138566\
68212965617024180203`60.*y^25 + 0.6597131752628811087766408324852068587130558\
7924534740568708183716327216153662`60.*y^26 + 0.15205283312171929813845873673\
08846128262460280888289418528946107838617142795`60.*y^27 + 
    0.29958103454038921881014757964821520481068749548577430497030766336279519\
501166`60.*y^28 + 0.067858076228850457574531061692982724368689215940642209956\
30985307397005278584`60.*y^29 + 0.1335436655716972685096006997774848019880320\
8402908856194275372917276447801242`60.*y^30 + 0.02983387698277673683953030259\
574674089956431927749644500161247624354472663541`60.*y^31 + 
    0.05860113191234521071000188555312522747511597115624339966152230977794826\
981558`60.*y^32 + 0.012937370616558344078708554410551478504677213876045251613\
9198443506157518403`60.*y^33 + 0.02534493181273439481430168168891681907885705\
678223333271920881613879055475916`60.*y^34 + 0.005547552541340640798499653725\
71911824208843824506308618383265040285769654931`60.*y^35 + 
    0.01081849815181516855797271245117494678346084450933507056161361620242948\
595975`60.*y^36 + 0.002352238978826940986003868924526662107440966779000798178\
40094080665905081718`60.*y^37 + 0.0045654315569650800701039605064075046933318\
8373911288495041989905795874235785`60.*y^38 + 0.00098617359877520777892570786\
474801220341558095859466619137538342957854370796`60.*y^39 + 
    0.00190672755108738305414397243384266288513766971762324998669891677829084\
321485`60.*y^40 + 0.000409488706632081940414210903854591048549586449754185616\
06798555812132765832`60.*y^41 + 0.0007885788814978272191365883912953808749395\
1501753677484975089592248530564795`60.*y^42 + 0.00016859572987288300193546025\
674504255187562715867715083722972899788164451345`60.*y^43 + 
    0.00032325677293950465633720745141249169742249933267684375809182251058096\
66765`60.*y^44 + 0.0000688214062455472078861361721011428434495379517653415367\
0973713031427296635`60.*y^45 + 0.00013145889821736678704039698069523041393580\
747983325740170313525935917624097`60.*y^46 + 0.000027867944338242194092264925\
86610693437415907282019138831486556873198298562`60.*y^47 + 
    0.00005306064177959770036708786630760403961834123900171920121391761864280\
677742`60.*y^48 + 0.000011207344451903619276257326004986705509554430560413151\
19986498307092106972`60.*y^49 + 0.0000212658202801320561796411628022573351324\
7184404968923780588273162309776422`60.*y^50 + 
    4.47788117458362146079518127547738199840237415182631029692256795990144528`\
60.*^-6*y^51 + 
    8.46838860561553290851701027843953737445719773137925379149406870582906561`\
60.*^-6*y^52 + 
    1.77749674010118823694231185406567715699304926387138666693960503381583221`\
60.*^-6*y^53 + 
    3.35225353840255254381864956059401230575382384919117253477385962380725282`\
60.*^-6*y^54 + 
    7.0146260546068897279114181698204152025978041949699873521565594850348286`\
60.*^-7*y^55 + 
    1.31946320609997451322096271541468591870136472223924446339435964812369557`\
60.*^-6*y^56 + 
    2.7539161444946168790876511294859145905104441018886675066625859809584889`\
60.*^-7*y^57 + 
    5.1658607636504116753624948228580445738817475021037639724160801908970562`\
60.*^-7*y^58 + 
    1.0756013382675392956674037819711875040528255180416322966455317803709093`\
60.*^-7*y^59 + 
    2.0126426098594979667259956840203478019069183547222479635875716791567969`\
60.*^-7*y^60 + 4.179990000849789983842305037082086312444487221000723620719998\
6432391556154736763933073116`60.*^-8*y^61 + 
    7.805020523209712228728803006964571625262117058779460129936148323482377`6\
0.*^-8*y^62 + 1.6172984033439914007132988587561327231448363756929355776122616\
674931660310116410383640564`60.*^-8*y^63 + 3.01330402524174076046752499995173\
66464540251403393073516949273092061268581388274717788033`60.*^-8*y^64 + 
    6.23180955826214320596057394628461134757515241720322516718993537596101798\
2268763549186466`60.*^-9*y^65 + 1.1585485310787861910514300817855644632389451\
678311409872471357266581047372898806876715347`60.*^-8*y^66 + 
    2.39120422577365110705082056762454621300710287404965860757452965056313117\
4043798570433835`60.*^-9*y^67 + 4.4372018475712268251879223481779931633415642\
15563591426491863747164548350718388799122143`60.*^-9*y^68 + 
    9.13970176539103121507136991965247880672416620513343320164419845160038144\
95102733731814`60.*^-10*y^69 + 1.69308758352193719364817080886734879960058658\
8937278222720350802727532589586249774560693`60.*^-9*y^70 + 
    3.48140139747770923200809532378747954001855330414513036181980686206871454\
984531884325668`60.*^-10*y^71 + 6.4372578807437715542050672339025956804000237\
3836217120839815197646396233606351904363502`60.*^-10*y^72 + 
    1.32156347413644007441950355802711158495562388029455471875213235867367135\
105902653485369`60.*^-10*y^73 + 2.4394354852563342944125503697954290165278453\
6754200490332310112341165922640268517783768`60.*^-10*y^74 + 
    4.99959744961961189343120411075936346920978605414677560793647579089879076\
62768851347005`60.*^-11*y^75 + 9.21529800731985226536090094621149519898886194\
18024607926618155102984649686081624726025`60.*^-11*y^76 + 
    1.88564659428277008375935787104795171651648642367862068012602777363302462\
22490195359462`60.*^-11*y^77 + 3.47051140238089909602624896338997904010497247\
79855170764310665545046136141393742572768`60.*^-11*y^78 + 
    7.09189101799901547173032746663386603942350232173601920256908739195734394\
6239686199413`60.*^-12*y^79 + 1.303232541260321345652762502669213874427168364\
0642968983169414774015761852734613570642`60.*^-11*y^80 + 
    2.65947295575539837230713891052041566814048602536577308715816969586230195\
6512336917787`60.*^-12*y^81 + 4.880651489326758916940874709749135655519111440\
919427668914241865487619226106791528406`60.*^-12*y^82 + 
    9.94537606265682787664775504020686017377877571206831860753281472087589114\
614078435162`60.*^-13*y^83 + 1.8230032052554575543335414489066463723732289802\
00827558516466173912611114243528169504`60.*^-12*y^84 + 
    3.71013438784621172617363709188996175775733112348464673614861349717531381\
81682471862`60.*^-13*y^85 + 6.79181717224790545746376049369198030619439919471\
682641890491829304798102857859565739`60.*^-13*y^86 + 
    1.38072873717729627734101956366061862481665670993030340960968450937528397\
165907484895`60.*^-13*y^87 + 2.5243664914773610665557889462289333648293026506\
8398330896069739573600431363966395044`60.*^-13*y^88 + 
    5.12555582506684265876672264999515219150986606568236594924131994551278153\
36459039417`60.*^-14*y^89 + 9.36124128660263449922514269022351458812123153069\
80059888764158696338139424596028916`60.*^-14*y^90 + 
    1.89845565747524354357644516526010875767587596378521686658419033620718635\
6343397894`60.*^-14*y^91 + 3.463678463208105367509183847628305860636121410644\
4480567183992906134757547187076194`60.*^-14*y^92 + 
    7.01748814346793631953860299361398843627658342347257516282438391293662714\
5079945124`60.*^-15*y^93 + 1.278830115340701893144692876402480215681012729461\
5881296627896435460870627992093365`60.*^-14*y^94 + 
    2.58840144869864708238588519459938768141168787725590955792697109306872535\
5227197195`60.*^-15*y^95 + 4.712213439685784469543122383107653864373485883123\
650309239734138299704762929678124`60.*^-15*y^96 + 9.5271815858907746347855009\
3281169533695572115018028255268369094187245241192166889`60.*^-16*y^97 + 
    1.73295753441444768541938550214668476550132142061569107176260658388858108\
7617457974`60.*^-15*y^98 + 3.500358586484595244033713582519600895056081562746\
88816822979092445907992745502886`60.*^-16*y^99 + 6.36080735378230481571486080\
929901907526757896075065926135970066037851680037095328`60.*^-16*y^100 + 
    1.28378313492313490157195069602003070414633670516364929438931040842584333\
887490864`60.*^-16*y^101 + 2.330543702475143205776090873426729596448238731066\
16554783646555479739165397678337`60.*^-16*y^102 + 4.6993388181140393609824137\
856683525522658045086887072566028787808200197307259928`60.*^-17*y^103 + 
    8.52438959901553702648985621226439341993661074393089432464463916587433812\
42001275`60.*^-17*y^104 + 1.7172268684937266762155532141847009788421689342558\
27169465659042622836294557681`60.*^-17*y^105 + 3.1126044778223076666153408950\
205163004533910628599762428342697559823109906099265`60.*^-17*y^106 + 
    6.26568571707646372240773371631258772355191116909010307935337209091990172\
0943412`60.*^-18*y^107 + 1.13466089619543745758441430967747765201513706688751\
65684192413135793273594986613`60.*^-17*y^108 + 2.2824540534994105356102755718\
68595070253706162394187448573203164910573193816606`60.*^-18*y^109 + 
    4.12998727758276067286367647022310650784106464859520447987303252596668740\
1687192`60.*^-18*y^110 + 8.30047821823231846827387290727482516153533689157958\
387668247705352457766617182`60.*^-19*y^111 + 1.501000892897700093917270541004\
452237810998692285198241033060937253677119208538`60.*^-18*y^112 + 
    3.01438625137169816450066446537852901853074303589430720139883813399251312\
344331`60.*^-19*y^113 + 5.446964009518334831367289460925050349265368282946238\
89154413762358624549144857`60.*^-19*y^114 + 1.0932560845683308466686222437420\
2945323697293131867405489713265938953762486161`60.*^-19*y^115 + 
    1.97386195857254049715242519750139811615124374655246328548518609500925203\
056342`60.*^-19*y^116 + 3.958943501282226193338910503235453473954244402408073\
3126759412066816417125887`60.*^-20*y^117 + 7.14347442957235860476363288447750\
53653331556467591127593598596257579726672529`60.*^-20*y^118 + 
    1.43160289785696701592182704314662599598668927689570793010525350114601689\
3813`60.*^-20*y^119 + 2.58175858908237157511896027345027702925773495165014214\
53975543518828416753789`60.*^-20*y^120 + 
    5.17103260135939813706554021487014234533016240208015295042982502501664651\
7667`60.*^-21*y^121 + 
    9.31846278266599550413342384348815401123277102411161526816655052614931539\
4526`60.*^-21*y^122 + 
    1.86546109080895439632453169168405437916840276904468257872487824553097272\
2257`60.*^-21*y^123 + 
    3.35934302927842547844682380187636092548936399700627938817868060761872490\
3079`60.*^-21*y^124 + 
    6.72019345797278133582179843476565843202900667927578100346835589391209807\
248`60.*^-22*y^125 + 
    1.20963933140604512175421623316572581948774952576228234287635655832239537\
9703`60.*^-21*y^126 + 
    2.41820097502351102567128554178777194293280608969928258659114782727967002\
737`60.*^-22*y^127 + 
    4.35033672396439390532326596977583363034762072226881714556914105792859030\
956`60.*^-22*y^128 + 
    8.69320688896141116202253611388049242954500474600172219999946098292853503\
88`60.*^-23*y^129 + 
    1.56276411242664974416094081894594271975845526958072965954388698027727172\
753`60.*^-22*y^130 + 
    3.12119811104111075638605205325792378407298701192049607091211588115438568\
84`60.*^-23*y^131 + 
    5.60812587197405481224170568536792255602640917946672027609365772718351776\
63`60.*^-23*y^132 + 
    1.11926810016663740020730427873570963174778753943987762431489482287258089\
22`60.*^-23*y^133 + 
    2.01034654123647606254190452787178244526907867503913714109833764303144203\
02`60.*^-23*y^134 + 
    4.01031785345915900784654528473601477736756624237146534247066040523207042\
7`60.*^-24*y^135 + 
    7.19851140829945994332812818787408566103127205921742671617719552345412837\
9`60.*^-24*y^136 + 
    1.43551272042153128804224143089337158940909157613505432355014599229515021\
7`60.*^-24*y^137 + 
    2.57511480084443751722558969851842757766990120233856062241461577482041644\
2`60.*^-24*y^138 + 
    5.13211529096665587380215004365488648383382834000792745938137064756474965`\
60.*^-25*y^139 + 
    9.2034410650576913048243448600418186036519498603603356294671918276255789`\
60.*^-25*y^140 + 
    1.83306430001667698338437755158199077335185390506524177175691465419832489`\
60.*^-25*y^141 + 
    3.28592695997153077828125243170607532133047397637488236261769248297724449`\
60.*^-25*y^142 + 
    6.5427780777340450907954336404319429225517784017766713832021135225905952`\
60.*^-26*y^143 + 
    1.17205293711715510997763707226248357473406853819002166630632573466924534`\
60.*^-25*y^144 + 
    2.3328789800910196251515596345749867200373760155844223500777534516095554`\
60.*^-26*y^145 + 
    4.1771966708566422858351353459714207341639225873016173550086643232923804`\
60.*^-26*y^146 + 
    8.308745702397866777503377033380003623839325361773582395132528622456046`6\
0.*^-27*y^147 + 
    1.4874463618141951722678933586979708575168274248113782930731825213823263`\
60.*^-26*y^148 + 2.9573528766226398109015115134232571841570899458573098712112\
776566660111234290872122011403`60.*^-27*y^149 + 
    5.291523224057204928694855980784991833170978361535034352411960860137907`6\
0.*^-27*y^150 + 1.05189586268757391919335415884772973155870979651905215037739\
89080143762227177924353754103`60.*^-27*y^151 + 1.8809375767557956697177335652\
17439617764572945822088136657980393224862286478307232918709`60.*^-27*y^152 + 
    3.73719290944364080823711695627712712836436196989279141181368168306518808\
4914888302771517`60.*^-28*y^153 + 6.68124287482193635468260215213611625845858\
0280736725467127940481480710376427067206713758`60.*^-28*y^154 + 
    1.32662406478877808427590489394588620085314410314289839801357677427042111\
3067980322125204`60.*^-28*y^155 + 2.37115513672095832723176306744262990666149\
7653854181259213286975027356388323621487056348`60.*^-28*y^156 + 
    4.70729590421915650080789772963835595966582507982062286604483980051438687\
013605726798379`60.*^-29*y^157 + 8.408014379186478829291216332357198317651559\
73179764013932091946266231071924338376949322`60.*^-29*y^158 + 
    1.66887070327420656767358976831447736943186511627219817147072813437427348\
773966601683291`60.*^-29*y^159 + 2.979554458182691752499480693004642509100299\
79150519156783373655031212622563100035210628`60.*^-29*y^160 + 
    5.90999181130752517298872633584462899724395134484805722976412319817216431\
24823284220475`60.*^-30*y^161 + 1.0551275689235873278038867064507159389347864\
0897856281112861572440933057017635175378584`60.*^-29*y^162 + 
    2.09191627180454114049253857923879886665244807451645935316014502939758246\
61621921582625`60.*^-30*y^163 + 3.7332031948044242199382359160694062251187717\
335101606137657711969327116325000140453477`60.*^-30*y^164 + 
    7.40168479746840036866695833794002701827952554243735849204393297902121620\
2097497804702`60.*^-31*y^165 + 1.31996100240803227765063978282381057559545996\
15715473536941573006902002613949598109688`60.*^-30*y^166 + 
    2.61600531263116960535962163291418700057974718824681624755118138090654701\
2503075084086`60.*^-31*y^167 + 4.66456534452449854868613932882824718337282853\
4630637445377512361719188902709428700795`60.*^-31*y^168 + 
    9.23780471356407854754010381744800263731510056918563742748318620537217313\
386402073494`60.*^-32*y^169 + 1.647152314542118288536886403433310890010885787\
43336186523914606839277644183066331791`60.*^-31*y^170 + 
    3.26168170997584284157488434400137003961655851631999504120933429310410614\
685233316504`60.*^-32*y^171 + 5.811782520065726787163336494216883430957981100\
65691871966347261894229689363858341956`60.*^-32*y^172 + 
    1.15089090205751417551423151636884167300362035238168060098203402431346272\
310760153202`60.*^-32*y^173 + 2.049614462547843475598137265797723977910729395\
96083821169454850144095707966015026768`60.*^-32*y^174 + 
    4.05595150814553914240936263311766589435972729387038982768312593847100351\
68867077613`60.*^-33*y^175 + 7.2244820471496142590228648371068913479633472798\
5607684642529527699447358850309405`60.*^-33*y^176 + 
    1.42884227518055174847419592436373219033799334629045150898042614589058345\
83881746647`60.*^-33*y^177 + 2.5443924318741907160413553632904886862490642162\
691703703802345910394032835739466335`60.*^-33*y^178 + 
    5.03341674505121907279609234825303710700330395528823004396798112867069261\
1620171068`60.*^-34*y^179 + 8.95546784814909094208049106653537975272404538133\
9267848235619926578069392626918042`60.*^-34*y^180 + 
    1.77120567192698961305339922798877141421165614337724579574321673817317190\
5392604078`60.*^-34*y^181 + 3.15097872215643756064444468091540123133177023521\
4179148137308721621713265543737533`60.*^-34*y^182 + 
    6.22625607919613842810768259130225263896018564137263136217889448942400209\
853088234`60.*^-35*y^183 + 1.107961549674200500087632992110899037281049561231\
96513140831865624954264602871693`60.*^-34*y^184 + 2.1890698900092309846425917\
4316779414970214184182776787321689998565900125439212872`60.*^-35*y^185 + 
    3.89268771319484359908463873892902872882607934093456539612906509207500880\
403285951`60.*^-35*y^186 + 7.693847656242050023074280599539408044773831992585\
4935668352595230196078824401919`60.*^-36*y^187 + 1.36713709629334447620499002\
659945070014081869180159891006896709624294978165081895`60.*^-35*y^188 + 
    2.70016310762168671792861874027431630208958249931869690098137695171532587\
33198281`60.*^-36*y^189 + 4.7999272139762383877785633106864704062497672800605\
943162089679514906034911072885`60.*^-36*y^190 + 9.472408372826616962777652936\
456350797124826553785728126475060685402850177618003`60.*^-37*y^191 + 
    1.68384907247798969659906270910500782549809524314614438298823295583172814\
73166142`60.*^-36*y^192 + 3.3245802636884224393047734777247758357937195780520\
03409666965892229837335768413`60.*^-37*y^193 + 5.9032362607046201415497339765\
14402976023751430679353078382584609184678981809702`60.*^-37*y^194 + 
    1.16561018405737442536612058293041444232259766644275079509731956972098791\
9458093`60.*^-37*y^195 + 2.06929185768950154434067407958332785584620008303886\
0994589440602473224238965066`60.*^-37*y^196 + 4.08088805771014489283897725856\
363595679373343564822275762136642906648515483356`60.*^-38*y^197 + 
    7.24996429567554286278142634264690195410429577722275661762099823048653733\
738459`60.*^-38*y^198 + 1.429462736392360012582857041398085710246058665997522\
63116344279407783560883779`60.*^-38*y^199 + 2.5377636884635335246475993176941\
0394185099135595924684010357023243275479694266`60.*^-38*y^200)}


==> anc/A_numexpan_CF3_s5.m <==
{(252137.01856023250618458508538049196196704152637399370716200814602715302645\
924928197`59.81685653809029 - 481610.9917652590177715396230454613958328138085\
1737008375845287815877045281453305558`60.09791631518338*I) + 
  (630284.1758139267141908449831317513017568007409544071394725777392236786009\
6412621238`59.783306975983905 - 1.3258763793845705715203154511560440837081752\
9292925803793252859537778468783124744785`60.106273605987*^6*I)*y + 
  (903027.1257939951319621386201409850796724787163095118969688631220625204792\
4216620854`59.72147750360021 - 2.25075231716240977222351524196322775184499976\
933466758248371893255479813934425923121`60.118104413358644*^6*I)*y^2 + 
  (1.235166838639156536525749542005481331403591600891051779172016380733100628\
8923336282`59.69735149456293*^6 - 3.28188521329381063403418247627163585619915\
260837282124577333054276293648845145291723`60.12174925837944*^6*I)*y^3 + 
  (1.611816168855837300609886573715927847176413538489076609676795336646859583\
28319264319`59.68422894149445*^6 - 4.4323299596851573676121891171170835683234\
181561998152369072684628219674437473954175`60.123545516907406*^6*I)*y^4 + 
  (2.028629804583081033156358739977052020959542268020832265218759160486653135\
24065739583`59.67624871797103*^6 - 5.6955188667991343876755682618139979066932\
7759392809360102313540622115133714328274765`60.12457921095835*^6*I)*y^5 + 
  (2.483388310326405269047337640156799641935051502563757401955491753079116573\
22841371953`59.67111596995291*^6 - 7.0656227894955971766204993157485415193172\
6079071595424506489217000960854069646327227`60.12522178560657*^6*I)*y^6 + 
  (2.974463523945241679187852195732856032971686181892370748259056614712650081\
33573350808`59.66771536781677*^6 - 8.5375151088704019933811174590619118851702\
2418451428839941570341590861286833499593849`60.125638205569544*^6*I)*y^7 + 
  (3.500557845650632609945335208338989338969740715397277415772532511686135444\
93064011077`59.665438386813264*^6 - 1.010675746650167623234445228083940041830\
951260496038405892823417703704563750575216528`60.12591297217285*^7*I)*y^8 + 
  (4.060583316640773270855652237271756804395910634413068481706354934893611825\
94633448053`59.66392454054031*^6 - 1.1769493073242695002148647909279798333914\
17581141778743728978869639514274207279588332`60.12609387223907*^7*I)*y^9 + 
  (4.653600261283448690839360155534007355594827260061182583118625548888142790\
78339379604`59.66294709102135*^6 - 1.3522341855225266223415523919459607510471\
67877509855901497295869422462956786364111421`60.12620992688505*^7*I)*y^10 + 
  (5.278781223072095521952290705502748067650358992532921458685141831291771508\
45272275315`59.662356741938346*^6 - 1.536231475601844252274387917053975497500\
817686313549826767192977897029685792577377763`60.126279737778006*^7*I)*y^11 + 
  (5.935387271092812751299385750278341688150413020409366383154377497663495628\
31874723823`59.66205155224887*^6 - 1.7286746093728518594517529733067561586166\
41761153083530069108349618804169000478293524`60.12631574442697*^7*I)*y^12 + 
  (6.622751300289901287985266929025377733691558280440833114334555253488836298\
58924123023`59.66195982844144*^6 - 1.9293240285357456224001086889044112576463\
59995368720461176609212612852152268411275684`60.12632655506082*^7*I)*y^13 + 
  (7.340265715330999153273174961157532610834598491891065232847221449761579875\
03673907084`59.66202990129882*^6 - 2.1379629604041955602843750748401717849682\
84112985345817201545678393026625618638280854`60.12631829668376*^7*I)*y^14 + 
  (8.087373052275949507753690404001568600264187094071965871644315932645598989\
82760040357`59.66222376141348*^6 - 2.3543940368385988541605508134547806731098\
08033716787893758629301531194988142137038065`60.12629543393672*^7*I)*y^15 + 
  (8.863558660158798698244200040886542865423902450316368541741114163170451089\
13249854213`59.66251295799102*^6 - 2.5784365606938007589077331061327388390589\
07870468035432953205388570225041941429240083`60.1262612853149*^7*I)*y^16 + 
  (9.668344875580008016010368569358105660255791081853923374544519188607907192\
84513343153`59.66287587701837*^6 - 2.8099242736122090371401530207345923911933\
80720819031756965213215590227228084035141566`60.12621835945752*^7*I)*y^17 + 
  (1.050128630799687301726565117723864575739118031072685308906031082478527146\
843248286936`59.66329588820733*^7 - 3.048703515699766487101987028042688078546\
296486628548329285081197653973789992087628099`60.12616858050519*^7*I)*y^18 + 
  (1.136196596926087022382514664677758849012236765196401558152352960979111673\
25602551008`59.66376005499523*^7 - 3.2946316945536757707846452549109875648726\
6936431917677117865952447630712794051301309`60.1261134428791*^7*I)*y^19 + 
  (1.224999205671045517355529026717924366939718030758636786635644755851004595\
344525793348`59.66425821873352*^7 - 3.547576000877558256642159718162188572027\
377199939279129951669009897010493209838428046`60.12605411990491*^7*I)*y^20 + 
  (1.316499525027764546850834297614852031750859196233103008362238115229755764\
998302912437`59.66478233712502*^7 - 3.807412322503381024903024400668602769039\
959357431190239484434992916025571235829646347`60.12599154151313*^7*I)*y^21 + 
  (1.410662641952263087601733022929527156909126660234165019186687461585519971\
863302128512`59.66532599885996*^7 - 4.074024319480644402806185338329971097404\
681316212516936845374169008427635625979178573`60.12592645077114*^7*I)*y^22 + 
  (1.507455466164523729059283752015251331255363538657638446722529113453576262\
710332231958`59.66588406253926*^7 - 4.347302631022584878370531347571831765318\
025846617949882564051407604172767900717768689`60.12585944564318*^7*I)*y^23 + 
  (1.606846560969105658688097432086356739029977502689188363664293367371028923\
437648666134`59.66645238467483*^7 - 4.627144191250692150707569795024312084362\
688325620004641222670810207253144793853386573`60.125791010262866*^7*I)*y^24 + 
  (1.708805996353223878353791937795522480411294075349508849167712771667405540\
033165259176`59.66702761245781*^7 - 4.913451635376678219089539665879684580667\
476537109972459042112551083197994091402737183`60.12572153864269*^7*I)*y^25 + 
  (1.813305220618248613367241908891920909334232599978666333996993841048807134\
703311635131`59.66760702424011*^7 - 5.206132781581138995300207492371637723535\
680216919841642145753046365540376143730252865`60.1256513528524*^7*I)*y^26 + 
  (1.920316947556304208144145335402406057197876359247797547273862755526754348\
398160907867`59.66818840558756*^7 - 5.505100176662165023736845605189570845569\
137773111907419734722243991608326473767454565`60.12558071709899*^7*I)*y^27 + 
  (2.029815056763173630380251937965602833977726713353548269102574594214948745\
361702450898`59.66876995214385*^7 - 5.810270695732934189931263797232367226815\
272963176887732815444516723921995047748210229`60.125509848734836*^7*I)*y^28 + 
  (2.141774505128241639692016660956589346996668695030030726588502872800955012\
877851517079`59.66935019290647*^7 - 6.121565187990165714430323452312833668691\
995509669350918381687963625398758415863121428`60.12543892693772*^7*I)*y^29 + 
  (2.256171247894573435724024120724037318788588470998869683774001946767114073\
312708064636`59.669927929186635*^7 - 6.43890816196286833461052031360403516612\
5527761382125183392619169946075496420081300541`60.125368099608984*^7*I)*
   y^30 + (2.3729821679611030850397142554329975724335030188068959497927787964\
73486067677204690389`59.670502185724246*^7 - 6.762227504763484299319505236065\
648708849400222481251319902917255484582656198760344278`60.125297488895605*^7*
     I)*y^31 + (2.49218501232159534443690294995940232890552303760783874958768\
7314568411068427463348203`59.67107217129739*^7 - 7.09145423076188037988220396\
0706856804051264593584613724494682287641652973268438429873`60.12522719563989*^\
7*I)*y^32 + (2.61375833471433724177327285916126507040795266123961048688646946\
5820700721617965852475`59.67163724680269*^7 - 7.42652225583265484147418323514\
8455266056663450489082203763397215416983648583366011332`60.125157302987475*^7*
     I)*y^33 + (2.73768144370197732654562673653481363201664097843274324277039\
0782339851658868287873177`59.67219689925471*^7 - 7.76736819392310424586783231\
498658100474723778770479572469300514230811959730262244492`60.12508787932953*^7\
*I)*y^34 + (2.863934355519788194927756941568572794547036281598685152914853773\
043916371027702109817`59.672750720504574*^7 - 8.11393117318005312500405833817\
3832669734828157387374274316717071978574412301538932516`60.12501898071466*^7*
     I)*y^35 + (2.99249775112839534931106049991786760180534488755618679075077\
0153812992218899315741755`59.67329838974343*^7 - 8.46615266927965449272671599\
08902387024673283150205777000793066596021923919627841969`60.12495065283587*^7*
     I)*y^36 + (3.12335293698793688277810956143545179302667681526546024061689\
7128102812033138981048239`59.67383965905852*^7 - 8.82397635394168382854405578\
8192534947148685753885253332540833929108874205099155044522`60.124882932674964\
*^7*I)*y^37 + (3.256481809137988501695099361365276692120883085699270611037469\
57265280630164818581022`59.674374341463846*^7 - 9.187347956891727688125504723\
305368460459419601864731928733349424199450326439661302991`60.124815849869165*^\
7*I)*y^38 + (3.39186682022398470991163163001251260492726900748196620016080523\
5391632493572034009217`59.67490230094663*^7 - 9.55621513977126658252617604756\
3911662759116141419389642282960605359422605396945485134`60.12474942785137*^7*
     I)*y^39 + (3.52949094915832132008901187533611115462791379640801091914062\
3659530107158232347373209`59.67542344416344*^7 - 9.93052738069513866375072193\
9683865302391996754097127284895723064161608074386267657126`60.12468368480498*^\
7*I)*y^40 + (3.66933767314444943713114583760025343161878862464502359518968185\
5093305521098161329968`59.675937713492*^7 - 1.0310235868324788836834143508420\
578311671967703740462340901067490554902633874556688046`60.12461863446636*^8*
     I)*y^41 + (3.81139094182635503265233208832419446008934151604352949483370\
1059025466183984310537441`59.6764450812015*^7 - 1.069529340446932636245814734\
7038503053794013930529567913661275600413364195554762883115`60.124554286801015\
*^8*I)*y^42 + (3.955635153354896900140222563113559512288164164750716614894884\
090654749740305553767421`59.676945544549454*^7 - 1.10856543143489983861606298\
82962602884470063831592461966217078486314634825689604602538`60.12449064857542\
*^8*I)*y^43 + (4.102055132187386636368367753021221016531438168324236510049504\
157780417085271531479423`59.67743912164847*^7 - 1.148127436376070742932678535\
2498725051739975502955681122763824522525763916822210055413`60.12442772384163*^\
8*I)*y^44 + (4.25063610845821831513328695140085343611353946210714830389283836\
4710077337463515301096`59.67792584797524*^7 - 1.18821106824754944488792606790\
86771865157578917805681291409007254788797934977155942221`60.12436551434912*^8*
     I)*y^45 + (4.40136369877684934779135033432254965581445531327469889085359\
1628398191317684344678827`59.67840577341647*^7 - 1.22881216932758050476832082\
23116133303653559759460868788296863182004946839675486204024`60.12430401989554\
*^8*I)*y^46 + (4.554223888325454953054967115996475830575775036311829668581818\
833158494411636007784994`59.678878959765676*^7 - 1.26992670461077759962915411\
20620709353681808131423175670724222828941902066344073260297`60.12424323862606\
*^8*I)*y^47 + (4.709203014142504151490773162495965854968947523057947651586487\
75335090508597002743468`59.67934547859885*^7 - 1.3115507556882313557616633377\
984491872576208928509305980509840438958952016528511921842`60.124183167289445*^\
8*I)*y^48 + (4.86628774949064824787135749285105844007137706989692799682596856\
7167469173752091056923`59.679805409469964*^7 - 1.3536805150509707283586066698\
193725348212600893113027769875358803983538341852518592412`60.12412380145726*^8\
*I)*y^49 + (5.025465089217934018646002105224711160461925304021386137229724061\
803352059278517304711`59.680258838376794*^7 - 1.39631228077970374187049339798\
45404070796716291057150053166873397067379368691011365017`60.12406513571203*^8*
     I)*y^50 + (5.18672233603067124551943241461597373475073170881203070919599\
9781224756712794982144852`59.680705856455674*^7 - 1.4394424515876616139822708\
452211643720324063391742823515453202748997543755612901352103`60.12400716380881\
*^8*I)*y^51 + (5.350047087604480815692381447520457860234203960626267351601505\
002882713622537082512488`59.68114655887087*^7 - 1.483067522186793062824853458\
56176191791116967689486525453826074415162528174789498525`60.123949878814194*^8\
*I)*y^52 + (5.515427224467279547346470138291258010673914157563501318578221711\
946781820696425231985`59.681581043869265*^7 - 1.52718407895056858454857094949\
83235534262630373688920655061340381064815552058601054663`60.12389327322595*^8*
     I)*y^53 + (5.68285089859435161224011103629057190519524966306679781698069\
2414831779520284301824538`59.68200941197613*^7 - 1.57178879584931325284738538\
53552598553411544096237684734768151336510262826176315731714`60.123837339076076\
*^8*I)*y^54 + (5.852306522661324598155528190636841207134553595443181565207805\
963510120984044580111792`59.68243176531127*^7 - 1.616878430636338318526668038\
7258518477123554078747298502872870692905912137361206971217`60.123782068019665\
*^8*I)*y^55 + (6.023782759905905128801896592866989530087239008673216579629189\
659659268899458971942085`59.682848207007986*^7 - 1.66244982126522676653558567\
95626723557221003973991977199021807712862692960436539282059`60.12372745141154\
*^8*I)*y^56 + (6.197268514553715044932812712300245047312502296698026434754819\
112035281879504647107043`59.68325884072023*^7 - 1.708499882520480354287667976\
8447665020553678893272848697793555416308893479850052222537`60.1236734803723*^8\
*I)*y^57 + (6.372752922767573429817193927342134852255623434705106816068506325\
090811156820633212378`59.6836637702052*^7 - 1.7550256028453849231806002063383\
202117540831123990496744620027129459495373540017316988`60.123620145845315*^8*
     I)*y^58 + (6.55022534408315151561467908660558441516365229006672203752553\
9947659079232168757308378`59.68406309897083*^7 - 1.80202404135242221412977472\
41076501932530473834291954331012935326009154021537660620469`60.12356743864592\
*^8*I)*y^59 + (6.729675353297137823133542938694046383669136574747446169302324\
870465700256168095692631`59.68445692997878*^7 - 1.849492325002871793143285407\
6971139654019424028046664176518390855157697807022840435245`60.123515349503634\
*^8*I)*y^60 + (6.911092732776933914457962447120313021556156558085409778144283\
432636428979925993535152`59.684845365395326*^7 - 1.89742764594342480021373687\
41251457194377125888322916071162495308659034648188408031507`60.12346386909867\
*^8*I)*y^61 + (7.094467465163495127812454266220989010684044828736307327305747\
749912175413307526976781`59.68522850638341*^7 - 1.945827258988688345494191366\
4207595219409604997514658489413867976806354207914750417703`60.123412988093214\
*^8*I)*y^62 + (7.279789726441268843520890353944763370152352890872383119730623\
202450351281951125466584`59.685606452930045*^7 - 1.99468847923940961076688771\
91288998422355359088349047650722071945582813604740305063243`60.12336269715829\
*^8*I)*y^63 + (7.467049879351294131500121928195016665245239987727822719876204\
980390863607150264040663`59.68597930370411*^7 - 2.044008679827104352935894270\
7057073161268298759008878271439356577378191831930459559357`60.12331298699681*^\
8*I)*y^64 + (7.65623846712543630718682953378554555839642436646557902117748851\
6106359976088923628349`59.68634715594053*^7 - 2.09378528977654625585496619468\
69307917234783502196598286905541895313367345820018789029`60.12326384836319*^8*
     I)*y^65 + (7.84734620752146006554200144078715221731927606507036242103129\
2915668311900057555211407`59.686710105346855*^7 - 2.1440157919782707906105515\
368670085157942284440309164379777472542441520404779761594678`60.1232152720800\
95*^8*I)*y^66 + (8.0403639871402148402812503591082755242645118189647286599569\
81907152591690731633334169`59.687068246029256*^7 - 
    2.19469772126387811116956232143143854117420976946124063191052595287094374\
52535128409239`60.123167249052635*^8*I)*y^67 + 
  (8.235282856007632865150748094870901150967373294919804842012655774375689283\
69741196393`59.687421670435384*^7 - 2.245828662577491215891575660640110596760\
0864753408321767872269011975333123230173954035`60.12311977028026*^8*I)*y^68 + 
  (8.432094022405539078533852993637800084839151790294170718662218192691540171\
526394267299`59.68777046931137*^7 - 2.297406249237244460523359910154913915867\
6003631410757976355007352442058967629208548665`60.12307282686687*^8*I)*y^69 + 
  (8.630788847936455729462890998248893720148579106717997250482212569206982693\
565045513196`59.68811473167122*^7 - 2.349428161281149076416068906482579891527\
3740068958711319008755074834388304135204747985`60.12302641002909*^8*I)*y^70 + 
  (8.831358842808664995199566259880980111240131915907496719142029948661475225\
681799523912`59.68845454477678*^7 - 2.401892123892111536073625592021160092351\
9550863098544992060333342360617460508235151101`60.12298051110314*^8*I)*y^71 + 
  (9.033795661328780453913345410402426624579805324598245765857669223796168492\
750550623258`59.68878999412669*^7 - 2.454795905897271754594145338495646210207\
6847569670761842621427225480400013018112540611`60.1229351215504*^8*I)*y^72 + 
  (9.238091097589982049300300014785178612706509125127495096902015355103012905\
640643561267`59.689121163453024*^7 - 2.50813731833718506138420303060605304990\
97386084616039966853130618805294971478629461913`60.12289023296195*^8*I)*
   y^73 + (9.4442370813448973946997293511799819295503032854872644378567790444\
67110079107917484657`59.68944813472456*^7 - 2.5619142131006980291103245839038\
946950471593814984027356159475779763763463840285528209`60.12284583706193*^8*
     I)*y^74 + (9.65222567405287215467291787596993811639136720230917575410937\
6722610654756612575130985`59.689770988155544*^7 - 2.6161244816216666337815746\
348917628196171321883026204802321567214291954693159129427548`60.12280192571029\
*^8*I)*y^75 + (9.862049065092070288230767140889734125737868450067131988835816\
728021073431641043633393`59.6900898022192*^7 - 2.6707660536339385355947562629\
265818159795280395630691300841033588125834283285256246148`60.122758490904616*^\
8*I)*y^76 + (1.00736995681274869243368081249876572493277005150088079655390225\
89813139707824804496224`59.69040465366514*^8 - 2.7258368959812719165100516252\
699177101567702424519387968999782739204914255844043756808`60.122715524781384*^\
8*I)*y^77 + (1.02871696176265477416548555321948863312971312342606932253653296\
86206659034522030750162`59.69071561754017*^8 - 2.7813350114790934316625367129\
313642995657242155439189414424787669984938744169319163905`60.122673019616734*^\
8*I)*y^78 + (1.05024517655145135770684140992821851797174800482496221808487137\
75761192508695884958698`59.691022767211734*^8 - 2.837258437825209344763354990\
2674605063020457311468965929984719864725486362661113271497`60.122630967826616\
*^8*I)*y^79 + (1.071953867796241175139707886501336951982354672208115678878812\
9831877081326140718959582`59.691326174393666*^8 - 2.8936052465567785391737853\
90031703314023500287123430978006582000094698835881220404436`60.12258936196663\
*^8*I)*y^80 + (1.093842313230068001421859510501892515138193446623291345313574\
6017127409084727234879008`59.69162590917381*^8 - 2.95037354205103536554144856\
98301809538233169821491494584168012117651684015607206739492`60.12254819473146\
*^8*I)*y^81 + (1.115909801405213843665037881279926629059162991611855300904449\
8886278668912657941100534`59.69192204004294*^8 - 3.00756146056741558583354696\
59319367768160764808699785520993415038102039224636388854298`60.12250745895397\
*^8*I)*y^82 + (1.138155631407830205249924036613431628602410735930895503282290\
2741594531977699672905179`59.69221463392503*^8 - 3.06516716932889124493761098\
42143956137424466609628232072670462027097994892298073252352`60.122467147604134\
*^8*I)*y^83 + (1.160579112583341529932995386918870654284177283420744487722313\
199778527908353092624346`59.69250375620828*^8 - 3.123188865640461263500124070\
3282655229937530673172861051692210024842998276469592565372`60.12242725378768*^\
8*I)*y^84 + (1.18317956427209308126871918586190749174072091597669405620648667\
49576247018056774319191`59.692789470776745*^8 - 3.181624776042874907881409858\
6536857294041680743730508957383080608516145385977011236308`60.12238777074452*^\
8*I)*y^85 + (1.20595631555474721141822004274879829079088569966227277587949898\
7491284883349043896189`59.69307184004246*^8 - 3.24047315549978596533740678546\
22173454248773317935604881208543123405461855370822966038`60.12234869184703*^8*
     I)*y^86 + (1.22890870500696142319560213235761939071301098317437269049835\
47597307780794289757131281`59.69335092497771*^8 - 3.2997322866166472574585270\
96357372718810055131025151851181266258599750881495878448141`60.12231001059826\
*^8*I)*y^87 + (1.252036080462909013604127645427235578681633200020049295814652\
5177373519512543078095119`59.693626785147565*^8 - 3.3594004788897588068431552\
748755144473072423274268187414870149148766244453058846935935`60.12227172062995\
*^8*I)*y^88 + (1.275337798787228572814266543500875344855943786560614481214639\
7646728361965451090715927`59.69389947874225*^8 - 3.41947606798397920522099009\
25690606099334413044689361748322633977912543948212149019161`60.122233815700525\
*^8*I)*y^89 + (1.298813225655012351032689218512906860967278541110589910102835\
2647404627195512625640574`59.694169062609355*^8 - 3.4799574150376991272497610\
589617201351422645611795442560220836682976110198412550660972`60.12219628969294\
*^8*I)*y^90 + (1.322461735339465634861390591450059117153476898780632575659109\
5624027186067106730318115`59.694435592285906*^8 - 3.5408429059937590481514043\
714628057969278512854481222792128241254968745604370227311816`60.12215913661251\
*^8*I)*y^91 + (1.346282710506889920128334848297172763531835218405945204582409\
2725108069322223508306449`59.69469912203006*^8 - 3.60213095095507055981445287\
24131125790759671226544982106631950212677652017247632265074`60.1221223505848*^\
8*I)*y^92 + (1.37027554201866194430314338676616199888724815944303767576811283\
28243190145300208598451`59.69495970485242*^8 - 3.6638199835637726980703231219\
437007252168049862850558148925634158889482700928604157149`60.12208592585326*^8\
*I)*y^93 + (1.394439628739898653033464263682958037270262664695103663499176380\
7946630480147388242618`59.69521739254692*^8 - 3.72590846040282181170863222670\
44492020765696721710471738231425621437156131511433095831`60.12204985677703*^8*
     I)*y^94 + (1.41877437735451501757879348984693396320887638871302325056477\
05680174100273898062950484`59.69547223572122*^8 - 3.7883948604189761026819969\
593156556123621476393465324252449190324216315145042543924304`60.12201413782866\
*^8*I)*y^95 + (1.443279202186397380360531310758783409029506486785324073192576\
2611632519305360263483254`59.69572428382659*^8 - 3.85127768436619439481500799\
80915007133797999705717591632758521016538185446681831578946`60.12197876359181\
*^8*I)*y^96 + (1.467953525026429764497480897044852843595273202854572497828759\
9852905757164251753567184`59.69597358518722*^8 - 3.91455545426852326304532469\
07977374779656895998044334106394928997891062253179843657003`60.12194372875904\
*^8*I)*y^97 + (1.492796774965124413380291308145018285092987163343600263473845\
8438837471824812968154797`59.69622018702896*^8 - 3.97822671290159766745495438\
11423333254115714448155547597917732790049197468676054631468`60.121909028129494\
*^8*I)*y^98 + (1.517808388230620795320728569376680489309998150315221023941224\
9610928873529856224897201`59.69646413550751*^8 - 4.04229002329192795213956165\
08123312749469217289540923270095972483552034731305068828188`60.12187465660666\
*^8*I)*y^99 + (1.542987808031829477852527750509137129348052887906318956529062\
67311124929077232367921`59.69670547573589*^8 - 4.1067439682331907320407342366\
459653975900742583870705114511473293587145665894806777306`60.12184060919617*^8\
*I)*y^100, (360438.5887286230203037216406240964519092106629816713907099708730\
51382532081384298`60.12875228858738 - 117026.12586639949243454745670747849933\
181695206665927053594148240053012649279075491`59.64020383602627*I) + 
  (773408.0290153267533855889144224702421708417319020827550801159361449997538\
7852480846`59.96236016201629 - 908066.559959960538224327490944140655063297111\
04328812505506008204512887109282047752`60.03206916853768*I)*y + 
  (1.126237088597965216759472747324594196060723501382097040344523679350429215\
27926073213`59.87286390046091*^6 - 1.8131079928914400259991505137752831415586\
1674686884406232697770021487309694305452788`60.079657747728376*^6*I)*y^2 + 
  (1.495016538884358134105136838821404942890844263770027478430469801580986353\
34407429459`59.82001297359125*^6 - 2.8292814045109759597326727449446477855746\
0933559223031140091438673429927886402084842`60.09704312162132*^6*I)*y^3 + 
  (1.899024765497191790453266184984800545999404897355267692482776189538597215\
81624022149`59.78622093622947*^6 - 3.9620445487301194036926764543631256722191\
9830815354905345024608733748554589313025746`60.10560966213154*^6*I)*y^4 + 
  (2.339821603612843824089911091765049615438313161854660702477737891864573562\
93426703028`59.763113332695546*^6 - 5.207837715864749037195960174632352764860\
77490238642803014664024550971177804839447078`60.11058802868652*^6*I)*y^5 + 
  (2.816496272836711316340532494546830033665500206237711156795407365241082401\
77817367631`59.74648491802926*^6 - 6.5617518004822938770892667677986653292495\
5833427524204761469620322609111040051410609`60.11379553626266*^6*I)*y^6 + 
  (3.327891078632661703242499365479356899706269956781094433896286532922447311\
84658964648`59.73406676502001*^6 - 8.0188163823470779543151583871081766178256\
9649685971313265386293834919096127877882482`60.11600793052447*^6*I)*y^7 + 
  (3.872975133546982313928138850033243823279931100703775081712177382339758342\
41608608663`59.72453669165001*^6 - 9.5744963768728497556559912651647498918288\
3988084517532120843669774809278298398475107`60.11760792218674*^6*I)*y^8 + 
  (4.450857151625866983709349766286270332756530008278119111460643387583027476\
64841722111`59.71707109135387*^6 - 1.1224784171026729500432941237808555484341\
31380610391884346943949291445526495665551946`60.118805434531914*^7*I)*y^9 + 
  (5.060753453103693265743115464364673525496150204201045396414735007974142601\
02992741112`59.711129060155216*^6 - 1.296615456495443242979219973573139540812\
616143177283150400051922417053087301149565746`60.119725074410646*^7*I)*y^10 + 
  (5.701962690187481080912707986534514168287834534027974470833466015886982560\
83737947295`59.70634033283219*^6 - 1.4795492848790667768002102341799964159536\
62780223741355064450277268513418911198879855`60.12044539798817*^7*I)*y^11 + 
  (6.373848969779912939291329005017220503437453599073889029470072335530248575\
45238767895`59.70244292532028*^6 - 1.6710027727005124805048460765580243784581\
41885197627323546086365901404894271909359986`60.12101832731601*^7*I)*y^12 + 
  (7.075830240800197498818056330761186912056837745136959858047225991047268250\
48559286881`59.699246379128965*^6 - 1.870727538347429341489833413285668757601\
123458139383193724199453085153026623967841436`60.12147951349936*^7*I)*y^13 + 
  (7.807369840596524695795975857849895253051379042796833048124379636455005399\
45172683318`59.6966090612467*^6 - 2.07849941986304668044107348249644747203522\
1510867073417861454847807445908239193252917`60.12185421618474*^7*I)*y^14 + 
  (8.567970047128059027315576750291407789926744638096369903552228121891378039\
94926922395`59.69442359775858*^6 - 2.2941148256171003843134276918645568080788\
13489394564043070382855405115399281914648598`60.12216080971437*^7*I)*y^15 + 
  (9.357166991897001235513154217103824530817802886287905359200622034767699183\
96009156641`59.692607222808185*^6 - 2.517387780895300622975938497308292193537\
539124937529520686697786605714039897187379957`60.12241296251373*^7*I)*y^16 + 
  (1.017452654668631811178066803079476900955256162138770733469653422985978813\
627502963349`59.69109520757431*^7 - 2.748147520004177141787427374442018100608\
480159290496247680907741476090291290876793227`60.12262104017373*^7*I)*y^17 + 
  (1.101964093533307865434970993392057868220398623083133233171905672290739002\
776058037395`59.68983627966201*^7 - 2.986236506580572892607437940835452207146\
322183168716169186844238921615460574895365598`60.12279303638095*^7*I)*y^18 + 
  (1.189212590149820033903446532969000829093665037594434909195632046025127695\
542653082821`59.688789363517785*^7 - 3.23150879201382114470557281337470529352\
2953356444750141931125031517070293104319011123`60.12293520695262*^7*I)*y^19 + 
  (1.279161831262944968262713187185783164117628876888412572941760617354485654\
804941748462`59.687921218293596*^7 - 3.48382864291643468442960202219646971995\
5739055770770160090152679220496632005859246234`60.12305251168353*^7*I)*y^20 + 
  (1.371777411241284138758002979348595843939660665945403158951745989995454616\
971415455079`59.687204698104736*^7 - 3.74306938448515124264723181699650482814\
4393301158998807705906390232898273917032022496`60.12314892856962*^7*I)*y^21 + 
  (1.467026655583789183166261261299321670704856844689112360086666574463624669\
906024261823`59.686617451934694*^7 - 4.00911241856390802326910154886478936527\
7774083640612822207903857811603841278377965098`60.12322768134412*^7*I)*y^22 + 
  (1.564878467635597219935412789577900544939668223254459931798161335563774262\
599840530155`59.686140939264824*^7 - 4.28184638424511128329639507440239170637\
7924416002775943299159364560628483407643172252`60.12329140693059*^7*I)*y^23 + 
  (1.665303194570831086693440040323303056372274258891399298821896378945274473\
492011209145`59.68575967584067*^7 - 4.561166435686196010524352725567662988938\
003334539051846939368474444622242698117720758`60.12334228049023*^7*I)*y^24 + 
  (1.768272509520468917018886455359183378480953224440596900493557966746386519\
536960031228`59.68546064947375*^7 - 4.846973617039771054684426040928521482907\
765369505344247308511664328146055116267483296`60.1233821100451*^7*I)*y^25 + 
  (1.873759307341666352317192154742224354355799999165070135011338533620512804\
040220647904`59.68523286303401*^7 - 5.139174318411806227780115258153033569308\
781487152755159713567243291539060176062536196`60.12341240894636*^7*I)*y^26 + 
  (1.981737611998520151034198604695856444598878175912034907279528841033397076\
78500099863`59.68506697366668*^7 - 5.4376797998762225777656534539540247733864\
64192028359747099471772979849012052094309605`60.12343445198881*^7*I)*y^27 + 
  (2.092182493892218100139269157694414309847503370578893113935120488683142087\
691383143495`59.68495500556794*^7 - 5.742405773007868212989443489349133031116\
792812692765008819839910735019812262181261685`60.1234493193029*^7*I)*y^28 + 
  (2.205069995767958158811261606173462001621181279311020754824484973708179217\
533881429253`59.68489011953574*^7 - 6.053272031312668433316302439328578900805\
516268304730154855597762837937773737485282098`60.1234579310069*^7*I)*y^29 + 
  (2.320377066056201681477549166011008971851814009910758296460103889795916989\
325331880856`59.68486642673317*^7 - 6.370202122454875261028485962870535990806\
026248105096894003480939463846055188473113697`60.12346107480013*^7*I)*y^30 + 
  (2.438081498690679945054282642847029001463512803442718475863305954274885999\
699729557031`59.68487883716768*^7 - 6.693123056397221366864972932794097405226\
104404276246824019894122412936969386742925722`60.12345942811052*^7*I)*y^31 + 
  (2.558161878595336321725652890258756262303995394686242761955656647645497576\
306706905662`59.684922935639285*^7 - 7.02196504454838470914855711537754827696\
2918090683955085057056885850010345560369045493`60.12345357600285*^7*I)*y^32 + 
  (2.680597532154689904180891773598768670807086590798538264711673091892301289\
438275022595`59.684994879581545*^7 - 7.35666126580498533506305227344059800208\
1986023489078908761313286752052875792035628798`60.123444025759305*^7*I)*
   y^33 + (2.8053684820827133586920343203761154152277791177389467285847383480\
93812494074265557515`59.68509131446796*^7 - 7.6971476560216592838503609999039\
31545987770471731465909582483116032351229031772005519`60.123431218826646*^7*
     I)*y^34 + (2.93245540618863084116028798259032717871263080904741049457059\
5236322374936114361243813`59.68520930340167*^7 - 8.04336271797279059075158742\
8182981902759613117794156348089562155846673981154978793872`60.123415540664915\
*^7*I)*y^35 + (3.061839599607459394055892894743726985982201435131207614535970\
144204537493838468453286`59.68534626822538*^7 - 8.395247349306611697038185262\
449632516099362368853949366743516808834268424743499572498`60.1233973289119*^7*
     I)*y^36 + (3.19350294012128760703189624789342521918206080893075337095144\
1879980547598721202579723`59.68549994004101*^7 - 8.75274468635482716338948609\
8340524094414811244580490263235834199108618454705989880679`60.12337688018709*^\
7*I)*y^37 + (3.32742785624629008665049436968221757268883407961581328601986192\
826954042475974304537`59.68566831745589*^7 - 9.115799961962970198967012522254\
423392312608680981278485561515546291274797347039801938`60.123354455790285*^7*
     I)*y^38 + (3.46359729780196471812445670533739850409691120134783079315840\
2867358347901242411522508`59.68584963120498*^7 - 9.48436037575965064959114753\
8513547745134838185472666570696209647113387034383229629452`60.12333028649672*^\
7*I)*y^39 + (3.60199470871436817255718681836751066147504924336874387790909426\
7448141196397891745555`59.68604231405941*^7 - 9.85837497549565868222455451569\
9769219438900783712078918072605616311071254670280307813`60.12330457660974*^7*
     I)*y^40 + (3.74260400183527143215129073507152722391252069388100761202421\
170710125121967608628249`59.6862449751378*^7 - 1.0237794548263709048954846552\
626966623817684251694706432125131692409270048137511667562`60.12327750740043*^8\
*I)*y^41 + (3.885409535585016726476673730198785343582912401942500769020463645\
869244290695058871005`59.686456377899894*^7 - 1.06225715205621962909633203274\
63326921810206142601670964807845941681783177308309206959`60.1232492400385*^8*
     I)*y^42 + (4.03039609224912610390765998892658063900146122398568757929046\
5258951324539917527959905`59.686675421232216*^7 - 1.1012659866296324260601229\
261627685056990513209916592440873066569895268698827553749533`60.1232199180987\
55*^8*I)*y^43 + (4.1775488577779591715643830082468740013091177553851067980773\
60001545508816807947082343`59.686901123140274*^7 - 
    1.14080150219211417237698223281750931783792472996335765612474552088420989\
26360508643617`60.123189669712765*^8*I)*y^44 + 
  (4.326853402955411431127531945454461661711775175734042824576595698112003247\
248213166407`59.68713260664617*^7 - 1.180859380802643222877241916282605666727\
3972965836440736995966676145697859739907993335`60.12315860942162*^8*I)*y^45 + 
  (4.478295665817171934736074984707662641787234389181485202020546258922815750\
954578369201`59.68736908755839*^7 - 1.221435435674558833589023514783950472533\
0983817216450676927307772763214373349599411572`60.12312683977692*^8*I)*y^46 + 
  (4.631861935211740817669547711159097986732906691116593505879042632746211617\
931299376359`59.687609863836414*^7 - 1.26252560444416194445137238350460054225\
88864398852587400550124713135258585957801786367`60.12309445272799*^8*I)*
   y^47 + (4.7875388354085114089108519898317778870100990134082265083896746242\
88547075126196381754`59.68785430631829*^7 - 1.3041259429185011091870529641803\
869801755228422458634780202278737645771701573345583858`60.12306153082781*^8*
     I)*y^48 + (4.94531331166697229534019110948650459234221753041636255312515\
6727415163279718493117654`59.68810185061625*^7 - 1.34623261925916926884781844\
29498747576974740014572090969789650967721001220536120037442`60.12302814828397\
*^8*I)*y^49 + (5.105172616689670412158187806783985008694104377898175944349511\
800269727514845660155082`59.688351990016585*^7 - 1.38884190856360640645978897\
75049662870172447713530054924710176920770728270445638754212`60.122994371877034\
*^8*I)*y^50 + (5.267104297889156008907902831286447407597086876299062120040775\
457712644463716397397398`59.68860426924496*^7 - 1.431950187809486899286806948\
3306086546281997610411741207048235682643400428185814021329`60.12296026176518*^\
8*I)*y^51 + (5.43109618540583890148575846034492496895468194064462355819697075\
0444696661022573444836`59.68885827898021*^7 - 1.47555393113135170260213483247\
8437088606490014161018588029966854351116926886444626847`60.122925872190834*^8*
     I)*y^52 + (5.59713638081963723878944080086110338097128910600189312325180\
2033265126264103126223031`59.689113651016115*^7 - 1.5196497054017943478678104\
132910113494505458687782729742590354110559279447144039553704`60.1228912521027\
*^8*I)*y^53 + (5.765213246503592689154978943588407434862024300825073058501835\
936204083809515643772048`59.68937005398671*^7 - 1.564234166092285271157473571\
4195589592361736932824193560493919024567946214782279743448`60.1228564457045*^8\
*I)*y^54 + (5.935315395572342965052661316946185774383221554983700539986845436\
390641961804134246665`59.689627189581635*^7 - 1.60930405339117135691223295246\
55250307229219538687177271927809278860605737541695560358`60.12282149294011*^8*
     I)*y^55 + (6.10743168238255557042889171670130843946718683239113052702766\
9882890966687443660374193`59.689884789189804*^7 - 1.6548561885585594422589103\
977602862153089823858857509305736918455649744626222882397611`60.12278642992338\
*^8*I)*y^56 + (6.281551193546197190950813376986610237287466072985480890185483\
896372376817155013535516`59.69014261091712*^7 - 1.700887470499720265003114788\
7855303485300797395345343391976721570125391611437156225924`60.12275128931957*^\
8*I)*y^57 + (6.45766323942089441611527014986345758663151916364366815100830581\
260621217612869474457`59.69040043693245*^7 - 1.747394872540364084263275273009\
620371364313134819035944052795833958763336309862565566`60.12271610068464*^8*
     I)*y^58 + (6.63575734604467947537629973063120580746207591851887045169145\
108634194489191058072929`59.69065807110163*^7 - 1.794375439388667664131559167\
8827620895154340742429101758625790083772957936693047624529`60.12268089076749*^\
8*I)*y^59 + (6.81582324748514927877279359163167546884418965302820763845250939\
6247185706790708093278`59.690915336875044*^7 - 1.8418262842702974629831331919\
83240063704073033376796862870465361931782011712367799024`60.12264568377968*^8*
     I)*y^60 + (6.99785087857553196116882556598981151809642232260604995186447\
0018400908720334704282647`59.69117207539877*^7 - 1.88974458622389553023790512\
60216887873409774108457843191956751849302622121608265581852`60.12261050163652\
*^8*I)*y^61 + (7.181830368012382569580160869209140872040295385714746467718853\
362026211279760562663382`59.691428143823174*^7 - 1.93812758754558991306492457\
73699499481103398581263680693319777140890716265745844804948`60.12257536417304\
*^8*I)*y^62 + (7.367752031791644915805771461404006524185941734919945150126143\
13682748593377618021079`59.6916834137861*^7 - 1.98697259137207516975123474755\
65131568417338322536305375814380992850545127904369900588`60.12254028933745*^8*
     I)*y^63 + (7.55560636696164306613612102753864494023604484629134694781926\
8881190273609383652425541`59.691937770050984*^7 - 2.0362769593926937782382212\
077833500968296273012293169162987333767285726866238328704666`60.12250529336513\
*^8*I)*y^64 + (7.745384045673223747169335528404913513195749524522562170630926\
674146393620658807433484`59.69219110928235*^7 - 2.086038109681747054781150670\
8599812723599598209776115028850110229489025498062026447945`60.12247039093488*^\
8*I)*y^65 + (7.93707590950877795356038329130152983583191822477352557894644589\
1107620317930421586385`59.69244333894358*^7 - 2.13625351464298446605025035662\
16518125262985481206038596023042482397902287491348872034`60.122435595309824*^8\
*I)*y^66 + (8.130672964073241969973692382179194959349068231667119722206498636\
941960447647325497264`59.6926943763034*^7 - 2.1869206990588715059407711126768\
220836846401191564880420318422389624801498764655706864`60.12240091846428*^8*
     I)*y^67 + (8.32616637383142874346993942699276448574462517245327118553089\
8051444092239345501160669`59.69294414753954*^7 - 2.23803723823782613377476271\
19036767769600860321695905377173154121554063388230418021112`60.12236637119852\
*^8*I)*y^68 + (8.523547457177182338803473440241716829852413185547769317718125\
238222822205915860972471`59.69319258692895*^7 - 2.289600756253148735780559161\
2160655389843576547012760751595202878185116107318176487353`60.12233196324234*^\
8*I)*y^69 + (8.72280768172089195447883472255701148106537282976801177606629415\
3674996721104253507754`59.69343963611565*^7 - 2.34160892426785648634530831235\
25461394408801793714666106398811394000639446003940924061`60.122297703348885*^8\
*I)*y^70 + (8.923938659782857327234121626039369190160387582606598389156739593\
375148074627091578`59.69368524344794*^7 - 2.394059458940074971357841162318520\
476913896134352221877731794530089454316697038853951`60.122263599379686*^8*I)*
   y^71 + (9.1269321440808728927145000123379572816228892936174608690188135317\
09034827821588684436`59.693929363377805*^7 - 2.446950120904042516754460086725\
3062209768100396600703043911221743895311715419647160291`60.12222965838169*^8*
     I)*y^72 + (9.33178002360120144810985491955696256287728915406867138298999\
8092037464451712464211257`59.69417195591635*^7 - 2.50027871332214984385868173\
37790081947572882435195831796774889889682530454025948469912`60.12219588665738\
*^8*I)*y^73 + (9.538474319642846101547657625530679632426546370781854110217359\
199638443792432345618072`59.69441298613933*^7 - 2.554043080503772997113539472\
2751426320300507715190475128750305688167192486204484256925`60.122162289828296\
*^8*I)*y^74 + (9.747007182025708090159322476424130796144001534915875481355741\
036025932463255051349943`59.694652423738*^7 - 2.60824110658696410934185509482\
25716777988329719081639373913156012233997687941483637625`60.12212887289306*^8*
     I)*y^75 + (9.95737088545384306074263490317568279535067702723324863661335\
6692090191790227016602855`59.6948902426106*^7 - 2.662870714279345286112110884\
380943511362458180082371511381154587941020225306392598893`60.12209564028004*^8\
*I)*y^76 + (1.016955782602560452483098386413506976300235880633694674594742909\
5078580987232802587568`59.69512642049071*^8 - 2.71792986365480819946531711158\
44602838539397421002967456697522189031813836314896029562`60.12206259589545*^8*
     I)*y^77 + (1.03835605178829948140554301569795987154167649260743745218731\
18137512630585455075371781`59.69536093860864*^8 - 2.7734165510028581083590930\
466277527749184312797751885326184996735226820211424618639205`60.1220297431672\
25*^8*I)*y^78 + (1.0599371589993034918404386650580911961498646111406965327723\
410025759361482353469002764`59.695593781382954*^8 - 
    2.82932880772765795780071090689750136611727922663165682036979553639357602\
24969697504678`60.121997085085056*^8*I)*y^79 + 
  (1.081698378305441864173562778897045321599544923653413944468900639939515299\
1612249672139`59.69582493613906*^8 - 2.88566469929402773064818465641759053823\
99891610469808599253516814714511822685551952824`60.121964624236995*^8*I)*
   y^80 + (1.1036389946523136757653024738292300921027441061813298809245561772\
138819373945267510398`59.6960543928523*^8 - 2.9424223242178379304216971850707\
596947003834260349500238916889429079548894373843157059`60.12193236284293*^8*
     I)*y^81 + (1.12575830357511461845448664695565860629808292878437583984057\
10111313278618402729711834`59.69628214391347*^8 - 2.9995998130984053914568462\
385535423091608849239706674607969187608367438112796322646165`60.1219003027852\
*^8*I)*y^82 + (1.148055610923252023280335529273624562116517073207295682426763\
1905840890829575222344041`59.696508183914545*^8 - 3.0571953276906558304820837\
046908802999678519960503691115124495986377141490953329279125`60.12186844563676\
*^8*I)*y^83 + (1.170530232595185107305621811518243704793166731346235508654168\
1226570506050903662851145`59.696732509452566*^8 - 3.1152070600149618284776239\
041977777731304610282935363720046541583982464493610518340744`60.12183679268673\
*^8*I)*y^84 + (1.193181494282998687238950611825379783262049266886647180169058\
5580623475766818451447039`59.6969551189505*^8 - 3.173633231502698306131288599\
8454983115736996336453775971084117561926945023170842337129`60.12180534496416*^\
8*I)*y^85 + (1.21600873122624754876871598302913203548451959490312418577603477\
67373161603422653816343`59.69717601249305*^8 - 3.2324720921756809709482019570\
849749109689328933830683222595033524667778589842945749875`60.12177410325955*^8\
*I)*y^86 + (1.239011287974635595448846508221693985331725108170601390079798201\
9379792852618577758032`59.697395191676456*^8 - 3.2917219198577675186797868263\
952808053445999412421837815966544660741555964957040058401`60.1217430681448*^8*
     I)*y^87 + (1.26218851815911898689957146719080416134335404550950734518638\
13964444317909876451646478`59.69761265947077*^8 - 3.3513810194170073345179425\
297139406386291031765746540904456577649922673483880312853991`60.12171223999147\
*^8*I)*y^88 + (1.285539784271045858875855170244840722768550041514085620994349\
8874750968845995017494994`59.69782842009369*^8 - 3.41144772203682375607664243\
21265459132027962860186720472585553597495591137377227109519`60.12168161898753\
*^8*I)*y^89 + (1.309064457448967030309811442246440339350362459284592690356914\
0296263952080045173621538`59.69804247889488*^8 - 3.47192038451480426110251420\
13331790924275677672529648576058608515741405329750404785875`60.12165120515286\
*^8*I)*y^90 + (1.332761917272772465957901860593462247263025086306916234708863\
5718212676311950973326769`59.698254842249774*^8 - 3.5327973885877588003221533\
623283210692198650008900998113644562218003799759859997908938`60.1216209983534\
*^8*I)*y^91 + (1.356631551564827288436717525401053113416470736472291442563506\
5025441546188506042855358`59.69846551746228*^8 - 3.59407714028178542967952529\
32862037388524196720583842004509835454672629031834920225057`60.12159099831432\
*^8*I)*y^92 + (1.380672756197798921341331211400731362078673904954784971298741\
3123931248295320107881667`59.69867451267536*^8 - 3.65575806928615587920623805\
46910446244407866242538715904923227670076540188455949215586`60.121561204632016\
*^8*I)*y^93 + (1.404884934908883588318927470193698282550371732948417966015284\
1513443680378679493633568`59.69888183678893*^8 - 3.71783862834990215831270108\
67176371595722979540455975114120153565482826997152237198445`60.12153161678522\
*^8*I)*y^94 + (1.429267499120155976127553261290809607646076125837471244928844\
7857212119286279172135329`59.69908749938451*^8 - 3.78031729270004913164757977\
94846700542499461435280778966874757671724043659322185584934`60.12150223414524\
*^8*I)*y^95 + (1.453819867764780470484855992274624923057704312984306546533595\
0827129276263983912114334`59.6992915106561*^8 - 3.843192559480497563694545045\
3218050587763094005384031986670294497770799211540116623638`60.12147305598545*^\
8*I)*y^96 + (1.47854146711883606312948241123804291797836472610392972895734900\
50007115029955961552111`59.69949388134644*^8 - 3.9064629472106177507381871435\
152822750086933134407934372908887669994884051407377945041`60.12144408148993*^8\
*I)*y^97 + (1.503431730638519872377723954643334653040104307947358351576759600\
9182034076025258583941`59.69969462268869*^8 - 3.97012699526266583443151102072\
0705003915243652794459954587244052708127220041581058729`60.121415309761545*^8*
     I)*y^98 + (1.52849009880250627766337106189418918598012544759954981630476\
05320569108046439479451401`59.69989374635267*^8 - 4.0341832633571834952214254\
779887280882256641825131322787316712561920623217979989405984`60.12138673982938\
*^8*I)*y^99 + (1.553716018959249996383692712281082274678095270694064733768050\
7799164579895289009199599`59.70009126439556*^8 - 4.09863033107558720660494581\
64454989012715919029316717363183824512227754179760732540123`60.121358370655535\
*^8*I)*y^100}


==> anc/A_numexpan_CF3_s6.m <==
{(-3724.445426768159305086249637367124565245963201598971260131797022896359857\
06276257`59.13211595762354 - 38677.319905220748647253748205200810961773154911\
99415210847075243516351452546802394`60.14851071513935*I) + 
  (103940.4000551371310697928299777073002268305097915571160622084604543756249\
0310727801`59.977413885273876 - 114769.66729772210498206230462389974828148841\
68013494982447743196847721573609583457`60.02045662391207*I)*y + 
  (60166.83263231639957356995934879697638149564816635793550550617731414919375\
77735669`59.82706036907842 - 111514.31279618913803561206597765405354291456976\
735650885352950407383252675532595725`60.095033831988275*I)*y^2 + 
  (36867.33488132242758691434640500753412889991739705856455444716314927923976\
45866774`59.77261603832938 - 79917.891795848848933590074232111656890040491924\
67730364509471096688745443859374267`60.10861831333247*I)*y^3 + 
  (22546.26162742069747276317716688703801961017203510607118284458381676403931\
965708925`59.74210630362893 - 53157.05806879160523662510251198617108983756647\
788339059197134881214767036523715584`60.11459269865439*I)*y^4 + 
  (13540.18359890697676521859694249221382403816658317191804724247167809265024\
180068831`59.722121438506335 - 33690.2082049697371986110171570198047942228783\
274415136057269445426442643730320941`60.11800058019864*I)*y^5 + 
  (7999.720029137633476680523307103116596072380203024873012910696547203373769\
05683566`59.70822925175698 - 20654.228725029916569670743357948330892070560489\
75084264513896634208547555670535636`60.12016344584683*I)*y^6 + 
  (4659.281054120541096907635452827566868351372784381032598433843805444314687\
58545566`59.69811251785965 - 12355.139037733414846585596760381632104238979115\
28344311568738790342410090689702735`60.121641246461664*I)*y^7 + 
  (2680.476938249867648945824738716044411639489866070016248355968230596477703\
80824973`59.690494905622856 - 7251.375000179695741283633257948561514861474537\
42121510887805545524104205295500208`60.12270319550826*I)*y^8 + 
  (1525.795231674351010086920791849585714781257237368732489689358503192042101\
18442449`59.68461824275329 - 4191.5243505077377062327793312529296663339129382\
4289661345566612969584450194200544`60.12349398294343*I)*y^9 + 
  (860.5802563146385568179012571397840787981710181086634658705598748453535276\
5546087`59.68000202863865 - 2392.69713122964049084371950834264292951394866296\
177529149774036046085180490466412`60.124098379374544*I)*y^10 + 
  (481.5155203250126222687142701716332542949976354176020046263746084698393289\
2189474`59.67632602742185 - 1351.61705680412097623696504573435394451537518594\
896551239946189580423420297235745`60.12456940119064*I)*y^11 + 
  (267.5333103083025457140999900717379930606406454078395596907880557520797117\
6539151`59.6733683141907 - 756.7483176288858158244649589328808161081365739611\
5166747109722704752046302398008`60.12494191501414*I)*y^12 + 
  (147.7230264848921589391789645294955423325219776887818006933053794298977535\
5349127`59.67097023029252 - 420.453284171118329532493358969561652256251614488\
04928025332361363709336475656781`60.12523978270091*I)*y^13 + 
  (81.11825950539273781783110612750940708865559057906777668792943725693612612\
169286`59.66901540930606 - 232.0508092673525940043033586029549280852902510429\
0023208347067521995903953479431`60.12547987289418*I)*y^14 + 
  (44.32418627286727105999059699125036160886751666877068362698118987978205511\
553203`59.66741664623145 - 127.3205664547571852582460855336582758647009309439\
9950261872576851369155338934087`60.1256744370442*I)*y^15 + 
  (24.11177677461066816499368671246459210212593987474434522843855870873709608\
674109`59.666107371933585 - 69.4951380248342712329833263418960023083675427301\
884390646935777718623289981963`60.12583257943214*I)*y^16 + 
  (13.06376194254237941865581512077532127192224708898622609682434865730381739\
650514`59.66503594784794 - 37.75665487896414636617828242516923225049456839893\
962601596677730259782155645365`60.12596120028334*I)*y^17 + 
  (7.052080820772473522013167380266371472931785120677147523220913018460819304\
32775`59.66416174868232 - 20.427779058791314321928656543926742891910907241198\
20592792573394786774808279136`60.126065619769854*I)*y^18 + 
  (3.794154206854885508684564101554662231266656062340060087370344250610884317\
35338`59.66345241222753 - 11.010640114229697972931901883189541068490220331603\
87195674519440895182939777453`60.12615000200201*I)*y^19 + 
  (2.035085924053070144360236126777031169825627234952478086942918089156369769\
87728`59.662881870364444 - 5.914506725486177105833863564294471339251467503338\
06289100637023084794962782111`60.12621764989429*I)*y^20 + 
  (1.088497510916293298397405270840316207924888844750827160615944261907881660\
92447`59.662428914590805 - 3.167158077345500886632586624381646079943631425162\
69123724305182773285495865486`60.126271214485904*I)*y^21 + 
  (0.580688936214261923021796490444057608706355655053321025003008220109087533\
46788`59.66207613449908 - 1.6911427314320964169468200418202107326366013282214\
6802688536280190275536180728`60.12631284627782*I)*y^22 + 
  (0.309040264873476277010391450209392177224607993357568477699776877724025912\
56705`59.66180912107459 - 0.9006379706489412352053706276863785011535092457321\
3308215478507116217372735801`60.12634430645951*I)*y^23 + 
  (0.164103161228459111328869263401717656912380562150912445722308142695319460\
5766`59.66161586103647 - 0.47848478893115554733553789158822346010194597246023\
193040996301378156367910751`60.12636704987581*I)*y^24 + 
  (0.086959366935802887283850400157521551387062217481429615703854386768770167\
47949`59.661486270997415 - 0.253636870603261394624014426910352148492002883594\
50473371488744249804515042238`60.12638228775133*I)*y^25 + 
  (0.045991096906178610845111720485819267567296655653626541079170443246899197\
57447`59.661411835309025 - 0.134169242612260046373700723316192488187929571328\
9938905729107708687932601146`60.12639103569533*I)*y^26 + 
  (0.024279721595675505593674551173275004119406987315869685100683546290935335\
88821`59.661385321731586 - 0.070835755738310029586383955380153286870973781007\
54196608468601431863301726633`60.12639415085492*I)*y^27 + 
  (0.012796040196300018673235395193374741169004386449984273978284239183980830\
40719`59.66140055617084 - 0.0373308088961640938820835134668957948483771420644\
5552297395294525722477101575`60.126392360967*I)*y^28 + 
  (0.006733088995303546796503314244743405068016913819608985689381800197190191\
71803`59.661452242708194 - 0.019640312761848196482688294272892418974133204467\
97832710214972775591829344734`60.12638628729143*I)*y^29 + 
  (0.003537536310668086888201584604260469284267101963783921607548641292730182\
89494`59.66153581869539 - 0.0103167177843935890659788531009408031287802575185\
9858535727667383853641876755`60.126376462873495*I)*y^30 + 
  (0.001855977262334225238327070853510968399881144254604542383169230095839061\
54372`59.6616473372353 - 0.00541113864113662532018802185882800693658096829628\
063330364576313201515389646`60.12636334720518*I)*y^31 + 
  (0.000972442338989245653500170883213192251681125344023496610885978651047456\
2347`59.66178337122945 - 0.00283418259137324508796063417628235866330320141362\
043056835355246988184329135`60.12634733808444*I)*y^32 + 
  (0.000508869014840307311285685908329536147265971382928633782130687790973760\
08733`59.66194093454026 - 0.0014824971055560208387699851974584654603864645088\
3613565800872587808502279866`60.12632878127562*I)*y^33 + 
  (0.000265967196958764563347196286749030505439556840260365816621196147303999\
97`59.66211741683341 - 0.0007744950347411195020549188428896126490768780130318\
0956566595033950864631052`60.126307978430205*I)*y^34 + 
  (0.000138853492181196995267074176142849739107819847233423462746488892254790\
60712`59.66231052942852 - 0.0004041396592678881339562566268527816554882311297\
2318592622405989560222687841`60.12628519362141*I)*y^35 + 
  (0.000072413064177483172947982117987990776964838777610300452937786094121301\
08903`59.66251826006507 - 0.0002106489622072382368685997718197376590424395917\
846060127400131940433450328`60.126260658765865*I)*y^36 + 
  (0.000037725181716418076754579378656998809169595106053540001199527125135406\
96919`59.66273883493105 - 0.0001096799095417135021221120089579832943511373489\
4749979603047494997470715417`60.12623457814652*I)*y^37 + 
  (0.000019634566542591130221056282285578046586084855690480175050914035940051\
68737`59.66297068664178 - 0.0000570502778233561971089764467295934628638435565\
1839042138460088100206558745`60.12620713220484*I)*y^38 + 
  (0.000010209550796300848784992942601894838378821450600035196880702271626628\
84273`59.6632124271194 - 0.00002964644941575331968806561322568956554520130284\
628005178096882504008914225`60.126178480735504*I)*y^39 + 
  (
    5.30402681405554085255965724268894099652134514464060872303826444921322167`\
59.663462824528786*^-6 - 0.00001539187940435810723824509273880022151333364519\
900910805328179590433704865`60.12614876559005*I)*y^40 + 
  (
    2.75318717298105100460252005088550846743176488569348680332945954736849963`\
59.66372078358726*^-6 - 
    7.98423051146944569035352511381272978188326518868060163304148536766420553`\
60.12611811297454*^-6*I)*y^41 + 
  (
    1.42794926810573358591751314434027958586903120143352256170334849172529155`\
59.66398532869266*^-6 - 
    4.13822485562380393650971951001001471917014184676892773285076289375120375`\
60.12608663541014*^-6*I)*y^42 + 
  (
    7.4003433199519675309143574751783320320633439660930269731099128532566772`\
59.664255589416285*^-7 - 
    2.14314083912557060469137231994575613337601335843654204731736209295994592`\
60.12605443341263*^-6*I)*y^43 + 
  (
    3.832367070930921018640528876533598976964499483008513818550489292944259`5\
9.664530787987815*^-7 - 
    1.10906732094857536785509697604306769267561660410827529329150193825676064`\
60.12602159693599*^-6*I)*y^44 + 
  (
    1.9832236840280367544589752940773493442857290087299348410966869632354203`\
59.66481022846479*^-7 - 
    5.7352146715383935299592996950933803341287239870772487364510584979609311`\
60.125988206617905*^-7*I)*y^45 + 
  (
    1.0256002074314363915087926404740068571508151702650745094865169425076604`\
59.66509328733197*^-7 - 
    2.9637334890373495691131022795067828906546512795650956193221875945704172`\
60.12595433485748*^-7*I)*y^46 + 
  (
    5.300270041203969591863154612069300092844341700838968779499368592409586`5\
9.66537940531853*^-8 - 
    1.5305186932028667297222107469005715814261829343138358317550141392946485`\
60.12592004675101*^-7*I)*y^47 + (2.737426149782891543167950657592482181884442\
7627474443623612551713622246154427789741349294`59.665668080256005*^-8 - 
    7.898774806006542486533325574013213812211085701053400853234256978684959`6\
0.12588540090666*^-8*I)*y^48 + (1.4129335573975888297824148754004754579139597\
047345612235065402210002326035057815488716664`59.665958860828425*^-8 - 
    4.07392781101158417713885839199167172861718850593893644639705425169329449\
17797672578806392`60.1258504501559*^-8*I)*y^49 + 
  (7.288628216981223209042504118603447494560352510688251800006004820199050791\
87868951076176`59.66625134108982*^-9 - 2.099953601551505441377619463871674894\
4159136911270524604101557866942525199536850757091603`60.12581524217628*^-8*I)*
   y^50 + (3.7577152404658305815241256035811528397009985812836505006483218867\
26818241718582494021327`59.666545155643355*^-9 - 1.08182877936620445406985398\
87507517096312581290044910958967170015750221806013219311687985`60.12577982003\
825*^-8*I)*y^51 + (1.93626469186434205046327470188505293933207482889830078752\
7039804772227930052782891664398`59.66683997539287*^-9 - 
    5.57017671385605270356833844388148299736559708274527748202177828711704263\
8979676199859618`60.12574422268616*^-9*I)*y^52 + 
  (9.971872027281406872570880452528958347092082589083035357212454079998088678\
73783333191983`59.66713550379061*^-10 - 2.86648502954632664456367813872667468\
922352382751199413666483450610305400818080538589776`60.12570848536267*^-9*I)*
   y^53 + (5.1329574571292210490426280585113629694343180732079869480349556745\
0241360116172101397123`59.667431473516395*^-10 - 1.47437796373791786978073911\
2164151498028016694693786115105892671930553937794122868342707`60.125672639983\
79*^-9*I)*y^54 + (2.640858409998033524045315727897907481791048973157161628062\
30430527317652782657343319981`59.667727643532885*^-10 - 
    7.57973791046682772876962366936997387154062476107405708251110720348253957\
871739822355427`60.125636715471224*^-10*I)*y^55 + 
  (1.358051264828737075966131786607368241397273838405316098737614254685830728\
4902589663683`59.66802379646931*^-10 - 3.894871248691536928280107865978859516\
54049638911785672597270443322554554453401977465228`60.12560073804736*^-10*I)*
   y^56 + (6.9805166522040001742171840347253587446092742737344445255774122773\
975337746370944754629`59.66831973629286*^-11 - 2.0004723942327645483947394460\
2001310573368400526577162904385868791023161133223041095957`60.125564731497704\
*^-10*I)*y^57 + (3.5864580852782963301993363676168134817003790196535217386568\
398654529601303493217862926`59.66861528623234*^-11 - 
    1.02702068519827123638507292542085699428482192932269700113730958472666503\
315025289389301`60.12552871740473*^-10*I)*y^58 + 
  (1.841861065034160565645558728664442088151864393886520822681921222895214737\
1676175641911`59.66891028692391*^-11 - 5.270348040810059927199803870240652542\
559679021399443262840216022076235215174814919498`60.125492715356664*^-11*I)*
   y^59 + (9.4551131417636679446128888454865544637489890075534309222774469815\
57135936416549247259`59.66920459475231*^-12 - 2.70345334085189109020978322751\
0122724531373571591616841345375277507994294340787294209`60.12545674313424*^-11\
*I)*y^60 + (4.851777954236942720704945370577973531847460350676500065248364074\
217675295841334844324`59.66949808036467*^-12 - 1.3861928464384509973594733929\
04871667704083128501440730881480024912075839491467740829`60.12542081687799*^-\
11*I)*y^61 + (2.4886552791780954004707855740874488694719619581310079363648106\
27872150145286250705952`59.669790627337136*^-12 - 7.1049179604152372170952394\
31000095365739014516579173285880123602685714548285288325013`60.12538495123841\
*^-12*I)*y^62 + (1.2760370619071302946769873836638828089455994131052172391800\
22921367978646219975790037`59.67008213097664*^-12 - 
    3.64024251022325530405082374312973094780676077174700236454468952111784864\
8080251432513`60.12534915951084*^-12*I)*y^63 + 
  (6.540356251336174681829575034217674157583145786331756190683971745253253113\
5573498156`59.67037249724294*^-13 - 1.864414025594747827870758340338563506052\
157174581513436393668299765632558617737493981`60.12531345375697*^-12*I)*
   y^64 + (3.3510718177886261436827780014163902075544415967167471899331183438\
5542073585035885925`59.670661641777286*^-13 - 9.54552761897064117620361287906\
421169940135072112464503786641236430935779256983168028`60.12527784491426*^-13*
     I)*y^65 + (1.71638505209120272432282001183771005848054051791981843374674\
089154359237581113745556`59.67094948902632*^-13 - 4.8854837996787573824255428\
5912221996942728716029208926107273469720542559225072243447`60.12524234289481*^\
-13*I)*y^66 + (8.788173556642293420457112201215765019812044554652109332970168\
6919262308008443169332`59.67123597145069*^-14 - 2.499594787753450839842600082\
47324131968244165022397010819648716519314390100803370866`60.125206956674646*^\
-13*I)*y^67 + (4.498207842117484937673967794239049370927336679431218732132931\
6173561561346285029518`59.671521028809536*^-14 - 1.27846894734743101463817148\
358514552243682475962141317064471014199512385963763779421`60.12517169437458*^\
-13*I)*y^68 + (2.301660761541409851467326187189685725972544429647632969410808\
8933139459037896617029`59.67180460751265*^-14 - 6.536921501713016579586369312\
1165521800574555707650337479467554536925583191448021505`60.125136563333406*^-\
14*I)*y^69 + (1.1773558990451437596643452103498197335399708543767230968866978\
535836997874388126383`59.672086660033564*^-14 - 3.341355422152596203804206310\
8330827653734194394369940672891917223768656793130768978`60.12510157017444*^-14\
*I)*y^70 + (6.020637384515799463155090994740122191316089236377606300021405635\
296445489004102893`59.6723671443769*^-15 - 1.70742661751916699556267636252757\
63344382904494887032860750370952562003796221779327`60.125066720865775*^-14*I)*
   y^71 + (3.0778602329129055667625220006527558998783981087343789668414373965\
33806530979922675`59.67264602359483*^-15 - 8.72237775749163502139851771331467\
8601760753773881946408452728034952648792772000889`60.125032020775265*^-15*I)*
   y^72 + (1.5730059292568380468223587393929909093981796343419421707809529697\
97900265550954595`59.672923265347514*^-15 - 4.4545574977814894437828600986930\
98340765863149471699692977716351773328691703279079`60.124997474720416*^-15*I)*
   y^73 + (8.0369277466161811708982251169456009183926542989766411602826582033\
12568545826432`59.67319884150319*^-16 - 2.27433434358762927963927468144446900\
0493947578920762230338995663608724993867118841`60.12496308701393*^-15*I)*
   y^74 + (4.1051694029578841495740584123003900888585221384679604327725740648\
8330762210644003`59.673472727774*^-16 - 1.16087970048934398298045130586856757\
8862461009271206912262710595536945858489541889`60.12492886150523*^-15*I)*
   y^75 + (2.0963142106655697085662701411971175153142263709824875115477939998\
0328031230077456`59.67374490338412*^-16 - 5.923880329694106815989889135654466\
45865437016597029874092133597473795785668338346`60.12489480161835*^-16*I)*
   y^76 + (1.0702094960580160945227858153106019031064482573752614459444979085\
2985691894667836`59.67401535076704*^-16 - 3.022138474203635621651957601876267\
88102306998918847012628011118854925703815441109`60.12486091038662*^-16*I)*
   y^77 + (5.4622439909107096373281159102056003879818061893284658044998059545\
538060717287094`59.67428405528928*^-17 - 1.5413960111178121725759681622434329\
5390986119493687235837884765409185116858177268`60.1248271904843*^-16*I)*
   y^78 + (2.7871857449399739265045398522907003593854513745755302863930554404\
353450709922932`59.67455100499786*^-17 - 7.8597467244914714832105431389203410\
728271974074693058155402369637150875909828906`60.12479364425558*^-17*I)*
   y^79 + (1.4218566155182551269515826339714774226918890946687373245156160199\
157331931818604`59.67481619038968*^-17 - 4.0068204931471672145009525226658804\
834468013849099953988332795685463080552196504`60.12476027374125*^-17*I)*
   y^80 + (7.2517568055588207320886114145301087665188741827313904632054187851\
34066755052314`59.67507960420033*^-18 - 2.04216443107613973355767153934225207\
04595155250127237153132127264663730720358906`60.12472708070292*^-17*I)*y^81 + 
  (3.697690640411153969022439870455582377827911867592963700846062881452761270\
448326`59.6753412412109*^-18 - 1.04059898855684941339575316241347470736524936\
56629176500465088198344595112798739`60.12469406664549*^-17*I)*y^82 + 
  (1.885038074915532006072539731204424054817301222364473909993740755845700930\
161274`59.675601098071056*^-18 - 5.301274120504015776244016515528394378946027\
198278036925748682021711949014885817`60.12466123283768*^-18*I)*y^83 + 
  (9.607582148087127655941213463974141629806276332260631977414901307156469975\
68978`59.67585917313666*^-19 - 2.70012278536036768944943068891676194761483501\
9918589341313530268600401557680543`60.1246285803308*^-18*I)*y^84 + 
  (4.895698407629867187566727054709893938448564822823422196434288260781211554\
69524`59.676115466321235*^-19 - 1.3749765757375296105756174500750879792406269\
85141825953883886140457192264331581`60.12459610997622*^-18*I)*y^85 + 
  (2.494157335289931037406179040291925680011439172990761420212546750372265498\
90232`59.67636997895936*^-19 - 7.00031671871381422300169685146599483088614293\
360231922240065803118231739600097`60.12456382244122*^-19*I)*y^86 + 
  (1.270409345053320748504972981762812436676870727131872591195075527134574311\
30318`59.676622713681446*^-19 - 3.5633024321861967990795970432054409057731673\
3611143400344417058292623743961485`60.12453171822381*^-19*I)*y^87 + 
  (6.469580109721214071416471199727929237573911894380667156740748732102138054\
1901`59.67687367429871*^-20 - 1.813435938407503439481842111771043004850433726\
25038158114136601375367871220944`60.12449979766615*^-19*I)*y^88 + 
  (3.293995236009453286276564514799083771651773373885138146055632720339383164\
1177`59.67712286569746*^-20 - 9.227162349989976782714484082831553478902850002\
7893246091488879394294956050981`60.124468060967175*^-20*I)*y^89 + 
  (1.676818708240272165697737499911074382282932749196528424826545968235753364\
2679`59.677370293741895*^-20 - 4.69409986939068783475814468269141904429269938\
87737276359487490125188653007565`60.124436508193945*^-20*I)*y^90 + 
  (8.534287815943436138106249071259485662841102237210102819485502102977568162\
455`59.67761596518485*^-21 - 2.3875719021673443229490080997943220670852632934\
121576816884543746476193590004`60.12440513929242*^-20*I)*y^91 + 
  (4.342783643800151248641282927268995979016795154354240733658480454887457132\
695`59.67785988758554*^-21 - 1.2141777217498229370703024955654671460355249425\
101167395633497990491843465719`60.12437395409717*^-20*I)*y^92 + 
  (2.209482094122165992534870094416870004852373873392509735961835089746736793\
546`59.67810206923401*^-21 - 
    6.17349881971920270832960025348336379324497821373013058154599736263358722\
1572`60.12434295234048*^-21*I)*y^93 + 
  (1.123920943600510339788507186557061783416344497612284348862533431196573022\
449`59.67834251908148*^-21 - 
    3.13837892467323455520794197083130221117932893007603276930599705424653810\
7619`60.124312133660716*^-21*I)*y^94 + 
  (5.716175822231213056250391885065001326097085518703817654315145168504232691\
31`59.67858124667633*^-22 - 
    1.59516579892988842468011303821844508902350611902120511333933661897141077\
9684`60.12428149761008*^-21*I)*y^95 + 
  (2.906708197381618300979749566977704655505341133514638384941219302408990508\
77`59.67881826210509*^-22 - 
    8.10651549134160079658928900631091494394520795907313610674801366926230316\
275`60.12425104366175*^-22*I)*y^96 + 
  (1.477831077284578869988694658634960833987018493290597716585657100653695371\
91`59.67905357593802*^-22 - 
    4.11900188181023392972116253218440802799366629915929600145364068804018896\
116`60.12422077121653*^-22*I)*y^97 + 
  (7.512371831336920809392563985026068539625119676052240657231107387979631071\
7`59.67928719917915*^-23 - 
    2.09257270408439272615330675964225253440221522433590761660779109468386631\
099`60.12419067960896*^-22*I)*y^98 + 
  (3.818208617417489333438482673499460266967076400357716119893001679610921190\
6`59.67951914322007*^-23 - 
    1.06292171203689998409691262715527756965158432448324772757162578826479867\
055`60.12416076811297*^-22*I)*y^99 + 
  (1.940322258714250117764832053628737537920215081812202015866715497448530860\
9`59.67974941979751*^-23 - 
    5.39828093202613970151257933636943356263722742693547445604383234550217784\
75`60.124131035947244*^-23*I)*y^100, 
 (62124.404846921681431140989853527451874088937446835705101272500084709474489\
98944152`59.802276088304595 + 123803.6647531369773730325573529949008407104529\
8218705849005440424444519159489787215`60.10174734766201*I) + 
  (102928.3685861383815302261513926107932601018743241147886470330353350564091\
8081652626`60.14286984890756 - 19484.2949772027180450730185517256858856697915\
4712585324407282759140396519710039307`59.420019455474524*I)*y + 
  (77321.68977169134844251714117992692913765851914937271327492839604402139274\
716699976`60.053036325903705 - 58202.0853531617250920725530711085061534206760\
5340332573709050903065798108600537812`59.92967353495897*I)*y^2 + 
  (48683.28658380337100505292282701672772145226450726036478711569417650936786\
479424452`59.9783568218969 - 53543.065983461597081361205803164663783235647351\
08649356217564358616575736305896901`60.01968016848756*I)*y^3 + 
  (29269.33277994141268964096082376347631642320968626086348923742650823428373\
917928639`59.922794314445845 - 39852.7218116466382467482632295533805382384025\
9783246016652539126412373130378596096`60.05683947967167*I)*y^4 + 
  (17196.71790044006677965411951217508348472593165345578758730414413911335704\
728225657`59.881511012039724 - 26925.3639213301620360930361336264996127117732\
3467785150175818572093677150308841118`60.076227026904355*I)*y^5 + 
  (9951.064825447420184969376602757528945202542972617250658145759214200571223\
48235585`59.85016551646506 - 17199.758760336785204012441074041260384156920213\
37722799417507114101123399485596718`60.08781831667939*I)*y^6 + 
  (5690.788456483533563332131218294371972322858882834131822752412700034783302\
02236502`59.82573759476459 - 10588.933940206088240034985332913519975175139956\
18674219110574313310604745995845143`60.09541739180998*I)*y^7 + 
  (3222.416510962889815988520706787379187573536133079982971102055291668544582\
2297591`59.80623467312907 - 6348.71884699477693269711092563686935005707913594\
44338651124814177715671389056082`60.100739093788846*I)*y^8 + 
  (1809.191114552094287103455314056994104274186145793943326407207643927473679\
14661311`59.790344499134214 - 3730.706882944445153199079624547657240312751187\
18281360452430856357362722511091474`60.10465118139523*I)*y^9 + 
  (1008.203239179869333391844816327335968540455707611856394438562291997605179\
67609687`59.77718143602266 - 2157.7488011654068061718400786882940578218804168\
8677328753195075659783957018249194`60.10763423159665*I)*y^10 + 
  (558.1603688584071175756328379619993816860502176743694279742815329677953151\
7658397`59.76612841473103 - 1231.98345220630228341524223240813562727698000175\
585090027358335414752684920669189`60.109974292255224*I)*y^11 + 
  (307.2138917994831414037057198151039971179030638663137842184489402296845469\
0417948`59.756742047504844 - 695.90598375385709190216229811935449072685233327\
936988467628149547458141913685528`60.111851768284374*I)*y^12 + 
  (168.2157933280991667220194691963010989036385796912792369157422284074022650\
7508475`59.7486950331075 - 389.5449863586302595990978760885915725099389348522\
8104751667083721751164926436788`60.11338588412223*I)*y^13 + 
  (91.67875899934870148757782297220785706488390792142447515884642167443520225\
996422`59.741740163897944 - 216.365026933372994018049444891559138023836395464\
98417636612804441551418570699339`60.114658501121326*I)*y^14 + 
  (49.75595526544257829654880371248710997591873157364599380519648629287739889\
260603`59.73568706441653 - 119.3673741486907400566893651260557731778333827099\
9921823778317328833330488701971`60.11572763606677*I)*y^15 + 
  (26.90088226237392664228513651509509482118631675591972281204018535719101774\
137995`59.730386669080595 - 65.4659346268366378990844379876152522024302361307\
9291666859156711820880632756658`60.11663551786231*I)*y^16 + 
  (14.49375784856346168438490967608210414022980489126297891562538043505821250\
776349`59.72572056583167 - 35.71692210506971298164834389131529072749272617822\
238798665207489006379346844872`60.117413591306985*I)*y^17 + 
  (7.784261837136513174164670336276066101786841646369959437037913736681113214\
52996`59.721593498218304 - 19.39588825652344822863603203912316025877609341978\
148520103332488558039059014467`60.11808573586071*I)*y^18 + 
  (4.168587032235016394439273878990305280279541930132036666253542922633796430\
86024`59.71792797642564 - 10.488932639694814675236919273943767359009785858339\
72806644251173903053435550709`60.11867039961384*I)*y^19 + 
  (2.226357816666236570337142634599550945695709450711584015878772672852501161\
97034`59.714660331638804 - 5.650887804902542825893232911316331995610661913466\
32797486299834016945511403832`60.119182051634866*I)*y^20 + 
  (1.186107349070237707463719773201447546823047918238003133430491434387510000\
25234`59.71173777963975 - 3.0340197991958069820326063113144861881960752567687\
6859677415058199687895971065`60.11963219340387*I)*y^21 + 
  (0.630455667678870352893428784317381106946390542700785245248334429344397072\
79165`59.70911620352253 - 1.6239341974333578087707780246765913631678372152275\
1850917218475730641268984379`60.12003007766537*I)*y^22 + 
  (0.334392776103385626569372964440208436061265595725675460563419888881812089\
27999`59.70675845744241 - 0.8667256673926501732856058562614085772596518990094\
4184953290242113393577373868`60.120383228690734*I)*y^23 + 
  (0.177008473360237714133699000331426562383431486776475987537417599425609911\
53646`59.70463305356956 - 0.4613800671159716152670811057548847861857551390976\
7879472917012702681544839634`60.12069782499799*I)*y^24 + 
  (0.093523958157354062681324152906284583890765277962657692040443464188868894\
64069`59.70271313471223 - 0.2450127750820118354400910398123702472519532318465\
6348722760511373109256423242`60.12097898506406*I)*y^25 + 
  (0.049328138558233824978995482987416395961461976709865852832727415617405857\
18675`59.700975662533 - 0.129822523949947723109689170153926809412668541198645\
02162905052416644377841107`60.121230983486576*I)*y^26 + 
  (0.025975038876801740032851880560198159158546465472954289197259903756552173\
22421`59.699400770309474 - 0.068645623252849002727356260304922513451630309322\
82906853159863529933221919579`60.12145741652985*I)*y^27 + 
  (0.013656824420214587659668119889789957043749431264346562674090056724565245\
80112`59.6979712425822 - 0.03622762083259421445233609037650683076235499982872\
385006046606750536374300438`60.121661330329744*I)*y^28 + 
  (0.007169914746442171163133405218247381591989756365363819515425624713639815\
68473`59.69667209358581 - 0.0190847826971577951165605765328875457194165737589\
2566946649279022186639014304`60.12184532120336*I)*y^29 + 
  (0.003759104724896524647818228476956407418690507913868845758419853668682387\
06289`59.695490223265715 - 0.010037043734412737841993121737867439318177168182\
32403048936425377267107035328`60.122011614878986*I)*y^30 + 
  (0.001968310116576726131085388199469872651077802547371865255150106135441684\
86115`59.69441413473152 - 0.0052703750256264831082124668269636474071501953256\
438022298001367579934375584`60.122162129626055*I)*y^31 + 
  (0.001029369229697185892476104855677536630910168831917112040906533306874129\
00657`59.693433700732044 - 0.002763350719219955204801549733970378212393713440\
1043409965271442729657494824`60.12229852696703*I)*y^32 + 
  (0.000537706086479395078927425893746998302205581102899701924181056463306625\
10332`59.6925399695248 - 0.00144686241655504886230437076773435222329665077125\
252803400810315079756701063`60.122422252722444*I)*y^33 + 
  (0.000280569393648580389843302629796256262733100523167997333667236375181699\
49778`59.69172500261505 - 0.0007565712979468516643315492190146967038635339977\
950130990248105214484931959`60.122534570467124*I)*y^34 + 
  (0.000146244914750875655388927690738028909927005319636679543716655964502728\
18276`59.690981738438246 - 0.000395126014767224944344368760620003956981306421\
25211595228265915813803089844`60.12263658898062*I)*y^35 + 
  (0.000076153217023770921048919989568806779899346352434417067333428268953818\
94974`59.69030387728623 - 0.0002061169284832188957792109613864939704287296904\
7016973209610830240017798957`60.12272928490939*I)*y^36 + 
  (0.000039617133827790766844610885090149755538613704678256379422315196431600\
03055`59.68968578372518 - 0.0001074016096788604320874006375754079553752773957\
6755563925240670122939608217`60.122813521584746*I)*y^37 + 
  (0.000020591314989455231807567797464513258855794170393550673317741069763387\
47341`59.68912240349123 - 0.0000559051405142400543136682474277942828096079447\
0061115382182361587055190025`60.12289006473392*I)*y^38 + 
  (0.000010693231808184163749997330740625088396146814552704670882478015169464\
35807`59.688609192428714 - 0.000029070960753059030638434342178149095685370286\
22007948009008105735654771992`60.122959595664845*I)*y^39 + 
  (
    5.54848256636809131375376366354549762685844054547886529449926543966536045`\
59.68814205549165*^-6 - 0.000015102710329406752540953960573565947095857831483\
21513835967831578955899822`60.123022722384334*I)*y^40 + 
  (
    2.87670432862104774092730643966430398042879546354069255097287778226745374`\
59.68771729419263*^-6 - 
    7.83895049298064514741326882012749803429162509611882793670291649843275004`\
60.12307998901696*^-6*I)*y^41 + 
  (
    1.49034365706197092777576461842925899900817784673227003130345809961942022`\
59.68733156117173*^-6 - 
    4.06524520468339215252179360024113748260604273434712677721469877880937241`\
60.12313188381869*^-6*I)*y^42 + 
  (
    7.7154517930309462204471102465840233781260186760629345805046964237581858`\
59.68698182079139*^-7 - 
    2.10648507954035996231413407520932311716830701566478937587208471543639855`\
60.123178846023286*^-6*I)*y^43 + 
  (
    3.9914690694038993558795495719053128397250885755661871530503743047736079`\
59.68666531485011*^-7 - 
    1.09065834101162063265360090846179078217950434788693191092040513140278555`\
60.12322127171407*^-6*I)*y^44 + 
  (
    2.0635386724695789698613888621935524906603137069789825755533288345923237`\
59.68637953266086*^-7 - 
    5.6427732459193000977565064179326340067864436386064823722859378356711909`\
60.123259518878825*^-7*I)*y^45 + 
  (
    1.0661349201565146491678290832786638103676585586391257263335246014082632`\
59.68612218486325*^-7 - 
    2.917318831139475205280072010685688825893027158049812439064813125859439`6\
0.12329391177651*^-7*I)*y^46 + 
  (
    5.504806619973328791247656249492097230974905600605908891883734808135498`5\
9.68589118044127*^-8 - 
    1.5072164706851284211501580930277577597053279749439331546132313930378522`\
60.12332474472251*^-7*I)*y^47 + (2.840614788366571015528727270248607842503187\
6148894792032147486534811894476658547001632278`59.685684606500885*^-8 - 
    7.781799242811723865032489523099449925347007430183776095124104606387853`6\
0.123352285380165*^-8*I)*y^48 + (1.464982652394685093221848985432962477888915\
2063040780641368722658382054868129300727931463`59.685500710431626*^-8 - 
    4.01521263419005580844879981009599705607015480950684317453587150265594521\
63373844351235141`60.12337677763181*^-8*I)*y^49 + 
  (7.551121431595684275865421651162035450490831751930421383791968821490602213\
882755134021033`59.685337884133276*^-9 - 2.0704846460687271730841437196613494\
213055704543650668139690248284390981139236048723174904`60.12339844409048*^-8*
     I)*y^50 + (3.89007305455347166673577734475416853151043944759703498540634\
8990539347499849047550746562`59.6851946500361*^-9 - 
    1.06703974332611498920861350174456264564029167745519532640028508598170528\
28798400489619977`60.123417488303225*^-8*I)*y^51 + 
  (2.002993064021137993647899623136383703470528729357042270513444285478151049\
531314073651475`59.6850696486836*^-9 - 5.495964178501628009658598642391677927\
740484937043271932777793851817459952505383055469471`60.123434096689294*^-9*I)*
   y^52 + (1.0308231441898560368032745653748390970246676930430034091837129328\
72559992905198115649185`59.6849616276792*^-9 - 2.8292477123452455382612856190\
1292025511743108807054108542915478822892500518600373702269`60.12344844024932*^\
-9*I)*y^53 + (5.3024814935543869293683050010286906443928458718939092159563066\
1438949587063891832185614`59.68486943182721*^-10 - 
    1.45569505158614753025675090274696933751156190106520830510372938014778742\
7906892406618522`60.12346067607633*^-9*I)*y^54 + 
  (2.726285577715510296898506935033061252978311170658579781010614610180565539\
20775458681587`59.68479199432149*^-10 - 7.48600823440001544101714690074664128\
748723454408740623862642618162919879853819924778566`60.123470948694816*^-10*
     I)*y^55 + (1.40109401556291658341125333427551432449932205206865553136811\
136610707302692489440345251`59.68472832885556*^-10 - 
    3.84785183232334255645956674553675851500159028849597177974485890776285840\
592351938919629`60.12347939124997*^-10*I)*y^56 + 
  (7.197359676720294477312590260698872880826343219203839790475511765148730352\
4913393655937`59.68467752254485*^-11 - 1.976886840381254821220536004479513293\
14696744399055082150497990937728268255227107486577`60.12348612656626*^-10*I)*
   y^57 + (3.6956861786019100790602173674762248667450939869426751672406136322\
213399423982492411711`59.68463872956621*^-11 - 1.0151906851835277929082312802\
878069636404585584536766283464227833166520407790395604087`60.12349126809165*^\
-10*I)*y^58 + (1.896874483809546294753441907195266154783118286590573758455148\
670828402293753206294513`59.68461116543236*^-11 - 5.2110153190297142319047455\
372666126601018186139504673997085714179336966218101205231711`60.12349492074163\
*^-11*I)*y^59 + (9.7321580246389827636985353631393102645525056936740634467605\
255571266791052584591895`59.68459410182925*^-12 - 2.6736972658523266203353111\
265592149063542757665787039571853695679985218313315252974058`60.1234971816549\
05*^-11*I)*y^60 + (4.99128000368994951587750067043214018381223573897436757946\
0350032729753943729885827128`59.68458686195379*^-12 - 
    1.37127075130619931691049170008813159740423137417347228103701375522729317\
88990523445757`60.123498140871625*^-11*I)*y^61 + 
  (2.558891584151997943572947289285189952733389737881715540821574671403589335\
531415057664`59.68458881629669*^-12 - 7.0300910791906133900152562090914527090\
4474580391179417060862661544451511864551300808`60.12349788194279*^-12*I)*
   y^62 + (1.3113956499390886436536430220002861789970590310935095249136547916\
40842969205407082276`59.684599378822476*^-12 - 3.6027227533389509940870167119\
6138535000553036656611935106883790808360094127479652312`60.12349648247917*^-12\
*I)*y^63 + (6.718340621312112286827695012972341472687554675753967827201514570\
4012876458297154314`59.68461800350419*^-13 - 1.845601906039149159130405516978\
273966519348886949837019794707568859860337949487275757`60.12349401464629*^-12*
     I)*y^64 + (3.44065447577498315259426660648873776155845468826452200764404\
353272350660415302501966`59.684644181175486*^-13 - 
    9.45121027506203111136145768458990792952740801610005764002551189993616046\
234917592878`60.12349054561167*^-13*I)*y^65 + 
  (1.761469060073553375743872165688702038449416013923482223128649287971940798\
42202701508`59.68467743666707*^-13 - 4.83819892412966090448915979479248104774\
629289391949465697435979223961838064964626322`60.123486137949435*^-13*I)*
   y^66 + (9.0150445089679893042605605014315174019210308565073467147817275510\
333794642147301802`59.68471732619863*^-14 - 2.4758903040170564063119308113411\
0618283937490595227934742041132747377878391602130956`60.12348085000709*^-13*
     I)*y^67 + (4.61236267994583591104907321242796650313196043838281178104261\
07916364414397204069746`59.68476343500016*^-14 - 1.26658619654525818282743158\
775911090550382083654044149301298683973976463907732286343`60.123474736238315*^\
-13*I)*y^68 + (2.359094884636317947134679180611998896628360581002791335856178\
131569502464778539047`59.68481537514002*^-14 - 6.4773577066537570107825171227\
914784172800331960695482267475176861274568260676425721`60.12346784750546*^-14*
     I)*y^69 + (1.20624985836413819973406784932780169406526344897249344920545\
48398138816195541941642`59.684872783539355*^-14 - 3.3114997239012941241275327\
925461652528182176203211557787019619071229515012877539768`60.12346023135493*^\
-14*I)*y^70 + (6.165984562225217638625118642196011749170002153840391555305971\
100001337209908125192`59.68493532015472*^-15 - 1.6924624625453744263150269260\
160860104592626576452587498740805130937941866065405739`60.123451932268004*^-14\
*I)*y^71 + (3.150969037438814335117075761426715904573124958793011372766210193\
538515557872957204`59.68500266631278*^-15 - 8.6473783519228017946953501979817\
65871162064643051847307130036021084356366757967212`60.12344299188983*^-15*I)*
   y^72 + (1.6097762400068838841015210469744442117347880637790489585631368495\
44331137737720625`59.68507452318281*^-15 - 4.41696989329259626875881667517698\
4989871216515676677972185336259987969915966107661`60.12343344923871*^-15*I)*
   y^73 + (8.2218505298765426126259223856831622382802625906331990996608166844\
7404860982442352`59.68515061037393*^-16 - 2.255497280159813104819875484030705\
507462536755064464213675511106040277010416391011`60.12342334089741*^-15*I)*
   y^74 + (4.1981623416193812179877856682757947069452304092446367249816124123\
0660927192900736`59.685230664645715*^-16 - 1.15143987475435514477174187772091\
9268005601729500017842485230219389001814253326949`60.123412701188485*^-15*I)*
   y^75 + (2.1430744625089812774327164971513099736129384912714853565623266383\
1236246329861254`59.68531443872163*^-16 - 5.876576373937035701446901717121621\
86707123940582225118706388904258511856540047351`60.12340156233508*^-16*I)*
   y^76 + (1.0937205384436579734473442529321479997847920580285169188831001967\
1367567245267312`59.6854017001963*^-16 - 2.9984348850897594538342908148034880\
0939778032702393148703497924057593194708566768`60.12338995460841*^-16*I)*
   y^77 + (5.5804490113050417693215311057148246622327102104892592379760324371\
384609752935584`59.68549223052784*^-17 - 1.5295188028307779638755041531520775\
6395014703578223429387978464306223099562534917`60.12337790646347*^-16*I)*
   y^78 + (2.8466108208566607406514359247248274976260636819462483887201920063\
181076689497468`59.685585824108244*^-17 - 7.800235529126523195574396507892860\
9580625739091902264372103258448064291889634118`60.123365444663726*^-17*I)*
   y^79 + (1.4517292905023093410570519662999131508816244484940259635517675174\
491105468987318`59.68568228740451*^-17 - 3.9770032542689678019360539645221465\
879545262958881239649127864671349781224630539`60.123352594396046*^-17*I)*
   y^80 + (7.4019152498041949864689555643405663548271292634741188205473532022\
11552045051703`59.68578143816484*^-18 - 2.02722544849431484099652656019335690\
33377853437478235535255490328372896821784133`60.12333937937667*^-17*I)*y^81 + 
  (3.773164644186223411256969873552910129761955305859224216884363042004472050\
002505`59.68588310468403*^-18 - 1.0331145393822211898758838214384736654715891\
837300763656420057111767813504540793`60.12332582194887*^-17*I)*y^82 + 
  (1.922971117712578567405698072976386396836371222944622093467864936497363452\
395774`59.6859871251234*^-18 - 5.26377817928587406324037051193259860383041782\
9807326630330135404952946600146395`60.12331194317332*^-18*I)*y^83 + 
  (9.798220945873999836794019671433579075127566312755675938088203450726648684\
04098`59.6860933468802*^-19 - 2.681338502332296376119731785194736382672128115\
217376240180991303706418572254923`60.123297762911484*^-18*I)*y^84 + 
  (4.991501350503907631332199456927453338304182953333693751304354708668620949\
07671`59.68620162600312*^-19 - 1.36556653993990588034348410243255084444285663\
7884703080188418701751537440876085`60.1232832999029*^-18*I)*y^85 + 
  (2.542298985041380183103258619676462436053538927688982107323830740169540413\
02402`59.68631182664942*^-19 - 6.95317835034596727040237319967298846913024421\
625535783407892413067810921685969`60.12326857183673*^-19*I)*y^86 + 
  (1.294599476938732533724214506487525393473878255491996199738357119259933858\
21628`59.686423820580764*^-19 - 3.5396897809727709306626948407639557505045440\
6119584116462185686192161555151476`60.12325359541797*^-19*I)*y^87 + 
  (6.591123464744379216970277832303046877058184409053636392414164644401113836\
8655`59.68653748669457*^-20 - 1.801608186646086217531443428230294087318898345\
84591865229939918350051016492104`60.123238386429094*^-19*I)*y^88 + 
  (3.355061376195758272065734284072451502211792674523170077988570782674323773\
6799`59.6866527105879*^-20 - 9.1679179658614167636596848832310108658855113733\
490037618500792955684008898505`60.123222959787086*^-20*I)*y^89 + 
  (1.707498083911301810292939277969000041178760460452479440931618937194289475\
714`59.686769384151575*^-20 - 4.664425602198125663549184240665554531342047577\
9028679872914266023157511348473`60.1232073295965*^-20*I)*y^90 + 
  (8.688411675003470435385485913180402200018683720772736156570869286357202643\
162`59.68688740519198*^-21 - 2.3727090924068021646752729632606787417638486475\
853491041206256614143839848973`60.123191509198854*^-20*I)*y^91 + 
  (4.420206829744493503603783618111492669515019419698051405815073199970921993\
334`59.68700667707858*^-21 - 1.2067336559147438595492477282593350177340205163\
981969703474457523703380856916`60.12317551121863*^-20*I)*y^92 + 
  (2.248373217605531046700475813006041443071070797916844598430945782081267837\
836`59.68712710841493*^-21 - 
    6.13621605407393749977917116241393013404883519269380800685866341790394111\
0647`60.12315934760586*^-21*I)*y^93 + 
  (1.143455731119918974932217582298045598429338656393821358818166843711742065\
118`59.687248612731764*^-21 - 
    3.11970674935633739935668156981763195183195550629249519424292537544784622\
6998`60.12314302967616*^-21*I)*y^94 + 
  (5.814293236896187538297409363894672660978424635423199401532391068030034605\
64`59.687371108200324*^-22 - 
    1.58581452381134042010450094361732369861504271418103117629495841599764666\
2042`60.123126568147896*^-21*I)*y^95 + 
  (2.955987339505022120566722282621213939517176258195846032790605014209255854\
08`59.68749451736424*^-22 - 
    8.05968420255527220636090296521016390096990861048250301211111080679897508\
402`60.12310997317682*^-22*I)*y^96 + 
  (1.502580224656752967412242727792190662928795355075291869283735799454168563\
08`59.68761876688902*^-22 - 
    4.09554928324242051251874216702379057851830980130146113606611031422557050\
153`60.12309325438851*^-22*I)*y^97 + 
  (
    7.636662296826707512802634438576884988400472036439517477594263578611384469`\
59.68774378732748*^-23 - 
    2.08082817424460524346379673284314566121527675492280226243309134729891294\
347`60.1230764209087*^-22*I)*y^98 + 
  (3.880624663576181101584850669648198345135153828841572412619850382158428291\
8`59.68786951290021*^-23 - 
    1.05704045283042220496275802203471813045577765923486427123709862966938451\
994`60.123059481391564*^-22*I)*y^99 + 
  (1.971664925498226101561332408711306867655831579702494815248980757479596522\
3`59.687995881289915*^-23 - 
    5.36883025846081137506667537384072370073450264646821676129786874307199976\
64`60.12304244404624*^-23*I)*y^100}


==> anc/A_numexpan_CF3_s8.m <==
{(-102841.2099693747009408460646873857698115007364264925683371229896014634414\
8371962114`60.146674148119104 + 13738.108197445703289097149748012387794885589\
96764870346609814944836696287835456176`59.27243390289811*I) + 
  (24492.59607288398747220279635189433377219917732934128813955994572961529263\
945106174`60.13206774486293 + 7293.104464983238607520897354210090096227204710\
41755363375245723246780711585158915`59.60594535896222*I)*y + 
  (6058.241231422615917461292927793061263625806462914667276797979813679502224\
59123447`60.00564802211358 - 5900.6476289093560267604792385672183004038639911\
5560073624791448238000042663944444`59.994201140215274*I)*y^2 + 
  (1420.598989305754730681499914340818644932245739385331207765421514755759040\
36255522`59.911025379679174 - 2015.480029251068433319970784589250772443083065\
20131830192103501159673062739166708`60.062932377549465*I)*y^3 + 
  (400.8073445369565702792275307530817137587318337950633848955358527576675092\
4136893`59.86098657453488 - 669.917599671175085855735539176308379497867432934\
26474631995429573075154918702295`60.084072290899236*I)*y^4 + 
  (112.5088030621571570700179898249804285828219452175063884095206311954795338\
5221204`59.822706055676484 - 211.23487219542343532953952316876539287555179887\
487816761452664722304535138064735`60.0962851675434*I)*y^5 + 
  (31.47505564631257599408226343737231726590400919277178498769956635326449039\
443675`59.79431252642216 - 64.17433308719087414722360866900405938485891334121\
911658573091874276806757002278`60.103707383920565*I)*y^6 + 
  (8.772793808594743161759140142839477145500350412724878081240624886090343581\
19544`59.77283286495957 - 19.005408084410974326742490544953273407056018431505\
23466435574094592478849364027`60.10857214214064*I)*y^7 + 
  (2.434447340983285296437432615658185122506522691125617728977965060680347455\
2184`59.75612247521705 - 5.52395609757024224636291497535642443734460111140042\
772245268522017845155227266`60.11197230866873*I)*y^8 + 
  (0.672385098209800444783616308416159564092102636804827824717645730055384835\
32372`59.74278778974341 - 1.5823412985063705105082237832564915986534719970464\
3610121848404020629816480373`60.11446987310781*I)*y^9 + 
  (0.184839818624120050165857031246873368418951301199676157227594640468493309\
64246`59.73192198280708 - 0.4479698193779121350237966006445554054966576002721\
3280965217811760289850283368`60.11637520481237*I)*y^10 + 
  (0.050584238505285864139995819615069264574257910012957823660574448328333330\
75743`59.72291770634041 - 0.1255940884698776040863966066214187529065765993205\
2537422960089431880831908207`60.117871688102696*I)*y^11 + 
  (0.013784604941060745420448095685682595642378766292538399721481922914452583\
06282`59.71535386453145 - 0.0349232505592006324312667977696286689031515425324\
0474374325147380953921852975`60.11907420038368*I)*y^12 + 
  (0.003741629016664208286407130049157133764433760100840711987567508385921176\
61137`59.70892874912971 - 0.0096425143227467037059363751677145768805626351348\
5501499021966030048984581228`60.12005831685264*I)*y^13 + 
  (0.001011907625678544964485768674351343320974663420861303148977238354088492\
4829`59.70341990622467 - 0.00264604226357585752019609766462646112704303186572\
702248243805677095103811708`60.120875814105496*I)*y^14 + 
  (0.000272743397317271427469034449825441739185464198033747634502052851707683\
17065`59.698659300765904 - 0.000722201388965188345315707465091752767377598597\
04721395300742715911885347064`60.12156337429842*I)*y^15 + 
  (0.000073284348784350968070165870118655798761009872943202508316101130902354\
4046`59.69451740663645 - 0.00019617404540488918238041134240413305107255434594\
590716634943463469811598923`60.12214772162001*I)*y^16 + 
  (0.000019634173260414168064926888684904552115012471008679945346566324155357\
22669`59.69089266411715 - 0.0000530601829919484318601885430645693167192775608\
2549058670474190801446994187`60.122648788467075*I)*y^17 + 
  (
    5.24626137235617041275105801043224364087486292286925480639554489167764841`\
59.687704275728464*^-6 - 0.00001429642301873981663914294758070108769784913267\
566813886357185501934466454`60.123081742169035*I)*y^18 + 
  (
    1.39831835560239343713045536253164246798178060135875553596263593223137972`\
59.68488714877982*^-6 - 
    3.83863867929141900581460783510536096289173527613559205938203404197450997`\
60.12345832521721*^-6*I)*y^19 + 
  (
    3.7184000047014039367837974698559227992024610191281275142211400915952724`\
59.68238826155859*^-7 - 
    1.02743797148171127132062310742278859684141239047993348880997285955903726`\
60.12378776673436*^-6*I)*y^20 + 
  (
    9.866613321070737886318861792068524533460477873218887511840888014158059`5\
9.680163999938806*^-8 - 
    2.7420888694468677391803808190129766504689182095446669995624347290757036`\
60.124077417587245*^-7*I)*y^21 + (2.61278576907712072451512133095873760642597\
34198583949753810448307669520376274549646096678`59.678178171529964*^-8 - 
    7.298923852730424657630852796528313047952816283719980260992847834928327`6\
0.12433320240262*^-8*I)*y^22 + (6.9058844236132359719229336311241208639191220\
30072974528972322154540855755599743413133405`59.67640050280365*^-9 - 
    1.93811146326624724164645427520863534661875703099030117747057876706054527\
78445646649210106`60.124559947314204*^-8*I)*y^23 + 
  (1.822072801118650334848580123466547335049332249103264429034420624240170832\
514864179410936`59.674805486754195*^-9 - 5.1347802260221167163504659973944272\
25945737472542214180519076896782519715848791767612341`60.124761621558754*^-9*
     I)*y^24 + (4.79943037344127163517115855486169642090274095964271223388666\
040166869303289030057814976`59.673371488989524*^-10 - 
    1.35756216214311589150475756919759242864687657736652657606718221654665909\
8732727413131765`60.1249415182133*^-9*I)*y^25 + 
  (1.262216521314987802204931376622193436500635806173272566576157576553187931\
84028145536732`59.67208004699717*^-10 - 3.58225258406839476644016565569511150\
601041563550358726293906067286857201292017502695268`60.12510239121319*^-10*I)*
   y^26 + (3.3146470736215250126920852213866752758275971556678670388354214251\
396999517945005901448`59.67091531559245*^-11 - 9.4355786423405752259173261936\
180654594299438958814746417378579112491813417123838781331`60.12524656048639*^\
-11*I)*y^27 + (8.692323330069303216078192349185899138319441824952638188700692\
47130312309600083053839`59.66986362421659*^-12 - 2.48112269791922854807795101\
24861796477435911284827245441029104459457827627548093784329`60.12537599351592\
*^-11*I)*y^28 + (2.2764735225357860648724093716291824622001018147731523890869\
74628903507818688054164748`59.66891312067946*^-12 - 
    6.51391147299520629022018308059082849116962190394876952789684792539122801\
5720455227666`60.12549236925737*^-12*I)*y^29 + 
  (5.954535826151725712581729880570688718083745635448881770898441038701965345\
59530690679`59.6680534823285*^-13 - 1.707621282781344524585620274682512485269\
544716667594656786404077221838963625392053632`60.125597128697045*^-12*I)*
   y^30 + (1.5556786802342219067521230694357509694395538852157421098470978608\
8951134388490336634`59.6672756802578*^-13 - 4.4702903806496868830359002821670\
4446175459249364009145435047961456099796235127693689`60.125691515188436*^-13*
     I)*y^31 + (4.05979930749698889857052362426943591401232206537338869553765\
09222928495298068201446`59.66657178556987*^-14 - 1.16871706781634965864815020\
846544359585158099871203727403759323434521909231916028687`60.12577660689208*^\
-13*I)*y^32 + (1.058341940614653185331306050739083936591608533603466248121534\
6736252503233829325981`59.66593480922406*^-14 - 3.051718994196194453545631042\
7396676866054038982332574479078158046257093222728821676`60.125853343059276*^-\
14*I)*y^33 + (2.7561738042363510774411115928211083189861996508694105578117977\
63651820807179022417`59.6653585688948*^-15 - 7.959221248415330997097219932087\
965899442820945247876640184594459641327676158398196`60.12592254547659*^-15*I)*
   y^34 + (7.1707925040154710861695151461367652854132315412942274614077508315\
459623264273812`59.664837577690626*^-16 - 2.073550010195193071044977530430896\
040162407343249990633606794851011768120583274844`60.12598493607613*^-15*I)*
   y^35 + (1.8639190898250411842940081714781253040635348068835094690185302626\
7968435759294176`59.66436695067427*^-16 - 5.396364257606705096862979149138637\
92194483347811768082595168544362132236077893911`60.12604115148565*^-16*I)*
   y^36 + (4.8406578423563450334559017462205304828726074823163993282470021437\
830111355254942`59.66394232596134*^-17 - 1.4029875435698265556638568441033823\
079645035392812834882918245382653496604877681`60.12609175511948*^-16*I)*
   y^37 + (1.2560763566010744700908476720815611926774368599604383867743880695\
917616200292866`59.66355979782247*^-17 - 3.6441268853746908393618251761028168\
719296715583621660231267156110147359285202573`60.12613724728014*^-17*I)*
   y^38 + (3.2567005644201650007039458698047444570497146929945979476759851398\
17604397009761`59.663215859720374*^-18 - 9.4567093948209671240293950251647662\
30290855150031949538073839471537473555380468`60.12617807364117*^-18*I)*y^39 + 
  (8.437320822057806060230993890432793167783972416641671713656195611664784145\
65704`59.66290735560871*^-19 - 2.45195129892736711319765786267158246431303057\
6582092613163246454904497107214682`60.12621463240496*^-18*I)*y^40 + 
  (2.184289195061750277083987760616144300285030230056723037713754655839151754\
89713`59.662631438133886*^-19 - 6.3522265652819035469535191647395866248178618\
6127842448885820343731760879790279`60.12624728036999*^-19*I)*y^41 + 
  (5.650769670474319052550991661149801933392907062170077431593559846136359898\
3714`59.662385532629514*^-20 - 1.64436570664540668658179337880909987366492856\
290713069156934773682839467291706`60.12627633809606*^-19*I)*y^42 + 
  (1.460862172901694956436160952383017696377500185547038779599548704753324097\
865`59.66216730599206*^-20 - 4.2534764446932876534769382558646259413764327875\
125276897750678762080203580242`60.12630209431955*^-20*I)*y^43 + 
  (3.774214790484216833219606700144040303769095114951367988278983935249396216\
426`59.6619746396862*^-21 - 1.09945328767790138137540816392183636622482286120\
18916074798881704599646949226`60.12632480974244*^-20*I)*y^44 + 
  (9.744747909769132092398351121816463905505582245438345338697223123226696938\
8`59.66180560625738*^-22 - 
    2.83994364894029530952963409661610410881054363122542812290871572550282911\
1308`60.126344720295684*^-21*I)*y^45 + 
  (2.514499293378427534271876962453039235500882650105958810472386492258187809\
47`59.6616584488337*^-22 - 
    7.33086309455029714768357384417450085536526604894595240376700084173149674\
335`60.12636203996034*^-22*I)*y^46 + 
  (6.484538252821468217378740312403402080263291055981208903803009897790888192\
9`59.661531563184454*^-23 - 
    1.89114337893244152657343801031525668386977850682645014362344184321870629\
262`60.126376963214*^-22*I)*y^47 + 
  (1.671330789505198679096725423591950297401589419662476149488548540469975118\
4`59.66142348197292*^-23 - 
    4.87560595793406905278717462100286032973261007084939960038157606080397415\
08`60.126389667159565*^-23*I)*y^48 + 
  (
    4.305368106225956336187112166309171954562031989410716745479049264047753515`\
59.66133286089788*^-24 - 
    1.25625482200734982813623148966049817555015547262437936114355504212984909\
5`60.126400313382945*^-23*I)*y^49 + 
  (
    1.108487821405550726612565942678051747616864715801027979475744388363947855`\
59.66125846646646*^-24 - 
    3.23505381202355183752764556333028356734731421970055760095410566319710755\
9`60.12640904957948*^-24*I)*y^50 + 
  (
    2.85254262456788533730682572537723553637247070813597773156423890555835461`\
59.66119916517928*^-25 - 
    8.3262412152381379059436280305232823617393353729174370033812831141312247`\
60.12641601098114*^-25*I)*y^51 + 
  (
    7.3370480194386595917494581712558573138134832730939046353421461083083128`\
59.66115391394275*^-26 - 
    2.14184860168198889745280449533304057601836518097501081015516786485471184`\
60.12642132161303*^-25*I)*y^52 + 
  (
    1.8862777184559152413057988587181382543366498118612546072340791347526646`\
59.6611217515496*^-26 - 
    5.5069226767161259850339025430634022020945589119930334483809423220230306`\
60.12642509540196*^-26*I)*y^53 + 
  (
    4.847208139515741327095437630856249216932895538308564017249389728637526`5\
9.661101791092335*^-27 - 
    1.4151983541609941104005885878507211205878127976320778134666153599041033`\
60.126427437157176*^-26*I)*y^54 + (1.2450472870322137702589538852262080486133\
019682601145857451734269756998374766765613661429`59.66109321319325*^-27 - 
    3.63513945644381670684051049664657327328746893238167519352750811324523`60\
.12642844344*^-27*I)*y^55 + (3.1966438062589053489419105143174172731680019838\
91619041312114600713919789922361726584262`59.66109525995084*^-28 - 
    9.33312731241884690467550375361532516675563356460101422157413969016119132\
802463016506482`60.126428203336616*^-28*I)*y^56 + 
  (8.203943576252786496086514451475063288141002848089252503468108121350424078\
05696525576209`59.66110722951639*^-29 - 2.39520248964007931904251560516691138\
5828390569512854515992659206773763829784367424173782`60.12642679914663*^-28*
     I)*y^57 + (2.10463422559283312249223015625568126051209698203981780683578\
971162137466731403313656524`59.661128471225766*^-29 - 
    6.14430073715046871605707567659190210218739045812459266144597542617691270\
384445169003209`60.12642430699733*^-29*I)*y^58 + 
  (5.397111809322252195727592753963399795153256807087931398280977637695903089\
6777371293162`59.66115838122208*^-30 - 1.575519676477090242856172874890812313\
65806704592574090513551615304840565772977850739188`60.126420797393386*^-29*I)*
   y^59 + (1.3835092453914054719292703860725595181021552816667068643631422609\
754491423531452641544`59.661196398512516*^-30 - 4.038331837476908235333677470\
8435194159448902893104242636253879655795776906089483503164`60.126416335709386\
*^-30*I)*y^60 + (3.5452217005251038661065930140059849336928021935473535552794\
95851639996386796227608057`59.661242001410265*^-31 - 
    1.03469507093413995423137056941218076303665779952857851489055913447433945\
759227097521`60.12641098263201*^-30*I)*y^61 + 
  (9.081341862840158467451465141933798590358258555173947831877388866889824269\
98559031482`59.66129470431892*^-32 - 2.65008689847184654785807341325766354797\
1440993107321220434806483938265830764552938763`60.12640479455778*^-31*I)*
   y^62 + (2.3254465160842579059388157181779058592889279966583128553451832431\
1779779359042635187`59.6613540548218*^-32 - 6.7850042584716166940868513236363\
4999402150259049555098340903825569580175654617807294`60.12639782395164*^-32*
     I)*y^63 + (5.95273592705048000103197936976863958028225508895418405543446\
3765871999991670577617`59.66141963104284*^-33 - 1.736549253299923100908674845\
60592137752662755910400309197863576039592170463506075697`60.12639011967036*^-\
32*I)*y^64 + (1.5232979565941364507823968908707467004265962078738562782557658\
599222359564778908064`59.661491039250826*^-33 - 4.442992166299549107936155071\
8325356288077745177402457538916869551003629752894717636`60.12638172725519*^-33\
*I)*y^65 + (3.896861465878087428216648244140061862066767968039377068788112495\
582495587735267908`59.66156791168092*^-34 - 1.1363699592971401656957768791073\
930969878806494964414779827892122911372035484375921`60.126372689196714*^-33*
     I)*y^66 + (9.96576553656505990991185825201663535204372916978041893793276\
037813311659167001044`59.66164990455125*^-35 - 2.9055195768639212859791262573\
47793873517014100253207988116233998638733244523219465`60.12636304517512*^-34*
     I)*y^67 + (2.54785983526399635069237042327093289641952091719368057957752\
192923495140334114906`59.661736696254614*^-35 - 7.426627965447960993941586189\
37744699625815027526164540907217399639046479164834848`60.126352832278435*^-35*
     I)*y^68 + (6.51197920247983985788845902410681407810595117793519350308756\
02569768653909008886`59.661827985707774*^-36 - 1.8976980195231169217594972623\
6587611732309502210261273381581802162562541371797541`60.126342085201124*^-35*
     I)*y^69 + (1.66389679302286258749685928018552895651819724999755491412213\
48406535267126048975`59.661923490842554*^-36 - 4.8476776153230064658470992881\
550318951613932509636212604249353698179959138976549`60.126330836424835*^-36*
     I)*y^70 + (4.25029278316064591892695091896929595521668454671300917774805\
2618777538127605673`59.662022947225054*^-37 - 1.23798395723417438920589076739\
47287493060413392004489334159465926686766900476344`60.12631911638337*^-36*I)*
   y^71 + (1.0854090759352134404241544880716391823538263610183675726174011519\
7107471118128`59.662126106790524*^-37 - 3.16063463973902755916596234667471960\
065458973053778044503729565933313006680267`60.12630695361344*^-37*I)*y^72 + 
  (2.771105934929795844193363366123199474590274491020421008200816856534210297\
55862`59.66223273668267*^-38 - 8.06705033358012412852250232769256273244440104\
804902774230753414555290264860839`60.126294374892296*^-38*I)*y^73 + 
  (7.072952126315434044766245640347353116414328516474042040615233409222539927\
0908`59.66234261818809*^-39 - 2.058446129163489820847381144436148541696003949\
55118471524025997983555875366823`60.12628140536403*^-38*I)*y^74 + 
  (1.804840995314806364476601685891730326007618649772268024265187082509704912\
791`59.66245554575638*^-39 - 5.2511142797080680681639131485252332639552998990\
257018510976269467333390196721`60.12626806865515*^-39*I)*y^75 + 
  (4.604372415546789619607629039687111248822529154896828485374615437562886556\
644`59.66257132609851*^-40 - 1.3392248655123981271162472221093177346868256251\
981722859891565195861353033741`60.126254386980776*^-39*I)*y^76 + 
  (1.174350517309416064745603793247238935551784643713702424486675652578591614\
311`59.662689777356206*^-40 - 
    3.41466692015067766411490644876551100297912228415293094245093563615690418\
648`60.126240381242184*^-40*I)*y^77 + 
  (2.994492938068034050628034350969674244880462579134302551902404655539464779\
49`59.662810728335764*^-41 - 
    8.70439590571484724647942186633864487297189291073101786512636471970026160\
123`60.12622607111646*^-41*I)*y^78 + 
  (
    7.633952506136412125557458948266241709368667276321831300434502548792880982`\
59.66293401780124*^-42 - 
    2.21833387451197691046263640377341014358365297297762992445720155268041128\
337`60.1262114751393*^-41*I)*y^79 + 
  (1.945711762620298100431135586068423236288889625172311420925727138780707181\
7`59.66305949382099*^-42 - 
    5.65217528041083049298882531312037382784565484383010450388240619317232144\
47`60.126196610781*^-42*I)*y^80 + 
  (
    4.958069921476455008790766610956232201908348523624704453320995146927788736`\
59.6631870131635*^-43 - 
    1.43981644135376574413405982641023648021918536863782072551632055177484991\
6`60.12618149451683*^-42*I)*y^81 + 
  (
    1.263147333439844372174303671423219307520209246334825767830478437194050764`\
59.66331644073836*^-43 - 
    3.66693921339168126459063707754101046192626340911390693369721171167339509\
5`60.12616614189199*^-43*I)*y^82 + 
  (
    3.21739697036578178997935190167942795190551547463527751493186902987407645`\
59.66344764907799*^-44 - 
    9.33700447674231592448794740187799057554194083458278487381826619365785269`\
60.12615056758156*^-44*I)*y^83 + 
  (
    8.1934451917323086693618445856995693488048043389414282718091824953758549`\
59.66358051785741*^-45 - 
    2.37695423753967116428641032564077162839298709372375887838148656590790377`\
60.12613478544613*^-44*I)*y^84 + 
  (
    2.0861313373128385239096539869169182231546488595967207357196711078793246`\
59.663714933448425*^-45 - 
    6.0498627494507132596062680168392721065008884012392376645885370478270049`\
60.126118808583165*^-45*I)*y^85 + 
  (
    5.310455730618248671620722108651214530033587082171714023085933567163753`5\
9.663850788505634*^-46 - 
    1.5395140390969578171145231670758760325220681449822011419155298255149612`\
60.12610264937481*^-45*I)*y^86 + 
  (
    1.351570777005379320759142340175934218298988171816810071930078104293236`5\
9.66398798158167*^-46 - 
    3.916851722283646688310846770557876855674742474399176828657989198162018`6\
0.12608631953211*^-46*I)*y^87 + (3.439255129980121368024583757882965442529826\
1632026798642982627148671203779506628886036156`59.664126416769136*^-47 - 
    9.96340552545786527913649309887553772338389661608292487194418814327339796\
28323643052923091`60.12606983013605*^-47*I)*y^88 + 
  (8.750044989764828662056413597875504234839011132553934218260947697030948583\
98824022380963`59.66426600336761*^-48 - 2.53394669301835002914760903971088917\
65204626190370835767517866468875572556310608123679844`60.12605319167593*^-47*
     I)*y^89 + (2.22575885047617640914560205527541314641106468862768159321115\
9121683301593178576397849523`59.66440665557312*^-48 - 
    6.44329280324960708712489841971717229472988604157888948793715077433201731\
6953408972211988`60.126036414084794*^-48*I)*y^90 + 
  (5.660691036198586838997147263029370053349046180662638933219656388941231918\
83639876366042`59.66454829218874*^-49 - 1.63810096465700720824881907516493260\
5082839857397322291109297109960937219662067986459661`60.12601950677246*^-48*
     I)*y^91 + (1.43941443728577333036256896593089384291037592018648673258868\
826663485508777845737090445`59.6646908363548*^-49 - 
    4.16387320875152154602850305874888741898963244731720926752608098120198600\
992408734101339`60.12600247865651*^-49*I)*y^92 + 
  (3.659559495346083509337350698945059136796745902698836755047683792792033725\
2117362232435`59.66483421529682*^-50 - 1.058229672786989802532744659157716899\
91444896436273947483270321876868525443776094293879`60.12598533819096*^-49*I)*
   y^93 + (9.3025020630284828484057162933332743921385167878929663407254004790\
56611351626773236858`59.66497836009004*^-51 - 2.68899198855562125561039667652\
30566847391027856519225257499026968938323569872143375596`60.12596809339297*^-\
50*I)*y^94 + (2.3642867625656060532162787735226254630277244064514181377544390\
75069278855459566371299`59.6651232054395*^-51 - 6.831682855741782070197177548\
211549980055889320858963322462912406459095639504946824897`60.12595075186806*^\
-51*I)*y^95 + (6.008019114145045335281406990850351597939411163764882996826939\
8790034417676729163482`59.66526868947419*^-52 - 1.735385390720952769631279231\
922879846513715758732608977143035018886654838102125663028`60.12593332083338*^\
-51*I)*y^96 + (1.526492122052344165188461762907211599023765734499065168346152\
1030404950670374404519`59.66541475355437*^-52 - 4.407533490039567792970049296\
60142961619102778293910570992956911765174180629964269737`60.12591580713962*^-\
52*I)*y^97 + (3.8778519548184207733872138016440104291217206544984698029480990\
128740152597254893242`59.6655613420913*^-53 - 1.11925256968614172904526736496\
428048080834977157066432036894613417294610900731382518`60.125898217291514*^-52\
*I)*y^98 + (9.849689304223822143575947658488450257796440199415812947088300731\
713350145981296546`59.665708402378044*^-54 - 2.841807699215982215382902557781\
310629511965696289484598270113117006949014059620129`60.125880557466886*^-53*
     I)*y^99 + (2.50143777878811392542549718986358874126253900112523948993451\
9544446196756764036109`59.66585588443115*^-54 - 7.214340792174640814114167013\
860857535181575426602074043706078813250241297470622878`60.12586283353473*^-54*
     I)*y^100, (-9724.5994791307321829643475851060361346181588157221729171300\
4973941481835579329995`59.16475276906639 + 93605.8223663915548017938591154382\
5335070211564923276101264420049923560844842957047`60.14818390879571*I) + 
  (7891.688365749879081622638738219255874951121351428092115302632915776214146\
42491461`59.697428331537076 + 20964.28079937300826516821542931373067766751568\
071860837052972631048659523676978382`60.12173837252679*I)*y + 
  (5499.200858383257587308322175478817588272970254090876992322463529185913000\
86763608`60.138563089897445 + 1308.110427416017625752019552448670487397650202\
46664450850171579088481661368327214`59.51490791490579*I)*y^2 + 
  (1813.987963634551674995275958373758231934922696181670514011252017968285824\
53126305`60.14240723816997 - 353.81331259067910935843317696303638189292479721\
756565122717618011647573534181796`59.432547006771955*I)*y^3 + 
  (536.2163551554720431069377963450352070040420431565125732665926114100269797\
3082024`60.10554474959228 - 257.216351732587273454733083176784547323001967871\
5004037633325593726682935488677`59.78650326736671*I)*y^4 + 
  (153.3511795381323347477445808409462687981218428476471692530072798515669171\
9380803`60.0618640958698 - 108.8887224187300502087678302285024614057165725870\
4285147469446740547487620921708`59.913159877356115*I)*y^5 + 
  (42.86918652530596896433192403441689708408137828271968624479203036875303867\
739327`60.02081308485482 - 38.75347416109554103454903490583302537956531306738\
967053218691270182416800157839`59.97697848443*I)*y^6 + 
  (11.83047384973694848289692228399748653600517543220036147242804200217624365\
442377`59.98486335751201 - 12.65577384228309244269599078817232296052831638358\
691621480645356634996282388275`60.01414992301406*I)*y^7 + 
  (3.239634485454315882126980883151353638407761031762966795682912318919340499\
25182`59.95406425295049 - 3.9294022697086698562951525221347183358281319995382\
1550988962583574557220530105`60.03789473129863*I)*y^8 + 
  (0.882408102829296800760926711215752229112188859554194034689127395091948388\
95883`59.92776086603436 - 1.1803783347935838839338948672532427638824109246231\
6286069026470649007092166351`60.054112608277876*I)*y^9 + 
  (0.239336491496086750840319987828825194027435170459006379251960780324698258\
41109`59.90519504547311 - 0.3464061609638392490066999034540084676939173884718\
1192206575231051925162166289`60.065771732687985*I)*y^10 + 
  (0.064678958871662796813059445573736831629403093549477296455663973674894136\
51564`59.88569238636584 - 0.0999007225211692616990156335746125558023229835291\
9903208948759535073213891006`60.07449799507916*I)*y^11 + 
  (0.017421412302685999817839139584547640082002825241821870137771413115686746\
95763`59.8687011403593 - 0.02842006374598801909821249156802106709341413227084\
134158355915329234876878554`60.081242828995244*I)*y^12 + 
  (0.004678233880701287146452804157924243715516093395281062210235246842427687\
79694`59.853782887624554 - 0.007996370892181780284974039958538447687472484813\
04215959431697332504495460921`60.086593887366426*I)*y^13 + 
  (0.001252717703662116983229165633526242270693660035591300851270635162684288\
03474`59.84059148034285 - 0.0022294242944459288669536163636532508943820096300\
8635465514937520671412951974`60.09093099474274*I)*y^14 + 
  (0.000334566189799871634561726632876582045722103739037801308311586977858733\
72106`59.828852508618745 - 0.000616792206039132875647435815560593405064199318\
19421481883907971504910935131`60.09450933541016*I)*y^15 + 
  (0.000089134580562201136975091403015079596131056385951396870323320382072975\
41301`59.81834653086619 - 0.0001695141037989734950612811818885450638578013451\
6094157663994476891020650834`60.09750614360837*I)*y^16 + 
  (0.000023692851606816340282538223090476030843502929485952895279121374469083\
77445`59.8088962317833 - 0.00004632006814060609023757455764774155373036328690\
914191396676696256241698382`60.10004808702125*I)*y^17 + 
  (
    6.28436159809906408050522739384730092752844830469275294294240305345818411`\
59.800356814012176*^-6 - 0.00001259309017637714502409157989094611763556486644\
135516754768954495343709443`60.102227961161056*I)*y^18 + 
  (
    1.66355832192051789290368719173349696295439127700360304922796329217802041`\
59.792608840284664*^-6 - 
    3.40835179561986927466093512674365821110790052852955037415993086230846956`\
60.104115223526954*^-6*I)*y^19 + 
  (
    4.3954478317000461658639277748607410724060852675666574968654245457634861`\
59.78555287409804*^-7 - 
    9.1878332307057349345787737695661577152175304358350311571641536593974046`\
60.10576284786398*^-7*I)*y^20 + 
  (
    1.1593296765144161842223247365866790779482577833315342230950968557478682`\
59.77910542852134*^-7 - 
    2.4678197322699484861828771398432193965525948496697727059306732170972527`\
60.10721190789881*^-7*I)*y^21 + 
  (
    3.052781307243521599223511074376415983127302115796384811528920974745483`5\
9.77319586885474*^-8 - 
    6.60685147037733900463249739098158321662942374430491402869171955418103`60\
.10849471856816*^-8*I)*y^22 + (8.02623088283811420594105172659541165849453378\
851720924647397279865392126721935949203749`59.767764016689995*^-9 - 
    1.76353737444858292746889070547414310226261186955365281456868644199332431\
85797221754842409`60.109637036237224*^-8*I)*y^23 + 
  (2.107140987332708607698367487344428439865427575029385458679302666143002531\
964583780876292`59.762758275507814*^-9 - 4.6945606009011433229378677269864821\
08512338431789132523321044216988067577572182907552232`60.110659630216865*^-9*
     I)*y^24 + (5.52429852216485965488054480452698731160753880270361894516025\
956121179713557983790295427`59.75813414876319*^-10 - 
    1.24658648827188249285063353649361357751577060217415077845285436504169473\
5613833008011049`60.11157942507928*^-9*I)*y^25 + 
  (1.446422035929224277292285911015230841515578559346507485071214214168509833\
88957546231485`59.753853056879336*^-10 - 3.3025721700460041635023412241514789\
7347366710745816853786739433163024979739292221891824`60.11241034420215*^-10*
     I)*y^26 + (3.78248697572979688472197438601418342921944435183819616333030\
8542576881951104436841072`59.74988138446678*^-11 - 
    8.73091979070891251305025244788321737567825098714672707557440866107244507\
58772398450793`60.11316394163678*^-11*I)*y^27 + 
  (9.879892670223499195062377477071600338291156844821542741430868024934357704\
840979237171`59.7461897067302*^-12 - 2.30362828064185572933343108081570942466\
36739276613404460923458886305606367706051288273`60.11384988159076*^-11*I)*
   y^28 + (2.5777757934679096068100312156331702935032846208845383522934300927\
41412441204874411205`59.74275215668455*^-12 - 6.06693428810034919502977534299\
567671353009067808696219060072135629497389546919761793`60.11447630660141*^-12*
     I)*y^29 + (6.71861945268185592209705726226929345996291560329587160283779\
554350533902021872473523`59.739545903997815*^-13 - 
    1.59508658432876013570620254904505411670299577531831034544198587916767757\
1016760792187`60.11505012331775*^-12*I)*y^30 + 
  (1.749359515483966667293131313559764375889330247965271268109470136001351452\
02647593206`59.736550723041454*^-13 - 4.1870252040700644182253602910667673938\
599219970945576817926458933161716829539291225`60.115577226549696*^-13*I)*
   y^31 + (4.5505386317118325637611986432073874880499941784096951000204174925\
980258704877351378`59.733748632762634*^-14 - 1.097430053769811116349297847144\
08043902218195180592519173546906266511940451422500027`60.11606267654242*^-13*
     I)*y^32 + (1.18263411927973139634312263991196251963137473227644894344645\
45936771121247249888008`59.73112359477893*^-14 - 2.87235192992825652037671427\
37831440659411150663162976727032070057942566486419118827`60.11651084044144*^-\
14*I)*y^33 + (3.0708579935612757379262220323337201724490902135742172243996716\
72916320314866873153`59.728661258973226*^-15 - 7.5079951054476919644166093232\
49595569397999514081787624742881886000137346676768237`60.11692550607958*^-15*
     I)*y^34 + (7.96723228395792365920791496133121884295558142905273517859485\
906187980736100945755`59.726348748073036*^-16 - 1.960057018541147390824191512\
377673060501778769287402607374410190218441597522646997`60.11730997417901*^-15*
     I)*y^35 + (2.06542412943007522223479128363888259202906206392633872641721\
499632920082750774413`59.72417447440447*^-16 - 5.1109532157190839297058175954\
8842083893260272437060488963955579574342358472239698`60.117667133580376*^-16*
     I)*y^36 + (5.35031869658632714018505388414215090262783929692938638089311\
05978580648469616104`59.7221279833408*^-17 - 1.331224162189357854528557203882\
52284520279719025780504131477344698218729824027833`60.117999523020956*^-16*I)*
   y^37 + (1.3849446107748226028637320520185879484113682341030456049195118597\
897337371089091`59.72019981900914*^-17 - 3.4637135440495053212888748050963312\
458264809784181491670505147708542415500722923`60.1183093821757*^-17*I)*y^38 + 
  (3.582451989748906147819034611206542752790809370725842997246888774729876989\
820274`59.718381408643715*^-18 - 9.003215890525485540326188989347578385075238\
263097271129767907501559361997802652`60.11859869406844*^-18*I)*y^39 + 
  (9.260526540404051237229854912863185613344241970412171561087221711613069387\
88294`59.71666496262976*^-19 - 2.33797540747537405304702219293696769265711807\
0479364951058898107769198957195124`60.11886922050236*^-18*I)*y^40 + 
  (2.392267320601197669621762176454174766571376198949787028381447609313833458\
57209`59.715043387806645*^-19 - 6.0658106834095069173056956049112753740525509\
0271318834642856229425779996621262`60.119122531809175*^-19*I)*y^41 + 
  (6.176084121156286641808902156474454007966547663830396335782997251893537766\
8905`59.71351021202098*^-20 - 1.572399954529730434629635280207064373601069717\
69988437346126478357696639412401`60.11936003194815*^-19*I)*y^42 + 
  (1.593515541099118021963544948366048275796739057222677585045544539598399331\
2826`59.71205951826134*^-20 - 4.072675095508407341226341872597502477494240633\
4545240448865880310441858898179`60.11958297977835*^-20*I)*y^43 + 
  (4.109117751529417722398584782864471740563995884477494652515441346297552031\
843`59.71068588698361*^-21 - 1.0540354238831588182142129139333737489524241799\
479991118888092660684264187829`60.11979250716525*^-20*I)*y^44 + 
  (1.059007678633502359159599200958681903745358466527648019716877159263097943\
809`59.709384345462425*^-21 - 
    2.72586534354441889171162270237017003122229993526069824994418863912324324\
3185`60.11998963445608*^-21*I)*y^45 + 
  (2.727824615595489532846654747584074066680174903218037841322199598639846160\
28`59.70815032318981*^-22 - 
    7.04435776648277264373349807544594625453444198371873172359110155729923365\
33`60.12017528375772*^-22*I)*y^46 + 
  (7.022774371368987642081969586934527784338954875139159877077692789310542049\
6`59.706979612495054*^-23 - 
    1.81919558537189156767941901253759184250862904028910584240966326772572339\
005`60.12035029037145*^-22*I)*y^47 + 
  (1.807106004257331482156834826910985757354430646172178620510193868766754524\
8`59.70586833368648*^-23 - 
    4.69494715000653348962985250845695791269338647419801123732111622905352692\
58`60.12051541267524*^-23*I)*y^48 + 
  (
    4.647811424114779266029820973464064297016121349563014073176412775893513103`\
59.70481290412108*^-24 - 
    1.21089625396205372686712438828361272735878978257239374450714633506383538\
86`60.12067134069314*^-23*I)*y^49 + 
  (
    1.194841440844907630209264492375826254912217137733262448293068849400213145`\
59.703810010695335*^-24 - 
    3.12118110946331058711964485169392769030009824607695914479821956745319864`\
60.12081870355007*^-24*I)*y^50 + 
  (
    3.0702629542755826464636016267349808595764802562326362430426822282592733`\
59.702856585324106*^-25 - 
    8.04038904358228826480419102779339134411740441954944725764306538293602614`\
60.120958075976965*^-25*I)*y^51 + 
  (
    7.8858893190293969012781180240987729942544893875359290415458747005065454`\
59.70194978303597*^-26 - 
    2.07009786898927297126141715241827417334704825927883433867703064830640132`\
60.12108998400399*^-25*I)*y^52 + 
  (
    2.0246109650251875430547702569003531787416162086285918170565576580181696`\
59.70108696236544*^-26 - 
    5.3268385272547136270970508693097871084239359924618471529200964055177232`\
60.12121490995726*^-26*I)*y^53 + 
  (
    5.195818926389222614131966808399670842535306138438856144850488463296864`5\
9.70026566776619*^-27 - 
    1.3700033737614737711078203023221400214902594988986133582461317153891285`\
60.121333296855944*^-26*I)*y^54 + (1.3328871982942806865831137870172405866697\
836662821202490497042889217404267893383834293538`59.699483613806855*^-27 - 
    3.521724148300168080738571360946241237502754922898516423873518816347213`6\
0.12144555229206*^-27*I)*y^55 + (3.417944104314923737642612915116583316101786\
113383319102631456654621979726382701376158938`59.69873867094225*^-28 - 
    9.04853638531133121664960909862515315324307038740772183641078973653248161\
0659697583357942`60.121552051861954*^-28*I)*y^56 + 
  (8.761403005744089791656413069127596223415342671200202419999825769271106916\
93173198113723`59.69802885268029*^-29 - 2.32379571709036067089090729786949650\
4001227184950094154300432437530632513583123599077281`60.12165314220899*^-28*
     I)*y^57 + (2.24504088180970919468735783139294862211885849717610798427194\
182713534853211704611726961`59.69735230398797*^-29 - 
    5.96514621787872717113846545463472458818157863090972913846181080673694612\
813681539984316`60.12174914372733*^-29*I)*y^58 + 
  (5.750707691283217755118855204113159880365145768636333610930800776361452496\
5368590463573`59.69670729079882*^-30 - 1.530574082703393378092315573498046758\
00199085119773826216714300353531053003007916675602`60.121840352970004*^-29*I)*
   y^59 + (1.4725468741703191667830442511194136188429562039113308514185900836\
895897573310249652003`59.69609219050254*^-30 - 3.9255813568788232132776129045\
569697129342604592065354546315455171121428526284554377707`60.121927044798284*^\
-30*I)*y^60 + (3.769397426425385152827010529925027677511383607929125794736364\
580054407791452917386039`59.695505483311116*^-31 - 
    1.00641226471962162300933989933392346375210414688593206285815226254267480\
71146174836493`60.12200947430401*^-30*I)*y^61 + 
  (9.645698765611110494489000983746274732881984321308952604879892968267871129\
37908559674`59.69494574440907*^-32 - 2.57914541571243277417479548825107980786\
1961469110596885944745580863372195276159153076`60.12208787853227*^-31*I)*
   y^62 + (2.4675062261079218077548910180353304101544440403658990769725520507\
4048951350345386613`59.69441163680601*^-32 - 6.607072895654736240087343959025\
92763521835407289132511502262686068432690256215906681`60.12216247802808*^-32*
     I)*y^63 + (6.31028966979907713352024519397632242313309572289342988656916\
90652894834513288186605`59.69390190481981*^-33 - 1.69192407079254659027882010\
035396100485618967036478521082344361303437359910903476365`60.12223347822774*^\
-32*I)*y^64 + (1.613282202945244810362673034911314066256723650312376477860000\
6527365128020812696871`59.693415368126395*^-33 - 4.33107840181270948034491423\
00813176981628921041538434819065265773682193727522710149`60.12230107071259*^-\
33*I)*y^65 + (4.1232986544590018570755500887054011007343955213574530194012980\
94211600084859444479`59.69295091631983*^-34 - 1.10830504545808098406719005737\
589388442426976957493663597329040597155241815393065`60.12236543434072*^-33*I)*
   y^66 + (1.0535518305316426588440306302711017548273410758441312089308403165\
90080792721031158`59.69250750393245*^-34 - 2.83514410631911268114570920934287\
6600877693021910148234968521941130093769951905446`60.12242673627036*^-34*I)*
   y^67 + (2.6912052489300945709274117054134723117684085016362034667852824665\
4894990417147245`59.692084145870595*^-35 - 7.25016362742915560665319271188334\
807564691389979687401422734078118348896042039614`60.12248513288654*^-35*I)*
   y^68 + (6.8725919063830732360701870577356045668221690410530705217777948516\
650181419574837`59.69167991322612*^-36 - 1.8534523005489945156199783441803790\
2986405257809983175205132024316096637206880443`60.12254077064181*^-35*I)*
   y^69 + (1.7546076454897912829231469703414592447621422190965514992247813742\
79314989040674`59.691293929428134*^-36 - 4.7367435760742726530512811085304236\
132304318773176658140333162055103002866974912`60.122593786819884*^-36*I)*
   y^70 + (4.4784528191033315490244497260703742018879972650874817940346196016\
92790339833609`59.69092536670368*^-37 - 1.21017157204359903826974915234635619\
10582419227815307926784792032437361731181048`60.12264431023048*^-36*I)*y^71 + 
  (1.142792050659584606139279767473347688862510869450955034575848904474441820\
404028`59.69057344281827*^-37 - 3.0909090758112905125908377332743254005137351\
67526789490507683115659617613191279`60.12269246184215*^-37*I)*y^72 + 
  (2.915414032616573148363635228260116891250650719130942252884313228445961809\
38827`59.69023741807172*^-38 - 7.89225623897085906041226586057455009572791364\
559634240350651096547583266978797`60.122738355359964*^-38*I)*y^73 + 
  (7.435832495744712807953232510370286569783024349198138340221594875399635993\
3874`59.689916592525655*^-39 - 2.01462910225388423434645825555534515400098382\
537360567391717842584560026481756`60.12278209775299*^-38*I)*y^74 + 
  (1.896084573430996515976647137967521476328553320213753435192438967353453179\
2215`59.68961030344272*^-39 - 5.141279223669920309957308406661675524047199782\
1739267577460566549882139063329`60.12282378973688*^-39*I)*y^75 + 
  (4.833780169771754534484433576888862716348730483837694745903142310259592403\
448`59.68931792291874*^-40 - 1.3116939004200002961388402468732369806284118471\
745256330853529682804639903338`60.12286352621592*^-39*I)*y^76 + 
  (1.232024732136460376374825886575855278455461437961919801151434326958333919\
413`59.689038855691166*^-40 - 
    3.34566125619607773309063157519888393887098580489587986224016292354601874\
9148`60.12290139668835*^-40*I)*y^77 + 
  (3.139478222857741529872426695250539371065015296795614953478007703813582203\
28`59.688772537108875*^-41 - 
    8.53144162256954374239736728753488804072160933677133627663519100350792443\
309`60.122937485618486*^-41*I)*y^78 + 
  (7.998400525212232358986738192016524699103744148873500219576917537505239648\
9`59.688518431249655*^-42 - 
    2.17498661916303982492982080701113098042847561574426758597090501876044543\
321`60.12297187277881*^-41*I)*y^79 + 
  (2.037316400089627250445886135508211183565881743365110100626206212071445472\
5`59.68827602917307*^-42 - 
    5.54353872385200617374951969936727345644406906312403655050377304481464832\
14`60.123004633564754*^-42*I)*y^80 + 
  (
    5.18830434734949578277574706480475142964965864345048963202258794151861451`\
59.688044847297554*^-43 - 
    1.41259100345805591049880026344662102567872830261410337603165865611405389\
79`60.123035839284704*^-42*I)*y^81 + 
  (
    1.321009502524301008834870549634613977116433799808850327754055344106275`5\
9.68782442589162*^-43 - 
    3.59871184385996383741938076228333838802228607735585703302274986338060304\
1`60.12306555742734*^-43*I)*y^82 + 
  (
    3.36280603773146427659295651629486982425192441634509948683211058474387035`\
59.68761432767006*^-44 - 
    9.16603144359594175262492774938375448273751150255106477498346053423565733`\
60.123093851908656*^-44*I)*y^83 + 
  (
    8.5588390636745548776650323704542112425166777040596598932164941210078063`\
59.687414136486574*^-45 - 
    2.33411100900120628594184514473283470499846189120069267858000644413757614`\
60.12312078330003*^-44*I)*y^84 + 
  (
    2.1779444389728114604776620574779542917166596567996264752232863118258553`\
59.687223456115426*^-45 - 
    5.9425076475035837600513333414111950559966499462308519405366978471998934`\
60.123146409039265*^-45*I)*y^85 + 
  (
    5.541142296087839827563304211579770776193786156987341310137569174832768`5\
9.68704190911526*^-46 - 
    1.5126142151388895676556159913054220123362212647659597838811353041631226`\
60.123170783626065*^-45*I)*y^86 + 
  (
    1.409528963218999855560502803990020871177617372441863769332555020242531`5\
9.686869135768326*^-46 - 
    3.849451278822186115214019280675569091396469912750521895863273765346321`6\
0.12319395880308*^-46*I)*y^87 + (3.584862273218559980567065590033030366187529\
5812858343497798363613199151426074807076894974`59.686704793089966*^-47 - 
    9.79453146624248199965317131393981656646149679905386554519970590671286698\
43041306103223999`60.12321598372395*^-47*I)*y^88 + 
  (9.115830538875693394328336082945954626840547839859296431043362868021667148\
211582301369426`59.68654855390251*^-48 - 2.4916359843826387240107164909660828\
847420928938287496436706342095829643908960648059416282`60.12323690510932*^-47*
     I)*y^89 + (2.31764433517810436293294662682597948442400495102905866670992\
1517436186028680970831441824`59.686400105969014*^-48 - 
    6.33728810618640993525113363146551311904877316928782130661582624733839853\
3995072528723317`60.123256767391716*^-48*I)*y^90 + 
  (5.891495550876767316846307771315135099295956454288163462886725539534094100\
28491557358547`59.686259151182554*^-49 - 1.6115434365637116983303771411460393\
74367589744253961997027369366653564894000119965518815`60.1232756128504*^-48*
     I)*y^91 + (1.49738656135210585288232354367266222197903422838079829547001\
25739737537541088701762662`59.68612540480665*^-49 - 
    4.09734004309868697638024279925536956627908896621643894585725257285957917\
632155711024799`60.12329348173692*^-49*I)*y^92 + 
  (3.805163103195090761874486449379672836163664089618610679599233111876110530\
7928359820111`59.685998594763554*^-50 - 1.04156192259313991732871079841292651\
570083490260446298555663533603394367060144752979267`60.12331041239198*^-49*I)*
   y^93 + (9.6681840262496706967645377342453439555301729974047703838919767743\
94290881825279988276`59.685878460966414*^-51 - 2.6472373925341617986512059134\
405335656312782637988616639024449685154250764003288717254`60.12332644135443*^\
-50*I)*y^94 + (2.456122957040642443122312491667350862656035929893417517104408\
713609993196761031434356`59.68576475469286*^-51 - 6.7270855878116571087451438\
87588945687592666978927267358252933178177409967090890876771`60.12334160346303\
*^-51*I)*y^95 + (6.2386426333934771170596906464064684886657229586694744364327\
8793320715131330571845509`59.685657237996395*^-52 - 
    1.70918393728907464541326227255573653164190173830610444833873458628404721\
4815771935789`60.123355931951316*^-51*I)*y^96 + 
  (1.584404729031051461503179527215885955448437810869987628773214647292397629\
37267926547`59.685555683153694*^-52 - 4.3419008852323845374164879669432657573\
784484392202830034595663438677726271513399269`60.123369458536544*^-52*I)*
   y^97 + (4.0232715243567865409781502495033232977191157475832284146758311737\
799673656009659255`59.68545987214451*^-53 - 1.1028125120347613869531925612950\
6586786043329118259327714884242802907143374204081145`60.123382213502424*^-52*
     I)*y^98 + (1.02148240945545211733116783308373667478335136408801077104683\
02135738924952147756541`59.68536959616286*^-53 - 2.80062861497871686110278554\
5070571659058336731387905578151867344552668896315636928`60.12339422577702*^-53\
*I)*y^99 + (2.593115663798806535346807649493473983849477616656048127024325483\
665620929954721309`59.685284655156494*^-54 - 7.111197760148907201535592268418\
752716561414606502873480103213960645825474454547538`60.123405523005374*^-54*
     I)*y^100}


==> anc/A_numexpan_CF3_sm10.m <==
{53413.8218871077833776965507867560450393031476604207760703492735746170214848\
4497841`60. - 9605.3593526533754934887266252483081351350204047860411860773611\
3307779121424336492`60.*y + 364.980676923877647951941239414043880979394743001\
64825281863633106963161083098134`60.*y^2 + 0.80497038570992741610764137118347\
541537517559471088201755571240895095330790009`60.*y^3 + 
  0.1545088227581785165145037009436051656157374603920792945931421291061049706\
3223`60.*y^4 + 0.013436005042589285956602278228853332399140341059426842648924\
53530883057297671`60.*y^5 + 0.00097720260226758588302748898623746562436918782\
016283608743592370854444361195`60.*y^6 + 0.0000661498055162080218300724689245\
2816369241712027276839430560562571599822541`60.*y^7 + 
  4.27308739320371091816431463545168037835552827621578605175010400455043103`6\
0.*^-6*y^8 + 
  2.6382455713660314978813839948976988181349072148672961946359964708670086`60.\
*^-7*y^9 + 1.5380740442928515028591359438882467941455064170097505106924856655\
307666175560704221410475`60.*^-8*y^10 + 8.20072946113153658832021800008577728\
257732519735662049252769811377303807006082881176411`60.*^-10*y^11 + 
  3.6655023890086602766263635008026395286192291964270430023280579863381319665\
403280813989`60.*^-11*y^12 + 9.1636584796284483689983160205308257161254256454\
6545183277137132975330203162694080992`60.*^-13*y^13 - 
  6.5405369247163373317066993168121066363552384084613194175730825123166432956\
978928852`60.*^-14*y^14 - 1.4661084613068155640048330521907528802942158071765\
985539221081840722911272788417191`60.*^-14*y^15 - 
  1.8053354011325729504424061419893355553646543899737367885346864375089751680\
89284452`60.*^-15*y^16 - 1.86211635980637522133436732297423944318902836325105\
222626728998826496325662882436`60.*^-16*y^17 - 1.7607864055804068093445914515\
281940755722969470190665404898696803830037999967918`60.*^-17*y^18 - 
  1.5805373078302130038692525000695603978348962355235704354099559238672374328\
94614`60.*^-18*y^19 - 1.37018675560494263509860219468879649246658688483860856\
065173235514014193392997`60.*^-19*y^20 - 
  1.1584691349301390116400172451947535616610981222014473582753648354462535684\
14`60.*^-20*y^21 - 
  9.6111134399158911682494086794311000631055060527666307786454333292675288902\
3`60.*^-22*y^22 - 
  7.8563182053118720385626355577307167651982275937133583743101247277077008639`\
60.*^-23*y^23 - 
  6.345466842355875972032776318159616651693331929680334289098263183548352376`\
60.*^-24*y^24 - 
  5.0747455166697072766524914373369763831140542949307978078578021575336814`60.\
*^-25*y^25 - 
  4.0248913011509510824454255829194493536198260823147518164971305065487306`60.\
*^-26*y^26 - 3.16964817480343627281478750636501755606692036816265564800352058\
04019488491781153961196928`60.*^-27*y^27 - 2.48085723865622429860926100362031\
2680806944716008222596933451736815238657943896711832864`60.*^-28*y^28 - 
  1.9313523777731592937759701777007322377485848232122701237501690335983080995\
3120395413125`60.*^-29*y^29 - 1.496456797593800691287055837094836322313707616\
4923071750942413021856430546084269661549`60.*^-30*y^30 - 
  1.1546134867031787871881332619296529349550053942210924523408524072680816517\
20454586731`60.*^-31*y^31 - 8.87501328765334112209578931693786465313761935262\
80534440442981056963596543501646473`60.*^-33*y^32 - 
  6.7986461812293475407262423604537192334260664626852859248453772067126207381\
68310948`60.*^-34*y^33 - 5.19199985628855682055163700562776381166693530519886\
092446398396198784916385847992`60.*^-35*y^34 - 3.9538892885514463790398344631\
157387796798186156662699555939457289710266117036214`60.*^-36*y^35 - 
  3.0032753914126437172732428687759099560097969882426919472246053122973526684\
16878`60.*^-37*y^36 - 2.27581485163850102844273108454197429113298636194310667\
55034083681128006543299`60.*^-38*y^37 - 1.72079563620493738258294375137993570\
01281852701058007611776160895646883959623`60.*^-39*y^38 - 
  1.2985019992196248798802928728712151897586866328481111441485552430384999733\
66`60.*^-40*y^39 - 
  9.7800147868136458021664097117491499923364992729230600308842353423196776767`\
60.*^-42*y^40 - 
  7.353192436350564338930630024388182596240248918030970315121449277371703678`\
60.*^-43*y^41 - 
  5.51953053370155965237172980907735960366765087378355960475657253972202667`6\
0.*^-44*y^42 - 
  4.1367897197715364221353322425109113026209067769522376417937490316499002`60.\
*^-45*y^43 - 
  3.095999268586075723515910526199513209845227269597552320644607075539047`60.\
*^-46*y^44 - 2.31393728875259511964773463343206442120264558167720802091055504\
90339425710711359325611319`60.*^-47*y^45 - 1.72722760980237663194542660065954\
5871728995405092630631072332720595984547955362139846139`60.*^-48*y^46 - 
  1.2877329420303576594782203627684077034714810304696359210091954082057828024\
4300529732872`60.*^-49*y^47 - 9.589781028209192393717017260056325335175150739\
833622600616806006823226304920092867075`60.*^-51*y^48 - 
  7.1338557574245155603955412666999312239032868035259783623260684588061219712\
4346294619`60.*^-52*y^49 - 5.301475317352582734669928127003951081099159314812\
2185223832684173644843853257648856`60.*^-53*y^50 - 
  3.9359370508401404851435133943875756850384044758292829080086397895153106580\
02235024`60.*^-54*y^51 - 2.91943668206845809055387670650168406486105655908784\
696644137448257449167113048918`60.*^-55*y^52 - 2.1635579666780472313329834665\
321459894265998845213457880694796507340880082739996`60.*^-56*y^53 - 
  1.6020433373795547948633279894604390409347013787587869740192108080530613256\
02473`60.*^-57*y^54 - 1.18531205761176131963211351289757463143949855374500446\
263175986444731066791626`60.*^-58*y^55 - 
  8.7631292565326545516868354551831428880941839372960852162775865784488319223\
51`60.*^-60*y^56 - 
  6.4739322348792485805474053323526209889634029726818907329531794142889651187\
5`60.*^-61*y^57 - 
  4.7793948995072572689622479963305264467940643304175701085098967801940642293`\
60.*^-62*y^58 - 
  3.526030711810864026782493987812395791481994661634960043355750750175177101`\
60.*^-63*y^59 - 
  2.599677480862885690294626751563423520551551224207264038784402234507229`60.\
*^-64*y^60 - 
  1.915508779161098031037847387807600132580553620692139851845715687807274`60.\
*^-65*y^61 - 1.41055669272031521485697413407650369513333421577138871917081327\
80049529018522982211847087`60.*^-66*y^62 - 1.03812224503403441751209612056453\
6686439341635237042956718825632802936152148006246227124`60.*^-67*y^63 - 
  7.6360237613502660864303819891742374155879661320289826486732162890119895465\
045361573151`60.*^-69*y^64 - 5.6137830136072565995963622974236962603800927999\
41171660681422770357808167969986128404`60.*^-70*y^65 - 
  4.1249798082079587194146838027970439924049137956903094444658680770836457946\
8443488871`60.*^-71*y^66 - 3.029519272866325399157878890512324331973984713142\
9711047390230642558354085095643254`60.*^-72*y^67 - 
  2.2239177548803766507793553540723341287012306296888858198668465373337329821\
01911583`60.*^-73*y^68 - 1.63178851879380941765767184220047867112046903739464\
019610679615969834431826608177`60.*^-74*y^69 - 1.1967842214696580039815943789\
83239167068446369705190519285666367533702382606372`60.*^-75*y^70 - 
  8.7736643559101508261371962016886252601091806199600109800622204523595593885\
4012`60.*^-77*y^71 - 6.429325227209343491998333628677998489853363792058653313\
8504508530649508248873`60.*^-78*y^72 - 
  4.7094993257406890555476169227580399851371247957176897597818392073733694958\
09`60.*^-79*y^73 - 
  3.4483752784542240704297364099941851913136827187462196416114550237879437649\
2`60.*^-80*y^74 - 
  2.524003580150304938438626541233475588840443314714868221119312431827503461`\
60.*^-81*y^75 - 
  1.846741251515757098241020202927513489729251767814834253438073167197844751`\
60.*^-82*y^76 - 
  1.35072683981185214781302907647741755261556994807702948078072483893685147`6\
0.*^-83*y^77 - 
  9.875951503124653400243455883840056927682642661647632270127986817345455`60.\
*^-85*y^78 - 7.21846162922255816687006585349202234412065533056330961825435589\
9732106771855817220168501`60.*^-86*y^79 - 5.274348208541049692050470246832463\
4362347184754070378750768535734259852617600368849026`60.*^-87*y^80 - 
  3.8526128363908669868195401341020905165175265300797885192314249317653877154\
871144292427`60.*^-88*y^81 - 2.8132490033368522621350970658109571295216745997\
49620684879503426002776799139837826917`60.*^-89*y^82 - 
  2.0536710161306243993893638652296977818309525246069648573051137906996125036\
0226201696`60.*^-90*y^83 - 1.498742336723614524899622825108446761410200848052\
1702745748020782063942273344114347`60.*^-91*y^84 - 
  1.0934523073886831749885791712088993059237857585006007031928976289860834564\
50081866`60.*^-92*y^85 - 7.97540445941613398245786210639234763162624443155612\
54664247931991090882458498112`60.*^-94*y^86 - 5.81552191766332149252690111391\
894974506456236903148947538798202230057818221081`60.*^-95*y^87 - 
  4.2394622512714449734198416854374654003613606888794899601110176950732935421\
6371`60.*^-96*y^88 - 3.089739161952904055710743847953446127114166747272851478\
8716159647571532711412`60.*^-97*y^89 - 
  2.2512545159745910961347407262070205192467271220236802953908147236532450711\
94`60.*^-98*y^90 - 
  1.6399166449879010170183413706984823850765749583363309685893412614123785588\
8`60.*^-99*y^91 - 
  1.1943068233652722401748161022974693523221582685247005745760478750581820169`\
60.*^-100*y^92 - 
  8.6957989121136981410610031601892967949203998191713493844380219920357085`60.\
*^-102*y^93 - 
  6.330017084075504894786131698081655988570857527581302497443704565575285`60.\
*^-103*y^94 - 
  4.606853429082124861529962395967741857964396103085384018395285128138262`60.\
*^-104*y^95 - 3.3520481358568575308157789555680832146637674450835640105891834\
73232341489195236272339012`60.*^-105*y^96 - 2.4385102177074031867930060246489\
3689050833011954839902738125969710240077495373926141865`60.*^-106*y^97 - 
  1.7735746164830564044069769499680091918422286773523383294499143463824467509\
503884177825`60.*^-107*y^98 - 1.289694658735142353153927712912665544037775740\
877830933743515133591333238122499339943`60.*^-108*y^99 - 
  9.3764582332944039237367657356941181519865933164724810806827914102805089177\
996205589`60.*^-110*y^100, -228477.295434844192006081086116309391002337035639\
6667288195808610867392542032618003`60. + 25289.335616863333534645365887016919\
60737207035945037138448173113953218398753290992`60.*y - 
  424.97524615859981227658391438680631296552384918185349907255165346238540751\
582426`60.*y^2 + 2.1253113056819948586582288708615473759066380356031706220901\
943801769165183129`60.*y^3 + 0.1335200823810669637380065318122655846086450071\
5692137720833394424938386578008`60.*y^4 + 0.006118579500998374030262555214922\
3327524673445503969223012339196133711302998`60.*y^5 + 
  0.0001884132458984439274756785234411374368132996341434119819037837119933155\
5676`60.*y^6 - 
  4.20738739380030536549990966394981034836215781147864490643727816929120611`6\
0.*^-6*y^7 - 
  1.56343326438478333853758460284108495196514415295386454468189266518549317`6\
0.*^-6*y^8 - 
  2.0267913597663026644757235058688821603848798637120594021071859422133533`60.\
*^-7*y^9 - 2.1078487505407804864313403878222268048352500747462883223464595890\
169421248180465880421326`60.*^-8*y^10 - 1.98683403151833266622307515631654245\
0101482766121136750657346841091911207234948168780272`60.*^-9*y^11 - 
  1.7711884967152027216846826884835628579936821349330950652247920044002692244\
2623377042564`60.*^-10*y^12 - 1.523232553565424845736914863017457831830485748\
5460681089906647652821262531071387399056`60.*^-11*y^13 - 
  1.2775256895582681094230401739711651313242750528039062680292058877142783710\
26270035263`60.*^-12*y^14 - 1.05176312835946492290339066213354068907753214931\
271993410419559046389721587972084527`60.*^-13*y^15 - 
  8.5360611766107268706907119860759966964584277177695023297846754357198081188\
38943744`60.*^-15*y^16 - 6.84942539260372094120494445886668901021152573064295\
375981898062360787638327813626`60.*^-16*y^17 - 5.4451893007384815877102115830\
106344143613640342196257826387568839626562168522662`60.*^-17*y^18 - 
  4.2954020909371033216567664734472965341613220839492596650275988451369348320\
63732`60.*^-18*y^19 - 3.36617290246704403232319652764876127697162301772218764\
551970204217373524048096`60.*^-19*y^20 - 2.6230588665344060797685577442058967\
076891066448143902871862311825910765618766`60.*^-20*y^21 - 
  2.0339234405159313143093580943578871716433223897548427090371762494286519892\
74`60.*^-21*y^22 - 
  1.5702607246691672629916016550357372954643803246737428542494717648836600813`\
60.*^-22*y^23 - 
  1.2076180220663379846196756578165270017641334276066620150175870347999358092`\
60.*^-23*y^24 - 
  9.25513898086429352814487498005501312412045592001153295133165114448386978`6\
0.*^-25*y^25 - 
  7.0709731360737218137203534339400892466107237876281373877993788892027528`60.\
*^-26*y^26 - 
  5.386959981116325898353375770406791854933430292069455117539885788104216`60.\
*^-27*y^27 - 4.09340220329198255632694342182028479499861778314296239381121487\
9844721784133316056207041`60.*^-28*y^28 - 3.103091619245563474334191359490608\
76511032332088293969141505395894330360146533564810757`60.*^-29*y^29 - 
  2.3472310170378810518441478131794919881358207790453615910030027366262854008\
689490481446`60.*^-30*y^30 - 1.7719024782739531551363812616853212868053568896\
65933740993867713949476571219839926883`60.*^-31*y^31 - 
  1.3350881625299485085571713791589968350481202334294857155238357009440609172\
1031686931`60.*^-32*y^32 - 1.004205567667115583747904443092498122426795232212\
1503833819427248125775799372334939`60.*^-33*y^33 - 
  7.5409885520875260375094514933994790062770840593191342692504557205191277134\
988839`60.*^-35*y^34 - 5.6542136419079144993652924127318378450502758095358623\
610096654808991550479977982`60.*^-36*y^35 - 4.2334583545727599282750271320831\
19822733214691920768855227555487135449596998373`60.*^-37*y^36 - 
  3.1654432698265288724332589609518009912538394471433763131771395345530118867\
4455`60.*^-38*y^37 - 2.363870053789427118430452992257809384087513474357391289\
4784213723635382309818`60.*^-39*y^38 - 
  1.7631659420043144003067660220282620414121638906710008484597319121934563727\
62`60.*^-40*y^39 - 
  1.3136249876879359553781292698397487850887622862160716312661883340687520996\
4`60.*^-41*y^40 - 
  9.776514013588699299464546821788847743489158564292045937357424736620621374`\
60.*^-43*y^41 - 
  7.26866750613179958388109049791221123587139029018817019646278796635809958`6\
0.*^-44*y^42 - 
  5.3989043302126583498860518247044418372774977640528974193447587970354993`60.\
*^-45*y^43 - 
  4.006422736183527990849733398104057163812608839940043412256743701648515`60.\
*^-46*y^44 - 2.97048254255182404701423353634610215217437386383108050523196491\
55533825262748870244830817`60.*^-47*y^45 - 2.20056285236778657145002525383366\
4327292953251460788133055869950683263123359143448214131`60.*^-48*y^46 - 
  1.6288959086268726929015821506445656713897494863484077492836007945255505091\
2422369796574`60.*^-49*y^47 - 1.204816251692077769598187887567043264467347100\
1214817827785776369259660195554652534529`60.*^-50*y^48 - 
  8.9049274017970856212146275979616832034578923730179829681812289099105834892\
8049309234`60.*^-52*y^49 - 6.577112571167077826787926330850736984541333476760\
8490963695959351365117637339274915`60.*^-53*y^50 - 
  4.8545380281351736313250567871421272813043077825366823568619767872018042483\
98927126`60.*^-54*y^51 - 3.58079892783175340989588246239076072588449703551316\
39475126893661929881980215526`60.*^-55*y^52 - 2.63962549178041272004118941523\
97761466423639759910621231252055598848939400555312`60.*^-56*y^53 - 
  1.9446675148016668021955935654385882023546440942170405432336864095766388127\
48886`60.*^-57*y^54 - 1.43185419101512862347632506038524353994939814788407691\
438809384048736409741599`60.*^-58*y^55 - 1.0536874261843309241070048221047138\
523375836654175562753537036332921906295526`60.*^-59*y^56 - 
  7.7498454013101785136620479456745991162631811522081891152225857280858967083\
3`60.*^-61*y^57 - 
  5.6970590790605629633571313480345287346583520675799005424883775278835361147`\
60.*^-62*y^58 - 
  4.185936341839737764084908413777911218676058491905325373016848956557144871`\
60.*^-63*y^59 - 
  3.07415735547866410558348847191671577288473328805166977123907940413367666`6\
0.*^-64*y^60 - 
  2.2566184583708656120580854615834182784908900092510801004589547720158555`60.\
*^-65*y^61 - 1.65575237546111460538505928914081941556627549425058667695068188\
69870574845107497083318383`60.*^-66*y^62 - 1.21435078749024346593102082357747\
5725207844699339117613043588141602591889716892544602697`60.*^-67*y^63 - 
  8.9024687962755734007325283619199905335464162844491254237003157370100202430\
972447572594`60.*^-69*y^64 - 6.5237906059650795069790488962193971080955617768\
90333917467665762478357970318681772941`60.*^-70*y^65 - 
  4.7787935874017726575630662181240461316498126226870342591601932112676243727\
6090035647`60.*^-71*y^66 - 3.499213502087994361100083304231057141245205996981\
2604590312209800266164203577659173`60.*^-72*y^67 - 
  2.5613061298870165985907945811250402922806805257522632665665125061632859131\
84158533`60.*^-73*y^68 - 1.87411467464944690223732504248002617521614724314493\
866613976971164042740948339412`60.*^-74*y^69 - 1.3708154708380016952319120322\
10025162936788556642565962747423492382216597336292`60.*^-75*y^70 - 
  1.0023383313905473505573995534097869334082889696002080119784484831119267661\
41536`60.*^-76*y^71 - 7.32666516133337943199281647725849991495518787082027770\
60567235290073114582471`60.*^-78*y^72 - 
  5.3537611988682752871227468154834548163970659188663718223364351773064913022\
7`60.*^-79*y^73 - 
  3.9108946072237759239640786990663770559234442832013868617567206579499294908\
1`60.*^-80*y^74 - 
  2.8560207401661696216958796777968848505243730300504135809296823313505757408`\
60.*^-81*y^75 - 
  2.085058501103365285357977156922890937681840519578826874791687298673021866`\
60.*^-82*y^76 - 
  1.52177397194645479088116145591177020834337453844518814209194470113662605`6\
0.*^-83*y^77 - 
  1.1103510881533385101881950909343352069589818326969652343709141171934969`60.\
*^-84*y^78 - 8.09938187451742726235523117825616634675822846327037453564391403\
6098406427378999261509174`60.*^-86*y^79 - 5.906467407991331484679526359365242\
18290807204809977551019981196122641818715412701163816`60.*^-87*y^80 - 
  4.3061684829633739935020833782539518689307426875758261470823668327233587522\
217709340057`60.*^-88*y^81 - 3.1386600132978351054188918447744711820710477616\
17823866856112514588707487739273300944`60.*^-89*y^82 - 
  2.2871268883684497265912774184287785586856701482100906930950003052923405924\
2795392627`60.*^-90*y^83 - 1.666216976041033340889112211185275322276215214450\
3634234459606078942930330361251349`60.*^-91*y^84 - 
  1.2135862559569200082907106893756786133940441727124248627089821722710526040\
80843196`60.*^-92*y^85 - 8.83710355550434576331591144037832449592710074939394\
12930514176060278453360725183`60.*^-94*y^86 - 6.43356594406640756889559812197\
9754946270460375466638478016101981302868902788592`60.*^-95*y^87 - 
  4.6827214504323034113799317174617573197993611321402013373149112133323786665\
9729`60.*^-96*y^88 - 3.407625104550661137022067536413257886755348054753485827\
9446842278738182647959`60.*^-97*y^89 - 
  2.4792156133785823441927476108618526191958998010814928932349189008405444164\
01`60.*^-98*y^90 - 
  1.8033823344852608585919629287786767361469593235705340292388709807022625316\
9`60.*^-99*y^91 - 
  1.3115181339382173137171145336251427459814095983892937348189515991293044299`\
60.*^-100*y^92 - 
  9.53620663701013604322353538569513642263433733572937326418869544185025715`6\
0.*^-102*y^93 - 
  6.9325609852229250588819439461667349052830724162368274906146864077181141`60.\
*^-103*y^94 - 
  5.038835799843916457371236326193974259013670955514434902526977930949364`60.\
*^-104*y^95 - 3.6617348167012011083082048865666128724938631531112845052751534\
19806237166070988015734388`60.*^-105*y^96 - 2.6605131418749807733574927420348\
7973426028514201791218149842566986156365701084348394705`60.*^-106*y^97 - 
  1.9327130204034193699933933680182799686343228864411353410189775184684158947\
547206566846`60.*^-107*y^98 - 1.403764777242003615801339564972381236223223659\
578921631926191715972936391016758670736`60.*^-108*y^99 - 
  1.0194075058774428412629809428751923347782976299554711674680057947191473350\
7094391328`60.*^-109*y^100}


==> anc/A_numexpan_CF3_sm100.m <==
{3.97788780210589335326333398253067215680191424197718061510879764111598896293\
037872508`60.*^6 - 77439.0086977709122679588065353247004016303162806173297431\
8967151152618607611177336`60.*y + 364.707001681915729832795205216145068589778\
24603890857588712140880134919379381137`60.*y^2 + 
  0.1546216073613938822004968106793106174266907465104078990197753251835374320\
6472`60.*y^3 + 
  8.84703919673769180120070728361168379579623161129279511265718346741665377`6\
0.*^-6*y^4 - 
  1.21962684958510556381594527049643882247827176167913688631191390604043113`6\
0.*^-6*y^5 - 1.06402027584975906498442609454643790520654802412067753912434753\
20006482887839922820016064`60.*^-8*y^6 - 7.8317399663528099804849637872602469\
241149854568813796054861732259415257713546601683291`60.*^-11*y^7 - 
  5.5526181347515438000968830887807331465047969695276709612899272406232999529\
8080015168`60.*^-13*y^8 - 3.8958675258775474313632273041818121085292748295911\
20153922914071990183689773190925`60.*^-15*y^9 - 
  2.7170577362515158771828550252866693336628963370701423428932605602261626891\
591959`60.*^-17*y^10 - 1.8768732676659312763068074586314506788268079749755572\
5577751910060770343384232`60.*^-19*y^11 - 
  1.2729708442712306927178463771456519483306843935628102184616727742988026030\
66`60.*^-21*y^12 - 
  8.346612864299795661313210847331112419524659291065633245987576452422049977`\
60.*^-24*y^13 - 
  5.1368264490906600086556527729394127823945644830962230537281313121438496`60.\
*^-26*y^14 - 2.76915194249667829388923860729055453149027700500372350805130451\
3833401029793381581971031`60.*^-28*y^15 - 1.013724361202905765929316916107601\
4212504088477756146516719124376501121148087801537644`60.*^-30*y^16 + 
  2.9113961249315216394024793957649715159361038128682810225984145172560851545\
697357199`60.*^-33*y^17 + 1.2607355104654168869491615196431301275382120382380\
43840833709919210720110936796629`60.*^-34*y^18 + 
  1.9783796366915014528300688857756638960092098151096991612170958803024046500\
572101`60.*^-36*y^19 + 2.5050381205994954637346588576433096088256590470958152\
1701225458493835917476942`60.*^-38*y^20 + 
  2.8858449451489243748764414639236150586166544165348528836075439897726899915\
98`60.*^-40*y^21 + 
  3.1545737318973296381362556043681568747090924505733549637522047373116779552`\
60.*^-42*y^22 + 
  3.33674682198646944231440180110857322745606200490176731703939095701596041`6\
0.*^-44*y^23 + 
  3.451824916377158036424416030334158140679359773493120576882356212118197`60.\
*^-46*y^24 + 3.51476819376537917878832752451098342755915972679985272233829880\
186851475896331890505542`60.*^-48*y^25 + 3.5371622772021838990330190233050978\
519048877894165425571725412829637792928197473667931`60.*^-50*y^26 + 
  3.5280392314760959433079157789578617650905427373984073333052259252770817488\
3956792832`60.*^-52*y^27 + 3.494482334407911779369412614385883476442477384159\
358202155382124421266322590542646`60.*^-54*y^28 + 
  3.4420758502115703377203915146563007501212461526894334251887721918613617075\
352491`60.*^-56*y^29 + 3.3752425387382518401728442379157612461562501242290065\
4761097406564352939705236`60.*^-58*y^30 + 
  3.2974990551685612611753421207024969903477350579640676059467701790298841750\
33`60.*^-60*y^31 + 
  3.2116507407148283274887308243601627622596891959752737695439544517141443499`\
60.*^-62*y^32 + 
  3.11994128613967644452472719659986958383813870385338587644143255841375626`6\
0.*^-64*y^33 + 3.024168520291154803613810900563902749049598573812642823228228\
1054517016609760700542874702`60.*^-66*y^34 + 2.925774574103958283115714372250\
50527912385521759058151775642314434808343773427051250153`60.*^-68*y^35 + 
  2.8259165201349556682878220335131998466223669124422219278259088526045919768\
86650600647`60.*^-70*y^36 + 2.72552203346911269327380710157323719079896553974\
39284573659946853189801353341931814`60.*^-72*y^37 + 
  2.6253334869635478259972027613153513836662187117546491598957582962699385977\
4079333`60.*^-74*y^38 + 2.525943061419882423840118841525668559854201061223403\
056338927103272723010732464`60.*^-76*y^39 + 2.4278208350156516299640684539156\
740961398697005887307530690547949076128542192`60.*^-78*y^40 + 
  2.3313373567633560276519756961830373831176496785515694262224613454967874189\
3`60.*^-80*y^41 + 
  2.236781863695198276776742582769818395580563543368437187489307207686828029`\
60.*^-82*y^42 + 
  2.1443770406706175919951610635007479111070097597320319471354731993029273`60.\
*^-84*y^43 + 2.05429102336303577121181873682487451294358142157317228999944915\
8786035759892565806087469`60.*^-86*y^44 + 1.966647193246390989288389701941167\
7706235189091310177048376288057753621969948388778787`60.*^-88*y^45 + 
  1.8815321966624458013795402992884177131892352809925773643210057026460949564\
1828768054`60.*^-90*y^46 + 1.799002529749551561916240255242846083531688550213\
42945592580642744691763131020798`60.*^-92*y^47 + 
  1.7190899608041065839224742871284159631535391271784367398934631614640498241\
811255`60.*^-94*y^48 + 1.6418060067882284949907986502960432769108318663520133\
5756190676649469076687604`60.*^-96*y^49 + 
  1.5671456376323747006702973065432661453826822736893547542739237144209929663\
22`60.*^-98*y^50 + 
  1.4950903480221448636135159931936817705990277242628148895220237521838180684`\
60.*^-100*y^51 + 
  1.42561070946347921418616218379395767176656207556639376167035278871643425`6\
0.*^-102*y^52 + 1.35866849403217831923886249004225512772470917136597722220365\
94202912765655453616642093809`60.*^-104*y^53 + 1.2942184441371177498858364044\
7870624482705017094133380140316360482097152656456773854145`60.*^-106*y^54 + 
  1.2322097489405804085478999361347030330337587006636787746949447949701385117\
94653628004`60.*^-108*y^55 + 1.1725872770704587271447336491234438661927760542\
512154616868122786649793365422679791`60.*^-110*y^56 + 
  1.1152926063728387614606021018476707112008525121855720142919665665120902911\
729671`60.*^-112*y^57 + 1.060264884256237331889999904872509760626421120376781\
499474420405484294563236864`60.*^-114*y^58 + 1.007441546330544996740500227650\
7037533067555863303200134760782239258441862891`60.*^-116*y^59 + 
  9.5675891627680183779586922541862772376939010489892763188833376004365021172`\
60.*^-119*y^60 + 
  9.08152705986658627154446111956196817594914960576236003940755590216488133`6\
0.*^-121*y^61 + 
  8.615584318148342498494240082063769052324654263155892709856829410439631`60.\
*^-123*y^62 + 8.1691176016036964206215146754856389553801154177494786834712252\
44067434815819484141937321`60.*^-125*y^63 + 7.7414879342617734577446104841689\
081805417804324114435247641414485454780699058344723373`60.*^-127*y^64 + 
  7.3320630561566625857412471756480724821373598978407945514125484278925575068\
1876536036`60.*^-129*y^65 + 6.94021935341225208246671511622606314014005892384\
710009813818668687030676440594844`60.*^-131*y^66 + 
  6.5653434278653323376175610268892596003125027136741295676663324700706087207\
67415`60.*^-133*y^67 + 6.2068333613809205210112745429618370654677075199695845\
1776164739672429811205785`60.*^-135*y^68 + 
  5.8640997214458654522896658135874209045058319120847289959231984601889366645\
18`60.*^-137*y^69 + 
  5.5365663474600650028535752306777473355214684096918075254586594023617257972`\
60.*^-139*y^70 + 
  5.22367095113704934493703188220459343156128301237463837552247310420904208`6\
0.*^-141*y^71 + 4.92486555937928342944764954500737756543166906394235944469654\
64848989528986072953860538265`60.*^-143*y^72 + 4.6396168237459788828149590672\
850207495229523969402858548169140456096147197284521504919`60.*^-145*y^73 + 
  4.3674062170490240351151633381809882126419134049111921552179474096215496334\
2068074173`60.*^-147*y^74 + 4.10773013458587151876813666484805325978560337182\
0158310072393944832294369104955943`60.*^-149*y^75 + 
  3.8600999149560391444694308490413472752073111286545865089996419216993106740\
2851948`60.*^-151*y^76 + 3.62404179323509692539546034820175929975625993435572\
9106928052967405945491553215`60.*^-153*y^77 + 3.39909679743425885812373245595\
52276505012061856325482762501158301796806934388`60.*^-155*y^78 + 
  3.1848205976031192075791349674846786221299059372520878580446114503410551746\
6`60.*^-157*y^79 + 
  2.980783315594472522332093318728551893215435139742778120467201806663136253`\
60.*^-159*y^80 + 
  2.786569302367476177309659015466745453458450610346707767372961687920977`60.\
*^-161*y^81 + 2.6017768887284958142991275690440644727418123236953388785981084\
95951507394123999754831667`60.*^-163*y^82 + 2.4260181145725461785444564175360\
199747118903142473240999068924703557445367353286294474`60.*^-165*y^83 + 
  2.2589184409710865588451837732658287701719178619706441110076175860321697918\
4877358626`60.*^-167*y^84 + 2.10011644883620771628411066735946033521098468113\
0749442397292628780076148989164976`60.*^-169*y^85 + 
  1.9492635273619219539233497399964177789811558785799506038712806051103086357\
448683`60.*^-171*y^86 + 1.806023554987651339173942438022103914536527277694798\
25063715690073899080349018`60.*^-173*y^87 + 
  1.6700725752363739116252183901200738660041125341064807752707193542888744971\
43`60.*^-175*y^88 + 
  1.5410984694411500276920947446818872502820517528621233489349863022079931805`\
60.*^-177*y^89 + 
  1.41880062808120584085898501031723978472224773120890128057691809128787473`6\
0.*^-179*y^90 + 1.30288962219585259560455817857574945699409340523549051050247\
184866318012828089013030527793`60.*^-181*y^91 + 
  1.1930868761256994112417038650484941905658314023604844529856361884366840885\
62079496038374`60.*^-183*y^92 + 1.0891243426411273888759823192208147506800388\
538802797320809977003941566675706221167096`60.*^-185*y^93 + 
  9.9074418135378358830134029152955828127749928548754661911060227348778701885\
126443492`60.*^-188*y^94 + 8.976984411644626063524487242531865806742005176874\
58998449923930183857707540429728`60.*^-190*y^95 + 
  8.0974874737720776928318686167221555570240443166788234730218380557398545004\
17745`60.*^-192*y^96 + 7.2666599400224319814926705410013725006507204589519918\
830348038397546934048989`60.*^-194*y^97 + 
  6.4823004167726181292614784824120119923326489299640744396891697552084409565\
1`60.*^-196*y^98 + 
  5.74229421555768486201664002146149818781995860559835714727867190002639038`6\
0.*^-198*y^99 + 
  5.0446104544099879905960159055655144574736149534942905656062229357128217`60.\
*^-200*y^100, -5.997440808208947491523055667047711713258921357470365822754212\
61513349080243171349056`60.*^6 + 101139.3837828140374042153823147937680554111\
4851310678972884383859210136185927362995`60.*y - 
  391.34473951913346646237395167158227380286298477951028214312900497516746780\
641135`60.*y^2 - 0.1956534102252922936531851023668989948932897154565974346847\
0088963734272936137`60.*y^3 - 0.000301127834432682917590039374965621103397900\
93591556622634104766771544883319`60.*y^4 - 
  6.5393543440510912891169361297013287528731659797356325129406146557112874`60.\
*^-7*y^5 - 1.2379273194772962503985227716836438171281056977588902305829775719\
78937507170684696326771`60.*^-9*y^6 + 2.8413668189076746907740868415047205403\
96769402209963699796209797695315790564872581809`60.*^-12*y^7 + 
  7.8142423676127731939867448441468311667255852491759550960956700494450022701\
917196484`60.*^-14*y^8 + 9.45577288945426238145682165990770635551903222724577\
956880640570576767511518776217`60.*^-16*y^9 + 9.86074627295681594298482109329\
6930299612878643047098077817135591971628357331712`60.*^-18*y^10 + 
  9.7590508279682365089442307327046649659410299174425924433813390982970555893\
419`60.*^-20*y^11 + 
  9.4355303487298199284378329441023479661481856218758374290578402863726586459\
3`60.*^-22*y^12 + 
  9.012666445758773919831061700270537953027753200339381154866450842288206295`\
60.*^-24*y^13 + 
  8.5477925975708111116653069701626503627397825193309439797592815016264398`60.\
*^-26*y^14 + 8.06977955549187604675944128365601493995395010408080720588147754\
3638588596316249936603533`60.*^-28*y^15 + 7.594043684793599626712460255131139\
6233958650396016637519949303160512319619228035132696`60.*^-30*y^16 + 
  7.1291560368387664440370848104855059491967027452776912109156778692857425935\
5208414611`60.*^-32*y^17 + 6.679962282336562608970517395415812211493652403923\
000430220916492693075755853027996`60.*^-34*y^18 + 
  6.2491573156147129770666240988125233414599176647607456465497411378306003660\
873647`60.*^-36*y^19 + 5.8381323918855026650273683024348311518885891319044644\
4369242004628706397929875`60.*^-38*y^20 + 
  5.4474588774129808387278633970561781319475169410712511961294364731172595510\
18`60.*^-40*y^21 + 
  5.0771796483858794938130060363903655481836074245952054586513132343079112662`\
60.*^-42*y^22 + 
  4.72699282262852898248227685633244856406009477541435316415493612694303326`6\
0.*^-44*y^23 + 
  4.396371985335979084035217940591222083124859537165425920212400809097736`60.\
*^-46*y^24 + 4.08464714218159824257022344229413063397498237415359790337745349\
276271282328050459799059`60.*^-48*y^25 + 3.7910603682820871278774560453876726\
584084686217923275185710507088458796388740641806471`60.*^-50*y^26 + 
  3.5148045849729748788604417840874292293994046060981646647733545619525753555\
8028234763`60.*^-52*y^27 + 3.255050771826956785238933814308186503836864072523\
441565878268978030424654884660619`60.*^-54*y^28 + 
  3.0109670793902305462816602050172758899627551579082844804822482951283201141\
825218`60.*^-56*y^29 + 2.7817321768893790362330804658302766576739701493923966\
1227747347140260341111235`60.*^-58*y^30 + 
  2.5665444480861355437776193198609440853001205463822093069259182048492254914\
25`60.*^-60*y^31 + 
  2.3646281734770509525805359479929903917284112912655882106741685367174567259`\
60.*^-62*y^32 + 
  2.1752375152104911614503920870814133008680943525472728341287829438068157`60.\
*^-64*y^33 + 1.99765889781316977436905830409141510812423069036843366118801671\
48410656025563689016126967`60.*^-66*y^34 + 1.83121221984779987045250069667843\
57809743488990733677440720622897930509345439100181422`60.*^-68*y^35 + 
  1.6752512180614726175468445401970337210471560854830701016449775796056066191\
75052539092`60.*^-70*y^36 + 1.52916322288611760495278823360042060738694537951\
14685126319233407863943919172163246`60.*^-72*y^37 + 
  1.3923684833015730632554044522912445469732947898080372999045796185136595679\
4863753`60.*^-74*y^38 + 1.264319193924151296867792579916743653798533478266679\
006600958650436092672731509`60.*^-76*y^39 + 1.1444983234666041547966754069330\
890826057332424176195787047720332533933649008`60.*^-78*y^40 + 
  1.0324183184065265545374617350660699293302592475101373028387702082357955431\
5`60.*^-80*y^41 + 
  9.27619736629875056485544305562294103069488554105834358117892240745522503`6\
0.*^-83*y^42 + 
  8.296698514078476789437406069525911018161794373631906435806140537579826`60.\
*^-85*y^43 + 7.38161255161330888120436162145216370467362860159461074097681861\
178050817170628577388834`60.*^-87*y^44 + 6.5271048421014430519989747269825398\
96509108453961145088681600047953790334344760778619`60.*^-89*y^45 + 
  5.7295667945471968684881266726605823859642400558802938471323424984415020557\
622665078`60.*^-91*y^46 + 4.9856029321533833176562900886407051692376172246506\
8382855278113593982477886936994`60.*^-93*y^47 + 
  4.2920184889605570485753950044344811983441528949814966389529627139390025541\
28196`60.*^-95*y^48 + 
  3.6458075747202040143131152088051299161394924115367287782058109452584247814\
99`60.*^-97*y^49 + 
  3.0441419281073517881709906215493396824297140978645112902255327545226172811\
8`60.*^-99*y^50 + 
  2.484360263700371469830005416821269399334253099854446701875009513419162931`\
60.*^-101*y^51 + 
  1.9639582074574161296083159181110621366917635823543850687017734440028885`60.\
*^-103*y^52 + 1.4805788077599876098114531380416875576023604813302654087115059\
94690337980286192846590177`60.*^-105*y^53 + 1.0320036037516407054151573929837\
517002013313657439407387640497057929890745663980411706`60.*^-107*y^54 + 
  6.1614422911714563465791802320678469739018849772987848302758089349421023926\
833402938`60.*^-110*y^55 + 2.310345271955033756421708588030806324963636043721\
95488010984008403945837629187162`60.*^-112*y^56 - 
  1.2517684793172610957258872872249628732694211854884043920806450739100815695\
01083`60.*^-114*y^57 - 4.5423337024222557327980722100590559240386066924773538\
289011629025998347671762`60.*^-116*y^58 - 
  7.5777714628853177668082945699251279421327664226236916612269238476187288018`\
60.*^-118*y^59 - 
  1.0373550108117173817834250550644160831371554839719729636024950910839399695`\
60.*^-119*y^60 - 
  1.29442423811619323782094186482799772659382653585146861117482126321366308`6\
0.*^-121*y^61 - 
  1.530357892954282154378662236046141146066031032278289240500043077851266`60.\
*^-123*y^62 - 1.7464498436290864859434903439166289602254729511925876901780609\
64183187870704692147551706`60.*^-125*y^63 - 1.9439194589093640662470228952783\
059869443661677547190623705223876726097617123879071487`60.*^-127*y^64 - 
  2.1239160091989694887600491498379236193590525742495077487034022240792011091\
48269038`60.*^-129*y^65 - 2.2875227912443851695552222295094717300966236945628\
03207822353969728584456409566669`60.*^-131*y^66 - 
  2.4357609945178127949199483544138608344757873492983208923935485182990378289\
182808`60.*^-133*y^67 - 2.569593326295194588034658016540590650606558975062228\
41076769322499348889944249`60.*^-135*y^68 - 
  2.6899274113688374411358343652262334224201994166229195887042154298090700476\
76`60.*^-137*y^69 - 
  2.7976189813000108713291474648186819198528792637163486960538128546981447307`\
60.*^-139*y^70 - 
  2.8934748671323348870169065275391720694772536877537880542724881714565649`60.\
*^-141*y^71 - 2.9782558085543261946002952579678327536893721218230760662655435\
898908733091189553931095582`60.*^-143*y^72 - 3.052679091619998843547626374113\
37369602737388951051740967085195149841108198653587937575`60.*^-145*y^73 - 
  3.1174210263096839695309077200130863655432881105326417831419391370651681057\
85386798564`60.*^-147*y^74 - 3.1731192744382076098528419215889709327817340403\
595407544366944989349424606667424836`60.*^-149*y^75 - 
  3.2203750376926430531261500941468381898356464176847378342358528810676033701\
8569401`60.*^-151*y^76 - 3.25975511490504436833524252776595524781854365440831\
3706732954627033095197710248`60.*^-153*y^77 - 3.29179383703462972116525413229\
08110559996391858560790828283206232087179058845`60.*^-155*y^78 - 
  3.3169948877464299996394706479868684669736645903300097845833778408564935818\
8`60.*^-157*y^79 - 
  3.335833016926996177257817508324182153474226377275653481591305696950962276`\
60.*^-159*y^80 - 
  3.3487556539699053404298684392418257113597088159574416944032441496524511`60.\
*^-161*y^81 - 3.3561844271920926079888593344774036111755921899650324122824286\
6690153606682882667240391`60.*^-163*y^82 - 3.35851659530410200172805222471121\
41436782701738820397657843607628866838877980697285191`60.*^-165*y^83 - 
  3.3561263964509184542627169017771246437645469293736930357846104098701567411\
0872585393`60.*^-167*y^84 - 3.34936631996294166588408998911219682435253519993\
3042388229763032014120046217177216`60.*^-169*y^85 - 
  3.3385683056068266582510410008858344303504293000123244452828086962497200234\
494645`60.*^-171*y^86 - 3.324044874801396531165918351411258907197734754378935\
46803370486070884243058447`60.*^-173*y^87 - 
  3.3060901979627971644939265824811686207106276424298924928101246248579860545\
91`60.*^-175*y^88 - 
  3.2849811018637937393002440445915524790546072131430732721104612092110638852`\
60.*^-177*y^89 - 
  3.26097802063299999400561990294329063043554444695250615008577204137384827`6\
0.*^-179*y^90 - 
  3.234325893779387027815448396315685128250957007637536367088986423422799`60.\
*^-181*y^91 - 3.2052550144042475158974886899212662405591299481420763610829740\
65102775293240995217130314`60.*^-183*y^92 - 3.1739818305556009716184031781867\
971653175135947886281408133563052231032855537207257727`60.*^-185*y^93 - 
  3.1407097024876176161718614242029353679442829280802303470009748636164889172\
5095706339`60.*^-187*y^94 - 3.10562961840890228854922012514090570652580516004\
5144987976640513515338431317348569`60.*^-189*y^95 - 
  3.0689208711373882856835279531749223690314287516149581983845067208301316422\
999013`60.*^-191*y^96 - 3.030751697925194121905489549913920517865389011763551\
73361552255085726617570388`60.*^-193*y^97 - 
  2.9912798855732161556378904194670980171311639324054392494206214983854215259\
72`60.*^-195*y^98 - 
  2.9506533428216561679810623274027968631250185652948251129617237381100918784`\
60.*^-197*y^99 - 
  2.90901064187836689033888063740799260469172649606414863324903646227474691`6\
0.*^-199*y^100}


==> anc/A_numexpan_CF3_sm16.m <==
{124139.465869275948442548261556918018061748732529420023895436352563030319027\
21991634`60. - 13975.32620521691906814568827053893708149745661889925981027227\
617277463696534000757`60.*y + 366.7873361457951318553439369522011827038960066\
3341439577990041598211380855336778`60.*y^2 - 0.467361117230276639991008837412\
4777972582094269417445215374344198694391314223`60.*y^3 + 
  0.0064528461955126084013459075421831074766784823750099827925185629805116394\
4278`60.*y^4 + 0.001188123603446972525284725498023197162823274480560661225762\
98747068242502425`60.*y^5 + 
  0.0000776514662359820845792503673408030889306117565318544811680555601305995\
25`60.*y^6 + 
  4.23034538551830743992339349243459995556958366456999051259503695199612093`6\
0.*^-6*y^7 + 
  2.1513142903576206429173789369603423522963981897294712967302298893579073`60.\
*^-7*y^8 + 1.0558620157555699375789929211208314666220747025007796767102608488\
978950867134430063425605`60.*^-8*y^9 + 5.062761016057490857499360536480513976\
60669652014765620716204510847644356589231116921851`60.*^-10*y^10 + 
  2.3821731454805234037894815153050335339847689370637326135709280040445206149\
093261566688`60.*^-11*y^11 + 1.1007520137284828813505460156825234257795007674\
54221661325039736028627401196077543037`60.*^-12*y^12 + 
  4.9867359096518073700890690618513114955802713703325697845177037738964834577\
696477289`60.*^-14*y^13 + 2.2061244624955649708466350142020037841452481996584\
20479896716952741023503797846989`60.*^-15*y^14 + 
  9.4630804803811700728398999301128557641001560670119785031822974682026704069\
725322`60.*^-17*y^15 + 3.8861772618171560896663328110656064459134025027878429\
9132885985610784200835986`60.*^-18*y^16 + 1.491030657555955219506046197683496\
83342105744409449257609473113206398376301633`60.*^-19*y^17 + 
  5.0532134798038967538968429102824356472182236436777165468629417987179804622\
32`60.*^-21*y^18 + 
  1.2568455493328254427122570277640451131288187120552151870280339628224791921\
4`60.*^-22*y^19 - 
  4.00241294509622568533020133840243267194210326778177429831140718906755478`6\
0.*^-25*y^20 - 
  3.70666273989722505183896009371170407043012537248746782381214556533205996`6\
0.*^-25*y^21 - 
  3.6872080125484714466870214090669367892734400482828518702288603976606919`60.\
*^-26*y^22 - 2.80014710397739048901216369352435289490610323030294140321295079\
23484582157224296756143812`60.*^-27*y^23 - 1.89782658966749314689518418659650\
2083087728736992652224402379556300535252360597221617892`60.*^-28*y^24 - 
  1.2073809078081886770532026774414393508296616888170216225634668061030082463\
5110119393003`60.*^-29*y^25 - 7.376492925402138781848130993197689236889265846\
256200565725412046199049439737671287362`60.*^-31*y^26 - 
  4.3813310703063086145122109234397393968623634867482091969386923515652873872\
4227555299`60.*^-32*y^27 - 2.548693285022736942422645038211070351630580694203\
510976927713270419876989919351593`60.*^-33*y^28 - 
  1.4590266984758011404309044099975687420627872694238137320302306395569161260\
32705621`60.*^-34*y^29 - 8.24649693317190283758282994794499754448507713967917\
65736347994969517518012409468`60.*^-36*y^30 - 4.61273472010053156054873720339\
4155588758053163072143742471136786759851675749985`60.*^-37*y^31 - 
  2.5579273829438674689895468497915515453467650742806825261184267278531140839\
123`60.*^-38*y^32 - 1.4081109370797026040133735649245919257102674006828870038\
099773712954390102701`60.*^-39*y^33 - 
  7.7029279298618316488017407252579867037927422451982801039146408439975141021`\
60.*^-41*y^34 - 
  4.1908727856929484817663974674889205523171621043901811186269962369290025124`\
60.*^-42*y^35 - 
  2.26920529761764577462669648345223985289731976014639076233320326970426131`6\
0.*^-43*y^36 - 
  1.22349678328178517627333268462242895443222169956533870022945979614730259`6\
0.*^-44*y^37 - 
  6.571893688514194871293139497616579082095063849265673827867084365451433`60.\
*^-46*y^38 - 3.51806830293263310665513761344424946499850325083029749570426434\
36716200657662362690247893`60.*^-47*y^39 - 1.87752748059621726720541479733725\
6591615834393270824422201923600776151443283041852714616`60.*^-48*y^40 - 
  9.9921424522982545663851502816248249959011437676206800105188111581689988243\
677262199703`60.*^-50*y^41 - 5.3042824920476207560209607721692816537855491815\
53445609457535381593301341384753934199`60.*^-51*y^42 - 
  2.8091968992508811134474352920494424575024962866244624748942604742796772792\
506638085`60.*^-52*y^43 - 1.4845870329072188574853347518117654589130749717827\
473661800052881726658355926237479`60.*^-53*y^44 - 
  7.8301126186801599120683786954708521920712894515016705950086654042771805150\
7640627`60.*^-55*y^45 - 4.122228652121045046749084261874667315764201385041407\
2691341085056683380753885059`60.*^-56*y^46 - 2.166475943937911860699522560550\
708021561515998963767195273817243625177930288752`60.*^-57*y^47 - 
  1.1367985467400986400162769790887005645435977754026430290509664873958167901\
4217`60.*^-58*y^48 - 
  5.9561557215897442785669994114114431208455642645860634805519879648186480229\
85`60.*^-60*y^49 - 
  3.1163205689905521203270026702817350969351815036053574385547218186119132384\
2`60.*^-61*y^50 - 
  1.6283530716525567921893756838318665538967692800166631740435016353281338809`\
60.*^-62*y^51 - 
  8.49804177755829710604722678386003339433941960686745869619097255934490271`6\
0.*^-64*y^52 - 
  4.4297935706637219200159150621567319826846668043090783651610198647331605`60.\
*^-65*y^53 - 2.30658975240918280325044175877968339908801664785110333662334570\
34642887359188916376960131`60.*^-66*y^54 - 1.19978950000453553790743633823419\
2377293391782763983497854696609579647939092270942341296`60.*^-67*y^55 - 
  6.2346360924201667647449478039835258852767210827713442237994241948449324925\
223365837889`60.*^-69*y^56 - 3.2367577713854776184806150569785320369747233870\
96106064564663206890495987218787635556`60.*^-70*y^57 - 
  1.6788904563813356714773557493799421963460577274356689095823422516656340198\
675615815`60.*^-71*y^58 - 8.7009393543665186287492941966216484377317496676646\
31071181246277194286820218592654`60.*^-73*y^59 - 
  4.5056635045568820866571479931389615208801264140709924746039519692010162283\
8261647`60.*^-74*y^60 - 2.331396817412903126250238211121128146941626562527893\
8101586655924263300393638093`60.*^-75*y^61 - 1.205461599537151131306151128520\
130590878800489243406199218004003765827644080168`60.*^-76*y^62 - 
  6.2285105398836313113391284876517329805185877013099526010264563142303929724\
04`60.*^-78*y^63 - 
  3.2160416687626999318236441897369259497143952584180613479238844506735852282\
91`60.*^-79*y^64 - 
  1.6595026039796831927030290112086387267739406775979501190816120638755617917`\
60.*^-80*y^65 - 
  8.557845182596532912613453026677223542881092775788434262223893680572345221`\
60.*^-82*y^66 - 
  4.4105407706574305455922972682585486299268452707797657857553928687448865`60.\
*^-83*y^67 - 
  2.2718008452404550079182958518955250714880422738133832764949139872369147`60.\
*^-84*y^68 - 1.16952404708625917450916921872937176667914433473502775406846859\
69555525003980157523616695`60.*^-85*y^69 - 6.01751911319852946819494355356523\
488849741786703349747035466745113830362594205031644174`60.*^-87*y^70 - 
  3.0945938787787588441367728164465719726425973528972078718773711221793789203\
283197665412`60.*^-88*y^71 - 1.5906538501515964945291842257298339749900665492\
30586579372358105046832696731781434161`60.*^-89*y^72 - 
  8.1722393604602798267926165863313755879115349371578640892560796920046277021\
070584261`60.*^-91*y^73 - 4.1966910462899755790466498030912607980268330556142\
343737888926713677059781520223`60.*^-92*y^74 - 2.1541711911444648879781930412\
8216117391164478101558715370695015879865897672804701`60.*^-93*y^75 - 
  1.1052668671395435315436389375739630983882422746989191830697590411863449706\
586337`60.*^-94*y^76 - 5.6685752541496133465040511938780007184220325415707363\
3952037763749365229362529`60.*^-96*y^77 - 2.906071624453403665925858711175623\
2707132497330961436598175418531182447856911`60.*^-97*y^78 - 
  1.4892577435745307003651504664235125416871308465791428008580935821982270032\
89`60.*^-98*y^79 - 
  7.6290390239832107916662232928624892193023091690261683027069460542399274127`\
60.*^-100*y^80 - 
  3.906710564390980472864231952513199791260168934884575483991716144437910928`\
60.*^-101*y^81 - 
  1.99985658502140689178899041544267604810023826216385097449974925739240646`6\
0.*^-102*y^82 - 
  1.0233807649569311317749163937886974076774474373810959891049849354121511`60.\
*^-103*y^83 - 5.2351700492599258406358027089035628724543720072713914050530666\
95618848487589585534421289`60.*^-105*y^84 - 2.6772174919498025351765197141095\
494984117733434191279167337704081168424018687385193007`60.*^-106*y^85 - 
  1.3686733912327404877496005561801345091947159551479585549950733902187740021\
715971940821`60.*^-107*y^86 - 6.994926018059061169177424219092126721906620083\
0632572983153831341209206515879721999`60.*^-109*y^87 - 
  3.5738573987855629601111742991156517359838037714654414257389862737999742203\
296455888`60.*^-110*y^88 - 1.825431819568398078158710613357567763820195633785\
235674274580161569769892125863757`60.*^-111*y^89 - 
  9.3211969282191762091450347103373658900099649479838370808241193568179549342\
575021`60.*^-113*y^90 - 4.758374855681724172853673666484751294022834873031808\
163137151874327502403161457`60.*^-114*y^91 - 2.428452571907503775734194332749\
74850685590963221457909667504273931986805465792`60.*^-115*y^92 - 
  1.2390464514254935728203561897491010674835084406687200546775345355013337373\
185`60.*^-116*y^93 - 
  6.3202667175938984005256913210765455904564446712274647805027047562809290541\
1`60.*^-118*y^94 - 
  3.2231152723645676017854325182847614176637902490713793844974829116836119284`\
60.*^-119*y^95 - 
  1.643279884505432377615458290425625609397689817648350564754281385066213424`\
60.*^-120*y^96 - 
  8.37616195153570881072144486439798561904590788523626721329459110431312`60.*^\
-122*y^97 - 
  4.268535337982572291379689373091982479982610344897166475526949244842569`60.\
*^-123*y^98 - 2.1747801450599028786100192897797318649261297833173087579876286\
811190118362067494724843658`60.*^-124*y^99 - 1.107788340413512395621473832662\
861143436891776768255759310016763077916606006498846443856`60.*^-125*y^100, 
 -395837.44352900916353867496589105127633283853997321121144693701480423176747\
709643065`60. + 30534.4271717220785324863004427469645890770835862451844973015\
3379579264506945166463`60.*y - 444.185079648819835278458688976497938720785954\
75679646194932811735141667118283693`60.*y^2 + 0.39575013796749583196580898750\
283264272459178000099238162097178564037209973499`60.*y^3 + 
  0.0338725896935529605026336939666231863695721525495497452805943879572791988\
8583`60.*y^4 + 0.001462717015811182897078774675979995516662199152072098370665\
25700489376841851`60.*y^5 + 0.00005863515585359221141897642797308636669440841\
295620805050485042094162455869`60.*y^6 + 
  2.20109991800005249569283920366009229963352468455088649971921585292954184`6\
0.*^-6*y^7 + 
  7.401221415596872292687710198520707230041315535692972810986990922872327`60.\
*^-8*y^8 + 1.9215426835613818834730207477858495347301097432654389375478839420\
19752083011930386116153`60.*^-9*y^9 + 7.8333212215932764632045263892468817579\
82812982370449503900560594389812583763175281551`60.*^-12*y^10 - 
  4.0095580542559376969374259211141154160179107191348752148894180132275380778\
06651188645`60.*^-12*y^11 - 4.21113889639282299110116583131431734823249318940\
718981962905386877879056311411151105`60.*^-13*y^12 - 
  3.2164504774696992672832479045234642497506969262291765009310473051731903105\
55631123`60.*^-14*y^13 - 2.16953299044024728661643031921044570542021505296005\
1976791210567844957447477555458`60.*^-15*y^14 - 
  1.3691848344776778332498791879425039289601749265842481004564919280860673921\
6533895`60.*^-16*y^15 - 8.290236645454805145020356582793093184518931726446860\
333067489647365772665457929`60.*^-18*y^16 - 4.8797696984191041238435857449902\
2281131844428211976332616842316488655414046067`60.*^-19*y^17 - 
  2.8140210352627353558372633326510076603751444877095322377190454282604114489\
407`60.*^-20*y^18 - 
  1.5977122811223249166342854109620188877403726143024777681971556573569375689\
59`60.*^-21*y^19 - 
  8.9611635554442208977181310771942910561835037683973111331612473237796287074`\
60.*^-23*y^20 - 
  4.976803047535296174871793417678974033458511448499203395552489365401059881`\
60.*^-24*y^21 - 
  2.74162249734949632613087402906406636247481514747557561148421494231795781`6\
0.*^-25*y^22 - 
  1.5000369917652179341170144723609127235878721279778334905823957527886822`60.\
*^-26*y^23 - 8.15962833203627852172149327110332056449696262937741778285852218\
73922188533324875560334`60.*^-28*y^24 - 4.41628667746977991477520393824841015\
600007169313797188063043570249647617555701014496962`60.*^-29*y^25 - 
  2.3797910883159328704637217360931578865955321515336055821901058242135173329\
769889538987`60.*^-30*y^26 - 1.2774387664750888487961400970405333926925404793\
84382629188512992830123296305843588504`60.*^-31*y^27 - 
  6.8335561575393955820860951225613639908406453724651756802178816292998993656\
64769051`60.*^-33*y^28 - 3.64429933912215684404523828957684107403878106510387\
4516884117671270581771083361175`60.*^-34*y^29 - 
  1.9380855989902201152995001400828337371471531279673045051036620658816825633\
0047891`60.*^-35*y^30 - 1.028099677759043124615158034041667561930532408809923\
3939512895950375532529850494`60.*^-36*y^31 - 5.441227951518596099431465408695\
78219465660970629284718629323167070618999090858`60.*^-38*y^32 - 
  2.8736992431539440343449847588713161465757255785777868718110155179793600621\
911`60.*^-39*y^33 - 
  1.5147504394160121962119715842190062827267110806433711242208616723259047074\
97`60.*^-40*y^34 - 
  7.9700326749027187103467849788503892940396494778025998038832066019582455622`\
60.*^-42*y^35 - 
  4.186535726846423935503092373792664904051679891155328036562647467900116999`\
60.*^-43*y^36 - 
  2.19571186697957811100075062222134155216572727190405662738361106044326862`6\
0.*^-44*y^37 - 
  1.1499171455757291900250361598210036991563285901565339129389954306178303`60.\
*^-45*y^38 - 6.01407182536645907973682549888972863590967029333503198281714707\
21842535158055475466508944`60.*^-47*y^39 - 3.14136043693005285529233684326208\
1515234500817187905661498012060765952182664160148567601`60.*^-48*y^40 - 
  1.6388787263928505659259713500178844868602436863711434056725326626437302004\
8443253175986`60.*^-49*y^41 - 8.540544041676561665328729268314556503849826444\
242919456853215841405937603095419215042`60.*^-51*y^42 - 
  4.4459141185603163826341436371298305631898702527768740054439593438992918666\
2730826792`60.*^-52*y^43 - 2.312055389399811785938385936671622834906630574594\
5354124083141766482462502294282175`60.*^-53*y^44 - 
  1.2012123617451543763112732103650889332799959257522350903775455417599789786\
09638568`60.*^-54*y^45 - 6.23514674902420295262314796126920007014174658110384\
61632437260187591626691047581`60.*^-56*y^46 - 3.23368861844074886728576358837\
5423706164110597969252834522012075803049381710003`60.*^-57*y^47 - 
  1.6756842782004129964479228371443340088710065387029551442655870907332855295\
1349`60.*^-58*y^48 - 
  8.6765126985532439694661435632959800755148062581976561897074764275188758133\
74`60.*^-60*y^49 - 
  4.4892375850013519460102307795338215348711425838977820701824761297608291696\
9`60.*^-61*y^50 - 
  2.321072130092564070547857850958023372425830028879047160299933163422909606`\
60.*^-62*y^51 - 
  1.199241564101415632837230674558590849212140443920275665651317622054919309`\
60.*^-63*y^52 - 
  6.1921168675103857199726117535087421232951243249224393765886232474960986`60.\
*^-65*y^53 - 3.19519746540945291958702628282252561067099242297503896652271458\
98445842621186126769142245`60.*^-66*y^54 - 1.64775738812743971349729063161665\
5540394013081424501480201408331078455954775790297330273`60.*^-67*y^55 - 
  8.4925104543590446087510923759291470403322957938501199897839289403826984155\
247557558035`60.*^-69*y^56 - 4.3745744331556908113086632440806199093233161734\
22946637091090558653111750567022770609`60.*^-70*y^57 - 
  2.2521717427876773225828871595431689358440156211480959282074568149492254468\
3453021769`60.*^-71*y^58 - 1.158888713117845294894851261432395598419614556851\
133388861536941005166356919289629`60.*^-72*y^59 - 
  5.9602513450531960092397957393008158587238801610195130110988532826240091273\
884713`60.*^-74*y^60 - 3.0639217346763765697881200737628471161271750317402853\
968949249226218512102004238`60.*^-75*y^61 - 1.5743027028923314543339411299486\
39936021490604283995006490571293870677549710069`60.*^-76*y^62 - 
  8.0854304326502337366099518102498618968598187732690334494893641864389831336\
46`60.*^-78*y^63 - 
  4.1507719690508161665490356976252651400507344512516951155017919637440659879\
16`60.*^-79*y^64 - 
  2.1299607520170397476217944480173543478894098467291777120577309688943874619\
5`60.*^-80*y^65 - 
  1.0925395939122103430086763901851716179764147986529895026229228543317514501`\
60.*^-81*y^66 - 
  5.60184650543170753247157822012908458242587862811486417272496239873407507`6\
0.*^-83*y^67 - 
  2.8711704229947185284402319800821627698502762315426130360068929383611103`60.\
*^-84*y^68 - 1.47104360807868970508857281996181112254212406194486376844384457\
13899778504657975638106955`60.*^-85*y^69 - 7.53417598503958379317225881257177\
387741526383289895385204583235345457506427723039063847`60.*^-87*y^70 - 
  3.8573959493459988712005518033083954774911244042708521050038004773736281635\
891086624893`60.*^-88*y^71 - 1.9742644726870485067773497077326417426508641000\
87596804036295475929585856054795191873`60.*^-89*y^72 - 
  1.0101207714987291687599653660291640460560336722251120185588438979639355447\
6336303265`60.*^-90*y^73 - 5.166568158572524448684426048212008648934268873826\
462888928270845544911902947543217`60.*^-92*y^74 - 
  2.6417746708670091516842321478978206425566116679200228077129931883810467178\
7469823`60.*^-93*y^75 - 1.350385681328999610481259491910366625811671923709109\
8077751355900068772670899016`60.*^-94*y^76 - 
  6.9006796106366243489287148192492799432037121956938725639164535064272957106\
81`60.*^-96*y^77 - 3.52534229413420953126556763238261204725237677423573756975\
08910164949201606984`60.*^-97*y^78 - 
  1.8004844282090532195660319239515013208692299645211010125162364572381986546\
5`60.*^-98*y^79 - 
  9.1930417885080227833476707942227178159932473333463749093651804379367263422`\
60.*^-100*y^80 - 
  4.692603912994810032755804589459627737587755762925464412826278634194280703`\
60.*^-101*y^81 - 
  2.39472837265850147999108862901223030970613351577813577582126652864713098`6\
0.*^-102*y^82 - 
  1.2217690133925657269063777664648152404994552566440205224831953971423066`60.\
*^-103*y^83 - 6.2318231790178953270801138249940706447669088018839789830122933\
51336342821293687980774402`60.*^-105*y^84 - 3.1778756013421315134424897066286\
5290108157553430614498689147679697575479146739235260821`60.*^-106*y^85 - 
  1.6201562812603089523354684825721087885627555844503225520216600586734248396\
043184971781`60.*^-107*y^86 - 8.258051230666252298619708747561833636312447964\
81412990855918311263047132923418053793`60.*^-109*y^87 - 
  4.2082467938306626464963112785350466569902705863480446964866769306317861636\
912272393`60.*^-110*y^88 - 2.144025912652630177405672957818534258447390095136\
644093781119298250622716428187815`60.*^-111*y^89 - 
  1.0921095817389135721890391163686565089626693150552456004009027435488757689\
5484821`60.*^-112*y^90 - 5.56175493250306647504421690563907876012995321332416\
6996505729581291145674047034`60.*^-114*y^91 - 2.83184147448622171281883125213\
211007130910214413241941239039606229015297348753`60.*^-115*y^92 - 
  1.4415822725691732254682680131178780957222777668134091431118033054298462203\
987`60.*^-116*y^93 - 
  7.3371131552810205737637908249165068944085091187385587965869680599204588718\
6`60.*^-118*y^94 - 
  3.733602783528198051542917486319497080743831797256672104076880273929719835`\
60.*^-119*y^95 - 
  1.899546286180577265335023938410315819264035695091081199738841480717006764`\
60.*^-120*y^96 - 
  9.6625605963696632230945248145890753808599276058502017004531373563340319`60.\
*^-122*y^97 - 
  4.914245121577053194927700320004097473926698680130174088819342000856114`60.\
*^-123*y^98 - 2.4988790525486971867319143347958855801610762435496079714641080\
785044875568889924744487242`60.*^-124*y^99 - 1.270454298317946339450439592366\
307447790301399138520411877182532164690153156460779456974`60.*^-125*y^100}


==> anc/A_numexpan_CF3_sm196.m <==
{1.46422340679986882266784629947054518821364806367550763219006138787253374290\
7291095761`60.*^7 - 143456.38055814012913738558458646581677262275224240901995\
237442663793291082069848822`60.*y + 324.8401286570617886437479631466212022025\
0171373490696010563646651708246144611899`60.*y^2 + 
  0.1184411857528330167917430453689751015361523629243227480659888550983269103\
7051`60.*y^3 + 0.000099845265123752855663040862999881514879858594883539828310\
47560603875820454`60.*y^4 + 
  8.096880228158211863757909185214532811293314830018343856045624534167435`60.\
*^-8*y^5 - 7.5846304637368007048662757884269693240016631773220602284162393961\
948217782846343388027`60.*^-11*y^6 - 9.28834423678143667280329583345182831150\
395531405920104278585132816887596516976458945`60.*^-13*y^7 - 
  4.8692859110955521787947094469230926198394791144848286791425548952754161446\
14871405`60.*^-15*y^8 - 2.198465421541218504682363791693850299609657897487175\
3972766655773588543399980379`60.*^-17*y^9 - 9.4503232578203604353558955631177\
903977493703521670976877006980446292507376855`60.*^-20*y^10 - 
  3.9881565311122217852603658982813664272280142258501750211249788485763606131\
8`60.*^-22*y^11 - 
  1.67206084995821636593150087347919159793788128288484277463436356557759923`6\
0.*^-24*y^12 - 
  6.999575126044197711800085157093378861573475825974385580899678991977443`60.\
*^-27*y^13 - 2.93186989817031706811173479846086510769756888620998068495622744\
297476543743731678621626`60.*^-29*y^14 - 1.2296390848850057124402725157180390\
36517602186170889406111132690088162196734912834861`60.*^-31*y^15 - 
  5.1636877480255629937789696177791997228344340061290178992422583238671153420\
04095271`60.*^-34*y^16 - 2.17019189403804547765447319900483584003078079274487\
62492130321051812963976302246`60.*^-36*y^17 - 9.12173652092830628584451165842\
95893093170353469741274987624626605507870696354`60.*^-39*y^18 - 
  3.8307715253650910550760347340676635427109176972160729401404684490697936537\
7`60.*^-41*y^19 - 
  1.605520014557875680039630686682668222011515346011343831848791923016867626`\
60.*^-43*y^20 - 
  6.705677935637630533770462810214612634582190349604418921820059070772746`60.\
*^-46*y^21 - 2.78606631264688004314582162407939807049696103377250867105554950\
8738386868457490093596027`60.*^-48*y^22 - 1.148863863097186843184364543940947\
4631852972453633157214985181557538236191023331205933`60.*^-50*y^23 - 
  4.6876241402938551211926627578459146457858979430649491312334528557669958395\
337236279`60.*^-53*y^24 - 1.8845311992470029159556409071558435126863732311701\
4816533764672218712388141258195`60.*^-55*y^25 - 
  7.4183196965704391562713394382948132955178828766736057615170316708977876646\
1749`60.*^-58*y^26 - 
  2.8311029461440386197105240136466686861389176326965384553899847197605818835\
75`60.*^-60*y^27 - 
  1.029509377095410055604946997343727921131735672036305792749680695573250606`\
60.*^-62*y^28 - 
  3.4445604940852960448718277954296378521702847101002687675340831586670489`60.\
*^-65*y^29 - 9.68644585511468410589445958093081100738275043636329551898946311\
997926740610411350843392`60.*^-68*y^30 - 1.4981984229401540799587737926790372\
00226478287082229592266616656542328361006822350145`60.*^-70*y^31 + 
  7.3972357922140283524047036037071559982490317941509318224957145736018967726\
20105597`60.*^-73*y^32 + 1.03423924576891455095555617552054087099267663410750\
441133555489052622554054068999`60.*^-74*y^33 + 8.1431428942203355266186020030\
7339775586116795224364754257581097721282723928377`60.*^-77*y^34 + 
  5.4040211064932490967431321855063299968618261685034927066581465217039805259\
44`60.*^-79*y^35 + 
  3.3006656526892796685029039292170727214170975752592991180280184739876298621`\
60.*^-81*y^36 + 
  1.91982963337467778318980586340589192589391268795385275366785449512308604`6\
0.*^-83*y^37 + 1.081454696472603251949410478821983522537055460428655489849146\
1836273408428284414768829377`60.*^-85*y^38 + 5.956322614894473247421076030202\
0673898014128673844135614478201300229188636388068841138`60.*^-88*y^39 + 
  3.2265725578563836597708483831461666788067275041612908328694635648986323055\
917417695`60.*^-90*y^40 + 1.7258349610996804034457281995254695039539337344164\
76161416742745354058863400800479`60.*^-92*y^41 + 
  9.1397512597600169672628086072665726874649506389586475116720240444111166112\
01962`60.*^-95*y^42 + 4.80176174146769077262036320577169226238805536740520380\
51382335808177969483328`60.*^-97*y^43 + 
  2.5063012306382435386624244703834727887016813510100070085657835112172100667\
1`60.*^-99*y^44 + 
  1.301118622375609052650348477707428836652299915579116314753420521674367816`\
60.*^-101*y^45 + 
  6.724015344164707355318479503027930315501350367284665184172839532072465`60.\
*^-104*y^46 + 3.4615250632133692463277243744581645628804130185769886205242104\
731408118002781748348546`60.*^-106*y^47 + 1.776124819116762112752086384529966\
439039005727496643995137341067016750857011155431191`60.*^-108*y^48 + 
  9.0874566056016930697472144950336031499958707531108148304629936698031762361\
19739516`60.*^-111*y^49 + 4.6380477185966213570630493466669694617656882556193\
726315351927057890233861185309`60.*^-113*y^50 + 
  2.3620337196505618524658925191725544443278632111358538121058841448653718719\
4935`60.*^-115*y^51 + 
  1.2006251808425085426823728387350841610766384187965825884913265344419958473\
68`60.*^-117*y^52 + 
  6.092483705422096973603421998102217234617545841964156389534925137336329912`\
60.*^-120*y^53 + 
  3.0869377332827950262051253078875972645868489607585180721990562650665573`60.\
*^-122*y^54 + 1.5619867250063838734847218920677324744843226182994971999234959\
603933919688633917919229243`60.*^-124*y^55 + 7.894099842452443536784215272521\
1945443820423623063941664934285177308076789759112747794`60.*^-127*y^56 + 
  3.9852497338671458453252100057815819138861437451083598600706002503176263937\
4443194825`60.*^-129*y^57 + 2.00993148990925355085949321099130181244927427634\
4601431843696324574205583420125511`60.*^-131*y^58 + 
  1.0127895769325620273064323852660074442471105453488976093462219036689216140\
705939`60.*^-133*y^59 + 5.099224123572398616915323210086066736723268285628040\
4616728211971242751231913`60.*^-136*y^60 + 
  2.5654669492965386744219976499029979391260535988165167380674018294930055138`\
60.*^-138*y^61 + 
  1.289832142522133008018677243067898422405771471977846669061398699071187571`\
60.*^-140*y^62 + 6.4807962295601803026764109377738236032866744548171907639947\
164975321909097899169683330376`60.*^-143*y^63 + 
  3.2544173469656359238893392612188041083900495724309687011119922019212402008\
8889622487684`60.*^-145*y^64 + 1.63337853019325852143902811872585246418542914\
8145004672877232511232229329269234694887`60.*^-147*y^65 + 
  8.1938150241572506947719525804468121444508863782756623814138413266479241973\
8481532`60.*^-150*y^66 + 4.10852962104450916033374863465904184034071728360895\
04831205409183555971514617573`60.*^-152*y^67 + 2.0592132891710404813554214553\
8247578122923019378217104195705972064497381779685`60.*^-154*y^68 + 
  1.0316757131537406445082210549918579997210614604755241107208630929634146743\
82`60.*^-156*y^69 + 
  5.166817929808567083802499503643224363755179979139763601009057923227469985`\
60.*^-159*y^70 + 
  2.5867307367500810235486448459130583161376351923957666710700133925284027`60.\
*^-161*y^71 + 1.2946026325121709706459242529291248447027177452500665394930662\
54902992735267703060245378`60.*^-163*y^72 + 6.4771980093290175572118290646865\
91518997470298819984729160087198493090494576743768836`60.*^-166*y^73 + 
  3.2397444423102444979229231388977030813094720011634625158562903971337173233\
514870309`60.*^-168*y^74 + 1.619996241847209295005154287060823548593829503996\
28013696758618226901447909418838`60.*^-170*y^75 + 
  8.0984723028249728866998565312449157716400928497179282814389030287460150109\
4117`60.*^-173*y^76 + 
  4.0474700984296999265864492917430396015506805280014503428332664054623570756\
5`60.*^-175*y^77 + 
  2.0223706935569965173852906080632537350774860016831370363211893991560669522`\
60.*^-177*y^78 + 
  1.01027383281080241156296082093433891043882055287670988171866042882389859`6\
0.*^-179*y^79 + 5.04571740155563677529092663304950508509564844397334381436044\
54943515096402188884803270491`60.*^-182*y^80 + 2.5195100625537099481418939224\
3537895659629215975919365499261417906149820176718493115918`60.*^-184*y^81 + 
  1.2578306292731615899650186760507625976598536711409766798430055295209724323\
90093790432`60.*^-186*y^82 + 6.2783331849341945073316975662711716602229145072\
15490276307927028430208843558482193`60.*^-189*y^83 + 
  3.1331820217558577977893278173627767194723627791417503781158875514820145005\
060153`60.*^-191*y^84 + 1.563322774064141212879162961000185912188617331854500\
06223880967483281151610675`60.*^-193*y^85 + 
  7.7989457354109874100882529573229423060459808243140229164107968549838233522\
5`60.*^-196*y^86 + 
  3.889999925383934106001658083360400068911441133568291643848383606189720605`\
60.*^-198*y^87 + 
  1.9399555228702789157268611712828024607834148869200812434061448352540442`60.\
*^-200*y^88 + 9.6730690773926092553422427937423861155689642431100716337557925\
3000786577186012426876376`60.*^-203*y^89 + 4.82246208077522500945500728503113\
0386369360780447408128619519886055523323830634154354`60.*^-205*y^90 + 
  2.4038473866464496813722125268769491103611086473650168027853673715594514588\
782522592`60.*^-207*y^91 + 1.198063609748280806012580705414975135443472910395\
97087681578610462586261781017567`60.*^-209*y^92 + 
  5.9702018697555254120036943942342523663668629286823922642756619238068622875\
707`60.*^-212*y^93 + 
  2.9746469124636798422393305082534854410759892858471791439987684221256285491\
12`60.*^-214*y^94 + 
  1.4819040751945918975458861235955761525407608817596805451653111460067312724`\
60.*^-216*y^95 + 
  7.3814878549157698087380751653926278427572476499085030595685654679922102`60.\
*^-219*y^96 + 3.6762721632932198333350143285098737825238567574010106626388030\
6321786656411416400789487`60.*^-221*y^97 + 1.83067822254417074336036788779904\
36743068021926350011657066893632760446614272545526785`60.*^-223*y^98 + 
  9.1150190521161806862051949257790622764904581878108251455865768229204144758\
019820938`60.*^-226*y^99 + 4.537794857442223839951482827705887847402776125623\
11439549746947013163706708239185`60.*^-228*y^100, 
 -1.9161537281118027302729601916125108806889580462363794216811327828990502157\
66896573606`60.*^7 + 171713.6253129684922434691516932458619911409335709995011\
679798789350928852028030671`60.*y - 347.3126020455920167401028474303821023779\
9226671211962181285677687827789086490095`60.*y^2 - 
  0.1211525676882003522092367795532242152918828461748420122835160510273252826\
8298`60.*y^3 - 0.000123600279252323557196310536850550879886944546307837138121\
44506911427438474`60.*y^4 - 
  1.889914071652934276967038793734321934230209954806750330759886462750651`60.\
*^-7*y^5 - 3.5684522316660430501300545961484264111020709693881400472230770832\
8862785038538918235766`60.*^-10*y^6 - 7.5896081349080146312874800434048304784\
8812747894804856736867583578687574006564130276`60.*^-13*y^7 - 
  1.7055951265584520911386649469444590050134145741648535777396837243803673567\
23564523`60.*^-15*y^8 - 3.770388368024353373231060979615574436906784137598341\
186383616760953725840366741`60.*^-18*y^9 - 
  7.0657042111279918080909949284588972335532286956088057391369681834715350171\
67`60.*^-21*y^10 - 
  4.116310559229121607426790776117700458290804825002929046140764984202547464`\
60.*^-24*y^11 + 
  6.6679342201922631487640530185355361179371283860185327628743410601719542`60.\
*^-26*y^12 + 5.88439009062589222893287401232415954233065738633136140868779214\
6669120533160321729518072`60.*^-28*y^13 + 3.714787288434755925260916201146663\
0543367542683329426391583720409999781698866463951683`60.*^-30*y^14 + 
  2.0978724324317116339243054541499959267120591429642454985590720842880962469\
9799524368`60.*^-32*y^15 + 1.125101099930788127856768456714090244499893762659\
147206479224304043354017570953012`60.*^-34*y^16 + 
  5.8679649940941193180842548198050235372116839804097478162427124026941515575\
65596`60.*^-37*y^17 + 3.01020785413023968791689003771382995027138182857766957\
06784086438784100934815`60.*^-39*y^18 + 
  1.5280836552218167661065367274444627514601441182554157783190493943196762198\
2`60.*^-41*y^19 + 
  7.70282608877072562843874416743960185967408437963218357348376778898435045`6\
0.*^-44*y^20 + 
  3.863879374909334489006597539639982643839495970613436791734827636804016`60.\
*^-46*y^21 + 1.93130706484082640581164682336708629397805430394362540782983982\
0133462509117029340731747`60.*^-48*y^22 + 9.627621054438058793687192408874033\
315345735323917552730253897001372535878310538257597`60.*^-51*y^23 + 
  4.7894961819162723015167241289177884143671334920119918366007752774351436753\
928613205`60.*^-53*y^24 + 2.3787514800245519648965629952138625821880367875013\
0224384651548297416080977068643`60.*^-55*y^25 + 
  1.1798601404050300434978993876695894530413073624980837751520993306218254786\
13567`60.*^-57*y^26 + 
  5.8456560285709479878438498059614677525418824880028488072958098791999636008\
19`60.*^-60*y^27 + 
  2.8935578740279469009394040244872480426622596047503875132499168903350802262`\
60.*^-62*y^28 + 
  1.4311496280885902191429682182034313827828610268743618816746943293965711`60.\
*^-64*y^29 + 7.07354554566616791644811405227392382970340496420758679680226611\
5278597926718287979509851`60.*^-67*y^30 + 3.494013153719317511143388510007330\
3089110228319849670010865546465428719559370031112615`60.*^-69*y^31 + 
  1.7249487307633073142350567465262579458297283872976633098707679441434344053\
8633287846`60.*^-71*y^32 + 8.511688187143671114730228832136148915562357044514\
73438547050872170820352806614344`60.*^-74*y^33 + 
  4.1981930071330246817726775682193688328984999929021326645060848343036843380\
83333`60.*^-76*y^34 + 2.06981817622168948676052446664564639867579429309220988\
06110951716554514697603`60.*^-78*y^35 + 
  1.0200894345990046128850037355528825396735475625622685742767382319711274908\
4`60.*^-80*y^36 + 
  5.0256408080321462586759493631299820024448921136388685211421734830632371`60.\
*^-83*y^37 + 2.47514574188054288531450180317982820872293789806812155528837931\
35980313620130583611390034`60.*^-85*y^38 + 1.21863496581043578902475595407749\
104312433022153188429329855545383192450386943457051772`60.*^-87*y^39 + 
  5.9981324470088444174431567732046203668945911670151850070125735178050359028\
7779260531`60.*^-90*y^40 + 2.951432652944122895148355227630790437790734651640\
421499663223350483874653001814039`60.*^-92*y^41 + 
  1.4518706994940581419328340418387943267743615903708894433279337092047559715\
265235`60.*^-94*y^42 + 7.1400978496421271026057473942429986916519527636776915\
667921056455528270012433`60.*^-97*y^43 + 
  3.5104570671617510281032400978740065992386028813584602278401069936956690916\
2`60.*^-99*y^44 + 
  1.725471725979262937371653960829932069676863017676790892701511498312579961`\
60.*^-101*y^45 + 
  8.478859772259782593378178580358030112757382794727230696788173882913785`60.\
*^-104*y^46 + 4.1653608428147944756389895884310154987482435570392503677116422\
5856891678855161465608104`60.*^-106*y^47 + 2.04575195121899743513611376645356\
7389313101775849277740224489453207609186834690261514`60.*^-108*y^48 + 
  1.0044713727655511221708571392829982628825166122153654783340091217392184863\
885507799`60.*^-110*y^49 + 4.930659278369408085116260973895843619811865673148\
7090940018246052235630165592862`60.*^-113*y^50 + 
  2.4196546799357448594560332781686434210394216460514895007215363132857116973\
3046`60.*^-115*y^51 + 
  1.1870812391302807024554083694121875774463817722025255696806932731001897391\
6`60.*^-117*y^52 + 
  5.82215010419489288307090606243677610545412758734676308139769069220502701`6\
0.*^-120*y^53 + 
  2.8546908802369882661038249502930808313105421620763708174972612535139594`60.\
*^-122*y^54 + 1.3992777117917728044739818998687175174642115919564698815483780\
792773975872977380195830704`60.*^-124*y^55 + 6.856679825320240221515683617265\
1811724678315551734277898428153132967455402189151683025`60.*^-127*y^56 + 
  3.3588028234893379861477708903852119116598432976312175644445664532506332953\
5605717002`60.*^-129*y^57 + 1.64479191181128646916843460540130308275634877395\
9579986272722354842509877018609023`60.*^-131*y^58 + 
  8.0517060251141425240486363965113865659571100943780665593704170736551879385\
67211`60.*^-134*y^59 + 3.9401211735104933623170786932524249315284285956511372\
580244496326840488297717`60.*^-136*y^60 + 
  1.9273904863216509413634142928051280915397901880415525111420420005132897874\
4`60.*^-138*y^61 + 
  9.42457013536270484219380361097818907973435981438013389145013958770923746`6\
0.*^-141*y^62 + 4.60657143127524671590896026602930948965716351085691978669826\
08789406974381967616901905208`60.*^-143*y^63 + 2.2506638665631540361383896797\
4137579445290015584905453505241342376696220364849042934192`60.*^-145*y^64 + 
  1.0991363906499375877091681242870857078517435319881933677245902216611595450\
47662743339`60.*^-147*y^65 + 5.3652697499652244682725952598500199814486657588\
01750179070837241398819486450393739`60.*^-150*y^66 + 
  2.6177054559705661577257719484069790233692180740277541559659433426893389857\
428847`60.*^-152*y^67 + 1.276523168618898627663285671646289211361253620288285\
95728513364158879908229975`60.*^-154*y^68 + 
  6.2216272037832049522947126535970618447432942387023552405385406375192545973\
8`60.*^-157*y^69 + 
  3.030640306571458818329737571994342515775334384663228101122048802307796176`\
60.*^-159*y^70 + 
  1.4753896384855610598015329080807879438721696872621760089657028470383315`60.\
*^-161*y^71 + 7.1780539939316347497531680900157420242357301010987629525404333\
4814168112200015653972516`60.*^-164*y^72 + 3.48994779700585113947502760053821\
8729629111331583276448216844069355935950859446458878`60.*^-166*y^73 + 
  1.6956125548027569904863634559801905365686686421287968336410258207311998880\
085507683`60.*^-168*y^74 + 8.232118725039376664389472151446751960545562531034\
8133150036358243329006840384696`60.*^-171*y^75 + 
  3.9935043384639612470353174367203325300698385062409147742967536060555636181\
0814`60.*^-173*y^76 + 
  1.9356759953772120926992546106238904325185810778446848053151513573085419843\
09`60.*^-175*y^77 + 
  9.373970098285091077012507155786813560272297659134599981426970061678728214`\
60.*^-178*y^78 + 
  4.5352478468696068567779889545962366008684796473867623360998717871391403`60.\
*^-180*y^79 + 2.1919803735271502527530616174514851450978123091722973364699606\
730670693280030830983112651`60.*^-182*y^80 + 1.058276566631196208821329378677\
30883069781496201197685191902613680682526909373583857696`60.*^-184*y^81 + 
  5.1033338716852007605615185988322549638281104206523619779188437590223984695\
0546904658`60.*^-187*y^82 + 2.45789132954707288386487633710430009655879369234\
2831873683691655784495749245834556`60.*^-189*y^83 + 
  1.1821770178643274460070974956989056605635006718352357166565510177302968676\
738172`60.*^-191*y^84 + 5.677611587075416718323255469794487016312437342842096\
6417290787147182287229221`60.*^-194*y^85 + 
  2.7224410717769153191828746081494547195488066769417225565742657650067223311\
7`60.*^-196*y^86 + 
  1.303167869123068005939083507541840024596712333334417371930728990039400181`\
60.*^-198*y^87 + 6.2261933849881665357046750037585519231249579596972591110108\
201272873984593846265974414221`60.*^-201*y^88 + 
  2.9685671093498672936908297562001386888661539367395660348138944714710785882\
5872208130353`60.*^-203*y^89 + 1.41215794914357945116289163107683703760116661\
7077999549917560668579012438228597766667`60.*^-205*y^90 + 
  6.7008207559204212997681268252479842104996591133481224019515029850574116441\
9422632`60.*^-208*y^91 + 3.17073729435322273842741075949863191115522483224534\
76394312123281294808222507131`60.*^-210*y^92 + 1.4956789275170670579501206425\
5659855520443129201799653529448500052294494796717`60.*^-212*y^93 + 
  7.0306365865844126351407103991199616456484472416450569107380120234419506959\
4`60.*^-215*y^94 + 
  3.291763186814308118337370771195105949849745532257058426933694021665863746`\
60.*^-217*y^95 + 
  1.5342555354002350726049363727368967477970841054724470825711104060294285`60.\
*^-219*y^96 + 7.1138536020321089531667084605141526761172112121807012581265992\
5210147877060377207076499`60.*^-222*y^97 + 3.27854276722176310313473762239678\
2614416280337755786669569958047921342108194870690248`60.*^-224*y^98 + 
  1.5002310778266972011927205887519518295131260187466196996960025193097295260\
446258538`60.*^-226*y^99 + 6.806652255339464973560073133178653653741065468405\
9138107414148629432548823772163`60.*^-229*y^100}


==> anc/A_numexpan_CF3_sm2.m <==
{1940.83121797830565037410411793204882847940227841608472579828697204748838670\
680991`60. - 2565.44425674214021091218215243592220682490150245960941481750496\
995968581163342533`60.*y + 684.0112254099305995367443982617621999963108470188\
2379317349326311581144869642303`60.*y^2 + 50.87066936264992432120870655139151\
995200581897824124246884281617319689058607794`60.*y^3 + 
  4.9059978013660472728744589652699775505932303196001150987400801199720141832\
7414`60.*y^4 - 0.073709548635015703393992832343406919024863802078552539730398\
96644411217029093`60.*y^5 - 0.19302340794535585176552445219695236621509477186\
807399707901305680038948990853`60.*y^6 - 0.0668074992754359939940319914046114\
2177935909852641257566614379974370849378629`60.*y^7 - 
  0.0176003862089411562870350456211962588602806718846567030808931326100625128\
7634`60.*y^8 - 0.004120478231016170114940564052926931605118854484781514419375\
03530256859942945`60.*y^9 - 0.00090206142551166944049638992407175288122185946\
354898269386970669993761787558`60.*y^10 - 0.000189031579397460286278357390035\
08017299547074003281503171193044480099439725`60.*y^11 - 
  0.0000384041999549951356558751302530200521782636000528387453208014632048028\
4866`60.*y^12 - 
  7.62326402115152623173836607834656335728795869514742672428412879211075432`6\
0.*^-6*y^13 - 
  1.48606254142677786872096035617648722902504584851006342965437834441414851`6\
0.*^-6*y^14 - 
  2.8550079407579487088721541707453908542390315228824679180386762475029128`60.\
*^-7*y^15 - 5.419622076317338230350862483456998229938243011996412274790313925\
5048306445270441282449118`60.*^-8*y^16 - 1.0184988541383388332526949115959079\
344768210783444595992016937023957158558519007185940053`60.*^-8*y^17 - 
  1.8977039450705504392937966730328430431411526329286112351360946820406979831\
19214546384096`60.*^-9*y^18 - 3.509802124392803459231902998807122813537246701\
78204059007809091606128965911822237447563`60.*^-10*y^19 - 
  6.4496008202979404932238676156862771933295804478023215936218375192903172224\
342382643131`60.*^-11*y^20 - 1.1784569150098661890417614945933725438020482548\
506812603710932393031293470594640105245`60.*^-11*y^21 - 
  2.1424086796489135039764457696350499601954729119607541895292040412277414923\
97085991129`60.*^-12*y^22 - 3.87731271273077641843815211903068233477113150863\
150144073396584530178306169034874635`60.*^-13*y^23 - 
  6.9886908253603908004585317188287543406849930086282256781828997069859542346\
072165153`60.*^-14*y^24 - 1.2550624450180565306315083161415742229576949414282\
467742181927784652730599833438183`60.*^-14*y^25 - 
  2.2463847444334848729227093764892943727951749655522022531285177994981408684\
04575581`60.*^-15*y^26 - 4.00846368955711650169290777821460318603242303027489\
17972113083280414860026480268`60.*^-16*y^27 - 7.13274405615682706177849477818\
84374471394470731382223430688641144158899218347467`60.*^-17*y^28 - 
  1.2659507478720355854842085826172106942148976286923679967879415764189820381\
039572`60.*^-17*y^29 - 2.2415265216951387996880183682905275917054077178703425\
62614976524858096181708785`60.*^-18*y^30 - 3.96016943464424316861769278650011\
614167608899309259479749277934240114256152941`60.*^-19*y^31 - 
  6.9822314371712664790948389611798261476965413598369885380781286014429789409\
806`60.*^-20*y^32 - 1.2287005923235377419374664734086119269576611803488076092\
904894134127009678417`60.*^-20*y^33 - 
  2.1583603438759153594584858687611070193112166578208480903277379765683002800\
09`60.*^-21*y^34 - 
  3.7850996760613629338923992956774396180771208583367005403475836989301125086\
1`60.*^-22*y^35 - 
  6.6275189587921069807466706657651692329675795378024288270059631682636404723`\
60.*^-23*y^36 - 
  1.1587391497245101168169323302555645973358791675872634739292668766430685722`\
60.*^-23*y^37 - 
  2.023105829427065585970755316570784344247956719567630327200156027675979556`\
60.*^-24*y^38 - 
  3.52763586159895462882359701313653894775163635792710396515347647435709551`6\
0.*^-25*y^39 - 
  6.1434497978787525199882557044412700858956049173350091526848121107403717`60.\
*^-26*y^40 - 
  1.0686438094009876347717798381339016238843246442822624752179090487941991`60.\
*^-26*y^41 - 1.85683007025764746363755525629573229849055420409683855764755346\
92011199370965664365815356`60.*^-27*y^42 - 3.22295531813000761872394283898103\
3963700328276786461467906286911070364533754237955712207`60.*^-28*y^43 - 
  5.5885860318634137272154125437063051297500745365873373180026564533196082814\
8932749477341`60.*^-29*y^44 - 9.681353626667845759318102458182013442917628701\
2698549041622181385100447792743845104433`60.*^-30*y^45 - 
  1.6756224959379918910419280568382465931597163037295068609200957282740564293\
18340750528`60.*^-30*y^46 - 2.89761284934687376708684398610801692711037641838\
3289883239193910959508296628804845224`60.*^-31*y^47 - 
  5.0066301449104148876816167612822928995680722147674695161908272723059924030\
6094282949`60.*^-32*y^48 - 8.643853849393745863582634037881277244311968104883\
5369157359323249862707190064082602`60.*^-33*y^49 - 
  1.4912169584019213310613807999637703018692274024286776880973267394547072961\
568057753`60.*^-33*y^50 - 2.5707485010097639906449579280168846506038957633163\
26690581518292430064423374050301`60.*^-34*y^51 - 
  4.4287040129648766854672115162445628526840037482651419974491511289202311996\
2933798`60.*^-35*y^52 - 7.624374299016953021951489519625858230342617279513174\
4509857927615874503468609944`60.*^-36*y^53 - 1.311757956532512049547982496612\
5430296964223490919208388795939202122072078396217`60.*^-36*y^54 - 
  2.2554642078941094114747809877982486459408412419286558161737381368191867244\
26381`60.*^-37*y^55 - 3.87579749815232922126611116264796335924361248314798841\
66510503928902615163322`60.*^-38*y^56 - 6.65638944554575138609709941084781665\
15538254731284138568054083529267040924533`60.*^-39*y^57 - 
  1.1425571900237913517677950296248317749470358609848185887062466824372245881\
988`60.*^-39*y^58 - 
  1.9601410896473780476700070151417064713641495442658892975045964534431556609\
83`60.*^-40*y^59 - 
  3.3610502414345540719214192219897366996848649818396866712442466675830260881\
1`60.*^-41*y^60 - 
  5.7603472491770344318492619958553649780435340126794342032837463584378326889`\
60.*^-42*y^61 - 
  9.867692794295517330124980833610590739624749738317963173752995475055538705`\
60.*^-43*y^62 - 
  1.689595756649443976253635991697676783597559748794472956027367500459078703`\
60.*^-43*y^63 - 
  2.89172392757095039531901318422058501992374911267041280172928975510949762`6\
0.*^-44*y^64 - 
  4.9470232182960198656199535847722311538605789175975085780076958685561556`60.\
*^-45*y^65 - 
  8.459606115563368656972967848740878946519047537306459932680716729576066`60.\
*^-46*y^66 - 1.44604264228914276125439541663648226892777746969615298815167536\
17336171726050599012787541`60.*^-46*y^67 - 2.47082647879919128305514712210256\
79120337660944901424203983984982763306954364228478520244`60.*^-47*y^68 - 
  4.2202556510271761110254290241694899628777456660043408458504192343742412772\
69050048153602`60.*^-48*y^69 - 7.20569015539853185912824453437351364192327708\
158846888277308809871520025707904389757085`60.*^-49*y^70 - 
  1.2298649973397552566720599134780113043917300571448441061110825087582986536\
858023492463`60.*^-49*y^71 - 2.0984027716576871947309880647728618108904299092\
241864110556348795736876796067203441432`60.*^-50*y^72 - 
  3.5791024957002938109756040623244791374999063070174194175911481904495658311\
33513142485`60.*^-51*y^73 - 6.10263553207969997074257696331093674613891517045\
48140474736505345351257933757495602`60.*^-52*y^74 - 
  1.0402140367586815021165608485493867975082127933408935127305979670089680252\
5182377803`60.*^-52*y^75 - 1.772530703279787404541921467137836339826505389537\
1862593823949444670527587934566643`60.*^-53*y^76 - 
  3.0194945496959230827690994175323369299078082652219854538350733382095327957\
26312557`60.*^-54*y^77 - 5.14218455713379463761432748377632953418776800639852\
124217896162818667890071429359`60.*^-55*y^78 - 8.7546211425822217742782128526\
491547423370596281652686854156367328168893934714652`60.*^-56*y^79 - 
  1.4900696530568662650312754108450707206124367698139192495953655947085581191\
570159`60.*^-56*y^80 - 2.5354695765957898974130138822851391230018811864894726\
98627693010073744996678221`60.*^-57*y^81 - 4.31316273199276135202485123987599\
835925292200483112743842687363293134209545136`60.*^-58*y^82 - 
  7.3353655939759068927332960944105845076117340157399680554305741067474993161\
044`60.*^-59*y^83 - 
  1.2472081201656407808093941445616497124653029699305473834032622422136918393`\
60.*^-59*y^84 - 
  2.1200690503032366731993275075735995772771643094206898514237720122302897539\
52`60.*^-60*y^85 - 
  3.6029444037267734077038288698336747327445169415398933114761416459069447623`\
60.*^-61*y^86 - 
  6.1215876081023596042425176982620955502365055972858611563651592001906750955`\
60.*^-62*y^87 - 
  1.0398529291950037324700322651159001672578747630740836763322028682844130841`\
60.*^-62*y^88 - 
  1.765970383170488569285105078802962360389183396944292810827573632258885435`\
60.*^-63*y^89 - 
  2.99847741767116912597009372740878457199290220223913327164326949507195428`6\
0.*^-64*y^90 - 
  5.0900982760238769791363937665876210987117380186862269287586108781328495`60.\
*^-65*y^91 - 8.63896364670232827942962791209351084402628766019387634535865289\
88706677700063060962183441`60.*^-66*y^92 - 1.46591647361936099883494487493078\
15880324138656262361414885405524920345803097566062507268`60.*^-66*y^93 - 
  2.4869717021533158937027658670480689564312068210147018907214940962524740417\
4769765790699`60.*^-67*y^94 - 4.218406014430478529286740272734789261297676121\
66074370868088486363357378323691477199579`60.*^-68*y^95 - 
  7.1539127985038100597456242604521132240605710678994647213183270667057294672\
597674739427`60.*^-69*y^96 - 1.2129932788693355463519086878662597649511572681\
733799525990499620356532980027097331143`60.*^-69*y^97 - 
  2.0563372185332975571435039098397613247512111020778564887092464756006469000\
99450239197`60.*^-70*y^98 - 3.48540391658853137716810871699594089741614766136\
884007604428803514447444875102757597`60.*^-71*y^99 - 
  5.9065832261557485926237248472226071413125018881011124490132992922282400276\
163679809`60.*^-72*y^100, -51614.46890121436463382994524755333706386119534008\
812594549810598617834538081930925`60. + 19154.1320113961914696030220834006435\
4164878863018329629555590239873794723418167902`60.*y - 
  392.22164142908131051782808450513925018856538851700475980499139124145452882\
395531`60.*y^2 - 34.081790452650138997465474175364796533359725697115424469328\
27704822959235669561`60.*y^3 - 13.9580148858516073411590690689369012698346235\
1913760376566804094816609288806322`60.*y^4 - 3.787638346615973676667135808835\
22319954411099008907220658463738519300452882676`60.*y^5 - 
  0.8892865621173202294768234957064296988264523863063218682844827807130797873\
6115`60.*y^6 - 0.193933791610653615225883105479964669531901011413606295994146\
67886689560186716`60.*y^7 - 0.04042350470646079160218933261436312669905082532\
851970993983872070250562909347`60.*y^8 - 0.0081699238519653160408838608772684\
6097291170454700545102757840841066900255943`60.*y^9 - 
  0.0016143041868240407746052688209576754816029854331378142121478394031914831\
6509`60.*y^10 - 0.00031346726123965054051187007452386805655293676344515373766\
290683909431753129`60.*y^11 - 0.000060028956646198247819500483044232082290431\
30154415816236504421640387291343`60.*y^12 - 0.0000113650940187870771164932087\
706440630659612324814302661304836752039796416`60.*y^13 - 
  2.13122551621118984276898390984849631429799494613213474912933384933678809`6\
0.*^-6*y^14 - 
  3.9640726052868245360726094187820900715380139855110293933314554754200282`60.\
*^-7*y^15 - 
  7.321319187327456798007911181192814428326779734748870539411563799325832`60.\
*^-8*y^16 - 1.343869240267638112822072428488057625829787688703610490550368333\
3739812877180729774614991`60.*^-8*y^17 - 2.4533423495056840649491471629112168\
48577765738975250689178495063068229316488291952431513`60.*^-9*y^18 - 
  4.4571002810053242662917258506518691573759154303438478402621978384373004516\
2104574153837`60.*^-10*y^19 - 8.062274041334611945825977354682595924528381658\
988800867194608402473269818263814713063`60.*^-11*y^20 - 
  1.4526411594715397691338900204780312671512507889272388403181308634065847159\
789565740093`60.*^-11*y^21 - 2.6080325226769467518070067908973886795396567522\
6567129164369819765459850451995073459`60.*^-12*y^22 - 
  4.6672193807748397288996226328575291437635783129628377619317294854808915985\
4821855644`60.*^-13*y^23 - 8.327467725576912201052439994699690412557415431450\
6539269727574971560657930743045518`60.*^-14*y^24 - 
  1.4817723769728523639373059296940374215761875032566066306823168972119472214\
645068076`60.*^-14*y^25 - 2.6300000143170748974807940493784470252488031187254\
57344871508954707285166573420532`60.*^-15*y^26 - 
  4.6571178204326377755231777839113190756469366959717998523817440375206768941\
7836527`60.*^-16*y^27 - 8.228838376932154051318945983016230607747472953537486\
2239643032939857375612518394`60.*^-17*y^28 - 1.451057654448308400639197054488\
8078318959078700733536023676632262996376757212883`60.*^-17*y^29 - 
  2.5539597903343259507822174355792076134471081680167361168100286390391794378\
17372`60.*^-18*y^30 - 4.48724114711972246188343748946449119399836532449609288\
338965562427479577924385`60.*^-19*y^31 - 7.8709738334522402013490869177287937\
461032062779252860797799822156087428476225`60.*^-20*y^32 - 
  1.3784931334654458438655246553299952419899101403625631611142541326145315725\
066`60.*^-20*y^33 - 
  2.4107232481315630432190081267410970310455175503623479771216330680071091808\
77`60.*^-21*y^34 - 
  4.2101042330252454659762367047476082373808896322323114702055315265720242790\
8`60.*^-22*y^35 - 
  7.3430113467859394070930338352155167468269192353706279081380306895430410415`\
60.*^-23*y^36 - 
  1.2791510675919637872707902466861749753332790746532346370498768772313808918`\
60.*^-23*y^37 - 
  2.225685458773232091945243731088712523715762077480877292715662198815580127`\
60.*^-24*y^38 - 
  3.86835143081091041691883294381064662110210722644380700252923755791088018`6\
0.*^-25*y^39 - 
  6.7163322134373069373771564929147597679289590222679193133337875950907622`60.\
*^-26*y^40 - 
  1.1649431044688272654559351586952993042058555327986472591937150264774437`60.\
*^-26*y^41 - 2.01866456243240910651534737167432470087526529279562814863743703\
23538532579361493839645488`60.*^-27*y^42 - 3.49485907959716259682773232066642\
256830986502756757648790069040267312047014582986636633`60.*^-28*y^43 - 
  6.0453173913880943794200369030731131145759079053012034804487068508410493942\
6884543556112`60.*^-29*y^44 - 1.044838457947586922060021775597162405211217940\
05221948059157928316929461497932336953309`60.*^-29*y^45 - 
  1.8044106703296792348768707749559515856356386673286655933139180788173891245\
499306521573`60.*^-30*y^46 - 3.1138122058757990312756932899627518355311910916\
31661766114298131560903826414101561033`60.*^-31*y^47 - 
  5.3695010101500317298487292946625519505427540226980872438128361311392656798\
5682146699`60.*^-32*y^48 - 9.252791474757282491386439843697205679296895777605\
4114519385395073170979760798593892`60.*^-33*y^49 - 
  1.5933861582691186622765878611913889294930160299855085287422533120515270553\
935996799`60.*^-33*y^50 - 2.7421430057291825328048339683820131946805594585258\
46470835006472555800434489006456`60.*^-34*y^51 - 
  4.7161832952080660370411946890963671483442977965281493660654027977948745386\
3750615`60.*^-35*y^52 - 8.106490602873297382203116799792453429305708047239556\
0893648367354209281290196319`60.*^-36*y^53 - 1.392599643989119713332961100099\
2411183998569375760692164600534322218912140040791`60.*^-36*y^54 - 
  2.3910017872081894348576330074755141475759777573920862683079005103283341008\
37602`60.*^-37*y^55 - 4.10300739919382669895971681721536888051941319277051312\
681311891496492032059482`60.*^-38*y^56 - 7.0372273675620483925390675358275890\
582065713862970750944077383311171399603781`60.*^-39*y^57 - 
  1.2063836320187587810365015522290748679432302314594516753249931580033413987\
642`60.*^-39*y^58 - 
  2.0670984284454149805765363359507841048717935543813376981502333161583139657\
99`60.*^-40*y^59 - 
  3.5402642396522702520801852490119622853753264969987069942236604158826938458\
8`60.*^-41*y^60 - 
  6.0605996143205716422088479972973691597148925498885860832168602540437545734`\
60.*^-42*y^61 - 
  1.0370678682231909288270284490120643039781584134870766020773978127991475179`\
60.*^-42*y^62 - 
  1.773848028137161262479621604220007860175266825989810506423216984931996967`\
60.*^-43*y^63 - 
  3.03283640269278283492261279856308728120955229137581136267407152675475892`6\
0.*^-44*y^64 - 
  5.1833476461318036337450378919817152927362980145022322430923452539094542`60.\
*^-45*y^65 - 
  8.855348536206260470910905690341346393216335085525613943175243784711723`60.\
*^-46*y^66 - 1.51230680056624965245893617735899428304685622821948308641058720\
116180372084110885133161441`60.*^-46*y^67 - 2.5817715711012214829012752277873\
305364232831453538038464095555789378794661590797433151296`60.*^-47*y^68 - 
  4.4059941873878699265749764070956896556617566637713344161781689657107369783\
88871421155614`60.*^-48*y^69 - 7.51661940787793095577163561227840768814870519\
287076462831222082151792755110525986782048`60.*^-49*y^70 - 
  1.2819110579564895154438032983929454504099145933263642213450609896200975784\
7869178798864`60.*^-49*y^71 - 2.185515554502430747873114850218972560433382642\
7602094379638659575671818773308291854714`60.*^-50*y^72 - 
  3.7248981695885371355205137916329060305424969812255210646451931137161176512\
54116445912`60.*^-51*y^73 - 6.34662835490710319870780958474154405247216522812\
779826525767106091352404128739878564`60.*^-52*y^74 - 
  1.0810440976114044271317696875253576369525826942115425384162063102667547372\
647858234`60.*^-52*y^75 - 1.8408517362452137840768563571426802184974917975836\
820141203183208560700140226672019`60.*^-53*y^76 - 
  3.1338089822667311522887137064776221503800081200692908913944250078593048161\
0252104`60.*^-54*y^77 - 5.333443054355811486091003047836628875323216112812781\
05433190197537481399710942483`60.*^-55*y^78 - 9.07459478325442971612503439834\
33750097357318127175212372066899286549021766513535`60.*^-56*y^79 - 
  1.5435977966374135024182712502982183989671058544263876631869316826701126803\
974514`60.*^-56*y^80 - 2.6250112843232914701880815323034879217022499703430993\
48230912070620565417264473`60.*^-57*y^81 - 4.46293949672746207504014020206090\
647069931278943041638799836932230663044022878`60.*^-58*y^82 - 
  7.5858842320720583284467182115151149868299169922353534730062287915678401733\
867`60.*^-59*y^83 - 1.2891080003776728590389680108497788138022920448636758761\
564026595875853197587`60.*^-59*y^84 - 
  2.1901440747453041566409641112446249337769304429061077160950469156628024751\
72`60.*^-60*y^85 - 
  3.7201348057267598893757761779262624842344442573036601099597292287105274569\
8`60.*^-61*y^86 - 
  6.3175621647908576741521695254922646145725590216706932226670494811949698991`\
60.*^-62*y^87 - 
  1.0726237054412846810091017125536088370544444841266309026291306623406111661`\
60.*^-62*y^88 - 
  1.820766990374387568959017236780569168912914675249978939066874658318320898`\
60.*^-63*y^89 - 
  3.09009967893243915865557197781326665362575346218574579501665731795150585`6\
0.*^-64*y^90 - 
  5.2432878520101265633931599842019815505015899362443628955134355895239926`60.\
*^-65*y^91 - 8.89508085088620820785033691277953724030205212527528374613444264\
57919884658566494953467587`60.*^-66*y^92 - 1.50873483702639865946069373666583\
49999552376011186786069711010411900696002437778047364579`60.*^-66*y^93 - 
  2.5585536605603700625431428924873084862210907975737345299847290875546051538\
70951964458022`60.*^-67*y^94 - 4.33806896366329079533631217675273569879891201\
564181998626173819981281981068264898618636`60.*^-68*y^95 - 
  7.3539445058599434895888006085060673266993278126343666035823564379834260649\
61581334768`60.*^-69*y^96 - 1.24642982272854610011711984784799479130016580614\
30216390439642430139959781613303484992`60.*^-69*y^97 - 
  2.1122263926221713044774836741819505009488674162085295679803686596975131735\
6718609336`60.*^-70*y^98 - 3.578819243200840901185161518649725587412197307329\
66280437731539177183400420232846075`60.*^-71*y^99 - 
  6.0627156365173222444225329969218323954285937735581421087685817588232393803\
806180924`60.*^-72*y^100}


==> anc/A_numexpan_CF3_sm28.m <==
{345444.815613698861686798093599725111320536495554747848403789184194120848237\
63945844`60. - 22965.90960608917906603099427252967400608932808056664580549700\
436081122656064204932`60.*y + 380.8300741487595050469315015706055042577291280\
2347208591183393499950907177917571`60.*y^2 - 0.242380688310670347510387608966\
94733516475185792708081648691002076914930082881`60.*y^3 - 
  0.0061320542024957418668508456944770421901705554360585847398540735388002998\
151`60.*y^4 - 0.0000554709234284056790885809377892948409586554509968473137734\
2423741259949955`60.*y^5 + 
  6.1883693420410935930449777815885351752237357345086543469031543183318517`60.\
*^-7*y^6 + 5.8957355084745370254809598251232614206603068055748823365954249659\
97738846700489227157655`60.*^-8*y^7 + 2.5296658576695534617749489491077399269\
20949039498125147208419272917391069858361218727248`60.*^-9*y^8 + 
  9.1170365955772599566962677056131920382593451133678216508208830852352688440\
217259614845`60.*^-11*y^9 + 3.05904320731549053359383466898949875034534003263\
1433559435148046244717679541243123993`60.*^-12*y^10 + 
  9.8930706165970415487802478149663892959548427501804779854893251685191167881\
290998261`60.*^-14*y^11 + 3.1305924752127524966028175940261326284737919454620\
03230020818844019957361707616553`60.*^-15*y^12 + 
  9.7658074919986251114450411253583402708483732509971668418610221137150133813\
021631`60.*^-17*y^13 + 3.0151214317379074919379049569550143949767778380011401\
76892370559408412334349415`60.*^-18*y^14 + 9.23365643205498232630757553887015\
94804265239332320553681021514671235311227918`60.*^-20*y^15 + 
  2.8082759014612540125790714969279173049820585404722483242364715182063687119\
53`60.*^-21*y^16 + 
  8.4871967460012292444948607810232879060102149613490010051263087318627327562`\
60.*^-23*y^17 + 
  2.549365033328035185116298632126580508749174037701289712809288154933001628`\
60.*^-24*y^18 + 
  7.6101934374340261482827744890548261744931498356868836927757670354887255`60.\
*^-26*y^19 + 2.25680909238687355632885660980480906372857189986940996909388967\
24834117304770563795163949`60.*^-27*y^20 + 6.64442546791389963323464631333809\
631192561500892481803437652564081453576128393829484197`60.*^-29*y^21 + 
  1.9403788328733914356256559181553185677077422305205005711616923504835173863\
186195675554`60.*^-30*y^22 + 5.6134468036758140506767740220195399776826069655\
3658467677709538757880951994485711735`60.*^-32*y^23 + 
  1.6059231595596973524635006162176588856603690342864306216371975597958075816\
990931726`60.*^-33*y^24 + 4.5322003270319535395678856677753060719359159244734\
7232833542277315836268466433977`60.*^-35*y^25 + 
  1.2573626771915252461376660568227687775531851625121455374751905144548774278\
377533`60.*^-36*y^26 + 3.4112251066150163230643597882872397440596156599390863\
9410209559508441269278142`60.*^-38*y^27 + 
  8.9759197795167695625298881414680903837282112417336134413071359245503018550\
43`60.*^-40*y^28 + 
  2.2586203017745756844191721904046598029923899357985237211730757753218437063\
1`60.*^-41*y^29 + 
  5.289130629990348490216214914163414801257850099007769479285829685011114684`\
60.*^-43*y^30 + 
  1.08101436828578563565102638912012447826458125268756870197960846529819408`6\
0.*^-44*y^31 + 1.532548500969713674585438001923541964268759963878497636026866\
82668316921563617109531152534`60.*^-46*y^32 - 1.15931518158345139357471377189\
0065147651246658258543567148548956133237137338086698286578`60.*^-48*y^33 - 
  2.2770990458822910250327425917698940516703152431880099170951414330084327279\
3021036067578`60.*^-49*y^34 - 1.327248378715712518708529150858526782548452941\
3653579144357045319930887237268340017849`60.*^-50*y^35 - 
  6.1249901332366300293487590328850419914852138758657626246456222080790021181\
5647576922`60.*^-52*y^36 - 2.548500806171942276892819106027917940761974417527\
4403822555082528654590709526443287`60.*^-53*y^37 - 
  9.9978192116407430649329690370239567887456192975069804573304076388650302511\
9970193`60.*^-55*y^38 - 3.775689882557030277836074459033899483100120866321430\
8793431875855922267820765845`60.*^-56*y^39 - 1.388355097783215857574297049277\
468550254266618128057948270463686610946907438215`60.*^-57*y^40 - 
  5.0051897313223421041426651665467710715570465621028968416717667905739848037\
466`60.*^-59*y^41 - 
  1.7771253923715083532705374765752062004895087334214498458420811563208385066\
38`60.*^-60*y^42 - 
  6.2337030879831926469404116833298894201192363845800277681823828494787810069`\
60.*^-62*y^43 - 
  2.16509797270653662288826426386163844707564072024645648621504585348303757`6\
0.*^-63*y^44 - 
  7.458228028902834692076017853305124470538333889852538442070791466384248`60.\
*^-65*y^45 - 2.55136700883665244397429852735049202231286621190106620698689617\
07144305303525229550637619`60.*^-66*y^46 - 8.67603152796584956154963846843987\
390492162476703634843483934009906302685043938840479122`60.*^-68*y^47 - 
  2.9351080762145788221184941999217190892095555006253564257174126725385817257\
651549251379`60.*^-69*y^48 - 9.8846274002543566929181638396210310343906019345\
8163767076556321797872417712729065955`60.*^-71*y^49 - 
  3.3155716937400963321501404425695454433232401584153751229377062835336672019\
556326084`60.*^-72*y^50 - 1.1081757224474651552202284303659733765831441866015\
75444778306147671793538620443141`60.*^-73*y^51 - 
  3.6920776552975227408558545155170737123889965509779782487807539708477061990\
504573`60.*^-75*y^52 - 1.2265373410816025364637025154789719647219260869379544\
76875307725930344996216169`60.*^-76*y^53 - 
  4.0640099498997627090103669422746768206709915943108389406031529191723042573\
87`60.*^-78*y^54 - 
  1.3433623906428619261193689170985444789134600435807255027325873876272352444\
11`60.*^-79*y^55 - 
  4.4308121434620068541561520870866984327636765343191510532323240552462292669`\
60.*^-81*y^56 - 
  1.458483821791549508431251219054227842171026445809796662282679174271144229`\
60.*^-82*y^57 - 
  4.7919831403870332239454376757982212755146730371919159565127733310058315`60.\
*^-84*y^58 - 1.57175145396044184495175800531823965019010772093352473591950554\
9701311630283555686043998`60.*^-85*y^59 - 5.147073269743864521514052394230245\
58902687125656827116278515648006104222873347437043919`60.*^-87*y^60 - 
  1.6830307841349125250912434649499460909897944445788753259446510444591511076\
186005591778`60.*^-88*y^61 - 5.4956806567754446769173642713035519115989661885\
6318313527439505101270221532990585793`60.*^-90*y^62 - 
  1.7922018808990871687861431439501855355034018806466550820992747980292369884\
209558789`60.*^-91*y^63 - 5.8374478502514104201708206832096707412153324998444\
1366528355791333567775201252191`60.*^-93*y^64 - 
  1.8991583555069213730189247103523230652289241597159902954923490653021339440\
871218`60.*^-94*y^65 - 6.1720586823463462426760313087615003844285031029735375\
6185826157208186963178244`60.*^-96*y^66 - 2.003806403304498880693633263361928\
4693198316967841114276930373595366869078989`60.*^-97*y^67 - 
  6.4992353417489916198987143755364798558164259881790992779812852895554063642\
4`60.*^-99*y^68 - 
  2.1060639098748726293944113451744446859701050434059292375781534856288217094`\
60.*^-100*y^69 - 
  6.81873564345362252821471204735220237205687319161606380544658847806200265`6\
0.*^-102*y^70 - 
  2.2058596170074555635538972323029142480583989641487138071258669655803693`60.\
*^-103*y^71 - 7.1303504806553201925143797640490379746039989819554252535953945\
05784758402190626336084551`60.*^-105*y^72 - 2.3031323441326124649576417899956\
9510994457368313029891049566109299604935216139333815611`60.*^-106*y^73 - 
  7.4339014456631801640459104452177191489852071402454904987567265961840876352\
12453720827`60.*^-108*y^74 - 2.3978302612809708691865367107027643701017111495\
8124673483664009621007710411123904905`60.*^-109*y^75 - 
  7.7292386079356520658321691021114728475453445549672811710959411568561772809\
31189616`60.*^-111*y^76 - 2.4899102099689460602682709359619313271835071559947\
3695303986175326886826277431481`60.*^-112*y^77 - 
  8.0162384383347945945335283908182854921537193351276049251243013411844042677\
29167`60.*^-114*y^78 - 2.5793370687026353430590705288092245971415450387393541\
3248214995149421512063676`60.*^-115*y^79 - 
  8.2948018695538628631024517802141208231771387064154965441339252707758516615\
53`60.*^-117*y^80 - 
  2.6660831600469233419120246533346306851083032805705841569312543905955582232\
6`60.*^-118*y^81 - 
  8.564852483433021638540314986513641007494155849316174739612030254371397412`\
60.*^-120*y^82 - 
  2.75012769643464754470160354390004392446338947488737406898674825298973697`6\
0.*^-121*y^83 - 
  8.826334816564100868779710448819573380441088092374912776613658345452113`60.\
*^-123*y^84 - 2.8314562620977235715705200841713640623857189270785943632076422\
970397436190896761423001836`60.*^-124*y^85 - 9.079212776211505538432333403657\
9373928630503528355624674216994159869891009111784111323`60.*^-126*y^86 - 
  2.9100603286918392767845884929294817290540274003970405131490477542731677989\
85584228592`60.*^-127*y^87 - 9.3234681591518824775805248736887025125658760256\
8769103802093051607400395567167440556`60.*^-129*y^88 - 
  2.9859368023610759252329039322366799737140363623731618342160598609998888782\
020068828`60.*^-130*y^89 - 9.559099266566161814822784300515556384142551489978\
19981787486762720468177379650565`60.*^-132*y^90 - 
  3.0590876001502596346646213450473030367894828746247697209430354307444422671\
830217`60.*^-133*y^91 - 9.786119608608609664315715227443861833635753051443732\
22568542241086676147565111`60.*^-135*y^92 - 3.1295192538222200292110172296114\
521565417038210356282454406274425036392609558`60.*^-136*y^93 - 
  1.0004556692732005535723755806920011918430531879855755469397769983839257434\
18`60.*^-137*y^94 - 
  3.1972425392754196733331649190465652913856997989283561780231930374766113026`\
60.*^-139*y^95 - 
  1.021445089026883985442663512229233365425289884189657027375645360644789836`\
60.*^-140*y^96 - 
  3.2622721298854522545636698791879066710032758094123650274868808659777908`60.\
*^-142*y^97 - 1.0415854376157990635263134441578225517036595565372090451995718\
594339236359982742844163057`60.*^-143*y^98 - 3.324626272212431347462201023145\
49976295544772146311971411706766263510194890038829310008`60.*^-145*y^99 - 
  1.0608830137066921469386237849920121750722885513121476680496303843567299897\
822205389473`60.*^-146*y^100, -826438.962546672151746443755620453720612448877\
8177713385533087631968969828609227304`60. + 41226.711824243059256256807650182\
93561920088684738808260438183352464455211709906829`60.*y - 
  443.49105483639956750935596065343519595433355194305749356018705378410195931\
582034`60.*y^2 - 0.2152082439743126839186059922392932662135022628472015299979\
944176845046440458`60.*y^3 + 0.0033165510503982187792031497801697403612782398\
1284892699860706724996037530388`60.*y^4 + 0.000122412241235183268914199296149\
36669956464407437134204180190542590162405097`60.*y^5 + 
  3.6208618434433396205210930656887547096721905164685100286066844073324179`60.\
*^-6*y^6 + 
  1.0294648124323173604642929311614751287445531058091931111674033639006378`60.\
*^-7*y^7 + 2.8745053912166489874865006061496785273812359455173076908556673862\
20257107683511081340914`60.*^-9*y^8 + 7.9046723185091064005904472745221529067\
087294276751179245328520943811170092866226701819`60.*^-11*y^9 + 
  2.1367957588187224591282801309970715203805903658247391493728585411048122914\
9144028797`60.*^-12*y^10 + 5.651532390988433381402662294804641067524469678424\
8141129048114980884750107950235108`60.*^-14*y^11 + 
  1.4505073681533066424245347667931899055446713295566189364013902725342648029\
3343249`60.*^-15*y^12 + 3.560399402394904102328630419553553788694568529480453\
2268856932571564057739695363`60.*^-17*y^13 + 8.122347457013512230501779145472\
32444870741458398019726365537896789267691577798`60.*^-19*y^14 + 
  1.6076962278794351178372220026559811278768977255302225534373091078969509372\
44`60.*^-20*y^15 + 
  2.1333225240248645856150680392474465282514442186696059475176552203456152555\
6`60.*^-22*y^16 - 
  2.337484502164480390042408069124672348044926756045764214201642634600266008`\
60.*^-24*y^17 - 
  3.54196506539215244137982417091992935004357373017628284081159641406362897`6\
0.*^-25*y^18 - 
  1.986672909961792621444663202164176238220041705559969570450816214656066`60.\
*^-26*y^19 - 8.96689138372653352468564051681569270817501579297055956850393601\
1802081238159078311672156`60.*^-28*y^20 - 3.668521876476702015089653847387572\
06190933012320011246173280571776237934430958265084227`60.*^-29*y^21 - 
  1.4189080681435948915243830782979951950857363138797655911712293428596459954\
800001876083`60.*^-30*y^22 - 5.2922228096056270203419069693528470872226435953\
5047108933558655016803418288844596466`60.*^-32*y^23 - 
  1.9243476890913785137557934367945292420928750893203581011068780870781288471\
363428926`60.*^-33*y^24 - 6.8671898138515931360699285662700538207825860368748\
5776557036124318052682146491286`60.*^-35*y^25 - 
  2.4155368646868360883768627848552143465324093554329166551295407746518028105\
313163`60.*^-36*y^26 - 8.4001972795883376002455980196301821999021968889366793\
1695616458547528014314202`60.*^-38*y^27 - 2.894285152767941607994655454793668\
1457799179031178834624774018144050210582937`60.*^-39*y^28 - 
  9.8960636525224935165773874617551328161580443506583730547851809350071702149\
5`60.*^-41*y^29 - 
  3.3618709642269712527749081517655462350267855947859472497631492803975035436`\
60.*^-42*y^30 - 
  1.135816630600319496841646831825042069569662706091790718911774164137657898`\
60.*^-43*y^31 - 
  3.8191819807434512790636124102070248780947911677753992201070092620462316`60.\
*^-45*y^32 - 1.27888237900461698580466968122290724020985688503067525028255124\
256039718973476930964719139`60.*^-46*y^33 - 4.2668191262091049794058847903327\
38489560699403525818105704514911602870318413704067168637`60.*^-48*y^34 - 
  1.4189578594754198485096676926106559921768592092537640248934202028084245832\
9394878916498`60.*^-49*y^35 - 4.705173492931981492429844241486992103973529332\
938120132120679865040102090485005561674`60.*^-51*y^36 - 
  1.5561406560680566513713421833344074308965391025365674329701502663970863094\
0146091548`60.*^-52*y^37 - 5.134483394284796409632860197328303222222691121924\
231661886788888432099674780760808`60.*^-54*y^38 - 
  1.6904872457984563924843252320742481573328126171218465408414186165544404429\
7732929`60.*^-55*y^39 - 5.554876830720036322421044398936499120904714285489866\
337257753789105839182938879`60.*^-57*y^40 - 1.8220246008707675161796983358106\
4359029247385218418911651006725163251801428792`60.*^-58*y^41 - 
  5.9664032168069254891943301939292359639303832448079779070341731389266021924\
39`60.*^-60*y^42 - 
  1.9507588716960121422399152998210348497437799635547431622560654333082019165`\
60.*^-61*y^43 - 
  6.369057161585027857044107917986877311679750975568938117315243224850370995`\
60.*^-63*y^44 - 
  2.07668190340540972469897015099659466897663077892214937253897669446360782`6\
0.*^-64*y^45 - 6.762796333243718781516123698518724599300216121568117799107643\
4160750991434964543531261508`60.*^-66*y^46 - 2.199776134567852360401968494246\
513396076884769074159641737739779914420622925612041482072`60.*^-67*y^47 - 
  7.1475548926932639305870871386961851622728338733298345307886161190673663239\
0393233374`60.*^-69*y^48 - 2.320018280403274544059211048066415704747930152886\
985523942316849596508461439112991181`60.*^-70*y^49 - 
  7.5232535879870941877201551317093808242134529975082706959877507942630989155\
129617646`60.*^-72*y^50 - 2.4373820973986685135098362699422542856876495445303\
61453050209085827725071631358732`60.*^-73*y^51 - 
  7.8898073183085408127648184016358198082944465832037655722256856551212956268\
484619`60.*^-75*y^52 - 2.5518404499921034235615197166285417507911542627205479\
63404983346994750420205903`60.*^-76*y^53 - 8.24713077068697812735228435797184\
28516351132485579533172640260923485832100406`60.*^-78*y^54 - 
  2.6633668444799421960210819575779853075600139026149737279604646655382343577\
5`60.*^-79*y^55 - 
  8.5951425824350508674280946214891086918298979066925838892921337222769708457`\
60.*^-81*y^56 - 
  2.771936554602832918255190056956642462397928102407984373412574538325617314`\
60.*^-82*y^57 - 
  8.9337683717957471506033317799146664934611396952106674424505953739487324`60.\
*^-84*y^58 - 2.87752743320910264692025417483284337247736704054533877562670590\
92553447489750644436576625`60.*^-85*y^59 - 9.26294289738486581158178687360591\
856134901884086432774809250119168148837295460004436097`60.*^-87*y^60 - 
  2.9801204820360670290851901602055868054087369522427794038410004766241355504\
64361273552`60.*^-88*y^61 - 9.58261154587267094218050993017076313035364317293\
478854858516492560637072905366266844`60.*^-90*y^62 - 
  3.0797002349004544778385607040785527998751841613388142444044919447988970541\
122992287`60.*^-91*y^63 - 9.8927313013865583016435630709030453356254089584898\
6413686200952297679855268472262`60.*^-93*y^64 - 
  3.1762549969555412205296908248080374455875719109397139537703816084335372793\
397401`60.*^-94*y^65 - 1.0193271315333622619300679792792748680633576557778297\
70508200774405606993600884`60.*^-95*y^66 - 3.26977697308083486248991848369465\
77373822667091579272515207673123660900700446`60.*^-97*y^67 - 
  1.0484213168850603265238973140434116512244479347790358430724782097383710380\
95`60.*^-98*y^68 - 
  3.360262311142436234278053080340485325225188425845105890886330550022564513`\
60.*^-100*y^69 - 
  1.076555089978998010968589554040947475894006006481018959404873924248999081`\
60.*^-101*y^70 - 
  3.4477110802311984139785368123992474876684609069931343447640860406233359`60.\
*^-103*y^71 - 1.1037290850508617271838788003702772052497801076289048770881699\
070147580793522141580670845`60.*^-104*y^72 - 3.532127199634716868144897294578\
34922775371678734988297333770249595851841583045273314158`60.*^-106*y^73 - 
  1.1299451380606786100015603784957080241980688186334032291827700925205910042\
536533530221`60.*^-107*y^74 - 3.613518330919751701343356122176731529887393015\
20596947662604545961316039361341875665`60.*^-109*y^75 - 
  1.1552062479330105909677102217126094581344201424110623910232420675683129489\
047624252`60.*^-110*y^76 - 3.691895742864344447774853866444284754366480766548\
0878354955955320129036318900879`60.*^-112*y^77 - 
  1.1795165304966959482965963259834052341746524230467002488365166225175100133\
718037`60.*^-113*y^78 - 3.767274156911592233251071011993944514734275267093936\
82870980848654511677366046`60.*^-115*y^79 - 
  1.2028811672777116415886433976112294882563146091307577795218645969383718199\
3`60.*^-116*y^80 - 
  3.8396715791900141959561513428086081281739060539431950523289154479672899093\
1`60.*^-118*y^81 - 
  1.2253063508416440047577552369911410385446444659134479772647361599864265528`\
60.*^-119*y^82 - 
  3.90910912386022513476012916274500518086288441252830483610429393024185987`6\
0.*^-121*y^83 - 
  1.2467992280205845203646365671396276516307040314247916159173346129552991`60.\
*^-122*y^84 - 3.9756108315290757524627068858872286150324313050051292935037497\
792883836166169776143092492`60.*^-124*y^85 - 1.267367842072209346163985262717\
011049741691409252604752271097004304142913270240979191912`60.*^-125*y^86 - 
  4.0392034856628632387392991998128635042367496473966215673187556771550028044\
575008476251`60.*^-127*y^87 - 1.287021074590350094930019263151380154762783825\
265856997025957190735998240756495463965`60.*^-128*y^88 - 
  4.0999164292861753255405978011615028564280280621405264188047253145352882591\
959368543`60.*^-130*y^89 - 1.305768587804139881704193519979449131761079676180\
654232140905741600020323057061153`60.*^-131*y^90 - 
  4.1577813837379143726335278720288210090462706667555010343854601799142427298\
001914`60.*^-133*y^91 - 1.323620767757201429014467076064492685788717903574041\
706840379615072053218813387`60.*^-134*y^92 - 4.212832270844184675445527643899\
6336669242601185877349142234038720957252269714`60.*^-136*y^93 - 
  1.3405886687418199692509958525219047906180016827204031870838764722736234165\
31`60.*^-137*y^94 - 
  4.2651050395379860114289283891612409527666199712065088930300013142238617414`\
60.*^-139*y^95 - 
  1.356683959269719864858084974781146810773996255118488501418072666149686211`\
60.*^-140*y^96 - 
  4.3146374976915090488132530360755099012209633415404194269193188132526609`60.\
*^-142*y^97 - 1.3719188697862985236187327748430149367474289806009588783800731\
059049655184008513358824628`60.*^-143*y^98 - 4.361469149715226439418274297642\
79498001967049270957380017296521760816469236647863950797`60.*^-145*y^99 - 
  1.3863061422752933902060787517940473452913396073603375456704108815421906973\
131754025691`60.*^-146*y^100}


==> anc/A_numexpan_CF3_sm4.m <==
{9474.80679615042474743495428144730901386415419957169008541957822270644692374\
914037`60. - 4835.12211678688723593666340267433482960974068840119242444877483\
78724595757211221`60.*y + 481.61491065711192145495699479720234085815401390150\
291977324224574525910744108424`60.*y^2 + 20.244382851791821887499960715708350\
51402403396628882978747311769181178559319465`60.*y^3 + 
  2.4590376768144361018845927427088159039921040302124349533700432286166988839\
7952`60.*y^4 + 0.235796584931610649282329370091020246434058916758487475065664\
3334872059682693`60.*y^5 + 0.016677360307423851231128718471356804996788146982\
78008465370843645859281511484`60.*y^6 + 0.00015629470319375472855572611748944\
944993177043134239663835991003574219437586`60.*y^7 - 
  0.0002560922008179452246665889349097524747645641417702032109444432868976693\
5872`60.*y^8 - 
  0.0000704251255307842157132497289723996983148122821750706655776173413398130\
85`60.*y^9 - 0.00001407336124626896946348453072808103735279861250689802453496\
057831113526816`60.*y^10 - 
  2.47413342350800343367549587267857865687070779632597896486826123544853155`6\
0.*^-6*y^11 - 
  4.0541771599616638342567419206143252381932117196592515740766321827980657`60.\
*^-7*y^12 - 
  6.351726260538486595907663515155903772864297849198194892782046770549537`60.\
*^-8*y^13 - 9.644340052996599610334697067796938275652220043069643309946621220\
406175746338893458578018`60.*^-9*y^14 - 1.43074791122193901869605882844025136\
6823822576582708059921050326289554824585431552754734`60.*^-9*y^15 - 
  2.0847005519336053618768107328626550402131809309207557897088604458126027548\
8567553170449`60.*^-10*y^16 - 2.994203036258103792551844338468001589758724996\
6360568469671459317912768928797334501816`60.*^-11*y^17 - 
  4.2501298475881890379333342006100983145220395977711687965906236094774502060\
20803069973`60.*^-12*y^18 - 5.97372616395147206127488848437861099466140473654\
584949749225775424934742437340499917`60.*^-13*y^19 - 
  8.3263236189933141103954395077777018832064600955672649722664368005993422285\
353778599`60.*^-14*y^20 - 1.1522065186163549151647403576970633291220652274623\
798132244198756596959801329062973`60.*^-14*y^21 - 
  1.5844548197288526728387253818705587731847631963530223733501629811156490679\
33730593`60.*^-15*y^22 - 2.16685637404804576071870437057596795763486487039014\
596115548940454359752879347183`60.*^-16*y^23 - 2.9488458385688959597533929593\
546943427512447525869949383645325490826204004717823`60.*^-17*y^24 - 
  3.9955092929444427554853106129661421634793148779668271985440871376046089752\
75588`60.*^-18*y^25 - 5.39239516227685886720439492267745835763690046506998404\
680061706536368773622364`60.*^-19*y^26 - 7.2517701364743103619816086464479160\
715402544068002746004656963374462947148579`60.*^-20*y^27 - 
  9.7207461367233556785554329466895206873908501719992128142236125450871712344\
13`60.*^-21*y^28 - 
  1.2991828108299700238962887213676754074403776348733085901692373097886133398\
56`60.*^-21*y^29 - 
  1.7316591628358295888724070050465743610771172111343639640762809402467278960\
5`60.*^-22*y^30 - 
  2.3023404073935769397439087571494781634164053089734433317035831127887928739`\
60.*^-23*y^31 - 
  3.054036629557685537768958249505866066906481811772640173160797202380020119`\
60.*^-24*y^32 - 
  4.04249899014773563274977257406255825353092412304227027667372250369527206`6\
0.*^-25*y^33 - 
  5.3402559518786825403176515975236159179035343633474261576636359523227864`60.\
*^-26*y^34 - 
  7.041568681972499836712724915976491932006241496280505602473711938639651`60.\
*^-27*y^35 - 9.26882782937116135669887345463412054529866640394330705935455559\
5213136993097779561445548`60.*^-28*y^36 - 1.218080559777432459520946677110458\
447152208044253357640653251658505938499131418071986025`60.*^-28*y^37 - 
  1.5983294621525606165049584471990759050776488475018385420602879250311001214\
2444409362415`60.*^-29*y^38 - 2.094281583212684867347592912369192800208477748\
8070189186207782117245876201083040386711`60.*^-30*y^39 - 
  2.7404270519007921914253214431374252379024269532346621799402854407380994390\
48940250621`60.*^-31*y^40 - 3.58136589410515563413857033744341764786450258608\
984287418544029973670797272043309221`60.*^-32*y^41 - 
  4.6747304204856787551976586653025055855862032329545071602613733472102285126\
194372399`60.*^-33*y^42 - 6.0949424928353735953156157735280554252046012943987\
99470790412030709100303342699027`60.*^-34*y^43 - 
  7.9380418003088703680885285942263157249611171765364399622348858761479749998\
1386898`60.*^-35*y^44 - 1.032788748752964088159073599321629572773850611124153\
40874165013879400167509340117`60.*^-35*y^45 - 1.34241201133026919749702651784\
25253603941567063480692115398559020618978138827055`60.*^-36*y^46 - 
  1.7432379075460990719865572278555718886954802302366262742490278000240969874\
71425`60.*^-37*y^47 - 2.26174088083922866986914821148839722668373016658401187\
370761762692071444760557`60.*^-38*y^48 - 2.9319863522042521719980723003962814\
892667598685213370170271775131772299226705`60.*^-39*y^49 - 
  3.7977845551551800276089900164680147151939481441069288611918652247062001697`\
60.*^-40*y^50 - 
  4.9154499961282371595970263296338118374615731345803540477064257219540171354\
9`60.*^-41*y^51 - 
  6.3573355008883580848580172343516372178045468584587314944345614850555341265`\
60.*^-42*y^52 - 
  8.216356621558616011787455318448420039940859306430197985762634410564866544`\
60.*^-43*y^53 - 
  1.061178188508685968610061333589049859882449786641061832526878891124052989`\
60.*^-43*y^54 - 
  1.36966404935062631440859400581299889763722533255177468787708358506086553`6\
0.*^-44*y^55 - 
  1.7667196132979770277136575548558235167901978183534261039852324571338415`60.\
*^-45*y^56 - 
  2.277505922984861566060142982976833848282470798674417025085248247105253`60.\
*^-46*y^57 - 2.93426675808431348425564555080475114800177939732938263531228228\
43878146960266592914475`60.*^-47*y^58 - 3.77830660314546965921188813610009385\
3853860510236762257662549183931274578701145281383504`60.*^-48*y^59 - 
  4.8625171543732752648315662764235149776459578852765687302294866830774968823\
9939056086834`60.*^-49*y^60 - 6.254603553691865122987166220727737687631855741\
5658674489720430114653519696856822219484`60.*^-50*y^61 - 
  8.0412029810532580894975085435293052072442449206112761013755720622288083223\
1813994158`60.*^-51*y^62 - 1.033314098288411093846594435122900071271253645452\
090874536984138354591874759733154773`60.*^-51*y^63 - 
  1.3272138035689331878398730671433423315136750579164563844332746373318049138\
4892703341`60.*^-52*y^64 - 1.703936423939210803211022023777653396133660214525\
2159607919575376641495151264238353`60.*^-53*y^65 - 
  2.1866348659364302104801709949208703456021793037581354584497456536722145839\
64993988`60.*^-54*y^66 - 2.80488879817020060015381691302208256549524597319263\
033840046176325031441666982627`60.*^-55*y^67 - 3.5964774803678010470085033797\
505097570780199845312846325026894706878995578350979`60.*^-56*y^68 - 
  4.6096389195850578523959217811285440202260950430451043554751694932482582557\
65855`60.*^-57*y^69 - 5.90594810234184963999556833972985026189543072462303351\
085544598219482559749736`60.*^-58*y^70 - 7.5639831249807558245072072288739568\
420104680639323517863556940883158809349975`60.*^-59*y^71 - 
  9.6839938812175563027057987093807418749907752382037474205352682197501913991\
77`60.*^-60*y^72 - 
  1.2393846198297476883128114108392748288364642504475053099067282466498389872\
13`60.*^-60*y^73 - 
  1.5856588281554255602447743300925606781425387782050884959321915349191655654\
6`60.*^-61*y^74 - 
  2.028008026873285889331090530373654665920528010461397180355884920563708461`\
60.*^-62*y^75 - 
  2.592924698470859747204622505158956215635893781154349709327649449903709844`\
60.*^-63*y^76 - 
  3.31416654403734268105436882459211650049341231482540086437234637061153489`6\
0.*^-64*y^77 - 
  4.2347390879820762191777154205814612364027424409258996961101726470627541`60.\
*^-65*y^78 - 5.40941692065107651579693285955810498560687995086931514495613892\
442296933763928335069791`60.*^-66*y^79 - 6.9079493305039153987220802440612974\
60073866668990396225926832546658455019692606163382191`60.*^-67*y^80 - 
  8.8191353731356389807380033098342976916256610875839490594502953149705209764\
7982758485858`60.*^-68*y^81 - 1.125600327914880180708092585366766967995584916\
55261861611367825887316361913502479632991`60.*^-68*y^82 - 
  1.4362392345369961481484894857832239954640052884866858109405840301685307734\
737764508547`60.*^-69*y^83 - 1.8321315668478530363393786200694296819392822263\
65078780440490763154021774067625540524`60.*^-70*y^84 - 
  2.3365583808072084037235669740404411293414930713628843791633365475777450227\
3430571106`60.*^-71*y^85 - 2.979129846066803817424988590473647055693784596468\
5399306804235870936044987869846515`60.*^-72*y^86 - 
  3.7974988774679065960799807998052550553488255858192079044559771374890278247\
84154895`60.*^-73*y^87 - 4.83953702691734271542139848295262506459181561512323\
075083967744007281692604753708`60.*^-74*y^88 - 6.1660969125636630962019648796\
288346962423590559540064255256669888428107299962585`60.*^-75*y^89 - 
  7.8545187704253104204041303426246913963377339076774440216526983688059995604\
68843`60.*^-76*y^90 - 1.00030809236563438139040694139243520192700599247618930\
270511044524903949008286`60.*^-76*y^91 - 1.2736647449296631994238526592940006\
9820420855296386705180082373469054634542701`60.*^-77*y^92 - 
  1.6213834085423114156313497618856087696687524759896537927643178112449400464\
414`60.*^-78*y^93 - 
  2.0636099265233947121590492888513518178908629669398197845483693053514790053\
23`60.*^-79*y^94 - 
  2.6259275900972132832579017781191052814199413913173657919323055864330035762\
6`60.*^-80*y^95 - 
  3.340819725977216271040848393076587671546910523354005278845958888453631492`\
60.*^-81*y^96 - 
  4.249524468194682955231633804867288001084020559810102319787918028414418882`\
60.*^-82*y^97 - 
  5.40438657409052739136361239463088400147548667790519273572365254215621254`6\
0.*^-83*y^98 - 
  6.8718391069603235323065791416834616127973417145817137774475981776072921`60.\
*^-84*y^99 - 
  8.736183208808701047033949306775537122398369728509675941509418826835098`60.\
*^-85*y^100, -91360.534487084988688816565525093753430687327246122911328162080\
20532085675686474176`60. + 20569.89238994492544965692581652069225766976960197\
602385182525243554177316243171547`60.*y - 350.1753487137838878152970026693091\
2081433049355194677084923436513560232737447564`60.*y^2 + 
  4.3471260683730202264759614489732697206876740570729690973815076049599165396\
7463`60.*y^3 - 0.816524635118295798663198385241814450041359979653049927585180\
88414858203725435`60.*y^4 - 0.28237191950194705832468533462694542360348668802\
01793997124080383932959331125`60.*y^5 - 0.05854309031124578419707824516390365\
676915394517490531004777444162841416471208`60.*y^6 - 
  0.0103410999787849718784445039544943017939809624158510418242627945073035647\
9277`60.*y^7 - 0.001687958420946734150733588672444489078689852558100831569558\
00384355136040869`60.*y^8 - 0.00026280824675757846883401767005946375718527531\
682210599518368536098397547925`60.*y^9 - 0.0000396443722034572228666884686170\
9495898643960990237748012620808904131046595`60.*y^10 - 
  5.84551025170442657683673280801667571876483577713550383489204516073423831`6\
0.*^-6*y^11 - 
  8.4711149924201299961192833527037661726516572259139100634254085647039931`60.\
*^-7*y^12 - 
  1.2109253620203091160297779126751976557464805695250236885343943263556053`60.\
*^-7*y^13 - 1.711830482492014742786047893327759942341323517164957024807290470\
5460173126703700779940855`60.*^-8*y^14 - 2.3976171275916586643658561433317780\
83347253613213153030899215579996334250617461457136242`60.*^-9*y^15 - 
  3.3318512332990120500242509503809113611669063504111499397189655599262609215\
6855263485533`60.*^-10*y^16 - 4.598882260573666699298641389019423418980441464\
3831042745071762627655400315354366820585`60.*^-11*y^17 - 
  6.3103938479807198902646218556503745913279937912854870484555129562240762111\
72958438149`60.*^-12*y^18 - 8.61396167193153463219353458393501563069016434012\
152835300349413397052621873643214583`60.*^-13*y^19 - 
  1.1704220115682385730981173541923816586971542445970402868393582821100997068\
7730166852`60.*^-13*y^20 - 1.583741645330292795177248633404642102027825402777\
3310928870895982236358763022113876`60.*^-14*y^21 - 
  2.1350359739204062538533962102389679649793389914939791743664365450246637327\
67203191`60.*^-15*y^22 - 2.86850661795696349494332794830018149352839970608780\
98801000287156324774505241413`60.*^-16*y^23 - 3.84207823459941765258061171110\
313357902429508783809447244862008564008704999096`60.*^-17*y^24 - 
  5.1315556418588603258886731401424332151529182230502937703396885801138800703\
85776`60.*^-18*y^25 - 6.83601568088979934951407449856714212195037540574605824\
732972716499842555118944`60.*^-19*y^26 - 9.0847946871715134148259492185262761\
798948981564188333286830207868631837550706`60.*^-20*y^27 - 
  1.2046536504660132696438106846714144565679790105304914993384802154164196271\
619`60.*^-20*y^28 - 
  1.5940899710175138289799493790991336719898755047995420581464630032045660891\
58`60.*^-21*y^29 - 
  2.1053694496200417064994184289588320872355554072019786350860807657554643036\
6`60.*^-22*y^30 - 
  2.775644021246860005512243870773342269280846325750650791751697204324547551`\
60.*^-23*y^31 - 
  3.653161761156318427231854070843142654329472853696132680570301836772157227`\
60.*^-24*y^32 - 
  4.80052529327244412307192020149532666641217172582378790933563479368456861`6\
0.*^-25*y^33 - 
  6.2988936534167598410865299782479054482472462513694122648130398787486475`60.\
*^-26*y^34 - 
  8.25339755364501548310859272759943899303741558618378576549902409489256`60.*^\
-27*y^35 - 1.0800114452936558953702133540194920726688666795980679792451090945\
859044352279569351260735`60.*^-27*y^36 - 1.4115047765824457360703205064684828\
06512135465686437171214655872584419192341199684115767`60.*^-28*y^37 - 
  1.8425679915822797485835431492054125194446283880566337073031031803329996286\
4483076709091`60.*^-29*y^38 - 2.402582940184020125277918963233525014751253637\
0285830491500204356656087976194642909036`60.*^-30*y^39 - 
  3.1294747341363379994676127539840908139060345577821645949491166239522130042\
63481529197`60.*^-31*y^40 - 4.07216515234843131196083925648937470208340691612\
256633645946994340134436737042657495`60.*^-32*y^41 - 
  5.2937231717295385439432083716412879894172023578682862320556521653329483227\
442932155`60.*^-33*y^42 - 6.8754089076880010607948319126779080638111414251521\
9542153159150669209343990859046`60.*^-34*y^43 - 
  8.9218620771053019397479808879714451872746637876293730148384118671848767927\
4856939`60.*^-35*y^44 - 1.156775613436481422059119526230562172388573083355077\
17160342330918922149284667989`60.*^-35*y^45 - 1.49863286708145184632873844370\
00804287386616896099462126949467463830791163659032`60.*^-36*y^46 - 
  1.9400312852470115664057709951059398007506254412072280243357967662148685650\
15051`60.*^-37*y^47 - 2.50959404057027450290733864221608965650578821119712210\
080487172890611885846142`60.*^-38*y^48 - 3.2440872614140308847684309797746698\
622888018639563100472611759113715717440933`60.*^-39*y^49 - 
  4.1907152999348078916503611594030444930198331965549675858813572644553882881\
51`60.*^-40*y^50 - 
  5.4100577874248341215724747170378252114717259102973464691660499965984515514\
7`60.*^-41*y^51 - 
  6.9798266666094027512366272595437216066773170966064469170422187656365065473`\
60.*^-42*y^52 - 
  8.99967055638404695254454775266849359477243757504921829543220979998659803`6\
0.*^-43*y^53 - 
  1.159731646087406453689944119480757392166769736530823028514937654638954445`\
60.*^-43*y^54 - 
  1.49364186650082671166707127969872643989771686873598863936031670730470039`6\
0.*^-44*y^55 - 
  1.9226586347492483258152136560794804545781690019033724999111197131611869`60.\
*^-45*y^56 - 
  2.473619094579947526668772125741577001230212620847234835494963561840342`60.\
*^-46*y^57 - 3.18087191995156367750542584737703128304516616811432161744192198\
55624837220129188992649787`60.*^-47*y^58 - 4.08836477042286805720752879967215\
9915550159127020599675963769049596159424513579383484675`60.*^-48*y^59 - 
  5.2523081961939186440029716193793088717064951847966612796902809075876922150\
2033418011135`60.*^-49*y^60 - 6.744574286106147851504311587138025474165801618\
4518141798947789576347675270132071850787`60.*^-50*y^61 - 
  8.6570316009353015287624120808552492890549595668373491898340672966084069708\
61199069487`60.*^-51*y^62 - 1.11070729464197263228397783520263369147546020100\
9751130613324518663372484452397638041`60.*^-51*y^63 - 
  1.4244662501941137775899519057883426749933008436760581057495327498094798166\
8858120225`60.*^-52*y^64 - 1.826131777776391856157917546965256965296989484789\
3376176010942695620719944889704282`60.*^-53*y^65 - 
  2.3401554963512077364873779605988898791090960697016317304582429389120565671\
50175702`60.*^-54*y^66 - 2.99774699747729926410210077449681501760315103428318\
113016365484928933396510039808`60.*^-55*y^67 - 3.8387310181239865910582870802\
608780305795661390222898927127031714762165752936926`60.*^-56*y^68 - 
  4.9139123914154798807347268820473260263898544649102409156054715761960208952\
02343`60.*^-57*y^69 - 6.28808697337263408121660532164448701339119852826026476\
350693285543091094044113`60.*^-58*y^70 - 8.0438742002047366822145024113232946\
293110581699260231695171421934328096690167`60.*^-59*y^71 - 
  1.0286594500975684012637494781760855316621087072085126639793770041509310313\
6`60.*^-59*y^72 - 
  1.3150475196011727538834800886324931725730747335406625814737978225508068441\
75`60.*^-60*y^73 - 
  1.6806545203726804075989586145232813209374456662240773868105967508499791647\
6`60.*^-61*y^74 - 
  2.1472676234373163903586610025860908756412278280168769618514155048203967622`\
60.*^-62*y^75 - 
  2.742635171793321564622566588493841543422575877737886503038173770370583262`\
60.*^-63*y^76 - 
  3.50209015301809112424409022779425724657796496307520950064016655875717169`6\
0.*^-64*y^77 - 
  4.4706139563717382533889664374433204862740488646908097755505670854984372`60.\
*^-65*y^78 - 5.70545936424489605518455727682210102340711228082660893381702502\
93886107909989527900554656`60.*^-66*y^79 - 7.27948375226956707549159865902074\
0275650343926255821943370142750468882854315780358207672`60.*^-67*y^80 - 
  9.2853840912769533060242789471935802451518490253525865030599674159749169122\
8529460566683`60.*^-68*y^81 - 1.184107685726967419501260034834863237297575405\
72953726720749853615399328886760991308959`60.*^-68*y^82 - 
  1.5096531276113404987724027791093349935388162943463493107399669222297549205\
695033904655`60.*^-69*y^83 - 1.9242447148258960198547195293844306414228122627\
69618961015486203797236951030390511376`60.*^-70*y^84 - 
  2.4521273489828098462840588593096816532278679390270163861546033167224427219\
2407647291`60.*^-71*y^85 - 3.124119730965716088842490320807156954015123045354\
5614818346823284126832370918019894`60.*^-72*y^86 - 
  3.9793900513754193210658669375558301179483357583215927770147345626141685841\
9969115`60.*^-73*y^87 - 5.067709668086217430549817213710706539950235367599027\
32210253974203810223975225465`60.*^-74*y^88 - 6.45231303025419683374926520906\
54120780397156633901525842279457203419259158380082`60.*^-75*y^89 - 
  8.2135264241186317604155554398628788669018808649847107065298958893838052292\
8027`60.*^-76*y^90 - 1.045337158860457952296673343628428457105447880062784790\
932798810350654632779094`60.*^-76*y^91 - 1.3301405315311646520674063717217045\
2902253582167959610524819385867769806928931`60.*^-77*y^92 - 
  1.6922125892433756929682760416448718215521300144797983105512419929249449615\
967`60.*^-78*y^93 - 
  2.1524365578710271033770199082198661492875087755058598225617550953226360982\
25`60.*^-79*y^94 - 
  2.7373200140479026313968990534077195664728625410668484801589604020957355772\
4`60.*^-80*y^95 - 
  3.4805048100909258372311101642582331628866217166797639716405915637307687563`\
60.*^-81*y^96 - 
  4.424681164061782359639385283771122772618194906870796978969094079980514358`\
60.*^-82*y^97 - 
  5.62401380528808983735809568304577601241792330255022547167096707140911655`6\
0.*^-83*y^98 - 
  7.1472167942936931106514769455707067256347343901005312562321213346774107`60.\
*^-84*y^99 - 
  9.0814499966612897377138389185787427715024628912737626398758609661146`60.*^\
-85*y^100}


==> anc/A_numexpan_CF3_sm52.m <==
{1.11773677555366114477946116103334947767868843696560392057660160581780010767\
865055682`60.*^6 - 41413.9896607725064523787450910569073142150006855306675054\
2539613172718654520571157`60.*y + 384.150413309334792842582170340295788937372\
62520814263655683259274455198441842899`60.*y^2 + 
  0.0748140422598607033417984720932775485498825157137718965685345507147791667\
638`60.*y^3 - 0.0014223324005683584472639925409224371417826374350840318850088\
3734878565430028`60.*y^4 - 0.000017986693609871504534279073192850967342650900\
71384368070533944040578900765`60.*y^5 - 
  1.8891091220542201545750347026297131464286586758032166577152689446413298`60.\
*^-7*y^6 - 1.8203534239870043056553332704373668293193969104780443194889823632\
2617584726240309147772`60.*^-9*y^7 - 1.47882431938209399460137292710028696607\
50293644329350722953840366668535622766025875666`60.*^-11*y^8 - 
  5.7986132116085776755698350986077781484707398097553872037351903313807135971\
660088397`60.*^-14*y^9 + 1.42576635540696150509943247861623383179303975699695\
2884148389558011491015347069971`60.*^-15*y^10 + 
  5.5581262931164227215959494835412984290640939240017897853819976133054710092\
407594`60.*^-17*y^11 + 1.3686804669903709733581402137502771710456396892303070\
28439734478194586646725544`60.*^-18*y^12 + 2.92104997541945111583823339522022\
98606175244138527663141457200437948950500979`60.*^-20*y^13 + 
  5.8269695430024431424777949376527002732482643962294417206766619860592954239\
1`60.*^-22*y^14 + 
  1.1190397432470185110394807640036262020408124162018949900341047329678564742`\
60.*^-23*y^15 + 
  2.09880601953053135321964039805473835170732465127115236535225897477841554`6\
0.*^-25*y^16 + 
  3.874747059052604859588344002167078708618847379864236653200285816210632`60.\
*^-27*y^17 + 7.07453195129083510113298093140459744878686373196994875962175291\
037112869891255921149836`60.*^-29*y^18 + 1.2812176767705917467176987953908436\
539441686911563574847595871792952656041365527601522`60.*^-30*y^19 + 
  2.3060415935061134516181970898709262000212057244750575802340240995337209493\
9847815729`60.*^-32*y^20 + 4.130542396172820426198830297007135910411170649580\
151480940355561070015003314388356`60.*^-34*y^21 + 
  7.3696076867247760279254392216698799039871343594635274153416235132471745526\
654312`60.*^-36*y^22 + 1.3105797946918327153466422909866627245829558585450373\
80189716446660452089152827`60.*^-37*y^23 + 
  2.3241709667291840018446542251663786721569119783765774579536720253983787802\
12`60.*^-39*y^24 + 
  4.1115407631335716808558779598063450009399328292366866357924372739779326661\
8`60.*^-41*y^25 + 
  7.257345827287314314225176532337776089001801168051552529541576715908921885`\
60.*^-43*y^26 + 
  1.27838427374755717053242506314975231718423164678073836739195720288963701`6\
0.*^-44*y^27 + 
  2.247529016275980766613048290620516161066605362812018868014461212620034`60.\
*^-46*y^28 + 3.94403403412071361955239753323594413946710629154454701796852030\
6796971344953889433173287`60.*^-48*y^29 + 6.908494416716835176983268610933309\
3848839805860815694347173550286662259983770171056283`60.*^-50*y^30 + 
  1.2079159640999297354093434963666575046060536504605271868095084496101075424\
44909621947`60.*^-51*y^31 + 2.10810635352791049146604906917209137329051331045\
14347410083324314435905413541166669`60.*^-53*y^32 + 
  3.6722521889167553267900544606496086766255421048494555917812120772912122049\
6460688`60.*^-55*y^33 + 6.384525158362197333463392478431027698584004865769937\
454713391767748667738547995`60.*^-57*y^34 + 1.1077532864740269996288772670211\
855536975290808253945644021452532320462380476`60.*^-58*y^35 + 
  1.9179088743689635480929011326517431575743669438007266361401775353614065230\
46`60.*^-60*y^36 + 
  3.3130246267851133930999034953680173089306737436543145994314176445873037406`\
60.*^-62*y^37 + 
  5.70903098410851749828449135017567742902772304463340001138091478364314085`6\
0.*^-64*y^38 + 
  9.811981596315379800759022578083506715491835313438150469654275065428529`60.\
*^-66*y^39 + 1.68153990678272622335242059010709636980632655341544880153392756\
9860957303670289674339186`60.*^-67*y^40 + 2.872726193582415431072368463663089\
8605076273095354849526106638849938831385792538382221`60.*^-69*y^41 + 
  4.8907474524999339062834513210524796662560146731871710127712288756195010572\
7200602076`60.*^-71*y^42 + 8.294285610966515658195953323950768487962332113968\
307638539261247605955203822497383`60.*^-73*y^43 + 
  1.4005494091475553408586390157640719135823808306894707108434733978669401928\
093719`60.*^-74*y^44 + 2.3533186128453582213188879365538171934552100402275425\
41816855641234158402867595`60.*^-76*y^45 + 3.93199868527221307930884100190095\
53042779363227846390285299361533535802358971`60.*^-78*y^46 + 
  6.5268633047274317747190672976014906277545692225433412762119790994586941253`\
60.*^-80*y^47 + 
  1.0751137713306283391671996643550000209480400180184219360609656095544672985`\
60.*^-81*y^48 + 
  1.75473846295082688246005589977779116041819614175951102699279413571042272`6\
0.*^-83*y^49 + 2.832108641402603340795663410336454810107433605268027435540375\
5205691213693834101677785208`60.*^-85*y^50 + 4.507667042895798098108015458425\
63830078232179236707616718293872215908640697862847961326`60.*^-87*y^51 + 
  7.0474133183399395191336255811689067244643115712352730657134957741130593182\
72979892945`60.*^-89*y^52 + 1.07591805482123046244971662805510292711256491929\
463029114938272103746969433691420854`60.*^-90*y^53 + 
  1.5888838915677595475983256384726466538783848468994002330932967207429950161\
41866043`60.*^-92*y^54 + 2.23234444316093812307178585857959840133729598728129\
41959803558751482126337702456`60.*^-94*y^55 + 2.88588452312845659666822140166\
73690796166527428675965740154602785463739201953`60.*^-96*y^56 + 
  3.1524911366483577403052395412671968063984984143871417101229440294540786932\
59`60.*^-98*y^57 + 
  1.9929583007819060554648810952843910289839216395133315936988063742956211758`\
60.*^-100*y^58 - 
  3.04755138672627451886431012787239536542681722523917630278223836575794606`6\
0.*^-102*y^59 - 
  1.7439161195888213411556334180641971771135334580481801361021074069370866`60.\
*^-103*y^60 - 5.2919649750881554707529518505886203176275911776567905211518875\
15419191297152721371763285`60.*^-105*y^61 - 1.3401913381397646537894250420979\
9720702445878398155587270537579384925805444675322467861`60.*^-106*y^62 - 
  3.1100922228053027876791808193243525812351279659855339603495126819408487278\
21107083187`60.*^-108*y^63 - 6.8537585030936594270978744268532652809143194424\
182948399560576268098712124751683378`60.*^-110*y^64 - 
  1.4595578851706179720027089292013138223378987022710966055581550560788308559\
19432065`60.*^-111*y^65 - 3.0334575957514435696689348794610997579396824414268\
990142390991131647737600432925`60.*^-113*y^66 - 
  6.1906928558545558773387357115394353859013477339258306979063370463759489690\
3631`60.*^-115*y^67 - 1.24563482032180866842139527363949631152145043326419763\
49720531803779637950431`60.*^-116*y^68 - 
  2.4781300137102985397713419398708261240474425425771008810380339284283187085\
3`60.*^-118*y^69 - 
  4.884644222501599520792377831865039710132076989003132008026631008866653981`\
60.*^-120*y^70 - 
  9.5540238464336372725769762261097081636468142265834823275230224932956713`60.\
*^-122*y^71 - 
  1.856513858454103014863569316602204530390377267013214229817297309679669`60.\
*^-123*y^72 - 3.5873353997540182646354628480208102350176727262349710763023517\
98764636673516680626200374`60.*^-125*y^73 - 6.8981111502749512708226740041305\
881977951802039710053290431975285053529161087497269062`60.*^-127*y^74 - 
  1.3207928529808058978236349189882264979574206651935726735117537722343048491\
61803791432`60.*^-128*y^75 - 2.5194234093706849933772903845428178373326622949\
372704496860297752087381777507784351`60.*^-130*y^76 - 
  4.7897095657245836276472688378815066261640007093394103894610067195217718245\
2663871`60.*^-132*y^77 - 9.07841511118070776978334925315362443771860939372644\
3443775867241415369323158987`60.*^-134*y^78 - 1.71605940010468282198991552003\
774900221555931703701853595845059853832579217394`60.*^-135*y^79 - 
  3.2358341244707849664292586176442585524065335543241549101206676674737590039\
81`60.*^-137*y^80 - 
  6.087893731156866992031537948639659126947445456528588170435632492158659061`\
60.*^-139*y^81 - 
  1.143029878413851090834745929613836779949120742021668452064619954386796941`\
60.*^-140*y^82 - 
  2.1420535082906161483264737307244968248421023121602680990470139197417017`60.\
*^-142*y^83 - 4.0072745098745045980778101831745056450129165513152064472472530\
31932785197183521023727597`60.*^-144*y^84 - 7.4846313927867381905405932222434\
672553074054473627024324385654965301482768909833104765`60.*^-146*y^85 - 
  1.3958685880410226541605793175956031459981123516203411147720195358007105662\
33972552653`60.*^-147*y^86 - 2.5996587374818955658742745113952087837928796378\
819394108576487576714594138137173047`60.*^-149*y^87 - 
  4.8353299647028230107850803971365095153114394503841398925522234405700323939\
5025227`60.*^-151*y^88 - 8.98276703584191121883312770153169434489548054709906\
3030791527189357397438556173`60.*^-153*y^89 - 1.66686795003574154443741327740\
130845808561886980628553126518607810076349445506`60.*^-154*y^90 - 
  3.0897905329814006624147548722773417507684554954066932992145996505191772514\
85`60.*^-156*y^91 - 
  5.7216425932725678714101825063802428203223548380871796038969581169565381862`\
60.*^-158*y^92 - 
  1.058524603839663161937400493697237916804746001637257185521868053205180376`\
60.*^-159*y^93 - 
  1.9565562332458355897978994866476375974212763251808189150488651783856273`60.\
*^-161*y^94 - 3.6133963181238954064288086801071364743113858640909890822887803\
32841146174586005163654493`60.*^-163*y^95 - 6.6679114589910579053368890598598\
250226767291333406458648528348699226903138960309756431`60.*^-165*y^96 - 
  1.2295115261797954507070062202453896053464295730815873148086616353066396583\
88433504708`60.*^-166*y^97 - 2.2654797920483998555729947141369485036042904256\
425458453855980965517221265875795628`60.*^-168*y^98 - 
  4.1714557536852994088929232963946329916107451736697314632963084762804428571\
3181408`60.*^-170*y^99 - 7.67589309927115280542421218106809947605543451234790\
680409717312488049173671356`60.*^-172*y^100, 
 -2.0678202931318287872822977821473071885298766388782860995484600791301753082\
1674020569`60.*^6 + 62066.596283567089313181553227073895706106600215197625996\
95948188123186157125318755`60.*y - 424.41303863288568915387610704389947724360\
488630254967868178497088020673037260119`60.*y^2 - 
  0.2668455630985365808822635609171500094953626655046360488582327035186553981\
3692`60.*y^3 - 0.000350477251074946354609838558104477270939236672909920465893\
02508911179364411`60.*y^4 + 
  2.85334457353691936318092665146093910837351380737065808611342301737316504`6\
0.*^-6*y^5 + 
  8.024002595793008474245056905597817847726651023957112178741728011595623`60.\
*^-8*y^6 + 1.5246922745692148351323472658176414028574959987095629556416100543\
54899307722766112844129`60.*^-9*y^7 + 2.6928949672720100337796960509791371628\
946812787434292896549084119245488867441578694831`60.*^-11*y^8 + 
  4.6440372505599389782255571842776321157985582213124503487842902416572761995\
8091954168`60.*^-13*y^9 + 7.9217759063554877086337281793008454988675055353096\
438268181316997687883267795526`60.*^-15*y^10 + 1.3424364914659272504644799982\
9448629023923512957167299232391709770696044275137107`60.*^-16*y^11 + 
  2.2638678174803309098357268856988680918587858952848544070830527148395315283\
28082`60.*^-18*y^12 + 3.80181956077833718970400117029116715567656335810658810\
26984543800758084765705`60.*^-20*y^13 + 
  6.3591501786518144972635249988041672015210465136112656637374555932114731564`\
60.*^-22*y^14 + 
  1.0593284852501610026976784606598112955293101784234352760033839190559422793`\
60.*^-23*y^15 + 
  1.75690636822942461315639856949372965770184537060218937763243507487466697`6\
0.*^-25*y^16 + 2.899546943314523736675945539674257631941459871018612255527028\
3203338204284434451636706255`60.*^-27*y^17 + 4.758416028013903449836255685269\
2237912922698430583886426399406746903310659210373488386`60.*^-29*y^18 + 
  7.7575760443248156983415407657957113956499730225450789256789762612435035568\
18460846808`60.*^-31*y^19 + 1.25477167847931427465253491197627781216868051005\
266086319894722357583886293481041098`60.*^-32*y^20 + 
  2.0101791381447839892714824442111602205032491504054203174108972112503816423\
1936589`60.*^-34*y^21 + 3.182163500907257202444691012896928718550211757200803\
8732391490703213330639009371`60.*^-36*y^22 + 4.961398222035401187407461480422\
1399810478599823332398420355906455983881585571`60.*^-38*y^23 + 
  7.5822146044508200163817975769149564681275605189772397773227040752207374025\
75`60.*^-40*y^24 + 
  1.1273961986807926452788859735142089474374614720148085264168900425092601051\
3`60.*^-41*y^25 + 
  1.610903212027563206141572340495558974367023882192435548252276062965782319`\
60.*^-43*y^26 + 
  2.1615023550662532340431119178401145842070175982988539459999683571177974`60.\
*^-45*y^27 + 2.58737985582106355416553899910675660840967044243673506328615036\
93596679436422313588551364`60.*^-47*y^28 + 2.35395582048657169489911209292313\
711050560074840768579202373792764766269515591989369247`60.*^-49*y^29 + 
  1.6313096570335370977949340334349277140905768634907212283942404306831375956\
9536772164`60.*^-52*y^30 - 6.917853249314202013520563743154180636812578764245\
0843539391577215380927866650424599`60.*^-53*y^31 - 
  2.5226826866372943924924409421509339617765056613398476467836102108133617991\
16683105`60.*^-54*y^32 - 6.80534678414128984471537648404426727390479678543022\
75107255275100472288204775351`60.*^-56*y^33 - 1.62664297707354321060257760802\
978255420058089169018936975056929857796613360141`60.*^-57*y^34 - 
  3.6408856359314525474038682919800481896730585983529786408701078177192290755\
188`60.*^-59*y^35 - 
  7.8196470798414919033696612535662908292428810394621225140180641023929667693\
8`60.*^-61*y^36 - 
  1.6324837226898673640194088361898254600133172568254315344732157889028671049`\
60.*^-62*y^37 - 
  3.33833715579459619938294054414555456052312493879272076660117051913725995`6\
0.*^-64*y^38 - 6.720119353339491721075677884156904678263756028818454175524805\
4622714596903398101110830081`60.*^-66*y^39 - 1.336134478305752518289568556598\
250503880691203785378883753832743195303409356877763310052`60.*^-67*y^40 - 
  2.6302018719942018844433210618916522731989079310884513902998068015651016089\
110678152446`60.*^-69*y^41 - 5.1352225029539180089691840167230893686681214401\
548122895405840076620317100418664053`60.*^-71*y^42 - 
  9.9572801284755470529588436969969975638360806354209697891437070180577024316\
68297799`60.*^-73*y^43 - 1.91947859677285015111615051843261796191455264096697\
210222874430254826566698310496`60.*^-74*y^44 - 3.6816515407063645075629459277\
69290540613708648866071816279016247651216389758298`60.*^-76*y^45 - 
  7.0308057409367631929741867891601590571856078660013837328703761446275394070\
304`60.*^-78*y^46 - 
  1.3375315798186945255031817247003762847413322428716377379157835641701847242\
3`60.*^-79*y^47 - 
  2.5359022805239111568453316571056948004912362784974706444182349495077003045`\
60.*^-81*y^48 - 
  4.79348971478606404053036838493688182840458398974757061845281769564787358`6\
0.*^-83*y^49 - 
  9.036453978537272881082849723862840498477231079015409162302719539233031`60.\
*^-85*y^50 - 1.69936695624856766390288162568887127832531309815144698876828975\
5209072089843143313158554`60.*^-86*y^51 - 3.188736966538692438729347826417743\
6084675335462907704996426971351909917942267146376202`60.*^-88*y^52 - 
  5.9714343185597330861610789433301684345961756546832270254535761498675469305\
0833526595`60.*^-90*y^53 - 1.116199785065214968166271427676533437987027830484\
3597107317443636883369734477275234`60.*^-91*y^54 - 
  2.0829271213060018877366166536220924211897683342423632445110639905664302164\
2569044`60.*^-93*y^55 - 3.880903016203050220350979591167124021752802472677126\
16482999059970697626361112`60.*^-95*y^56 - 7.22053106421401238665085062865242\
16010028470493646472281886609584303114590567`60.*^-97*y^57 - 
  1.3416168949450156519672942043563623272709342846456456148980895666629175535\
92`60.*^-98*y^58 - 
  2.4897254000992612304084322665048088335175929930355210991290098995552386187`\
60.*^-100*y^59 - 
  4.61502718954162450838043697680305145689570940033280305875597401464649799`6\
0.*^-102*y^60 - 
  8.545345979095936635952271240993523580006447074544376692149617104606361`60.\
*^-104*y^61 - 1.5806915431481687562078014046895030843560407003555988190625216\
49785712046547436396988821`60.*^-105*y^62 - 2.9211472188831324276520994103935\
211652888123488586122813184970215589023192174559954136`60.*^-107*y^63 - 
  5.3935275542023014922027973033401114233703025528740300332515301028707998461\
3489261258`60.*^-109*y^64 - 9.95010477854242695107038563472308402698790631428\
0764916715737681525011755510612875`60.*^-111*y^65 - 
  1.8341630922178581634705596974093673889047761971095827437809486657291644151\
509637`60.*^-112*y^66 - 3.378487723820436175950769052917782952303572272075283\
018779916216238584134676307`60.*^-114*y^67 - 6.218675350735926818580772666560\
6666542382876241859632890802513161354097013145`60.*^-116*y^68 - 
  1.1438794677419854196270498917684983734283143928800590738926405866440916116\
88`60.*^-117*y^69 - 
  2.1027322190411547783446689301757751363915570929800599143714484316040492456`\
60.*^-119*y^70 - 
  3.86297941651985501367159986232602036609048140912750570045004648905659119`6\
0.*^-121*y^71 - 
  7.092640576123896822390954245782292853405169942697492612818789894626366`60.\
*^-123*y^72 - 1.3015239638027139935621824216748585220036673650853938946115629\
189518414025847344645748741`60.*^-124*y^73 - 2.387073346629490052289106632478\
88572414529072334475621076019893115649499612882929305313`60.*^-126*y^74 - 
  4.3758127096158895201252983577915538856502656693084135601117755695572693518\
68077563384`60.*^-128*y^75 - 8.0175260001365238461176275051657647274036519369\
365121034320263190974367168271227531`60.*^-130*y^76 - 
  1.4683156709356849144829075182130465495448485255805169401805473683208569550\
35554813`60.*^-131*y^77 - 2.6878439831700885358112129974379858961445087690555\
510829688703172063700183450635`60.*^-133*y^78 - 
  4.9181514208319738710967588249438353392930161355693197472845443786041082602\
1309`60.*^-135*y^79 - 
  8.9953928930433269957653795894695398462502026136860818767916161853854468774\
16`60.*^-137*y^80 - 
  1.6446198784595840661907029637971281096851336887629122763806778960426421484\
9`60.*^-138*y^81 - 
  3.005691834173764307102697101706914694812745964501059352916587078822876766`\
60.*^-140*y^82 - 
  5.4911446134341082219060906568206071008856951950612155571173140991144939`60.\
*^-142*y^83 - 1.0028280755144440096730111439250013886721556590601976284931406\
806695241775113622172216174`60.*^-143*y^84 - 1.830798750505653194550736364831\
87504139065464927462812003926599950726563830671596246006`60.*^-145*y^85 - 
  3.3412602948872400644982990155018905396394775539346385936649222964197739211\
12593508749`60.*^-147*y^86 - 6.0959357724666939238999512952076036900522859281\
396188054517615696974096590131367849`60.*^-149*y^87 - 
  1.1118222661311862228695570145933688373974062040938140357313908985109761621\
39481754`60.*^-150*y^88 - 2.0272138942425345917070784497584743682541155761881\
821654302517381875286748622086`60.*^-152*y^89 - 
  3.6951927526252198357653949100541447141703537900254772811193088245043598823\
863`60.*^-154*y^90 - 
  6.7336700186274299413491230058590221122174499719485565744444479738500848428\
75`60.*^-156*y^91 - 
  1.2267257367784918312920261833978396855501163784719704395171001215781159669\
1`60.*^-157*y^92 - 
  2.234228393581173499016449817675217369996889419394474905081728014645303267`\
60.*^-159*y^93 - 
  4.0681360061481945551440003514848919993950064813771845820414250639235022`60.\
*^-161*y^94 - 7.4054998627863096251396064807966283876411511290273920668697553\
78832511604713631975256791`60.*^-163*y^95 - 1.3477439005571316357698219575248\
3546828068254153853963997598584873984443726468525909385`60.*^-164*y^96 - 
  2.4522084435472480516113345135408764035068879953092934964183052322332251955\
57813741086`60.*^-166*y^97 - 4.4607430239280256104030377902836725136987147191\
054380271291426734532575850649367781`60.*^-168*y^98 - 
  8.1125898654272439509399751786019324123872554159306089572956788577462776596\
6266968`60.*^-170*y^99 - 1.47508449590089604248960382344764798984938393303061\
80060562220123380397494191952`60.*^-171*y^100}


==> anc/A_numexpan_CF3_sm7.m <==
{27920.9756384498566144407263654802706031766536366195101775586945383338722474\
6543391`60. - 7369.7562502388597109100953576468200459678590724293309444747332\
6320177385272148941`60.*y + 385.835042702147085889645754355522357961038806451\
21960136219797758271281256374656`60.*y^2 + 4.66293277483193412543655144427368\
027714676225311631236838431528711574964357462`60.*y^3 + 
  0.5858571839388494145043120085787218363803451194030156833478261523377684288\
15`60.*y^4 + 0.05396318857555600664970097201370072289462447287005754797561384\
266290157606597`60.*y^5 + 0.0044190670445060577417682354823802009743613123446\
2249022799318933355262502635`60.*y^6 + 0.000332239191480565742177936853151882\
98800058330531100859174726774286440088177`60.*y^7 + 
  0.0000223622642575646386947631268546261777841524046208140908971881497663114\
8488`60.*y^8 + 
  1.20918818142358717663898180989877802931037994552089533010334805589881027`6\
0.*^-6*y^9 + 2.61121211092466961225710293116767087164695512884087564496611875\
51709924817607573558709942`60.*^-8*y^10 - 6.000603064914002457679828097277885\
812539850070608882084930457443086680823377570283855805`60.*^-9*y^11 - 
  1.3721875281843879961590674487343107197285715529423238739117614146686539073\
99520504044227`60.*^-9*y^12 - 2.056230968569789623256133465735964127255581500\
89680665878803133900256742399176923963936`60.*^-10*y^13 - 
  2.6550363456521507545323420703369538645095002142930127615735675032474338800\
140670767118`60.*^-11*y^14 - 3.1726220031268361143379240240775372376463934058\
36217913406141205033097946801883080883`60.*^-12*y^15 - 
  3.6137404700286709889593613709637217807433880726843450653434235502953221860\
812568178`60.*^-13*y^16 - 3.9835806311834128749123788880727233261009847268841\
835452948567735800438201578197348`60.*^-14*y^17 - 
  4.2875543372816216833216348447137869530519169547489528723208984393774694524\
41314912`60.*^-15*y^18 - 4.53113919229097065373453236085128974657563820073456\
29593431538497217228945801051`60.*^-16*y^19 - 4.71976164656047008464017313258\
21100936732550514270302110548236031522774199524821`60.*^-17*y^20 - 
  4.8587104651144717742566036689282110179284331403037100402637881097008730364\
85161`60.*^-18*y^21 - 4.95307375408116245034522009806858412684691176622163000\
689673743980696940638555`60.*^-19*y^22 - 5.0076945288858346312697955075601160\
270482563467914096024964292159237757408753`60.*^-20*y^23 - 
  5.0271409573428905579738365072531511610310938254183113836181985356913828671\
04`60.*^-21*y^24 - 
  5.0156882108462253704833083858524541233793058798087998058533986382535958362\
4`60.*^-22*y^25 - 
  4.9773094518890545298390453516939561220953547646264511068492428908375367533`\
60.*^-23*y^26 - 
  4.91567394932561969907524823868266272727355916048314048858201375778736854`6\
0.*^-24*y^27 - 
  4.83415068389149998658882672376443706703546071243517713549750323584212428`6\
0.*^-25*y^28 - 
  4.7358161089751926363550752856797495298919052870798426930921774396133502`60.\
*^-26*y^29 - 
  4.623464980547855536648395206706625252356456164716076863547421434119748`60.\
*^-27*y^30 - 4.49962337599756088836280396363217897523291561577494727871895285\
8937443273414464216388677`60.*^-28*y^31 - 4.366563192170247118765528047122324\
50685378360604407887487914347085480693019800518491818`60.*^-29*y^32 - 
  4.2263175542615056150196219866125658505395225441251798352831550912713116620\
941610654923`60.*^-30*y^33 - 4.0806966842122194532631354866102322009871276544\
82060349829363079318572663193557248753`60.*^-31*y^34 - 
  3.9313038739403945184888875623263302422834357752825579967571971206860030383\
5303839807`60.*^-32*y^35 - 3.779551288414508518433903610428881888306693007797\
5416816259344622985391246848948638`60.*^-33*y^36 - 
  3.6266753890178833085387174790697574284921141449908170323683683013256870771\
44627804`60.*^-34*y^37 - 3.47375182119922523212419510245537309364933113712867\
223669380056394836252751778951`60.*^-35*y^38 - 3.3217096540103985239907766576\
110102420217547935164789806168707553514963990374692`60.*^-36*y^39 - 
  3.1713448944466668597939697044606886501242648447374757654899450919742588759\
85446`60.*^-37*y^40 - 3.02333322791374331633664102632123858315288247927873514\
928877357948708142781398`60.*^-38*y^41 - 
  2.8782419588165742043847814787821517342348544746394166470752264701140029735\
04`60.*^-39*y^42 - 
  2.7365411431776895295137537079850666707774055828435497049893932900787752443\
77`60.*^-40*y^43 - 
  2.5986139191722857007863506418569461980196487446541788055142515995962142959\
3`60.*^-41*y^44 - 
  2.4647660522047541025877719170575258414506168389404544114906625864571661698`\
60.*^-42*y^45 - 
  2.335234719227233323238643262381155355438015502325968153764590735092163826`\
60.*^-43*y^46 - 
  2.21019656290078514532006564084358904716271165396307596776484792608372472`6\
0.*^-44*y^47 - 
  2.0897750503302913411504571381994244854229135242797943236454466940638051`60.\
*^-45*y^48 - 
  1.974047173804387624381139375870439942169189386766629739066216917958428`60.\
*^-46*y^49 - 1.86304953252440401496325730107972276555832406059250149273965975\
13925550263637911726130031`60.*^-47*y^50 - 1.75678383494644727503423617254463\
9329805544268973728024765383403988235340463950346771038`60.*^-48*y^51 - 
  1.6552218612834188543051646933517578585234069601604849276655175219923290491\
2646672975451`60.*^-49*y^52 - 1.558309925080152577973592235561584945376813449\
9014528190471173402405205019240700613354`60.*^-50*y^53 - 
  1.4659728717178670777991080201492324297729519824720593199122592909650194033\
07918971635`60.*^-51*y^54 - 1.37811765033284001116643104178063036249085697236\
742169546032614452356407611898136239`60.*^-52*y^55 - 
  1.2946364940377446586408989076827032625584936454832220999853536130345626846\
033593096`60.*^-53*y^56 - 1.2154097415848521129243825220468089893451245997265\
21091063811443262209070860872627`60.*^-54*y^57 - 
  1.1403083317667327166318690933394104168225969079098604471362784979808538083\
1064283`60.*^-55*y^58 - 1.069195999958975200407829720273611403703671514485090\
3764784226980225478318011611`60.*^-56*y^59 - 1.001931204307870297303852465013\
371615716827955218954071316655193656168759311385`60.*^-57*y^60 - 
  9.3836880718301782246183766234153343808095913280929957087236748567480964574\
229`60.*^-59*y^61 - 
  8.7836153567279291312499085676068851656696087665366547503465908157257152280\
1`60.*^-60*y^62 - 
  8.2176124311643849309881508033832776743810994840302203943522192907295707415\
7`60.*^-61*y^63 - 
  7.6841999195262000888243838880135098649296180831063445666463177837361875297`\
60.*^-62*y^64 - 
  7.181909765292864350574899703152399685526734859468192357844571069418720021`\
60.*^-63*y^65 - 
  6.70929302969340424791704573948695811892782164666018621182195411893444905`6\
0.*^-64*y^66 - 
  6.2649264172423214895965413555970537764160150068962399952305898066749331`60.\
*^-65*y^67 - 5.84741767074531365820039480989794873388896325519014221251012258\
13651341856926367661312665`60.*^-66*y^68 - 5.45540996552652842007624625520079\
8421475670898426315399981196619408347067009237569113779`60.*^-67*y^69 - 
  5.0875854206687517049254566425281959399639261276119946056464642352710863923\
3813298516738`60.*^-68*y^70 - 4.742667833953548078707572569464588316167581696\
6643764789145228014239763507998074486885`60.*^-69*y^71 - 
  4.4194247369106569603685094390547959850791631809470058344846857176561663256\
74104118198`60.*^-70*y^72 - 4.11666885690065240268408203415597759920770361367\
404962507863983648290311785152835258`60.*^-71*y^73 - 
  3.8332590644243335533446938482679381512857517700080544629477753507720462037\
827332054`60.*^-72*y^74 - 3.5681008758366951433238188494142112253748053029313\
90392057005890367219218574875811`60.*^-73*y^75 - 
  3.3201465743016339253397071200534114751179585391855661728128153576107543231\
6787871`60.*^-74*y^76 - 3.088395005114414290721460142301420290487713157391652\
1826975531402820545573246374`60.*^-75*y^77 - 2.871891095401247746584656291041\
727350502597432703697477642681327726628140465588`60.*^-76*y^78 - 
  2.6697251426387988548636021288300437287909255679466987232361775035240521954\
3772`60.*^-77*y^79 - 2.481031911381811445164308021715733245368224645241406208\
6611122689411847545229`60.*^-78*y^80 - 
  2.3049895730065643925358393217263440632824417340311026291490015948459643351\
99`60.*^-79*y^81 - 
  2.1408185191353419372545785694912384912850738553888876493998109550896541021\
2`60.*^-80*y^82 - 
  1.9877800756681167022292699444995593146670197865142905259353151685239424161`\
60.*^-81*y^83 - 
  1.84517514097960695879392908806422269609608604150222550064561517445103053`6\
0.*^-82*y^84 - 
  1.71234276881207343296631327600062882470905784146538766994501189443498437`6\
0.*^-83*y^85 - 
  1.5886587136778409249605513742935700729218869193563906334786256710179506`60.\
*^-84*y^86 - 1.47353395415360975148315081801993527838913794573072835875960786\
30274281621355751489082852`60.*^-85*y^87 - 1.36641320727603393209762499322012\
4702525023777846146965232653036216442817716212974446263`60.*^-86*y^88 - 
  1.2667734453114340561613619846760204112969721718754853135936994238377000711\
9064136340535`60.*^-87*y^89 - 1.174122424450238313711600237240473186580844351\
4057625485770088178339964020156383886967`60.*^-88*y^90 - 
  1.0879972334487948874760486110365631513821424596944166307770616954314053944\
44261754139`60.*^-89*y^91 - 1.00796286888911677626206656080218699266704416211\
065003542244225692766187667914606618`60.*^-90*y^92 - 
  9.3361084253392130801263155177058098663973150566784639819159867201154164813\
49994439`60.*^-92*y^93 - 8.64557825204412668630659427218606131814331273462980\
864808412555196053665075984929`60.*^-93*y^94 - 8.0044433068732980242384075851\
008881895908317735512757941143074740733083077727547`60.*^-94*y^95 - 
  7.4093344237276472313011530242327793291243007384579655352124882281683010069\
23302`60.*^-95*y^96 - 6.85709584623203857516147619154981854630524499109547909\
962020177692851691445961`60.*^-96*y^97 - 6.3447734026626978973681605716871208\
151387603435184108289956959199165418184047`60.*^-97*y^98 - 
  5.8696031507883443032735739262191965086304843258035600231211108835756147892\
95`60.*^-98*y^99 - 
  5.4290004967953524693507684485791877871895018373184347082948805721012079455\
9`60.*^-99*y^100, -156364.268271397433802484072697702619608908458211071555288\
68122931237051026173847127`60. + 22813.97369330194430954349469938888363456715\
769803996534855398808369884847647708947`60.*y - 
  396.83512288434391962833163396725892471554344741487550047400184303017154744\
127875`60.*y^2 + 4.3255277271302007894295238570003758273331219274409447685147\
2266922074745872198`60.*y^3 + 0.226124930317577951408951196415699652643857852\
25348796438735002295069095429274`60.*y^4 + 0.00180809369643630635775625289600\
074785379939127837524332011469852876539645636`60.*y^5 - 
  0.0015535594848942900008762073673045502044675941761866993695027317060038898\
1953`60.*y^6 - 0.000299166540783891993882463470113092356488209152012303079463\
26744811465167795`60.*y^7 - 0.00004184875083475186543577107613183869477986724\
410593486850930162009022511406`60.*y^8 - 
  5.17307643811226961273367661931993524936311648078110954542852817181644209`6\
0.*^-6*y^9 - 
  5.9869626832293586436498368368907250373826798905321382924402780015813578`60.\
*^-7*y^10 - 
  6.650700747899524681638189115597229636842040820079423346312720243212322`60.\
*^-8*y^11 - 7.183885316075868776198117995904694227887610896664090949798768715\
408343836580038334137763`60.*^-9*y^12 - 7.60285801735629672693429321753207532\
35818102478405516047613846215774084729581388937659`60.*^-10*y^13 - 
  7.9215793939695057086489015939762305242800298512471646873626504907890488262\
121056043821`60.*^-11*y^14 - 8.1522049120501499765788018067834150662760819487\
08553851733997061790189173937293874765`60.*^-12*y^15 - 
  8.3054692576963963520074563458326386532320657845485457474934163558461710789\
7714087168`60.*^-13*y^16 - 8.390947250557338010042185813121995487182459633963\
371352828624447195915737753409893`60.*^-14*y^17 - 
  8.4172353782787670135231578848556484679674895423734086067643459752536908957\
96850992`60.*^-15*y^18 - 8.39208213074731994488696200855675715777907567152381\
063464656988983788578245365399`60.*^-16*y^19 - 8.3224851642513795357909340787\
396351390085341624925025688623358296637753769100918`60.*^-17*y^20 - 
  8.2147668373512530932419474440951513977533743188665524810657709286990080359\
26525`60.*^-18*y^21 - 8.07463550685593945753991281118395160590142557807738713\
760480703647323821185862`60.*^-19*y^22 - 7.9072373066587829819926337154593706\
429948633943847701192215583739348425758691`60.*^-20*y^23 - 
  7.7172014175788094540563879151744306945180000580179970363970296263844535388\
13`60.*^-21*y^24 - 
  7.5086807326517813156778497975045070452566541391725246105770206014983596424\
1`60.*^-22*y^25 - 
  7.2853891129628877272805403513494300237636843758158642988857254416336410201`\
60.*^-23*y^26 - 
  7.050635975356694410483211088465286757534374557505450925070606216620515389`\
60.*^-24*y^27 - 
  6.80735866568328830368339153901004771159931504107688629042169687317845241`6\
0.*^-25*y^28 - 
  6.5581528915179670361991126135458707049402636437371324556792867886814775`60.\
*^-26*y^29 - 
  6.305301378574780353243803714967202593622593822554843569202959985686605`60.\
*^-27*y^30 - 6.05080085043918358699298583240844764153105936346586432719276344\
7238256013387052506036644`60.*^-28*y^31 - 5.796387395417457753395213074095072\
12710946034671936935273457615605680985643491029039333`60.*^-29*y^32 - 
  5.5435602664876990384535893673920187153980816944812012516840591281289218237\
512497136275`60.*^-30*y^33 - 5.2936041534862507131596493071773855886261430251\
8399388137846300767330911845930960357`60.*^-31*y^34 - 
  5.0476099661752784698316440970052082138372986656081294841853143380015664308\
8605090574`60.*^-32*y^35 - 4.806494169743878185630383169963460374392936914311\
1094902152021744899525751412394882`60.*^-33*y^36 - 
  4.5710167187138665077019124195079872617223698542007575375591375757983206474\
94297211`60.*^-34*y^37 - 4.34179763998995792049460477143994581691926972702024\
297326696406702562323130213853`60.*^-35*y^38 - 4.1193323202262157834212168075\
949370138568338437800925924779280630414247366912703`60.*^-36*y^39 - 
  3.9040055564022058392441681743910262776418999316194145710078989986657264218\
44239`60.*^-37*y^40 - 3.69610443134031983363190335906172163181676113677286756\
418222666476563099427802`60.*^-38*y^41 - 3.4958300778045934501840357461299776\
557945477761339519695342206168186730117839`60.*^-39*y^42 - 
  3.3033083958328027466017901956565036616175547029524513710861654414612813738\
39`60.*^-40*y^43 - 
  3.1185997881438710651927283779224801640524290399422238326851429276637571801\
5`60.*^-41*y^44 - 
  2.9417079779304793107375099198869695976408826535847320329099160454729522511`\
60.*^-42*y^45 - 
  2.772587972199640548417056316206871722153716504972947353840826115231669848`\
60.*^-43*y^46 - 
  2.61115323216897583274235376160104378953139176237436582562613928890640303`6\
0.*^-44*y^47 - 
  2.4572821101649735923674131920454645702293222271410207489773239727136754`60.\
*^-45*y^48 - 
  2.310823610094460046651633490913374264629256356864175603768382799665414`60.\
*^-46*y^49 - 2.17160252595461637850414174564750001118587788133042541805614612\
42230136203571530019962927`60.*^-47*y^50 - 2.03942401008242031520590299984593\
89538780680788174323497444450188542205142954257685846`60.*^-48*y^51 - 
  1.9140776199833534989048161467035008909745510224758904628408915832034343333\
2866688628581`60.*^-49*y^52 - 1.795340889673899777106132387156004993368755715\
9490737943464420300811579194913574664857`60.*^-50*y^53 - 
  1.6829824685661752514283539584618993601687565391994732154586725225639164487\
10146194064`60.*^-51*y^54 - 1.57676486805140515544218406364239743905984428585\
208297278550773556924711099003233222`60.*^-52*y^55 - 
  1.4764468531302605335642888958433341764943869839212981361866422564656497911\
416312442`60.*^-53*y^56 - 1.3817855137144930562773975583778133977916324238038\
59484751830544953169514502592158`60.*^-54*y^57 - 
  1.2925380476027494973062977578366339484971001839794777691809926516789390312\
6255699`60.*^-55*y^58 - 1.208463284626265528729034821168994424218410964559566\
9835271536860290757821502896`60.*^-56*y^59 - 1.129322979075860739180359969931\
461331476317850924306925666303888239621850744806`60.*^-57*y^60 - 
  1.0548828952656133068818856491432853220935181290811540690797146470583889105\
9692`60.*^-58*y^61 - 
  9.8491370896346921306958440566666441722194126536650477887899906302501587452\
14`60.*^-60*y^62 - 
  9.1919174542536266818820397052594388178780487125359704671306258948106140848\
3`60.*^-61*y^63 - 
  8.5749957290597607861009642981455854354346024368652612515178900322393568985`\
60.*^-62*y^64 - 
  7.996264687834534701382122591282363863354352633087178692522653176189518816`\
60.*^-63*y^65 - 
  7.45368773823531872578743573819270651899968112827506944786487701451372308`6\
0.*^-64*y^66 - 
  6.9453014861618928189002588923306240138857006573532920096753251434520551`60.\
*^-65*y^67 - 6.46921744839950477060829600114468736999609691188739153957573827\
31689327330245802169943192`60.*^-66*y^68 - 6.02362302739957525948097531687361\
4340060137826539042579837119075866605859308559966593439`60.*^-67*y^69 - 
  5.6067818504005529485371387522756056838767635617713807995650750971070620298\
127407385154`60.*^-68*y^70 - 5.2170335644058355782817496679683831331655084934\
093503467902910461544945593817894586983`60.*^-69*y^71 - 
  4.8527931687639192728722386390056102478151666976921877570781839080320035866\
44980822259`60.*^-70*y^72 - 4.51254995817933864939159864079840772246990666692\
428963961436187197979722413254247282`60.*^-71*y^73 - 
  4.1948661408639396086303429321277463819763786068772233474414885397073954719\
814649002`60.*^-72*y^74 - 3.8983751891606091941362219358016788054823809241223\
9666175198667641693604700754825`60.*^-73*y^75 - 
  3.6217799732817711568286966112738937827343264670492609111864579645363866801\
7662759`60.*^-74*y^76 - 3.363850722750988408661972223602718672184058626529458\
1538907036204798245189888923`60.*^-75*y^77 - 3.123422854668578984286021572564\
262240984131983660666239743960915938040336223552`60.*^-76*y^78 - 
  2.8993947029944939860131964963389746235623826816427761253288742710665137591\
6927`60.*^-77*y^79 - 2.690725178609691107754712520086888379426771069083800406\
0732363295759254504023`60.*^-78*y^80 - 
  2.4964313859393744604213495856803979699380922832315141803977223322331536572\
71`60.*^-79*y^81 - 
  2.3155862183588931235989918864423353588761243420391513046756392612416876797\
4`60.*^-80*y^82 - 
  2.1473159514195065092644541606634121590429167102660762471813739689343588307`\
60.*^-81*y^83 - 
  1.990797850092850992487370436782360063313747378526124429801159819290144721`\
60.*^-82*y^84 - 
  1.84525780370841702734756048909282929962602875636886163233072353408751452`6\
0.*^-83*y^85 - 
  1.7099680000186288805933106722627668479289439445427323055797396550820549`60.\
*^-84*y^86 - 1.58424464784438447825330308515712862339330367513857816674582378\
04478863445998305230173299`60.*^-85*y^87 - 1.46744575600543641778534571680773\
0677939519053385806659028578782037069570370632126771501`60.*^-86*y^88 - 
  1.3589689747020380295165516457365486667537192242220656899295094440850448746\
3490942838314`60.*^-87*y^89 - 1.258249504165969800972828976001468528608222322\
587011494969438042714768525778085448096`60.*^-88*y^90 - 
  1.1647580742212826630299890462640770708079278517764362891739225794107087266\
9354784119`60.*^-89*y^91 - 1.077998997370364124533018902203369593565126889558\
87884946512945425027550689388228981`60.*^-90*y^92 - 
  9.9750829713329550712088452524495653284505934808354219565152717969132048174\
98201465`60.*^-92*y^93 - 9.22851912603386260143374092212259949389960510524897\
254938188670354583768670427535`60.*^-93*y^94 - 8.5362397952602201207743104233\
601227426190919256305711940120771715131252761653838`60.*^-94*y^95 - 
  7.8944518764954021380934331447849401479458826300677008514224444848881215562\
48145`60.*^-95*y^96 - 7.29961213624866858121258886173073938642648503311579721\
058448329366117144946918`60.*^-96*y^97 - 6.7484122833525940258432376708119606\
671170063211073419957392094055233384400989`60.*^-97*y^98 - 
  6.2377647720980443164784659992328452142192052033415541451976408425211619099\
75`60.*^-98*y^99 - 
  5.7647893180628530572644766552095984539502582952551850412266197671197063081\
7`60.*^-99*y^100}


==> anc/A_numexpan_CF3_sminf.m <==
{-21129.087185715620618072756324875379868899668846238501912338097935676805282\
39655862`60. + 2701.657480033553214148280053463186613973009966476748498984342\
53425842662907705031`60./y + 25759.764946587385946612088258852011094988153942\
40111041331168113823258456184954952`60.*y - 125046.32389340106758838175459939\
664163111939495598218827709919705893522211528616314`60.*y^2 + 
  825805.13341182512302711936446487956239991014544622784716488686196710385433\
33889458`60.*y^3 - 6.21335529113968488743521425614837668080180659283277291567\
634083827544715185660400111`60.*^6*y^4 + 2.9348656966665553652660094474005301\
31322228574103923445219703955030844990659495131873`60.*^7*y^5 - 
  1.6405911193009135145725626973158866021500337950027973547633739133465423563\
582676023981`60.*^8*y^6 + 7.3135103150091894912870590818907803440410088251361\
036124304675117096663112839551419779`60.*^8*y^7 - 
  3.6356886189860248948520961942160970366501343999227745934912525100063121934\
3318272717487`60.*^9*y^8 + 1.547526219130931501582283240134722330883804656699\
604841077119578265489471774721582483864`60.*^10*y^9 - 
  6.9660363278329464435272051251448360364567405260714517219983202271523011053\
92750621043417`60.*^10*y^10 + 2.628108131914899259337765732103346076857427403\
0030296139231395085733357793745062308278731`60.*^11*y^11 - 
  8.7345869547381905444947968801552946397800553696200861886545817746452518867\
328839065338368`60.*^11*y^12 + 3.57983986390446799517916615118077579206961917\
08679994949409752136208824591798580243024824`60.*^11*y^13 + 
  3.05488558767362183166266516771487875343955965511637369353571373513613869`6\
0.*^13*y^14 - 
  4.737894133922370882192872955831343807070347074316942352649713350586436353`\
60.*^14*y^15 + 
  5.6217276882469407137616472751989002147199576957053961580502978563027768634`\
60.*^15*y^16 - 
  6.3199636870430672463009271237954621938035405449725143568620042188534270998\
6`60.*^16*y^17 + 
  7.0392014629187703813837748686054689446785974865051920166328910532807518969\
22`60.*^17*y^18 - 7.922227480350997396502548013618677092634560923423354359732\
5779246245551383821`60.*^18*y^19 + 9.0535440289348525957500744216479923814829\
2536474555680709499084995347205217802`60.*^19*y^20 - 
  1.0521255606113185559144578440923703747388149925237426209288264448213003118\
2053`60.*^21*y^21 + 1.2425667969501439084314475159343486985135011294485180259\
5447090159437746217909177`60.*^22*y^22 - 1.4897127770792140528715978515679042\
07228338909228890815477693459361177680720678273`60.*^23*y^23 + 
  1.8108101954320371205447504914262907559848034815872012981860714173541909125\
613632394`60.*^24*y^24 - 2.22903862471258602113171252696673542756134934577774\
457125652213973675134827160021032`60.*^25*y^25 + 
  2.7756791460776731133157421985787523137934349620535591374484692947290534477\
4824280055`60.*^26*y^26 - 3.4931151757421882986212867604377181222509869829390\
566726102973794622048981965788334252`60.*^27*y^27 + 
  4.4389581672287350783179282045914680538319108388932457344453337338228739441\
6025339927227`60.*^28*y^28 - 5.6917815041602379943941130597537920303713097627\
78032674016274691924252830889713332862241`60.*^29*y^29 + 
  7.3591059114830009195409906652022247737919923717251535496376597244619092995\
073507900974684`60.*^30*y^30 - 
  9.588557233886957597630022921198528262646927941163295364992978769788364`60.\
*^31*y^31 + 
  1.25834964217274965758044512997293575336847251111834751376726450149808213`6\
0.*^33*y^32 - 
  1.662497087734316258889560242399699481674954054115930000887367615684109582`\
60.*^34*y^33 + 
  2.2102620082348348436514105752265006785496552628386325887691403935521724573`\
60.*^35*y^34 - 
  2.9558293588631702827066580764924214829959407642708452534971487434416644606\
9`60.*^36*y^35 + 
  3.9747755446417688421047496730083204079307586171457632834213648783164592177\
22`60.*^37*y^36 - 5.372817488292360218128970159349086859360001137176733598530\
5381038623624438827`60.*^38*y^37 + 7.2982455645937817598828221457173564516878\
4726219344294752141851689146403872484`60.*^39*y^38 - 
  9.9596297436437122017248595332676002972817296690668745975511195271051815072\
12323`60.*^40*y^39 + 1.365108843545245688976851003513220073748011161243844699\
28276525788328024819851581`60.*^42*y^40 - 1.878842374997819823466814237722266\
687900539192522713677546667291796288090098478191`60.*^43*y^41 + 
  2.5960898326465580646977126411374716702710308772111437854475533498071916403\
973619826`60.*^44*y^42 - 3.60055668624953756386390459641773192538945137012330\
144306412584395368521363812507246`60.*^45*y^43 + 
  5.0114186454940775002540593652004650656417905232904435340534590836911066788\
25444574561`60.*^46*y^44 - 6.998726311759719058946514910371014899920909987666\
9070877411030419011903002405318182957`60.*^47*y^45 + 
  9.8056406760023419036533480259996780530925269322877822961741474340346296386\
591258967987`60.*^48*y^46 - 1.37805832454898525924308845495481684345650295969\
14682969176064485315091341805657943747812`60.*^50*y^47 + 
  1.942379874735663362046803534240156848260991431891158010482070232443849`60.\
*^51*y^48 - 
  2.7454900081462221898765257891930804445854600116704579116395007399548846`60.\
*^52*y^49 + 
  3.891100403565906727104571145577799643529324090065710549283109253382054677`\
60.*^53*y^50 - 
  5.5289529148902186796601706917121894055622906999083734770799102717188359082`\
60.*^54*y^51 + 
  7.8756289143397686256162829764130309350759104712820793894821481134399139627\
6`60.*^55*y^52 - 1.1244917513689279235573337167623200181558823198573400569189\
345769533888625228`60.*^57*y^53 + 1.60921955895488649064638879735813731081018\
925801053669077397961338344648794388`60.*^58*y^54 - 
  2.3079372890961366170022720310478235379599648121708198231200756349437718011\
05937`60.*^59*y^55 + 3.317005766708880278588597311510124404444858384599571758\
6274848033830037348629074`60.*^60*y^56 - 4.7769184889181356945483644484768478\
8734240188147141146144615788705402741244571178`60.*^61*y^57 + 
  6.8928137610916384163522483689251081845614629960133324222804619530183004088\
52286035`60.*^62*y^58 - 9.964644942671830046462503810402439827100061927643879\
1234913416297170210065968493276`60.*^63*y^59 + 1.4431609113859880465071687395\
12089322477634833144381287679794729965198427716423116564`60.*^65*y^60 - 
  2.0937648516072150542097707517683456514975508071100784428318414730684689916\
669630254899`60.*^66*y^61 + 3.04281287818471572765951630488115254089263949829\
049317917771520119902620858555235717453`60.*^67*y^62 - 
  4.4292690292011386163342927517636900696748263190406910944268645748722602448\
0046576926098`60.*^68*y^63 + 
  6.457655128597109655913023179809714275937774389322503119506715579774737`60.\
*^69*y^64 - 
  9.4293390635546745460229739268268823834484304104860705339475152009174216`60.\
*^70*y^65 + 
  1.378891155039142195068265079186831359848246113977400417173502824435060506`\
60.*^72*y^66 - 
  2.0192996122978586510061615426901472218982908597911166343371376850790082522`\
60.*^73*y^67 + 
  2.9612442866379490094241430868945124145402386503156733136907767446285187125\
7`60.*^74*y^68 - 
  4.3484246226520652353729705515677003166979065176460268540933937266797843408\
25`60.*^75*y^69 + 6.393759004719692718507354554735392113571209572265822456976\
6781395408596277387`60.*^76*y^70 - 9.4130493730426211279971123734915600053537\
0144455130005980282599184368934480297`60.*^77*y^71 + 
  1.3875161795641268814529474586825667695874960823125732910166888107025526466\
59728`60.*^79*y^72 - 2.047689028220954311898220243971862283520688324647978839\
1909768685576164128094618`60.*^80*y^73 + 3.0254739361205435603695300279306655\
49906167164159870151546461773684506294791480542`60.*^81*y^74 - 
  4.4751969210802752765433406786544829056635218580190906967385487707977124451\
757879592`60.*^82*y^75 + 6.62684247602640210098357971021179889374325899853384\
41440343788407714825990325009847`60.*^83*y^76 - 
  9.8234468825931689841929583531458185311288945093970146927017857627506573596\
29441285617`60.*^84*y^77 + 1.457710995091149728496254528760253684124762073246\
01487459534772847896566297376460378656`60.*^86*y^78 - 
  2.1652958620488896987243849424382432764986466192242770918357723144250329773\
42767304480908`60.*^87*y^79 + 3.219510411818942415150308001720460573409274675\
6285978870806956067040469536692035213222956`60.*^88*y^80 - 
  4.7915731536495966743328994547220108245942839000341902503574351861534151`60.\
*^89*y^81 + 
  7.13791654196164800539346002306164284444750690065408857616090645361465314`6\
0.*^90*y^82 - 
  1.0642891068114974138468963503629110261584352448031152750516461617426280012`\
60.*^92*y^83 + 
  1.5883006503006069884720627797603198550319937067515936999904606905322420321\
5`60.*^93*y^84 - 
  2.3723636217606050952461798825105228263318621679865397785341306388354449443\
71`60.*^94*y^85 + 
  3.5464683597047018086516028147494008626687750297204434042585094816154145963\
14`60.*^95*y^86 - 5.306013983700979322029138836294649257128496010252466647304\
51098608951083839132`60.*^96*y^87 + 7.944922163954442980995729570792427227887\
457344583239025232897507406958994413372`60.*^97*y^88 - 
  1.1905609878167569077363696731689092484372782539391920769609408259908438701\
6144639`60.*^99*y^89 + 1.7854449564112319065538393489620227274949200174826866\
20521195211698140368780949792`60.*^100*y^90 - 2.67957827139858001779295572440\
03971171833530902720050724483929627544561289805721051`60.*^101*y^91 + 
  4.0244283345739579924226572261224156657621019734440553422137591965660523777\
8220083101`60.*^102*y^92 - 6.048568058555769292100587513234101015117750673271\
604204534350248025036961037436381056`60.*^103*y^93 + 
  9.0971354240584836258982053557080770000074891485499665771597697131302848510\
332796358719`60.*^104*y^94 - 1.3691586705880523949920208202032550802462311536\
01119927397374686353778900464125879937106`60.*^106*y^95 + 
  2.0620228379774523208984389271879668672499401813366378397016884345591760969\
401314241232096`60.*^107*y^96 - 
  3.107545336936022381944937892945442694539735283627669556042478522208808`60.\
*^108*y^97 + 
  4.6861882535843376409407774377948782019537259934556664721386118892128635`60.\
*^109*y^98 - 
  7.07122046301536476214417086801820507848210442384687968184683127132772397`6\
0.*^110*y^99 + 
  1.0676667791384383091187545965499077373896371419147396522162952758402396537`\
60.*^112*y^100 - 
  1.6130145283775535893626918535573563485252130700896462059684757873046717366\
9`60.*^113*y^101 + 
  2.4383536033979052286873790672380598863387588935073862427167410915532148281\
31`60.*^114*y^102 - 3.6881261916988849249687163429273264973239082120443204406\
229880528616421510938`60.*^115*y^103 + 5.581623194072703215847792234645371947\
76422641255673183890827377419792207851825`60.*^116*y^104 - 
  8.4519328674292701384593760993560569237077389377227968491446014723341847904\
76032`60.*^117*y^105 + 1.2805236792986295087496265217716801380133986486597187\
8743781187131416051862949024`60.*^119*y^106 - 1.94111223071340114749282677211\
7215386523402655726289835072059995878409245082227172`60.*^120*y^107 + 
  2.9440194468269168478287686672782350357536167829995788670672019812419626569\
938410845`60.*^121*y^108 - 4.467384830168280930544153659518555300240932348744\
00069273065402036962071454114161792`60.*^122*y^109 + 
  6.7824172991813092212699198430494594400779621035685750377306669453699752779\
34528829414`60.*^123*y^110 - 1.0302200705702463710494775085587995511705677894\
2359522471574986896510672023202886003129`60.*^125*y^111 + 
  1.5656182822763407048375225228867922323906043281304038045859651755113552000\
22797306244713`60.*^126*y^112 - 2.3803908353850016669293071469956528051443563\
467808703300237304947726755459354546322904149`60.*^127*y^113 + 
  3.6208738807869742472730720782146991160448198601115061473922598323706749`60.\
*^128*y^114 - 
  5.51032997833229973199553258863136996727430922743638934398878907113647585`6\
0.*^129*y^115 + 
  8.389524188129365129305001838393361770067381107837147474117313577752037573`\
60.*^130*y^116 - 
  1.2778771341167357183776713845423675960355608318923061700601011884706713357\
7`60.*^132*y^117 + 
  1.9472850672145740112600778579159047203069703045337446110596636258984149077\
63`60.*^133*y^118 - 2.9686250154676746060435915366998608201480812654719575990\
080130986373981764648`60.*^134*y^119 + 4.527550688795493506296842937229649608\
62262204674666487112457430252199924838829`60.*^135*y^120 - 
  6.9079684480132457393032412779833553769634565531956482984871876474073794994\
98517`60.*^136*y^121 + 1.0544193587306266950529532682091945911862601402188643\
4663170233653174753478559966`60.*^138*y^122 - 1.61008732239740837032072277102\
3444233404389660618982537349267753176771879787092544`60.*^139*y^123 + 
  2.4595498602676923434279985143236271427402362593171429178809466885473687215\
614206091`60.*^140*y^124 - 3.758626325337316923087961240455866890003015053545\
46491350524111317415232642818994527`60.*^141*y^125 + 
  5.7460213983653228163165268116486014796839537355155993069758931753704867300\
75503339203`60.*^142*y^126 - 8.7875378677686025911196017274774263891228339769\
103198528293860373828496466044443910139`60.*^143*y^127 + 
  1.3443936206282385979680936393765983816878398710028119379464803917359238211\
28048596377571`60.*^145*y^128 - 2.0575120270716808168859393377759991557478625\
844798845548163721614735245679814986858555031`60.*^146*y^129 + 
  3.1500143493212186028461076698605897393820480039366465208823243072159416`60.\
*^147*y^130 - 
  4.82430164634065346664376370467547091410614607344066717204055773963798076`6\
0.*^148*y^131 + 
  7.391043713905547584500406173670048607028920784389107635476833964345555191`\
60.*^149*y^132 - 
  1.1327241394481113981523509928813840735608238493429898776965322792853451267\
9`60.*^151*y^133 + 
  1.7365501865743121161037222904738140795415556212388702226138024103036580722\
4`60.*^152*y^134 - 2.66313450590776194726194615455149110385865130863897720545\
83466593354854459066`60.*^153*y^135 + 4.0854441312873569710307865179948812747\
3450811382173098499110067070420512454548`60.*^154*y^136 - 
  6.2693677020438616790907596516483486281473911257087931834359925678612815911\
02693`60.*^155*y^137 + 9.6237521366264197010877265072577686473427472351601258\
090023828312592600660255457`60.*^156*y^138 - 1.477744361143381591642803061234\
071358403907966778428076668517887274974760920501171`60.*^158*y^139 + 
  2.2697938065393618682740749873252281076714270805246618219586540805276139593\
557707583`60.*^159*y^140 - 3.487416187750022878024193717088261447659941920181\
72135653155644482418564999058602347`60.*^160*y^141 + 
  5.3598117072291033142121143546440325846560076816822820904591522702445096407\
24744352161`60.*^161*y^142 - 8.2398975884973184520852327020219424139757614206\
789786151806307223349679767912355443302`60.*^162*y^143 + 
  1.2671230981932564405309913077830440042498861028315332634997258267421742584\
97088377914238`60.*^164*y^144 - 1.9491207198304462161129492679592392606949589\
801531587090730822141903032505183207385907503`60.*^165*y^145 + 
  2.999023489778261140228626064585513614885304218588775300476719123090151`60.\
*^166*y^146 - 
  4.6157310298752093683024207105168256799847954578644048916927765515032449`60.\
*^167*y^147 + 
  7.10589769048289488904097827122609165572135302973491428826715893852314045`6\
0.*^168*y^148 - 
  1.0942425695565948538948523779347752599862471129389825047404720064722525639`\
60.*^170*y^149 + 
  1.6854771267135980317187606180176887582057285783571936312296656786594992897\
9`60.*^171*y^150 - 
  2.5968397825408117475545270359822962925597428793744510557169131542073636339\
91`60.*^172*y^151 + 4.0020171956932928974412419178797570166404709827235422371\
461065890514679100115`60.*^173*y^152 - 6.169113270296417596029464687818111982\
61807608876051073882452666415166720236586`60.*^174*y^153 + 
  9.5120706026169861973103430235554963420357268843098635372731307409351152234\
40885`60.*^175*y^154 - 1.4670147130745029059570758360564797903734517872473799\
9197678509977915608751497295`60.*^177*y^155 + 2.26307810437938251987767793905\
4849380801198527436803672185077365343637006170846864`60.*^178*y^156 - 
  3.4919570874313000814625686443936917855528999584153206976845626585347446607\
481427972`60.*^179*y^157 + 5.389409399258823222430862337669713045673203861786\
48291360667283281139092011628989706`60.*^180*y^158 - 
  8.3198412870133550656088465020927502126199380620451728311407781089715491399\
18364460289`60.*^181*y^159 + 1.2846629190155268374088356986444578796263923760\
8399718103851854059656478302067743136907`60.*^183*y^160 - 
  1.9840944122244797833509249436379003280867795426644864039268925853229635913\
7945416527708`60.*^184*y^161 + 
  3.065019340677616986665727668904639048227013448337621784242544056099762`60.\
*^185*y^162 - 
  4.7358791339980162492723408150086755116013104612237666284316031517298329`60.\
*^186*y^163 + 
  7.31919461373555311314453390502873035909100969537222039024177852324347147`6\
0.*^187*y^164 - 
  1.1314101886556553884342112799007241560138481227204984257030771606335099767`\
60.*^189*y^165 + 
  1.7493222279614309992898065587795702265661468105929088144199325057269898503\
9`60.*^190*y^166 - 
  2.7052744919240546244488556451148972926234864154424050875386818123826013258\
11`60.*^191*y^167 + 4.1844995954053816257390408277436716210572655517899817374\
066441823449511103975`60.*^192*y^168 - 6.473889597395385727901423441279761727\
2563114424152694266775427949133148947956`60.*^193*y^169 + 
  1.0017873191250886541942081243174210287450832526873214340425295206951887738\
687136`60.*^195*y^170 - 1.550505065432294976877377404212978425145598970804345\
39437461979968173963294091356`60.*^196*y^171 + 2.4002541103227701260212422593\
37339295197176056217251644089518940232584006472033197`60.*^197*y^172 - 
  3.7164355143336225766013003605567347364254309117852313764580959619659712242\
11335209`60.*^198*y^173 + 5.7554637050829638235546710154817340568246265462504\
9304753330375635364819826791919192`60.*^199*y^174 - 
  8.9149186687901144884000310243082034927118285354774669268483648108582638008\
89510859939`60.*^200*y^175 + 1.3811372101431340403017891050218667079586999935\
3223697266491469810246330868692381119825`60.*^202*y^176 - 
  2.1401178287182236862564388107592172728262598916778691090323116600950885485\
17339747890026`60.*^203*y^177 + 3.3167979975128877429048827833497349303549992\
155132408015335402682506546564240041676741118`60.*^204*y^178 - 
  5.1413825003904249983506283146749116136906190475824035654658879114220322`60.\
*^205*y^179 + 
  7.97112197060598936031179455241503248255812155428794087610342112404627999`6\
0.*^206*y^180 - 
  1.2360520202090644057512494196333187984127937492713369479483712542557677063`\
60.*^208*y^181 + 
  1.9170388766378701391804087043545359966162155695210995495469993032376574704\
4`60.*^209*y^182 - 
  2.9737270711871781077424958707181221406221651994327287687263218525242100312\
88`60.*^210*y^183 + 4.6136692717694897182872003564594253130810856158029588991\
389673443459424700688`60.*^211*y^184 - 7.159227186557415268051781198129893977\
43236931108744447117171948621250938755035`60.*^212*y^185 + 
  1.1111158466403337553830943047465366185575002751678155641994333151038271729\
889225`60.*^214*y^186 - 1.724746387712050207756346539766897507127207661157665\
75475274347784532836950811654`60.*^215*y^187 + 2.6777070266117627347089072402\
53393870009909091974311432567942555891974545286715829`60.*^216*y^188 - 
  4.1578805006765059004397259175044701465101602837354233920231090073866508301\
972947989`60.*^217*y^189 + 6.457305167500102702430055319460746495030540867521\
38260569486260724061320732232157827`60.*^218*y^190 - 
  1.0029983680628702530310068982559513823316811000874280765618013648998948691\
934567318937`60.*^220*y^191 + 1.558181360699881607987337662517767121710244412\
82625198953451854352329912284879479023873`60.*^221*y^192 - 
  2.4210508719627768755253196986171079900884804089724097734176796797733960571\
83781818191488`60.*^222*y^193 + 3.7623330417629050910837949783488517545096930\
684544669432199562577859456806191082240617556`60.*^223*y^194 - 
  5.8475946594802258438641114977576794718776560498802427913734291024632839`60.\
*^224*y^195 + 
  9.0899875771430300482702746069729974742339018333675229516853842752528115`60.\
*^225*y^196 - 
  1.4132358196782134274837447742247604718182264865493896049397446310033410506`\
60.*^227*y^197 + 
  2.1975088100646659671041717251016666155487897076456109882697491259404504945\
1`60.*^228*y^198 - 
  3.4175162567321840581418380634551087441276595578207515464413528470455082062\
76`60.*^229*y^199 + 5.3156193493734653285707088215443979469714326545973132165\
034107516422247666989`60.*^230*y^200 + 
  ls*(-3909.51290941865852466646680289013569996048152955043465309653396598931\
43139887029`60. + 2362.540582609442846106325365120312271870419698007595232224\
77181788491894177171407`60./y + 42586.890616176711483012681948810110951536460\
92886423605801331182159091353225967801`60.*y - 523029.47083853501757014190807\
545915154807148062117729693905451165778795055390605832`60.*y^2 + 
    3.03855320133519638590560856687972676949298211709999113353324512320920007\
831825039932`60.*^6*y^3 - 1.6731300365718771290849670654903450405079152359185\
84041303401579761667572616689428442`60.*^7*y^4 + 8.11305656546263121688279625\
2322583078307430425383543652872008529402030018425623896322`60.*^7*y^5 - 
    4.04509193916657522509769483535310506980853988007654390292242021329785008\
90473094791832`60.*^8*y^6 + 1.87215673092956969090850264416918694834651660301\
180713180258584275357973033926081367945`60.*^9*y^7 - 
    8.87185001559654680170636060998888396371179138693885554401028187155809814\
331620960946187`60.*^9*y^8 + 4.0156095421097339860198864466074970775729830269\
23771697645138529782644005864742214212484`60.*^10*y^9 - 
    1.85775757903213176073265022482189080510021309751587453339039875275979170\
20688624753545373`60.*^11*y^10 + 8.415743769841438801331464490395967612563169\
7529896670387002938803603682897366452232964505`60.*^11*y^11 - 
    3.9629063595812087076669092261799142166044929966702139139626285307969953`\
60.*^12*y^12 + 
    1.93404135909027714612267932016873243523353316878387296001798471099356577`\
60.*^13*y^13 - 
    1.06718324057872242255528114362301414780756253746331828441599003746132934\
9`60.*^14*y^14 + 
    6.99858216503076159370539500512754117882064833211775187827762631522101409\
6`60.*^14*y^15 - 
    5.71704063518437792872560377764694027155502232947273848652359228546255654\
48`60.*^15*y^16 + 
    5.54881093423105778556257789888345395145283447497013346240018076014121435\
982`60.*^16*y^17 - 
    6.00483904986639912618058115212405416822192824109509239264474511344899530\
5604`60.*^17*y^18 + 6.8825117397056060162331778385577681579772438621235489172\
464514683983528320424`60.*^18*y^19 - 8.14619120538229980697603405954638550097\
137095842090268670080051891207776576379`60.*^19*y^20 + 
    9.83864264128231906359070592695680538778307162194691461019512423310862185\
5605651`60.*^20*y^21 - 1.2062732414380147786603689001868888440270738921346019\
5145218488861940703921995404`60.*^22*y^22 + 1.4975068337310067693007995598686\
50786253242319729596239469997010524564487881052704`60.*^23*y^23 - 
    1.87962008531310704928020400372756185759024621294579172999235814271767866\
24800651484`60.*^24*y^24 + 2.382903186078239474541057668482420756044683188244\
80184444852889780888993420831916675`60.*^25*y^25 - 
    3.04878944626435009336413088683482272571031377302971370984291240468383580\
4650385713138`60.*^26*y^26 + 3.9339963735754483049935798313554204923311570302\
569673854312225200814611071312740966412`60.*^27*y^27 - 
    5.11637314624118016955325149274673058580458515989648381022221757186189383\
595749707597175`60.*^28*y^28 + 6.70310657767754445115929648250966950029500126\
670540232883096670588710367990810647843949`60.*^29*y^29 - 
    8.84225282393027641483473670832594518675787264515600072145190221841429178\
91117738951430134`60.*^30*y^30 + 
    1.1738970911955404036900067808732396481037059446410954552899060234728135`\
60.*^32*y^31 - 
    1.56784285853368299968161398206204827150986946934959895457576947630291267`\
60.*^33*y^32 + 
    2.10581978591353644140311543317200391050049741358480752850601947742219411`\
60.*^34*y^33 - 
    2.84341774226409316333468845354828560535731111562407778640221102473436392\
92`60.*^35*y^34 + 
    3.85858360493758048104122416804253029408681358492352444825228412256024266\
667`60.*^36*y^35 - 
    5.26091081448852856072276428126548076747822630625673906711348517209440361\
8412`60.*^37*y^36 + 7.2048941273052322468431449229459735284678529587255464938\
711532019933147317153`60.*^38*y^37 - 9.90888095294595908956378092399509365625\
646644684307407181672136384179804143512`60.*^39*y^38 + 
    1.36822215707083465745033130367779528504523430790847885909809033490466061\
71967184`60.*^41*y^39 - 1.896424056893917540579593827804152438804212638473963\
28428163465329196466075153788`60.*^42*y^40 + 2.638028155536551980761821330049\
636444601833063460368009581387694533823344732783605`60.*^43*y^41 - 
    3.68224518507494397980902012809503945763026002148720748183036888481239552\
54463440069`60.*^44*y^42 + 5.156615885790755998443133694333143801026182507332\
59923767696432328275076293539186179`60.*^45*y^43 - 
    7.24385925792905146229525538422712410120812424638561864923802062880477247\
2311369297536`60.*^46*y^44 + 1.0206271593127974646313973838087315591197859566\
5550244169766292132816709061134823595167`60.*^48*y^45 - 
    1.44211175673665994605988281448827541572200375178780795288408547363798391\
0255980499957174`60.*^49*y^46 + 2.0432046325400930818045816397610490407129669\
75765688000729745245113176319867751044098523`60.*^50*y^47 - 
    2.9023902980411926788063767003227841614703268061083803979743725898683766`\
60.*^51*y^48 + 
    4.13317429056589274749190810651439318890870185908348467904173439852993009`\
60.*^52*y^49 - 
    5.89999156498215932375498702589587552528483767291661381224175164075471383\
3`60.*^53*y^50 + 
    8.44145416952194800627838698729113381805232365980557372540138637959429014\
59`60.*^54*y^51 - 
    1.21043706371302187065416901570755032520316198711944255142644942404783478\
3247`60.*^56*y^52 + 1.7393594377182983802262981394036679980896892122716200642\
598782128772709274243`60.*^57*y^53 - 2.50451607915726547321066667527582872597\
873468030676326840693523180902008299437`60.*^58*y^54 + 
    3.61337286562976938683871167059032841417649187024977473285433844139678381\
0167939`60.*^59*y^55 - 5.2230609539764469437490640752919757590045052072884816\
893742172849441281273179529`60.*^60*y^56 + 7.56364820339135602014386444543095\
891033983861393553732084719177372263536558445739`60.*^61*y^57 - 
    1.09724485747286523006195783266377806317161713094904733386816310991781440\
16489587255`60.*^63*y^58 + 1.594466233534966532965529899102832701622356120262\
47090592365962757305363951710141971`60.*^64*y^59 - 
    2.32082028995096261556534052433389009741842706339066538208573453685334780\
7199393091525`60.*^65*y^60 + 3.3834381340253417378302264292579502375339840011\
629880100696298723946276829293876330727`60.*^66*y^61 - 
    4.94018037991081850567584347623179576867773094364058650131161351501369911\
611750942418435`60.*^67*y^62 + 7.22393130418426618252305082484844474110531889\
0671091463785499609837363575239491452669996`60.*^68*y^63 - 
    1.0578645510573866753620916681768414552984776379132824384206965178104515`\
60.*^70*y^64 + 
    1.55128846021184913632252647381027098687757087613696872176772631222923027`\
60.*^71*y^65 - 
    2.27794057071970683366666201647469972287645871007352981851953123207160665`\
60.*^72*y^66 + 
    3.34935889613737464995935184544843796403203598147845273465708414039208878\
74`60.*^73*y^67 - 
    4.93098169378338187048662828493136416844439629636695962748215934545778397\
209`60.*^74*y^68 + 
    7.26843970317521620754498032753619416131490916038927121228245494027117589\
382`60.*^75*y^69 - 1.07267829072505422083539757549208612668627469399825932925\
808135264732122789378`60.*^77*y^70 + 1.58490544095265866264904096345140842034\
2928385884317154946472585150766386908407`60.*^78*y^71 - 
    2.34438258435190483521572364101085808794893200618465337896103788163055507\
0350116`60.*^79*y^72 + 3.4716119709727133335794582611662872500499415036979443\
1442586361048181224299612542`60.*^80*y^73 - 5.1463377792556135767182446007940\
2439391404731130537434140444689889728924674895006`60.*^81*y^74 + 
    7.63690186649375393498083635768982718275585223312385764674677842497886941\
16482917346`60.*^82*y^75 - 1.134425137128018731069887654920898763148534311959\
176402369650775432617974075617694066`60.*^84*y^76 + 
    1.68679597786465595637522458566315910280780649456834574943459312037933747\
61224492736815`60.*^85*y^77 - 2.510534451117265278895014340200914521075230689\
24832956205930398257133010573444015724667`60.*^86*y^78 + 
    3.74003775424274955106389815181720505173982424309677347498087981238024585\
3738302213360623`60.*^87*y^79 - 5.5767557912613690378661141169645373107393293\
076653429288919429252942096246760400547960707`60.*^88*y^80 + 
    8.3228709977226126271029806292455356862269847453960333850110490495867129`\
60.*^89*y^81 - 
    1.24320005263808974196686238489425790214625393187419942679249620037718592\
6`60.*^91*y^82 + 
    1.85855737445910807666117810646553542688574195636928008200023176699772009\
58`60.*^92*y^83 - 
    2.78079600595091756652591954400939615292748263576116940979051351420468475\
878`60.*^93*y^84 + 
    4.16401152953848596504528388350602430311308781346938153897813101963545248\
9254`60.*^94*y^85 - 6.2401651073201677843511739642864487240326956202060540760\
876488300001110248834`60.*^95*y^86 + 9.35865900688573486778531915522331357549\
639843517402606518872042340475814006703`60.*^96*y^87 - 
    1.40461353160127997108323813447694442631398994963593035698182346703555053\
61054446`60.*^98*y^88 + 2.109688392454662850831289745546690457321989812272726\
09054476776447883245653334206`60.*^99*y^89 - 3.170960490025688455052370824777\
380698125436154264105428825848945313181318096454543`60.*^100*y^90 + 
    4.76944067686625774518972810871039559480621875049245409079550996289324977\
84897586275`60.*^101*y^91 - 7.17862812196606186027368716648151390425485745896\
856520361145942209451354287147451325`60.*^102*y^92 + 
    1.08120076735974853379087056276842983315928571113235616404148391914253416\
25982413201494`60.*^104*y^93 - 1.62950549814623850719703941278598584368138030\
102072047284569632016613965153963216228413`60.*^105*y^94 + 
    2.45744509158478006570267837721654373429578476336053827938271436958306580\
4842998886016919`60.*^106*y^95 - 3.708381692540117734172038232045174623960576\
6633632042060915119264387114625290378402060298`60.*^107*y^96 + 
    5.599534651922711723324154573117486243590821733411405705722274233810087`6\
0.*^108*y^97 - 
    8.4602035923563769511285286426313894668077311424357629391429089643561273`\
60.*^109*y^98 + 
    1.27898572897073473308368948006821424564631826954588121464096113672973793\
1`60.*^111*y^99 - 
    1.93464546346771547014869581795273643496571348672191101506297816795466944\
57`60.*^112*y^100 + 
    2.92807935758086243851711587493239389237804014548600422200547373359139014\
256`60.*^113*y^101 - 
    4.43409676166863518804266590770419630141685431792554147653231308844586334\
966`60.*^114*y^102 + 6.718365237582192325693046330244291738868890387272164575\
6764279054312212005718`60.*^115*y^103 - 1.01848248535407477679083989095799025\
7496399944142980873201606979559308366848608`60.*^117*y^104 + 
    1.54479392833458221739219649151188225885734176377934211543980087613746388\
37016589`60.*^118*y^105 - 2.3442840277363779848805846716602092863407879776676\
4157268379355999063799316467969`60.*^119*y^106 + 3.55933089656676547022459955\
2741750559985168677113357583292368703430032422150246799`60.*^120*y^107 - 
    5.40680685306676259853503089789291868542385168750723932973352987498485231\
6283900743`60.*^121*y^108 + 8.21719721884001132645352360770413599550087446882\
635567293242716347675918082010497927`60.*^122*y^109 - 
    1.24943321772236985736514139565111848739731845246925462375369288340107003\
04061886484736`60.*^124*y^110 + 1.9006628809690002437102311530190238979258279\
0674772993092461960922249465704095523691721`60.*^125*y^111 - 
    2.89265189705823547502483050470239595993312415205641731611527488442969031\
5303440084456691`60.*^126*y^112 + 
    4.404359042528429469354683722330221739316671952442886570354062138937644`6\
0.*^127*y^113 - 
    6.7090532651394916990919460256966307457789776966369964095935446774661972`\
60.*^128*y^114 + 
    1.02241770279605756043716125734485680442277310586451380183738579452881874`\
60.*^130*y^115 - 
    1.55876547946268404026889730025902979436531626953964329119176586904860209\
46`60.*^131*y^116 + 
    2.37747130460566632811811700839040776967071836490077316299244978176148123\
275`60.*^132*y^117 - 
    3.62767810992916879248839658928565317006175335715850965216029295394008422\
6327`60.*^133*y^118 + 5.53755574554629576932341124998110293551401756701746993\
35540751708934628401284`60.*^134*y^119 - 8.4563005801521939527370347703519636\
8861469414011063968221732150340641040517134`60.*^135*y^120 + 
    1.29185195741229533542641052495078991916487715066613903279025302013555686\
82675972`60.*^137*y^121 - 1.9742961254644253657142742962890832374666936653211\
0262043317826321941743548740944`60.*^138*y^122 + 3.01839652624499257231106512\
9771476485728022859732771268485284653859362551900347696`60.*^139*y^123 - 
    4.61638537423410694310624217119493057122849249635822672673812003244340125\
09395327225`60.*^140*y^124 + 7.0629635009808829941441217052268872714558491474\
6870074989343657798814140996920300791`60.*^141*y^125 - 
    1.08100685737630776433195972368798875098885886431914482116350420270786603\
7058079467638`60.*^143*y^126 + 1.65509916014738649047795075928322545686986102\
061843486890017068075461471801684480894241`60.*^144*y^127 - 
    2.53496069820370527821281128187405149003998864074268496641201924393476811\
5227844223216801`60.*^145*y^128 + 3.88389699207284196540625301738401567212694\
04279251677563689101319601476445284604855691873`60.*^146*y^129 - 
    5.9526604401158613430270790793944256444642342666067735204644978871421356`\
60.*^147*y^130 + 
    9.12639322839984606993338633303035021804559403518578736217620585648402661`\
60.*^148*y^131 - 
    1.39968299246379186952812147562990914311381031045036963197541849059087266\
44`60.*^150*y^132 + 
    2.14733827205156736913688720556031611234768501913875293859761326176458920\
892`60.*^151*y^133 - 
    3.29540953406445421200469227045115952741655837219229452414362321665288532\
0103`60.*^152*y^134 + 5.05888026137477205842767476291941267993111706223663927\
19139242475424278670528`60.*^153*y^135 - 7.7684335818480679883566412504198141\
8438220205398534452293573029891648145314546`60.*^154*y^136 + 
    1.19328610138655105454653793769799883063818115757344606603781443478236316\
28124223`60.*^156*y^137 - 1.8335207861704479614500638432659364932903110841541\
2804092749102228704563988180322`60.*^157*y^138 + 2.81809304173901993400876096\
6010467872279846158395193962401590879341113557154694`60.*^158*y^139 - 
    4.33262595210977079244790366997867766866453056122885609968874580805773193\
31242843016`60.*^159*y^140 + 6.6630278776135593386692839700404628065043496286\
0554215302990059932064236875184115142`60.*^160*y^141 - 
    1.02497872738611036340101271890401227205599641533742821433285706663947836\
97079322597465`60.*^162*y^142 + 1.5771722364259952431153788588598451643731692\
3413093149858223622604698105707636893471174`60.*^163*y^143 - 
    2.42751958537568168281871108471144011617931818252295092459780510117136671\
8566100348237011`60.*^164*y^144 + 3.73735234001900224413331042441833078792949\
31109532209529718348318026334840879010326121631`60.*^165*y^145 - 
    5.755477934717123731720480428694054172660027051178671891455253821666195`6\
0.*^166*y^146 + 
    8.8657033431524596819646667234010464265122479610231046701391112113512308`\
60.*^167*y^147 - 
    1.36602259690912303771299927038446437782095047152761267891225704814612618\
9`60.*^169*y^148 + 
    2.10529968217385876007161248587460699878952257091472430723129547890788943\
6`60.*^170*y^149 - 
    3.24548657351077422641467821571748263813681613014281743087856868418246536\
545`60.*^171*y^150 + 
    5.00442387128513863937125164551825246501218379955318547539645118392445918\
9083`60.*^172*y^151 - 7.71854237292115808135446137770976721053251651985962834\
08462281473969493215297`60.*^173*y^152 + 1.1907539187878034964539763455406281\
01501279708496187889338246487303151422872647`60.*^175*y^153 - 
    1.83743879187862401174860208909542279135521148374566952349802226421707492\
59734235`60.*^176*y^154 + 2.8360019019666692700189047722884182213823466152610\
3857442240533690225521327338404`60.*^177*y^155 - 4.37826049182327639192623464\
3100287182103853663566725655341843131509105211354076038`60.*^178*y^156 + 
    6.76078011974136972505095180249888781364721242727318177089930526219605795\
44964586187`60.*^179*y^157 - 1.0442172887782578315288194579498992860256410974\
58476991125788921118427395057599967779`60.*^181*y^158 + 
    1.61317893645715070029680005077903376014643496267761304226886168524694867\
80800479533909`60.*^182*y^159 - 2.4927031800583414010837313241493798720804110\
232803360148229520782569546513990091982949`60.*^183*y^160 + 
    3.85259843496404862634090410525917849392363733762917956469573379699014231\
2294574574527946`60.*^184*y^161 - 
    5.955673530242463397843623169739195624993514435496371489003596676705746`6\
0.*^185*y^162 + 
    9.208752903790902651116401613547337372356117991954847549940077743972946`6\
0.*^186*y^163 - 
    1.42417188974459342741914614067216242651433968191535665047206099833394100\
5`60.*^188*y^164 + 
    2.20300016029347283283084183198977903255032207988190409034187711088342025\
56`60.*^189*y^165 - 
    3.40844330900396281584640654821292646902848275122659845265782347117087637\
041`60.*^190*y^166 + 
    5.27455670139044837715943842732444569239252164220208223683380087756775621\
3973`60.*^191*y^167 - 8.16400264209565927841548290406328450173966971975516141\
10948404404088568417251`60.*^192*y^168 + 1.2638820459644566226504220823959491\
24956171370888990034916051112653749763781681`60.*^194*y^169 - 
    1.95701954752298302068202078795903282867968296923478569890391475020404049\
03458012`60.*^195*y^170 + 3.0308747270958824213743409689029082312721374965854\
6885672207919603249270643463086`60.*^196*y^171 - 4.69487488573739356924096715\
0385343785305139761824411398740101332852316364020682435`60.*^197*y^172 + 
    7.27381584746078191575215047806873517071997621418340899861221538407963976\
17596586948`60.*^198*y^173 - 1.1271503925517714676472294485885432555594794716\
4008281681582239649718124480872141156`60.*^200*y^174 + 
    1.74695524485727952872837636490397695790894788012784306650281468107076375\
93630413160913`60.*^201*y^175 - 2.7080776695662213215774000905914118133177709\
4055202246904524348267004344804131556587324`60.*^202*y^176 + 
    4.19873988888041325386239285731315697825867166887894870978689200885296830\
4900777493453535`60.*^203*y^177 - 
    6.51110130242773738704342498051735549942512846549406259432014120287518`60.\
*^204*y^178 + 
    1.0098728199961533740671716673807353782937418184622755028757444363037539`\
60.*^206*y^179 - 
    1.56658802784527524442301442151328481597593221087476260712572858094631219\
5`60.*^207*y^180 + 
    2.43062501957774120066985194083341775842161283210250686187444827401879661\
17`60.*^208*y^181 - 
    3.77185798522431611972755330286877705121051458889469004487394285958639105\
663`60.*^209*y^182 + 
    5.85418024727304603785892147324089736973159530266642813971871986470842590\
4502`60.*^210*y^183 - 9.08760475484545337180241608370089221563162940914681433\
27190835416525878604813`60.*^211*y^184 + 1.4109270517827679976411639284979245\
54185754639397726412135357145506354045526924`60.*^213*y^185 - 
    2.19094109209608618200392968948180859985906888492968114837469733934506951\
92977479`60.*^214*y^186 + 3.4027268230190907286082123324856932815594274083456\
9866321877328075628833642779601`60.*^215*y^187 - 5.28558372692595767485784281\
3259947760114013851416934083656777628041180415657722069`60.*^216*y^188 + 
    8.21159600194145011523343617052782780090298173438871139238920586835241985\
7630508124`60.*^217*y^189 - 1.27593986726725389197218558534452547408506035432\
215464789979912170178137489282260062`60.*^219*y^190 + 
    1.98289690874748739542109705978629278665043999788593080995451227720260945\
18667015020356`60.*^220*y^191 - 3.0820285098335901423208349213378117270847416\
8567979957600510643555117379353094993911297`60.*^221*y^192 + 
    4.79114217655063308440788417168368888895081281442666572946275879769782679\
4136445786164491`60.*^222*y^193 - 7.44914915881226843451024494509819075612689\
95422483850369068883703691982724769981905991179`60.*^223*y^194 + 
    1.15834735660906565927469793916306971269285651178655295081035168395476663`\
60.*^225*y^195 - 
    1.80150228823739662610031935862553879068232058838554997655463346872349943\
5`60.*^226*y^196 + 
    2.80216712959955294871608920540241575453596595445952850435731463856055145\
38`60.*^227*y^197 - 
    4.35929054986243330195603770229588010950487202654659802203664790415407563\
853`60.*^228*y^198 + 
    6.78265189333439593075768841105137980857727387127931756326337847515028163\
2873`60.*^229*y^199 - 1.05546672450201140609436011777464687170044728472651691\
641457537904200468020674`60.*^231*y^200) + 
  ls^2*(4855.1337658056746652429578586350919274443684927445906412558716737964\
3808525054263`60. + 541.70663350132358580518152103861282277376912228282142740\
441278297707107540903785`60./y + 22677.08141312498711621234794653675934413581\
190317652899271662833419825400298957939`60.*y - 64987.11337154847983401768870\
455464724001410432129077301213012040605610960600623161`60.*y^2 + 
    216140.726194702849258548809376095800684597695437917572663116296021748112\
60515603906`60.*y^3 - 732084.053044413305900219396564165084957048109961056216\
65807855717013425742421299586`60.*y^4 + 3.40079699306209205789672184957463948\
944879776282676467176362905607327030899873329053`60.*^6*y^5 - 
    1.25187168069506074056481393736192230630563603877320895260044328164210577\
2120561289641`60.*^7*y^6 + 6.456021205002945147765612730370366309269867452307\
047920037319125670859139491210155724`60.*^7*y^7 - 2.7380662824812611003798233\
848052182313232400406088674693108011643821762703921978703527`60.*^8*y^8 + 
    1.61270472618007672917184223319088022891105900691896094412114877106478614\
476457620619545`60.*^9*y^9 - 9.1029989474628192158011507222708146889804421118\
0267001167505228130135964588503266141051`60.*^9*y^10 + 
    6.61294545846719519047586504608255101312767035870705540995966057447204946\
1591682957102092`60.*^10*y^11 - 5.0921130413736067572352105455483319621948103\
352522399074525590378377128916545905424007014`60.*^11*y^12 + 
    4.502544503742770536133279910638633032639457524780011268180807673067096`6\
0.*^12*y^13 - 
    4.23878987247448508019169062961352951787878810953250161195461057276524365`\
60.*^13*y^14 + 
    4.26308053240619205030843766596495194952660339013153961777326623764176005\
2`60.*^14*y^15 - 
    4.46931542423030544591235310153654154195565513429691673529834152424454186\
73`60.*^15*y^16 + 
    4.85370014462826159501368441518797906911857156012221948906358843112108449\
828`60.*^16*y^17 - 
    5.41578463925598027862369553087012116419757567224558050302155406005662635\
7169`60.*^17*y^18 + 6.1840344643513579961540603069683448024117623333286781348\
065565716171720262174`60.*^18*y^19 - 7.20192585460434622843564133473180870857\
426597651445211759426216035149894236358`60.*^19*y^20 + 
    8.53476649151101884749358963428660813771702072664229485333493335724641297\
3532882`60.*^20*y^21 - 1.0272493835817541594266038533276667965646367812233845\
8936767436823044691825903486`60.*^22*y^22 + 1.2538010472067690998984042043598\
90554513159123269026024223056548582754218322916944`60.*^23*y^23 - 
    1.54979623090905214007281355785420851940886188307799844168958009774752376\
30787153558`60.*^24*y^24 + 1.937846302411589906371151596953396887702161144270\
96682309245176694203858969423245408`60.*^25*y^25 - 
    2.44868370798137899543635218686203787589544563488233180110992364873014187\
8976048369653`60.*^26*y^26 + 3.1241979787784590430848085771809053516966536907\
836126777392201984274903618405157186641`60.*^27*y^27 - 
    4.02166495314329546946415696982697022107776564962087501500612994300087731\
115550703400013`60.*^28*y^28 + 5.21965584824980432921264128789284363258296570\
0334159137022292428207318603627629395491829`60.*^29*y^29 - 
    6.82631114373940150295726542746072577174585478009632520023610043016366419\
98419874406765344`60.*^30*y^30 + 
    8.990955412239019846564893057930650498685769979746319183696248776139163`6\
0.*^31*y^31 - 
    1.19204423227223186958680452414340639430592661312057722115751925947119579`\
60.*^33*y^32 + 
    1.59022124705273601413394296002024597941201341053781356741547896627569487\
9`60.*^34*y^33 - 
    2.13368984586486196557247546509558119466660605088493504457870627661384133\
31`60.*^35*y^34 + 
    2.87845373772233983184132699323953080994712804705387605352459402191064434\
514`60.*^36*y^35 - 
    3.90302173718979906467711969051502777654667235474555727387200363033080152\
6388`60.*^37*y^36 + 5.3177535414061368068416714893197764853330240028755649442\
101736965629074651741`60.*^38*y^37 - 7.27819314991608031648888043869319524677\
095311189398609212014807220385050622125`60.*^39*y^38 + 
    1.00041306334161561221789361610176119570231831242613741146963951798248046\
59079651`60.*^41*y^39 - 1.380690786565397350701966090832035232077290564447916\
62009703699242072951086635549`60.*^42*y^40 + 1.912860964642393156497513845032\
319773568981433229850450026346096743817789060473756`60.*^43*y^41 - 
    2.65984196748088558024555699890431417048381458181109227929582541522032089\
24759612015`60.*^44*y^42 + 3.711380754743147981243992308717440647986794057055\
36150043798352913178744335774967191`60.*^45*y^43 - 
    5.19576954156506513130963295734428182830153100102655459140814985891447630\
2755759378532`60.*^46*y^44 + 7.2967841118996140701982230363105861716180818919\
048956349286319217634569455685961666317`60.*^47*y^45 - 
    1.02782118774101938532351254563466355785451466586494998372595205229336650\
7272957030149554`60.*^49*y^46 + 1.4519428292368892256611840231003953022408769\
742970082169055244754527952275313341011911253`60.*^50*y^47 - 
    2.0567079767947660788705622684879903140114996259099647874786980450452981`\
60.*^51*y^48 + 
    2.92102802655806572416201110654773617086922695333006690945964687476554735`\
60.*^52*y^49 - 
    4.15901826274264500328290486365634580583611139272834523868812786985620406\
7`60.*^53*y^50 + 
    5.93598700150731802406944189724230401661471132909879250165143565018721394\
25`60.*^54*y^51 - 
    8.49180057813350416531533652788430052809684456383684256709914246244177889\
327`60.*^55*y^52 + 1.21750735062549345618329877986103213865253642237387687389\
81072392867479259432`60.*^57*y^53 - 1.749326593903813651604044848339376838962\
22781492507768232123552010287813166825`60.*^58*y^54 + 
    2.51861847431496873424588606967882423107151444978199924217135291131146922\
0070001`60.*^59*y^55 - 3.6333957684365969856180316507675400047946372472004678\
534945250514954517043831806`60.*^60*y^56 + 5.25158441859940084036225141596664\
539168102993438545840328734826163124686263986737`60.*^61*y^57 - 
    7.60440972926625843709124701722025252867833490606921411648335264379498791\
9558669445`60.*^62*y^58 + 1.1030874632339840105384446903472613970638694455198\
8007154196468766389283833528521008`60.*^64*y^59 - 1.6028648731073457333124101\
69018459495447448102022473643383646909488368630198654104304`60.*^65*y^60 + 
    2.33292623761398961755935037048022814547266396883183700918777732232549577\
736056751921`60.*^66*y^61 - 3.40093339244202801643448105937454484394164768770\
326640598363615456185280885522661343944`60.*^67*y^62 + 
    4.96552704032761394842035179860289656950615838410335396229673493639216208\
8794684769779432`60.*^68*y^63 - 
    7.260739946024293167801152161900421529181109747311416968636719660982798`6\
0.*^69*y^64 + 
    1.06322202410260258011107645346429417979717994097164035715867538790204964`\
60.*^71*y^65 - 
    1.55910305347330512071176621461638509183473931921572730424644088686881165`\
60.*^72*y^66 + 
    2.28936268224734572790427767449811009758010211556075944552086260052933736\
6`60.*^73*y^67 - 
    3.36608673407203724967752728735971418443184439409971348320376589461239089\
889`60.*^74*y^68 + 
    4.95552587741915266212929397685826363379151308100114633893473035366276049\
4431`60.*^75*y^69 - 7.3045172328164645157169490199168230641716917933694367946\
027581953470208772861`60.*^76*y^70 + 1.07799044227356679411765180202434333098\
6254454903662351099241802277877476923127`60.*^78*y^71 - 
    1.59274005319119270632002494437567409836466946433214350050157588678210967\
33209851`60.*^79*y^72 + 2.355955629402507447034617407652628077656118253643652\
21404399906276535227533256102`60.*^80*y^73 - 3.488733094015347275953836440381\
634709048115248102810019932907211930342208889466173`60.*^81*y^74 + 
    5.17170332944657611620437636263237229887643137211443516676556925760015555\
78118531471`60.*^82*y^75 - 7.674533946194131679909045240593777919864736100590\
89965198536525887449909912595201854`60.*^83*y^76 + 
    1.14001562765937479279814521130168678435853247876319482671219511683797595\
0099840579383`60.*^85*y^77 - 1.6951116349130959565101998401628399427745870353\
5861762824196534638254037189598351162718`60.*^86*y^78 + 
    2.52291889819870873287409660885217495692861997979448047625111515888083668\
6206697797351387`60.*^87*y^79 - 3.7585036204346497773707418582051284004216662\
208512194513529340141604116627853367882156495`60.*^88*y^80 + 
    5.6043206944614498358550135226119169794888203851809350963090869889427384`\
60.*^89*y^81 - 
    8.36406355301291000138296147727079743367579324539725370694942455440924846`\
60.*^90*y^82 + 
    1.24936230088862479695821280821013323883334483490856624311961897920105870\
08`60.*^92*y^83 - 
    1.86778524464368626078972313580367693178228021089638352608771623538911763\
186`60.*^93*y^84 + 
    2.79462816846552961381040203415436147967976935466558849143829633313750256\
1871`60.*^94*y^85 - 4.1847649796590610775155339625812252890637288534784058048\
853156902251767432355`60.*^95*y^86 + 6.27133161897404563702714756688963670756\
329361274367086045516798224073283561528`60.*^96*y^87 - 
    9.40550479132591671952826905160339518167132690333881263011705526231683109\
1913568`60.*^97*y^88 + 1.4116608629579791087428883855424583141449076777805085\
5608501864960087893427776143`60.*^99*y^89 - 2.1202989640148098099216552302535\
9192955838574438113860315913135968565922863850618`60.*^100*y^90 + 
    3.18694875796659335272933483246499464300517266550721371162070548910490207\
65818396445`60.*^101*y^91 - 4.79355093188747125925118255664868646409110675320\
428283593520649879687087018512916493`60.*^102*y^92 + 
    7.21501373126480443397680567616318801858793320070547376619688199482926940\
0221428561417`60.*^103*y^93 - 1.086695861844427924786250746522401474188810771\
91748739214119411044673424013165312451574`60.*^105*y^94 + 
    1.63781029482013151672323105693323132938485038110371102782487738639907813\
2642795662322728`60.*^106*y^95 - 2.470004878369562034166023278506130342255049\
9324262093499759606904335272556987743773830635`60.*^107*y^96 + 
    3.727389256272800342398043947089862636759012605897245398308035107498415`6\
0.*^108*y^97 - 
    5.6283188050250404646775794334471605935847172129223140816190201672266823`\
60.*^109*y^98 + 
    8.50382056479202010766932870527278042913544500410804997837052563196421316`\
60.*^110*y^99 - 
    1.28559913560289106471917693398680139700014803654528822845169351018414581\
87`60.*^112*y^100 + 
    1.94467903371449080877621113444493472270351814691177293871111926255976504\
541`60.*^113*y^101 - 
    2.94331074755160620024778617359683644674061352519895188166409732716891877\
707`60.*^114*y^102 + 4.457231833516771298935544339726978884057866325368215880\
8853340712120982474337`60.*^115*y^103 - 6.75352477976360848971716566764229785\
225438504165206420048849144223257334048554`60.*^116*y^104 + 
    1.02382875230877459610746943490233763817079999781266529172001594072725766\
71251742`60.*^118*y^105 - 1.5529276144445528020769666319687000222391167477067\
1728041239061611642689542887072`60.*^119*y^106 + 2.35666480789769136203305305\
1595996894866900475601108836449053469309511892592728537`60.*^120*y^107 - 
    3.57818592387616572425342780386617846138393763523487580101361401887913250\
43173480428`60.*^121*y^108 + 5.4355358053811100330451282293150953460607489935\
5971838002892079916236387945036492575`60.*^122*y^109 - 
    8.26099186218938635008384421230358700077104863088232379169398238311188065\
992339407935`60.*^123*y^110 + 1.256112442827054196904243187228819052856044920\
12557022096594327364039177330201073635019`60.*^125*y^111 - 
    1.91085420291222472981692434507725221038429159446395211169924094093551630\
6311945354621987`60.*^126*y^112 + 2.90820904406686179203376081856856189724779\
39566865064160275790914415283862404909479354176`60.*^127*y^113 - 
    4.4281176061717606626392769030999687195107142440068808145037799426951282`\
60.*^128*y^114 + 
    6.74535247279998953245212156419425453522089471037727541659083754515941926`\
60.*^129*y^115 - 
    1.02796596450222938278457836604088348122975375845971483323068584650164909\
1`60.*^131*y^116 + 
    1.56724938424255446103870361469956337495476479534827323363513258733259444\
559`60.*^132*y^117 - 
    2.39044937252660420903550166761686936734012245516814570956861489134166908\
8375`60.*^133*y^118 + 3.64753888478114336988990264542865149308830018563545099\
68791369283359636480176`60.*^134*y^119 - 5.5679611522948813295486481085429792\
4709409917521981286457308616160400744602744`60.*^135*y^120 + 
    8.50286676295927470849540578358409109676339850631253008727730267205561010\
7302721`60.*^136*y^121 - 1.29898627546008703207212359547973103863517321499863\
123343079038745114436006738617`60.*^138*y^122 + 1.985230481645175091572159696\
635165189317756336523199890442441408915000740562970187`60.*^139*y^123 - 
    3.03516099917896655604181246312450376842910801609713230150925341130063408\
54153568124`60.*^140*y^124 + 4.6420975977805347688813247895859901590061028020\
8959571132207684524172998488683886157`60.*^141*y^125 - 
    7.10241282870965704665755695952494852561490238233194723353261793066128404\
7411656149819`60.*^142*y^126 + 1.08706148027932509237898467058065128565712696\
290137340806651999565206332730957917825177`60.*^144*y^127 - 
    1.66439480400569934285160913584059804866363723702030267847453044719156911\
940363273741846`60.*^145*y^128 + 2.549236949318144392503820084494493296203697\
7060188325353536252682249273707096216995952689`60.*^146*y^129 - 
    3.9058295215334787166996864508460936743121009420689310369452112465619131`\
60.*^147*y^130 + 
    5.98636593380086533631183132465563291270390048136224614088269106192760562`\
60.*^148*y^131 - 
    9.17820730328271168169531006585335094366349294607981686341039978471130907`\
60.*^149*y^132 + 
    1.40765059407926359208977238580957282738796632103525224741691854786722733\
499`60.*^151*y^133 - 
    2.15959397048172523237404416845404284531244634953228604607851731791014919\
5143`60.*^152*y^134 + 3.31426672332027327063103357931051053911935598472928302\
68517406668145802638275`60.*^153*y^135 - 5.0879032543997302665823009035533435\
5003968536333260800361493126921527481337402`60.*^154*y^136 + 
    7.81311549294978184784455142365292929579460051410868807979905481018113707\
3545385`60.*^155*y^137 - 1.20016697535303852122674236376562940421242646986491\
059982165840549534774840643907`60.*^157*y^138 + 1.844120053693085814796702422\
441252490797092274692748396557723237007596958364946563`60.*^158*y^139 - 
    2.83442456182480049344373672630303522760781446511016008158123009385071437\
15498906356`60.*^159*y^140 + 4.3577965792040129668622259499865571834211280682\
6780719907025327163326420589089493982`60.*^160*y^141 - 
    6.70183186408670335566884810997214806348641460913634673754240810258402206\
530208932227`60.*^161*y^142 + 1.030962454688049447515431361562037848943655955\
94042237792380755215163794806884097843936`60.*^163*y^143 - 
    1.58640174720520205221836636984714601893273881052938140904974161503983315\
0113519918666413`60.*^164*y^144 + 2.44175910541445090055704112094299847614709\
72851128872766224110774596810482740550940341587`60.*^165*y^145 - 
    3.759326899835111652316047135611339575957375907147182605635482842225371`6\
0.*^166*y^146 + 
    5.7893976034039564015985081720378983687297817090357842677371260528416253`\
60.*^167*y^147 - 
    8.9180740048722009126442554159806854549290916383476653445187314536316193`\
60.*^168*y^148 + 
    1.37411035323591137809866870299378514197110815005325685661385462973648454\
31`60.*^170*y^149 - 
    2.11779277943704102229945568847060795094328741410187739729454479175714037\
083`60.*^171*y^150 + 
    3.26478904029704573560279493975962808510003398456639018101991995048659273\
3297`60.*^172*y^151 - 
    5.03425397286286488684813643505015369381455391084609509705528625367704607\
3193`60.*^173*y^152 + 7.76465230728082667807575149477470600699847957305350119\
314589469048972624425252`60.*^174*y^153 - 1.197882954452758613436777730762432\
7031300063714982146725247086227088535510011957`60.*^176*y^154 + 
    1.84846337739221366239396217615333579103162381718862539309165332835926664\
766261458`60.*^177*y^155 - 2.853054386720466279192755746401652192767518379402\
405932552347538950326936322314481`60.*^178*y^156 + 
    4.40464237119572148402113914846858341330543254742719513383197793075683370\
49215918567`60.*^179*y^157 - 6.8016040885039044313657985960618611264058841982\
4017296800620299088985454417593492681`60.*^180*y^158 + 
    1.05053580268718546531983437421895725734743267324864924258566063052138493\
91155645573018`60.*^182*y^159 - 1.6229603973233940609172069929125956072869022\
5705668450767685285708714767928817820252862`60.*^183*y^160 + 
    2.50784856786936930881737854874385296233332749726315172953503777409528249\
8873057167118542`60.*^184*y^161 - 
    3.876053889152925717632970356168748091613636962153679915496707220699869`6\
0.*^185*y^162 + 
    5.9920058361713290109022741738971600602190233619936235246239197681833713`\
60.*^186*y^163 - 
    9.26504230926280980276401274244752130036985341098106845960649153432848472`\
60.*^187*y^164 + 
    1.43289444810065249164507933214600170356476364296971425265098231092825598\
72`60.*^189*y^165 - 
    2.21651912980269673650802389717251833303467327773217214350643101058965429\
648`60.*^190*y^166 + 
    3.42940009878634645251819693213033749953434486646844253656011229065186927\
6759`60.*^191*y^167 - 5.30704944546028204977268389720890332018093911546175519\
75659874394393152534958`60.*^192*y^168 + 8.2143906869442614281750941680573475\
1101657265871141971890044069232636702414401`60.*^193*y^169 - 
    1.27169737286321282757287107095633799219126012608366693272177956020525982\
89916584`60.*^195*y^170 + 1.9691435040592392633974940816726539601501578657325\
4124133977816291624704750470972`60.*^196*y^171 - 3.04968600285669926142652374\
8615257119880115181954055871693157740469135932084136434`60.*^197*y^172 + 
    4.72406715651613401977424598233872189937685269826483919156970743489254322\
25260941129`60.*^198*y^173 - 7.3191256706129915566784376950036917207910905345\
0809281938145682931035094767403095388`60.*^199*y^174 + 
    1.13418420592899813346229329838631666356762966698419375182090756058634304\
04276621870524`60.*^201*y^175 - 1.7578762457832474555277658523833845762288476\
9891972494274106793726679690853228459800119`60.*^202*y^176 + 
    2.72503690749030374107294993396054676209974753032426941962272158470233175\
3261416172291756`60.*^203*y^177 - 4.22508024740730449015573009431000008408926\
94522089983815619956586349818561874441062463555`60.*^204*y^178 + 
    6.5520186693961447212625495098618264846868358581206118948860769443655033`\
60.*^205*y^179 - 
    1.01622998563207005663823511264190604057625146210160023208071742240798373\
7`60.*^207*y^180 + 
    1.57646646958689677767481998519429306959514355510515933051949239426910946\
11`60.*^208*y^181 - 
    2.44597760976206427063356009654822028240128686724113590262943543319908804\
887`60.*^209*y^182 + 
    3.79572193981878858754312315529406195637442659062113240796793708220240631\
9947`60.*^210*y^183 - 5.89127991078377025208768133076966628385277608031705151\
44126525878904119677581`60.*^211*y^184 + 9.1452898478295448271517533658508912\
2732562456570169591290173839358386184303826`60.*^212*y^185 - 
    1.41989767416890582168694589226407162476913080099894367878339056807390976\
81296895`60.*^214*y^186 + 2.2048934047983237243587210260939946697526863106953\
719614224821881543509313984073`60.*^215*y^187 - 3.424430523142162008573194651\
595959914548892578279668570177524222423785789438994919`60.*^216*y^188 + 
    5.31935011681739677240207903402583703596718526291201569171873856291343950\
64496203207`60.*^217*y^189 - 8.2641369714848105283327893087295950421193163749\
5429946224268704094218311216289840655`60.*^218*y^190 + 
    1.28411648088885794065772328704173910513696275474906697542174490457150589\
22828176859247`60.*^220*y^191 - 1.9956234433477497038019512334304162295458171\
3329263194040735627830198074042583728550565`60.*^221*y^192 + 
    3.10183956029358602440954183182265066376120080375172934475046069308548356\
5728289263218499`60.*^222*y^193 - 4.82198576311287750711547779913092094392301\
52796404487718685825265557546365149366365743702`60.*^223*y^194 + 
    7.4971757377406213156753515468520675754834463356575473188037682164851894`\
60.*^224*y^195 - 
    1.16582659252506611726780869350067330957820094750681142450334667378211269\
2`60.*^226*y^196 + 
    1.81315135184865986544276267161540405047178117848431949872579075445904749\
12`60.*^227*y^197 - 
    2.82031319269065327184788402678560900901143312815013531174002379688150431\
641`60.*^228*y^198 + 
    4.38756087817023801353565823753271100315166286017355448129767709208272445\
1429`60.*^229*y^199 - 6.82670086285335335385072725045982558675608616516985272\
38040333913165105090215`60.*^230*y^200) + 
  ls^3*(-832.0029483038461278186964020103777938206593420940949366922352686158\
9841273086216`60. - 106.39979299346552307910712396958491553666049266185566686\
011821564816778862608146`60./y + 2665.614486193340784392099123401288953552008\
8633243651659546312002306231682520439`60.*y + 4598.50386440472154283824675088\
465827395248790835822394789030242251051522452384493`60.*y^2 + 
    16457.0524613770874295287685800268884940835351154162994590077170579887827\
4987709543`60.*y^3 - 33875.43366575788638117421206526811792876396016849552346\
065317325888776997295679013`60.*y^4 + 731577.31856086980216534184344780112831\
46514531488899866077714139153161686903598581`60.*y^5 - 
    2.16234957751761786971997042472997623314883397490810447883154797587753323\
977454086758`60.*^6*y^6 + 1.7939018708935629192354623396739418371857225912820\
55093433507127124955437345476643199`60.*^7*y^7 - 6.44504979053013467124514554\
7650234214544110487374881302691488127294882265097946175608`60.*^7*y^8 + 
    4.41381345997041308918401601226087035263153785578717601918400558770947168\
32553248559509`60.*^8*y^9 - 2.04167043098386122986221742116933987676640633176\
591808533290550179476981475795743916753`60.*^9*y^10 + 
    1.42489637798220861259800299286132659163638778262245431557215628733987428\
2499881727911991`60.*^10*y^11 - 9.1299270093688766056011588054456794554049658\
51583412596269909024191166922954296058557804`60.*^10*y^12 + 
    7.46447638947426697717789959652450359643123868593428769646358644925083953\
9164079229340553`60.*^11*y^13 - 
    6.4302915969535574927259650948642774127464021784663726586881024054309258`\
60.*^12*y^14 + 
    6.22381554229711941096665756909344210392777562146945074190358723478417736`\
60.*^13*y^15 - 
    6.33904888093266857311050662701260596680110963032916741894298911004058300\
6`60.*^14*y^16 + 
    6.77921168407467247328325896082072459078168677363447240934198444701661459\
91`60.*^15*y^17 - 
    7.47445099221588829045050053526534689112255852954597764383854124119370977\
409`60.*^16*y^18 + 
    8.45745698917631083352215260796246027780197066734635113412299165078250652\
0711`60.*^17*y^19 - 9.7717326932113439600599863819534326022728765739064130734\
221207125603329148019`60.*^18*y^20 + 1.15000858516398470401534842500254434990\
0584911038407587639775240552868255200188`60.*^20*y^21 - 
    1.37559165330563449469825410219422563595026252219064662393059549563202808\
46232299`60.*^21*y^22 + 1.669657218953493810139165120924601867843867426529130\
97976812354672281662267750725`60.*^22*y^23 - 2.053508975165699634780517337422\
128324742339776620003488422826991943315808685192895`60.*^23*y^24 + 
    2.55606005711641084189429525982292214503688262173631540071814890381122217\
84465339374`60.*^24*y^25 - 3.216562332468301887025863682815420824168704088333\
06312167710862709887898066031209367`60.*^25*y^26 + 
    4.08846051843552518374284600311423078623437803827007712451732818031318297\
6682241039567`60.*^26*y^27 - 5.2447399934200712371346378584882618178596380361\
678885975856018507044358891319237317822`60.*^27*y^28 + 
    6.78539787290122168851937953048397207209288490578968674050806853641008017\
475755471494097`60.*^28*y^29 - 8.84789111523081532648437890829918632521107715\
9720242072002973277066419297785301747820046`60.*^29*y^30 + 
    1.16217904933302974419104331922707550613605182045450466133304332001162255\
072971425807826477`60.*^31*y^31 - 
    1.536938271255125536609368921751649288147797467930267999134045622419225`6\
0.*^32*y^32 + 
    2.04547072564531076022098656298507520278262741015303260255598932796595027`\
60.*^33*y^33 - 
    2.73845793326980916672832587415946338860574474735086913767100399357966069\
4`60.*^34*y^34 + 
    3.68666827071118127079428042507130398779677009662309602391714721955029683\
93`60.*^35*y^35 - 
    4.98920229143862484289005756799874380121310778547005768291104420334311661\
511`60.*^36*y^36 + 
    6.78522154074714814505670434124387089497340533960069017909386033199585870\
1222`60.*^37*y^37 - 9.2706684745581540100827186958905413681935750320236280176\
316492257095597094818`60.*^38*y^38 + 1.27221511816482337792820601261655993064\
1614577252693653238694497843143231343479`60.*^40*y^39 - 
    1.75311323050477249630945038667904307774704382518516853552525989978252438\
47429179`60.*^41*y^40 + 2.425296376602873911633372292317449846012298698945516\
96492519726246961103854653508`60.*^42*y^41 - 3.367734795329876696391290202090\
922271301200441440076338325073150044337667302938306`60.*^43*y^42 + 
    4.69297754934465821735683727093365251599848105201419820219120123941470274\
78597261715`60.*^44*y^43 - 6.561782019950032144229458643413117444949563079155\
38714216358507739983306870898649705`60.*^45*y^44 + 
    9.20424958104579525942916328534092884825889773817310306621909064932304881\
4568655003844`60.*^46*y^45 - 1.2950412679415130003676079150295531649820209949\
322576762196734996676352735402350204515`60.*^48*y^46 + 
    1.82745726088515901930199969169554330257152933463788985938130216175348124\
0389043051933861`60.*^49*y^47 - 2.5859672433219679309158583660745640954822193\
027044902620928309727794572976319886770113499`60.*^50*y^48 + 
    3.6690903553698398642817632993720318448015683042344066095016587277758533`\
60.*^51*y^49 - 
    5.21920271352367872513488178568979364413186408192850411167110060447570817`\
60.*^52*y^50 + 
    7.44241932904533220735067037794936022497487223787271459618088929771402651\
6`60.*^53*y^51 - 
    1.06376324032897004366160380407258217311662281795358151695224455489310011\
108`60.*^55*y^52 + 
    1.52389816494694658726687174339781407625149842010306676232627028336045059\
2604`60.*^56*y^53 - 2.1878053540521322249396219398604703857741934805230436690\
602087946441320384962`60.*^57*y^54 + 3.14750937327170709107986941532579955683\
262926143970387202435788151253068146066`60.*^58*y^55 - 
    4.53729367470232062078551665760102324512745219845569716272549288299400095\
0660441`60.*^59*y^56 + 6.5533902875638374519266264664362946294970411690573004\
783122600017902343880898995`60.*^60*y^57 - 9.48296165651756608443641669950984\
645814611158119539991572101295248255724047923823`60.*^61*y^58 + 
    1.37468101141884862913346800654740769572456018144633378388504665079381698\
9601112674`60.*^63*y^59 - 1.9962389476200269050918136482473387271513544528508\
0266200108779505466970444882745591`60.*^64*y^60 + 2.9036873373782647523299381\
36723202062061068922464271821821343501549616245844017772875`60.*^65*y^61 - 
    4.23047672325710452638953944314621907042406810951017618800556132129779246\
56749141157961`60.*^66*y^62 + 6.173159909967799287786286599534476600049869834\
81001993377040621399741402647934686368504`60.*^67*y^63 - 
    9.02157313750104470597889233995315855778362254041681121777407321209166755\
275372711218174`60.*^68*y^64 + 
    1.3203601129315987828324511423620600582088231476430417245826715590217374`\
60.*^70*y^65 - 
    1.93516385021522285929837919124301940653537923193352762467767689073821495`\
60.*^71*y^66 + 
    2.84013579838256327739072363143959816758975582339620694141659597554725730\
7`60.*^72*y^67 - 
    4.17386274054824300627113246290943134343588474696932489420502006580484875\
33`60.*^73*y^68 + 
    6.14182477266844893734503465257517805412240696802249489011132931418798766\
998`60.*^74*y^69 - 
    9.04899132648564107385941153031056079868742255966098155558816176322055901\
7737`60.*^75*y^70 + 1.3348437698041300566970445949276575133677487337520811522\
6414776655103192570351`60.*^77*y^71 - 1.9713917784807525662192766545516559847\
4350790886530522783533224639301153368059`60.*^78*y^72 + 
    2.91482879299355538341775782894186867890455791250548568676271029815410420\
92638163`60.*^79*y^73 - 4.314562431982250348274873741476403977897009796119012\
73672407588546497054848015159`60.*^80*y^74 + 6.393381696164281116688549016048\
049137710032205069005292300455739549750924515596842`60.*^81*y^75 - 
    9.48378720895273828972087269507888104436749011095925738835350459277428369\
49183656876`60.*^82*y^76 + 1.408243984440750896281540247965114692824890374063\
379837448603143051170346050182005533`60.*^84*y^77 - 
    2.09318243770867876182336887154269887056056059188045422510194509656012726\
25767315119142`60.*^85*y^78 + 3.114282022193736863379176013782426071767767955\
10612824780409847735266476696662547274535`60.*^86*y^79 - 
    4.63788016154960708896709857518972527811468496936847601373517106831466335\
2703965916972538`60.*^87*y^80 + 6.9132347344935904590056991287190215192492929\
785081412256328217661897207652333642531950301`60.*^88*y^81 - 
    1.03141430195299940007149866222163913108166442065361095090849707959784612`\
60.*^90*y^82 + 
    1.54015811440893253135493546049802429377296376530440283609526950419066153\
6`60.*^91*y^83 - 
    2.30180425958918933192653303542506105391239604209400430702468572193342052\
61`60.*^92*y^84 + 
    3.44297083992076841841330848311884749841963404495824455509241473029120751\
735`60.*^93*y^85 - 
    5.15408352368112069616521183199273404323172659694843729380606809115389061\
2987`60.*^94*y^86 + 7.7217244942602862519009919252783764453269071165905756610\
117475959882239486039`60.*^95*y^87 - 1.15774731122755708594232607023137014663\
5282095824780461444620727665002174871828`60.*^97*y^88 + 
    1.73716894795754476032149993087001935154033156592594479762143212335752902\
61413252`60.*^98*y^89 - 2.608504384865367177283358553024668518055892913584695\
53252644430524351251057928352`60.*^99*y^90 + 3.919719754557504898375662672954\
175979206822352409089032394241270656800298486062099`60.*^100*y^91 - 
    5.89420640313853458825187272789092182103957352617049972761717276393233875\
29233188493`60.*^101*y^92 + 8.86943009691616100044267026985455437516494597263\
887200986829875157674462486467341491`60.*^102*y^93 - 
    1.33554813745516184530663566020552634791397083475354400025584995009400579\
38779825125829`60.*^104*y^94 + 2.01238211772892148629761830458990786888683528\
432070044712957696596304995745516350055915`60.*^105*y^95 - 
    3.03418633911197614383368761387410359321902082788965331779326735034214202\
2732511273698103`60.*^106*y^96 + 4.577717243997348787729185532081187974561652\
6691323737325487346771535022914505689691614207`60.*^107*y^97 - 
    6.910743967924677398923032622798183745666046699252482735175349758061799`6\
0.*^108*y^98 + 
    1.04391264268909204172813641758295624673106510476986320120615653103808587`\
60.*^110*y^99 - 
    1.57783501169337833605181050430876527901634029343709799656568442738699144\
2`60.*^111*y^100 + 
    2.38622739352357387060404610800209333730806920692564134373562255584831927\
76`60.*^112*y^101 - 
    3.61085260967260180400373797423068617227321445015436748424152785074393170\
119`60.*^113*y^102 + 
    5.46701712605903897470445330508995244148797355058807591438045853638196031\
3819`60.*^114*y^103 - 8.28188194329416068605117263992288534446430097591018038\
77825045361745657059475`60.*^115*y^104 + 1.2552808274576611709836856777942741\
91609886640682388174629562069106606312475874`60.*^117*y^105 - 
    1.90362536149259507132124249824670414827349093868619764208683949174057930\
32434161`60.*^118*y^106 + 2.8883272166761291579583693015108504071843732906605\
9125711723234201831033017365335`60.*^119*y^107 - 4.38461384210478932320382470\
8552206148072617674329380968737691441774879510739858276`60.*^120*y^108 + 
    6.65935551346167655285534302819284187213485677697023397370713595899418744\
21611880121`60.*^121*y^109 - 1.0119170269706573933380850363258740543271406531\
80283272078640720051878283999855201348`60.*^123*y^110 + 
    1.53838675776974243455449075329434588131685996095870451074950396577475297\
89325782068055`60.*^124*y^111 - 2.3398621363466709458383525028866893042626710\
7261518292956012224631541391084497660505741`60.*^125*y^112 + 
    3.56053614999631419065749860889368654763742803563510952402137422145365478\
7903257047629032`60.*^126*y^113 - 
    5.420474529745657219847552239716019305587951160400502084124326142117854`6\
0.*^127*y^114 + 
    8.2556729126901359944759389758593113178662976776676547460263899756182707`\
60.*^128*y^115 - 
    1.25793292765049389028283587467949067976521727724709617806775961157107747\
5`60.*^130*y^116 + 
    1.91756015210883179843371970348579208136817006608625505009029024355509109\
66`60.*^131*y^117 - 
    2.92431238638938840087461794607791784237885536645223443791917414080483795\
325`60.*^132*y^118 + 
    4.46147665691292237478238384502721852065136548151725084319600029723438986\
0689`60.*^133*y^119 - 6.80942589921087856490073792459199139629795411683619153\
48937148975555334426188`60.*^134*y^120 + 1.0397199563055301430055707678121303\
24957018008951798434471238630736934078243006`60.*^136*y^121 - 
    1.58815666780548474737438016846801344238434734176124188347029922592279989\
44303223`60.*^137*y^122 + 2.4268253957796440251464420054165193379570131461598\
6625169735575439018423140254702`60.*^138*y^123 - 3.70978859989443530640044107\
3060152294119435176588297091883186484113966915729295548`60.*^139*y^124 + 
    5.67312719638995883649995500337546589675367789137120871015010431295281379\
93257948761`60.*^140*y^125 - 8.6787256126676648741625164081801848178669649385\
808847126761192360730429319772506953`60.*^141*y^126 + 
    1.32814927124279973666261617447565973207553178334885925391748877462531150\
55304232148202`60.*^143*y^127 - 2.0332594027174931418634444506912983745397038\
6508328249574988156115338444673261071285972`60.*^144*y^128 + 
    3.11380346996956164445655443638488943677542974113329378694360616397153360\
6229945956398048`60.*^145*y^129 - 4.77023429664981615151281291583877079177029\
40443175080020174872473599505586425350326734916`60.*^146*y^130 + 
    7.3103130969740926296880959935260620394730086880277987687943577742904439`\
60.*^147*y^131 - 
    1.12066989902782786853761022255349897015199820656179384748541717841875330\
1`60.*^149*y^132 + 
    1.71855191911133499591357066329099927913334516836760192833762486667036945\
78`60.*^150*y^133 - 
    2.63626242124756527646942195478268767403435834449671281180389841483108675\
796`60.*^151*y^134 + 
    4.04532588293413139490701364387738488574212082552734310000313125334864412\
2521`60.*^152*y^135 - 6.20947936947568368837716928625290102665582507505255340\
51528602806986733930077`60.*^153*y^136 + 9.5343616356353661427958417455704379\
6144224295025735533265131001717162707278728`60.*^154*y^137 - 
    1.46440367629063086092199918804251649309505871956166294892098433865017034\
06083809`60.*^156*y^138 + 2.2498875031349657963999742687012329560521682951980\
6849412437009101576789799905995`60.*^157*y^139 - 3.45771892956476913230970100\
4385102237475942943884583189858794512369655261438700726`60.*^158*y^140 + 
    5.31551798988559222189491509780119827356295336261379546075631937958217080\
39770198078`60.*^159*y^141 - 8.1738504561824249910074161988412977076178149304\
1242808990132997172480551940463310729`60.*^160*y^142 + 
    1.25727761528709951215817631785667032462866768861239104388338230835801677\
13070108025036`60.*^162*y^143 - 1.9344491865049293831351947404106501861777450\
0100028836400793690363116267243750361546048`60.*^163*y^144 + 
    2.97716840205963573267941056621160544877863243286297616354498736026738113\
095713098726966`60.*^164*y^145 - 4.583188588599292772681165190327754454689661\
1106892497825129619704994268456032706428534943`60.*^165*y^146 + 
    7.057463854179872626563272498539243855191267596233295450385567093372207`6\
0.*^166*y^147 - 
    1.08703766997997152881583486375857676210791546252912905085182849136766156`\
60.*^168*y^148 + 
    1.67476526849753208204170703741381264453863564383004049632657209095630886\
7`60.*^169*y^149 - 
    2.58092373777802092348580989394453170015886977505369946741592663858127290\
07`60.*^170*y^150 + 
    3.97838454352190836691737935914839240393957484458009392553502623330106434\
211`60.*^171*y^151 - 
    6.13404875154353905583517714045975143792193587370135474367274528875830236\
4118`60.*^172*y^152 + 9.46008658639404414761539268698920337627334832540992585\
87364935853289353397809`60.*^173*y^153 - 1.4593148389955328951834559179229842\
5715869000507525376742363466129498401296482`60.*^175*y^154 + 
    2.25168424038284940752918789019219398783418134243059154030967806268469960\
73873401`60.*^176*y^155 - 3.4751152397930644152823996849350415116762474319710\
6375822488076287895417876528746`60.*^177*y^156 + 5.36454415772897676685099791\
7347906730520413846674455308136354677503236783306334936`60.*^178*y^157 - 
    8.28317834389095047617586986988197545031707209349087161856866638431543526\
57272056445`60.*^179*y^158 + 1.2792648966531610436162540594404546072619726475\
6898346643864593933420823625240024226`60.*^181*y^159 - 
    1.97615938923031275118015047275195723185381611672200427928639766233446755\
17382007351011`60.*^182*y^160 + 3.0533756052666984691513745292449710820849640\
5543710423711179209481073491984629314118538`60.*^183*y^161 - 
    4.71882691675632130681172085395951771972917111899511377051787590939240824\
8750990417431042`60.*^184*y^162 + 
    7.294276529565928315050611058116779130268134017162409041936031614508209`6\
0.*^185*y^163 - 
    1.12777791195159693865227453957684104697758448207457731670845316020547182`\
60.*^187*y^164 + 
    1.74404215749075411328973212793829235221334021345863686539476479815735010\
3`60.*^188*y^165 - 
    2.69762312075517803318261448590124504759829477614446831383187771407900024\
7`60.*^189*y^166 + 
    4.17345143513937996367177585234835423248284222214281591226656199254472799\
043`60.*^190*y^167 - 
    6.45800170786795295311164793492817116862720951117833205005201406525185802\
3364`60.*^191*y^168 + 9.99513304029559236960801762114159906883828777122277362\
03307366006714268731167`60.*^192*y^169 - 1.5472681439141579517426007424219875\
30807238798754918885367865719311703954851852`60.*^194*y^170 + 
    2.39567630933189515185784326533445220281079027488302303468962011296464544\
9476477`60.*^195*y^171 - 3.71001125873131149145567541017274496515233258488210\
103157797481171182946489424276`60.*^196*y^172 + 5.746532355605104688345873676\
161788987166427402750384806375692081070303111534006703`60.*^197*y^173 - 
    8.90264479775973313215284233283468918864422893873726891040835744306739204\
05886188611`60.*^198*y^174 + 1.3794750033811803808140090028282934218228995311\
77120673429730364112773799013466113564`60.*^200*y^175 - 
    2.13790931484899436928012335311144907216490585469589629621009388155113358\
11740793682672`60.*^201*y^176 + 3.3139385435658895212877415509768673037380868\
9914724176867207992876212438403596966546405`60.*^202*y^177 - 
    5.13781467750734826264514435929847341687180005301651052596750413412061882\
6707818230126007`60.*^203*y^178 + 
    7.966917815974990940487623036747529629901130449931742293228144117358297`6\
0.*^204*y^179 - 
    1.23560391245142724914675523589924201086413454161388065142180028571560572`\
60.*^206*y^180 + 
    1.91665691882333515796845077572832666860186780477980523369562019988937378\
6`60.*^207*y^181 - 
    2.97361544738025889364658373488892767205038722074392725275210636766463454\
43`60.*^208*y^182 + 
    4.61423496334160425219652201504334275485347019394853231586041671511992180\
551`60.*^209*y^183 - 
    7.16124053867176532077978300602947295962060120723645020718770674676069564\
1889`60.*^210*y^184 + 1.11160287452595201206757184565785198409069376512199571\
700566507030122551573648`60.*^212*y^185 - 1.725770764242639229187163911929665\
900989722774754909721623584167459056803983369`60.*^213*y^186 + 
    2.67971011865454466004985458958208745331654861451795658866731213293318419\
98730529`60.*^214*y^187 - 4.1616256897826812410905135047822393983545932601573\
289002063986473618201364131258`60.*^215*y^188 + 6.464098226671073546832564018\
23456803443995632734783514741665372128769863472765986`60.*^216*y^189 - 
    1.00420380756978773409430807387866204556380591714411517527458051129033186\
528647027815`60.*^218*y^190 + 1.560285348291629431008294720961346060754557619\
333205952826355362036437294987855047641`60.*^219*y^191 - 
    2.42467605594209713956489774711252359022258143293574470119300652849374583\
05027012035779`60.*^220*y^192 + 3.7685148610723214404163715606763318896295137\
9349681511902262899976046840205958696159224`60.*^221*y^193 - 
    5.85804704561697474456914275519683324593545558304810610463956783893539026\
1657704900232156`60.*^222*y^194 + 9.10753613071828068449420057430088584732243\
28327348559081121747928603688015707615407194984`60.*^223*y^195 - 
    1.41616447680278324789466950925209264183663613731742874298517238016155143`\
60.*^225*y^196 + 
    2.20237144320294554607562576957571278697713235011903588127973414906257073\
1`60.*^226*y^197 - 
    3.42555430977133977378616723457118938077656659166585971594165298775635140\
97`60.*^227*y^198 + 
    5.32885519166229224268217130523240572752588339840243072134860613454363953\
531`60.*^228*y^199 - 
    8.29085105531486093667196723484469017557332680917930214510795699101724111\
8373`60.*^229*y^200) + ls^6*(2.`60./y + 16.2222222222222222222222222222222222\
2222222222222222222222222222222222222222223`60.*y - 
    73.8666666666666666666666666666666666666666666666666666666666666666666666\
6666667`60.*y^2 + 369.6`60.*y^3 - 1519.82222222222222222222222222222222222222\
222222222222222222222222222222222222222`60.*y^4 + 7159.0222222222222222222222\
2222222222222222222222222222222222222222222222222222222`60.*y^5 - 
    28657.9555555555555555555555555555555555555555555555555555555555555555555\
5555555555`60.*y^6 + 130985.1555555555555555555555555555555555555555555555555\
5555555555555555555555555555`60.*y^7 - 519076.2666666666666666666666666666666\
6666666666666666666666666666666666666666666666`60.*y^8 + 
    2.32785982222222222222222222222222222222222222222222222222222222222222222\
222222222222`60.*^6*y^9 - 9.1802405333333333333333333333333333333333333333333\
3333333333333333333333333333333334`60.*^6*y^10 + 4.06234478222222222222222222\
2222222222222222222222222222222222222222222222222222222222`60.*^7*y^11 - 
    1.597801888`60.*^8*y^12 + 6.999960282666666666666666666666666666666666666\
6666666666666666666666666666666666666666`60.*^8*y^13 - 
    2.74899478791111111111111111111111111111111111111111111111111111111111111\
111111111111111`60.*^9*y^14 + 1.194930176862222222222222222222222222222222222\
222222222222222222222222222222222222222222`60.*^10*y^15 - 
    4.68838886232888888888888888888888888888888888888888888888888888888888888\
8888888888888889`60.*^10*y^16 + 2.0250875374497777777777777777777777777777777\
777777777777777777777777777777777777777777778`60.*^11*y^17 - 
    7.94127713100266666666666666666666666666666666666666666666666666666666624\
18421570313460595`60.*^11*y^18 + 
    3.4122236172551111111111111111111111111111111111111111111111111111111111`\
60.*^12*y^19 - 
    1.33768035969582222222222222222222222222222222222222222222222222222222222`\
60.*^13*y^20 + 
    5.72246810129509333333333333333333333333333333333333333333333333333333333`\
60.*^13*y^21 - 
    2.24302429589542044444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^22 + 9.559263815809872`60.*^14*y^23 - 
    3.74676216009830328888888888888888888888888888888888888888888888888888888\
88`60.*^15*y^24 + 
    1.59156224353412136888888888888888888888888888888888888888888888888888888\
889`60.*^16*y^25 - 
    6.23831719423316668444444444444444444444444444444444444444444444444444444\
445`60.*^16*y^26 + 
    2.64233033527133430044444444444444444444444444444444444444444444444444444\
4444`60.*^17*y^27 - 1.0357730653513943516444444444444444444444444444444444444\
444444444444444444445`60.*^18*y^28 + 4.37602361129229325617777777777777777777\
77777777777777777777777777777777777777`60.*^18*y^29 - 
    1.71555970693722172394666666666666666666666666666666666666666666666666666\
666666`60.*^19*y^30 + 7.23161087373593234962666666666666666666666666666666666\
666666666666666666666666`60.*^19*y^31 - 2.83543925082796130525511111111111111\
1111111111111111111111111111111111111111112`60.*^20*y^32 + 
    1.19278846377046329240168888888888888888888888888888888888888888888888888\
88888889`60.*^21*y^33 - 4.677513415794644999070755555555555555555555555555555\
5555555555555555555555555556`60.*^21*y^34 + 1.9640682580329158383533511111111\
1111111111111111111111111111111111111111111111112`60.*^22*y^35 - 
    7.70334527891519711933912888888888888888888888888888888888888888888888888\
888888888`60.*^22*y^36 + 3.22917647355091597316550577777777777777777777777777\
7777777777777777777777777777778`60.*^23*y^37 - 1.2667441414577974996112807111\
111111111111111111111111111111111111111111111111111112`60.*^24*y^38 + 
    5.30193921432981660012724462222222222222222222222222222222222222222222222\
22222222223`60.*^24*y^39 - 2.0802145033276807168027424`60.*^25*y^40 + 
    8.69444371976063045260007660444444444444444444444444444444444444444444444\
444444444444`60.*^25*y^41 - 3.41186955811505081920215341155555555555555555555\
5555555555555555555555555555555555555`60.*^26*y^42 + 
    1.42416926033007861918481774222222222222222222222222222222222222222222222\
22222222222222`60.*^27*y^43 - 5.589716440729122033677692157866666666666666666\
6666666666666666666666666666666666666667`60.*^27*y^44 + 
    2.33043228055144313066327827772444444444444444444444444444444444444444444\
444444444444444`60.*^28*y^45 - 9.14833395386686717238584389823999999999999999\
999999999999999999999999999999999999999999`60.*^28*y^46 + 
    3.80981142949318812352947391984888888888888888888888888888888888888888888\
8888888888888889`60.*^29*y^47 - 1.4958422019854624341271816686620444444444444\
444444444444444444444444444444444444444444444`60.*^30*y^48 + 
    6.22293392230067650776555787836853333333333333333333333333333333333333333\
33333333333333334`60.*^30*y^49 - 
    2.443731119163508296491353007045297777777777777777777777777777777777778`6\
0.*^31*y^50 + 
    1.0156415562460323623369118087640248888888888888888888888888888888888889`\
60.*^32*y^51 - 
    3.9890875508412928587238962497657102222222222222222222222222222222222222`\
60.*^32*y^52 + 
    1.65639894897628537537562222125989013333333333333333333333333333333333333`\
60.*^33*y^53 - 
    6.50686401884163148252867522052838044444444444444444444444444444444444445`\
60.*^33*y^54 + 2.69955105586390864949151801996655584`60.*^34*y^55 - 
    1.06064661490580549000471931222777617066666666666666666666666666666666666\
67`60.*^35*y^56 + 4.396841383480310919453127770022222688`60.*^35*y^57 - 
    1.72779008105209027932894788298305124764444444444444444444444444444444444\
444`60.*^36*y^58 + 
    7.15700290203513369134692276999901879893333333333333333333333333333333333\
333`60.*^36*y^59 - 
    2.81287850758606897834236792723666763107555555555555555555555555555555555\
5555`60.*^37*y^60 + 1.1643389626580184100575345284750227670115555555555555555\
555555555555555555556`60.*^38*y^61 - 
    4.576857419774008398971993800065422059648`60.*^38*y^62 + 
    1.89321810164881154506152746535583292871937777777777777777777777777777777\
777778`60.*^39*y^63 - 7.4431253299855833709800306848612533828704`60.*^39*
     y^64 + 3.076866187774417516433100544336486521080026666666666666666666666\
666666666666667`60.*^40*y^65 - 1.20984180535764188221153391371127930332569066\
66666666666666666666666666666666667`60.*^41*y^66 + 
    4.99822570870637764284326611575761868378230044444444444444444444444444444\
44444444`60.*^41*y^67 - 1.965620677162812633911490280389656205372577066666666\
66666666666666666666666666667`60.*^42*y^68 + 8.115847690088810703803963579150\
56598518807982222222222222222222222222222222222222`60.*^42*y^69 - 
    3.19212728926192972501419275609753050121485592888888888888888888888888888\
8888888889`60.*^43*y^70 + 1.3172651487544390774334158983136820318439848871111\
111111111111111111111111111111111`60.*^44*y^71 - 
    5.181799422764664598755394699508859181747900224`60.*^44*y^72 + 
    2.13719167172646447472527723372843999789267382204444444444444444444444444\
444444444444`60.*^45*y^73 - 8.40834648945026268238005807732980505713057522168\
888888888888888888888888888888888889`60.*^45*y^74 + 
    3.46619991862712433774649505964268420350877635370666666666666666666666666\
6666666666667`60.*^46*y^75 - 1.3638893581969952687433618177128164032546502941\
084444444444444444444444444444444444444`60.*^47*y^76 + 
    5.619683106075106969788217087177399556748224606112`60.*^47*y^77 - 
    2.21153834774955212938178568862790545651986319544248888888888888888888888\
888888888888889`60.*^48*y^78 + 9.10805687442992766594237240809965411953325534\
132568888888888888888888888888888888888889`60.*^48*y^79 - 
    3.58479428235987569456283078405816033078090018068238222222222222222222222\
2222222222222222`60.*^49*y^80 + 
    1.475714616067889573201662023585306386999109663064656`60.*^50*y^81 - 
    5.808921593621188750863159215648111873610416344897390222222222222222222`6\
0.*^50*y^82 + 
    2.3902774059078716992620400405926832873362056008786922666666666666666667`\
60.*^51*y^83 - 9.4101139561453233768990418472633406046057861518676032`60.*^51*
     y^84 + 3.870522581231688073372081025878124361850895727384445546666666666\
66666666`60.*^52*y^85 - 
    1.52394209467684427011780048470423749795960614074589730844444444444444444\
5`60.*^53*y^86 + 
    6.26573394832691461205951324917945564765495338787111795555555555555555555\
6`60.*^53*y^87 - 
    2.46730006355237096747697295535856269978899091421113241315555555555555555\
55`60.*^54*y^88 + 
    1.01405295736439645690397292321257524379749066283189283061333333333333333\
333`60.*^55*y^89 - 
    3.99356470172183717551391765318166355243598973195002760981333333333333333\
333`60.*^55*y^90 + 
    1.64074320050660930471665920418347378299573381918219765380266666666666666\
6667`60.*^56*y^91 - 
    6.46233865968218249098809693535594908036082389557041163962311111111111111\
1111`60.*^56*y^92 + 2.6540953197397190378231131554543969162139178393829920196\
245333333333333333334`60.*^57*y^93 - 1.04547487799598475618949036409344524851\
355573447439308784398222222222222222222`60.*^58*y^94 + 
    4.29232590793780321686155666186734392525293224515812544672126222222222222\
222222`60.*^58*y^95 - 1.69097335576603491132137837926976730952756090665570129\
9404046222222222222222222`60.*^59*y^96 + 6.9402195992013444939034759949481457\
68261855312909984299012520888888888888888889`60.*^59*y^97 - 
    2.73440797228891298641543360160175334166955938510697301787819697777777777\
77777778`60.*^60*y^98 + 
    1.12192007287377174221685558765503178174171764871917110493516224`60.*^61*
     y^99 - 4.420761706479020294838016631443753464981300090469529251539255111\
11111111111111111`60.*^61*y^100 + 1.81326974654593544128548342811052978316891\
3912435303600965727278222222222222222222`60.*^62*y^101 - 
    7.145650710257751346786026888431178607905869545737237134822005696`60.*^62*
     y^102 + 2.93007073338465952866633690020922121162062817472960399509410852\
44444444444444444444`60.*^63*y^103 - 
    1.15478403882155190431510667506411034450483510804665956157375169536`60.*^\
64*y^104 + 4.7338249320443804318316630195543774389341128070488179347011162466\
4888888888888888889`60.*^64*y^105 - 1.865852492385963297220640507521020997977\
106576474164681287567329272888888888888888889`60.*^65*y^106 + 
    7.64658832192086887031761881008420603089336298900327285245570715282488888\
8888888888889`60.*^65*y^107 - 3.014216492768669508294039176220777144569971075\
0132300948349030713159111111111111111111`60.*^66*y^108 + 
    1.23494472158145671222905277347119273488134353111065323984057119006328888\
888888888888889`60.*^67*y^109 - 4.8684987824622359581822848034390651815119809\
1082042136259578070119466666666666666666667`60.*^67*y^110 + 
    1.99413396245075449726103740553869046568967270333167845447066057604151822\
2222222222222222`60.*^68*y^111 - 
    7.862160640305212942097963406803789613566721341561720925370624110860416`6\
0.*^68*y^112 + 3.219516925857200402453347021391185470516231217427353552992723\
1108091943111111111111111111`60.*^69*y^113 - 
    1.2694557724788610640911456315180053690836477434059910539448943323459221`\
60.*^70*y^114 + 
    5.1970763925041529569442549679003729682512021910791754569048145716133885`\
60.*^70*y^115 - 
    2.04938950456790228621587567531559767700485238733947859384351622827307942`\
60.*^71*y^116 + 
    8.38806534350025175478080585591108143637119678829867521495685514251538333`\
60.*^71*y^117 - 
    3.30799652339280588762154802661642051903499801720802900253586212060385138\
8`60.*^72*y^118 + 
    1.35363327302759998642477992099110794203189788747106502941484543206493244\
17`60.*^73*y^119 - 
    5.33877232909806792553702516762554508607989895483611081901273136856957104\
67`60.*^73*y^120 + 
    2.18413176936752010784351444584163859467158243262049781199660278104085681\
8`60.*^74*y^121 - 
    8.61500798108795582152113279715755617192315081030411350540530298969857286\
709`60.*^74*y^122 + 
    3.52368628382210981937990377195677223089611306423598894062645282030773130\
5512`60.*^75*y^123 - 1.389984315218133415195800272470994796064557162755076752\
6893354518335399745567`60.*^76*y^124 + 5.684052917027659830796247446743275983\
9737852361839992776308022378775434316116`60.*^76*y^125 - 
    2.24236319962392196405551272073380785931364497261034271655478585395512098\
258662`60.*^77*y^126 + 9.1677606903959768063818222547276720495713896642479468\
207685217393074510888057`60.*^77*y^127 - 3.6169764246623113346667115668411072\
76570253776477859073054514235435597082658311`60.*^78*y^128 + 
    1.47847648901371800489598733696791036086220514626221798346490552005314776\
88917817`60.*^79*y^129 - 5.83352143776502286482674516554989376993001720998661\
24889627238860388240001802729`60.*^79*y^130 + 2.38403823924504520623383746192\
865633992863192230477879018965302955940249675306543`60.*^80*y^131 - 
    9.40725628219472987100532750555233230353746170418594799688607057860430583\
370761161`60.*^80*y^132 + 3.8438038638039381848966868590826889675742191495710\
86247232001551699988209994820225`60.*^81*y^133 - 1.51685404533260982866678857\
44923161660903008335365886528120232383448934416187762107`60.*^82*y^134 + 
    6.19669223269456652780137772292907865954283288058705840738235074605788165\
94681454584`60.*^82*y^135 - 2.44553998146255066445587626326964475696447221083\
640704116071669531488015832307615992`60.*^83*y^136 + 
    9.98874149283019040329268741828206963395599664039258597780389379131234541\
080866776602`60.*^83*y^137 - 3.9423696563235500045963470804136259218148831784\
74035749955229993458585112273341403541`60.*^84*y^138 + 
    1.60996016881007381645558915519981606004326156198712543810023750034986882\
63185882006473`60.*^85*y^139 - 6.35466862519117692483555980091863353902105507\
42919058791350708690153357979099436791126`60.*^85*y^140 + 
    2.59462329906638186653305018365221763374080891204633535243460368606845651\
773161144054328`60.*^86*y^141 - 1.0241953266634462333207392586257007291620941\
86288979363694320876380952948870472128211472`60.*^87*y^142 + 
    4.18109060573465445183264279860541963668651267599512136490522753834533348\
1336573953932843`60.*^87*y^143 - 1.650548384361301203866297980869126833562218\
9962146473927885039185393035023804175101443179`60.*^88*y^144 + 
    6.73693154700216738828558936555805264326988075102733350358464387117075723\
54406803872351087`60.*^88*y^145 - 
    2.6596870474474810965473588430852551143129061053844764219692903810500953`\
60.*^89*y^146 + 
    1.08540830048428931095483358456250799209523176775371518520509580851582958`\
60.*^90*y^147 - 
    4.28539438070121313073417353601442657046130345024179442704963468150703064`\
60.*^90*y^148 + 
    1.74857273491365364598516750878813841999319360095074127241552533409968299\
2`60.*^91*y^149 - 
    6.90414900901870824591340437195620966097442979705085705181809036905901206\
2`60.*^91*y^150 + 
    2.81666303104737509755124129601446227399979301179723403274084625867509261\
13`60.*^92*y^151 - 
    1.11221743350839813491854345045615051159289576617870963315355133580064421\
826`60.*^93*y^152 + 
    4.53678019830268626259506879023652529828912529454316562969468307309173946\
102`60.*^93*y^153 - 
    1.79155629629835647649905363142815357622344387945991353760947888710995754\
3914`60.*^94*y^154 + 
    7.30673276642312731002942381384456562411542504044513557939646290095216090\
056`60.*^94*y^155 - 2.8855821158597460971151261321268651884247935686524131519\
974621572126960233859`60.*^95*y^156 + 1.1766906383643589564491296257091048559\
8498031042464547805196133924756168333638`60.*^96*y^157 - 
    4.64728804891183389821530181720337742022468880062601894816279229826592829\
801536`60.*^96*y^158 + 1.8948109031633128647035849008971884513394403554104788\
64901418021538579369155667`60.*^97*y^159 - 7.48393221987569866561228362012369\
7684481628786599277532605901348677954037481064`60.*^97*y^160 + 
    3.05094819825994370607933449288341174955898745929672241732844353222326516\
26146835`60.*^98*y^161 - 1.20510555432546990945542823626216212730437790137577\
94035711406653393766341949485`60.*^99*y^162 + 4.91213192149264761321352120063\
590736169406896857158893151067787213232664771970794`60.*^99*y^163 - 
    1.94037725962355996431025578728032130690071536863713715242363616219776253\
8134812861`60.*^100*y^164 + 7.90810187666705858733112042047451520673076678454\
6806457798779646561530371244685165`60.*^100*y^165 - 
    3.12402093572998638067265720704133165011967989056246087091837121712210521\
96930995392`60.*^101*y^166 + 1.2730407988112352616607339930125673173082577339\
9922363397219884416990544187823000971`60.*^102*y^167 - 
    5.02931876400366388330718498241508885644859663333383506688923033532879793\
745830550672`60.*^102*y^168 + 2.049184119857496586011588324868355257663972797\
727613298413805089967315405700610484144`60.*^103*y^169 - 
    8.09603962524590686298655107464772519644005060521076111697042472449353620\
5826624684297`60.*^103*y^170 + 3.29829097623608326814666488825344430614035514\
58596247714747887343112761882101802551684`60.*^104*y^171 - 
    1.30318197547713561497166392153210267529520335928050588579960971127433415\
413287060456469`60.*^105*y^172 + 5.308440876923662259434894751071810429208732\
23168944039845714753611574476391449918763995`60.*^105*y^173 - 
    2.09752524522412582947135673952259289802847380346651166512237808934167308\
0240545238620614`60.*^106*y^174 + 8.54310451690634865519701883216647104437369\
5462345870393039481346377649755283952477227532`60.*^106*y^175 - 
    3.37582334766649811620631105612786860325859289817723589761719309764151518\
27448654916483047`60.*^107*y^176 + 1.3747883128524737215984036548961846299712\
9434592706065387207343091637159068836870455055032`60.*^108*y^177 - 
    5.432794530857208586709635389993238508431509255774532858824768452699697`6\
0.*^108*y^178 + 
    2.2122181894956941357913063774644519994801517016691157517434664625110127`\
60.*^109*y^179 - 
    8.7425584698559864433378341186036964631890762002774748949523198725664328`\
60.*^109*y^180 + 
    3.55953050342867102951432747197605353937648959828409306842452729314444851`\
60.*^110*y^181 - 
    1.40677982929614907756738096344179600383628822423713998719873123162712596\
7`60.*^111*y^182 + 
    5.72704649385000353090404253779167693277315358732055863261222356240173504\
2`60.*^111*y^183 - 
    2.26353203704396889901694124754468174450833344916818327553043223347491906\
18`60.*^112*y^184 + 
    9.21387903587662436026583520447649056561965354553307269657758783329770454\
38`60.*^112*y^185 - 
    3.64183838463721043378130339732851280604521142074726835020755792887803095\
767`60.*^113*y^186 + 
    1.48227461380903873875123117984636170079557578906166733392634132063840578\
0691`60.*^114*y^187 - 
    5.85907110352131147770112312067180782844080270842136501509340015630559385\
8117`60.*^114*y^188 + 2.38445836517172693245592406942740249174231496587842187\
91787114113402689650243`60.*^115*y^189 - 9.4256539667829285786927469376014839\
557345295696028472418703487191021317467687`60.*^115*y^190 + 
    3.83553764660701943824861190714921584320860471647926703729703019768027855\
146313`60.*^116*y^191 - 1.516244959839076982706974634262684525584706341070313\
148978289117389453906558534`60.*^117*y^192 + 6.169339888214256481983782957500\
857790006292072177419024314703563304879235571031`60.*^117*y^193 - 
    2.43895011526751981557536234131138576201270572573850507341234607345126378\
88393558`60.*^118*y^194 + 9.9226478725477535374872378967980717370854423756584\
16689320806832867392560257161`60.*^118*y^195 - 3.9229487337201307982274928208\
087084296260771765592057240843737818933229185813252`60.*^119*y^196 + 
    1.59585479976414326794965938602901533925591250547329265672288699450173916\
2009894023`60.*^120*y^197 - 6.30955889934557624399424473810509425930243781581\
6126760787648643480880536949182642`60.*^120*y^198 + 
    2.56647208174586626913634589337176173290724977533240859316658286189520757\
09008831372`60.*^121*y^199 - 1.0147580026319384951135812908031017575696163699\
3995977647305368005223953921038774743`60.*^122*y^200) + 
  ls^5*(-51.33333333333333333333333333333333333333333333333333333333333333333\
333333333333`60. - 4.`60./y + 83.33333333333333333333333333333333333333333333\
333333333333333333333333333333333`60.*y - 248.3555555555555555555555555555555\
5555555555555555555555555555555555555555555556`60.*y^2 + 1317.8`60.*y^3 - 
    6153.26984126984126984126984126984126984126984126984126984126984126984126\
984126984`60.*y^4 + 26269.128465608465608465608465608465608465608465608465608\
46560846560846560846560846`60.*y^5 - 121142.441789321789321789321789321789321\
78932178932178932178932178932178932178932179`60.*y^6 + 
    520668.671879971879971879971879971879971879971879971879971879971879971879\
97187997188`60.*y^7 - 2.36484947784955784955784955784955784955784955784955784\
955784955784955784955784955785`60.*^6*y^8 + 1.0394560641766773531479413832355\
00882559706089117853823736176677353147941383235500882`60.*^7*y^9 - 
    4.65521860320973007041118496226855359982294966815090654099942025638620065\
8646479079916`60.*^7*y^10 + 2.04389132169544621185488058553074032950193940906\
0152094207821762001328564796057056119`60.*^8*y^11 - 
    8.76169422095171853168891801278394359562753693861514564166334256521361111\
48091226163645`60.*^8*y^12 + 3.6350981055333470450121412565886923135543407450\
7974090690472437679329589411700059162705`60.*^9*y^13 - 
    1.39945881503668281129007112764460096985784606370598204402664401767017641\
7428178544524396`60.*^10*y^14 + 5.0399910882466991540255078764461843819997560\
46478815125451559556488516157288582221626535`60.*^10*y^15 - 
    1.54888825603656512724751047415341953382031515340772027718677234227059434\
30001654559604287`60.*^11*y^16 + 4.139133017898742436922746967464946036830572\
9406263729135250530250623333014525314111065029`60.*^11*y^17 - 
    7.73445323597365530653297589763442525666227557417186811018807434461586879\
36788435307105006`60.*^11*y^18 + 
    2.0918068041376547904472474225947634055324941730335857400957628233384144`\
60.*^12*y^19 - 
    1.7529607414446735514531118013707089687425695392949157458094440716681978`\
60.*^13*y^20 + 
    2.09557702509541826867257808694427919191580212679643160878831186165455445\
2`60.*^14*y^21 - 
    1.75190938813558006175612199030973123741041315048972545073942786422937796\
16`60.*^15*y^22 + 
    1.20734492591950140642030966017534752853469442405004966015160829762415431\
927`60.*^16*y^23 - 
    6.76159075681876506710453442162358579635782118266029098405790936258724324\
21`60.*^16*y^24 + 
    3.18285717313525709056221771200981030002288395932381917418363591810759111\
3844`60.*^17*y^25 - 1.1489004886501277914666461045321484751599105664843591375\
951048378480658931275`60.*^18*y^26 + 2.34077586803895593970997921346393584252\
67982087016768360495126745599614767901`60.*^18*y^27 + 
    8.32817684547597971858806182041065788560707990677595040035407219692191134\
94613`60.*^18*y^28 - 1.297303504426986678662574290651163105372273848238217068\
441430421541074623160575`60.*^20*y^29 + 9.24113619888481527472579151767647623\
3969791372152481891643799896167365050517963`60.*^20*y^30 - 
    4.70832579444542970663233996695994441323295707699471087429571514915128982\
19920301`60.*^21*y^31 + 1.721613424036684528958035277921024104829316178864498\
95341788260474844094301396313`60.*^22*y^32 - 2.608820865794758902224002951303\
5699136737253687803125472741165688558467012150073`60.*^22*y^33 - 
    2.35496485377906502231266643167032079146210527889511089484645174390386403\
9996281933`60.*^23*y^34 + 2.8704642835145329256417259515393570228164737977717\
194835743599215316383906128300847`60.*^24*y^35 - 1.96683235905984381456833342\
098071139835388456120164704669611427982254245627518900111`60.*^25*y^36 + 
    1.00726736317515387352108577855006835444789444987404686576406066252688063\
236697990895`60.*^26*y^37 - 3.79977830869014856937715679350856027525122408839\
640795412007836215307451854421242114`60.*^26*y^38 + 
    7.20658840883744183604336812633748616820365291746308777014943987912918846\
522087636564`60.*^26*y^39 + 3.72751997197413762947372536424856281702229867156\
1104970248895774983840666393090981264`60.*^27*y^40 - 
    5.29177787202403971952561209264858115765608764449396044643421538722476562\
417823730447639`60.*^28*y^41 + 3.76323855180101528940051242197747481318897090\
9337078846361524479467598513943267164393265`60.*^29*y^42 - 
    1.96316346727427303648817802295675641245989911519520814383028119550622088\
32282663944286309`60.*^30*y^43 + 7.539214721171001130838399422362854461290842\
0100215705896024861528589404819557859752240961`60.*^30*y^44 - 
    1.49426309408055753288155028997099308969971627671037553195900773349934051\
844517900189165464`60.*^31*y^45 - 
    6.89374988316675244342340160255431435435408505966667677995799846112811`60.\
*^31*y^46 + 
    1.02589836410142871250536734025009342663980586055013646175019686541248882`\
60.*^33*y^47 - 
    7.39093741641658290654173996905276918176203066607709925976998132915260075`\
60.*^33*y^48 + 
    3.89486999500403558269691316004806971836334576216408032356289194136477642\
8`60.*^34*y^49 - 
    1.51600793573288136561277937284496097522446038054185562407466846006598779\
94`60.*^35*y^50 + 
    3.15143454361673992969609222572549589095332422632488871118178004731036456\
03`60.*^35*y^51 + 
    1.25237379943334105611125869093974736369653630594734609926324309326295626\
008`60.*^36*y^52 - 
    1.97956225064700043506823946051571641889063411280032996558153700336086023\
6955`60.*^37*y^53 + 1.4460011589599776253306918347118571569652698101022796182\
895527891338814337022`60.*^38*y^54 - 7.68671733113242737330588182118446713724\
72895842815118083689130500579172538519`60.*^38*y^55 + 
    3.02280597368711246734381313815064051633977173955843714930704271107580149\
795156`60.*^39*y^56 - 6.48400877690175672169181712634705138806728576501353746\
580960048578980930292989`60.*^39*y^57 - 2.31971185720326644587223491104366822\
2209330003008447970433682895735647278219094`60.*^40*y^58 + 
    3.84140940873474068299101656697912969473073144450902546181902134809936092\
73145784`60.*^41*y^59 - 2.835086749060628356175970140852359612329117772095259\
76500386212648997189194471451`60.*^42*y^60 + 1.517273471130589085734954740924\
663534456343127590237160941225914621912169368751157`60.*^43*y^61 - 
    6.01527286699812524697261653417808020357557610399406416406740040586362507\
6408996339`60.*^43*y^62 + 1.3225581042091240244063241349751741592894475957681\
07285438372399706340675599104097`60.*^44*y^63 + 4.327552366268377090612995798\
3489810088485318874350827689392942543731892038109557699`60.*^44*y^64 - 
    7.47013097264804705717954378746528321376398273756681803346095093232457627\
851163029111`60.*^45*y^65 + 5.56125337504699625862338945209669372098879624775\
4832999127894609980060623300911966226`60.*^46*y^66 - 
    2.99279731335524688690301015372272821816064094407627471578147466084576234\
92382182574567`60.*^47*y^67 + 1.194333365900186850976596690450609695157344515\
81545433635908616593751260816266204402461`60.*^48*y^68 - 
    2.67729851506249067874337620393253593432730380663613972266620941237613193\
382874266268974`60.*^48*y^69 - 8.13378384411606677880171687646871334802904417\
098425910537250162697334342510839229681601`60.*^48*y^70 + 
    1.45563373756272032238833980350843542122787299206342170431466052174239675\
00566155748700251`60.*^50*y^71 - 
    1.0915362380863026972464000816407997881579214198810581641231592672185683`\
60.*^51*y^72 + 
    5.9012112329586713284621096624476452892772432462752265622577923293282155`\
60.*^51*y^73 - 
    2.36784074841195854700645391953661141674583298065913596752618177056316568`\
60.*^52*y^74 + 
    5.39204888939601548581861576734465583740222126027855531447607030782617333`\
60.*^52*y^75 + 
    1.53736524049851075610079455344327407673680566611335404113339420081107663\
4`60.*^53*y^76 - 
    2.84065858945159560394902517491942524813263183299158838981374527524906348\
88`60.*^54*y^77 + 
    2.14329369184215387981775104958129625854365077929474050500031844744313932\
086`60.*^55*y^78 - 
    1.16325445033334399170638613739107625629973868825433366568831985536746952\
925`60.*^56*y^79 + 
    4.68893493349630460314676541277988413107507977368252644495878030626164094\
3379`60.*^56*y^80 - 1.0817399746916168486786272351415722177506491539211704895\
266090893403113132488`60.*^57*y^81 - 
    2.91942174703382463114899470881251367875766686402880545484235379129425299\
5121`60.*^57*y^82 + 5.5501324080518935096246239630710667446711078873482621573\
8719532592361208688227`60.*^58*y^83 - 4.2098882099566952977119188085195612580\
43829501618748617545685627906529495980541`60.*^59*y^84 + 
    2.29250848446435689930145165896829691281251821131040056104303952379644431\
16657187`60.*^60*y^85 - 9.276978623671672684033659333248731627123624717823090\
088741565721128877098869198`60.*^60*y^86 + 2.16374610276784525703109359888060\
156049178718005800535971117634377674997862215705`60.*^61*y^87 + 
    5.56544603816525704933054706644793474438221414586756273098140654535552826\
055596766`60.*^61*y^88 - 1.08543013284588321444527449606520702286631580591476\
14567625131866027883434674094985`60.*^63*y^89 + 8.271330066981548989383055513\
9530659264487373111222336238490746125802746473898065108`60.*^63*y^90 - 
    4.51720247442474275638812433501197416715706132209176132370916204882687439\
387957582873`60.*^64*y^91 + 1.83412715688497503084434049955744673288830814975\
2820860445559123097863304003706148929`60.*^65*y^92 - 
    4.31799449828126414816993538551197931992099718707428096383982726873752863\
6712908506838`60.*^65*y^93 - 1.0644411150752127804819339953807596406624937938\
534098735162789253256475192521388789644`60.*^66*y^94 + 
    2.12441397625329523527323945631676518163220844605518430140695514585237485\
870168434622992`60.*^67*y^95 - 1.62545535787176696103201430010666485635120641\
2988799218232274992396778309798275715519511`60.*^68*y^96 + 
    8.89950815437309702252179427182812958961007227812437725712476388137412563\
8167074983760628`60.*^68*y^97 - 3.6241232793211652681282303141515534954507511\
487854895770294845339051002688435438472390136`60.*^69*y^98 + 
    8.601107827950197599062775201048493020173281904751068844332651957502253`6\
0.*^69*y^99 + 
    2.0414993152908941946770501623722032181191388652434029614816837284161932`\
60.*^70*y^100 - 
    4.16060689216823970206845896387247181177000911123181090807682160228414046`\
60.*^71*y^101 + 
    3.19487062929805891380705010279261901288880081058853352287446085041025343\
8`60.*^72*y^102 - 
    1.75312059862547241005225313993369774853362553053017300242662775107283748\
31`60.*^73*y^103 + 
    7.15768304624501667642321979519226220452142348624167566015666423005327933\
51`60.*^73*y^104 - 
    1.71070574565882837783381866539850534468579332783146392699885349103252808\
203`60.*^74*y^105 - 
    3.92474965579419991554330305749043410957574732487940928412007502806231597\
062`60.*^74*y^106 + 
    8.15283898409729828260753287432580081789328236378622542734823012084145392\
2545`60.*^75*y^107 - 6.280544582744526117245863077004495191035759645706449454\
8606974334207132287574`60.*^76*y^108 + 3.453152800454101478944243638130478847\
49908647493435160648668585580078971795006`60.*^77*y^109 - 
    1.41310017854720811717994242367381754473798257904390783954981468188047251\
3312102`60.*^78*y^110 + 3.398292731843499441097341366015819356266878091531071\
744810037319495500809237172`60.*^78*y^111 + 7.5608454441258161064366557293461\
44366903850112401676558174237258028973406003072`60.*^78*y^112 - 
    1.59830439187349803828790983611171038842765753755963325870631987978367541\
480818252`60.*^80*y^113 + 1.2348011003246184534025922574933052400780666234841\
84857359845466549992745418827579`60.*^81*y^114 - 6.80119050453418504179496975\
2792849503755327007232344811227217082773964137425664306`60.*^81*y^115 + 
    2.78889299349907592095394786102086333138865684190853927120783177269022509\
84697194186`60.*^82*y^116 - 6.74373814676156092390423863861947905989624821016\
45756102762865548946594689073635107`60.*^82*y^117 - 
    1.45918195119916951781986706498171143529798559272824890634965629144611949\
078562452957`60.*^83*y^118 + 3.1345808779228072711771121470731970608646367273\
39237095004941341660356973795791854843`60.*^84*y^119 - 
    2.42797528825156962998014240204071630023055256885170009375739202522626405\
10104116004812`60.*^85*y^120 + 1.33944445326033077989324254690423432544015854\
559422423856894228538766991713866524319907`60.*^86*y^121 - 
    5.50263820906453068535492083241688143417546463195590430607660427191057519\
213468329922295`60.*^86*y^122 + 1.3371060175558430449373107371274750575580097\
03898610657527395433865222598218687674028275`60.*^87*y^123 + 
    2.82054768952929621602007006583488833283707568560829506912848308597676181\
4898720779435764`60.*^87*y^124 - 6.149576059059980469931966813376679529763606\
2957089064099361048668540262736899495663725586`60.*^88*y^125 + 
    4.7745500853717632915945014118240844100331812131059253444923609696305526`\
60.*^89*y^126 - 
    2.63778563148076328477308720682239561348313405956302850275498999197743254`\
60.*^90*y^127 + 
    1.08544498416555408184568232332328756960766163038969574707916477189438483\
3`60.*^91*y^128 - 
    2.64918776210587183555374567131192639556930133973769467248954238670429137\
3`60.*^91*y^129 - 
    5.45961325628291042673367278657534298696233469151542222329462537531991730\
1`60.*^91*y^130 + 
    1.20680515481058540754366130474759032244865976058426744227449826276025263\
337`60.*^93*y^131 - 
    9.38979577605724560288992422973654594696195175678552819504804396550158326\
31`60.*^93*y^132 + 
    5.19436993069330187425398340358341434217687792526156999934066028276752247\
1949`60.*^94*y^133 - 2.140704370788320152345091099320526888798345472803922200\
2463040732741132167987`60.*^95*y^134 + 5.245502116701467264269362583377532080\
8740167717686110998020859757582042407102`60.*^95*y^135 + 
    1.05809970303690101675816744451290691330663118331832205244431214975084266\
734133`60.*^96*y^136 - 2.3688595153245666927284985237240832417989077497874791\
86542669481446607726979799`60.*^97*y^137 + 1.84676158495876900547475726172707\
71810899577773817309402750172353523844258628625`60.*^98*y^138 - 
    1.02284013719251996882544944461093224131819205992263427660768808100325926\
363344929`60.*^99*y^139 + 4.2211358934541159590457619679104824473731077542706\
0424530672888356107571222466995`60.*^99*y^140 - 1.038068811132056798647799878\
890672843992618909901212174100335957682273181155710758`60.*^100*y^141 - 
    2.05290782625875957518574363190855074233129910554432347936089621921630001\
836144791`60.*^100*y^142 + 4.650912284629771067737557999095895993820311399573\
2660855958465520264054022127216245`60.*^101*y^143 - 
    3.63239221115269456221118101556686488981393507617750895004999228926919588\
602922337367`60.*^102*y^144 + 2.014032949361839500301929702378675469450754735\
989943173707091236184134914293190856567`60.*^103*y^145 - 
    8.32214861539126036155326027655070835314169591807020797326247240896934804\
2796505498412`60.*^103*y^146 + 2.05333950246017260852209698892467246826357651\
18301817522763827733522173421671568995768`60.*^104*y^147 + 
    3.98694768944822263270990783458175117708668252487161106491045360315161066\
60535487651519`60.*^104*y^148 - 9.1331865153681903866023516286665122612402824\
7369045660124314035334167589721760124640319`60.*^105*y^149 + 
    7.14494145570385275324147419694543687815909619430934538249269064325045105\
1336969208904121`60.*^106*y^150 - 3.96562202545296509719488203882109533561615\
06287023892661375912203730937851481728719778033`60.*^107*y^151 + 
    1.64052646794645980055284445141204781664562776535308683412479640499154272\
170113916908931373`60.*^108*y^152 - 
    4.059911443765749766079004092164318536130291797389289105712842666913139`6\
0.*^108*y^153 - 
    7.749911408408741352485865436541610534634456033772767762515089097890783`6\
0.*^108*y^154 + 
    1.79383377271067893087319954243780357899817307503286769771917331788280577`\
60.*^110*y^155 - 
    1.40548412575709843659188773468782516651559512022419218869923709452538974\
8`60.*^111*y^156 + 
    7.80806992845101657825604234328861282054704491704312255824107149555400544\
7`60.*^111*y^157 - 
    3.23354958620565387077284451722346011405300674963074785552548502865642348\
24`60.*^112*y^158 + 
    8.02444591216938053734287795458964476980759362447732936193671559303776244\
92`60.*^112*y^159 + 
    1.50765024481570216447338293600547706952539743594726439103420929505887861\
132`60.*^113*y^160 - 
    3.52378593047296644917797709057867444130446742238947745825089727755913306\
8715`60.*^114*y^161 + 2.76485420115461764469733637601732536458685285766484627\
94606708998850621709573`60.*^115*y^162 - 1.5373230253531321077944209075822821\
3317054757467034553140210160014154256391842`60.*^116*y^163 + 
    6.37279793767596642837378135531833727472926413510954533227816210524142795\
39745`60.*^116*y^164 - 1.5855298956957114291421623164248402166768178810254166\
41969970345539531143846512`60.*^117*y^165 - 2.9350765866537522423100064567834\
55369256434048485003488205378648069739746616771`60.*^117*y^166 + 
    6.92304581767703105223303578975244882190241165514322775013574072734559319\
75589588`60.*^118*y^167 - 5.4392066043083068631624573932319805059241483446959\
4179968434798194383448358679102`60.*^119*y^168 + 3.02675209158696485410137129\
8791619583821692777518746673441324579266755061458872861`60.*^120*y^169 - 
    1.25585671989889085324056635560786966555523147770964804448769866128935731\
43211129504`60.*^121*y^170 + 3.1319166248662229435534862569841854822911206118\
334897620650167144274377548181104091`60.*^121*y^171 + 
    5.71774216790887304584610159814766162614057041724612095827884358736599162\
07663532987`60.*^121*y^172 - 1.3603139082726358249797576563776849284321249956\
50931389443306904572027922743961281046`60.*^123*y^173 + 
    1.07007492511620679739898651068795709624587854084278607759106157760303557\
40399813612845`60.*^124*y^174 - 5.9590893565689120788768608656198525005625364\
469843258411542666467403661134467107568332`60.*^124*y^175 + 
    2.47464920293498111930336740796038141086083530702217233775547705013214999\
113647989399257`60.*^125*y^176 - 6.184941459822622042210698057952672335074126\
03972961894983994816409712463747631768518009`60.*^125*y^177 - 
    1.11452734178458384887037384969895898329080489848537454524878840557343906\
512389122812095`60.*^126*y^178 + 2.673191021371335785113029772900730325398081\
241335020158403267216957376004040888124303229`60.*^127*y^179 - 
    2.1052643438578669652627547768546663245022989633650495494271234492301342`\
60.*^128*y^180 + 
    1.17320842421756262044510138010882693941948773723641497931960221372137585`\
60.*^129*y^181 - 
    4.87589674312587812173105330066208871006377173678905819041418434761640702`\
60.*^129*y^182 + 
    1.22113048201092256903136543691717550156349841934842917051194463098772532\
8`60.*^130*y^183 + 
    2.17367978733288822205290925411844991195327136558314289592493690691349144\
4`60.*^130*y^184 - 
    5.25369825462486033745158994888517421461254475462415499587030761159427766\
28`60.*^131*y^185 + 
    4.14201428027142437337881877991988551500569531814069538729110518153037473\
505`60.*^132*y^186 - 
    2.30974192402328849007763052745144987169908854237836704101783053521897055\
514`60.*^133*y^187 + 
    9.60651530333782418583806559108205627219829069636931501262036535730875110\
9272`60.*^133*y^188 - 2.41045780612297368114446719796255484576915742168031354\
19355211627222450562175`60.*^134*y^189 - 
    4.24149774511119053394321057606181968776378275942595178022293952034793521\
256`60.*^134*y^190 + 1.032619824735420144229736442058188494998501844565997427\
72969270323713877720599`60.*^136*y^191 - 8.1494427185793606586089111317995533\
89309085112765009084469006505977533224137014`60.*^136*y^192 + 
    4.54721439653951052535647486630263114250620657294428026937685955224206162\
3843929`60.*^137*y^193 - 1.89256405832136635845903259586496112395316551048935\
403478028514665139957793207819`60.*^138*y^194 + 4.757256869562704834119132287\
2333503389148502461659832756255303089911399151105983`60.*^138*y^195 + 
    8.28026164381204382914169523800567344753240206853499895514344176982742755\
228805952`60.*^138*y^196 - 2.029796052806066536300374151863450738584175235956\
3971399051066087075007863537485877`60.*^140*y^197 + 
    1.60344690497730600945856821225961559711250606503434114609529234666165020\
789001910961`60.*^141*y^198 - 8.952033307890570725460256114659348089529261604\
84320354132206108045765373447529883089`60.*^141*y^199 + 
    3.72830205003961013744194598236852323824107750233224283656528469658385472\
6674891978196`60.*^142*y^200) + ls^4*(312.07034436378626512008282088795314191\
125906218804152917734530639810700532494511`60. - 12.2126300463810819890390951\
1089093535166879894620585000251262111328007968430081`60./y - 
    1668.63429568462967349478344577320913076934980035599360977435911032278387\
567146401`60.*y + 5371.584238502449975714394071389022731493974341637818104839\
43349258851628326874721`60.*y^2 - 25328.7131261267751497003886155529126990175\
0562391598401645235630154089542895759374`60.*y^3 + 
    127264.295806417363230496764883598632293253821986974546273627220178681891\
49568668819`60.*y^4 - 585444.504834532634601689234249110509048265323102721410\
57716919540267863287399258765`60.*y^5 + 2.78015981334377695688521777430187755\
390899857177652489151700708250364642986046473964`60.*^6*y^6 - 
    1.24467428907993577628419185863559133930692235159473663885880987962135989\
4785868754883`60.*^7*y^7 + 5.662754513050085480742046892775970410903141203219\
752661070870799273547707742567029009`60.*^7*y^8 - 2.4623000500052451690887724\
970870837078095291526735576854033496518139194497916842841293`60.*^8*y^9 + 
    1.08523656219573504122370323707061045953147737314032592597548549218855939\
04029079015748`60.*^9*y^10 - 4.6226111694563665632883686169586505048081383840\
4767477100993089047180747707745041526417`60.*^9*y^11 + 
    2.00994400896319322223952767979150508165416621870567883956451138719003831\
1883777542065553`60.*^10*y^12 - 8.5850145578343803291844582998169354557404567\
5123325021088045719262266523899486968786356`60.*^10*y^13 + 
    3.79365445698424305927015362158503585272769173122521038461444385242419381\
29949878078482025`60.*^11*y^14 - 
    1.6719617544882436185999161177329058927097071614337048088025584551659459`\
60.*^12*y^15 + 
    7.6299191804443992409020295248654787086167104323676518555344133676039498`\
60.*^12*y^16 - 
    3.44935048923662795122362423150830849603263815543125898916429404718704755`\
60.*^13*y^17 + 
    1.57199281651116533938596634993427027866760435638407740189230526623812989\
7`60.*^14*y^18 - 
    6.88770457072490619880034219457705049885088463385088605976766814648462102\
8`60.*^14*y^19 + 
    2.92164026707259938569313072189037533394297424868625901194660459478814762\
23`60.*^15*y^20 - 
    1.14435913619292867100108375056987866527532363578875172071446276233705811\
626`60.*^16*y^21 + 
    4.13781197409734166295424248719937435031200463242299938866130026543900320\
091`60.*^16*y^22 - 
    1.29782622642736437293393463730189898457540869317494044393381802661825130\
3672`60.*^17*y^23 + 
    3.51830278672411722902263109930200089082972835040232695280341153700060396\
8172`60.*^17*y^24 - 
    8.15403504029670201334947096807105233199603505024713079766741798162287758\
3824`60.*^17*y^25 + 3.0457720154718493631681458817330806813445222208998758251\
104519941126890010332`60.*^18*y^26 - 2.55481584048879182552456005597380556163\
333730120480763941489747449894101748571`60.*^19*y^27 + 
    2.39352856862485786464028329178872075566172453378138061463485055289144786\
5321561`60.*^20*y^28 - 1.8263481514494191261340013030774903073055288138984903\
028466091172475699081312176`60.*^21*y^29 + 1.16291710021069726600864041596986\
030860683260823043526863452285472994632052657245`60.*^22*y^30 - 
    6.19517453284786830958705289049465701538208098783535171622599014076331069\
524477969`60.*^22*y^31 + 2.73273143052492248476073720269350940883030730686811\
0221857438646481299120870905799`60.*^23*y^32 - 9.0302452013164174876214373114\
90733902271061269295607789590900004262865245465237989`60.*^23*y^33 + 
    1.25107755500278214786607636895436312050745677458492390831864240053094609\
7619420387`60.*^24*y^34 + 1.1243472750133083435127322833890425395458340405630\
7626306903250534718288715755082754`60.*^25*y^35 - 1.2721230081769667756581950\
97938674403779392972067807731630610726855192040330510995052`60.*^26*y^36 + 
    8.13393674873605497794505892756389773474582579858777015302004080533484110\
4638312813289`60.*^26*y^37 - 3.7695572453224139428233118459474648400639221844\
402739331362126906907122343219756659051`60.*^27*y^38 + 
    1.15222905464576618890647231386727982475069887097614706629235497396136871\
551600063031261`60.*^28*y^39 + 1.40765337360679439185460576803185391297398530\
894496878862739906656619587162516913206`60.*^26*y^40 - 
    3.21486413622225255801175600915036582170574175565821366289753963415916243\
9656028990281824`60.*^29*y^41 + 2.9360489312116027296942644789748573308488234\
056448237509540501594353509674719260038388864`60.*^30*y^42 - 
    1.79587597782646664458611194764520508059334803879411422209804652998511196\
385114633925344946`60.*^31*y^43 + 
    8.337311282693560931042421612250266769641645419448223630334184696700916`6\
0.*^31*y^44 - 
    2.6962659650245160057234531594345530281153066875215165917341568188503191`\
60.*^32*y^45 + 
    1.915743864841585291849593459394629489364348992358667567525355764990655`6\
0.*^32*y^46 + 
    5.5086379029930768178504422585084770614250367737738806791165045641801012`\
60.*^33*y^47 - 
    5.46506493943209805231694466259672144750103860521060498336539912252916204\
4`60.*^34*y^48 + 
    3.43227788088471862496269355679924521562837256827957129522970995432686051\
23`60.*^35*y^49 - 
    1.61536932877823376331102549641784802523922641817297055080234892637580747\
418`60.*^36*y^50 + 
    5.28141170086180293722107291811950290275443342189986963788989316105634867\
52`60.*^36*y^51 - 
    3.93442716081573360796966372101116297723198795237648636130182852158847220\
642`60.*^36*y^52 - 1.07357873909973411788048985028975318824142568329805068654\
70603699323143952636`60.*^38*y^53 + 1.074751549885147671694513784635227039466\
62645780892778701198437668873066096886`60.*^39*y^54 - 
    6.79081142069740764380912564107336588654022832220331846927153665897766102\
218992`60.*^39*y^55 + 3.21932693744555639442310393567461122723809753310562182\
0782192148735213928884308`60.*^40*y^56 - 1.0680379598110030977237862291848940\
325157348472694080200273546940074807091140768`60.*^41*y^57 + 
    9.33804734986991126580034796939565408493058113827452564947636343340772078\
9016585`60.*^40*y^58 + 2.0415940486628570905899548756030820039534415452304433\
0120988215618251860034443708`60.*^42*y^59 - 2.0913404666592268149194852346414\
58556629933776547946469050663463064169153657478288`60.*^43*y^60 + 
    1.33289938679615372500270196861356947526099435971321324465727906923016512\
10259096947`60.*^44*y^61 - 6.361416517776791341622733867774566182413431647229\
5965765044455163174100454362049878`60.*^44*y^62 + 2.1319089136257569276546389\
7059712936520815657141278327419575000058334254074503084497`60.*^45*y^63 - 
    2.02824424603618082410200154813323031697555726927983881827772883411567466\
805270385521`60.*^45*y^64 - 3.92997188648629274614514291845986210039848292556\
5250180520328134350950708825019416092`60.*^46*y^65 + 
    4.08830235202973016910703160880238190008924039688782157859892255554280622\
70730618328064`60.*^47*y^66 - 2.621827581409363976108449542594950155792624051\
28071887573328787383851245374496924235354`60.*^48*y^67 + 
    1.25788887636299988039554920526718673313170479632028317540724355085002029\
1259339897665162`60.*^49*y^68 - 4.2515648912076340894323280876736236006557839\
90446288921248049862109115128156567958040361`60.*^49*y^69 + 
    4.33130338853591123725253518350383795374615253681235646576366137749314494\
2075504420249177`60.*^49*y^70 + 
    7.578747459984101959899023549254314561200270229816128992197586156334459`6\
0.*^50*y^71 - 
    7.9959698107710910239275080505121682750528648683349782235137082610767979`\
60.*^51*y^72 + 
    5.15562883678646676687402088811090469871523859997551629436267217990301168`\
60.*^52*y^73 - 
    2.48453792823468056698819543601752885531335344729752974095628268858482901\
4`60.*^53*y^74 + 
    8.45616911835332258217011503985462505116526397445813059454971543598175455\
9`60.*^53*y^75 - 
    9.07242418485368258838250202119294525988892076984638252391970213559837170\
4`60.*^53*y^76 - 
    1.46629012406925927907622924232198944734759531958924101923570433487089520\
131`60.*^55*y^77 + 
    1.56557040448838972535797456698935063209201520219625209505465927284147249\
6395`60.*^56*y^78 - 1.0140437492670693538405263771213958204722156934911088799\
331487535623590859216`60.*^57*y^79 + 4.90506005209585251414033623291273601996\
37422402491496187922440340474896196114`60.*^57*y^80 - 
    1.67926275458935371583347236991519178996663856219430216412158475814681199\
8367`60.*^58*y^81 + 1.8781215716772567155566664789791432207041628799008004184\
7450385675382942685393`60.*^58*y^82 + 2.8430524401753143723961144212153800993\
90635368217609075230370656699084918311475`60.*^59*y^83 - 
    3.06743434227754433249329823831415376626853961410837970647840694822568695\
94317858`60.*^60*y^84 + 1.994634163094164498633653440600169979696911844865724\
27060163009191919959377110091`60.*^61*y^85 - 9.679308767818125857557067039305\
64768466544748608886188536277574316853896184133044`60.*^61*y^86 + 
    3.33033549771267792795751869631734700928014471487577043007967347280101570\
4423839467`60.*^62*y^87 - 3.8532729433098822932669876974992035835965299573413\
79405347932924314164212363228009`60.*^62*y^88 - 5.522826079859700369324171209\
721468271753164021496043429990381798096005372759493807`60.*^63*y^89 + 
    6.01364025822056186218613847242472207807893917406777980469015147968422534\
155339586137`60.*^64*y^90 - 3.92379406462190336185322102060493557482143876081\
5018247567034971611220097503813449515`60.*^65*y^91 + 
    1.90939168643034382539120762266742433895884049866508019446768153153006120\
82029892565124`60.*^66*y^92 - 6.597974039386199523119933069754218703299896861\
2223322500110982837957264664490371666074`60.*^66*y^93 + 
    7.85305546527487795212677626134462642223947105564789321102510401329948346\
770878047048`60.*^66*y^94 + 1.07447636352202754099715295233428190309215638240\
6392314999064591668808568691112259444815`60.*^68*y^95 - 
    1.17952673542150559328281132998000162201883892092549899497908899151079115\
75603803857393912`60.*^69*y^96 + 
    7.719279502545236367759475312346976507858093801578834802744265040856987`6\
0.*^69*y^97 - 
    3.7655017029162769092404979725675566211766594669993571003449237244211737`\
60.*^70*y^98 + 
    1.30608092596675416929808064641369880426916783694455832486221997915921826`\
60.*^71*y^99 - 
    1.59220382034620338569565840138572538587588938179791014435334798175105213`\
60.*^71*y^100 - 
    2.09307578084354195316644991827076519598676460494011259076641498130089420\
2`60.*^72*y^101 + 
    2.31446928096869662304073793071967496953727744062652923265601863602917130\
7`60.*^73*y^102 - 
    1.51869648920332574362759120368656219445966373411686143431679505189262743\
859`60.*^74*y^103 + 
    7.42421141265264506078500086065460191952877793467034297091302608592567668\
162`60.*^74*y^104 - 
    2.58364375778985362420605703814503182622809610317992145778588053095882289\
452`60.*^75*y^105 + 
    3.21501878566913744890910035074505451989004413790594548118528483199515599\
2653`60.*^75*y^106 + 4.081677873316241270939129426373127225432174798801709559\
8544290261263956439891`60.*^76*y^107 - 4.542971429113535109363244471571759994\
95154857635210732222840567032333807458291`60.*^77*y^108 + 
    2.98803103094318725645753594520500873234248224464416465504781174009543943\
1436034`60.*^78*y^109 - 1.463505575020688514838540963094428697305180546033958\
5373355755135446426801253438`60.*^79*y^110 + 5.107974664385558979258290738577\
7988802750327104706746548530052546525562628068937`60.*^79*y^111 - 
    6.47053033677559646199795034776643662629736416585086528874631641769260867\
52828033`60.*^79*y^112 - 7.96689775631824418899050437875945955954197758928134\
033837134942850974530908934136`60.*^80*y^113 + 8.9197214442498934793859993549\
16089224079128530802246218089319640648465230232140584`60.*^81*y^114 - 
    5.87917293651574547126652814924816182643916455505895850040842454165715869\
8273378852`60.*^82*y^115 + 2.884485891112538978238107009496226642893075642765\
10260972372070342951807278752988499`60.*^83*y^116 - 
    1.00938806730729680753046409931655637734121971758868731320071718372355928\
9254294870792`60.*^84*y^117 + 1.298761279566486117056710702521109176109705735\
498631701006883727437716004962403906225`60.*^84*y^118 + 
    1.55625394631579992001466505532657614156003685954887984038826609736293869\
53539273931714`60.*^85*y^119 - 1.75173067217344785716352109271914372379577111\
253100998444795102647029248017225470455611`60.*^86*y^120 + 
    1.15680995511472515971272812773749732308807018458778222779292965850776920\
55133489521308`60.*^87*y^121 - 5.68438013693880508762851535479610985004257146\
1789774650522719130665421531270133768389429`60.*^87*y^122 + 
    1.99385027768246357218558824230809656881477181253521757895769802706140515\
08960670859099046`60.*^88*y^123 - 2.60107419444636536431343138489811903047952\
43929657548735828256272095401412282074206514732`60.*^88*y^124 - 
    3.0420511323070322646576789223484540914911905882693583186741227464268671`\
60.*^89*y^125 + 
    3.44091184908986975594347155073891201134286464934473552455102261124880737`\
60.*^90*y^126 - 
    2.27625290680855214048503812493465287847989911015919483994849644970076103\
2`60.*^91*y^127 + 
    1.12007493340241114098210692886382041247635255940060944038012196664657581\
59`60.*^92*y^128 - 
    3.93710816462094150093517607565558367438771928953073795566203838863260658\
67`60.*^92*y^129 + 
    5.19956593672674964346787505395293185672824918748298989074835714757184045\
71`60.*^92*y^130 + 
    5.94989638748942663218613937724699062963814939500185848141567797155804878\
247`60.*^93*y^131 - 
    6.76017498058223835734149068056237217502747932980671413486373355181358161\
8309`60.*^94*y^132 + 4.479093367826654942501758816855725740857226146358911346\
5638538394663853839833`60.*^95*y^133 - 2.206822172278285785028559022300279278\
13521907594848285288950133454367812063116`60.*^96*y^134 + 
    7.77200973659655603196892942415991809937943120003676765454568151632596911\
32596`60.*^96*y^135 - 1.03775993347801748779825512639603165730153830776996647\
3928781557616397291856197`60.*^97*y^136 - 1.164333654995884008126533098229978\
4582607310851106406895175652035655584834999332`60.*^98*y^137 + 
    1.32834399632626360921575822468499708139058839520860248854283597392575804\
256848255`60.*^99*y^138 - 8.8139275946729402244041097848915627480585445872826\
7124380711205339121627347096922`60.*^99*y^139 + 4.347601020949652631209212402\
630649665763393154510389857956984199998285229649512656`60.*^100*y^140 - 
    1.53383130646677176909508987463287042959141720173077977260883339615112149\
42259162071`60.*^101*y^141 + 2.0684367487135236385839238326337055752348514801\
120576054742435942644528199838240295`60.*^101*y^142 + 
    2.27952303223185134063306517439321460050215921424163165671184921886499935\
808841500769`60.*^102*y^143 - 2.610496295973096515951119535239093947118635448\
332954514397249128229956607584356414855`60.*^103*y^144 + 
    1.73443275825422317689634216277418222708971025853919490353919953549056528\
06295520852352`60.*^104*y^145 - 8.5644389434165388790574659551294509633420488\
770276988233597486654651784218985070963211`60.*^104*y^146 + 
    3.02638601674857529635921685221178031290183037191445349236819691375562545\
782206529406155`60.*^105*y^147 - 4.117982594197030021487873947088380733801653\
33373670617650324980507039809122342740771954`60.*^105*y^148 - 
    4.46463952977759675376582311008515755363809236804237579584427236626832998\
0611836552636664`60.*^106*y^149 + 5.13084020812572839668845953479556872371488\
42246590109703399942664642938577876450830449844`60.*^107*y^150 - 
    3.413132261887875284191275293678607000858616897092802110883870241302872`6\
0.*^108*y^151 + 
    1.6870155092120828768334502873033971330043228162895225654739925412939237`\
60.*^109*y^152 - 
    5.9701520354163677665421472846074548138094521378202500861425594576005482`\
60.*^109*y^153 + 
    8.1901254890892074115868760760295420435866879334938461934462492419653211`\
60.*^109*y^154 + 
    8.74752938184821998832684053105963265717459822871181877040236345703528966`\
60.*^110*y^155 - 
    1.00855786291137316464639346877624317637092976257843999084050325676254910\
35`60.*^112*y^156 + 
    6.71669464392271682781672618034896446604513585214391657898297549552604483\
67`60.*^112*y^157 - 
    3.32287157651896145679018061089943157019225232209637594137011426938930322\
513`60.*^113*y^158 + 
    1.17752688835539192621548702297615294386594465207653277900869980870346191\
4479`60.*^114*y^159 - 
    1.62748077180608872440191731885335723320296969505246303608870587502329243\
9057`60.*^114*y^160 - 1.71444854149813958876015164285857209754185799735089176\
76275797812741185909566`60.*^115*y^161 + 1.9826907264001892334556309352154918\
9092731596087614028336205971664909594660872`60.*^116*y^162 - 
    1.32179534425892783781198464167437228182711848556819470630972847703712808\
0603213`60.*^117*y^163 + 6.54463234115670469735941399879224138021978106881857\
8410890757927836908942373016`60.*^117*y^164 - 2.32214410530602755205719758955\
2492327344665328537375767911748656843929320610321`60.*^118*y^165 + 
    3.23152000926117568819161419153901114335028440804341981964456478844911874\
8613983`60.*^118*y^166 + 3.36116037947409631407056570451579633969994609726174\
998479080594646096662951674039`60.*^119*y^167 - 3.898042535571923578621963941\
869885610391413172457062531551445298840070162302528856`60.*^120*y^168 + 
    2.60122753464174459583601543331646166441591074797936115534634578637124010\
08102934444`60.*^121*y^169 - 1.2889516908704151021264152683509266747926655861\
4379723463992458477900966545739477013`60.*^122*y^170 + 
    4.57875788987066107575141456021218935905140247355842816390798836222316838\
282736391158`60.*^122*y^171 - 6.412134760951766911686603309764006046266709955\
72083457549261205659761016863957301581`60.*^122*y^172 - 
    6.59124328322098101221933798363010412278650289699799559462733765638365076\
9113131503519`60.*^123*y^173 + 7.66428816786765949228331445990463069775061791\
27828620892664675784653741200492467949975`60.*^124*y^174 - 
    5.11914515020944621349379047486020109693521173275861897158560210258596095\
597820367187631`60.*^125*y^175 + 2.538457194002425756636241266735791910333229\
146523176759996839668806988770064484240427324`60.*^126*y^176 - 
    9.02719114884324753459576274624666420525671863951237026881348009020331727\
8558884751152686`60.*^126*y^177 + 1.27155888651998046372172550348519474740857\
64755102583706363846592699676507649034753656341`60.*^127*y^178 + 
    1.2928494253941779221522721339281828532926485956308500168901847396965812`\
60.*^128*y^179 - 
    1.50704921605506063840852417284126340607329686852727411148782247060990222`\
60.*^129*y^180 + 
    1.00744432425649880620912687331860433337065407206002673418990138088355013\
6`60.*^130*y^181 - 
    4.99904108938397525886042969713736939731101573901650004399496389946604708\
2`60.*^130*y^182 + 
    1.77954700607512675678902541552013129390757595520081742687269077489983757\
83`60.*^131*y^183 - 
    2.52021022305465786840795335142671107673520606074842692711965978414146859\
98`60.*^131*y^184 - 
    2.53642230293504980379534749869074912698166573393670842758930242627761499\
194`60.*^132*y^185 + 
    2.96353818075420638437236577686858389480356029949469715599145298703443693\
6156`60.*^133*y^186 - 1.98266236874795309033129789354890947929318615124722002\
57767218739774469116255`60.*^134*y^187 + 9.8443903894409426202924571175762418\
473113622692587224993569403291718708041964`60.*^134*y^188 - 
    3.50770344842466420298366868256345929267667976311760698636953020908349863\
574692`60.*^135*y^189 + 4.992613528048171605268261638559818318312435377591206\
43779223044539069035613165`60.*^135*y^190 + 4.9771398315230840778434952665663\
3370194945634382419394495936747420906600188327`60.*^136*y^191 - 
    5.82798701387434571774499828374584139591055403603140570456230233805378164\
6629141`60.*^137*y^192 + 3.90193660788013631730228491364731371479222901880181\
838962698761444293023856696105`60.*^138*y^193 - 1.938552677025711743164294140\
782027919130707993055908645580475996906119793450575008`60.*^139*y^194 + 
    6.91348415776832941395194809057799277182587023430500258795427795658678732\
1783530055`60.*^139*y^195 - 9.88623998020526538583547595016364732946211089127\
5846463982397437501407028489877351`60.*^139*y^196 - 
    9.76821942339288663727744780422777820909571449477289480038712760987912585\
10087224667`60.*^140*y^197 + 1.1461708449653786606211208878637905086004535758\
45930141681327166192107261874315576377`60.*^142*y^198 - 
    7.67918395327295115195223792828561721433604203258186096953075532466081703\
5153790673164`60.*^142*y^199 + 3.81728222860829891456747733849210711698056780\
91608331134313620179111872546852431429128`60.*^143*y^200), 
 -35949.351100321255317904608890927487563080582499695134027703173475778044114\
3047047`60. - 9204.6616411319722626970846961950333232798511833963144762884208\
8476929628289956957`60./y + 198503.557117590048973735508486787051178061758065\
46727501562684389766276310010383108`60.*y - 304512.69603668096750804630748808\
840041209112501246239071936508616847474381470217409`60.*y^2 + 
  1.3511470399862855147906574293309715259741882974720026817675615805334446347\
2930671036`60.*^6*y^3 - 4.374928859791648456105910160745794693805732170225272\
34037497421105864144870367548199`60.*^6*y^4 + 3.43130370226238022395240166417\
122783958893403713337772798709759445015936221107465782`60.*^7*y^5 - 
  1.3064690493354516000745676188065091165825319336668260100586897188337152193\
164671333215`60.*^8*y^6 + 7.9631266172981487789299727500245146236118384492985\
383465027818740799287032911292195662`60.*^8*y^7 - 
  3.1557416296295777967169713080143596565430660925608576508843848858541026815\
0583486713434`60.*^9*y^8 + 1.671502673002624436948338687946486359361085259884\
32820655209309696510610462350262303907`60.*^10*y^9 - 
  6.5995133837942678186108863969248696097082483703896968785330920572914167717\
65786816696076`60.*^10*y^10 + 3.154624017869513336121678764820663660358582234\
2787093369502188737996277675322846146688354`60.*^11*y^11 - 
  1.1571360288175914898563271012167955643744890809338947591406360214924612`60.\
*^12*y^12 + 
  4.4494434390170837028735321369078598148301261253886107330586655944844818`60.\
*^12*y^13 - 
  6.7640858751605085433926233209858931351663185303453305377204455441498126`60.\
*^12*y^14 - 
  7.25575825313725284392260796043902417557806380181385191524030437452090745`6\
0.*^13*y^15 + 
  1.4625996803825999799946516365062021217069581031499348776717444802879459196`\
60.*^15*y^16 - 
  1.8031545964444539680327357382544411580933528455481416665960620193110421106\
6`60.*^16*y^17 + 
  2.0562317849527534918798832051919783626889649971650440819476662754402482571\
82`60.*^17*y^18 - 2.290213775567669761741534617879027619057374077218852443580\
6731763190309621723`60.*^18*y^19 + 2.5709399679000423974497696234094449763835\
6355388141297064389438682369409052818`60.*^19*y^20 - 
  2.9272060073173221936148915091215009949344430027160992963758571469121646690\
19923`60.*^20*y^21 + 3.390741506924739664145182909860215162835410633711205549\
2488782744503432903835702`60.*^21*y^22 - 3.9940564058325592100546487890081309\
4363025161361329155257733100434210822967498717`60.*^22*y^23 + 
  4.7795074655822209310777547289262637169437984263302661203366885840027416320\
15176606`60.*^23*y^24 - 5.802599551046640726920833397360479455439943615636027\
5931772193900280664792186632397`60.*^24*y^25 + 7.1381303006188080128514996207\
7016485755337322990884450995526709874649826308881733971`60.*^25*y^26 - 
  8.8871840357905901823064989359484220239789168193571834282243299164177449986\
08360232847`60.*^26*y^27 + 1.118702920852105353318393208848971758915928770113\
67653904684327159274827546704249647875`60.*^28*y^28 - 
  1.4224627478117336897424345429433554202462533842573432351012074192472524064\
05961931923485`60.*^29*y^29 + 1.825547934542280250837755325660311998393609787\
1545301058971793396183576101839840018915728`60.*^30*y^30 - 
  2.362990412303268764430272565824146030143267278253653105420704713180586`60.\
*^31*y^31 + 
  3.0829837356012268158013547245950193312341587430081747020603929114718389`60.\
*^32*y^32 - 
  4.05204734532154908038093394039236029946978115172740207375053210068591705`6\
0.*^33*y^33 + 
  5.3622933056645862200718736413229351115287775322258265840889751632285371`60.\
*^34*y^34 - 
  7.1416764815425731552402358776568666549326661039932123561543771625622642177`\
60.*^35*y^35 + 
  9.5684880036985041035441287793130760860121087731966345194254308735970502933\
1`60.*^36*y^36 - 1.2891896677209480753386467308446913834417480910504836434848\
896216782308604697`60.*^38*y^37 + 1.74611284814215024341121231410603972369785\
384516737160124018937696163704714406`60.*^39*y^38 - 
  2.3767008435318054321463590342721682345166318144262854995164690879603067593\
10398`60.*^40*y^39 + 3.250122941594401021749293746545853100803661451075013129\
861969543686954821734037`60.*^41*y^40 - 4.46410887057038662627416295242065336\
801660816012715742427191956833175851851208404`60.*^42*y^41 + 
  6.1570880630445026971992611414767008911158125189859875613170828195308350181\
68483091`60.*^43*y^42 - 8.525614331753500763343014848804194447065859166719792\
7634469528132380505057126350842`60.*^44*y^43 + 1.1849424790548142051265144979\
76958042220003648891688598893685301251838759908146898882`60.*^46*y^44 - 
  1.6527544302612206399813280687032707906439845213463018384019358220188252557\
733867382499`60.*^47*y^45 + 2.31303972683798317523684161532569504688359750541\
093241591590725850536908454400608798641`60.*^48*y^46 - 
  3.2475154494924139466033001590655954113722350088895714980800008071268484941\
70853568661508`60.*^49*y^47 + 
  4.573485870970244364914311898525121886254655286319940023850803105022433`60.\
*^50*y^48 - 
  6.4596730753254477279519043637220721759971458896619042184721523628596175`60.\
*^51*y^49 + 
  9.14921863231374650818783171089039792772635930798852970249369686858024747`6\
0.*^52*y^50 - 
  1.299315632598361495962402511239001788177515335822472815629092440067856338`\
60.*^54*y^51 + 
  1.8499195748290391704441475613806362321697177930965677714480231935217377148\
6`60.*^55*y^52 - 
  2.6402923784573633065604166931335262114452726019013071952435298458492867743\
13`60.*^56*y^53 + 3.777187308212990526189297286198105866026055020780154017507\
5865641778308797613`60.*^57*y^54 - 5.4157838571581579084022330584943368692449\
804890737610564188618147500614391678`60.*^58*y^55 + 
  7.7820109295269320150344226525386190270716309745255232475531425402970075384\
22707`60.*^59*y^56 - 1.120530583694869247062572790021200462635203808810661564\
34378500332820977581984148`60.*^61*y^57 + 1.616674864776927702111701164538527\
026988964810984556242812748301919017909554699993`60.*^62*y^58 - 
  2.3369875499382301433527901979931295570197802501329544366324098023967477079\
559908195`60.*^63*y^59 + 3.38449813486362400192598872727422242383882702809660\
882048578734911131531726990352019`60.*^64*y^60 - 
  4.9102929744688642496024822011231301183304798521744204804411399996240311160\
79975594117`60.*^65*y^61 + 7.136222618464040526982170569828807345933053031218\
2420153316973055188367188219931211729`60.*^66*y^62 - 
  1.0388462412242246020022720963621995110848672022812281922428362552747441582\
8986675950111`60.*^68*y^63 + 1.5147167413418633178416166308542249794999860507\
923946436914901300105699766770569762822858`60.*^69*y^64 - 
  2.2120017174327777038226583578208593410754645627529309451661091599414593`60.\
*^70*y^65 + 
  3.23512560530692177946503619625538002522678888441370322552559849019957409`6\
0.*^71*y^66 - 
  4.738352238567509830418520225174653597038966265382440044977131230793594081`\
60.*^72*y^67 + 
  6.9498257283265434207527394887958384329682184083542057811056755293368751015`\
60.*^73*y^68 - 
  1.0207318925918142195583738823103394141618558192717234854832990881263406491\
66`60.*^75*y^69 + 
  1.5011440312029568577929078236927021530664891748465356097598010612163925539\
84`60.*^76*y^70 - 2.210489730444999398776443273293216893237191997168677853852\
06498912208847933319`60.*^77*y^71 + 3.259068089123154201331526046739183766006\
178169902182980187377824616357638436173`60.*^78*y^72 - 
  4.8108435869539939976996475795307571514320330049664066344975367859050711737\
347153`60.*^79*y^73 + 7.10978854523134557315539990621895771164213558910314665\
208740135797199646758751058`60.*^80*y^74 - 1.05192604039023766440956067692447\
31750829439325887131828353147903813502007558331344`60.*^82*y^75 + 
  1.5580911197458313845814427585501346747468535025162270653017957216688212817\
344510575`60.*^83*y^76 - 2.31028872059764167646225137083822556946766127515866\
5317051119638758996751539381091443`60.*^84*y^77 + 
  3.4291983819158243727924681905167632492780223574949451689198971972042824757\
193848224658`60.*^85*y^78 - 5.09518103777296773637879404332533133287399657046\
436319157075899281722634429652531595453`60.*^86*y^79 + 
  7.5780155305995708997862990864681017125835343132883681944344724451766237005\
74831968712408`60.*^87*y^80 - 1.128155324353044645416198982817443117997611433\
79498218017856498705966225145992054967369728`60.*^89*y^81 + 
  1.6810822236009660565811436404527015452453499538866931182227988056885496`60.\
*^90*y^82 - 
  2.507293668855008442294969848954213229502363506224887330651141837366560381`\
60.*^91*y^83 + 
  3.7428944447633916657533721515975087069969893375406268049000796495428482411`\
60.*^92*y^84 - 
  5.5922476926807670745220078056924643479363613283775153608364942243873014337\
5`60.*^93*y^85 + 
  8.3624270018371633321435296476004592709034923743064670618144570157302261866\
89`60.*^94*y^86 - 1.251516044676604276049623450528389062542303320902926315194\
08530946051127272117`60.*^96*y^87 + 1.874519623938032895920090704449544856962\
150248191075781422005227617916668170509`60.*^97*y^88 - 
  2.8098601514846126045357157076803226049536543751209564188596696105321812670\
653603`60.*^98*y^89 + 4.21514497691087220400130933044182956629498659651859083\
34499767202917827505209106`60.*^99*y^90 - 6.327988182393729761964586756304909\
741410913178332732498566272693962573068405174656`60.*^100*y^91 + 
  9.5068499194461101532543425195530445286357746453581272015611695727333955380\
124259215`60.*^101*y^92 - 1.4292829478208703210897729527516971635699706083095\
67970181477760032732774012396828259`60.*^103*y^93 + 
  2.1503214549001135221099523900002943092566714249270206831073593275293868140\
177719479104`60.*^104*y^94 - 3.2373183192321587326380620546496556118741516715\
6170824486568990124610581159223389571975`60.*^105*y^95 + 
  4.8770558147520462702526871081476022223563155168054196973228262455748230987\
35045268521302`60.*^106*y^96 - 7.35214440428238940307455698701937509540928556\
61612752387315250526608046982031576850228044`60.*^107*y^97 + 
  1.1090425144489824424591905885614321424135913812810213037245040085031781`60.\
*^109*y^98 - 
  1.67399556507285236907880987752466381724118505737289388508745863059126393`6\
0.*^110*y^99 + 
  2.52828843949506256989721481281368907196636140767865368448862605280585635`6\
0.*^111*y^100 - 
  3.8208464763576841207146202112123285339610473610688532014015119804424127863`\
60.*^112*y^101 + 
  5.7776047483589548227664190517396678281897098678138188840791858817872799631\
8`60.*^113*y^102 - 
  8.7415032350230164410200751457715154980198600592436501220709138205795784831\
02`60.*^114*y^103 + 1.3233338256008467970527765449673303332066041306136682761\
3496729508265194688827`60.*^116*y^104 - 2.00443877335784143838562243941915080\
0456536985574834422396183172166185546426901`60.*^117*y^105 + 
  3.0377463466016429625895130220472943390414461673194594172662592967142639018\
339939`60.*^118*y^106 - 4.606180271270583164087838046911268387530547975072077\
77817176626592650106932789538`60.*^119*y^107 + 6.9880592981599260851914371563\
54227526051912472926371103375470364299541529743915651`60.*^120*y^108 - 
  1.0607037512312200392028446342462841882001146627797750117206500352397715537\
5960847093`60.*^122*y^109 + 1.61082837243861284767020431387966098190807480265\
9048924138008611853181174433244906724`60.*^123*y^110 - 
  2.4474733350231200141628038013764323033619752301773204670301135771462730709\
340897100493`60.*^124*y^111 + 3.720456282703999232730012666459575054429796046\
05277447635916952463458680060260312725078`60.*^125*y^112 - 
  5.6582234963461862703344236343234685472460913824676018217454951774021880824\
13004899639603`60.*^126*y^113 + 
  8.609260902886470697734995320931223507391643319179320203031324262712356`60.\
*^127*y^114 - 
  1.31053869159257971855727443704502891700022464745782844310449840693941247`6\
0.*^129*y^115 + 
  1.995852575392835382012456817701983465948026364248568258627049974786369855`\
60.*^130*y^116 - 
  3.040872606141350718233771802662308060369270336376509000383139723963898938`\
60.*^131*y^117 + 
  4.6350643184853229027240253335764191241999785067020067117403045653800563273`\
60.*^132*y^118 - 
  7.0680201587231412486708825264280305330417965800328102637405287261957056839\
06`60.*^133*y^119 + 1.0782539562421072048254028417916205045277070868262804976\
4675389412393835546163`60.*^135*y^120 - 1.64559318914219227026993612760489243\
9146811129043241855927688045330851809335907`60.*^136*y^121 + 
  2.5124590748326696765742733310530361990693785211238283640618834424992711780\
261013`60.*^137*y^122 - 3.837493362058515637581130498111965478509296268019484\
23343815266111215541419222068`60.*^138*y^123 + 5.8636158577150577931759031872\
22516812336255758642861582784067568526554143796970912`60.*^139*y^124 - 
  8.9629256879459711121807955580137242492700156846521019464790222940111986114\
995706674`60.*^140*y^125 + 1.370559017480701762244927953589516243130179948241\
388903976904340910399927720828218758`60.*^142*y^126 - 
  2.0965569538177217059274884915142458456213585344068561641859018670299594527\
772468164423`60.*^143*y^127 + 3.208292440808735449225803552285997347542710064\
97065104564106512343829199533631613160504`60.*^144*y^128 - 
  4.9113064917660754166334207226353613903869434573957450802264954904080866536\
57955073104702`60.*^145*y^129 + 7.5209627840659043384405974355810322987348143\
815763552001936785238708244847974600260174373`60.*^146*y^130 - 
  1.15212797490514576856575023912850355038411942878875408605643030535791521`6\
0.*^148*y^131 + 
  1.765535718475857450766271260703130002840496269971466681298252991377669373`\
60.*^149*y^132 - 
  2.7064404675213870575759487977820337053486198537478101893519361873099102016`\
60.*^150*y^133 + 
  4.1501554769299316291584427636645857023299208636219107512328740130537217044\
8`60.*^151*y^134 - 
  6.3660780634942687305186036963406589138370484250126721980857126461448856772\
35`60.*^152*y^135 + 9.7683023666855825938891129410951195004154076637372424534\
167599083070481666214`60.*^153*y^136 - 1.499352183802719928767661112135630966\
406383945049607367633956647263555265954871`60.*^155*y^137 + 
  2.3020967980285576586474872336005005707837848674373824114231503161519837799\
564327`60.*^156*y^138 - 3.535711713735184941905366129500708215319218992292565\
04384735238969260095765076617`60.*^157*y^139 + 5.4320215155514718502161700303\
2518853811683327721106677138107995676204374322123048`60.*^158*y^140 - 
  8.3478675933389977896030514985746172491385496904837260438553224254884211305\
492650212`60.*^159*y^141 + 1.283267425586724968923538950843169288441957601220\
855284423203648861556881582682208615`60.*^161*y^142 - 
  1.9732608002219217949881827791837712681212843611174044677442469627422049931\
079990682182`60.*^162*y^143 + 3.035118828510675563053674793594966621725490890\
55488023340983704281604917495628403792155`60.*^163*y^144 - 
  4.6697005566070350025038776777413293209686591616252300711849115711673397750\
62308430398281`60.*^164*y^145 + 7.1865881635247654936555702131311371546629846\
577190364103132254481386157234590480476711073`60.*^165*y^146 - 
  1.1063057768543423050455338747362652230902528036299852218746336133402124`60.\
*^167*y^147 + 
  1.70350981615614503580619401904276490136950228255043370168317207994486744`6\
0.*^168*y^148 - 
  2.623792667376336221294030684139873538691623664836615379577867585709575936`\
60.*^169*y^149 + 
  4.0422969127933312462793902659306974374008671718465683793939304770734256098`\
60.*^170*y^150 - 
  6.2292988978398695693587446991113811740296751409630683118486841340733753809\
6`60.*^171*y^151 + 
  9.6019815606073765646592631496973234674071944850887168408773787391930893781\
08`60.*^172*y^152 - 1.4804433976922240177584811265522601857174174063376161907\
2459006073117803965674`60.*^174*y^153 + 2.28312938807607919931146007237443772\
7717487754874281205326938072535564602421856`60.*^175*y^154 - 
  3.5218883327054995268871536360373422767163688645963482314854119817835008726\
279377`60.*^176*y^155 + 5.434074306527603989250942936983991423094594516342514\
1541847921891674236222021778`60.*^177*y^156 - 8.38646844656137341741812529495\
7658858623097887284868987529711417652836428802189716`60.*^178*y^157 + 
  1.2945977948035556455339292336394574256289968836268278996828091769024649230\
7761016337`60.*^180*y^158 - 1.99890191132332711302540936281485000230200569629\
170650333320554429599611984445647669`60.*^181*y^159 + 
  3.0870785329583723301225002386379710854666545498974586094784916410983765660\
92113142979`60.*^182*y^160 - 4.7687238173512380311421457356131277540903298985\
0878321263934421122630937162864294941527`60.*^183*y^161 + 
  7.3680694579976288009287557631263030424894003496779564610058381972565911855\
87821273872227`60.*^184*y^162 - 
  1.1386783716703428278907274040960428515245541384819999659567323048450422`60.\
*^186*y^163 + 
  1.76012312022377566184132758650551474949755106646713898016886933987108546`6\
0.*^187*y^164 - 
  2.721312757895395892947954522222238302117213827337251845484526585546944579`\
60.*^188*y^165 + 
  4.2082946698531716371216483949978633783749545445937901250469069396189007261`\
60.*^189*y^166 - 
  6.5091602327425336369941697485372565545174730398265967992991057212936755247`\
60.*^190*y^167 + 1.0070100429625379638549872513038633268907239471045926653777\
569148619141935938`60.*^192*y^168 - 1.558230006575888472614949766458225825951\
77591390093300332480052213923731269549`60.*^193*y^169 + 
  2.4116660510092979332587996276642063660159068356868057009525411049559565743\
99`60.*^194*y^170 - 3.7332714092592071528289133732895153819928544710812107047\
844307184875173436803361`60.*^195*y^171 + 5.780264452124515599192332268666273\
90843424116936054849022229521437561870958312757`60.*^196*y^172 - 
  8.9513921131001390273687695888418944835415178970729108091958731120735341851\
08575634`60.*^197*y^173 + 1.3864914090764317136748175508040643480641727422038\
3130561020608230535371022169118343`60.*^199*y^174 - 
  2.1479616739067048992974018135836688096272664926011983792907856348135644519\
26753324098`60.*^200*y^175 + 3.3282630988871226485587197883016213952970608109\
413666531413632094657616178094428726251`60.*^201*y^176 - 
  5.1580981148456848955734977924146335376049189064911546834566814222167814763\
6364304001043`60.*^202*y^177 + 7.99542292741990145720675461331781385511381362\
7338203480549352666974854806634007705783312`60.*^203*y^178 - 
  1.2395734330015218311797677686128736467437120926931782158637096429589591`60.\
*^205*y^179 + 
  1.9221228988684566373496236642216676936531795154586143992830928930396071`60.\
*^206*y^180 - 
  2.981036088834105932516427241823699405137498590839875147671665231747223948`\
60.*^207*y^181 + 
  4.6241257041115444979285832618055158071209598975543143174186554473178076725`\
60.*^208*y^182 - 
  7.1741010532492836977719253929415269539132842991913579488494176954142941179\
6`60.*^209*y^183 + 
  1.1132173489327732742332889344967695972682899449601496762707187762970083623\
13`60.*^211*y^184 - 1.7276916407575983008534352425577727285608048637641668780\
895650678527976543729`60.*^212*y^185 + 2.681794361175125120136006562003940604\
096814851526758848980287339019517561742343`60.*^213*y^186 - 
  4.1634838927457580389112300932419628466703232879453813482587442659508636161\
248177`60.*^214*y^187 + 6.464868429675508036931863696389497588266482559668077\
88584237244580660699382854598`60.*^215*y^188 - 1.0039985921655114479384533592\
397736255969081440464484792273183692732853704665960636`60.*^217*y^189 + 
  1.5594676340608800914303944193647738763171177221705153763505759092441840714\
5881173559`60.*^218*y^190 - 2.42263912058419419535821294652166093300831775866\
3371368288348026802731478836964698219`60.*^219*y^191 + 
  3.7641718835921011610018770902413059943279882480890167070780348378958545789\
896961966563`60.*^220*y^192 - 5.849487278230409090715833784950282826774305839\
81181489867164847499885771233735814480267`60.*^221*y^193 + 
  9.0914483146029063866259476837778584740595270175647555419825127105910703161\
09955383316494`60.*^222*y^194 - 
  1.4132355796426489435707459828976211896193052535752911958583513488910811`60.\
*^224*y^195 + 
  2.19715944414571333677469908024332009599104976354461435720385909400636157`6\
0.*^225*y^196 - 
  3.416437077321689878024448554613114031883324004419066886508208791669306081`\
60.*^226*y^197 + 
  5.3131178450522446733637757392685124219550620943246071098453576523613890426`\
60.*^227*y^198 - 
  8.2639747195039438013468942609616847459640632195296333606731068977935156092\
3`60.*^228*y^199 + 1.28555709527011433129126790939012090020202259162377397620\
90890617153588659424`60.*^230*y^200 + 
  ls*(-35885.0837825557457548612764383486046143776976168906580486860070037931\
9529596716675`60. - 3100.1183168466553866215206086923860265124867974684078277\
8939462117725267783894498`60./y + 80387.2183663069672877685782091510897605793\
0087397997930602880376146527903764888807`60.*y - 252269.982053779894556174316\
72989831874208039590399303135478338776190989745306048503`60.*y^2 + 
    3.12668727604314451879493806910728329574579872173651092055308529729472411\
400432581266`60.*^6*y^3 - 1.5643657043734253239408040563281183219387912085848\
44053893518216663429058416355040866`60.*^7*y^4 + 8.76055686957733293625788607\
0060138245323536172830523885063680435527116274823123480392`60.*^7*y^5 - 
    3.98706816009998336108298900092579586633873131712112313189519802188752550\
42015412976716`60.*^8*y^6 + 2.00376798809225601376492353140465208418213379867\
478890496516845381081074903425735019535`60.*^9*y^7 - 
    8.91021825703182862647444424323289327609814572355997109881251786988401014\
515134392963078`60.*^9*y^8 + 4.2422482834937927355967464316613816179345592900\
79879953451264840050468427675936412560418`60.*^10*y^9 - 
    1.86794168769927726229239760019561842966680539738379708075725181499198484\
5432458653062781`60.*^11*y^10 + 8.6586844242721831204685055620130219969393834\
121236474267239703839099352538407434146164669`60.*^11*y^11 - 
    3.8296475134791168901902262932981302836289001189380254484566429486206943`\
60.*^12*y^12 + 
    1.78631883313911945190849319728988347265662365300182236521084377982853482`\
60.*^13*y^13 - 
    8.36922309188999202667185094015116216937602136669301230391336887148665003`\
60.*^13*y^14 + 
    4.39571406597520488146534474291548556341491283205075920974178938233508934\
5`60.*^14*y^15 - 
    2.65720963679767543881738273049864868547495234451905342000463855252675802\
03`60.*^15*y^16 + 
    2.02014344148536711617210829577301297537704193133094481333634608046406787\
131`60.*^16*y^17 - 
    1.86193844980001878929710466800991346314785656101153067764416876104705593\
045`60.*^17*y^18 + 1.96456708929266667865277870760049632059119982208713575193\
76710972441438557219`60.*^18*y^19 - 2.224666266219925877577335248221862780110\
11394704243767766142107940739976101523`60.*^19*y^20 + 
    2.61917904493212094453786496922618080778289548941255824105201144218273017\
3276515`60.*^20*y^21 - 3.1552622591357873288733903306607730582759815510375926\
705834425314010591923169321`60.*^21*y^22 + 3.86406109651189361975776993677141\
648497645813379982222757096236593941314496796216`60.*^22*y^23 - 
    4.79508944685453553049653845268664110699896412554273981411132568641675282\
9348300019`60.*^23*y^24 + 6.0194156222880737674994428300589461093279385934491\
167317426293313285259237198542642`60.*^24*y^25 - 7.63512861322418299739701413\
736055353842605801709542525409184275302769267924227821758`60.*^25*y^26 + 
    9.77685845083959604999501394910938001730560140152396649490476734490361469\
7256318395514`60.*^26*y^27 - 1.2629315277454154568103571016925490620518777804\
242502421319252630551411283399090050325`60.*^28*y^28 + 
    1.64465635450759322821952308602460731685811620952721975344547988090073832\
3509219301716851`60.*^29*y^29 - 2.1579115659449542067357731063465035363665716\
278299764813378209770985970439643442551816797`60.*^30*y^30 + 
    2.851209754242882464313690418785144907111549314559439689664502183283211`6\
0.*^31*y^31 - 
    3.791907685751880758910228782652659762503563858369264300294565376720818`6\
0.*^32*y^32 + 
    5.07381621404636615827950212924264818533126012126444799475397365763331801`\
60.*^33*y^33 - 
    6.82798308352353403031739689012951883221318597876085343236743508607976846\
5`60.*^34*y^34 + 
    9.23800659905932567726035752680424674884069334304352520679347953351876094\
98`60.*^35*y^35 - 
    1.25618323944423080518973938486460211919708600543931524411057943512412793\
0509`60.*^37*y^36 + 
    1.71628451491182646207368884707409516158955475376811634187820218629842399\
8176`60.*^38*y^37 - 2.3554312134821045342119874456085569760359549370996665965\
5708507915900053597286`60.*^39*y^38 + 3.2463041781530976983403439919181504523\
21057514697070013047848686367735701641715`60.*^40*y^39 - 
    4.49207450064696727263134674069237640472756721577105998172566475639886625\
82920703`60.*^41*y^40 + 6.239540622571921292983530421893198613651234062964088\
90528732261718241138094887249`60.*^42*y^41 - 8.698053657142162927952688550981\
883426290327030094188580834915508677831444062626805`60.*^43*y^42 + 
    1.21668303931104001263074324073882886986541991080675440745899361985758690\
532474060867`60.*^45*y^43 - 1.70744403601572935302696701818710775349827574725\
8652492507896516220217079645790494803`60.*^46*y^44 + 
    2.40359901542331784569715917817258321294886376917862171273755936286570903\
21303629502391`60.*^47*y^45 - 3.393607303031825220677769294281389855840621402\
52065476798776378844697792795193427466242`60.*^48*y^46 + 
    4.80492851980952151636003901692699574598364743481148589337716233696118023\
9479013070557027`60.*^49*y^47 - 
    6.821559426799773719955602439973241125378383067224515468701666306762486`6\
0.*^50*y^48 + 
    9.7095910463625749074986336701291793743289822810536946650915677206888265`\
60.*^51*y^49 - 
    1.38545086385574208769508669253416407004915350133654055595150351964807507\
5`60.*^53*y^50 + 
    1.98157076217303229385298296738460231149217775054288965367435571414399544\
01`60.*^54*y^51 - 
    2.84062818328279948358208961728418297079000439069775996631480465919973786\
83`60.*^55*y^52 + 
    4.08099569895266869649849940139006274246355976654180814150246744146847490\
204`60.*^56*y^53 - 5.87526865122974989553103107872048354106008021668205092061\
78727656218530002135`60.*^57*y^54 + 8.475478308163942158692794736844511075199\
44080704960196452278319485569078188658`60.*^58*y^55 - 
    1.22501843005927411959156392657582421089648280245086388118424571045375285\
65413544`60.*^60*y^56 + 1.773910909950838985805040368593157919938965850959504\
64970164557559493195033479013`60.*^61*y^57 - 2.573370509401753801414525812674\
398867569821832380957237661272232629009651462332884`60.*^62*y^58 + 
    3.73960991130054518457143348675888579691847564936887534412001881371692052\
91409599919`60.*^63*y^59 - 5.443489060847252122285872449051139326188692982225\
37343548341677117942676026781806359`60.*^64*y^60 + 
    7.93652604171133374599472887740116375154394470369843605501425980549269386\
5501641026235`60.*^65*y^61 - 1.1589423103518647242029826741952379014507920030\
9053605463955544947792416568280790619077`60.*^67*y^62 + 
    1.69491882850308089012689262096362793720530188828534098616106983952614259\
5905095170032968`60.*^68*y^63 - 2.4823913327742519157392082477748393423374561\
008387947246975379792977054613843840036829033`60.*^69*y^64 + 
    3.6408721301100939229971040482288802984750100809394527763403585463692214`\
60.*^70*y^65 - 
    5.34730554370366022098657744543007201000279544058050754361487789637115483`\
60.*^71*y^66 + 
    7.86394442047885754573974648792220349750960403175229184901428646317431722\
7`60.*^72*y^67 - 
    1.15798799153458320832850777095501632952445201739644753819812163325252596\
61`60.*^74*y^68 + 
    1.70729665488535782619231820836796428668805948190228045908347068669019409\
6049`60.*^75*y^69 - 2.5202238704336812290570481142604610567522823196281090965\
152640160145523211519`60.*^76*y^70 + 3.72459490973464193260569270936711544329\
831978979785789726207301468667838363495`60.*^77*y^71 - 
    5.51079213123938117593716981611106019805717725114908291409361874027366824\
7765419`60.*^78*y^72 + 8.1626273743513442583215307426836985644881028762685157\
676827227148782391905640996`60.*^79*y^73 - 1.21035666131402629628037672416209\
073201954958796512904668637357438965952260764375`60.*^81*y^74 + 
    1.79659946919385839064638786695863694180230044561369394898973035799429807\
76289741946`60.*^82*y^75 - 2.669508251802008952085491422598468357825183918832\
40517504254893026606534344703076133`60.*^83*y^76 + 
    3.97046579757948046393765859772793744053138705027263554039774945930530651\
4772889464334`60.*^84*y^77 - 5.9111286434811662924523028734919357385698149469\
101359963639853358585198594405310212731`60.*^85*y^78 + 
    8.80860515408519235222552038421721302674837218089991804070422366005699619\
695556657835471`60.*^86*y^79 - 1.31383583781510883913299957334109669334264880\
46951317510310914462058026039610715197467513`60.*^88*y^80 + 
    1.9613818296795979404654895533882785028670574340343120085380956458912435`\
60.*^89*y^81 - 
    2.93062677604639630387826381013800152273326072304842716717170041990945712`\
60.*^90*y^82 + 
    4.38254925842359698127960196236200004989458876253581745259463697595365693\
5`60.*^91*y^83 - 
    6.55921670181848964185993020474304894269993342541999846603329849491531065\
74`60.*^92*y^84 + 
    9.82488140114198764697215604378687373789174604221636182705849837361871866\
907`60.*^93*y^85 - 1.47280217520546276006538158309134672465948475878181949134\
47017270039415118768`60.*^95*y^86 + 2.209505967559387684502062783286614473860\
94382151917409894843348874639583751673`60.*^96*y^87 - 
    3.31720099381246934926849733295779379334917114565210324288820533075674829\
1455828`60.*^97*y^88 + 4.9838699078091424280399423912975496321112166984188996\
14352438135267909793958093`60.*^98*y^89 - 7.493291502336483996606996444308147\
69368325289024699410709427000599624749675544208`60.*^99*y^90 + 
    1.12741171190555189546440127114569588221398327995465047215011943189573831\
11080300793`60.*^101*y^91 - 1.69742127883178223368880268347680984137003774428\
773401020130553601640981379176344519`60.*^102*y^92 + 
    2.55733343049052841956511346039465867322249931599645389069263680688082461\
0855080121185`60.*^103*y^93 - 3.855398976167529844454442744366292000148997667\
8798760300718002600252751374009637985107`60.*^104*y^94 + 
    5.81606710533240740028051328315010870593209325361979435089011211507326337\
85085235279759`60.*^105*y^95 - 8.77933555251436798484378441936360679465918001\
6423299248340528605661138152303665728362695`60.*^106*y^96 + 
    1.32605117782280280849927612340572439553721231991855232148899822290137308\
216265615947517951`60.*^108*y^97 - 
    2.0041016288757697733535575054832253806777461412860657957448387387089622`\
60.*^109*y^98 + 
    3.03064180212234428225487679916947903480564122043153976526088925805898807`\
60.*^110*y^99 - 
    4.58563677685484624708372646910809850661400785800673355160924442113364317\
4`60.*^111*y^100 + 
    6.94240251702718443416488243844320877929190882511456733757276034605587483\
01`60.*^112*y^101 - 
    1.05162305768377006412428494693277155614915352510190225077875994491315540\
8149`60.*^114*y^102 + 1.59384396759572379245478805715315223270819948946203924\
34633772499713311751983`60.*^115*y^103 - 2.4169199372319713742346537148681222\
8733460612796710328828647504006589770335732`60.*^116*y^104 + 
    3.66694996057277523746797397366180051178288858780932627808698845423955719\
9309958`60.*^117*y^105 - 5.56633823168880441114693686823297931030370928123143\
29228890501260971895860840375`60.*^118*y^106 + 8.4537976183744967689116922509\
107980695924442012828049093224606840096098271010285`60.*^119*y^107 - 
    1.28453997757423119859045897778171107825235662100094020037011589325411014\
54029487222`60.*^121*y^108 + 1.9527782127108179868791078535910872567769946682\
7942421903689889564464002232899597067`60.*^122*y^109 - 
    2.97005054899020707762582025304598935558663222030508973698854036223115417\
6560063428955`60.*^123*y^110 + 4.51935647489482929332007113597743845127954970\
67747865114302097472109545051499945547273`60.*^124*y^111 - 
    6.87998533147163638898218185678053507343134918283556478465029969100917109\
155594032122269`60.*^125*y^112 + 1.047835238971056491329111351252981880941842\
1765514366014028868336422482321003754016900812`60.*^127*y^113 - 
    1.5965759235030419823772169572858511848733680957081945041589302582978398`\
60.*^128*y^114 + 
    2.43373813907186581445775215806889351396939819247995686198490340900339606`\
60.*^129*y^115 - 
    3.71144059679149803704992847258729622860407176772387528908557539697563087\
6`60.*^130*y^116 + 
    5.66229324884024479630610473488602711128523061346494609298145535588402934\
43`60.*^131*y^117 - 
    8.64211909674805371631279960214228913808206918930866439253013475572529852\
862`60.*^132*y^118 + 1.319541734350873458631379942454681096053136359675322565\
0546111536613463211214`60.*^134*y^119 - 2.01557069287127983497513938588284752\
420583511472725118670053595115559621749563`60.*^135*y^120 + 
    3.07993862254988568824366642429222324102117518646538674681489070482648578\
4898822`60.*^136*y^121 - 4.70817271605239284806638370589619522538433739598460\
31674703487718390640491775745`60.*^137*y^122 + 7.1998964951899758306372017715\
5422536317922933997593090568327756992603259834771005`60.*^138*y^123 - 
    1.10144033318429760530743085272563045110919087478308584939077097266643527\
53082472532`60.*^140*y^124 + 1.6855977117238687597611588910500381327788197478\
6857182602230288149574536651293760624`60.*^141*y^125 - 
    2.58049230233480462838094848133035479426279140553388725217177368912978316\
9186437544224`60.*^142*y^126 + 3.95188578807153590267016585508287290392112318\
54945033496947372834212378856603264475629`60.*^143*y^127 - 
    6.05420256297647071120611654165384002311221437410439616633899713437113664\
724822108463117`60.*^144*y^128 + 9.278074990782147295275273427080186599001578\
707465470778772311746263548987177799594484862`60.*^145*y^129 - 
    1.4223446876950564666299259677671685367491451330409139069811409671905129`\
60.*^147*y^130 + 
    2.18120060575250615877264504459632433930818012069355862220201574065839803`\
60.*^148*y^131 - 
    3.34601533292428140430820221014610667159935009586897906066776976579218627\
9`60.*^149*y^132 + 
    5.13451754314039855110486764015340221371159119566523810896833231674717741\
2`60.*^150*y^133 - 
    7.88149565502603218063055624400757083805133878567181817200764506459372440\
646`60.*^151*y^134 + 1.210188035210118558746221628149548092840969336582447302\
6466415441488708111269`60.*^153*y^135 - 1.85878973114191193902675707567381115\
469536890372462082016748468046010895607745`60.*^154*y^136 + 
    2.85587302205914609485445286111310722035134791601550973270291800943442355\
9524228`60.*^155*y^137 - 4.38911349437713509693376865238931328514761747178110\
33671021613000047130560538114`60.*^156*y^138 + 6.7474880876974032822426290675\
2511016251045230877049974742655699931983086188697968`60.*^157*y^139 - 
    1.03760723679829706969557981758908067046515965265690005975436461110496404\
26416642929`60.*^159*y^140 + 1.5960540683702715650018168532499511306062560862\
3936273839839549451340656101777446696`60.*^160*y^141 - 
    2.45575015186577852016920452992004125098432173777917282038809762265325475\
3511496206881`60.*^161*y^142 + 3.77955788089045427186361722285846561952421335\
38110770021232493543651395955799388310539`60.*^162*y^143 - 
    5.81857139727850861816438624667523799733076514192352187962714152237071788\
58717127323669`60.*^163*y^144 + 8.9600126285257086941108021411601781018847180\
99307034868107861527367683738613796890516702`60.*^164*y^145 - 
    1.38011773947107038580238175667002673904050887263504461382140275101150798\
754618764964514964`60.*^166*y^146 + 
    2.1263626052293169480482895722174766148317431105992890392952856236461317`\
60.*^167*y^147 - 
    3.27695613038193998026975032325842292592654743056099884823939922793916188`\
60.*^168*y^148 + 
    5.05143205693139544835922472223344598242361673476627373067031139885365784\
9`60.*^169*y^149 - 
    7.78874520140506870151354528300920563395284112954347060259775975571063401\
87`60.*^170*y^150 + 
    1.20123535103011783797357055482741425397993507272451532138181707979223934\
2536`60.*^172*y^151 - 1.85308313635307825028582269229011189301954289671656530\
74614627097097608852367`60.*^173*y^152 + 2.8593445292074435609266602490979382\
4602330059210798945563715633050701473731061`60.*^174*y^153 - 
    4.41307671215213670313820520929399568546616941010873415763165223144330360\
0326261`60.*^175*y^154 + 6.81268830009208078174859717345228652160144657756239\
80402633516059028432042495663`60.*^176*y^155 - 1.0519528852003658496975865582\
12899978030018662713800395624995315534908817006367916`60.*^178*y^156 + 
    1.62470114523608680064522881199750127151198264113676492336283381615801623\
11221708624`60.*^179*y^157 - 2.5098561832340124925531680445153334612250282274\
3786027430908275087013526424067658008`60.*^180*y^158 + 
    3.87811862362810449249245418128977425860248302329700741925611855804485715\
2491911051109`60.*^181*y^159 - 5.99361740588772680145743593762586896679705147\
78403133401512086353797368293299689880403`60.*^182*y^160 + 
    9.26512785240704996423887434415801400153763645566379932115001919790573299\
253669480194638`60.*^183*y^161 - 1.432541154717168693804936286791213206125378\
0856382637611965411767081412469972640327236588`60.*^185*y^162 + 
    2.2154141761142228829416501064270579453790770027292520568104489239111986`\
60.*^186*y^163 - 
    3.42683937284961012667602149007914586519396672462067599905065978801918568`\
60.*^187*y^164 + 
    5.30178905497176035033174771024692080723769862090397945108801347148006476\
8`60.*^188*y^165 - 
    8.20426959207317524758831811499253105172518604199009565555350135088468534\
86`60.*^189*y^166 + 
    1.26982861042122980526470159170378110511827307291662183269832273433065374\
7568`60.*^191*y^167 - 1.96578919193368635434147835993981416103420090313884448\
90782213465813274277182`60.*^192*y^168 + 3.0437879296023214971834886750206038\
5268954409401840085960799234972602480710672`60.*^193*y^169 - 
    4.71385730322352740907256686013908849289777979862431682627403287085081355\
2212021`60.*^194*y^170 + 7.30166771732645664496403539993461375122164653515587\
15767979069412628489089969224`60.*^195*y^171 - 1.1312284230797319228183915278\
02537042189701996115077620467267164791110033138040841`60.*^197*y^172 + 
    1.75291232900831929037036819775455702649711554678917213274821826201413310\
24105368629`60.*^198*y^173 - 2.7167568911347981775174636914508176260012633015\
2764296607459964702549757602231178442`60.*^199*y^174 + 
    4.21134791150675256449968530872604035742944646189885293257184148529075106\
6174070434597`60.*^200*y^175 - 6.52935543697785786925451235989774502911718149\
67068744917837529419117364896694690987445`60.*^201*y^176 + 
    1.01250562703967565231564747659744544330485394251587270986642598131292431\
3929745518865291`60.*^203*y^177 - 1.57036873401594821388837918903093244458476\
58373097772452474748472205380876992013974515535`60.*^204*y^178 + 
    2.4360265857838385757211632666504125245014419953390218509698372323744979`\
60.*^205*y^179 - 
    3.77952951611370461675376592915894089278251633426670174238708089987974801`\
60.*^206*y^180 + 
    5.86499912196738875263027537252403909443884496966865223759537220554626990\
3`60.*^207*y^181 - 
    9.10273347399849911723469091029758141751720632518672742950992200683201755\
51`60.*^208*y^182 + 
    1.41302079770060232867198807448024358520899726097425616087505424947663213\
7685`60.*^210*y^183 - 2.19380152000494893630709591285860011072909000577949672\
10570937593663257556003`60.*^211*y^184 + 3.4065704649798866859165187156262097\
0947480945989608613915780723934029677905803`60.*^212*y^185 - 
    5.29063634543349885170769342423040404146273843035674578498306856421100811\
1264942`60.*^213*y^186 + 8.21803855729823847605706834060723110590281716685758\
91988162198238181072969446562`60.*^214*y^187 - 1.2767251625318505309268814032\
67805232420261054597347370174930028992587811548257532`60.*^216*y^188 + 
    1.98378637767849786804859750217570431246115851109098416578186064231673292\
36812450466`60.*^217*y^189 - 3.0829033292484126950249199437693699291986112829\
3167196371318086010899041183943610462`60.*^218*y^190 + 
    4.79172309486812952015375374009961755728872949362668398330282435870745207\
3771080246827`60.*^219*y^191 - 7.44885670625995455680253620577196259383682801\
51982639560982921970998543938508182824903`60.*^220*y^192 + 
    1.15811833050705125078031676116767516329914487711072053725368931693243891\
5499214504649668`60.*^222*y^193 - 1.80086426171928190826630989119866726812391\
03214217419369703406071956812890584727929133874`60.*^223*y^194 + 
    2.8007418537660326709570631882707154763200922146579080951651965293390362`\
60.*^224*y^195 - 
    4.35640834686196205030202571591309914223303937381908781777362422992467212`\
60.*^225*y^196 + 
    6.77714581573320350560048230180717671094514611684786221299373028696448508\
1`60.*^226*y^197 - 
    1.05445290371396335755041442732007002620851629911953377942400866301374337\
943`60.*^228*y^198 + 
    1.64085053495403861328589543762388113575672426898491545257357528580136768\
9041`60.*^229*y^199 - 2.55371082330142533286934384385624437229310865325500120\
29085940031867933423442`60.*^230*y^200) + 
  ls^2*(-19696.42240057958811435914237081150785248205808276373056737543725196\
277086480026019`60. - 648.038703275955891327671672662642116226347875803772470\
7854889231454931434902328`60./y - 35002.6617041699954635607933089216045090416\
1429804374012490515281470796028587825719`60.*y - 282613.576759054334458688619\
48573635924337681377807363253493494211194324731850766811`60.*y^2 + 
    898859.071993311076586757661283842196945407438160535742243157945935690839\
85273844964`60.*y^3 - 3.55247561096785341412345857198889221241212640771017360\
679411261678974993900494767658`60.*^6*y^4 + 1.2853870917220912219079658206020\
59463226266675946087743922107048407964159942896970643`60.*^7*y^5 - 
    5.77873994089185926684172622835154685226130465070356482732327096342988523\
6482951629182`60.*^7*y^6 + 2.165049280939405050801476133384661759566272272541\
7619261099670785188457134676410887494`60.*^8*y^7 - 
    1.00333026362924710197110951403853644673250633731083690448714558667075174\
243922277483293`60.*^9*y^8 + 3.9408991147560454731418411453187943248673752576\
6775429505991677438983991156062280019045`60.*^9*y^9 - 
    1.90312714542879473627781536760736977862678827823279169483027690756691463\
8518300939663232`60.*^10*y^10 + 8.3665803508123893929962767505637539014946431\
94418999945729214039840951476742683216437846`60.*^10*y^11 - 
    4.58287518415363267383863361246162110461935148241524405967937131977383127\
66981966129065777`60.*^11*y^12 + 
    2.6280445919638753189535414471123450525473782194295610382515613210409655`\
60.*^12*y^13 - 
    1.90528593462403120568363358820403733318849870246506869181198755824933637`\
60.*^13*y^14 + 
    1.56449686187503733756676437341045420346681714384516987766779746528286985\
8`60.*^14*y^15 - 
    1.47580906104625942108571445936500811918317983162903821113958230326931223\
99`60.*^15*y^16 + 
    1.49426067533542209974655279131607854832639087772677636942059582891508754\
145`60.*^16*y^17 - 
    1.59640351247006469993451135375240480579918389916390228232871223983258583\
5117`60.*^17*y^18 + 
    1.76389659426927983728773163663167960242937121589204596696902698658130996\
4794`60.*^18*y^19 - 2.0020783310640043580281989181740024808327574968364710067\
7125354083392527733136`60.*^19*y^20 + 2.3220041406927123135362667069663914220\
66408708113112198616621127077958437546238`60.*^20*y^21 - 
    2.74399756850274275832656092182440072569446202904244214407876677904403194\
62151065`60.*^21*y^22 + 3.296491683000534390173012482163073587342976639515656\
21442057974186569315690496466`60.*^22*y^23 - 4.018954892894912422637242791202\
208507984988102582543082859215200488254861426094405`60.*^23*y^24 + 
    4.96510564587619082845831288685904344263979490173127238136172324311021468\
95585739008`60.*^24*y^25 - 6.208090575100080435102219613066225177224422268893\
88963332424039685137769968499630154`60.*^25*y^26 + 
    7.84756326324940248610982464450342011253905264525220857895248492656315458\
4703579330868`60.*^26*y^27 - 1.0019656974420745931675131993186330906980971987\
6468972873843831739000529750890428194417`60.*^28*y^28 + 
    1.29108908572426335317820776997273498710386421302118315557145853297514679\
0354151944501944`60.*^29*y^29 - 1.6777649587741333376542727578201935765032928\
182827316106575785608213368169536196777395861`60.*^30*y^30 + 
    2.197351052462559114306163666071567117537919540542344388130061878256108`6\
0.*^31*y^31 - 
    2.8987681379580923326999982602056303999501476509928075811795660668962998`\
60.*^32*y^32 + 
    3.84991947880256258265217512579394382455146689489769987014548742298493206`\
60.*^33*y^33 - 
    5.14535053454371615111907927805190078034951491136072444328601729932894519\
8`60.*^34*y^34 + 
    6.91710055849725177811934548629153203496966294429445915766792402289798260\
49`60.*^35*y^35 - 
    9.35011168571848669617450481451210312197950066440118859975553682857842979\
203`60.*^36*y^36 + 1.27041586338439402450489120644745768563868530406297348085\
58641276060343999739`60.*^38*y^37 - 1.734512624309784047911925135349160167698\
39065364048346164324407765461178684115`60.*^39*y^38 + 
    2.37897136637371002003034372787327466469352405227741890877272145333837121\
5224681`60.*^40*y^39 - 3.2769459693811472338975770769331091254520145366195737\
98792719522395879860251099`60.*^41*y^40 + 4.532262186834379106706717992577240\
45440758865220903265008093850836962688325814419`60.*^42*y^41 - 
    6.29262806326320910265951611982590219213476330491468392987309037677318787\
1872541889`60.*^43*y^42 + 8.7686633842414918099264313600208885548823677266305\
512874058022356132481995478193939`60.*^44*y^43 - 1.22613609981908456732781881\
6056840283248971331542507960027378663911271767916349011024`60.*^46*y^44 + 
    1.72017857332405083104484969132655923883691822509292253039075663502578907\
24630758276777`60.*^47*y^45 - 2.420856213990156204500131737345981541721995320\
73171653889189642132979340417266798827774`60.*^48*y^46 + 
    3.41712597745371477631814516772588109229617355091613139160296741125423377\
2570261149374287`60.*^49*y^47 - 
    4.837153669214741407515877039806628528691942991544184852443276134721072`6\
0.*^50*y^48 + 
    6.8659412952401454833291615365704958822310232382485038942345815923537807`\
60.*^51*y^49 - 
    9.77101508903621390615016984687908478107704211343687684821993260981993585`\
60.*^52*y^50 + 
    1.39399152507115430873252945501752607294190142475836635603707990362147801\
52`60.*^54*y^51 - 
    1.99349875415946410424051536497467648524786063665139746523177367289294870\
948`60.*^55*y^52 + 
    2.85735728531080774577532835347000736468901831813392432850968761507330876\
9023`60.*^56*y^53 - 4.1045526030246582142776995759855926546423335446375433458\
353225748603868539782`60.*^57*y^54 + 5.90856671532779805861979699874859049743\
717870290877355310291365116482573767118`60.*^58*y^55 - 
    8.52271655811616895179442711562717153326517816149372794894095538172742695\
5933263`60.*^59*y^56 + 1.2317430133845696494361217320157940304018329904831161\
18393805969464105810379789`60.*^61*y^57 - 1.783515088231314386800886865397391\
072318265162594589374367845003352954847909507387`60.*^62*y^58 + 
    2.58713019324810477261328310620684161487258870491291524287334960137664831\
85075540912`60.*^63*y^59 - 3.759381602297339583256668099242279397375268772758\
44245854687600851153458739868364988`60.*^64*y^60 + 
    5.47197978174130867030502088996782184965903056431749729027869606499586413\
5237419217677`60.*^65*y^61 - 7.9776910106736802214293594146465284947055204173\
773829956653727739154899524111900007016`60.*^66*y^62 + 
    1.16490525166086360324451134802156233806695085812619140670454414131674145\
7313537189923263`60.*^68*y^63 - 1.7035774426655836370732834451923714318306407\
976538151425237796409383151267951367349747071`60.*^69*y^64 + 
    2.4949933771502997625224237298334878651983031428139008540837872259708619`\
60.*^70*y^65 - 
    3.65925404880023692026773130959952185327705698922720544329458967332011348`\
60.*^71*y^66 + 
    5.37417463742560539525792214718646367356733186263115211776569218412167490\
1`60.*^72*y^67 - 
    7.90329808649540668898642391990143856902644727287648027594076937534503242\
22`60.*^73*y^68 + 
    1.16376293102428567116286061194064038878983694003451842131791479497169690\
1379`60.*^75*y^69 - 1.7157865454092541922673686250309901769753748096773108368\
649720938724246863765`60.*^76*y^70 + 2.53272685375602813155783498243859240372\
732538639734321279613539282992335694251`60.*^77*y^71 - 
    3.74303863560415099913150800166217506463558759111936471710022531777899922\
0318824`60.*^78*y^72 + 5.5380426996189707883055723490478356508445449305574470\
685402651564754582209876997`60.*^79*y^73 - 8.20295146973910348823567898028268\
596389078139171378425820168702878074774097257002`60.*^80*y^74 + 
    1.21633234811776262588941522265601296618053476641995889713852947892065762\
37900703871`60.*^82*y^75 - 1.805467326765574879013139995500135525296447258878\
8490583455629494357360822738635762`60.*^83*y^76 + 2.6826857311459358795007650\
83630917138726694533361739251674471722439787477719217051636`60.*^84*y^77 - 
    3.99007252933123169143202697250269762678763093359312498207234594860494754\
16488854564067`60.*^85*y^78 + 5.940337536396613220075096435784572816666597774\
60523739165169524299653556380300853452907`60.*^86*y^79 - 
    8.85217048845872908425577536518696758710588897814035250505722776611321301\
8797317026525252`60.*^87*y^80 + 
    1.3203410770906674246742483773708127818476181021380146269601569822461463`\
60.*^89*y^81 - 
    1.97110623519464630455926910472694582874926260206689506896336047715782776`\
60.*^90*y^82 + 
    2.94517877730450703851045535648874053194403203967767921508811436392712803\
8`60.*^91*y^83 - 
    4.40434770452958915207160954760045956262239388123039694269206789324406400\
67`60.*^92*y^84 + 
    6.59190224215562637875687061059350571067708239134308195499318992381659644\
043`60.*^93*y^85 - 
    9.87393807880460710279478743176574708579109449351286733840119053151844414\
7013`60.*^94*y^86 + 1.4801716871314701281710484348094872058400212236370020922\
312106577922234744066`60.*^96*y^87 - 2.22058658565393219930366329028760977027\
8881667364902761812087401673634547651529`60.*^97*y^88 + 
    3.33387581341862101968934216771588045529077738282103008386033252809604120\
18118882`60.*^98*y^89 - 5.008984034312249880267356569101949739068562418252893\
21839114364345323820976668584`60.*^99*y^90 + 7.531146504397637894091481378826\
969782029824318844662061460881574663734892425081847`60.*^100*y^91 - 
    1.13312210220965306701820079949172825558133722976621883907778538640788355\
094426540983`60.*^102*y^92 + 1.7060418338871752346845411605255046383060819518\
53967584887564508925139066968805362426`60.*^103*y^93 - 
    2.57035674961568183742870900979498399738503406880943641717328039878860512\
00197243890933`60.*^104*y^94 + 3.87508761640638129860489354070314566218504539\
399006900904510188800194082567791691838631`60.*^105*y^95 - 
    5.84585284352892248336698943974767930903533011607010357954673216422344612\
4972749512684058`60.*^106*y^96 + 8.824426675367167029849900422422776768058592\
7583895504983099211159366907695438926546094091`60.*^107*y^97 - 
    1.3328817266012148998145916871650337957121357561589967136102252225361613`\
60.*^109*y^98 + 
    2.01445529617559591767165092757039373134845161196906219967677584846095683`\
60.*^110*y^99 - 
    3.04634540920962580590265966802904078519205991176164229819018820239663878\
6`60.*^111*y^100 + 
    4.60946897578826368337062696270011691922741315038248005176469167095377086\
67`60.*^112*y^101 - 
    6.97859192453495168893492385701293883172828881925455026403476874887982070\
198`60.*^113*y^102 + 1.057121567027270847980225757160409867123370163794274961\
1649150500142765262558`60.*^115*y^103 - 1.60220285256055897248211127538949843\
192642347371428921080653559427834563018279`60.*^116*y^104 + 
    2.42963403731918763509608900286502700476416108973834418837855247911791651\
397369`60.*^117*y^105 - 3.686298627781769558457254390071059139407107620595114\
5266838671019304290299952412`60.*^118*y^106 + 5.59579866450725092959353109491\
731888923787810913059845173071064231440647200688576`60.*^119*y^107 - 
    8.49867675951368359333136487322630662749956647199768955575001995179253489\
0285158313`60.*^120*y^108 + 1.29138007381522877590420936192477079519988628244\
390617335561639099555004505949583357`60.*^122*y^109 - 
    1.96320828360433446418531009031875903958852266903514863278663668923697547\
808451525629`60.*^123*y^110 + 2.985962190278116157066798457295035063080621952\
7302038362405310210598308486381239632876`60.*^124*y^111 - 
    4.54364162795054495396102423320465025433191106025049502567970364742565166\
693436033022727`60.*^125*y^112 + 6.917067105208886062489736976094563610723981\
382371364043969445984250494616746884882029669`60.*^126*y^113 - 
    1.0534998454641168958003568646013877187164250355447842698632596873658466`\
60.*^128*y^114 + 
    1.60523286608526308060097127532671910209155650746331873191050770841706429`\
60.*^129*y^115 - 
    2.44697365791210060045099064154845403073145195624791125189329393321240365\
4`60.*^130*y^116 + 
    3.73168454793306185955195150155922441648623462124868972364946124153572839\
18`60.*^131*y^117 - 
    5.69326914151509021465633367659089801725933895146952522604564488903320365\
64`60.*^132*y^118 + 
    8.68953489974487193500195841174906366983343626621861609663012200901055661\
0991`60.*^133*y^119 - 1.32680262210905694676797578966544640742176846807661401\
20960652282350247416047`60.*^135*y^120 + 2.0266936532394093970668940152901798\
03550592600573706572148538863475495491356184`60.*^136*y^121 - 
    3.09698420850672514630425499031040778907654134200931453489642139080273220\
20728701`60.*^137*y^122 + 4.7343040323783847944723547191035512225940749156203\
2615437024967344289061651553145`60.*^138*y^123 - 7.23997075154654372768669794\
871738219740753173384172741314966356908668774032727223`60.*^139*y^124 + 
    1.10758815977149800528297194570494069305355536628730114716027503114288539\
630202526993`60.*^141*y^125 - 1.695032385884409949695550472326673448531843273\
859606870413079219044970963713959422448`60.*^142*y^126 + 
    2.59497597352508106112008433637261245974446115305975158256504881288626863\
57376434830597`60.*^143*y^127 - 3.9741278086050333131831987318678279132915836\
0771510028910229935566360118703216250968564`60.*^144*y^128 + 
    6.08836989758318510520768660660108854252076138772857802600364382556600318\
1386331244538034`60.*^145*y^129 - 
    9.330578311892383583520696410546258919615249850612558368130888997621771`6\
0.*^146*y^130 + 
    1.43041515833856984996491596850566920753569813013724842971333149806422052`\
60.*^148*y^131 - 
    2.19360984132187848090373661056599071080601792019926078319716894431131306\
1`60.*^149*y^132 + 
    3.36510168854308806248140074221290927169336198530679969049793874927873902\
15`60.*^150*y^133 - 
    5.16388258386224613412083535762486525772554533639477827179777015471029270\
814`60.*^151*y^134 + 
    7.92668808317798147994564519789706180708645102198418351244441532010386760\
8653`60.*^152*y^135 - 1.21714510140003885305895328668599621784921538697457253\
504492049893750883177237`60.*^154*y^136 + 1.869502702854277676917516270335874\
83933851516786589212962687156778548269280364`60.*^155*y^137 - 
    2.87237420854615468946964957142805019378918758485284053667627524665420562\
30261433`60.*^156*y^138 + 4.4145372589190978401537467665721930736844128514817\
3491149596044992677384496309625`60.*^157*y^139 - 6.78666968560339495299793868\
6798186827417027639280990498920168487610720520101264891`60.*^158*y^140 + 
    1.04364728225648755798178758185178634586747165288852428376837598849792827\
065712130511`60.*^160*y^141 - 1.605367554517497857198906535209233938607421340\
126996113476662495690706929311859520602`60.*^161*y^142 + 
    2.47011485348310751387858911409780213021063354572427964069026407189571604\
70190999920274`60.*^162*y^143 - 3.8017189918323904899268034233406403102589250\
5616493909816778300906477457577333413322965`60.*^163*y^144 + 
    5.85276897788860603892213192239721265420695531187954109612513865714050876\
7906616712181967`60.*^164*y^145 - 9.01279714707240186521166369705476291478438\
06561581517464725211512820141427502106159182722`60.*^165*y^146 + 
    1.3882670995587466928373613790996762407693920131767274296444852660579031`\
60.*^167*y^147 - 
    2.13894735779420424411025414295672400792202090262803084439335566403020511`\
60.*^168*y^148 + 
    3.29639489179296309918457417078199331119032418267202928029634701858876551`\
60.*^169*y^149 - 
    5.08146471508744478335773002693217060335653584466889879405688772365307135\
3`60.*^170*y^150 + 
    7.83515597477337705807187894063146743774298699535783719987205620551163368\
269`60.*^171*y^151 - 1.208409035876905139506124542086313704491499180154173335\
6003981175354471216327`60.*^173*y^152 + 1.86417393638014904909661530160951005\
689721249760144002369539314163884250003517`60.*^174*y^153 - 
    2.87649512525380871768345140546011125794580224456859861489143089991311094\
1721809`60.*^175*y^154 + 4.43960382719265077822118856719466034412855676125408\
4823345162864227102182918628`60.*^176*y^155 - 6.85372703928691983988601438753\
584686492252613001513359058022031279028635878526905`60.*^177*y^156 + 
    1.05830312227290066618419636930367190747471464587798726721586450080453362\
32496561556`60.*^179*y^157 - 1.6345294041653166755303010718573243245070945684\
2889662413098260637976019595223465047`60.*^180*y^158 + 
    2.52507051101078459044906251944602481471065682061862791321150650264963107\
2410719443871`60.*^181*y^159 - 3.90167547857363354744967912744549067797249000\
27399962342478918153795580239675056260363`60.*^182*y^160 + 
    6.03009860157540322563794709763671252891346426623588407659008048402203924\
058115192852839`60.*^183*y^161 - 9.321635459645049947836695974358663422128270\
747449283879706029352578401658139282942132412`60.*^184*y^162 + 
    1.4412956229773426002678589490047174937704586210465101727483528557255043`\
60.*^186*y^163 - 
    2.22897969947581235404893297725489876676503517143220036225673612900636419`\
60.*^187*y^164 + 
    3.44786389862145357462679001730111653807889768148152931220380913836855134\
1`60.*^188*y^165 - 
    5.33438005645869895866317022189368874407651016643995512713801912029541595\
61`60.*^189*y^166 + 
    8.25479967777607661244658871719645833683596309999442617115782351185722919\
064`60.*^190*y^167 - 1.277664389873935525384760755537030462252928875968740683\
5049381579880632634612`60.*^192*y^168 + 1.97794246458186129891531069278575648\
774642756995396656557373105962629844397268`60.*^193*y^169 - 
    3.06264100453363634560297057837002690226965177666166528866644268503002690\
2149763`60.*^194*y^170 + 4.74310880224356716506172855851891356561081743306761\
70820666332064481072701611307`60.*^195*y^171 - 7.3470608466860803872556984593\
5876858732885751445526089517383867163923636667041418`60.*^196*y^172 + 
    1.13827384951275413102966051165966281884608200736702519486079577916897057\
54438439065`60.*^198*y^173 - 1.7638493419613794573362247715911166281328575722\
8938327133906497955190287065982605219`60.*^199*y^174 + 
    2.73373790369828169297291692056473754514420143525085901252344526949620794\
216322548635`60.*^200*y^175 - 4.237717357432959151412066904600881178482183769\
460520171493334898231837710527556823682`60.*^201*y^176 + 
    6.57031074110135487481100570198576268915877154080367523296504984087600237\
022532136694628`60.*^202*y^177 - 1.018867576515151721688777643127477666286922\
055275518978462186578199660765697475029434582`60.*^204*y^178 + 
    1.5802529079941413958354569333088565312185893661833835089330542102523364`\
60.*^205*y^179 - 
    2.45138547687080023785915683147654579592854059388307530437603959505179845`\
60.*^206*y^180 + 
    3.80339926653303456076724516027491657934120845826954795530751994258896584\
9`60.*^207*y^181 - 
    5.90210166438481618460719759119839108963251856586976773200241760188029576\
19`60.*^208*y^182 + 
    9.16041363816331180640411549840830412947166942240463240267415522867781237\
52`60.*^209*y^183 - 1.4219892105877495233678861907520059727178503251285689298\
952244167455575544947`60.*^211*y^184 + 2.207748181667671738314913242069216193\
18831059487999758264117707928418257349646`60.*^212*y^185 - 
    3.42826197521413857558894444573909560370938303086849604130114288771323394\
3332889`60.*^213*y^186 + 5.32437855115856881881620463791090103454959201968859\
59243492521432863455783732644`60.*^214*y^187 - 8.2705338805635250342613172713\
4023822656294642801795435935775501940445949928516771`60.*^215*y^188 + 
    1.28489344128949885767522710487649993106847643589103068530252291518946674\
66126712818`60.*^217*y^189 - 1.9964980477447317529716072000822179821013349218\
5180060485488313719127167552767767089`60.*^218*y^190 + 
    3.10268833340200768810154585724609723822118720551493185988926569456723857\
6258783586808`60.*^219*y^191 - 4.82252166173852777711837660731094091172527165\
30794629441286200521748234913737080186682`60.*^220*y^192 + 
    7.49680631490677698139955511958813734332028189006582462542490133786288499\
146761111268646`60.*^221*y^193 - 1.165584523288686620937869039595674377108523\
7274612232957567779973333632822330149887818966`60.*^223*y^194 + 
    1.8124913854377059389911309149004076392819344852647656853082152723903647`\
60.*^224*y^195 - 
    2.81885124063952336323083376047236097715729074896910391655980095814787896`\
60.*^225*y^196 + 
    4.38461768949825723260318989458697182907581653763676258866592779152919792\
1`60.*^226*y^197 - 
    6.82109384119648831507670405104225878267075597338493263485608614807224061\
02`60.*^227*y^198 + 
    1.06130056668463672408612614622877537812629832285863983113904799013244750\
1283`60.*^229*y^199 - 1.65152144426648821511745967267834363369263867934381615\
31684235916088385098651`60.*^230*y^200) + 
  ls^3*(2389.0177742827413571392261748402803685046140647816255267820594762512\
4468941600007`60. + 102.53939560581326221801209193702311741875844171588503791\
140115381748302084076248`60./y + 10941.34339415532624700989145503045959031815\
486530256202722353824703433143918376042`60.*y - 43112.52340740608144423862374\
487429727539749641896522546822513874754493412416916827`60.*y^2 + 
    24601.8550600500464824084323039163115294004006743963884176205939543453517\
2990523399`60.*y^3 - 383354.2526481143871936889935078429117599945334714994664\
4320378428874576450571523343`60.*y^4 + 841846.5757908383812723093222864846504\
0784039474472935137316016047078920888188419769`60.*y^5 - 
    8.06331757669070370942299853361919429097730149080051277486086451313133350\
112301849407`60.*^6*y^6 + 2.1666312523429652015384668895944723854427258731469\
89014338777593436185561199927363026`60.*^7*y^7 - 1.59356293953466343441801401\
91559022185575448586603462378696697646410874454308282280481`60.*^8*y^8 + 
    5.06902521169048596675109588985400242240482465127962675092108033900447097\
26445005616319`60.*^8*y^9 - 3.27975756181947694706657311494725728547956789953\
460775246703576171105158063500384559376`60.*^9*y^10 + 
    1.25033952272354435937566181390086000166339398306035762011078781942239057\
4023364453692597`60.*^10*y^11 - 7.9213573673729034319920505728725416545969473\
6435770206997183671967871539858620156082669`60.*^10*y^12 + 
    4.03831836646942273770084676972963637614250136594801619712848740714704618\
36016605813633903`60.*^11*y^13 - 
    2.9939246378379632225395646264491078242494806578406951425125751208098709`\
60.*^12*y^14 + 
    2.2912215933114028832879679889262391813239887734126910693159802680686691`\
60.*^13*y^15 - 
    2.13791185964699778735030322292785722345867084258066708627661434662777625\
3`60.*^14*y^16 + 
    2.11254829110388236279134395569669301440810090863222968671740762794275626\
17`60.*^15*y^17 - 
    2.23343002328712674204480940847135357020899793930502455962113361032284457\
19`60.*^16*y^18 + 
    2.43911156809392914703127501959885041644567629221067002713664014790053922\
2774`60.*^17*y^19 - 2.7435488616814508734811435533995029552929513184860514313\
912798154171265655022`60.*^18*y^20 + 3.15522647667453510363543007702871393957\
756752594471147851486936470142215651889`60.*^19*y^21 - 
    3.70135217169824949692061403162180486691990658938359262553620745813939410\
157698`60.*^20*y^22 + 4.41745754932682372632856909536313536996032805130810502\
00370389751493480405147615`60.*^21*y^23 - 5.354192679273111654287380747517875\
97689886308147789879725138139810814875389635457`60.*^22*y^24 + 
    6.58007511847630804605945754110936008796781292595452968363452742021655996\
0920150521`60.*^23*y^25 - 8.1885538567032054964285369548516424867779003428020\
784396868381263602727606919880899`60.*^24*y^26 + 1.03067768345034207854116836\
5721226361422200516694731926531723709954949167556780493676`60.*^26*y^27 - 
    1.31082886357011381989965204411793825412886228840569912949755133468572290\
07371058386807`60.*^27*y^28 + 1.683057917106803942977585338894988831211036429\
70318097449027301672979600502009410341096`60.*^28*y^29 - 
    2.17996989030542432399324712359794530454340901457290714047987586994021743\
2133617290305179`60.*^29*y^30 + 2.8464737296811482558157261646593095181818320\
216765211008551993620074373112421778234864865`60.*^30*y^31 - 
    3.744628349820015013526523216077309265222302051017557226650594564381105`6\
0.*^31*y^32 + 
    4.9604686413879568244079125389935975652931806311252292337971695271827087`\
60.*^32*y^33 - 
    6.61364452372684878177386300239381727152792000080055777503378823712708341`\
60.*^33*y^34 + 
    8.87106451337898465277236511938096316738928339728481471684217791786286115`\
60.*^34*y^35 - 
    1.19662526132038234304209588027194272602316238167342958719628802757607264\
967`60.*^36*y^36 + 
    1.62268732280499237874181074255579072263533509186025063095492867665935784\
6294`60.*^37*y^37 - 2.2113956962014434859563551102764387988149909252295488656\
646677299896447424549`60.*^38*y^38 + 3.02779207560164899965296289735796059154\
607419347692599192248956061031057204784`60.*^39*y^39 - 
    4.16387385155611403025248929030888195896134550451354404357909274647553840\
2622302`60.*^40*y^40 + 5.7500904049088403882718960583787556758745634307907705\
279725230540213766271530435`60.*^41*y^41 - 7.97186065070923475515975604666110\
979142141808727329729039352126598276442453897819`60.*^42*y^42 + 
    1.10933497924187970673730353566529953234671850789265658956078057796024701\
8591549099`60.*^44*y^43 - 1.5491758293810527919445535325304371644376792716396\
2934292286110444659371309601460586`60.*^45*y^44 + 2.1706858608883737938937738\
10978071185766112150998204585711526967617574180164092847612`60.*^46*y^45 - 
    3.05126834693789322208132893505898389118157144378988479348075074151112505\
42663374063927`60.*^47*y^46 + 4.302144487922518216359892907255298007980949614\
84295810995474582887260335241550137025874`60.*^48*y^47 - 
    6.08344191550204626068604184434355556801743926334484003156693030546113853\
5464344630159178`60.*^49*y^48 + 
    8.626136954352231815720762490232093600137356448374885953082403910073653`6\
0.*^50*y^49 - 
    1.22640127077028657639454121199428237816734679129698870856680995223865893`\
60.*^52*y^50 + 
    1.74802740047145702943784971690021262129463938884343671612402275651290867\
1`60.*^53*y^51 - 
    2.49756394409355166270797124331771601806806763357872643636040199639016828\
66`60.*^54*y^52 + 
    3.57679453161400251304069000246070068690890038483207720028406399366517152\
419`60.*^55*y^53 - 
    5.13380433970971382290459503560082945798304430594597962209388127001243890\
1388`60.*^56*y^54 + 7.3843792307424460084697411817148755578455525056295157188\
521428455608557654023`60.*^57*y^55 - 1.06434328081243876293390545385181304238\
8768197950516877857020612031497979419825`60.*^59*y^56 + 
    1.53712185013906518261962279064593389868750489257522366878237278311507941\
03069281`60.*^60*y^57 - 2.224136532495235441139572620845487852659173690021804\
36702805344010100317787049299`60.*^61*y^58 + 3.224116254586458937427705472235\
678941688608347723708311757793200518208828404704774`60.*^62*y^59 - 
    4.68195501851778548061982695006388970991195692377555704578108176542668360\
30169431284`60.*^63*y^60 + 6.810575517271604740255359786335838851482329882036\
09823526993354820549112318300397031`60.*^64*y^61 - 
    9.92326513283640113677591995819659385723067699336534485952063824190257356\
0733774438821`60.*^65*y^62 + 1.4481551563323880776610713637453533977831571529\
0137937970656575477717077400287561354542`60.*^67*y^63 - 
    2.11661597484558983607165142565353833158372744227717849527545461203845654\
9686670763121459`60.*^68*y^64 + 3.0982284583830751617978748135268342888583556\
693380301852432435632161412353578499558629919`60.*^69*y^65 - 
    4.5415929648703665490218427292156655142674469518754921509856778688418004`\
60.*^70*y^66 + 
    6.66663073716086751357770550436169707586538100347568501628622256510381845`\
60.*^71*y^67 - 
    9.79916311954750184977087123188079053602476484685238533064517310088673031\
9`60.*^72*y^68 + 
    1.44224098490306387124609926330158919612064853055197765061657218729691769\
138`60.*^74*y^69 - 
    2.12537534585338461323581012190108034720710077238734739373543218604435672\
2109`60.*^75*y^70 + 3.1359266064761483497486104592690208727236129116313087026\
629983637242161198192`60.*^76*y^71 - 4.63247209362848209669678298654985497750\
315217780965571788303221138277069925693`60.*^77*y^72 + 
    6.85111604875715945686010454900762672555784052148618480345671972237985696\
8473104`60.*^78*y^73 - 1.0143714113321844253748918541533984791271809071661546\
4559144294278888576791986468`60.*^80*y^74 + 1.5035090048383749364798806452087\
49519470348761832889030446070956418277774661535546`60.*^81*y^75 - 
    2.23087479186794689151719999549417938270919297321907533286128614425153044\
28896255158`60.*^82*y^76 + 3.313536906522816445056796672290448820958289615177\
9039665525844516948406668919737426`60.*^83*y^77 - 4.9265594169073886278151503\
98611543513087023439260954878779552593324241217578004779688`60.*^84*y^78 + 
    7.33194619847620415949787383921867407611992975497451738975803142266639601\
37500458924575`60.*^85*y^79 - 1.092212759771657771842096193989260846451924596\
524117891148884752601965247842901570724927`60.*^87*y^80 + 
    1.62853424443077670272813326008469216919391678590853734263719816609950583\
72374976161685732`60.*^88*y^81 - 
    2.4304006713735903254188022046661105432761326765626301770030547126504446`\
60.*^89*y^82 + 
    3.63028101934991658191438331693524817103229716871504647166419110296563441`\
60.*^90*y^83 - 
    5.42718258253267517793725937282761207381673203239177645542046136086352585\
5`60.*^91*y^84 + 
    8.12028417888065584833942517709388853725981459757094060259885552511305824\
89`60.*^92*y^85 - 
    1.21596692260566936031447106092909941098249388717055922318333781028670449\
1609`60.*^94*y^86 + 1.8222899664847810686817662018912182224594241270991110770\
161014651021715271065`60.*^95*y^87 - 2.73306623361859176102359845765274967289\
614315280307068467407603648488230794119`60.*^96*y^88 + 
    4.10215279061109647549397291293207008910375003493896631586140297293747872\
8741014`60.*^97*y^89 - 6.1616190416798384180391357532818079987008463033215740\
094101805798428763437785287`60.*^98*y^90 + 9.26172301771803569087665436709810\
474868174063352121759272479504977519171324686267`60.*^99*y^91 - 
    1.39314243557352569238677999161311910404831944172354142482048155303992312\
57959742382`60.*^101*y^92 + 2.09700340620516831119380321089648159229686425004\
136208185830536625710436991311600302`60.*^102*y^93 - 
    3.15860966471341295764014650832857938550220229335498356908610433487530557\
9143912577211`60.*^103*y^94 + 4.760795661014090587477433093870380493657045834\
4328830504081989329621593788370220170933`60.*^104*y^95 - 
    7.18031736964231587873887151999851469013679979268255252057448604977767369\
268483149658404`60.*^105*y^96 + 1.0836329928034831264578406365637000342965153\
744008771376038257004042057531701502966698891`60.*^107*y^97 - 
    1.63639986144174534670260919692064401542249849594495023182077715158955815\
172507972257277377`60.*^108*y^98 + 
    2.4726328021681103555617572427361744576486673088109346571861537255086285`\
60.*^109*y^99 - 
    3.73841332049536161851865631473728966763052605211972995252902918147650903`\
60.*^110*y^100 + 
    5.65545031231557027230467583570954972660744740063460417149131447866098491`\
60.*^111*y^101 - 
    8.56040094392653212246410866612400029192970864339884666102726472553291810\
99`60.*^112*y^102 + 
    1.29647178722980705289158603894130113595353088038629622566205470126881642\
3464`60.*^114*y^103 - 1.96457785243940571651096440275062595674425966848749432\
61365167502462802924366`60.*^115*y^104 + 2.9785708192624018524408852069689071\
6140975263166182593899715525871444119206568`60.*^116*y^105 - 
    4.51829490535321613976579859543974361301964262441423421875570081821180524\
8602`60.*^117*y^106 + 6.85748315127691701289930410379572854978402168574113115\
62289187503678717391533707`60.*^118*y^107 - 1.0412959079891157524429591475585\
20965159075301016517766512729714154000344992379226`60.*^120*y^108 + 
    1.58197143912990064351090542582670986466864845292915315832565980949576137\
60075252205`60.*^121*y^109 - 2.4045517340327825447409612447807793548380422916\
3981843358045962111187501104955283036`60.*^122*y^110 + 
    3.65659349461679225735044178124204164815145104174499053101074326045625547\
7194120106544`60.*^123*y^111 - 5.56317188949094905303744488723487693205796106\
45972888446842701050767848399475133202669`60.*^124*y^112 + 
    8.46774537901652702310902182796760158256680302655484402524517619082553038\
462552574445889`60.*^125*y^113 - 1.289463325099572760395012925402871789830370\
8527275609740076635926342945321473684317331474`60.*^127*y^114 + 
    1.9644571766863953797267689008651074806007445676465158849057548427003533`\
60.*^128*y^115 - 
    2.9940915480216040587335037174487197423765581701140332226647464469347676`\
60.*^129*y^116 + 
    4.56534059585711219072265546976224033446051836898235658184274864564920453\
1`60.*^130*y^117 - 
    6.96407821185693811242853843597411806684146922705945239416361345613420691\
72`60.*^131*y^118 + 
    1.06275529855083006112002296130840544031899348128264053793857556597400468\
7109`60.*^133*y^119 - 1.62247874716371413424071426522076299372997124600639747\
30747963511168243673142`60.*^134*y^120 + 2.4779802966480390242886557189423121\
802833787077248024416444204235051366349685`60.*^135*y^121 - 
    3.78605437768194088649510592212440322295675928158289374190781096994201804\
8682389`60.*^136*y^122 + 5.78686242916659294592376129624376120468172370163090\
31378809240804387335783167419`60.*^137*y^123 - 8.8483847465705416221128828995\
1150006465675554001395185567305690963335727837553328`60.*^138*y^124 + 
    1.35346383237577736024404941134852511733390446874383738563285514919141481\
86688102642`60.*^140*y^125 - 2.0710399708510230679320406257909106866598613612\
8742817898306102900709080713205199843`60.*^141*y^126 + 
    3.17020169582451675514139333760633366545535943547036455207253082506737393\
2467497453612`60.*^142*y^127 - 4.85444265029219130890619129110064300824083117\
05704702335212217785461546895554057515393`60.*^143*y^128 + 
    7.43606991068652267815522038371381164537721761575341512151157735435847328\
408635056944009`60.*^144*y^129 - 1.139453906562857345704674071855674211601111\
86827355275008207904333573874486543181343851`60.*^146*y^130 + 
    1.7466139464652883959055894515554901653974836714340142921953078905749224`\
60.*^147*y^131 - 
    2.67819170843923733273111897403000663434348228268921414545610108615934681`\
60.*^148*y^132 + 
    4.10798395617451240821550983159660590460857712477293944085313610912712233\
2`60.*^149*y^133 - 
    6.30312576487530728293578129121900367953938814216124212062277373766792361\
47`60.*^150*y^134 + 
    9.67433737842681383386608232701488597181932387801568493430720812185429497\
665`60.*^151*y^135 - 1.485328183651324920709699979391865799714809862801420897\
6503919461396074952334`60.*^153*y^136 + 2.28116927448515640764141177278614342\
492562777268334242809892220278660278319417`60.*^154*y^137 - 
    3.50448746458863409275729413363058521810767642010642094492289516619756746\
3144087`60.*^155*y^138 + 5.38544339954553861453280030389147566014438684769209\
540509434077262986970299909`60.*^156*y^139 - 8.278401255316553692071134980630\
96056685856542785814329970367331159763424947250649`60.*^157*y^140 + 
    1.27290991183020690777062065269092185077384838633154800652456132517948129\
57705930387`60.*^159*y^141 - 1.9578221097183801243227983957761363468833381697\
2504657362692014091297010602258289621`60.*^160*y^142 + 
    3.01211376219951108310775462894382471063740971099633536280108794586530984\
4290835755456`60.*^161*y^143 - 4.63543342042940772089152313836841908152758975\
02993780443984020539001630615119182880715`60.*^162*y^144 + 
    7.13556640062528528481386574450724136960004544578554883594399907815740654\
068389096016808`60.*^163*y^145 - 1.098712361292137659216865741515244846555520\
5719617113128771171814994171891937254785853458`60.*^165*y^146 + 
    1.692214400929809903608560968648100972264571126302122134362863687256147`6\
0.*^166*y^147 - 
    2.6069996714265575307002159096710863008847547130302401060058941896883102`\
60.*^167*y^148 + 
    4.01734574394166202716999438069517703429748661690819720640239657493140822`\
60.*^168*y^149 - 
    6.19225096071304366133475225721589721672230430745075262999161846548268599\
3`60.*^169*y^150 + 
    9.54701242286173491182093757805788361884793396060065350330740261182535924\
16`60.*^170*y^151 - 
    1.47229402409974135983756003058171538673883154306144945085342526350884192\
547`60.*^172*y^152 + 2.271058324673301792894926766435503473056874673354045579\
9309369052506568791847`60.*^173*y^153 - 3.50402572257523564258809538418422673\
474914078001995320382650545084716057483288`60.*^174*y^154 + 
    5.40766965486692013137648149469642095509323540210578402515656688355223624\
0437312`60.*^175*y^155 - 8.34748273330090338127136488029625044574526680250028\
15934158150163634583949602207`60.*^176*y^156 + 1.2888491165175586463868024286\
98061207161959472459136559573900290858332695230304404`60.*^178*y^157 - 
    1.99043724926663569140006008192297775484039015807672391632717749220326787\
63858024234`60.*^179*y^158 + 3.0746344039986125261136544224939386256355540590\
9761398549369049916158885594751089993`60.*^180*y^159 - 
    4.75046141228515618544612093042006188443471562960527084347441546406238443\
7492553526401`60.*^181*y^160 + 7.34132062606781545551729829782426052604214748\
41348236073937826904913509774955265427719`60.*^182*y^161 - 
    1.13476899804900509668487577987616644481699575765490221838288226755477885\
477420590284765`60.*^184*y^162 + 1.754423422918312410382106460061838622096606\
282335748158786770190936712637059616783730574`60.*^185*y^163 - 
    2.7130255814676847294126254989568538343589938690540259269348365817487653`\
60.*^186*y^164 + 
    4.19628264681828376651215940620086886016614936788874188455346806438509019`\
60.*^187*y^165 - 
    6.49181037667052887267783797655148078157539168918518201252556647552356813\
3`60.*^188*y^166 + 
    1.00451416138342635365763072572019665877227549434253640129057040239584981\
214`60.*^190*y^167 - 
    1.55465620222800566127754190106884422837437357560979312888921940903574859\
113`60.*^191*y^168 + 2.406576450576240416684257102613868302139912429211779293\
5181130337148751059167`60.*^192*y^169 - 3.72606919717151276738592706599366870\
218784173206507870563235649420130319976011`60.*^193*y^170 + 
    5.77014993540344993876501320531226511797252845022424890117517940600701699\
5883601`60.*^194*y^171 - 8.93731782540166727599108922870833059420620247833915\
91555735730776371321169343485`60.*^195*y^172 + 1.3845550848941821447781955918\
29208114685862384590858352087773835098472557999957891`60.*^197*y^173 - 
    2.14533558206710002413981150138041083315576529385569137460317879675548217\
64181775374`60.*^198*y^174 + 3.3247671771983476820742284030117958152265663339\
9335053110849384276958400737405935165`60.*^199*y^175 - 
    5.15355966229354615159296470818675824218702540789036294709742397944071055\
3809310903684`60.*^200*y^176 + 7.98973772364360124168421325579268262590881778\
29747868010313097841205972957725083689622`60.*^201*y^177 - 
    1.23889921281566805388701021892660489990916727690866191540197387430323130\
0199686870889079`60.*^203*y^178 + 1.92139554395834913807821856851620644178691\
12254956831262790779850242990824618203652091571`60.*^204*y^179 - 
    2.980396564194052359727116273100312896265046120440834158490098192814896`6\
0.*^205*y^180 + 
    4.62388411330728158130401118219051618284020099879160767536226292937248244`\
60.*^206*y^181 - 
    7.17487920334437150437508879915272907193394975462655852004657240404364780\
1`60.*^207*y^182 + 
    1.11351527759440155187145324722838594696090253560216089106813921002943439\
818`60.*^209*y^183 - 
    1.72842636266796768957204694044510360554291875717545646157721040756471243\
2546`60.*^210*y^184 + 2.68335352806711093545496110940854450654656140180121662\
39350122896750235411998`60.*^211*y^185 - 4.1665483483534007538072067161887910\
7594171119569873057616861336218897305186559`60.*^212*y^186 + 
    6.47061705253186687488537901896931171118148808275193654689133307211153053\
8074859`60.*^213*y^187 - 1.00504369844105120759013893279951524415988760650170\
124324382922688385371214897161`60.*^215*y^188 + 1.561325357600843733437745181\
258818828132499442010624913816545006658357685231307434`60.*^216*y^189 - 
    2.42588585028260508831083799564909442467694055906503570542510427065293721\
21063880899`60.*^217*y^190 + 3.7697717877530080732158499147196297269971384215\
748603444053607411076014526818816126`60.*^218*y^191 - 
    5.85904442631024438397924871858822327655805001624085434504265067304425712\
5004098522427`60.*^219*y^192 + 9.10761886977530340343594390781379275180389465\
62755709326159082593936388207268282976775`60.*^220*y^193 - 
    1.41595201557399091885520742782674026383119301510036746543796349508397958\
2170156122031268`60.*^222*y^194 + 2.20169507025630624909261343246819485603256\
87307177286863147942588440399379824076651585729`60.*^223*y^195 - 
    3.4239709893390317559271090940585045965008245830552791203614887175217507`\
60.*^224*y^196 + 
    5.32557605947954769593781959534282231185368903386462658825513967541895896`\
60.*^225*y^197 - 
    8.28449543130162470805215662614602816835681324876583710970131519178937678`\
60.*^226*y^198 + 
    1.28892559154066953975692240093575947738137032467427726342131483673198382\
679`60.*^228*y^199 - 
    2.00563227616865054410668399127852038756399123863659747700501412929923422\
8597`60.*^229*y^200) + ls^6*(-26.66666666666666666666666666666666666666666666\
666666666666666666666666666666667`60. - 4.`60./y - 
    25.0666666666666666666666666666666666666666666666666666666666666666666666\
6666667`60.*y - 124.088888888888888888888888888888888888888888888888888888888\
88888888888888888889`60.*y^2 + 380.622222222222222222222222222222222222222222\
22222222222222222222222222222222222`60.*y^3 - 1767.11111111111111111111111111\
111111111111111111111111111111111111111111111111111`60.*y^4 + 
    6811.37777777777777777777777777777777777777777777777777777777777777777777\
777777778`60.*y^5 - 32366.222222222222222222222222222222222222222222222222222\
22222222222222222222222223`60.*y^6 + 123061.155555555555555555555555555555555\
55555555555555555555555555555555555555555555`60.*y^7 - 
    578005.333333333333333333333333333333333333333333333333333333333333333333\
33333333333`60.*y^8 + 2.18401457777777777777777777777777777777777777777777777\
777777777777777777777777777778`60.*^6*y^9 - 1.0129329066666666666666666666666\
66666666666666666666666666666666666666666666666666667`60.*^7*y^10 + 
    3.81804298666666666666666666666666666666666666666666666666666666666666666\
6666666666667`60.*^7*y^11 - 1.751294912`60.*^8*y^12 + 
    6.59664717511111111111111111111111111111111111111111111111111111111111111\
11111111111111`60.*^8*y^13 - 2.9975010048`60.*^9*y^14 + 
    1.12929550384`60.*^10*y^15 - 5.09068044032`60.*^10*y^16 + 
    1.91912668348088888888888888888888888888888888888888888888888888888888888\
88888888888888889`60.*^11*y^17 - 8.592157946005333333333333333333333333333333\
3333333333333333333333333340767762251951443959`60.*^11*y^18 + 
    3.2419757989536000000000000000000000000000000000000000000000000000000001`\
60.*^12*y^19 - 
    1.44291311886954666666666666666666666666666666666666666666666666666666666`\
60.*^13*y^20 + 
    5.44974487386645333333333333333333333333333333333333333333333333333333334`\
60.*^13*y^21 - 
    2.41303562211908266666666666666666666666666666666666666666666666666666666\
6`60.*^14*y^22 + 
    9.12322095054214044444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^23 - 
    4.02123211095257955555555555555555555555555555555555555555555555555555555\
56`60.*^15*y^24 + 
    1.52193336554947704888888888888888888888888888888888888888888888888888888\
888`60.*^16*y^25 - 
    6.68113394159259335111111111111111111111111111111111111111111111111111111\
112`60.*^16*y^26 + 
    2.53123718755702568533333333333333333333333333333333333333333333333333333\
3334`60.*^17*y^27 - 1.1071718177118113251555555555555555555555555555555555555\
555555555555555555555`60.*^18*y^28 + 4.19887202145730615324444444444444444444\
44444444444444444444444444444444444444`60.*^18*y^29 - 
    1.83061838161686419996444444444444444444444444444444444444444444444444444\
444445`60.*^19*y^30 + 6.94922327447896895294222222222222222222222222222222222\
222222222222222222222222`60.*^19*y^31 - 3.02076402025799291420444444444444444\
4444444444444444444444444444444444444444444`60.*^20*y^32 + 
    1.14778497346324782873635555555555555555555555555555555555555555555555555\
55555555`60.*^21*y^33 - 4.975882634893784092453688888888888888888888888888888\
8888888888888888888888888889`60.*^21*y^34 + 1.8923570798832346716072177777777\
7777777777777777777777777777777777777777777777777`60.*^22*y^35 - 
    8.18352068235410474701390222222222222222222222222222222222222222222222222\
222222222`60.*^22*y^36 + 3.11491601457487995975673600000000000000000000000000\
0000000000000000000000000000001`60.*^23*y^37 - 1.3439922661202524543763342222\
222222222222222222222222222222222222222222222222222222`60.*^24*y^38 + 
    5.11988793597637802223321848888888888888888888888888888888888888888888888\
88888888888`60.*^24*y^39 - 2.204446368657854654985617991111111111111111111111\
11111111111111111111111111111111111`60.*^25*y^40 + 
    8.40437919049695482543598783999999999999999999999999999999999999999999999\
999999999999`60.*^25*y^41 - 3.61160184049050759577572852622222222222222222222\
2222222222222222222222222222222222223`60.*^26*y^42 + 
    1.37795149117229165521651161528888888888888888888888888888888888888888888\
88888888888888`60.*^27*y^43 - 5.910746264982101680808003805866666666666666666\
6666666666666666666666666666666666666667`60.*^27*y^44 + 
    2.25678712940005602928073581838222222222222222222222222222222222222222222\
222222222222223`60.*^28*y^45 - 9.66419732370509740936261801272888888888888888\
888888888888888888888888888888888888888888`60.*^28*y^46 + 
    3.69245541760923863747267101414755555555555555555555555555555555555555555\
5555555555555556`60.*^29*y^47 - 1.5787175515894050162558157723427555555555555\
555555555555555555555555555555555555555555556`60.*^30*y^48 + 
    6.03591045162512081463232285298702222222222222222222222222222222222222222\
22222222222222222`60.*^30*y^49 - 
    2.576845690904700375064219497062684444444444444444444444444444444444444`6\
0.*^31*y^50 + 9.8583451559034327232620589776608`60.*^31*y^51 - 
    4.2028555332126658658062940169849173333333333333333333333333333333333333`\
60.*^32*y^52 + 
    1.60889003562082197479264048503913671111111111111111111111111111111111111`\
60.*^33*y^53 - 
    6.85009230459783585081667385970113137777777777777777777777777777777777778`\
60.*^33*y^54 + 
    2.62382145318576951348207356768377735111111111111111111111111111111111111\
1`60.*^34*y^55 - 
    1.11574675292033070820542411906682220088888888888888888888888888888888888\
89`60.*^35*y^56 + 
    4.27611811966238315424266063087413590755555555555555555555555555555555555\
55`60.*^35*y^57 - 
    1.81623171610763435912942485131929403448888888888888888888888888888888888\
889`60.*^36*y^58 + 
    6.96453825466858294683995782581560248746666666666666666666666666666666666\
667`60.*^36*y^59 - 2.95481695172502108695843336069946705664`60.*^37*y^60 + 
    1.13365260024545663977374421172603406600533333333333333333333333333333333\
33333`60.*^38*y^61 - 4.804622322621153847744804190569280690289777777777777777\
7777777777777777777778`60.*^38*y^62 + 1.8442882581624633895684404639675177685\
7084444444444444444444444444444444444444`60.*^39*y^63 - 
    7.80856941008309245289116577976749546488604444444444444444444444444444444\
444444`60.*^39*y^64 + 2.99884085874452385490119181747065398205102222222222222\
2222222222222222222222222`60.*^40*y^65 - 1.2684699227912584626172948033792585\
053909688888888888888888888888888888888888889`60.*^41*y^66 + 
    4.87379429229731126029083531358038300995891555555555555555555555555555555\
55555555`60.*^41*y^67 - 2.059667702649520456681665760882154937066634666666666\
66666666666666666666666666667`60.*^42*y^68 + 7.917395291298181358232237243403\
68122590874666666666666666666666666666666666666667`60.*^42*y^69 - 
    3.3429758608842242876758712886377813939464704`60.*^43*y^70 + 
    1.28561223421061931104290567706958775548755198222222222222222222222222222\
22222222222`60.*^44*y^71 - 5.423733495960742470763088161339563311601064853333\
3333333333333333333333333333333333`60.*^44*y^72 + 2.0867021511217344581560277\
8855023655634813637333333333333333333333333333333333333333`60.*^45*y^73 - 
    8.79633156409465284097940672408370885486235746986666666666666666666666666\
666666666667`60.*^45*y^74 + 3.38565871598655974970468541811401672530643251477\
3333333333333333333333333333333333333`60.*^46*y^75 - 
    1.42610468632869204634243006477866969347032990600533333333333333333333333\
33333333333333`60.*^47*y^76 + 5.491194853173614780355440936453578923798450748\
7431111111111111111111111111111111111111`60.*^47*y^77 - 
    2.31129600362245694028234882659575331841566176620942222222222222222222222\
222222222222222`60.*^48*y^78 + 8.90306515261395624326177534572318163186140392\
321955555555555555555555555555555555555555`60.*^48*y^79 - 
    3.74473662107911747426205354212528220311497778555598222222222222222222222\
2222222222222222`60.*^49*y^80 + 1.4430079742276936355951155951811018097140520\
978343182222222222222222222222222222222222222`60.*^50*y^81 - 
    6.065340931078147011045507239256622163164444891536497777777777777777778`6\
0.*^50*y^82 + 
    2.3380905079701824688919366014946823124935575921314168888888888888888889`\
60.*^51*y^83 - 
    9.8211783454178860988745441756790575230487233667315000888888888888888889`\
60.*^51*y^84 + 
    3.78724807083511311032688663672731840819990838850156842666666666666666667`\
60.*^52*y^85 - 
    1.58983553629511169456861044848405674837866292774246601955555555555555555\
5`60.*^53*y^86 + 
    6.13284557792859105691681801685335775577404629057970628977777777777777777\
8`60.*^53*y^87 - 
    2.57292079664772647747955699598423911330163735490089586631111111111111111\
11`60.*^54*y^88 + 
    9.92845657688289720708596621826149707302171984785059735182222222222222222\
22`60.*^54*y^89 - 
    4.16285501547317628972888998104439784679383310554185951943111111111111111\
111`60.*^55*y^90 + 
    1.60689726421301715139222750244171364564919083459888001639822222222222222\
2222`60.*^56*y^91 - 
    6.73366514810826906248763642882820023566985067021446983051377777777777777\
7778`60.*^56*y^92 + 2.6000759229628579297793947791661233880950068431599375568\
753777777777777777778`60.*^57*y^93 - 
    1.08895898475543060887903972403362739573201197230058438995968`60.*^58*
     y^94 + 4.206104667338392808218217577113311904920670917865029554535573333\
33333333333333`60.*^58*y^95 - 1.760659788768889462224496420364996377126935228\
279321113130389333333333333333333`60.*^59*y^96 + 
    6.802593921488562638911672402504714403331562112059493557060928`60.*^59*
     y^97 - 2.846080466946631981881686232689345874235401557560251606152581688\
8888888888888889`60.*^60*y^98 + 
    1.09995135607346603456972290696759482402602177530288763322216384`60.*^61*
     y^99 - 4.599709116454053209049143978946510611189343596470158176060137813\
33333333333333333`60.*^61*y^100 + 
    1.778200268548221152560269129426915856667089066657566795663493504`60.*^62*
     y^101 - 7.43238965909174621458223699662148430784838797569412591649927825\
0666666666666666667`60.*^62*y^102 + 2.874085601936596152284554033816971370920\
5711355853048878838197397333333333333333333`60.*^63*y^103 - 
    1.20072825394812986290642402518286240598360082195981438104731939015111111\
111111111111`60.*^64*y^104 + 4.6444461744649934466974875409779647117880269650\
1036335036174601315555555555555555556`60.*^64*y^105 - 
    1.93946618691737914706550066631571708033467560729013862178720325202488888\
8888888888889`60.*^65*y^106 + 7.503891737466493586314295762993205676537280211\
775979477239941734926222222222222222222`60.*^65*y^107 - 
    3.13215910182569162908846078891225354595386641656133893233483681084017777\
77777777777778`60.*^66*y^108 + 1.21216177139195637257583487673506829910968593\
294576808393872393516344888888888888888889`60.*^67*y^109 - 
    5.05745789958907388855740539926195022562521544149655906513191685890048`60.\
*^67*y^110 + 
    1.957757291966334057983605937799187908783219089355718202206714883111872`6\
0.*^68*y^111 - 8.164887254061198168472482578319408843661644676791314051244507\
934731491555555555555555555`60.*^68*y^112 + 3.1614335247161085230162595216252\
568226449751531739159539182349008688540444444444444444445`60.*^69*y^113 - 
    1.3179532976867624888758311417095276307190947021747603756031652989500828`\
60.*^70*y^114 + 
    5.1043300561046819663527517038328289445491932439900368527140946459753394`\
60.*^70*y^115 - 
    2.12708133116166126394800206522103175292600724894239922797007792858841188`\
60.*^71*y^116 + 
    8.23996479694227437770346753487910526205504826199919991246604483506071822`\
60.*^71*y^117 - 
    3.43245325557786011242885587303400146149492165078581641836054846887042298\
3`60.*^72*y^118 + 
    1.32998326501695937204450721686941890149028004251077744791391234275690444\
59`60.*^73*y^119 - 
    5.53813748638878436271482420215962613666539278911411492587336433709609768\
53`60.*^73*y^120 + 
    2.14636409590252039756508019104270084823230872966491507678753936670271078\
471`60.*^74*y^121 - 
    8.93435906973883939195653261809708019297907278792005328190873935297603402\
695`60.*^74*y^122 + 
    3.46337159729710737023085808965031726691957149416674371594453281264677520\
9259`60.*^75*y^123 - 1.441137922298268957945034421439571206450864602232911470\
0178179922440726432939`60.*^76*y^124 + 
    5.58772782616276620351921925161510270184724604667667148439222894043608811\
5221`60.*^76*y^125 - 2.324298918590476846597913893598195167488076958518581919\
18153146572469366128401`60.*^77*y^126 + 9.01392081751501174260427771284025903\
39620833617119942887603465647594804719791`60.*^77*y^127 - 
    3.74821448965372058487839880733916889752567997471728807040947178546135208\
5156164`60.*^78*y^128 + 1.453906148978777693833753640553302171722775300926894\
2714033437524989624888770469`60.*^79*y^129 - 6.043723170623881188783451703308\
4592686989056283544826515930150150036257711206671`60.*^79*y^130 + 
    2.34479491027094476503711806466172789626971666651117739249374981235879265\
391567059`60.*^80*y^131 - 9.7439252213574023259814108335893117404302543682988\
5043904655650837676007598100129`60.*^80*y^132 + 3.781123342713637492849622599\
53387853137486838476405873724501001241555393337401914`60.*^81*y^133 - 
    1.57077535566573189647695502349978640782580849089481931993125639776762301\
08889016878`60.*^82*y^134 + 6.09657447503809216936606254433491356435976167934\
92327910933551042099881431534450922`60.*^82*y^135 - 
    2.53189921493896353820090255708446177233874060282211637685902232502442226\
311534567015`60.*^83*y^136 + 9.8288221207072083433136140338379598653244012266\
5935905643813050741414995134077534355`60.*^83*y^137 - 
    4.08067800170461967409420917894989881150093245178213597577989833945811193\
9115873076634`60.*^84*y^138 + 1.584415387878378930201867259180126547939851567\
8051617830187819564094684994807963799051`60.*^85*y^139 - 
    6.57617159529404432761571581480604062489840125250509432515066257705135129\
79653386415314`60.*^85*y^140 + 2.55381822753706527713713640302008181782756997\
256408936401991934527269276721076623632326`60.*^86*y^141 - 
    1.05966870620753432397847912206194229390590560880026453075991063371565145\
8677216406462427`60.*^87*y^142 + 4.115907255438845527147099095484270395337940\
133050412955636577545298100101529573549242073`60.*^87*y^143 - 
    1.70735745567264448304069957597859952306815999990391499553238241440800939\
68847925145661134`60.*^88*y^144 + 6.63280306969156809757813283973324191743712\
67836521587876735356588585441247798594009793498`60.*^88*y^145 - 
    2.7506627007460771483555219097365003499605354091246589324847314766765473`\
60.*^89*y^146 + 
    1.06877369903402337412510508490198089532937513265838324532730874083533096`\
60.*^90*y^147 - 
    4.4310828869844084533386885171205977481823253360470971015380785683588015`\
60.*^90*y^148 + 
    1.72199823662600220598149882465766667640554223179827420817021556520356705\
6`60.*^91*y^149 - 
    7.13745089353756133946130623763212829395488102910321884658020530471742306\
6`60.*^91*y^150 + 
    2.77420818242564751855107097036921829364858181427609622705169832648751840\
77`60.*^92*y^151 - 
    1.14957721055115883710287026677079290443685212557109860990465935743417376\
566`60.*^93*y^152 + 
    4.46895378789961059197650872246585513428910260834182663455714163164163084\
818`60.*^93*y^153 - 
    1.85138141810708530934072316385234794617011371198240935020780603569780483\
0313`60.*^94*y^154 + 
    7.19837015626905415858451322343661755661379106751446728266321819784414607\
3013`60.*^94*y^155 - 2.981380106370870643716927419087743439214741726536529816\
3843745561726235070452`60.*^95*y^156 + 1.159377773075047424439230707767404538\
01410197277886572426323282606739562033633`60.*^96*y^157 - 
    4.80068717849494657444794466204350668974585051765618132280594710021112623\
355545`60.*^96*y^158 + 1.8671499527067916515580677215991499161387874441320471\
18000977419659522484833103`60.*^97*y^159 - 7.72956327169463018286552623906090\
6866222611670665065606469946547469747137774211`60.*^97*y^160 + 
    3.00675314112499606580923834114803265969354920258278501211870661971020493\
14631748`60.*^98*y^161 - 1.24443679964531528645325999579875921028455773688321\
585488964449524426314941952078`60.*^99*y^162 + 4.8415182887509003546733667480\
0582605689811230454490293934680440191269246548899438`60.*^99*y^163 - 
    2.00335489596867359687229880023722826464475770770440954845781279235414569\
2157419944`60.*^100*y^164 + 7.79527528427963471690523380696722016804709716888\
0713240943565651899622591994014726`60.*^100*y^165 - 
    3.22486014051079215244350266095990196861096652125185551093540539596128716\
0927961363`60.*^101*y^166 + 1.25501301813229725464201770625293360027541643042\
903732674479969331243406913561030662`60.*^102*y^167 - 
    5.19077953533371604085747280089122292524058899232860031412861486228726920\
010228366273`60.*^102*y^168 + 2.020378265683613435967628252227381384042677029\
879536906673722877809059171349478752062`60.*^103*y^169 - 
    8.35456271751958644261263449036541757113122364709222240504363939341092841\
1687838620787`60.*^103*y^170 + 3.25226248137838255174041237834177675614725015\
53786697030863298720504892174090769805896`60.*^104*y^171 - 
    1.34457493861643005276051251449791978981151057789088231412183745906859021\
233392486656197`60.*^105*y^172 + 5.234891305724584290659600334082288545964642\
53651397963439187289893598620274879931234881`60.*^105*y^173 - 
    2.16380008530776792408669391397930868591899726109039086393899103300710230\
7430255077815798`60.*^106*y^174 + 8.42557668913457213782097529585383198767933\
9323468757583743665137177752713736481633489044`60.*^106*y^175 - 
    3.48193571248017459599131638780794088562124035903123587418251689582897100\
55085064054720967`60.*^107*y^176 + 1.3560077627831632712846877918311313846543\
8060740252035980615911617614139527675712068023822`60.*^108*y^177 - 
    5.602688734496446176239648100453670259116874354638311605838812844632413`6\
0.*^108*y^178 + 
    2.1822070290270219799400524497230649648069478122776368901047256453893601`\
60.*^109*y^179 - 
    9.0145695035567165094722835045761343699788911643769560674373394135732292`\
60.*^109*y^180 + 
    3.5115721788090899700126355770742276747878173951618565838013063866430247`\
60.*^110*y^181 - 
    1.45033001296820845419955880721806736671226895123847632869389179872621849`\
60.*^111*y^182 + 
    5.65040714496707064105008988726444944054776972764932576524827045093541785\
8`60.*^111*y^183 - 
    2.33325712797783982494318111608204050910274159969911510714507183352356425\
48`60.*^112*y^184 + 
    9.09140442747877683555643369062598033004443731167486343476991718480614408\
46`60.*^112*y^185 - 
    3.75346915675008615231769695082090359202906041195852278858654307024114585\
455`60.*^113*y^186 + 
    1.46270209915322547739145700651219260220391769456596498498194159673829085\
0867`60.*^114*y^187 - 
    6.03779170503993229413082885070829485889347755632396340127352940710111029\
0625`60.*^114*y^188 + 2.35317932792783818804385379666669786591491358316622668\
09973458905633590666474`60.*^115*y^189 - 9.7117825607080057964282283174788615\
138763987043619459559874890449344498045047`60.*^115*y^190 + 
    3.78554959809296999690930663819203156946114614927308008445000306376910936\
604608`60.*^116*y^191 - 1.562053237103954949058042922479098684478066379122529\
48166336063012836721962797`60.*^117*y^192 + 6.0894512681814679908452284220944\
59932131322756435005657496319721884680879066717`60.*^117*y^193 - 
    2.51228705967466594933814145938662829913388666414685356121474989140351414\
10681081`60.*^118*y^194 + 9.7949718140541803570559644006008156094139338522458\
588055332613857283601019047265`60.*^118*y^195 - 4.040356793193396762102939200\
73026422673421763844564753355545065125545397351401952`60.*^119*y^196 + 
    1.57544965366072235637736247590737340940717861650501040896095414273486272\
5012776642`60.*^120*y^197 - 6.49752059201862097919823837571798888266106773975\
0087332519850169095495718302878545`60.*^120*y^198 + 
    2.53386022463375663894422317607212445521284011436028886920287290059797532\
49189619394`60.*^121*y^199 - 1.0448490435278089742516641928274426194825384259\
2227821100138754764408266873250315335`60.*^122*y^200) + 
  ls^5*(82.933333333333333333333333333333333333333333333333333333333333333333\
33333333333`60. - 21.33333333333333333333333333333333333333333333333333333333\
333333333333333333333`60./y + 394.9333333333333333333333333333333333333333333\
3333333333333333333333333333333333`60.*y + 354.044444444444444444444444444444\
44444444444444444444444444444444444444444444445`60.*y^2 + 
    86.3555555555555555555555555555555555555555555555555555555555555555555555\
5555556`60.*y^3 - 224.0063492063492063492063492063492063492063492063492063492\
0634920634920634920635`60.*y^4 + 12114.63195767195767195767195767195767195767\
195767195767195767195767195767195767195`60.*y^5 - 30895.483674843674843674843\
67484367484367484367484367484367484367484367484367484367`60.*y^6 + 
    300948.958453398453398453398453398453398453398453398453398453398453398453\
39845339846`60.*y^7 - 1.11778792741036741036741036741036741036741036741036741\
036741036741036741036741036741`60.*^6*y^8 + 7.2482870222147351559116264998617\
9397944103826456767633238221473515591162649986179398`60.*^6*y^9 - 
    2.99104523688552154186829109429728624775064403547375683598593815312081565\
9515349917827`60.*^7*y^10 + 1.55442343550625995951073350454155407715779232807\
09658418636746810121423124519099751298`60.*^8*y^11 - 
    6.19254919325104501198188100866792480737830044600807826006372244089298874\
59972262772101`60.*^8*y^12 + 2.6923799911786605947758188975041848914510107133\
6096238505714882077784218045356825811799`60.*^9*y^13 - 
    9.53988540931299888782905788334962292874977399588159223821268959690461014\
102598882964118`60.*^9*y^14 + 3.426008116109901206475436388343711771781018891\
209925723628624500170151493096831573104273`60.*^10*y^15 - 
    1.01955683929729656065475956389383127527088603576226138659093758494023407\
00784158571893088`60.*^11*y^16 + 3.123055699077193535212137835324394446710847\
6834363915790744571500503331851215284910401798`60.*^11*y^17 - 
    1.03098528706496776418841187914755595111961420967109873380796642824871695\
588604226310173907`60.*^12*y^18 + 
    5.3073913097272851550252456770135711549854173938117185708410569364692323`\
60.*^12*y^19 - 
    3.63102270294020698962247593604540717721368981677107849715144389988132603`\
60.*^13*y^20 + 
    2.44231762423611615217555012402249992176374163478352612870470120081899314\
5`60.*^14*y^21 - 
    1.50519983774492942375118405454235920630147287357707449935707541120575354\
32`60.*^15*y^22 + 
    7.93043126970866314921934202656029774942455363309777560317167353564412109\
63`60.*^15*y^23 - 
    3.66411069675224082420581798055168775508912543966278322605630127678852136\
019`60.*^16*y^24 + 
    1.35876112216011940335451886630621655817520827042321862635907288361264608\
4653`60.*^17*y^25 - 
    3.62482567985724074784357855798498962498002399288876952032622988423672309\
0403`60.*^17*y^26 + 
    1.39770742315453399694753027196622038450689796201349136830543560532249360\
399`60.*^16*y^27 + 7.20688657262127351094436939503553068064557711057246730673\
90802144963541612618`60.*^18*y^28 - 5.866221045274516345200754864514169863469\
83304909677976093196406364784572235559`60.*^19*y^29 + 
    2.99032385061803422001046200341889580220739651267389007355092697076679930\
8696413`60.*^20*y^30 - 1.0572403087387590793272115106201165042814492145368082\
146446391008741672866232322`60.*^21*y^31 + 1.16253042101174002825090859953891\
51511953571350788169745016764008182012110832911`60.*^21*y^32 + 
    1.76484268679829968624093154738380517605621534944896648458133199943615912\
984481384`60.*^22*y^33 - 1.91737688328231197426497192049887535509121156638413\
8147011842097045733051479654893`60.*^23*y^34 + 1.2429428308495566375953447724\
133651248572060527685692496240656610112219844646191367`60.*^24*y^35 - 
    6.12657385202365562406490337410589359208561225015539589762111128214101146\
43307421545`60.*^24*y^36 + 2.219809290212103183778914818852243639031080074832\
35945371127919333900168400195321652`60.*^25*y^37 - 
    4.03553345980928101498052705950295030915492438780915664024821483224119651\
793469432803`60.*^25*y^38 - 2.09188701559781047079375891709444635835588008236\
1521733855519989770303354261923123308`60.*^26*y^39 + 
    2.82664745294619441394181780887891446117161345737047759024198452260143076\
10516640071306`60.*^27*y^40 - 1.935903361828801686619379430456634279264471446\
55644437322498460119537367933118288136642`60.*^28*y^41 + 
    9.67270018864591657652879225373319772650573482516385503250027991187617684\
179093221015232`60.*^28*y^42 - 3.50935242058173573414020021300888425214037788\
1862561747760899006011217099083669793178863`60.*^29*y^43 + 
    5.84948206022901997512673157931834596307573922395687510818161579167241581\
9277663922017587`60.*^29*y^44 + 3.9133677473793987967124883199936065737098656\
27754494789425530218227526043690194371421658`60.*^30*y^45 - 
    4.968419957761524058631523853429849707645730680696467982125955260005497`6\
0.*^31*y^46 + 
    3.3661105432398516579634721002296820117376465060889545450685621165478075`\
60.*^32*y^47 - 
    1.6835375697116297736862226652991555196994124016220526851288222893237236`\
60.*^33*y^48 + 
    6.13254132718273328418281729855727448392038771336316294154127048527254979`\
60.*^33*y^49 - 
    1.05246965899581326902594215211074299689717166522849372772890021914054697\
8`60.*^34*y^50 - 
    6.59888572342509088571583835939393707267390733029819721507833740808029943\
2`60.*^34*y^51 + 
    8.54258051979670788517092379202515889134524535275987476721376540531209533\
93`60.*^35*y^52 - 
    5.82540841082504295893993442349300861132284068785095583180866390188683133\
319`60.*^36*y^53 + 
    2.92327034715060852684066409991919790040595176055866844281299588595951000\
4545`60.*^37*y^54 - 1.0675980889956095242704772797387045499363663185045987667\
618671405654699636239`60.*^38*y^55 + 1.82723134499481872992603658103382989842\
53520920324453082858540577872318699349`60.*^38*y^56 + 
    1.16400360393388438831650810909652394274287613267020869016281162656242976\
126022`60.*^39*y^57 - 1.50531189098590287037545935952887897838419580374776689\
7965826437660199268018817`60.*^40*y^58 + 1.0279664555326587485796063570082340\
559366401672021470897008279031503869089391479`60.*^41*y^59 - 
    5.16900738958713965259963453455327999748665835438998013603997968411914709\
99442466`60.*^41*y^60 + 1.891934506622138536595085324988605407292495594181061\
73944169566001594846657207375`60.*^42*y^61 - 3.252351215965581613863870989848\
8666223457469342933408357024882618063854922234321`60.*^42*y^62 - 
    2.06242923909940585906913222030237347356127535234195264032751159503533430\
1624027276`60.*^43*y^63 + 2.6764823679258143080421413275620052451724532272948\
144161988303452577219685161310229`60.*^44*y^64 - 1.83165461002449487550406913\
473846044973255006014580178628861618508175978032182771689`60.*^45*y^65 + 
    9.22719727188185674906690729562664913005736355552523320548727525753080259\
092283430657`60.*^45*y^66 - 3.38342284251480847797928012950965895072353560613\
2324968841048982274297716937150637355`60.*^46*y^67 + 
    5.82893245018931775936147296468903569373484102732062521965463960631386325\
2170662055842`60.*^46*y^68 + 3.6963993945413361397922789537737432874349041074\
107085280135897614491858352762822865835`60.*^47*y^69 - 
    4.80634443017541830922151871085341916887928652222716527402425962862576872\
417737988724309`60.*^48*y^70 + 3.29434524629325124575429252628629714820962200\
3448343345635610534832895643681493316172472`60.*^49*y^71 - 
    1.66205905301853889971472510810094477083945236672744769787069938225539934\
01484563265300049`60.*^50*y^72 + 
    6.103761436749857517408562795616369304131968746761357090725777295052241`6\
0.*^50*y^73 - 
    1.0539353702381282379396304535413558250029058154186334630580551630729966`\
60.*^51*y^74 - 
    6.675635520483516915614483988582405057726342700583001382303052075917827`6\
0.*^51*y^75 + 
    8.69708259907472503933347075396016544940431146390783404967100503496719882`\
60.*^52*y^76 - 
    5.96933379435792139885794608812675429575063581938936407971765658095949781\
6`60.*^53*y^77 + 
    3.01550465271733532248504638777232071923711571023623068309622017809303152\
93`60.*^54*y^78 - 
    1.10886399367181188272679782810448549024318961904050520712607044825096867\
893`60.*^55*y^79 + 
    1.91830061838643931166801691466472167089474197998369928947296791940133074\
808`60.*^55*y^80 + 
    1.21392891151742223256991378759845286714644405992847760153234736766405329\
0958`60.*^56*y^81 - 1.5841208289171999483232903858483158951287262599428852164\
418589409996493225226`60.*^57*y^82 + 1.08855256143819508935804043018598772200\
794460994367747818478763557841610501389`60.*^58*y^83 - 
    5.50505020882109388052139250519281473784352271820507802200416065507610812\
669584`60.*^58*y^84 + 2.02660603548834464834364160957723673333999164495702305\
2924538035418900116221572`60.*^59*y^85 - 3.5118849607268288455435255284702730\
84580628333085665393717164427372858270932443`60.*^59*y^86 - 
    2.22024634887521062149904597654236620614006047344450088732041659019977169\
36539425`60.*^60*y^87 + 2.901553638414549257900931936324011392044734744591398\
21297885284281491535115470995`60.*^61*y^88 - 1.995884009470809419547883931028\
504197219797345826298566608871486204947773078031835`60.*^62*y^89 + 
    1.01032814883008582509003311340288899610907994484352663173584940240571814\
77276894812`60.*^63*y^90 - 3.723039594872079457294010232956046039181595597515\
5917566977210047559137168749867826`60.*^63*y^91 + 6.4612399540433258342759847\
410488283728202602035548564246972619447278775150778987868`60.*^63*y^92 + 
    4.08118051205507804472968253892840589649539574315983904958046832599002204\
691613303124`60.*^64*y^93 - 5.34043123427808919390146768738023812020907146221\
7440623545482650818148833906945378999`60.*^65*y^94 + 
    3.67679846660349834515093346973317307552679161354014930132419318292477217\
03744676946759`60.*^66*y^95 - 1.862777889271831398039451223533535021660725651\
69315167651854825425008617340648238323387`60.*^67*y^96 + 
    6.87024258344326640698865099767339910875528671827376545063715756775610892\
150744213358263`60.*^67*y^97 - 1.19389976003772059916978219043734398710376087\
0814613260541898536278253526076338350033887`60.*^68*y^98 - 
    7.53472945230579514315070726617438635348512204760838622961873175188677312\
0656888200337519`60.*^68*y^99 + 
    9.870949491715371007178451352315443661154541248869758978370991656861689`6\
0.*^69*y^100 - 
    6.8013678331342176902998063380651222711434340662141686794080883564237162`\
60.*^70*y^101 + 
    3.44833442372406795548289154120164361487434361953695047985819686357219318`\
60.*^71*y^102 - 
    1.27278056818728428953475582376841930121527037089502832145120623858758171\
3`60.*^72*y^103 + 
    2.21445640890988256120764667271066336787931295219621469523143336248313403\
1`60.*^72*y^104 + 
    1.39643250644742710419609368875861459260455504802358462672337926482863126\
37`60.*^73*y^105 - 
    1.83130361545118795254261333424411993714163875556797989697844329745774580\
517`60.*^74*y^106 + 
    1.26271063623425682947142941733475019591744011455276034335768774096448602\
6194`60.*^75*y^107 - 
    6.40624466628127409115409538495936268339641800283245625172542533833652843\
9836`60.*^75*y^108 + 2.366165185243788259402880807947428422211567655461393239\
2187678701836683201469`60.*^76*y^109 - 4.121216291380037144545009881779437673\
3654390953689244179115941757769431022424`60.*^76*y^110 - 
    2.59689051310848237260240781003559601093940335388844473102766327287293929\
071066`60.*^77*y^111 + 3.4087808096233823519229430604484740921904360073659216\
11466083475248868146829129`60.*^78*y^112 - 2.35188945698596345152542367317904\
75541098516905215495361061042304893013856448426`60.*^79*y^113 + 
    1.19391487180124451355433246113800744769941422958005783372977106886465231\
194890917`60.*^80*y^114 - 4.4124720097737931505522883743225877313471871058654\
9438638244046872314195254533435`60.*^80*y^115 + 7.692810462184742617127801249\
25016075962042231262184880092460836900056318467370582`60.*^80*y^116 + 
    4.84406680625252039964653654295330980261805028708863987442426741996635440\
2892243023`60.*^81*y^117 - 6.363888598418403452773533130720412950186794622390\
1863968989022981734208747718595726`60.*^82*y^118 + 
    4.39326732613038010743834167529897602868741222778126135328393778095983727\
339061180899`60.*^83*y^119 - 2.2313899988875207346051134562072154848881465744\
48821690600603083046906012844127485176`60.*^84*y^120 + 
    8.25135428606153315373098484797852778572650489871945311768567481574382916\
1968842571992`60.*^84*y^121 - 1.439835406486361815785630408931168982137354531\
2419085380437562489768217634152274624253`60.*^85*y^122 - 
    9.06055712902773359266983692062386749483113781672112729434260524351067524\
66263712156327`60.*^85*y^123 + 1.19124578533192452540199153407310425796094909\
0448571303768376185863684896903058603983314`60.*^87*y^124 - 
    8.22792613676333139757175932850126355887183153687587454405097817761595143\
5502888702259939`60.*^87*y^125 + 4.181073829345082563668499220381898365203667\
0693961828754416727264660093892859001430390245`60.*^88*y^126 - 
    1.5468792748296579927407061780229769953946992946315042484073875803701569`\
60.*^89*y^127 + 
    2.7014397053078032298456869626407963120401876809527702981177292806392502`\
60.*^89*y^128 + 
    1.69892017213706877060396544315942454552772411561697195894128497255773751`\
60.*^90*y^129 - 
    2.23524277608682502029952509809211638271886820220528148505787131538484157\
9`60.*^91*y^130 + 
    1.54460523311193928610245214395327156910389891500127746232612254598219997\
45`60.*^92*y^131 - 
    7.85245939543872483613627233910355886528870381355851635656433734104487695\
78`60.*^92*y^132 + 
    2.90652294212271175264106687851133255937747165562906390173292351038027689\
468`60.*^93*y^133 - 
    5.07966004653214609010990871289066776591922648099085660810734459061014560\
687`60.*^93*y^134 - 
    3.19275233436598556771025662832188320006727548779748372020028880231120844\
9189`60.*^94*y^135 + 4.203363631375703226110681138608805707248864988304974158\
9134850090696884963235`60.*^95*y^136 - 2.905868833603655958749878267464880681\
1152242781729451770465754440635277392389`60.*^96*y^137 + 
    1.47787781251461649268513125748220246309887862386102807533059601937185024\
0602869`60.*^97*y^138 - 5.472542644802644214496956103160023716925639996911574\
334751702917814318827214475`60.*^97*y^139 + 9.5707579313728132609765542057851\
88525588924326224115482594286384195734287122161`60.*^97*y^140 + 
    6.01236972099502859904933105772387252586740642517932352521450115098663129\
0846122`60.*^98*y^141 - 7.920181715193774427419873364982612310774253246295704\
04345733168149326056585878119`60.*^99*y^142 + 5.47753362944763776217360124047\
9194754117579185004538633884287075680514875041963812`60.*^100*y^143 - 
    2.78681096680482429177434377703750563505410732461221343289649794526649462\
85873436491`60.*^101*y^144 + 1.0323473873346385782570890039367444765539611753\
9334724286182527939201031855855666133`60.*^102*y^145 - 
    1.80657715569959969137210635119770531910083618397635548472301652765391034\
481828361631`60.*^102*y^146 - 1.134329461943818947822956186607284136148564256\
639709450262624365700750093084320267961`60.*^103*y^147 + 
    1.49508773982760804618189851468559315088937587267249999325880182166294475\
08770145476911`60.*^104*y^148 - 1.0343651877818643544743942948728601820205192\
5651407634721192548019202527724933752693211`60.*^105*y^149 + 
    5.26433614193046100231548754080244172071504541392516737967136846214642776\
185340953714652`60.*^105*y^150 - 1.950817246849342516060614808574342113032005\
407377927789222507919978847329000892909481556`60.*^106*y^151 + 
    3.41586276694873435497565793934106616916638050986104825368602250842674158\
532031443085459`60.*^106*y^152 + 2.143778232345581104197604985069205051583077\
550032304877462098551276972357156790111684918`60.*^107*y^153 - 
    2.827012692164934827413582862705543377198997932695490657656379490793278`6\
0.*^108*y^154 + 
    1.9565019215581626638878609510442835209457028658694222909997542338051122`\
60.*^109*y^155 - 
    9.9606120573595722484745338928671395528646498950330438250180919609712944`\
60.*^109*y^156 + 
    3.69234262831163227893366940702737685625185143235732422573571984637473648`\
60.*^110*y^157 - 
    6.46875738868354756518933934055396305039944163559441490629068012468594787`\
60.*^110*y^158 - 
    4.05797482909215353083521039509188011254134505544997512013715955106415675\
5`60.*^111*y^159 + 
    5.35379798103440730252125731546094551988431459314410604877229977086680649\
78`60.*^112*y^160 - 
    3.70637299947962303447187961576119190266557982630529256341257024669951671\
892`60.*^113*y^161 + 
    1.88747370125980067295369789063396655610308555504734531134368155583995826\
9247`60.*^114*y^162 - 
    6.99889548248221196410933815200262355056263011899367710164851169720902059\
0095`60.*^114*y^163 + 1.22678130602374130744415038948876172297105146386161553\
92700847971603451482703`60.*^115*y^164 + 7.6926500922795098238379573226920322\
316786750301622386669152834759810949181921`60.*^115*y^165 - 
    1.01535811737993371777072575698150098449782232706343644198512410927784357\
3757444`60.*^117*y^166 + 7.03123261237390722960714408908637746595766809272691\
9516138758816266164497317745`60.*^117*y^167 - 3.58162704516289627516899387966\
19573824270388961481100874633991825554246629355471`60.*^118*y^168 + 
    1.32847171612810063691703833323308963964179377837315529530970873035772826\
206865425`60.*^119*y^169 - 2.329668243271795654749657147110182165577701141698\
55257222656661190770792496934913`60.*^119*y^170 - 1.4602716172715915815678856\
07632606535862674764756163939237988744343961754814779861`60.*^120*y^171 + 
    1.92821231525855219985889868914850011284734795556505657766241630713992415\
61416152078`60.*^121*y^172 - 1.3356220588014939146498041813911805482023192964\
7837759833584459036980732585679482208`60.*^122*y^173 + 
    6.80521066603181125450661211002846805166093445626154575663313965724965212\
074578487838`60.*^122*y^174 - 2.524809067172347186017439514143443734824036349\
721781926663518333610536222146057968052`60.*^123*y^175 + 
    4.42956625443362195355049820637746367270790094250389945089399847854833196\
7192565535431`60.*^123*y^176 + 2.77549896153669859193257458070868645815024582\
08460533280182538519239692843017014122915`60.*^124*y^177 - 
    3.66630630628287731569206707782467257195535593745894513553243007099993916\
426085694081701`60.*^125*y^178 + 2.540190400808713723191514772727680092614297\
900982744984258257385894125371025952023867425`60.*^126*y^179 - 
    1.29457179041362976472339893257877271925661176136201134374346540698251589\
51972385708663186`60.*^127*y^180 + 
    4.804194721768738059465566828470103082354377027673971918710407083359414`6\
0.*^127*y^181 - 
    8.4320303919144359895688489653981954235776412166842245155068421199124`60.\
*^127*y^182 - 
    5.2815470508618246401779784327300408618637136674441986218247826888119866`\
60.*^128*y^183 + 
    6.97918796548975360708924149262101359018738412271165797046972067271417147`\
60.*^129*y^184 - 
    4.83664529567864222793213576400795065449837301170318055735753745094235173\
2`60.*^130*y^185 + 
    2.46546851344941191146125070307460880354261622092098404278895846899586599\
66`60.*^131*y^186 - 
    9.15154905885465614375130123524995756536464141617786220075402917701535014\
37`60.*^131*y^187 + 
    1.60684568776009651618579097434851642003502060298026683640847791017001327\
67`60.*^132*y^188 + 
    1.00614465851962334120154365811588619574028239363228388921571732875384209\
1397`60.*^133*y^189 - 1.32999733804612555790535747911243530231494441955464845\
18755371265833155178627`60.*^134*y^190 + 9.2190380870801527720769281009707170\
150706654547298931507816291331057948571573`60.*^134*y^191 - 
    4.70035074417351650039049840113094879861668930692255674966638318783850732\
864548`60.*^135*y^192 + 1.745098428720025172240261217345475084053372379719061\
800085647558701758445251873`60.*^136*y^193 - 3.065191021374797751960255062874\
207591430986251871188093027783896001857202778758`60.*^136*y^194 - 
    1.91870669209001661883477744459557630810587987263906221471145220224975421\
84563461`60.*^137*y^195 + 2.5370960571362277417912702867908808246333207965692\
2472334166276155026813789309567`60.*^138*y^196 - 1.75898237388344257676438790\
3140594449038431395683019417451923052511148609127467529`60.*^139*y^197 + 
    8.96995361668819609799216599062852498955159869053190724326333391936037744\
2003259457`60.*^139*y^198 - 3.33095479926012702494808928307975172871967590777\
17260288187259305792596152686260629`60.*^140*y^199 + 
    5.85268738627224636711681836857985057103966491083713472222656944182476863\
62979856746`60.*^140*y^200) + 
  ls^4*(-151.9900072796898605520642982232680570795732050055222124880650497119\
1962149957115`60. - 81.741406573904502688588476444884795963329068774254966661\
64142444010650729806505`60./y - 2033.6342852389222530343441133440669016061460\
5137246481237750972072759611539033555`60.*y + 7532.73241777235149344223865364\
372087823393760818356634057993298949081564094548894`60.*y^2 - 
    25442.2694649381869767721349081964209359811329046429182404083497061319140\
3900006862`60.*y^3 + 126902.9719051392617891016457651866145847983151452604849\
7685704413539742545879295667`60.*y^4 - 624416.5169977636788897350590350619775\
2835556537545229830668895453270044112232746558`60.*y^5 + 
    2.90375620425068671062745314358536920598179661977623090497124205348032454\
397597817752`60.*^6*y^6 - 1.3388494159914144600138496999915468614710547921643\
88962405056256578242325254600469269`60.*^7*y^7 + 5.94693267847240647692285934\
6511001426884283381719700847228845039946277981018623845806`60.*^7*y^8 - 
    2.63259986759117119573271796140204062096194133707271129362490201865397566\
16128750265507`60.*^8*y^9 + 1.13439312481401795075852407599197845871478431062\
939787078297058130088836595604015590254`60.*^9*y^10 - 
    4.94230672780925832864384366487147016701530177472887693168431490949483421\
013341003616233`60.*^9*y^11 + 2.119306952805189279332054563952250698387970507\
744669886670141357905421580865088925072895`60.*^10*y^12 - 
    9.32430543601122369863379783900264083405098677645208598692143593441342281\
4487591674354707`60.*^10*y^13 + 4.0661469772009985436484264202970803272577800\
650809413287202704303300122434239504043675683`60.*^11*y^14 - 
    1.8232406761463570514328987673578561012075616533584289002217405294408431`\
60.*^12*y^15 + 
    8.0466068587407780227273325227736086608624573517331905479989121022018415`\
60.*^12*y^16 - 
    3.59600383498994918864144535698656025576329617573889281724260233175090854`\
60.*^13*y^17 + 
    1.55347814258467834195818506323727928547490109261828322976928306590585142\
9`60.*^14*y^18 - 
    6.65568844423108277359656838929228797396551384191585159581641328459009057\
3`60.*^14*y^19 + 
    2.70940945228589451710447857553244315115678690724502158317991017026658465\
67`60.*^15*y^20 - 
    1.08106810646900390435968087096521776164381429407868187214109429721751916\
326`60.*^16*y^21 + 
    4.08514715813037197077230358521612113255110043110979645539388871550940131\
466`60.*^16*y^22 - 
    1.54548306565236905249326605946766861435878931700996474874377602002623288\
362`60.*^17*y^23 + 
    5.82050256477400375042948362648688370741470554973783532816673319896952843\
0908`60.*^17*y^24 - 2.4232966789806302883374669521883371830304809365724717699\
076530686901304882737`60.*^18*y^25 + 1.10768875808358957250089258162472332078\
919724089313510783390362942502003620014`60.*^19*y^26 - 
    5.71033132854946147326358172989257938881077437993343297631799400535274156\
313025`60.*^19*y^27 + 2.98943870842028858149052010551305368198949823103382509\
3718325027094477526317444`60.*^20*y^28 - 1.5411383966861883399616692888297467\
231912783186989939875920249340852801660382234`60.*^21*y^29 + 
    7.29408156575532529686883491064575739007323318940113000930452091102453370\
04822202`60.*^21*y^30 - 3.120188763243575234266239714662116780502347392984193\
16884631752408090853125682168`60.*^22*y^31 + 1.122003409543002994753301971203\
601824706298349844695603946159066355675037989106939`60.*^23*y^32 - 
    3.02322705822760637701566915751182031257397775686599084771063756094774710\
5382305635`60.*^23*y^33 + 2.2014474481768949869125503405983217615085709061628\
39206443349865265029456388471469`60.*^23*y^34 + 3.799964062578705156557550055\
4817127872114097178163516473125475923358644232705236933`60.*^24*y^35 - 
    3.14686863163728957995089032520215466981269491929627783936371790461735354\
600650165654`60.*^25*y^36 + 1.44949833325125321000109571328529713815558582782\
6277230247632702572809305698142709198`60.*^26*y^37 - 
    3.39764313892109905820449009997982872207679474684867431506914142518908224\
7203018550981`60.*^26*y^38 - 1.2998003453019131616631551215517651068927468158\
106800290889127700091747031657235220279`60.*^27*y^39 + 
    2.22421342454831854658646815761603953360870855222415435624297255138376744\
702978380984448`60.*^28*y^40 - 1.71488630208901780548451956322219493201544381\
4709945969575662012339572498814900394932181`60.*^29*y^41 + 
    9.70885756674335388936449299052837038357347020389507169244234172810023963\
6440904324240364`60.*^29*y^42 - 4.2837865171284293351954494063494069353797940\
814857004562116498451942346228331477827989054`60.*^30*y^43 + 
    1.32809773860869184732003507882193825360903121877507468755566289019338277\
963552587613435606`60.*^31*y^44 - 9.17753402303968566053951624101728748157581\
01634789671858905612231017500762577704421618681`60.*^30*y^45 - 
    2.5140003380428258653965639678887100054389975324157582697045158246810619`\
60.*^32*y^46 + 
    2.40367381926642207047606613182767737554240949309008663914383497018577715`\
60.*^33*y^47 - 
    1.44968444027291116366383702077385770776284986781460325267266420035293304\
2`60.*^34*y^48 + 
    6.47735811285240804430642676559779483329045441057658510293600400865182495\
9`60.*^34*y^49 - 
    1.92657118762367652717541388763725324798544555080394904696484683317781357\
06`60.*^35*y^50 + 
    7.18928022302251911394696574181395720439132492663831079219151902405662698`\
60.*^33*y^51 + 
    4.98400402848892083320238454048549340123346818551552925348043585365319290\
709`60.*^36*y^52 - 
    4.43990997536262635552042006745241557756657704253068750318837572354408573\
8456`60.*^37*y^53 + 2.6339397402536226576107679977019260725796033533674429810\
521167304904752292729`60.*^38*y^54 - 
    1.17592592606309721083884747598267635173278525281632297022482696226674005\
1378`60.*^39*y^55 + 3.5517526496574575801652437672223479101477660784890673226\
2073356589177150737862`60.*^39*y^56 - 8.3955732411774563371472127679103244325\
331076257047442253888848181228120218423`60.*^38*y^57 - 
    8.48792342035037259416679754111629624737436833586718971398023691177388082\
905796`60.*^40*y^58 + 7.71626202080690873210866197573993908770134139045410411\
91446495301316943533240046`60.*^41*y^59 - 4.609057650676879139238145205571324\
86174710484006208172648759769554162822236246372`60.*^42*y^60 + 
    2.06338935227690311167709833739925608806875539644906356893024229614216755\
4685703542`60.*^43*y^61 - 6.2230789455986313379496936616462954670588168323788\
93852717807043038968619110250758`60.*^43*y^62 + 1.160686905248304590332155866\
730376545286322906718831077893627969464404363286217929`60.*^43*y^63 + 
    1.52524775943047864323751037131303091416513138983341893192823322933000909\
888658292975`60.*^45*y^64 - 1.38214660402242269812955752523097846240769975687\
605696961295220793492343380733768466`60.*^46*y^65 + 
    8.25846010979158070924041792925450313668384597450956554012466034404324770\
3741131666422`60.*^46*y^66 - 3.7021009021878280308541664553625508221067028559\
370181449357485705827009934906317201503`60.*^47*y^67 + 
    1.11921808730426177733128788850709794256021246116129272281265105964829678\
228398158727306`60.*^48*y^68 - 2.24174574138854005900263892673706331846499262\
75889074802366368648492543396437460534401`60.*^47*y^69 - 
    2.73516371550498871064633522713167836884062014340649345502316713517528260\
341617176357321`60.*^49*y^70 + 2.48516981084582977777623249810184225098111104\
0470334200900349047257786969274129251772365`60.*^50*y^71 - 
    1.4874195441005280357945271676296785437178172740331171494618525801584802`\
60.*^51*y^72 + 
    6.6770263458470782466649676193017093527165331692580675881882279681562552`\
60.*^51*y^73 - 
    2.0208423346336429777286868975544906428502431347519063786773666759071002`\
60.*^52*y^74 + 
    4.0002679740941475844117859778136701018252094815660329864683530901685357`\
60.*^51*y^75 + 
    4.95613089719151101720304929331472856753387036921327643972075819937908526\
4`60.*^53*y^76 - 
    4.50728310044791661621915270234977120380844347371865234457880014915898750\
08`60.*^54*y^77 + 
    2.70059071546835965489486715625259937615937307169914330185085451385671432\
287`60.*^55*y^78 - 
    1.21364385521867572210953610607044916165532050109042671445792012330225270\
4757`60.*^56*y^79 + 
    3.67755567434637431263723659109717622456128407616922356283211826991917416\
8317`60.*^56*y^80 - 
    7.34506014484422131880469471582527269869367366889290261498967909918902644\
043`60.*^55*y^81 - 9.03189422843435034414330709026977076100921320873745827138\
47149563656432662727`60.*^57*y^82 + 8.223371878082495696847972770876448992416\
22791779503494664172856822574776662269`60.*^58*y^83 - 
    4.93214700537804067754716296678871034104879043070415498387499349036100123\
0432826`60.*^59*y^84 + 2.2186714672274199926017668110987717251935950900948167\
234695843821393705595763696`60.*^60*y^85 - 6.72957485774296893859246011942103\
31782176925753822184614843786857984315118224653`60.*^60*y^86 + 
    1.34928170720860048692751548054452385284230734121632929837260393139041098\
38909838`60.*^60*y^87 + 1.655297626392869642632296074691299833468682294006099\
920531127799251997340419520757`60.*^62*y^88 - 1.50850769157822096144821711631\
9976326021254545761341036877820972391698557461940056`60.*^63*y^89 + 
    9.05542580067292223730922107403981992392421122324592106183730777132643709\
11369274988`60.*^63*y^90 - 4.076937964001945614579220940460456246040854780430\
34097052989884443157051633423212696`60.*^64*y^91 + 
    1.23768408852909930279941389542380938023970146368849057816763441169611406\
3365556677643`60.*^65*y^92 - 2.4938527917368018178949082648541060392683451148\
6073242341014144605075260964034376768`60.*^64*y^93 - 
    3.04805322959147572807889923474482567145114872817296054789166690582344434\
9665125428067`60.*^66*y^94 + 2.7800790829754724411906882344005035474458962962\
2581553116827311674098530880615647379359`60.*^67*y^95 - 
    1.67013166706942478195935196071423067739932491084294443810653950810872695\
4137737252692613`60.*^68*y^96 + 7.5248932913360497229968873626105391311953406\
72656273098031061741422031990075756596193601`60.*^68*y^97 - 
    2.28618827711888764273628527296071860543232087555812160943098091144900199\
51001693344799452`60.*^69*y^98 + 4.626986657107589191783468494642706442159173\
076697632513605870480847211571414772537382112`60.*^68*y^99 + 
    5.6361489387168491404259088635698458990438286855194460430377008210967589`\
60.*^70*y^100 - 
    5.14443988659547263284388674263951484657632936965280545018005529051840697`\
60.*^71*y^101 + 
    3.09261104677308058412840544871291826659219402544629674088969169434531421\
7`60.*^72*y^102 - 
    1.39431981093981166904123379645767381592558479847708081339149877964476769\
36`60.*^73*y^103 + 
    4.23910234453886953462989032302924016458204591877194907557503609396732914`\
60.*^73*y^104 - 
    8.61608032499744575649678785350306078996507586257339811495578028269996658\
2`60.*^72*y^105 - 
    1.04601395841657355153290067728297836892367605788367232352920379045620322\
4503`60.*^75*y^106 + 
    9.55391026326904924169840554280607278742876257070590142522025320772541840\
5873`60.*^75*y^107 - 5.746856851787926111135736912457638030114844255892768618\
7452255814141833626961`60.*^76*y^108 + 2.592531690849580560251775985784398277\
13156436775255046624169377850982513185248`60.*^77*y^109 - 
    7.88686592118689175905070856439677927094637087611564734758727464901216318\
059211`60.*^77*y^110 + 1.6094350446481719434513008118238785052201103147302722\
0765076483430053940540798`60.*^77*y^111 + 1.947652630100210423937278323692170\
7886722321206741051423538343745602929029668155`60.*^79*y^112 - 
    1.77997723838534247530879245413519219523360888230247541301744675874228382\
390531225`60.*^80*y^113 + 1.0712695215875384846620327907950332187685245716021\
56345083857369450010665576697036`60.*^81*y^114 - 4.83529376289350254812146073\
8766680018366818819628856596276018732206350916073774327`60.*^81*y^115 + 
    1.47178976745611091478512881762824447884107767453009931076048445264584024\
59217538596`60.*^82*y^116 - 3.01468616085186346422583856610928196490417719859\
8546395173540719316749471845448866`60.*^81*y^117 - 
    3.63709658898273308849031691528569307134390931982097750204748812214072271\
68551175866`60.*^83*y^118 + 3.32577203377584152811839972096025097714528926048\
0841854863177636070058724959817739127`60.*^84*y^119 - 
    2.00257549741355714294875527882316022696914834812978898431401060739280622\
31906516045271`60.*^85*y^120 + 9.04317783395055542515756392538062659316120394\
36570229277612936161334068300703354682419`60.*^85*y^121 - 
    2.75399927250290912473380725971244330146210092038724400511347060052561332\
089373494755108`60.*^86*y^122 + 5.6608827383572677794555850829242229131240774\
783179119321047006247971189648495200191176`60.*^85*y^123 + 
    6.80989757959111460688028987969375830690654149144549467947754748065698392\
8887284852017061`60.*^87*y^124 - 6.230051244635503007803386335921412986525772\
4738462542278104917298750454368225420722832786`60.*^88*y^125 + 
    3.7530158275045164176012527196579988351380915117154025069289677185213498`\
60.*^89*y^126 - 
    1.69551394288207778690657774782112003421856236753201103360836494696312137`\
60.*^90*y^127 + 
    5.16587971341046949534406529765931248443296074151366300652906685540139824`\
60.*^90*y^128 - 
    1.06534853986243180692686218035169029220998717845114214897474822664375127`\
60.*^90*y^129 - 
    1.27808546418566131780517535935509089866317316052765787271874360516327053\
06`60.*^92*y^130 + 
    1.16978430869439569630027605730713738587020437945102500353484650080330396\
111`60.*^93*y^131 - 
    7.04968639380705348348716707022075392861103418232136972720168332046164199\
149`60.*^93*y^132 + 
    3.18612534321253838708738953035604136932213677392003850172507432448793989\
9676`60.*^94*y^133 - 
    9.71155575919327441031066650397592752774950556029404272666717843721976463\
8039`60.*^94*y^134 + 
    2.00896679293614521299077107318495855160183522145623805579610744639872562\
3014`60.*^94*y^135 + 2.403913316274276404866821264567036285702085652564805088\
89605918857036709504564`60.*^96*y^136 - 2.20111794941753622266341121066978369\
9938941051905451509808714216536758490522898`60.*^97*y^137 + 
    1.32698988006635711763441123019121127330965324835822207268420355330675770\
06562255`60.*^98*y^138 - 5.99954307379413149619763051951762966019820656149197\
88051677658199974986599110189`60.*^98*y^139 + 1.82941447970076661334043464771\
259886518484652241833717578109074061566672894400109`60.*^99*y^140 - 
    3.79532166865048491971079908714218104120435616858182357605282833232682993\
40669615`60.*^98*y^141 - 4.53038992718654701640063534318189283353450312789178\
6167555697130851416533558652927`60.*^100*y^142 + 4.14977364797642446346337118\
12899651605795566827770913127442365668030552628460064164`60.*^101*y^143 - 
    2.50262560676835403221984322857996672224162997223453382404037856056652541\
056574823046`60.*^102*y^144 + 1.131855922985466832150054829487625046407848480\
120894064257698124820994839030815982678`60.*^103*y^145 - 
    3.45254862518492293747757895931437111402716131980234077506964871477908573\
3479527762361`60.*^103*y^146 + 7.18209512574560285803725066766549223286725021\
419648897211329789090991419158322115936`60.*^102*y^147 + 
    8.55339905072881912311970252272608719227371933389332062889678638160980503\
95817477455558`60.*^104*y^148 - 7.8375299425355244078262795306534335605455480\
6813998777226843523378829527799578561142862`60.*^105*y^149 + 
    4.72809618185803324410121263662706032001294664868459035663828857668422635\
5844903603100622`60.*^106*y^150 - 2.13902056173127197749458641801184769171286\
4218970438207307053930655550842103259877681769`60.*^107*y^151 + 
    6.52689425126030148658337341216295570429324939104525261815180797138160466\
05374942490568015`60.*^107*y^152 - 1.3611975279539087611424561483565628673846\
260169147808593159614133629227875139101071646853`60.*^107*y^153 - 
    1.6175783957973193081559293425344897384946106400823086925045271093089537`\
60.*^109*y^154 + 
    1.48267584571478228007682791516094248250785687114985399470494841195607146`\
60.*^110*y^155 - 
    8.94702521304185581591622901487614410262580457858790382209107068001380454`\
60.*^110*y^156 + 
    4.04884059933546174651590471943766697685944825175381258031943474133506988\
6`60.*^111*y^157 - 
    1.23581876879157744096536652979992008025655825011545628066993974378468724\
72`60.*^112*y^158 + 
    2.58348859521691297660833782393896412108185392820474492386355132051890569\
6`60.*^111*y^159 + 
    3.06379524413657744350217859444138538398282784937043765636974203601259515\
911`60.*^113*y^160 - 
    2.80912428170918963124133287215354737991026407701966757483308911991214242\
8852`60.*^114*y^161 + 1.69558523584646298674853826043305520706790935276499681\
38138416116661647895622`60.*^115*y^162 - 
    7.67513572701101114927993222563672620363535274567752745818712500342076387\
8095`60.*^115*y^163 + 2.34332917143393224747321297008738741450216293327456808\
302630309673348776757091`60.*^116*y^164 - 4.909772699717574661222035880878347\
6974819493228981323851241155647362535839026`60.*^115*y^165 - 
    5.81128884729652319578020559784290985063129915202995126526553319682427463\
6273917`60.*^117*y^166 + 5.32972749242716683183852779047796722247026934038392\
7508902477655240886489481902`60.*^118*y^167 - 3.21781986406599435733961242974\
648496353151629320661721670858777242051456892553719`60.*^119*y^168 + 
    1.45691623458807793017054868080189265041505152307486073525758081155724830\
2509827221`60.*^120*y^169 - 4.44934966966953392865584645668721986195300382680\
4537817594889976542010305635673859`60.*^120*y^170 + 
    9.34210717348854119169341634241153966326959867478814954658501727876367063\
063053591`60.*^119*y^171 + 1.103721093521955465068754818331778140953301042004\
37079827858799647277654844849330834`60.*^122*y^172 - 
    1.01252346220415727534713225617415239511595602578605205917570861989074618\
5991273075151`60.*^123*y^173 + 6.11452226612674979522037966660330073467238804\
5265969838757244601593228628917673495941`60.*^123*y^174 - 
    2.76907430239762214641263181297606670325652871696769377659358174763854349\
67017327332908`60.*^124*y^175 + 8.4587016876862521616340811756027963605423931\
078558970877242128502376794978076064947049`60.*^124*y^176 - 
    1.77959213832212835556704243905707302623601795447695408340732948894857435\
88605428940861`60.*^124*y^177 - 2.0988469910119344197218128680530829029171337\
58216135080508443262654484754236872505835297`60.*^126*y^178 + 
    1.92589414790282443134815555306066239344530056470422695996203773413892885\
54631750962620218`60.*^127*y^179 - 
    1.1632791465920449562746197803975896384616821049579378947022409016395308`\
60.*^128*y^180 + 
    5.2692494407234743078756082651716245274979510085734253982789523058943033`\
60.*^128*y^181 - 
    1.60997136490577315720604658772066292480057898305365418869762841537042789`\
60.*^129*y^182 + 
    3.3935604780919197413613650644707960456724722713575771120404493777685829`\
60.*^128*y^183 + 
    3.99577599337300851456145294061722235192624253125317833160656208162836507\
5`60.*^130*y^184 - 
    3.66734702414264097100928883237794963367206676582787393573683634555460402\
85`60.*^131*y^185 + 
    2.21560146838458646616395460601349119296624425254156550444550680773177892\
119`60.*^132*y^186 - 
    1.00379106367359224988733051128579319078119966145480163725490857735348114\
994`60.*^133*y^187 + 
    3.06765699040160508920005569372656090663364887639483446764693068234021325\
4489`60.*^133*y^188 - 
    6.47769859782695243271443338783742402347446195206650196285438477512519712\
647`60.*^132*y^189 - 7.615321034535468841637139415454458535463605193304512589\
1512551991682388508155`60.*^134*y^190 + 6.99088715353509741078366777109574708\
607357688420785702486077815552151014053395`60.*^135*y^191 - 
    4.22429854775447033652330391420029813491076871303212643001100608015510412\
8385295`60.*^136*y^192 + 1.91420223539422780645130292815651598415953036074953\
22860332349335571876577005007`60.*^137*y^193 - 5.8511295593696768359581058501\
938377136749942741133611521494444883294074241332566`60.*^137*y^194 + 
    1.23762556044915815048510021529624059037466530554894812328185298870021544\
12559436`60.*^137*y^195 + 1.4528235039506249468983742811468740222153716980207\
72820124301985003259048841730848`60.*^139*y^196 - 1.3339655991516821082232383\
518414809004665934799397551146080232524879170232068028384`60.*^140*y^197 + 
    8.06203485454523240301396501594644012215007946134665195801926692811183702\
3740879686`60.*^140*y^198 - 3.65388240435776524540008929692644488805509235789\
682341209905600110243446780735133911`60.*^141*y^199 + 
    1.11709401118288979553559043024563709707481087977133886939839666463908534\
2223745117025`60.*^142*y^200)}


==> anc/EvaluateNumerical.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     21603,        572]
NotebookOptionsPosition[     19124,        528]
NotebookOutlinePosition[     19617,        546]
CellTagsIndexPosition[     19574,        543]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ruleLookup", "=", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Infinity]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "s"]}]}], ",", 
        RowBox[{"ls", "\[Rule]", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox["1", "s"]}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "196"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"196", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "100"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"100", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "52"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"52", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "28"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"28", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "16"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"16", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "10"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"10", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "7"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"7", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"4", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"2", "+", "s"}]}], "}"}]}], ",", 
     RowBox[{"0", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", "s"}], "}"}]}], ",", 
     RowBox[{"2", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"2", "-", "s"}]}], "}"}]}], ",", 
     RowBox[{"3", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "s"}]}], "}"}]}], ",", 
     RowBox[{"4", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", "\[Rule]", 
         RowBox[{
          SqrtBox[
           RowBox[{"4", "-", "s"}]], " ", 
          RowBox[{"Sign", "[", 
           RowBox[{"4", "-", "s"}], "]"}]}]}], ",", 
        RowBox[{"ls", "\[Rule]", 
         RowBox[{"Log", "[", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "-", "s"}]], " ", 
           RowBox[{"Sign", "[", 
            RowBox[{"4", "-", "s"}], "]"}]}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"5", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"5", "-", "s"}]}], "}"}]}], ",", 
     RowBox[{"6", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"6", "-", "s"}]}], "}"}]}], ",", 
     RowBox[{"8", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"8", "-", "s"}]}], "}"}]}], ",", 
     RowBox[{"12", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"12", "-", "s"}]}], "}"}]}], ",", 
     RowBox[{"16", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "16"}], "+", "s"}]]}]}], "}"}]}], ",", 
     RowBox[{"\[Infinity]", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "s"]}]}], ",", 
        RowBox[{"ls", "\[Rule]", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox["1", "s"]}], "]"}]}]}], "}"}]}]}], 
    "\[RightAssociation]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.992151961824185*^9, 3.9921519721877413`*^9}, {
  3.992152007738845*^9, 3.9921520453644323`*^9}, {3.99215658763909*^9, 
  3.9921565966726923`*^9}, {3.992157734344644*^9, 3.992157734505033*^9}, {
  3.992158900946671*^9, 3.992158929385393*^9}, {3.9921707614802*^9, 
  3.9921707621113577`*^9}, {3.992257195313178*^9, 3.992257266677658*^9}, {
  3.992257305360363*^9, 3.992257350122311*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"10cab3ec-7004-49c1-acca-91985546aaf9"],

Cell["The points, where we have expansions:", "Text",
 CellChangeTimes->{{3.9922567859027853`*^9, 
  3.99225680883381*^9}},ExpressionUUID->"4342bf7f-a948-45b8-b52d-\
cf0296400c79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pointset", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Infinity]"}], ",", 
     RowBox[{"-", "196"}], ",", 
     RowBox[{"-", "100"}], ",", 
     RowBox[{"-", "52"}], ",", 
     RowBox[{"-", "28"}], ",", 
     RowBox[{"-", "16"}], ",", 
     RowBox[{"-", "10"}], ",", 
     RowBox[{"-", "7"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "3", ",", "4", ",", "5", ",",
      "6", ",", "8", ",", "12", ",", "16", ",", "\[Infinity]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.9921562137886553`*^9, {3.9921565342446423`*^9, 3.992156537224835*^9}, 
   3.992170808244235*^9, {3.992171079361178*^9, 3.9921710804456043`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"8d336316-6a20-406c-8e3c-3eaae4abeb2b"],

Cell["\<\
The points, where one should switch from one expansion to the next, i.e for \
s<-200 one should use the expansion at s=-\[Infinity] and for -200<= s< \
-3324/25 the expansion for s=-196 et cetera\
\>", "Text",
 CellChangeTimes->{{3.992256820678206*^9, 
  3.9922569656045837`*^9}},ExpressionUUID->"9f9f782f-06fe-4cd1-9c6a-\
b18ffb8fb09f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"switchPoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "200"}], ",", 
     RowBox[{"-", 
      FractionBox["3324", "25"]}], ",", 
     RowBox[{"-", 
      FractionBox["1712", "25"]}], ",", 
     RowBox[{"-", 
      FractionBox["183", "5"]}], ",", 
     RowBox[{"-", 
      FractionBox["2113", "100"]}], ",", 
     RowBox[{"-", 
      FractionBox["338", "25"]}], ",", 
     RowBox[{"-", 
      FractionBox["973", "100"]}], ",", 
     RowBox[{"-", 
      FractionBox["149", "25"]}], ",", 
     RowBox[{"-", 
      FractionBox["343", "100"]}], ",", 
     RowBox[{"-", 
      FractionBox["93", "100"]}], ",", 
     FractionBox["133", "100"], ",", 
     FractionBox["267", "100"], ",", 
     FractionBox["337", "100"], ",", 
     FractionBox["116", "25"], ",", 
     FractionBox["533", "100"], ",", 
     FractionBox["333", "50"], ",", 
     FractionBox["961", "100"], ",", 
     FractionBox["1329", "100"], ",", 
     FractionBox["2101", "100"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992156143665248*^9, 3.992156144061172*^9}, {
  3.992170813986433*^9, 3.992170819315763*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2b1ee747-1286-4bb0-86b4-96d5197f60ef"],

Cell["\<\
The rational functions by which one has to multiply the raw expansions \
(projector g (or g1 and g2) and 1/64)\
\>", "Text",
 CellChangeTimes->{{3.992257029841031*^9, 3.992257101257826*^9}, {
  3.992257381239678*^9, 
  3.992257381737668*^9}},ExpressionUUID->"2e3e81f9-970c-4bd3-9ef6-\
91f394b2fe91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gLookup", "=", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"\"\<S\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}]}], ")"}]}], "/", "64"}], 
       "}"}]}], ",", 
     RowBox[{"\"\<P\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "*", 
        RowBox[{
         RowBox[{"1", "/", "s"}], "/", "64"}]}], "}"}]}], ",", 
     RowBox[{"\"\<V1\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}]}]]}]}], "}"}]}], ",", 
     RowBox[{"\"\<V2\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "-", "s"}], 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", "s"}]], ",", 
        FractionBox["1", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]]}], "}"}]}], ",", 
     RowBox[{"\"\<A1\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}]}]]}]}], "}"}]}], ",", 
     RowBox[{"\"\<A2\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "s"}], 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
          SuperscriptBox["s", "2"]}]], ",", 
        FractionBox["1", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", "s"}]]}], "}"}]}]}], 
    "|>"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990510596089045*^9, 3.990510627967976*^9}, {
   3.99051125466881*^9, 3.990511255851891*^9}, 3.9905333642764397`*^9, {
   3.990760944838872*^9, 3.9907610086556463`*^9}, {3.9907610968167143`*^9, 
   3.990761275868642*^9}, 3.990771129033286*^9, {3.992156996346118*^9, 
   3.992157082921041*^9}, {3.9921733279417257`*^9, 3.992173353976571*^9}, {
   3.992257444885063*^9, 3.992257454969158*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4f40ba38-7176-41f6-89f9-c82edc940278"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorFactors", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<CA1CF2\>\"", ",", "\"\<CA2CF1\>\"", ",", "\"\<CF3\>\""}], 
    "}"}]}], ";"}]], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"fac1b441-2b9f-467f-8f55-62884d5ac89b"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "sName", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sName", "[", 
   RowBox[{"-", "Infinity"}], "]"}], ":=", "\"\<sminf\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sName", "[", "Infinity", "]"}], ":=", "\"\<sminf\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sName", "[", "point_", "]"}], ":=", 
  RowBox[{"\"\<s\>\"", "<>", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"point", "<", "0"}], ",", "\"\<m\>\"", ",", "\"\<\>\""}], "]"}], 
   "<>", 
   RowBox[{"ToString", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Numerator", "[", "point", "]"}], "]"}], "]"}], "<>", 
   RowBox[{
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"1", "->", "\"\<\>\""}], ",", 
      RowBox[{"2", "->", "\"\<h\>\""}], ",", 
      RowBox[{"4", "->", "\"\<q\>\""}]}], "|>"}], "[", 
    RowBox[{"Denominator", "[", "point", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.989465969251883*^9, 3.989465986637611*^9}, {
  3.9904408419380407`*^9, 3.990440859961405*^9}, {3.9905026286060343`*^9, 
  3.990502631372529*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"1036dddc-9223-41fa-b226-43451fc283f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sName", "[", 
  RowBox[{"-", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.9921732360703287`*^9, 3.9921732474922323`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"1712ee2f-8a67-4f2e-8bd5-a2c7e495e627"],

Cell[BoxData["\<\"sm10\"\>"], "Output",
 CellChangeTimes->{{3.992173239475381*^9, 3.9921732480894327`*^9}, 
   3.992173521374999*^9, 3.992256279806181*^9, 3.992350174385898*^9, 
   3.998033774124922*^9, {3.9980338655686817`*^9, 3.998033886856977*^9}, 
   3.998033992370143*^9, 3.998034092534851*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"81de1c53-f66a-44a9-b8b8-5ce2d61afefc"]
}, Open  ]],

Cell["Path to the directory where the expansions are stored", "Text",
 CellChangeTimes->{{3.992257548388836*^9, 
  3.992257570867094*^9}},ExpressionUUID->"eb0f0da2-45fc-4943-ae11-\
4452eb4e324c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"path", "=", "\"\<\>\""}]}]], "Input",
 CellChangeTimes->{{3.992257528578971*^9, 3.992257541535645*^9}, {
   3.992257574008412*^9, 3.9922575826813173`*^9}, {3.998033836481716*^9, 
   3.998033880313978*^9}, 3.99803398619193*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"e89110cf-69b0-4085-992e-ddd07b59a43e"],

Cell[BoxData["\<\"\"\>"], "Output",
 CellChangeTimes->{3.998033886876337*^9, 3.99803399237676*^9, 
  3.998034092554982*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"51e1b4c7-fadf-4bcc-ba49-63c75ab889c1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "EvaluateNum", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EvaluateNum", "[", 
   RowBox[{"case_", ",", "color_", ",", "sNum_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"firstletter", ",", "exp", ",", "point"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"point", "=", 
      RowBox[{"Min", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"pointset", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">=", 
            RowBox[{"Max", "[", 
             RowBox[{"Select", "[", 
              RowBox[{"switchPoints", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"#", "<=", " ", "sNum"}], ")"}], "&"}]}], "]"}], 
             "]"}]}], ")"}], "&"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"firstletter", "=", 
      RowBox[{"StringTake", "[", 
       RowBox[{"case", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"exp", "=", 
      RowBox[{"Get", "[", 
       RowBox[{
       "path", "<>", "firstletter", "<>", "\"\<_numexpan_\>\"", "<>", "color",
         "<>", "\"\<_\>\"", "<>", 
        RowBox[{"sName", "[", "point", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"gLookup", "[", "case", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{"exp", "/.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ruleLookup", "[", "point", "]"}], "/.", 
           RowBox[{"s", "->", "sNum"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"s", "->", "sNum"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.992170685469944*^9, 3.9921707432988253`*^9}, {
   3.992170842653975*^9, 3.9921708700584793`*^9}, 3.992170917953333*^9, {
   3.9921709488709307`*^9, 3.992171002249156*^9}, {3.992171070006464*^9, 
   3.992171112234186*^9}, {3.992171159791638*^9, 3.99217124647208*^9}, {
   3.9921713001966*^9, 3.992171458160181*^9}, {3.992171558932624*^9, 
   3.992171581897604*^9}, {3.992171680274708*^9, 3.9921716894048347`*^9}, 
   3.992171736734275*^9, {3.992171882425131*^9, 3.9921718867210703`*^9}, 
   3.992173376139431*^9, {3.9921734886581793`*^9, 3.992173498343586*^9}, {
   3.992256340126247*^9, 3.992256361783362*^9}, 3.9922575890874557`*^9, {
   3.992257622183736*^9, 3.992257641108506*^9}, {3.9922617990503263`*^9, 
   3.992261799883113*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"13d33612-e7ee-46fa-8043-45ef4ae6f7e8"],

Cell["Example: Evaluate Vector 1 CA2CF1 at s=200:", "Text",
 CellChangeTimes->{{3.992256750415609*^9, 3.992256774116272*^9}, {
  3.992257155329206*^9, 3.992257157011094*^9}, {3.998034055857808*^9, 
  3.9980340694634533`*^9}},ExpressionUUID->"b2e1dbe4-50b4-4932-835f-\
2a6a090bb88b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvaluateNum", "[", 
  RowBox[{"\"\<V1\>\"", ",", "\"\<CA2CF1\>\"", ",", "200"}], "]"}]], "Input",
 CellChangeTimes->{{3.992170992047532*^9, 3.9921710258640003`*^9}, {
   3.992171118317979*^9, 3.992171153941338*^9}, {3.9921715887776833`*^9, 
   3.992171613686459*^9}, 3.9921717446003313`*^9, {3.9921717938107567`*^9, 
   3.992171833921167*^9}, {3.992171909504998*^9, 3.9921719119312057`*^9}, {
   3.992172064329825*^9, 3.992172140509282*^9}, {3.992172278045554*^9, 
   3.992172288051587*^9}, {3.992172354235547*^9, 3.992172391895643*^9}, {
   3.998033932792542*^9, 3.998033958931551*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"bc2e09f8-5ec7-4bcf-9495-9c95818ea232"],

Cell[BoxData[
 RowBox[{"183.\
24183919604047150187150801194590998905678970675916020217970539688417689370108`\
59.60723435528979", "+", 
  RowBox[{
  "40.899341162862429728302795746715950641794506163708317916458561733911085955\
07734`58.706784275963045", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.992256370463831*^9, {3.992257599118658*^9, 3.9922576431781893`*^9}, 
   3.992350174729431*^9, 3.998033774314598*^9, {3.9980338656921453`*^9, 
   3.998033886911474*^9}, {3.9980339421902943`*^9, 3.998033959311145*^9}, 
   3.998033992450163*^9, 3.998034092631069*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"647e69ce-eef9-4968-bd83-f072b2644c86"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Example", ":", 
   RowBox[{
   "Evaluate", " ", "Axial", " ", "2", " ", "CA1CF2", " ", "at", " ", "s"}]}],
   "=", 
  RowBox[{"16", ":", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.998034043479837*^9, 3.998034045471779*^9}, {
  3.998034077611292*^9, 3.998034084648355*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"a0989f62-35ec-4119-bb2c-138da9593044"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EvaluateNum", "[", 
   RowBox[{"\"\<A2\>\"", ",", "\"\<CA1CF2\>\"", ",", "16"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9980340120629263`*^9, 3.99803403265763*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"4193e5a9-5fbc-46c8-8456-b45c54a3183d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1.09049844876452509463375282089219198885313222386277256345264492958567\
666997522`58.782729435919606"}], "-", 
  RowBox[{
  "10.001668800907939535879452535535642547140998147144369798147682747500074926\
95266`59.74517685284483", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.998034033706612*^9, 3.998034092699862*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"4fcea89d-51f2-4155-b367-b1f846ccec9e"]
}, Open  ]]
},
WindowSize->{1435.5, 851.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"4a60bb65-5c8a-405c-8187-ec2c861943ef"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 4397, 130, 529, "Input",ExpressionUUID->"10cab3ec-7004-49c1-acca-91985546aaf9"],
Cell[4954, 152, 180, 3, 65, "Text",ExpressionUUID->"4342bf7f-a948-45b8-b52d-cf0296400c79"],
Cell[5137, 157, 800, 20, 130, "Input",ExpressionUUID->"8d336316-6a20-406c-8e3c-3eaae4abeb2b"],
Cell[5940, 179, 347, 7, 109, "Text",ExpressionUUID->"9f9f782f-06fe-4cd1-9c6a-b18ffb8fb09f"],
Cell[6290, 188, 1212, 35, 253, "Input",ExpressionUUID->"2b1ee747-1286-4bb0-86b4-96d5197f60ef"],
Cell[7505, 225, 309, 7, 109, "Text",ExpressionUUID->"2e3e81f9-970c-4bd3-9ef6-91f394b2fe91"],
Cell[7817, 234, 3028, 90, 325, "Input",ExpressionUUID->"4f40ba38-7176-41f6-89f9-c82edc940278"],
Cell[10848, 326, 257, 6, 84, "Input",ExpressionUUID->"fac1b441-2b9f-467f-8f55-62884d5ac89b"],
Cell[11108, 334, 1144, 27, 314, "Input",ExpressionUUID->"1036dddc-9223-41fa-b226-43451fc283f6"],
Cell[CellGroupData[{
Cell[12277, 365, 226, 4, 84, "Input",ExpressionUUID->"1712ee2f-8a67-4f2e-8bd5-a2c7e495e627"],
Cell[12506, 371, 378, 5, 81, "Output",ExpressionUUID->"81de1c53-f66a-44a9-b8b8-5ce2d61afefc"]
}, Open  ]],
Cell[12899, 379, 195, 3, 65, "Text",ExpressionUUID->"eb0f0da2-45fc-4943-ae11-4452eb4e324c"],
Cell[CellGroupData[{
Cell[13119, 386, 363, 6, 122, "Input",ExpressionUUID->"e89110cf-69b0-4085-992e-ddd07b59a43e"],
Cell[13485, 394, 202, 3, 81, "Output",ExpressionUUID->"51e1b4c7-fadf-4bcc-ba49-63c75ab889c1"]
}, Open  ]],
Cell[13702, 400, 2544, 58, 406, "Input",ExpressionUUID->"13d33612-e7ee-46fa-8043-45ef4ae6f7e8"],
Cell[16249, 460, 282, 4, 65, "Text",ExpressionUUID->"b2e1dbe4-50b4-4932-835f-2a6a090bb88b"],
Cell[CellGroupData[{
Cell[16556, 468, 690, 10, 84, "Input",ExpressionUUID->"bc2e09f8-5ec7-4bcf-9495-9c95818ea232"],
Cell[17249, 480, 658, 12, 122, "Output",ExpressionUUID->"647e69ce-eef9-4968-bd83-f072b2644c86"]
}, Open  ]],
Cell[17922, 495, 402, 9, 122, "Input",ExpressionUUID->"a0989f62-35ec-4119-bb2c-138da9593044"],
Cell[CellGroupData[{
Cell[18349, 508, 306, 6, 126, "Input",ExpressionUUID->"4193e5a9-5fbc-46c8-8456-b45c54a3183d"],
Cell[18658, 516, 450, 9, 147, "Output",ExpressionUUID->"4fcea89d-51f2-4155-b367-b1f846ccec9e"]
}, Open  ]]
}
]
*)



==> anc/P_numexpan_CA1CF2_s0.m <==
{-14405.679099564670994426960953819592725941847586053883839967290768276645484\
9518733`60.*y - 1992.36787441906556961373723119565491528422774583220768235491\
532455619214190632821`60.*y^2 - 597.08921658825617319651016621060430869960413\
4860216131916133461906352003140358`60.*y^3 - 182.8896291420570799627707989270\
3424459485019048730204222259947607987744817211091`60.*y^4 - 
  53.322630826988277418875504209920235779076857069353631050428373104723358826\
89832`60.*y^5 - 15.1266151820471639999519815996952784359774912757200358636827\
4644417740786106664`60.*y^6 - 4.212812689299538841998220571777645046431443169\
51008115898415721527945134092569`60.*y^7 - 1.15745926243401426755143977729965\
692093260262067979404659348052734263161097517`60.*y^8 - 
  0.3146810323942470046810529116069990479205959462101361650440195639143064087\
6`60.*y^9 - 
  0.0848357952004235278611700699781380172100885397783873196822133618818689136\
35`60.*y^10 - 0.0227138960342545695449614035217486703852535714649831765049721\
4226064430909134`60.*y^11 - 0.00604648950651254308441387372779648538035096787\
549068948828106888365583466929`60.*y^12 - 0.001601754279891096047355970805960\
75051701479487347279069354330906665910655164`60.*y^13 - 
  0.0004225422434694685031275296197498883007922071314245794019661292842201943\
8227`60.*y^14 - 0.00011106244602562935953591629848284562308585037005390731549\
055675694038400315`60.*y^15 - 0.000029099373141718218115095521206240964579765\
49098747443261398899459541595905`60.*y^16 - 
  7.60293769666906048461512807266016052813240095279940814150770445635037545`6\
0.*^-6*y^17 - 
  1.98150849636537537287816715894927831379939404369806828240111584078360876`6\
0.*^-6*y^18 - 
  5.1527759388898382461976162101283962853098831641627115036014412732609035`60.\
*^-7*y^19 - 
  1.3372557830572672975583556818634931064536840938853830100677842720301623`60.\
*^-7*y^20 - 3.464167758256307305220569528122344918232400165631711183543887642\
6485976038882164723636937`60.*^-8*y^21 - 8.9591443965480785453751064809017418\
93961118836352482982879753102747809417912226997946553`60.*^-9*y^22 - 
  2.3135557817840213926744977350018418976020848536118427438323718261353882630\
23001552615044`60.*^-9*y^23 - 5.966148376071140515255801217489992320400006079\
0726930384444623477188614404910060777446`60.*^-10*y^24 - 
  1.5365864906373876134519367043114524957666244812250835362725513079046702694\
5947388589283`60.*^-10*y^25 - 3.952861016102992203571753932826402942359893933\
7859918090547488699655922801458008337365`60.*^-11*y^26 - 
  1.0157705021927465621356529593703164988707165441228555346042061714528366805\
144187643184`60.*^-11*y^27 - 2.6076124397810353701119307416112157918642584417\
04590033522953678256037441684849532364`60.*^-12*y^28 - 
  6.6878150656567162476241212756932168665998160290018289093476000116237203461\
3988117664`60.*^-13*y^29 - 1.713746404393750442023054576486266991314839938258\
48239631110613728059732943069070098`60.*^-13*y^30 - 
  4.3878788104735487334721665411866177509490408781211899420077734991794142619\
427368404`60.*^-14*y^31 - 1.1226149321934665034386153878903773325703585906806\
055157313614706749939574781358734`60.*^-14*y^32 - 
  2.8700895362897482336978544733166977093573400578448279340848282152010826881\
26725969`60.*^-15*y^33 - 7.33275264121673746436407269534205125095124681738132\
909443000149342555633955670959`60.*^-16*y^34 - 1.8722442631810169514796538471\
6286803168106351040483658319705317351586067091271706`60.*^-16*y^35 - 
  4.7774634629808056293588278121374178451956687486739131015721921412905745869\
901182`60.*^-17*y^36 - 1.2183887426781127296704975783643784630203905187168845\
83905490586896169907566372`60.*^-17*y^37 - 3.10556864674688725666002835560525\
7355339494957478249486274814971419277121880042`60.*^-18*y^38 - 
  7.9117989505894482586017902433522419267184741844565397034398799287174970113\
9766`60.*^-19*y^39 - 2.014649004872052723916012380302443530436547090882362944\
12888589381112072505071`60.*^-19*y^40 - 5.12771585301634146627616655654402218\
72893402947882944195358225151170902670834`60.*^-20*y^41 - 
  1.3045434109451845784008096745088033793796502102140561146782579206365742469\
958`60.*^-20*y^42 - 
  3.3175088613896278840419565502789800387247555553223724160579334071160100779\
38`60.*^-21*y^43 - 
  8.4332106830630325801054992893393678578136466729419954606377527834869970008`\
60.*^-22*y^44 - 
  2.1429344345701868124789752199159998306205262994248160809046198290197202316\
9`60.*^-22*y^45 - 
  5.4433611968124517509663608334515008724882221676007417009022606922849800842`\
60.*^-23*y^46 - 
  1.3822116650713616132948145000609443882206414878758446990280877373203715943`\
60.*^-23*y^47 - 
  3.508629035237019914721281690385539839061082859367739171647091879518946816`\
60.*^-24*y^48 - 
  8.90352177410352953749787086696480191022866921354379526968172321531096576`6\
0.*^-25*y^49 - 
  2.25867260095217950983929310503582056566897677107909476495823543755533929`5\
9.29508840064894*^-25*y^50 - 
  5.7281859704597375588389860449580879135789615554393577742856271738786021`58\
.406561787297356*^-26*y^51 - 
  1.4523064821196331406436508312299667470181359449246606087713406485927925`57\
.5177554329456*^-26*y^52 - 
  3.681132697157702913579095726327862274418739422078224293721142426670989`56.\
62867983504579*^-27*y^53 - 
  9.32805565941332782076448041376659684254023942079544230056387570645638`55.7\
3934491231017*^-28*y^54 - 
  2.36315074859045041467344920645660025401082079598719509484491078772607`54.8\
4976004627516*^-28*y^55 - 
  5.9853055354565650187974139073593430447106616075775626768241905032082`53.95\
993411944951*^-29*y^56 - 
  1.5155824637063213180617213357570034760094458833367553162364827095175`53.06\
987555000561*^-29*y^57 - 
  3.836849098839487062597011372180744941572295512895329652889132635126`52.179\
592323579264*^-30*y^58 - 
  9.71125007115488773246628704033072596330179130170213275262718072214`51.2890\
92022357735*^-31*y^59 - 
  2.45744625240937273734976010863477650712042403937147306731106457578`50.3983\
81851784116*^-31*y^60 - 
  6.2173373383575610194036733317179910602418394487519025889580266369`49.50746\
866507927*^-32*y^61 - 
  1.5726759388151878063223337308285128536759950420623141722567216284`48.61635\
898580733*^-32*y^62 - 
  3.977326225862849658749827750631308159972021396265775220088380801`47.725059\
02866086*^-33*y^63 - 
  1.005687310963295405984779934254969129877999554688548621559720703`46.833574\
71863601*^-33*y^64 - 
  2.54247689100503475440425168031329259224746636737836343618283779`45.9419117\
08742396*^-34*y^65 - 
  6.4265180570486231427141132538766865943954682830239602612709903`45.05007539\
638159*^-35*y^66 - 
  1.6241323005389293259529772459977800844359785937957394201365129`44.15807093\
851147*^-35*y^67 - 
  4.1038946784234761203014928801233334238619476289597890239711`43.26590326570\
355*^-36*y^68 - 
  1.036817272099395073499765951240674650387894981850563634467585`42.373577095\
18825*^-36*y^69 - 
  2.61903586908072283447142599731566774706934998155597530564378`41.4810969429\
7465*^-37*y^70 - 
  6.614785760767229626019673725962384222965979922780387528907`40.588467135122\
27*^-38*y^71 - 
  1.6704253035713493110677468472173378353647807829221613767162`39.69569181823\
491*^-38*y^72 - 
  4.217713049834062003492000310424523385447302441729129388642`38.802774969240\
38*^-39*y^73 - 
  1.064798352693239955105624192458310601629913303355783302662`37.909720404513\
344*^-39*y^74 - 
  2.68781699485232946282681521224412286783359149432766145689`37.0165317883935\
1*^-40*y^75 - 
  6.7838393108851389445483885616463655389603961775271789546`36.12321264114693\
*^-41*y^76 - 
  1.7119710930394015672238647377180834192303066466379653605`35.22976634641314\
*^-41*y^77 - 
  4.319801091949402601785467542316108802732009949280742771`34.336196158177515\
*^-42*y^78 - 
  1.089880530694855522606749575286609156996616573897113594`33.442505207304976\
*^-42*y^79 - 
  2.74943326951853212445381099711823772882631497435787748`32.548696507667465*^\
-43*y^80 - 
  6.9351824326710088847599809979481065248398071515955964`31.65477296189492*^-\
44*y^81 - 
  1.7491386623072077762620385211996044255129667293564653`30.760737366777974*^\
-44*y^82 - 
  4.411064552016340713237514626973260900571562147111146`29.86659241834622*^-45\
*y^83 - 
  1.112286203451931715478648296085724897593814597110771`28.972340716646162*^-\
45*y^84 - 
  2.8044309314167939410540521008028856418962545739459`28.07798477023922*^-46*
   y^85 - 
  7.0701571516855157668926083199769289317741708826225`27.18352700043965*^-47*
   y^86 - 
  1.7822578197137299172545948373245092741204521935595`26.28896974530993*^-47*
   y^87 - 
  4.492314169022492602789413538936218534920117393558`25.39431526343024*^-48*
   y^88 - 
  1.132214720649314793164069711175493737319164036617`24.499565737457115*^-48*
   y^89 - 
  2.85330028037339414424567030304044123753622664291`23.60472327748539*^-49*
   y^90 - 
  7.1899696597116019987428969760680369539933963642`22.709789924225905*^-50*
   y^91 - 
  1.8116253737377118518195807275402698252477129477`21.814767652011753*^-50*
   y^92 - 
  4.564280473780708764452776991077931656471709674`20.919658371643035*^-51*
   y^93 - 
  1.149845928033119532391442776803948260773649518`20.02446393308132*^-51*
   y^94 - 
  2.89648416817358942320095171774373216031729799`19.1291861280027*^-52*y^95 - 
  7.2957106698556040989304356353383775336360978`18.233826692218525*^-53*
   y^96 - 1.8375100159025420077288239533323436260413804`17.3383873079716*^-53*
   y^97 - 4.62762550928323221113578488211673886672663`16.44286960611586*^-54*
   y^98 - 
  1.165342982258325429197775261093086658872336`15.547275168186427*^-54*y^99}


==> anc/P_numexpan_CA1CF2_s12.m <==
{(-96129.20790407428938401379737527536479019427613814282599691934607557549447\
600314744`60.05582128897593 + 71072.81100627415568848669203586932694324896302\
587482902015530905917377210394769516`59.92466941779306*I) + 
  (15491.19888362714264890034541846572915023528092877999562778146794036187369\
528828474`60.0143544365356 - 14466.373419678394955159107183384273581135005241\
2828373551688328963342673827291286`59.98462907819689*I)*y - 
  (1173.867590382559729260321048893365848690636265184098143540650848887628505\
44268237`60.13197410848868 - 350.46418146413638374771822676814318768382306285\
834094971556382782766421690005395`59.60699863456867*I)*y^2 - 
  (29.15213454011582498915383247858919070747439416293658836210907385005588790\
244222`59.91934712823446 - 40.17904824864986605922119113407374255635641463324\
0850380780381105518078851545`60.05867641369686*I)*y^3 - 
  (3.224093865787226159653870537805490313937791689594736779565330429083047506\
28242`60.00794417361081 - 3.1061156781545712991972529148856486490599463850004\
287333289658379422096670206`59.99175412202503*I)*y^4 - 
  (0.483435901468856909613310566814439462866269585182033414405610889780722844\
99836`60.06159095470381 - 0.3439129690222636953224535714519115888357175693462\
8047292262511311520904957472`59.913700608818694*I)*y^5 - 
  (0.070927417146109611231014103990550385914307378864647969297070071207928416\
12078`60.07528937121897 - 0.0456370395595599377936858594827232335376598467085\
462882313507270715291573955`59.883792690415376*I)*y^6 - 
  (0.010023067471380538880739688478162386083943243393633876819367626261302970\
26239`60.07618766133796 - 0.0064035451959843861457993329208908458557514299836\
4931838008024611642384343412`59.88160748657406*I)*y^7 - 
  (0.001379344211035497933227208144889722688854315264973471702260717233766251\
46463`60.07282372237609 - 0.0009046575599658046575123397171187045470488369575\
3565565185144553211663351507`59.88963528266247*I)*y^8 - 
  (0.000186462830749965981928246363289074282851621428112456720076973449548738\
23654`60.068001523235296 - 0.000126776613342114962268642382629178419763899396\
9223710892892044113321224111`59.900448396169615*I)*y^9 - 
  (0.000024899481265654504029978627657777721467941261715162780044377239533957\
15625`60.06279532574438 - 0.0000175669335200180638716613611413215521406945150\
5232739682902770015006145366`59.91130098403528*I)*y^10 - 
  (
    3.29589408193124271882469875786320578182502098144724093278170268505336359`\
60.057640534794686*^-6 - 
    2.40787575193852135031091222544557205107462287967386654703361901785186065`\
59.92130136146012*^-6*I)*y^11 - 
  (
    4.3345288496885686271477697229175669041594507784087173036413055636320841`\
60.05272488048121*^-7 - 
    3.2691823215283388347837466572040471093396556262279303053884258069677462`\
59.930222124370545*^-7*I)*y^12 - (5.67197363094411820374011769142873757377009\
48327479023150034442241127503888022673288889786`60.048108669562616*^-8 - 
    4.40283255267205849276704246923762887806829139279020946468127327994612696\
59029443556702121`59.93810663522603*^-8*I)*y^13 - 
  (7.393036011588073179285906270381187102119366853627817988009480498868183534\
397458723305632`60.0438133125281*^-9 - 5.889282571390853863934189602147494384\
275321185041977266926148739313785745557355391762588`59.94505288340584*^-9*I)*
   y^14 - (9.6051114970809343487315510002863013113921687752514447741620443769\
157682763896328229056`60.03981818629255*^-10 - 7.8322659368734634019196893224\
0181525888295149165296920440850179050918068035258844021128`59.951203200819116\
*^-10*I)*y^15 - (1.2446272307140533911137688455292237376955929159525956252675\
557512731948832511265344208`60.036114996377734*^-10 - 
    1.03652696260131582424240041292412290288099466849387611753673016300081189\
02350723150656`59.95665630150408*^-10*I)*y^16 - 
  (1.609039786323518615668278649262485328680347118857125461946575077040096319\
2840819189059`60.032662026987126*^-11 - 1.36598200664959756571730590166715681\
47496123479058929557027080051338949034108154677768`59.961540222718774*^-11*I)*
   y^17 - (2.0762360761843731343720090521842140435907521742127619752281577070\
63332355187828012724`60.02945826835587*^-12 - 1.79360638658553657807313408722\
2815216605704849910385575885549899244356807327779796673`59.965908677054145*^-\
12*I)*y^18 - (2.6742225147730590431639554133926965222250116313959061736862980\
0901123258454660762888`60.0264474035966*^-13 - 2.3476262866811379139105861690\
719898706198511074882486003861488948970200492528474624`59.96987882642732*^-13*
     I)*y^19 - (3.43973235983562745758449033846499185618744310719197050475889\
83146997888889120594895`60.02365595299667*^-14 - 3.06419923622474204495450321\
46699596157522849905371480197374196739247313573208042243`59.97344830086903*^-\
14*I)*y^20 - (4.4174411287428169773973117792109419338301494859118681335936499\
0035354985607998953`60.020995717554875*^-15 - 3.98960448460888522016058541737\
7109601671760922479214750449584998611089241709685503`59.976754790571476*^-15*
     I)*y^21 - (5.66792587678954331749765491749165467106276638570307528909928\
592018288004862356399`60.01855292148958*^-16 - 5.1830311821899840627469480355\
5089510913537930113732141671284881761450741541084096`59.97971258108584*^-16*
     I)*y^22 - (7.26095221591815861742363560424600711297538561960565812034488\
84661455382095372164`60.01615822822288*^-17 - 6.72012582106030031435521984019\
29252735990025321805609484760845572288958494488811`59.9825420539685*^-17*I)*
   y^23 - (9.2989384092123501921795101530939580522068394084396427100212038369\
46626672974687`60.0140343226902*^-18 - 8.697503699228989653700178329801143813\
506974648475099978171614099692009829376298`59.98499557361846*^-18*I)*y^24 - 
  (1.188502744853418074570697743085610566106854723825781240744389778618019707\
451482`60.011806703141644*^-18 - 1.123848401043919896795391179749199901746349\
713314178452638220270229266813833706`59.98751424609532*^-18*I)*y^25 - 
  (1.520293614985946670481194917489366690273672677561855901896481055577573093\
96929`60.010031117374496*^-19 - 1.4500377588671929907305984376475618249181202\
9358512904137590600309129698424537`59.98948295721743*^-19*I)*y^26 - 
  (1.938080056486783808334882842526082947342027013988410008634994848738619969\
6816`60.007808260351815*^-20 - 1.86837442155213118420907789330431639471776276\
27959948219300649515789406167459`59.99190046088799*^-20*I)*y^27 - 
  (2.479141507557105881016801648699458874125157673327433366883744092874171053\
838`60.0065442788943*^-21 - 
    2.40441476121324144129765623063364036542389379201743531836359792594355073\
3459`59.9932523477432*^-21*I)*y^28 - 
  (3.148220595940827328665149214270448943049363037318255912456554763451559626\
39`60.003966705341924*^-22 - 
    3.09070769528412564098713882152323479353730224223439780520709453108838790\
719`59.995959483016605*^-22*I)*y^29 - 
  (4.037968701628577772868465935933022365476323295838523413920898546058494340\
7`60.00372546910558*^-23 - 
    3.96868817456965316495249139450203363645310455176322571457123705457084750\
1`59.99620949782696*^-23*I)*y^30 - 
  (
    5.087912528142972648388295683498093472479243341514659926140501203461616285`\
59.99986484920394*^-24 - 
    5.09107920652115388186082380497193828486838655542537481549935297529212673\
8`60.00013506673154*^-24*I)*y^31 - 
  (
    6.58907466231841302781472050711487417104161833693085308753381175303162816`\
60.00211362909474*^-25 - 
    6.52493808205226926892746130918346418203467022547279338712519949473485788`\
59.997865595251284*^-25*I)*y^32 - 
  (
    8.1452692232683876980310039006472789664118725039268292023084986085998467`\
59.9943955111147*^-26 - 
    8.3555184686580702406787708568590803531762864731887122099774377038127752`\
60.00546347111314*^-26*I)*y^33 - 
  (
    1.0855140392536156329118237773867654464091234375267529533940884036913588`\
60.003280042229264*^-26 - 
    1.0691165532383520160005343144942680219970239987151011109410441427326415`\
59.9966696513751*^-26*I)*y^34 - (1.274186560803971328713083208806645677129489\
1532459334773616420972113301777877883823806819`59.98420413355323*^-27 - 
    1.36695187565048564958787927185188301680317964480857733009181592141681727\
1343225056054373`60.014724338649145*^-27*I)*y^35 - 
  (1.842722022680348812032614333610538604635199251874131410135459983250596716\
771782576103979`60.011329138752544*^-28 - 1.746536979120315503366994148509594\
389908698894309700572435635616880185856609596857332344`59.988047097863756*^-28\
*I)*y^36 - (1.861531390837698235668258602330156836047015085720141557577241565\
63129217081728853086829`59.95725342470774*^-29 - 2.23006144782323359680897009\
183325292101093262984063778737607553409282597758209168267092`60.0356998905239\
65*^-29*I)*y^37 - (3.38900188628766771398138701697727614808916680585699786021\
60835221587214782873602883821`60.0346443214235*^-30 - 
    2.84568541723880758547383565522922216683622100453172364887030692215017086\
18023268263431`59.95875939919302*^-30*I)*y^38 - 
  (2.090303852836509822859430430023138665509846794333289042098677964528198142\
339717729284`59.848709753492436*^-31 - 3.629134796698095354316572530818563199\
828318816913266560335516290811379657374837837053`60.088303431913744*^-31*I)*
   y^39 - (7.4294791887533280964000557117672363795465059346234529739045668678\
3196822825225331534`60.07937472082065*^-32 - 4.625720242080325461046400294031\
75202870626550862667794948431870016291835475146083817`59.87359571394234*^-32*
     I)*y^40 + (9.49199244837024764460528758597620037432477567891985091312584\
3151591097487911665856`59.351981815658675*^-34 + 5.89289189666731171819582755\
76099835625151142722393986738243229779815817203010216006`60.14495290579514*^-\
33*I)*y^41 - (2.1381442741125513946105789967852078498356561467977268408576374\
8659076690146200837`60.125295238005776*^-33 - 7.50347140789001097269850969884\
2547696905634976398152583950512621719574917211177638`59.670520463540946*^-34*
     I)*y^42 + (2.22599503627125345642700559879521006080526167704179273292487\
6216513210274163642168`60.11383006332598*^-34 + 9.549739953273680856518887151\
14104382542029235812362132721741632241252080545567252`59.746297417329735*^-35*
     I)*y^43 - (8.00016004776144634270080656925917322987245555068472332164026\
929749824724423121753`60.145564486198545*^-35 - 1.214860799332352994946231352\
90584020146435744930154482147960065522841825045111526`59.32699232944895*^-35*
     I)*y^44 + (1.36620241207839050529442368418306512727232992941428876538576\
258967730308415390208`60.14775622726808*^-35 + 1.5448151763015069129884609965\
63755167152517758824687439627101017838882596070397`59.201117706818195*^-36*I)*
   y^45 - (3.5179334260915586494643054626685433422257237247585834245456789696\
797480179245878`60.1498395310175*^-36 - 1.96358763324616211647315421313932331\
694306301898950419845153256309671696982759`58.89660220270561*^-37*I)*y^46 + 
  (7.153110298612539624482754868042145965753771213719228179352660668445816656\
634891`60.150250992755446*^-37 + 2.494915946450700890247373366102748299161431\
36069824093294646336732976757552872`58.69281198983523*^-38*I)*y^47 - 
  (1.668508829140650225305972269175281740963825790586877855425092304596539301\
28699`60.15043668715718*^-37 - 3.16884495812763366899625647167208435095724817\
40582282684230429831890272519736`58.42900916904423*^-39*I)*y^48 + 
  (3.611025552112907181740584432462431467394239213065544332885880195029075743\
09833`60.150488042083616*^-38 + 
    4.02339413617872550990469574153072874394196621939735992677956401810677219\
4676`58.197450059145744*^-40*I)*y^49 - 
  (8.184977530545710314319677119869870244910097006240214361684704182230028296\
9278`60.15050654532613*^-39 - 
    5.10666419424817545866817794161655394055722994740859075178525954135584310\
342`57.94562635411561*^-41*I)*y^50 + 
  (1.813743175272337593103362335398412110246428589853876911698271129224621120\
1003`60.1505122265375*^-39 + 
    6.47949796060435454215271829245305886637698835371177989091308930036411443\
36`57.703477792754484*^-42*I)*y^51 - 
  (4.085247898116700170921319918360572153754494138116297823439272481164494225\
913`60.15051411893547*^-40 - 
    8.21884081029595404292850257037452431609670961357509291911424400107735197\
1`57.454106272450765*^-43*I)*y^52 + 
  (9.148032370531233942333904659680669615092716036888347995982625318894013433\
01`60.15051471599406*^-41 + 
    1.04219839584066274387706296892271348762031703372481638522643489398057689\
2`57.20713742365727*^-43*I)*y^53 - 
  (2.061933260421260257459386667621578878395730158583989057897712395895462283\
66`60.15051490867877*^-41 - 
    1.32119217975162277993698701399720476240709726921207395523921478907107342`\
56.9572062989219*^-44*I)*y^54 + 
  (4.644978734637267364352969950800975067144143139495262341807381051549551825\
2`60.15051496961496*^-42 + 
    1.6744114824899552020818521582627103769431508449563572049577213601592146`\
56.70739343311222*^-45*I)*y^55 - 
  (1.049861535159187701720669185476075688866805398020740623747573064886142768\
7`60.15051498896498*^-42 - 
    2.121502578812811680053287270778683567450562298593244888392972275958053`5\
6.456026528653254*^-46*I)*y^56 + 
  (
    2.375376281576506049184190320026032071114292562822448581839882041957128439`\
60.150514995052795*^-43 + 
    2.68728925666230962279022573638804330908482572115201813075141496985014`56\
.204096995276636*^-47*I)*y^57 - 
  (
    5.3863178445870205684267582120392704351944021761074318285127023645698803`\
60.150514996965164*^-44 - 
    3.4031322145728874376987134423635280122235586697430464786341438786438`55.\
951101841712266*^-48*I)*y^58 + 
  (
    1.22316553129344732295844259044326583987648757207178704883385091815023473`\
60.15051499756255*^-44 + 
    4.308644230700025192151779722754355002446137637986503406486809984696`55.6\
97370398784734*^-49*I)*y^59 - 
  (
    2.7826154633783128706506270910837528089052744212761265868287533850909468`\
60.15051499774857*^-45 - 
    5.45385395102425814548233533910903688902216221254380440982102163883`55.44\
276530728537*^-50*I)*y^60 + 
  (
    6.339854038651680165298932624170431535166691705747474736497553892768209`6\
0.150514997806255*^-46 + 
    6.9019353148926321936756385761607239696952076041335468139217308881`55.187\
40662325114*^-51*I)*y^61 - (1.44674457596483399570967455204039672389707889440\
536360269612809556197744279974310642738246`60.15051499782408*^-46 - 
    8.73265008497086451784753037123817395390898328838849495921874670767906773\
292235429459`54.931269193452025*^-52*I)*y^62 + 
  (3.306288795921239383798866284204282699354679583366482975690522409301500978\
7133348706046058`60.15051499782956*^-47 + 1.104668930344680644559993207455395\
07685050231569462565643106068159587566620652134632`54.674406351735406*^-52*I)*
   y^63 - (7.5669527183764624671064303121913941656780062455770367061486268895\
56250044220165596623314`60.150514997831245*^-48 - 1.3971147805667483479850690\
609768774430959187937277443117597395661243932125576800434`54.41682606474688*^\
-53*I)*y^64 + (1.734219759492265559867579072179732302407723141821838029856991\
431031107677809212611010948`60.15051499783176*^-48 + 
    1.76664267650002676149782947859375898594850510955342439574527780618994501\
6924661752`54.158559585025706*^-54*I)*y^65 - 
  (3.979935825309320046634652175787597361148981766649168022720292809471353202\
2513827660832`60.15051499783192*^-49 - 2.233493586412924807910831930222453220\
68515475644937708483057287553896683874224628`53.899623638218266*^-55*I)*
   y^66 + (9.1456848784634162869245836722163369416039286428828301268199776106\
1429055491030658033`60.15051499783196*^-50 + 2.823206317281029804982398349160\
6752955572013915380985821579561756567074028417655`53.64004138161838*^-56*I)*
   y^67 - (2.1043060966069266853514009301463391720062128189362990399120855372\
328421297298794313056`60.15051499783198*^-50 - 3.5680002300500872466935156681\
75243169650105652839355124933410418062203908343155`53.37983095810995*^-57*I)*
   y^68 + (4.8477132333536114363215370954782659362593018986194599682805029275\
2079342643095025618`60.150514997832*^-51 + 4.50851793524493534737553386884316\
308998492973660226812531186235453936218810721`53.119011878291914*^-58*I)*
   y^69 - (1.1181112522951154768094445850913324966735388933041574161508318462\
63629241472190229758`60.15051499783198*^-51 - 5.69602147885736375073258416118\
42996442586268791131744917235915637209929348146`52.85760159803543*^-59*I)*
   y^70 + (2.5818913886503919489537945291006691446234040953060409099145366966\
6204055376214816205`60.15051499783198*^-52 + 
    7.19515977060418767021397885004120247944750534495162284082218393442842913\
6272`52.5956174708167*^-60*I)*y^71 - 
  (5.968724685777620098229053238330056893760069077836835127496506815864429641\
0836249566`60.150514997832*^-53 - 
    9.08745552224471663200853696861856820692980731832040867234788724918409010\
81`52.3330757490618*^-61*I)*y^72 + (1.381344258794915748922465429934915073976\
831318064278535675918732297489097011073847`60.15051499783199*^-53 + 
    1.14756983735049861605714437431634656565793566266883085339684389254683744\
513`52.06999219559359*^-61*I)*y^73 - 
  (3.200265162553623198600072902072716881197726153588493053990396444188474670\
79178893`60.150514997832*^-54 - 
    1.44894792262364888341713152938288592435326720935072394114844853187244589\
12`51.80638181048212*^-62*I)*y^74 + (7.42200071451929048696636008573440268674\
448232196159137928493653563497995917130347`60.15051499783199*^-55 + 
    1.82921616485698050204145717757957868999814632098982651097987389383355709\
2`51.54225903661294*^-63*I)*y^75 - (1.723038126957913621143833636358315564768\
61729576770150361563319460058781935728136`60.15051499783199*^-55 - 
    2.30896627761537206757632521274776227337565228868614743327327058748812783`\
51.27763770042301*^-64*I)*y^76 + (4.00401774027613995241623498453588576324839\
51906060931350937328552906976027526652`60.150514997832*^-56 + 
    2.9141512484849702910957164357526586323551940960752392701167617327149734`\
51.01253109333108*^-65*I)*y^77 - (9.31350426274929886734638636415646682776543\
1613437136050067237011387592749903295`60.15051499783198*^-57 - 
    3.677478084192734108781247133279930900216118444533023564410499865781366`5\
0.74695197339952*^-66*I)*y^78 + (2.168380533394987906967598532773398270877818\
143415992103872918660106101436283801`60.15051499783199*^-57 + 
    4.64016163791616325161276877049816715858012384383806145386336289927009`50\
.480912607347136*^-67*I)*y^79 - (5.053040652477671952512949304308102646218915\
16535498582176263573183838457203815`60.15051499783199*^-58 - 
    5.8541329642717240402195327357065693035827542299144659866657255674533`50.\
214424787906914*^-68*I)*y^80 + (1.1785690652970020324871393556126665701179648\
7913215476888304214664895387335233`60.15051499783198*^-58 + 
    7.384819791122381087752830320813969191650224275348789087420201642551`49.9\
4749986200397*^-69*I)*y^81 - (2.751266444148116538870715130741541694972761495\
4727610844935261744310481768893`60.15051499783198*^-59 - 
    9.31464706979384968410338067856426599865298065663710680934409195074`49.68\
014875072043*^-70*I)*y^82 + 
  (6.428007891641229416836381003106558379381633833892567902688087438142341517\
864`60.150514997832*^-60 + 
    1.17474437713245005126256297379795057360883298611744705758581452885`49.41\
238197152524*^-70*I)*y^83 - 
  (1.503063720086733581468043775391419386971600301558872878439522241427054145\
883`60.15051499783199*^-60 - 
    1.4813990153729674216663219283724423206277052527096730266689246075`49.144\
209657262124*^-71*I)*y^84 + 
  (3.517442841625252354861813397359319936429124001747340848947385055541095997\
09`60.150514997832*^-61 + 
    1.867900017075576518907734335183276289796317426090099190226252659`48.8756\
41575017006*^-72*I)*y^85 - 
  (8.237911101584756060387914832316637738161665601611752840501193732224608568\
9`60.15051499783199*^-62 - 
    2.35499097155249044359094371711367201642313665082148350951784373`48.60668\
714331384*^-73*I)*y^86 + 
  (1.930810131438311333656149339911405917131656481567322273888454099077915055\
1`60.15051499783198*^-62 + 
    2.9687937002225188451497211830109718064888920216604528848491035`48.337355\
448598004*^-74*I)*y^87 - 
  (
    4.528837631010722113205383405070809644627096974503799576516761638219153911`\
60.150514997832*^-63 - 
    3.742200162574301411406058870123071341183727147528063272305963`48.0676552\
6060347*^-75*I)*y^88 + 
  (
    1.063043919694278372793745941635099710407307019233802814678530679165034238`\
60.150514997832*^-63 + 
    4.71662400384937532532028358462057783787824757195910097313875`47.79759504\
692438*^-76*I)*y^89 - 
  (
    2.49704147292872017540377571291152635035433745869105856949837525349362065`\
60.15051499783198*^-64 - 
    5.9442045309410818728995188527732244081039851158824330558977`47.527182986\
71419*^-77*I)*y^90 + 
  (
    5.8695316637415579946479186650738957146832088687774716897628455798476354`\
60.15051499783199*^-65 + 
    7.490579809186720773963641483663093415856652342689272137287`47.2564269836\
4143*^-78*I)*y^91 - 
  (
    1.380630862114261936544055942946514065967581422764095690737524464294717`6\
0.15051499783199*^-65 - 
    9.43837563061646184961735625862204029407335249702160898499966996132824544\
1285`46.985334678113446*^-79*I)*y^92 + 
  (3.249687836730153974067420858607827480295004484425495304161104128396230016\
1050795106959816`60.15051499783199*^-66 + 
    1.18915948950022050049982281266424334033106958185475007221269033538612248\
9576`46.71391345883709*^-79*I)*y^93 - 
  (7.654016090293573400352511037793629770386454735342781169145597590819024319\
767919791255291`60.15051499783199*^-67 - 
    1.49811394558997167420147102778136069696815991223855425492550738655753643\
784`46.44217047374816*^-80*I)*y^94 + 
  (1.803909206757123237190480906958931009489435788505732044819108583348177364\
455945199498488`60.15051499783198*^-67 + 
    1.88717562121028619565427870043183195428901582758481414441964332584375283\
8`46.17011264035631*^-81*I)*y^95 - (4.254138950913659727878708351752928900464\
61365794359260857454529871968815688313668216176`60.15051499783199*^-68 - 
    2.37707743087912483665803579256539887579776606702678808082983080853432809\
1`45.8977466555394*^-82*I)*y^96 + (1.0038634841733125505987419902534818271724\
8142569757453775461584575430104120113571505758`60.150514997832*^-68 + 
    2.99390946957218800745689764836472207932180137618643474368802987616125371`\
45.62507900482381*^-83*I)*y^97 - (2.37027157935658710302034878605665402808842\
67676108739736920513066616629913086412582346`60.15051499783199*^-69 - 
    3.7705011927425784051833821518926192327279051722773721316654959580812771`\
45.352115971181654*^-84*I)*y^98 + (5.5998536107477476692623391602184725850458\
73553385829917381605165197943531099166688233`60.15051499783198*^-70 + 
    4.748159720896033112733359491903404993832560567955133642089098339008249`4\
5.07886364337561*^-85*I)*y^99 - (1.323747525041607090886399049322358565615878\
768558088247626719394417513420073515901395`60.150514997832*^-70 - 
    5.9788559113636716016347488715047586932344461785844891696106942080284`44.\
805327923878274*^-86*I)*y^100}


==> anc/P_numexpan_CA1CF2_s16.m <==
{(-175525.3515484571703497649467875139941482680082360433619765139835910993325\
3482617999`60.05254317529415 + 132537.221053956216520185141036522435376694794\
86138230569090588242670384674406340074`59.93054118413922*I) + 
  (23949.77673746217579737872648707001891975593206277340886476428117183407368\
422499247`60.07150741309113 - 15865.68926039687167625371712764736560654925387\
653383128763528225769770118874816457`59.89266488796428*I)*y^2 - 
  (973.5918646855253388454786210691950995401111862698390262455692326420182371\
382081`60.15007614317605 - 43.79046913442455311216033068986086427821932394931\
54426637135653293897404793682`58.80307880477957*I)*y^4 - 
  (10.86888162518000128904014489064312687737984392460691819513162438780871920\
813276`59.88769723766561 - 16.67783636857244651447866979907979884206827309812\
989894464605325189164411368872`60.073652087383635*I)*y^6 - 
  (0.335956277947157904770451132778447353035214389922639345639177260028443348\
23664`59.786797620464775 - 0.699780929680113417635927191522269731813182716335\
43405710759581175551552085806`60.105476962373075*I)*y^8 + 
  (0.002325427624264605825370229774276374895473217866289372791441637377829623\
65607`60.15051499783199 + 0``194.18746639780377*I)*y^9 - 
  (0.027373376859033936683017985089500697119692308875548653940879851530595583\
03542`59.93185961592202 - 0.0360791769170369446435818394848559398168231242446\
1952901023651389731493174617`60.0517878607003*I)*y^10 + 
  (0.000567448846112415775568812050182273299852316321439033551978581369709621\
08354`60.15051499783199 + 0``194.80004250781693*I)*y^11 - 
  (0.002857431983528650266536605784746709996949014767664434522021918206055652\
48862`60.03843495864583 - 0.0023485941889498090091838564642517747826774703049\
7391981868554666718794716705`59.953267039107836*I)*y^12 + 
  (0.000086307981664824802340022895531706294738959766666209842545196260602319\
22927`60.15051499783199 + 0``195.617918264407*I)*y^13 - 
  (0.000293018632099800252004184185575846337442847645186118890868931875969837\
02275`60.07923505105231 - 0.0001826483621213140751656520411575530207796389704\
1690936813678769204454582594`59.87395559652792*I)*y^14 + 
  (0.000010701433029907138749197664917557409788984628378265027106249066988176\
86761`60.15051499783199 + 0``196.52452728704895*I)*y^15 - 
  (0.000028774211921904357284346114514242477592069159004082772789647421906572\
44232`60.09375652383183 - 0.0000157267387926603217496056256048654551881446322\
2731841945511933746718680846`59.83139175957152*I)*y^16 + 
  (
    1.18603939815675149743074815412979986211409474955439821249726328835874169`\
60.15051499783199*^-6 + 0``197.47987010927162*I)*y^17 - 
  (
    2.72983063703623281130064472931292962906028455098363774390942729369160537`\
60.09867935049755*^-6 - 
    1.41744417203239996892884657142645541455428973633084529660711154791900943`\
59.81404960955277*^-6*I)*y^18 + 
  (
    1.2257464524570359091137477358407890807029364532169029358388317875852277`\
60.15051499783199*^-7 + 0``198.46556858005408*I)*y^19 - 
  (
    2.5258606179041838091130722614413407713672002616624709784456268739255633`\
60.09968322039531*^-7 - 
    1.2972131203976816354893431721762098938667785041875051747707882987973638`\
59.81028517136855*^-7*I)*y^20 + (1.208391496640504338218220003946135598402572\
8143614379660119415628670283869185636719402206`60.15051499783199*^-8 + 
    0``199.47176156452886*I)*y^21 - (2.29498330450720010062493306791443010861\
36911472645339622114672083172996152462956909761624`60.09890582213681*^-8 - 
    1.18872462858632051226606868899424993214599732508623987003473340060075132\
78350399559517138`59.8132075523755*^-8*I)*y^22 + 
  (1.151785705306861697356591094983428630294509747396563517978915281854815228\
920599034662855`60.15051499783199*^-9 + 0``200.49259754079998*I)*y^23 - 
  (2.057145672958557123085962692662093946411975931724609511532428752027629052\
17126493045553`60.09726095141514*^-9 - 1.084513898483712886989269680535916609\
730044296867901165267187718488946760363484619291729`59.81923102691766*^-9*I)*
   y^24 + (1.0705935083572132849914478905841854947424537380908410561333157115\
4738579780335908498392`60.15051499783199*^-10 + 0``201.5243446193728*I)*
   y^25 - (1.8249799483795062481850615451040042992678098435683975512952950234\
7109997453961109819309`60.095180482695405*^-10 - 9.83180958953887181166976207\
22158345063197199648380509350505006572626577362874715682604`59.826555844680385\
*^-11*I)*y^26 + (9.7606890551333031312878036898538342850068984006101891532620\
91140260428770022413289966`60.15051499783199*^-12 + 0``202.56448874730717*I)*
   y^27 - (1.6059830256055695466292318479879271905492665050503915005863385220\
609227801225831305503`60.09288343030212*^-11 - 8.8541471578817083688083847872\
06294518419198515836685482502597839620134228094664055482`59.834289215372095*^\
-12*I)*y^28 + (8.764105135216265333895660848763268469443027134524927757778675\
24429328558447300028875`60.15051499783199*^-13 + 0``203.61126164627683*I)*
   y^29 - (1.4041849449309394869724450288983204093918764111843758615961919139\
55260687966351093783`60.09048614269048*^-12 - 7.92378371709562614693417903441\
129468789838184433081341425440114563583183466529089815`59.84199444306962*^-13*
     I)*y^30 + (7.77308842666993493332761696795641716476221782638327699816824\
28334034195493694740844`60.15051499783199*^-14 + 0``204.66337561677494*I)*
   y^31 - (1.2213351747290339129285034924861697254843821780199644472399003909\
9732606739248475203`60.08805217014701*^-13 - 7.050957127990991176768365970737\
7819957220941601004537912164032849763149108224083768`59.84946537912836*^-14*
     I)*y^32 + (6.82501015623670787881464410140975225413452961035979885266697\
9337785884774999864591`60.15051499783199*^-15 + 0``205.7198659230604*I)*
   y^33 - (1.0577219361820570436184865163305632842741901409086314717023722399\
776189754522831083`60.08561664865598*^-14 - 6.2426346762202678904792360792059\
8304892323284119914793299149430505680801383542336`59.8566130577684*^-15*I)*
   y^34 + (5.9426009276891576610297652625938430762494836807294102012905866218\
2188436107726042`60.15051499783199*^-16 + 0``206.77999265862871*I)*y^35 - 
  (9.127299650733715403162257022594312870293236908872357796026504849420039978\
18590925`60.08319894184398*^-16 - 5.50238937004828562165299128559786860478208\
891206719297117117824032875236525736494`59.86340795259549*^-16*I)*y^36 + 
  (5.137975564878972015516937018260613560052078090672347831399061616296472249\
0798501`60.15051499783199*^-17 + 0``207.84317719052058*I)*y^37 - 
  (7.852162850757732863099704861878634566107792796181895326899008127798424772\
064979`60.080809486863174*^-17 - 4.830921516075996917435811898866917398186615\
7238733539433715815782190367955514423`59.86985017067188*^-17*I)*y^38 + 
  (4.415802597899897659582008181188725562177361427795758312456167457493956877\
921356`60.15051499783199*^-18 + 0``208.90895957439815*I)*y^39 - 
  (6.737605479757242767645225993079409064371290302800581786862143336765020010\
299501`60.07845362089368*^-18 - 4.2267434336208896332006343325882149583900967\
82969390344496701210448760445476619`59.87595393024198*^-18*I)*y^40 + 
  (3.775722473568831403860893496349200686937728114683013065255128106270278240\
90641`60.150514997832*^-19 + 0``209.97696916013433*I)*y^41 - 
  (5.768292784757149859872141767821550637836770257695366662287687443339445759\
6323`60.07613376785757*^-19 - 3.686829005085482192937339531394573724625990087\
7604797890405720211445063139573`59.88173946735711*^-19*I)*y^42 + 
  (3.214144965885601254109444332890935541621449520018030945065967028089818224\
6263`60.15051499783199*^-20 + 0``211.04690376441937*I)*y^43 - 
  (4.928811988857482928236228306853091517006252274853997787580080330035048145\
6732`60.07385070583892*^-20 - 3.207158372101108693576702956082327407727452930\
5896015597369088806902058941129`59.8872288599474*^-20*I)*y^44 + 
  (2.725553155734609611994711810909076386439361794097881630904280548807983720\
429`60.15051499783199*^-21 + 0``212.11851456866793*I)*y^45 - 
  (4.204323891359007150890440521319176462502868989726465242550693251670360950\
837`60.071604306770645*^-21 - 
    2.78314475200495665993776797971138212555822170467584105312983682176370751\
1551`59.89244393576461*^-21*I)*y^46 + 
  (2.303426094309702647413824503745705032968987327843466137474973087415323479\
45`60.15051499783199*^-22 + 0``213.19159494261945*I)*y^47 - 
  (3.580942398879192318528810921262622681902328651121941052538758317086364622\
04`60.069393967992475*^-22 - 
    2.40995347362047877242705449307904710222803806238090928548407624483111247\
053`59.89740529095211*^-22*I)*y^48 + 
  (1.940873373968910911465652281349691768622504732230036661263539936819587872\
7`60.15051499783199*^-23 + 0``214.2659720228753*I)*y^49 - 
  (3.045931608685350234512931432257091872463990953505831499742490911219713876\
4`60.06721886190791*^-23 - 
    2.08273100356420656701703546188831995234334788417705557786303995412140562\
85`59.902131896148845*^-23*I)*y^50 + 
  (
    1.631056326864321232007326544491567962584329728104590855697699937363868599`\
60.150514997832*^-24 + 0``215.34150026582785*I)*y^51 - 
  (
    2.587782434993081000029879173317489163944064991374482630527968640441655741`\
60.06507807766658*^-24 - 
    1.79676256168454635183390869706984817795705741134956126867955813693566104\
6`59.90664100679075*^-24*I)*y^52 + 
  (
    1.36745417738594429639451559406812565730614074883354418216439757811962333`\
60.15051499783199*^-25 + 0``216.41805644275598*I)*y^53 - 
  (
    2.1962115866765162335148865952859579305605956725687949006402052194358722`\
60.0629706987627*^-25 - 
    1.54757499343434518645018949296143096328388632678875202738374099129450682`\
59.91094822385384*^-25*I)*y^54 + 
  (
    1.1440197405393700709822550088769555450726050853720059569379698335594959`\
60.15051499783199*^-26 + 0``217.49553570658875*I)*y^55 - 
  (
    1.862112341058255385016108075622127410946541702167404349605383657852736`6\
0.06089584284782*^-26 - 
    1.3309987806866298919407415494512773067335299249329724937912592689150257`\
59.915067622090284*^-26*I)*y^56 + (9.5525816307082705976000447320309594663386\
1323527424244368072057402505153368569835717106`60.150514997832*^-28 + 
    0``218.57384846744355*I)*y^57 - (1.57747722533582408927510160261188581147\
10219850485394937891571661486212881913926222929971`60.05885267958822*^-27 - 
    1.14320027446002237794487334983019621671669350794840886678265218411601136\
77420705478407649`59.91901190175696*^-27*I)*y^58 + 
  (7.962534699929398810739709743018400984260952265423751397761487458044076093\
06509195796413`60.15051499783199*^-29 + 0``219.65291788708402*I)*y^59 - 
  (1.335306192131739349528479771838131939584195846796342869714199891330365658\
964938807038021`60.05684043609986*^-28 - 9.8069275777030730620683111532161261\
7818825891365826448303222196125995140992532628169543`59.922792541296054*^-29*
     I)*y^60 + (6.62660939807272087946890203979998737721876631099433290926561\
23008898786907306186556372`60.15051499783199*^-30 + 0``220.73267785295258*I)*
   y^61 - (1.1295093166067008470389871141920979047897613091555918093531793184\
7222410559239161702327`60.05485839567361*^-29 - 8.403328903358113927382731753\
1615785633117324190851211144423084933913689407053845412464`59.92641994019266*^\
-30*I)*y^62 + (5.506782163533381114676148759987943362676201726411474918031886\
056744015010521505964082`60.15051499783199*^-31 + 0``221.81307132797863*I)*
   y^63 - (9.5480986546145654301431718692317113577801993153827055441128108043\
01917817937450231952`60.05290589317672*^-31 - 7.19307439535672065463963815368\
3214329517820544987754785510041587388253037007626754034`59.92990354759595*^-31\
*I)*y^64 + (4.570042377478876920985385473583144656727593353097271701678440385\
37108897141863122728`60.15051499783199*^-32 + 0``222.894048997792*I)*y^65 - 
  (8.066513850708347143416909877404578322789513590591177860532178603514153119\
66333437384`60.050982309098096*^-32 - 6.1511391318953483250272042042686898572\
8277842992685871441553773119456513684442843319`59.933251975635955*^-32*I)*
   y^66 + (3.7879223668986105683922057729804001710267090242693694383434550080\
380580844227420865`60.15051499783199*^-33 + 0``223.97556815544428*I)*y^67 - 
  (6.811109403968688873327224068623911494886770587534742025779758285293360149\
3687260684`60.04908706334296*^-33 - 5.255377179908078879127256063585583196718\
8027583433741667234990008252526347919628308`59.93647309803656*^-33*I)*y^68 + 
  (3.136010063636765587447521584763344350551490055318838276546929846815410120\
156957547`60.15051499783199*^-34 + 0``225.05759177735283*I)*y^69 - 
  (5.748196059326073396290592581935889560841233323108819745506772228999725101\
773524128`60.04721960936372*^-34 - 4.4862771399000577539617349825466720855394\
78146616500344989037748515035778710790165`59.93957413537351*^-34*I)*y^70 + 
  (2.593471445422721683823439775377052026568215131571545501985178090435611552\
71319514`60.15051499783199*^-35 + 0``226.14008775434624*I)*y^71 - 
  (4.848906213888569284640471375270434360615515101317922902932449078970902741\
26846517`60.045379428904624*^-35 - 3.8267146928471384498250560488978610868005\
5569371712708235676730064865248851351308`59.94256172857907*^-35*I)*y^72 + 
  (2.142599383768949768895211538040218061419087415448752462714331277053758518\
5068471`60.15051499783199*^-36 + 0``227.22302824937404*I)*y^73 - 
  (4.088551763018041167598504638163634925513895828052618868262987820185085873\
0811468`60.04356602745993*^-36 - 3.261710977971612719066209635200755617541777\
5316964432282767047328463540922409143`59.945442002294406*^-36*I)*y^74 + 
  (1.768398206299956320978253545442363248990087685981380985641195306542129103\
536167`60.15051499783199*^-37 + 0``228.30638915931766*I)*y^75 - 
  (3.446055067335169286748081588376659225911217325675877755272262767647481450\
68911`60.04177893044512*^-37 - 2.77820252836875639569706264813268175584763269\
8068691881652343091068223455653133`59.948220619548195*^-37*I)*y^76 + 
  (1.458208287549079221718390332446723044784649526966737195773975510853473287\
65649`60.15051499783199*^-38 + 0``229.39014966287732*I)*y^77 - 
  (2.903448221715769399038450288564677221286920384696544987054186761236568374\
61534`60.04001768002966*^-38 - 2.36482623395419710779627142949869573203731754\
739540283809965607776040589848813`59.950902829070294*^-38*I)*y^78 + 
  (1.201371665918021685965502313241605798907853225304610088422779050126231827\
0835`60.15051499783199*^-39 + 0``230.47429184004952*I)*y^79 - 
  (2.445434949267853568219138858315013078205619060196504838050663773385445094\
0923`60.03828183255594*^-39 - 2.011721180850866092803708011044485067521297263\
8748110372610451688169934256853`59.95349350636897*^-39*I)*y^80 + 
  (9.889375640400098230095034093698584527542352617085092432428809239301359955\
01`60.15051499783198*^-41 + 0``231.5588003514936*I)*y^81 - 
  (2.059009117617911200793274632414707071903632556850734962042834626327494530\
559`60.036570956462775*^-40 - 
    1.71034807355991527953961042772577110486873536217092207330106540411220152\
2579`59.95599718953103*^-40*I)*y^82 + 
  (8.134054102863878696119914453397000298040072446181924765285942251677135445\
7`60.15051499783199*^-42 + 0``232.64366216829808*I)*y^83 - 
  (1.733123897828146427277381390289126894524704993492161307937219619319043708\
47`60.03488463063351*^-41 - 
    1.45332615896312101539783211187396248383635858502265989063434200683308980\
869`59.958418110550845*^-41*I)*y^84 + 
  (
    6.685022612397972890357533410417868193647156584418888102746709050076660648`\
60.15051499783198*^-43 + 0``233.72886634442182*I)*y^85 - 
  (1.458405828938572022436710494127513639791945978841464575122291274193129229\
2`60.03322244309619*^-42 - 
    1.23428704645666148540016554825215213599272946740206267429092229204448695\
65`59.9607602228636*^-42*I)*y^86 + 
  (
    5.48991220864484714243668949357291304998700714397136567551459796091782274`\
60.15051499783199*^-44 + 0``234.81440382551244*I)*y^87 - 
  (
    1.226908423756949111324413074049231484416113504900163460393955015035959593`\
60.031583990011*^-43 - 
    1.04774448591911580111059672337936365902483857916118714157678752912785740\
5`59.96302722564529*^-43*I)*y^88 + 
  (
    4.505074072849880360881499102779862205879699981701530448589218267900378`6\
0.15051499783199*^-45 + 0``235.9002672889591*I)*y^89 - 
  (
    1.03190039246200205158774356900621999914727310709018977893263993167399653`\
60.02996887489036*^-44 - 
    8.8897897167641770129933274165925112980562027360511001738368478221689507`\
59.96522258534915*^-45*I)*y^90 + 
  (
    3.694181372167182667436393313436388196643685518988722885617354205865346`6\
0.15051499783199*^-46 + 0``236.9864510109837*I)*y^91 - 
  (
    8.676840282217546569751296920535090435642880690987522529606966007091219`6\
0.02837670800456*^-46 - 
    7.539359462872945489142253789911994405921001356351182652507120635895744`5\
9.96734955486967*^-46*I)*y^92 + (3.027042145537582844108292499682251098809770\
0669895885108553270772100352979085715530905185`60.150514997832*^-47 + 
    0``238.07295075735843*I)*y^93 - (7.29439765954744371914371156939111389431\
28779481503094698520092350944700159156915215559504`60.02680710593488*^-47 - 
    6.39136353071624273221771008903732506305581728242666463263502342236613976\
34713963270541155`59.96941119066194*^-47*I)*y^94 + 
  (2.478594776194482557057610109071049257403554717821980845962981404098819858\
002133765213268`60.150514997832*^-48 + 0``239.15976369498713*I)*y^95 - 
  (6.130933741980915479857884565994880431875684557534182662805796767461997767\
693605995901447`60.025259691241935*^-48 - 5.415983087517841028750739718288099\
482564680200130126462314655610698290311244638671146577`59.97141036809041*^-48*
     I)*y^96 + (2.02806048324495209873093831769142600778208724577230536428155\
41103416057665114322719269`60.15051499783199*^-49 + 0``240.24688832213963*I)*
   y^97 - (5.1520266042078191636328356317990623451071836548123262728938323523\
1349596263667011034843`60.02373409222367*^-49 - 4.587687211013650408568663193\
84322915122599021911971806743203106204952951859095980510688`59.973349795237816\
*^-49*I)*y^98 + (1.6582301584266220500334899261336864520013866087876969224342\
767933336022622626087123059`60.150514997832*^-50 + 0``241.3343244155979*I)*
   y^99 - (4.3286095649811717507813209894934702071170994033993836589002169440\
641095465204970367641`60.02222994274192*^-50 - 3.8846374922122846692400996620\
752125573417293975580311570934079084961748766528322363365`59.97523202536895*^\
-50*I)*y^100 + (1.35486564826602817985953638005806538153133900804983602347644\
7059690159538588177041445`60.15051499783199*^-51 + 0``242.42207299338253*I)*
   y^101 - (3.636150011916605494533868218751939055256336550392473064175576950\
735974359274734728811`60.020746882101015*^-51 - 3.288170874259315299620723403\
100502521345185684156185555231473213221599702683234600023`59.977059468214556*^\
-51*I)*y^102 + (1.10619816307032954924079376858372267395026448429675727895666\
891155256435440188467166`60.15051499783199*^-52 + 0``243.5101362920901*I)*
   y^103 - (3.053951502795840696917477913339161247334055202401424526558868199\
48152273247416802606`60.01928455496465*^-52 - 2.78235141643988534502093690862\
09819553757212327610844551751642896674302941930873677`59.97883440021545*^-52*
     I)*y^104 + (9.0250884490919965567726185224471668288146175425419026121945\
79185008746852628362477`60.15051499783199*^-54 + 0``244.59851775820377*I)*
   y^105 - (2.564561237650875527088262538699057707602097829030776752689903504\
5082561583656157142`60.0178426113011*^-53 - 2.3535825548674806256209990574861\
78542256544952159934857251875323903980902413690405`59.980558973847586*^-53*I)*
   y^106 + (7.357786333777995055268920490586178756517129102985325675247607168\
34649307778458299`60.15051499783198*^-55 + 0``245.6872220530472*I)*y^107 - 
  (2.153267455026832174590781396461374848917474911227746351177679230750156325\
148494459`60.01642070634776*^-54 - 1.9902722887085255274315158361978600404545\
51268777679681938009200323709073930301686`59.982235226130705*^-54*I)*y^108 + 
  (5.993964323867989832786663886806062715043421107707949252888037941782697217\
5195812`60.15051499783199*^-56 + 0``246.77625507135096*I)*y^109 - 
  (1.807673462256158119793087557307164323759252391965833843877380873115328517\
55571906`60.01501850058921*^-55 - 1.68254453447573444032575983108821279569514\
545445233518767031314124737309893337155`59.98386508640991*^-55*I)*y^110 + 
  (4.879162150126413181473390516522577063468075721829387568891191220754621871\
425418`60.150514997832*^-57 + 0``247.8656239737*I)*y^111 - 
  (1.517336891284996074981029973381130545154829613778996429375277703677494377\
9644523`60.013635659743315*^-56 - 1.42199064994596017651150409588984215712692\
85919105381980549816989965423324043043`59.985450383487155*^-56*I)*y^112 + 
  (3.968551235692471111115982234258532616516312650457826726044779330865279398\
54246`60.15051499783199*^-58 + 0``248.95533723343823*I)*y^113 - 
  (1.273464406735995623787578606282387138982173338204314373348447638716888777\
40069`60.01227185475191*^-57 - 1.20145582787395254524710344174704246667480785\
0640561650314142903379999950466974`59.986992852169855*^-57*I)*y^114 + 
  (3.225258482449004200191054345535203408183720107072158338485946619316443319\
8446`60.15051499783199*^-59 + 0``250.0454046989395*I)*y^115 - 
  (1.068653508716188103582177275157459235422883937889406613639400348975841418\
92141`60.010926761773014*^-58 - 1.0148556958768884646756713564091107081014103\
6373106545602039916013033181985762`59.98849413929518*^-58*I)*y^116 + 
  (2.618976204477231699997428015823637720202905786985146044750865652266331975\
93`60.15051499783199*^-60 + 0``251.13583767251785*I)*y^117 - 
  (8.966742950308383882027137314211513994540041561288082521382439958203923717\
029`60.00960006217252*^-60 - 
    8.57019033232790222397652634699115424737162594120961459725816822231506542\
5486`59.98995580928145*^-60*I)*y^118 + 
  (2.124810566374765341122598343637089817690814141276004556882920238006811776\
54`60.150514997832*^-61 + 0``252.22664900766668*I)*y^119 - 
  (7.522850996151186586740153423423665923453355511983567900035718970205695623\
51`60.00829144251372*^-61 - 
    7.23553030168659309180985729849460023412691615966448830565666437381181582\
818`59.99137934925195*^-61*I)*y^120 + 
  (1.722328540330029744715117069306546549623956217578298572254526578383010525\
1`60.15051499783199*^-62 + 0``253.31785322679755*I)*y^121 - 
  (6.310768276700432597746484505264079203125458705914657569602187751686751571\
9`60.00700059454394*^-62 - 
    6.10727973901921100626908787368654860025828815475220839585683398355193683\
84`59.99276617377123*^-62*I)*y^122 + 
  (
    1.394769888313420045955185220406787358410571660251669201175507438338043751`\
60.15051499783199*^-63 + 0``254.40946666222172*I)*y^123 - 
  (
    5.293415825372203361296235686388776476209230262461453356411019476635559549`\
60.00572721517712*^-63 - 
    5.15378652264012398380420762374897092426704401609183119636815934685933329\
8`59.9941176292293*^-63*I)*y^124 + 
  (
    1.12839616437062250897348197959780696393423083790670908624224097850655078`\
60.15051499783198*^-64 + 0``255.5015076238057*I)*y^125 - 
  (
    4.43961842004558805463879134926054018190059222339904843481644172501577473`\
60.004471006472166*^-64 - 
    4.34820124502878695683781090247992109432467704194089891743303412832377357`\
59.99543499790511*^-64*I)*y^126 + (9.1195335933045193361841040700890738999482\
019428006904652407475962917468107594676377232315`60.15051499783199*^-66 + 
    0``256.593996597574*I)*y^127 - 
  (
    3.7231700774137721256517687662251051678515068628194041693890171908250542`\
60.00323167560698*^-65 - 
    3.6677582422855535450694987617597610775082401549208302477135978211914209`\
59.996719501737964*^-65*I)*y^128 + (7.362287019762755496776820563824026059783\
014667912182291207345936784369826445649454616606`60.15051499783199*^-67 + 
    0``257.6869564805732*I)*y^129 - (3.12204634307858454744566149571933980039\
54903740871561236812791910150085420390175721539167`60.00200893484767*^-66 - 
    3.09316235742872810888635929744652087689310206166318407198791564122508951\
28785958451320429`59.99797230583131*^-66*I)*y^130 + 
  (5.936853967289339147262088338386048448788202754858041872800720815935049398\
31306716134063`60.150514997832*^-68 + 0``258.78041285861366*I)*y^131 - 
  (2.617740553779338908011102398485440553593391938280046736013736308386660163\
30092580150258`60.0008025015136*^-67 - 2.608066262995536067145576885883719234\
917897763560520272869804706140162573121103337609005`59.999194521712305*^-67*
     I)*y^132 + (4.7816181343123409815510571084767972947479956063560009432925\
322041588191464607049669525`60.15051499783199*^-69 + 0``259.87439433515055*I)*
   y^133 - (2.194704746472655522596568906650982828881831823578508508879430135\
70202513809669867895525`59.9996120979379*^-68 - 2.198625270377452163474784562\
82751404780589220655733867214107807388859813637966438016873`60.00038721036673\
*^-68*I)*y^134 + (3.846239320395985258676153802873986918784575775030331409085\
593736855298295351314456163`60.15051499783199*^-70 + 0``260.9689329216637*I)*
   y^135 - (1.839878862067205484130134622304088201402428843494893548063965175\
7192671304807412768095`59.998437451424046*^-69 - 1.85311837991955356042072971\
19964176611756457959992407765056517480092218359747317341806`60.00155138506818\
*^-69*I)*y^136 + (3.089617543406115430568275810779683914097731372167072474399\
40409653414655227441486422`60.15051499783199*^-71 + 0``262.0640645025987*I)*
   y^137 - (1.542294415862763744320207880739174946267796162638101067982893258\
430726035153868897231`59.99727829419841*^-70 - 1.5616259096909432373999844774\
22281080255942882033486379554088498056410280438875404088`60.00268801401758*^-\
70*I)*y^138 + (2.478219863342823804742595870801341007752799828964666887041264\
0488299656648382746745`60.15051499783199*^-72 + 0``263.1598293914454*I)*
   y^139 - (1.292740948003020440889956087427097498968356219160736648538956164\
8895693876169818796`59.99613436335954*^-71 - 1.315755411556305392357747836741\
10280015092584406030764651394778680302013707500172723`60.00379802280839*^-71*
     I)*y^140 + (1.9847061977997874247572592396654331217972112973280999431131\
87308302078003708002609`60.15051499783198*^-73 + 0``264.25627299914237*I)*
   y^141 - (1.083485382157822090992459430395751863127129437831892786408809217\
4759036704069030846`59.99500540082392*^-72 - 1.108408767323066780521762939368\
0815566594066787181799985414652455067793653002810226`60.004882296730806*^-72*
     I)*y^142 + (1.5868014290684470528668070944634156792167882822173622555209\
374267559691592311488`60.15051499783199*^-74 + 0``265.3534466421169*I)*
   y^143 - (9.080359577967989408411282464803068915698212036855245129203251820\
94871147355660273`59.99389115326898*^-74 - 9.33584379039181892110576149158575\
575315644560674480875882488957603714285343330348`60.00594168292742*^-74*I)*
   y^144 + (1.266370250542697271255178260685474473166699701151268529603914695\
8979306723617101`60.15051499783198*^-75 + 0``266.45140852547667*I)*y^145 - 
  (7.609437024200422896379102677923280409795040164149700655962367336682256074\
7600234`59.99279137207342*^-75 - 7.862092470558703832117834852413039802277477\
6914348276168259168611432895833810326`60.00697699241172*^-75*I)*y^146 + 
  (1.008658788807767199068417205387339763223421711518835018184563375215951389\
15175`60.15051499783199*^-76 + 0``267.55022494800323*I)*y^147 - 
  (6.376355105543620358248860387918325167543817928187673685877043239996136410\
505967`59.99170581325515*^-76 - 6.6199648588729320124053240380059781456895874\
88488977362637052936009290553466103`60.00798900195921*^-76*I)*y^148 + 
  (8.016733270222678288978795517855050194517987568180744455962138387016515495\
9512`60.15051499783199*^-78 + 0``268.6499717908907*I)*y^149 - 
  (5.342738265807358036372209532922655758132496387379562920336329895829027695\
23111`59.99063423740735*^-77 - 5.57324477607998893694182237836357575661520157\
30377384946328485211292446284776`60.00897845588116*^-77*I)*y^150 + 
  (6.356716625904564104438737327921682909030794767774076129287186138425520947\
186`60.15051499783199*^-79 + 0``269.75073637346026*I)*y^151 - 
  (4.476387144245774847066012839330409409331623644043681730254550724156413853\
9806`59.98957640963261*^-78 - 4.691344199297482291445799356918863791972065371\
5793000784322987385986165278252`60.00994606768898*^-78*I)*y^152 + 
  (5.027469399722527092230227388559848629417017971296610101409040519437010955\
27`60.15051499783199*^-80 + 0``270.8526197891505*I)*y^153 - 
  (3.750287608633215178609854729675314509456934836731747460224769658710246919\
07`59.98853209947569*^-79 - 
    3.94843503787662860151414299679867158246981348755635262068017301313751206\
1739`60.01089252165727*^-79*I)*y^154 + 
  (3.964873602131249018259627522221413765736112332224292298226518175080276574\
5`60.15051499783199*^-81 + 0``271.9557398782251*I)*y^155 - 
  (3.141778194370664204272960376317367744593782596358714891421922969036322123\
67`59.987501080854976*^-80 - 
    3.32271364227534683823895879048510999940756033775130287974483111434973207\
418`60.01181847429293*^-80*I)*y^156 + 
  (
    3.116981096390170863648462460731694327788308466759391819228276098550253131`\
60.15051499783199*^-82 + 0``273.060235056632*I)*y^157 - 
  (
    2.63185074619370683706988908855148396939895109961319846093116596976476253`\
59.98648313199301*^-81 - 
    2.79577798179658021504969454633441913176408956239541386213744317949125736\
31`60.01272455571651*^-81*I)*y^158 + 
  (
    2.44174277229317268151134318270268339444114515337435388788732361839993515`\
60.15051499783199*^-83 + 0``274.16626931418875*I)*y^159 - 
  (
    2.204563045401173581736747879709327518370427694926101990606676660248117865`\
59.98547803534612*^-82 - 
    2.35210041626741255041536175704186628929780673883368408856696844908153149\
4`60.01361137096219*^-82*I)*y^160 + 
  (
    1.9051553176871726256103221202707724124650202035640502752973439075306053`\
60.15051499783199*^-84 + 0``275.27403883775366*I)*y^161 - 
  (
    1.8465455661998198268801421152110587093441391906578914119815901818014992`\
59.98448557753356*^-83 - 
    1.97858153912007704400216745657558344796565015139221587871699736925168979`\
60.01447950120183*^-83*I)*y^162 + (1.4797497942689449846278865553079744476893\
90009358851766480011777205873683649022929119239`60.15051499783199*^-85 + 
    0``276.38378093677994*I)*y^163 - 
  (
    1.5465873369612473037984146777589690607618337936196019992737214467241366`\
59.983505549266255*^-84 - 
    1.664172747036468477983221413281915169883964882840062929931961375056936`6\
0.01532950489838*^-84*I)*y^164 + (1.14335980926160081990448540756957825162338\
5413191060762035768134741188000533773707774074`60.15051499783199*^-86 + 
    0``277.4957863029713*I)*y^165 - (1.29528826822307895656059209940515876155\
26212029189121787065633952212063031564162056686701`59.98253774527511*^-85 - 
    1.39955704798429972353752820883383766222379912735821828015978818916693536\
59720048576816269`60.0161619188931*^-85*I)*y^166 + 
  (8.781182555119259950977690159058118915712250809077141079357981175544505859\
2650290877948`60.15051499783199*^-88 + 0``278.6104162190941*I)*y^167 - 
  (1.084767318794836748757003657687790800222515326539487625284642106438476650\
459365471988132`59.981581964239645*^-86 - 1.176879201347179279579552790153913\
212866835565768694205095765388290307215746094415337317`60.016977259431265*^-86\
*I)*y^168 + (6.69640788948590085059322622712884732017076318567125072180282985\
0138573515205266022942`60.15051499783199*^-89 + 0``279.728127325644*I)*
   y^169 - (9.084175632640923014704227048884740017651638832701428414128032964\
5865895704324979897937`59.98063800871623*^-88 - 9.895176307313619264812898261\
6146814745879901006733639016888661461090384318502406290019`60.01777602313032*^\
-88*I)*y^170 + (5.06361771754073950340599512597769461735663327196514878317463\
131528463464482809534698`60.15051499783199*^-90 + 0``280.84950831425635*I)*
   y^171 - (7.607006483395211934588221761099932261853526892549037883492563938\
741647411551046709318`59.97970568506688*^-89 - 8.3189169612737839632546803150\
14708614943599747817227018098349571479169179671485362239`60.018558687894064*^\
-89*I)*y^172 + (3.78994619642504839141645456654501424434390350822006889836511\
52602144802678968320485`60.15051499783199*^-91 + 0``281.9753361804478*I)*
   y^173 - (6.369743238870487413040071350180610699091250232935055442272719889\
83079809599524593328`59.97878480338817*^-90 - 6.99298886783241296560169475843\
308001686329931840933138344644990515188093429115899382`60.019325713776624*^-90\
*I)*y^174 + (2.80093590117218188710992659075047714297531589241650198934982820\
5724637268764426319`60.15051499783199*^-92 + 0``283.10666605484386*I)*y^175 - 
  (5.333477427406867632207149457594033657528163915916961437551140158953324120\
0814914876`59.97787517744065*^-91 - 5.877773245915216357772433812377934296819\
7748559617168207484377099741196329169526613`60.02007754379907*^-91*I)*y^176 + 
  (2.036982319954545868505652043440742244578549134178844365915394587955625192\
09551285`60.15051499783199*^-93 + 0``284.2449819654981*I)*y^177 - 
  (4.465600713876831646525117585111913507421363150629665403622348421047373930\
975942062`59.97697662457871*^-92 - 4.9398967157886525451096141583329382190644\
7719280974812034721531628368547563773095`60.020814604722005*^-92*I)*y^178 + 
  (1.450451470590704599043680527201340308924405058031086764488471796091373695\
8669915`60.15051499783199*^-94 + 0``285.39246602234755*I)*y^179 - 
  (3.738786667377302217835263167870067761372308214749776091745672475530185430\
43979212`59.97608896568108*^-93 - 4.15125132676147970679868505837227740236779\
59451202780335670569135464246014276315`60.021537307776704*^-93*I)*y^180 + 
  (1.003345262625156145277790790336711718613299030042995692601833721540357206\
541142`60.150514997831976*^-95 + 0``286.5525188205864*I)*y^181 - 
  (3.130136737246373181465615816125289883179849877145254621179778911262118657\
3261059`59.975212025081966*^-94 - 3.48816752126434749829644385004840740817537\
313500221282539623210832815064432639`60.02224604935724*^-94*I)*y^182 + 
  (6.654122585404579927643589461256531755515664159985387077678464276852268334\
6212`60.15051499783199*^-97 + 0``287.73087842765784*I)*y^183 - 
  (2.620464024435619279958333165369604183021393144326809437867311227922859050\
246917`59.97434563050303*^-95 - 2.9307163214205785933344478507061965655512936\
42182771720969173401227028713517861`60.022941211676404*^-95*I)*y^184 + 
  (4.126203396693266518786332170003111086560746344962971221810723683258448367\
117`60.150514997832005*^-98 + 0``288.93841859280616*I)*y^185 - 
  (2.193692670565255206127867813530694905385468912115924272631259108312152773\
6163`59.973489612985894*^-96 - 2.46212067263107226922272095167323002666411981\
532779184534994403401731678206939`60.023623163387*^-96*I)*y^186 + 
  (2.259232058339395133376444916897031439729919592020311277246441875268867611\
12`60.15051499783199*^-99 + 0``290.20000838302076*I)*y^187 - 
  (1.836354245744824557518988329090025526533173744677504092142454024440306964\
7503`59.97264380682597*^-97 - 2.068258971164990451204154699377048309792793477\
7760120775301129683651530136648`60.02429226017146*^-97*I)*y^188 + 
  (
    9.026524876539413976626341257855510448168140688470469040878874505710518888`\
60.150514997831976*^-101 + 0``291.5984486416651*I)*y^189 - 
  (1.537165506015306357931868766326839591760078760089820697108359320769638129\
038`59.971808049506535*^-98 - 
    1.73724642296981713168187572976115588371228992627492362004910585031296065\
0192`60.02494884530056*^-98*I)*y^190 - 
  (
    6.2203553408112555483642903029059740117289996566158689287708431988405565`\
60.150514997831976*^-103 + 0``293.7601540303614*I)*y^191 - 
  (1.286674402620619115107978488896070116649911890303106116258920821236028417\
47`59.970982181634305*^-99 - 
    1.45908210017996905154124476775370021886383693665783937489964883188518009\
186`60.025593250164285*^-99*I)*y^192 - 
  (
    7.2857072706991401023363876697105373979953045963195557387209155432275091`\
60.150514997831976*^-103 + 0``293.69149750711836*I)*y^193 - 
  (1.076963334476275014278368981404330961477800746084086685080249258263862989\
1`59.97016604687567*^-100 - 
    1.22535144079906968793490075529489233566538491507855906791897961211925066\
7`60.02622579477543*^-100*I)*y^194 - 
  (
    1.1694382789241015573535919623665675889940289586286347070057902949138802`\
60.15051499783199*^-103 + 0``294.4859919196593*I)*y^195 - 
  (
    9.01400406318576767066629931182649416218207533582332835041174221539560661`\
59.969359491894*^-102 - 
    1.02897552738663513541196168243171645246721358915901809522447525939133706\
2`60.026846788248264*^-101*I)*y^196 - 
  (1.441714755727126318383583709813859267077163430290945794371160184657943014\
5745063615874314`60.150514997831976*^-104 + 0``295.395089881628*I)*y^197 - 
  (
    7.5443094205818005210659340049827914969378426024184632214691252880761714`\
59.96856236628776*^-103 - 
    8.639998261942757135680746505416878060787623609240354640165340897272968`6\
0.027456529253065*^-103*I)*y^198 - (1.589566279359255116679008525183177603255\
683556589560227202934155756013077909235571809569`60.150514997832005*^-105 + 
    0``296.35269058385285*I)*y^199 - 
  (
    6.314027512215203649458188946804750161939887391692573302776287034816795`5\
9.96777452253016*^-104 - 
    7.25416206375734341074010661802458805883986028060475345850251520584336`60\
.028055306448785*^-104*I)*y^200}


==> anc/P_numexpan_CA1CF2_s2.m <==
{-48340.695125455902720820031199518013248589334112779202322012348108789414600\
66812356`60. + 47394.29422161893884182765380390276087783074946911710353385350\
285028155494702926001`60.*y - 26888.09896599621256702990451121627735360998337\
953419923703468305097703012002104986`60.*y^2 + 17026.635242898868810296275521\
6346473398018816384152617302814051640133829402769424`60.*y^3 - 
  10208.642051340791098985158931802099303758364393123933030279217379480603176\
2527935`60.*y^4 + 5904.756667397285548940047588262198533835138800907118084474\
70728330334539105459733`60.*y^5 - 3334.88120573321622545675069884924890817223\
282229059430874820848855022326862149808`60.*y^6 + 
  1851.4169365184142106159543011932984980347124902426714200095272282293438506\
220054`60.*y^7 - 1014.5984413498292508148517989506726465364975389263396736710\
1222379289370683096804`60.*y^8 + 550.3971958358260891794968383855924655107606\
2039121888688064599803996397323612883`60.*y^9 - 
  296.15332178468632225355431811513477751712599085175957085435384761253173502\
460743`60.*y^10 + 158.2888476233753624703504580953465379305015062021303455539\
5468151987416253211727`60.*y^11 - 84.1310813007288510721421529346391649714819\
1684205069953250565955921670752307728`60.*y^12 + 
  44.504651438657912605286708102245263819277351432803944016645616142776711057\
70438`60.*y^13 - 23.447102891589442297599038539088391854203863702601433589484\
8508678233504543233`60.*y^14 + 12.3095498406381752614509251595647941155710822\
8990178634840486197891023784535299`60.*y^15 - 6.44251134394047217411796948554\
560240265787968495990374598562172652725747537857`60.*y^16 + 
  3.3626812118324819841450086483824455745778867037952889365980057903498450991\
642`60.*y^17 - 1.750915044706726740339369723082258595160104026126924872401670\
32385073681491049`60.*y^18 + 0.9097123336281758865395777849335773772655510939\
5416633878149878007539824477585`60.*y^19 - 0.47173374539809876732244757391740\
004184253742506144526878670849543926117590555`60.*y^20 + 
  0.2441880854363808745732034410769320762412406413495740076218548196632557818\
388`60.*y^21 - 0.126199164304774353422903982180144913423328030578955890384115\
50564146825878014`60.*y^22 + 0.0651258947769308014338188137473574180451035961\
5962826066050100975695380506423`60.*y^23 - 0.03356365831281333307861758118576\
571461736787118604189975217432864423036286836`60.*y^24 + 
  0.0172762713877762020845738148987181605637688495870476627339010030800339297\
5577`60.*y^25 - 0.00888254180171750272984759081663070848825433736138830673914\
417726918989042377`60.*y^26 + 0.004562131462819457560285775979867699605828016\
01913650769142377575038502472721`60.*y^27 - 0.0023408547047409866266197591834\
2719713340960345775649099030271594805134731365`60.*y^28 + 
  0.0012000150112353048118253969339043045660831984037727659104410172266916428\
7969`60.*y^29 - 0.00061465432321539444932477294340318021954159845337279872584\
378351248492347583`60.*y^30 + 0.000314580036302619043545499086418080151657752\
32325861248455152356889467054093`60.*y^31 - 
  0.0001608825711660141618246315344176079837789519307216095184098143841112282\
17`60.*y^32 + 0.0000822212646811135279433355517030701853951735226748131547592\
8289278327712613`60.*y^33 - 0.00004199277445232539418831780909539525945981062\
640996719103927461681320828368`60.*y^34 + 0.000021433675606078966654747357417\
51902072850405591176701778482825330881445125`60.*y^35 - 
  0.0000109336568072785890642694928954317548787142044665118326075390389940285\
3417`60.*y^36 + 
  5.57435639365169035911413112184689835591346128471768981885625342946569149`6\
0.*^-6*y^37 - 
  2.84051606264400206054632811949704704997948947206834573247099049618797813`6\
0.*^-6*y^38 + 
  1.44672079389190754999428941531512374926776725715348940892919459138883232`6\
0.*^-6*y^39 - 
  7.3649194742318048378598723149973417347971519349792412918590408828449282`60.\
*^-7*y^40 + 
  3.7476337189720576704381778928285423305671340733575258759855631850662661`60.\
*^-7*y^41 - 
  1.9061692467498301545673736388968844557094523749594937409704496018633362`60.\
*^-7*y^42 + 
  9.691469662394427371933602414751089517261102900311160037482499274373084`60.\
*^-8*y^43 - 4.925493667722759077134519357332400491215928211856916816096076254\
6076429203229874719694956`60.*^-8*y^44 + 2.5023575930645824423865515845879427\
855968654509454145823295098104661610804537726717833472`60.*^-8*y^45 - 
  1.2708535467278115744350221996531934533014535366245838995285590260347532843\
303375608016883`60.*^-8*y^46 + 6.45200595431072022047350383062042106794859238\
5837255490215730810005844574906482711970576`60.*^-9*y^47 - 
  3.2745627184463701085725376110149233599452067957515895804351198679478211140\
44225828694706`60.*^-9*y^48 + 1.661410550845738144412537471933024060448931157\
79660416061980420164311567546161321898501`60.*^-9*y^49 - 
  8.4269644441034519210365158611616720623285336773545693007840529463639715403\
0178027398918`60.*^-10*y^50 + 4.273080074510064407665713999360235957986204414\
53393299165379064004979093897653857190839`60.*^-10*y^51 - 
  2.1661643402671336008395660172930936923678981994258498138709621966779648855\
2851832820309`60.*^-10*y^52 + 1.097809103673799014458439346462279744955385406\
76722324367475478017958620422445870489229`60.*^-10*y^53 - 
  5.5622641279107504832303944797545591957990600513872117125679516625871366033\
307869765869`60.*^-11*y^54 + 2.8175381500436024731204418421442100451324606778\
550888786194292343768969452984582737492`60.*^-11*y^55 - 
  1.4268728171381380987593743308985542182724864222506238465915653710763943957\
777521132144`60.*^-11*y^56 + 7.2243973772504909556741911061648919075029150033\
73993973632832841334741848695939885659`60.*^-12*y^57 - 
  3.6569779522151167622461956694577691692252998788007396625297666262683235023\
64736864392`60.*^-12*y^58 + 1.85076247863744800743083155429927408271822533661\
950017299985297545530531708013763735`60.*^-12*y^59 - 
  9.3646115869950303018640552671531442325150197327970808256863848300293011846\
2829307996`60.*^-13*y^60 + 4.737427166680905626178345688728724573440979082209\
71507021660937776874873258337821932`60.*^-13*y^61 - 
  2.3961380178614099926899010277958930898438474294878982344988883305464443480\
5705885325`60.*^-13*y^62 + 1.211714478800425466623155337225133282950070883242\
08784558168588088405429030877752995`60.*^-13*y^63 - 
  6.1264726563521813423986423199358903802537259783809107292085027041993206099\
388464798`60.*^-14*y^64 + 3.0970261252648312535694587008532005335217602968002\
043252123176730488667594896285129`60.*^-14*y^65 - 
  1.5653293438980346609977703513210627961219134630094226551821724384421471826\
179434553`60.*^-14*y^66 + 7.9103425268405755420454760483739928863673891386156\
75687616021907694806485822376804`60.*^-15*y^67 - 
  3.9968299868501775722883121887455082557538913835343357653452136409132313108\
45303178`60.*^-15*y^68 + 2.01915151533483884242959005250265771730926058566674\
7407548792082079499479250224509`60.*^-15*y^69 - 
  1.0198984456017311823961184219993695094968976707996034053298850357242828057\
35533666`60.*^-15*y^70 + 5.15088190207133393242995824123391388409157143831323\
943004827974562212342168348964`60.*^-16*y^71 - 2.6010258905948815867601810116\
9231964054531252964833560686431930451357807794112208`60.*^-16*y^72 + 
  1.3132514282332718998057496946013269752225090860198111607971924656044911978\
4773517`60.*^-16*y^73 - 6.629684283975723949099815240985328372303326976887458\
1067081187642744576661355806`60.*^-17*y^74 + 3.346425338263692774732218921845\
1907821671620800935836611515001469544691848335407`60.*^-17*y^75 - 
  1.6889401764290802198407325274555299051479267991680658760937158402536818037\
460676`60.*^-17*y^76 + 8.5230232867611926542494730400632961487973015423049016\
90947916340938147510493959`60.*^-18*y^77 - 4.30051786363911392921255717921620\
2214784932903333427344856911771634363957102466`60.*^-18*y^78 + 
  2.1696858058175366998934662744002056911956845986221494936078743227389610172\
82155`60.*^-18*y^79 - 1.09451883151734508026576599371785565934008098201828636\
6952208998215614256506918`60.*^-18*y^80 + 5.520789221765435831046396534316293\
57098571200088514117616716616219257058697003`60.*^-19*y^81 - 
  2.7844012941320811084724664636806485723252244418888705060847808784694158869\
9482`60.*^-19*y^82 + 1.404159264893735431940429202431960696714329642754647867\
53497436215687971304737`60.*^-19*y^83 - 7.08036920318374646077919501599148828\
71354087812524235432367330370890959481393`60.*^-20*y^84 + 
  3.5698625945524026524684394983946611981855752889062816147406345847473172410\
37`60.*^-20*y^85 - 1.79971687809294677013039616547674042015537957815095954107\
28241368801002804669`60.*^-20*y^86 + 
  9.0722491486373423862021176945099708119356432859603481786942570123366354373\
81`60.*^-21*y^87 - 
  4.5728272959663955096183527941439475886471932230765744695913066800694765087\
41`60.*^-21*y^88 + 
  2.3047011134306464322693421721804431468062780454776364427717909556841596818\
32`60.*^-21*y^89 - 
  1.1614627966563502148027338721092322937532397319907943743233342590616470244\
64`60.*^-21*y^90 + 
  5.8527199368775825837049407216663177547056100751608083582567585106794524839\
6`60.*^-22*y^91 - 
  2.9489864037269852581356529727073135049085905598189641450360455626440590909\
6`60.*^-22*y^92 + 
  1.4857686763259318680794077250260923189580134840555190803450228255114672596\
2`60.*^-22*y^93 - 
  7.4850346121915538778516050077750742035307673676582256540103204219012268809`\
60.*^-23*y^94 + 
  3.7705211068195215636381262820592653099949807464445582088999218091059491535`\
60.*^-23*y^95 - 
  1.8992171597937782483105547597910774818563612802291450505392085940793311376`\
60.*^-23*y^96 + 
  9.565645355709359331326160619534893451819774287307452989979204445315620132`\
60.*^-24*y^97 - 
  4.817492181287274619129171743540653722895789183912398417687301944493875452`\
60.*^-24*y^98 + 
  2.426026419437421692554157965927509755635814033780432084119493631515131819`\
60.*^-24*y^99 - 
  1.221626511811236454412235412615596840417605244412857353526471326859631578`\
60.*^-24*y^100}


==> anc/P_numexpan_CA1CF2_s3.m <==
{-163146.69275938043311877410640623005527957856784854691988929158143615811199\
871929722`60. - 275681.678810663599468065143193403862108925265339847659660892\
06707839079249061229919`60.*y - 371737.75150920151898391390166835785434059266\
985611141226123354428145004096352918371`60.*y^2 - 
  468024.48321344088863178000765062723060594442252355363526397583226764318461\
328926439`60.*y^3 - 557857.67614296539681148677047162923247146896470455614346\
060869565293219596690268467`60.*y^4 - 642755.24636084768886804500721284020306\
748753587744440195860329063696819189298179862`60.*y^5 - 
  723709.48723288501617368081607684447691653736146564709722601005735459896240\
132178059`60.*y^6 - 801394.75113636603895300217167720852410219501673176008818\
5197743668228024498484548`60.*y^7 - 876303.5956691227436966724037840562088640\
7349498365793249042536641626807631609941157`60.*y^8 - 
  948810.81362645947975915598427762952822574231398511609236906834840872607384\
117019443`60.*y^9 - 1.0192101772027107987846619350809104858301571294466618361\
6848149798348841877715687869`60.*^6*y^10 - 1.08773741406158710498324802371126\
836023334034376884186803806156875220315400096142477`60.*^6*y^11 - 
  1.1545853469176240176537709075337810754051697100529155542352196604750956856\
4439107469`60.*^6*y^12 - 1.21991426423017096860934164171734991488275334504535\
892300570777675883738965594212471`60.*^6*y^13 - 
  1.2838592496643064448224029716302431269978482763963717167129761925390339506\
4968092868`60.*^6*y^14 - 1.34653549941526216017692865199339007146531039680188\
715646415210300001381838529155459`60.*^6*y^15 - 
  1.4080422670286072075626414009116613978345351634451620978680471851981461255\
6639739538`60.*^6*y^16 - 1.46846584732992896780653831244196882728342767908220\
489695711245147536892044460479271`60.*^6*y^17 - 
  1.5278818722621494568094618224056806175641209371281497911553238362499858327\
8099945365`60.*^6*y^18 - 1.58635710410227518956584554687576811408729013189908\
387614304162941895018449533757861`60.*^6*y^19 - 
  1.6439508550177657081981214058399961649552831790328890943142855938423716531\
5131039921`60.*^6*y^20 - 1.70071612443297788930062215662883333644868203359797\
508958234411334228376404757495849`60.*^6*y^21 - 
  1.7567005202511935232977652534753419004535087399090078186347131151420444731\
7326599131`60.*^6*y^22 - 1.81194701239115697984747125948511422292361448812099\
085546130655097183517745642017286`60.*^6*y^23 - 
  1.8664945547138255376587783200218759500106715435341935046655704756548779691\
250835222`60.*^6*y^24 - 1.920378602553735895738283964528899987443987038559351\
36860176808924256433022213031989`60.*^6*y^25 - 1.9736315466343524460933064526\
2691994461200741345545166324127339712536081268079771639`60.*^6*y^26 - 
  2.0262830794103011067016121925532176395272078684528265709467521015482819332\
9346407003`60.*^6*y^27 - 2.07836050634973986749412206196028667599989053964557\
007954442081551240143203234824557`60.*^6*y^28 - 
  2.1298890120095969012544396475946427176346508051857634847085439853194029813\
9859175425`60.*^6*y^29 - 2.18089188872971946119621477508065942942923286922715\
378424949905702972154352347586869`60.*^6*y^30 - 
  2.2313907342129198708601233401211403083101492812856824571335379875441078309\
2238535637`60.*^6*y^31 - 2.28140562304759676220758091147901602286936594238331\
19351592127210105232905756089859`60.*^6*y^32 - 2.3309552562820149968110501074\
8163274952807121934471777769804735122114432966309480118`60.*^6*y^33 - 
  2.3800570924114994695712687603556691699703147207269381939635357327330459270\
7185281421`60.*^6*y^34 - 2.42872746254520989133015580356037831225561840128828\
916546119576566504019973455363334`60.*^6*y^35 - 
  2.4769816720430964989087334184096698648774276409591081495611921565305340163\
6663531487`60.*^6*y^36 - 2.52483409052994889960960140430674004049715411957066\
667546952827372240911084942245005`60.*^6*y^37 - 
  2.5722982318822922672147522760784359708506014728708930251094846152785730356\
3798440045`60.*^6*y^38 - 2.61938682553006459353832820631159410537162066892913\
93255732702311599828815031420484`60.*^6*y^39 - 2.6661118802068105327111553048\
5424551083325728532741373497722361194272261061156501858`60.*^6*y^40 - 
  2.7124847411104535062040060190143461804469202628352147492299285008658376820\
0283624703`60.*^6*y^41 - 2.75851614129444500609462963574138028163309623079964\
154552995775992786520414868991229`60.*^6*y^42 - 
  2.8042162479906416504941049290296415826861280647770266714956397300369830208\
9490812693`60.*^6*y^43 - 2.84959470446619615126613097162442946716412196758607\
905583769265457428205911677300963`60.*^6*y^44 - 
  2.8946606679335407331204436111811797668704703170248415646549204445552713375\
3531253781`60.*^6*y^45 - 2.93942284396236711716324987802658619712503102653731\
117411160339123522007094468739078`60.*^6*y^46 - 
  2.9838895177830938373994524513734715482576136843612948012559480511231871572\
4819136865`60.*^6*y^47 - 3.02806858282082192894398082128509785224300574514181\
113657657544403426333839313078076`60.*^6*y^48 - 
  3.0719675667557208725757867743935004383230774951389417720161175786309773924\
5222661761`60.*^6*y^49 - 3.11559365536893940672680257103908662214666502931761\
555304202469751113940861023233418`60.*^6*y^50 - 
  3.1589537144015013309814392359575361403052970887929735889748552681927960979\
0191721051`60.*^6*y^51 - 3.20205430962640224337987037294972164247840720639967\
014235683952651641073093066517697`60.*^6*y^52 - 
  3.2449017253105894795860833870993912409757314781933864912792698116841956303\
5153527818`60.*^6*y^53 - 3.28750198122312033138871442437001187284390444740618\
378622132816466808738837323734605`60.*^6*y^54 - 
  3.3298608483280832223087088788172032603178651937016284974852544011193954959\
2490915147`60.*^6*y^55 - 3.37198386328544038475563315310572612463734030484994\
83610319976653989103144535072475`60.*^6*y^56 - 3.4138763418694795630185456677\
4889513514403722912954717017663124095794734977308222693`60.*^6*y^57 - 
  3.4555433914027694405432009171029446795677236412045068605785917198734763293\
0286216185`60.*^6*y^58 - 3.49698992229316514797585340282892484751409374908684\
539339009986970212269250780881949`60.*^6*y^59 - 
  3.5382206587523085050705075367249643806174802242049991811294636076743411971\
0871424545`60.*^6*y^60 - 3.57924014876604460827703234352506916140821254039840\
078634878099126731939318229145184`60.*^6*y^61 - 
  3.6200527733800889748151280152217923111378865325219920669985564824591885901\
8141327355`60.*^6*y^62 - 3.66066275535800558495390204215248543642156461327608\
944848293268630776710124169458814`60.*^6*y^63 - 
  3.7010741672629912978724015390930743329973742674643178832674463412393639465\
553953067`60.*^6*y^64 - 3.741290939010016542799423934718537896134730660508474\
03757302712650180714127741990643`60.*^6*y^65 - 3.7813168649304687233753657728\
6748275537371490632331991512476300068159390771502329236`60.*^6*y^66 - 
  3.8211556103875168552075844286799919552550131283737819785532277359647655184\
8259743023`60.*^6*y^67 - 3.86081071797690604454772333743397317009063555971821\
5869970660899230375454873965587`60.*^6*y^68 - 3.90028561334474865883896955362\
237015294467851238495261699570654000335668857502162641`60.*^6*y^69 - 
  3.9395836106510621535431613198971177158298236011565321867415562882880956644\
6079739974`60.*^6*y^70 - 3.97870791770527384247304384411421294119691992030632\
351455559749891671083741761667279`60.*^6*y^71 - 
  4.0176616407976375937909609524919751289750841761694989822656097290521999265\
8845560208`60.*^6*y^72 - 4.05644778924845781330808506296681090822675048374725\
273001947569380474856377811296191`60.*^6*y^73 - 
  4.0950692796951670296623992521721930919910115219694811265815266969665678067\
8359311198`60.*^6*y^74 - 4.13352894013563290052778459674478404718672419895693\
716023687893745817988795311528864`60.*^6*y^75 - 
  4.1718295137445591671858477070041777360125979478396209015237922068879866770\
5952932182`60.*^6*y^76 - 4.20997366247847596745220604352787844774697968615174\
793889241948260434426295604685677`60.*^6*y^77 - 
  4.2479639704835729599760542665819852437208058953768101930255737594437074843\
0894353404`60.*^6*y^78 - 4.28580294731950065647402988932005353044361113851064\
441614168376993027923531376677188`60.*^6*y^79 - 
  4.3234930310112394727355442550190714475975036018003181086032669398682101952\
396859373`60.*^6*y^80 - 4.361036590940201901392567864267645141973630676472979\
81022560399416996972776561323434`60.*^6*y^81 - 4.3984359305848816568348217534\
5900149500347400342972624142006842928392449533807738176`60.*^6*y^82 - 
  4.4356932901205864486465609156149081016874147544406504156244732442679208419\
0035293308`60.*^6*y^83 - 4.47281084888708090901682518804422974525524430080972\
317694012274518337566602938401257`60.*^6*y^84 - 
  4.5097907277323166288697642575397518432320235059899461473481270464129542133\
8949465357`60.*^6*y^85 - 4.54663499123983144249626544308834966460828137782619\
193497782406839506576151233623172`60.*^6*y^86 - 
  4.5833456498468548530252940754899768023453055572385263376191111411968051842\
8770590765`60.*^6*y^87 - 4.61992466185965616755127855354280780843710684530675\
47846733421966360995080147887376`60.*^6*y^88 - 4.6563739353722123495361515627\
0697812895542367472266118248803546399215866931148920312`60.*^6*y^89 - 
  4.6926953300938500628396699010581057297747200306588051679353580661447413614\
4494714846`60.*^6*y^90 - 4.72889065909112752117255073665632946078540920817919\
082587606495488573236122484020511`60.*^6*y^91 - 
  4.7649616904488635506744468776344347011340274763651994739853154436821679499\
4168456975`60.*^6*y^92 - 4.80091014885489100335589286207304665083843894095540\
7753595529643699869909635779652`60.*^6*y^93 - 4.83673771711280687422050852713\
157276838567456925290620425116455609566195964746064336`60.*^6*y^94 - 
  4.8724460375867099623637809847546093965709499974412091022565665034936425134\
4745293319`60.*^6*y^95 - 4.90803671358165667661649825786964243340708828404981\
102639489913400730122143651451173`60.*^6*y^96 - 
  4.9435113106633248102968177129189463848428433604646687343078187553326768251\
6403994925`60.*^6*y^97 - 4.97887135792015215892538634434896147127008196781357\
010344409006629980985728210095818`60.*^6*y^98 - 
  5.0141183491710102439040097746298697758792197385737270668212455883198756549\
88018572`60.*^6*y^99 - 5.0492537441212817860471463161804409540478086238726636\
1883520788994980768024469756751`60.*^6*y^100}


==> anc/P_numexpan_CA1CF2_s4.m <==
{206626.634837622394483331907568316205747203183694946094220310840032190980706\
06107702`60. + 0``996.0596937899871/y^4 - 113462.0983868427582268299288650894\
008680599283245360623313647324852547315486596982`60./y^3 - 
  87013.764440584434062505814971828531913273245262363000937137051634939423551\
71537934`60./y^2 + 8797.92708641523502632987729151180992579759045814351759373\
354553997971049726258587`60./y - 165399.0533418891078899146547508416229610069\
6626735197714183426850125161673246275622`60.*y - 
  57125.978999174674532103855449669817311246758422684973112266861673556848922\
79652929`60.*y^2 + 46976.6546239927509216316021958826902701794217615353107640\
747432242600643724131549`60.*y^3 - 1120.0209661783537842687663024761683525957\
8206655812026762545306533918735842354926`60.*y^4 - 
  1472.3531108113383323268695267789436353237162610556204981122287837516857916\
8629652`60.*y^5 + 321.1920525531036900742124038286345578395011781567769511538\
8477009839983564610615`60.*y^6 - 283.1879426150806634442548534720563323191873\
1652780184178003217599758580012809575`60.*y^7 + 
  49.312986651975214882942736359941317520828104480933329740120781756623247364\
14481`60.*y^8 - 46.8721371747513497872681663589023903255188548074706061498807\
7199233815312373409`60.*y^9 + 15.26843235442599774006918870620977747240128926\
524228998607189887381259852602455`60.*y^10 - 12.03968032865216552478693616772\
090260583565882544625407884692302507618919479769`60.*y^11 + 
  2.5884249665659018056875769665376420316667809853723270594029538176497258819\
4722`60.*y^12 - 1.05097725901837584927079414858923495032359684789241108762087\
461197635271255395`60.*y^13 + 0.014888587722780062254784400725862979840910825\
56543818254601103908514749879746`60.*y^14 + 0.3213014885063795847696631112657\
8264894504478827647928039881388928138718556422`60.*y^15 - 
  0.3591318029807327065183315004889109279220876340217881125051178267814411852\
1325`60.*y^16 - 0.00171731535302845948402453406314530253529253257709461248895\
766588765503413931`60.*y^17 + 0.223376832769457955398268432231179393669123596\
71530072354567423068449601097399`60.*y^18 - 0.0176223405597956538974213428162\
4033475210786954819773977235358538061872713663`60.*y^19 - 
  0.1097039531628257096480125413050570780028209411328250230648427578587701512\
7524`60.*y^20 + 0.05634665948038854125597132429492788919120232746473170460145\
471521648818952601`60.*y^21 + 0.029330617868176175948642607846255692962025113\
58328136511657234772648020941233`60.*y^22 + 0.0063261735631618002593481452597\
8411740100728561156902304433293777632758040691`60.*y^23 - 
  0.0314595135431011584630239505855465853247727477635919019893711441442574876\
1181`60.*y^24 + 0.00396671937877139434377498357034974156956866774202309464299\
841161986315879532`60.*y^25 + 0.020374205072149813991102443004386675933305955\
41550701885661747701581223173297`60.*y^26 - 0.0005102995302949303869276613343\
9990301161794909437986241941307972658719426603`60.*y^27 - 
  0.0138827917225412202358422685223177907039314602152982538485952982239396283\
6257`60.*y^28 + 0.00256642296575834482802825613776678504989420861404297130218\
096276421928793332`60.*y^29 + 0.007813570970142455807154496475232545208399692\
87179684301956466213837727921026`60.*y^30 - 0.0007823373888257542783122157506\
1146180037420515344345588745741075439862971413`60.*y^31 - 
  0.0051650451610744218856150330330234869433584771139746063403770266902863980\
3541`60.*y^32 + 0.00060600601842017346615896914713189277162908333728339344294\
940448318024926611`60.*y^33 + 0.003378262817642606687106429815793182032541335\
25736369372258044478431421260841`60.*y^34 - 0.0003118186313382418606582916017\
3890535088870929464658451974914594063640953628`60.*y^35 - 
  0.0022619363825215361015208845566310695148019203618280122632538125596529150\
4292`60.*y^36 + 0.00025605532448685959723291133188512671153842637591803432947\
441068453450294755`60.*y^37 + 0.001477243312372077938156055240948210361497419\
65644709700645910014239832746908`60.*y^38 - 0.0001561621128107982636850932438\
5327823346830791839925836748273247110864322275`60.*y^39 - 
  0.0009810709574202783939550103582925001443551579495397371181589151480123241\
6903`60.*y^40 + 0.00010448546695202141403291071360753529239827336755879695596\
684221541083556782`60.*y^41 + 0.000655268915360635030052180500431234104063118\
00009377647554166109416069144987`60.*y^42 - 0.0000668623156975702680874837244\
7891562963912292830029690879042128333873962231`60.*y^43 - 
  0.0004413990000113289270632143407630218382973952749090734039588351183469839\
7203`60.*y^44 + 
  0.0000454336832877305586885026328465435440865240518614461439321809682541333\
53`60.*y^45 + 0.0002978134381204469221598572817889990206085283717912344722447\
0777987953234782`60.*y^46 - 0.00003031419421172494520699521852278412529224580\
024737904261112600121218799938`60.*y^47 - 0.000201840524927509739263296921725\
96143555852026632745131837875792905644104441`60.*y^48 + 
  0.0000204377610817176433520846925665337295520442629318833212066838483086314\
9117`60.*y^49 + 0.00013732721092900896947263607681613489391862278699834731159\
662584865409703734`60.*y^50 - 0.000013751060055046084113539272442230285256618\
27360705789790338304245445523177`60.*y^51 - 0.0000938180042046328840383995691\
3271886950032016766588246137330572472887552526`60.*y^52 + 
  9.33615882770849826728743423829971809859876159449857463067126264203800743`6\
0.*^-6*y^53 + 0.0000642989997829776046158579472257924498164519062201741496334\
949147242505705`60.*y^54 - 
  6.35513923489773546827322495840996708952982196810070517134584638626944205`6\
0.*^-6*y^55 - 0.0000442049747568920115525756556133206005191237803328661645435\
6679328222102502`60.*y^56 + 
  4.34325196140504283780626692687617113887315536676873456090402266279927932`6\
0.*^-6*y^57 + 0.0000304786279578974383921012020996220030507693875736993575697\
4269666893124676`60.*y^58 - 
  2.97591432862433761213967017048895952138633547277746683092258919672358352`6\
0.*^-6*y^59 - 0.0000210729988890703981845021936507553692425682363187185078091\
3392312294737092`60.*y^60 + 
  2.04595676751026934461366312083183294148299362241231242890909300574537828`6\
0.*^-6*y^61 + 0.0000146072869206959476563633069324264407044972020045678461329\
0541962263229238`60.*y^62 - 
  1.41059335065585273497218164651279268592329024889337453563833579063069811`6\
0.*^-6*y^63 - 0.0000101497833077656796876570235813579199128299102522894085956\
7782196697561139`60.*y^64 + 
  9.7521114731419523334869301330352672999601351151958796312705848008213919`60.\
*^-7*y^65 + 
  7.06846335898699074527238218357426817866682906870980023894533038697645473`6\
0.*^-6*y^66 - 
  6.7587026699691072218918100421150757149470417806560472153450943485243857`60.\
*^-7*y^67 - 
  4.93311245016668030776982741271090611598232377801600695555190610062865799`6\
0.*^-6*y^68 + 
  4.6952993491986447349774790848076708343945469656957424455709021874426353`60.\
*^-7*y^69 + 
  3.44978617325027008671382161085223601037988504351016789128343388127926642`6\
0.*^-6*y^70 - 
  3.2691395646042940053100526736361038502454597431379296418540915236104372`60.\
*^-7*y^71 - 
  2.41707773701393670308584922249283618785752779816462084242917667392579091`6\
0.*^-6*y^72 + 
  2.2809879950652971109484982420146185600452207981760864970451533827021794`60.\
*^-7*y^73 + 
  1.69657176094210629124033203290794064536395145648644113954841714833297532`6\
0.*^-6*y^74 - 
  1.5946932516464019864318018350559380642748681853526995660391717679017113`60.\
*^-7*y^75 - 
  1.19288018823852167257139550368644249919479819540985516720003558856481173`6\
0.*^-6*y^76 + 
  1.1169958148844552671349993494093678061701628483787570084682959788386217`60.\
*^-7*y^77 + 
  8.400923390087831787405255739383409534553182952672423938096984438219563`60.\
*^-7*y^78 - 
  7.837970353425942566466243390361498152404156884665483520024816917016037`60.\
*^-8*y^79 - 
  5.9255433918450514481781454759708604357018336669847045176431022924044691`60.\
*^-7*y^80 + 5.509275720377894689380959222088693581726932772989377558398313702\
3378343965286168932769741`60.*^-8*y^81 + 
  4.1857002105993668631834339356384203586262262507393029667885489734677796`60.\
*^-7*y^82 - 3.878711462722172506834652037032504429883019468904826576515529995\
9679643453275849398724017`60.*^-8*y^83 - 
  2.9608537437645905529668124224957744691683984281325732957237202431735176`60.\
*^-7*y^84 + 2.734945978844053677279825596675919550340386882709224832296388634\
5210475021008690675048429`60.*^-8*y^85 + 
  2.097233823628153620122930571347873574107988193641108253092495609782263`60.\
*^-7*y^86 - 1.931287404679590529191518933748094192904830244938511290277132277\
322058808129283116030558`60.*^-8*y^87 - 
  1.4874139200242871715645239282007741267498037621518973942724918764289223`60.\
*^-7*y^88 + 1.365691808505606308276731390413317306306148774344297441966114164\
6945788400105043161402609`60.*^-8*y^89 + 
  1.0562036071888746976994274284988052173653370397201118547275118984991797`60.\
*^-7*y^90 - 9.670274529393342250810907497789190958565982767497510040694608172\
971906061759307807602699`60.*^-9*y^91 - 
  7.508817592619541791625545693626685200806277716139621729864514312636662`60.\
*^-8*y^92 + 6.856139894523871583473111281787487093299769370156659824173774514\
517215911161788964030428`60.*^-9*y^93 + 5.34419479711079146164915302824271619\
73951202047765197943060303243014725278706950164906268`60.*^-8*y^94 - 
  4.8668886344285901715100308807608294187657124413248419540836108843365408086\
11487453238087`60.*^-9*y^95 - 3.807674777316662896043724692317199843139139256\
7109283119239280190690456141391022249289935`60.*^-8*y^96 + 
  3.4588492019521233684339220956875388725172221986424499377312887307206479232\
47338516070902`60.*^-9*y^97 + 2.715723089425827901304125271754135881510042521\
4552639711636093694624356676241829443280247`60.*^-8*y^98 - 
  2.4609303004522881912767561959673624030250288134340267119692888974264070534\
93937008164219`60.*^-9*y^99 - 1.938838035301655587441112599389125448005230652\
3783703439697632362156599081578973002277141`60.*^-8*y^100 + 
  1.7528094979532263988594758906726759802989076084370699088509198790762057496\
59726297505447`60.*^-9*y^101 + 1.38551537075109298363413006859844074940714456\
5494416419051152382085085489194150620421424`60.*^-8*y^102 - 
  1.2497388260579690264964934242500887746487257419594618057608457745481142153\
50039514812115`60.*^-9*y^103 - 9.91012757121012146300191196738751017764299683\
9767445182990941718322673719135012981050431`60.*^-9*y^104 + 
  8.9193960380212217528320761470355498334168541683267402768198998362270774931\
1453207935803`60.*^-10*y^105 + 7.09464070626354011128589145145720239931825337\
1024323250905114957575270331658720689393972`60.*^-9*y^106 - 
  6.3718680220812827276436512645805260914380866299273749243065839111435589920\
8420098350238`60.*^-10*y^107 - 5.08335954614739108988077486372449981086212165\
8188013514986515802068784663084847438504099`60.*^-9*y^108 + 
  4.5561462387220398454083715771303646782948963408230086949890711292469072742\
931813390563`60.*^-10*y^109 + 3.645249519817595060297191065966438988844531206\
54501913971002172952730542782734967119661`60.*^-9*y^110 - 
  3.2607190026087591970541293967211161029711472450474660878713639762839034263\
2186703957725`60.*^-10*y^111 - 2.61605672031876534037566048071505185080373116\
1152371416661667393468769602637057195271627`60.*^-9*y^112 + 
  2.3356082509346894699443222278851399002936183799673176251328977505047051018\
9056846941152`60.*^-10*y^113 + 1.87887814465945516199706881538198017312711210\
5610681809835893019821151666425877712951882`60.*^-9*y^114 - 
  1.6743426660001844453449652643275457711475495814398331638270165660374029669\
4925585770143`60.*^-10*y^115 - 1.35042462228841793937550421695019960290880676\
3999365572723222567114866023687448958673293`60.*^-9*y^116 + 
  1.2012513866583836824286720209220084333485070555713278759740909277231848635\
6022482113148`60.*^-10*y^117 + 9.71296072410024300014585985359484985175384934\
85550085182779187814187797872363869269332`60.*^-10*y^118 - 
  8.6249544972074247356726543320726066151912093111105695079997064005440739611\
025781612916`60.*^-11*y^119 - 6.990886894033463245149979330910879148459444571\
37232752010106562789782372939061336633622`60.*^-10*y^120 + 
  6.1972898954684755618314907919363239288677116525345657093838026491129792971\
749218893462`60.*^-11*y^121 + 5.035035990155600989982014448145864127051771440\
51366118263473768463829271240533882267076`60.*^-10*y^122 - 
  4.4561335178994576794666072487722645753818256668882274788844012793282448834\
214321840356`60.*^-11*y^123 - 3.628718750730792463456235400632897987917361092\
88457502973925135546598092553322834380364`60.*^-10*y^124 + 
  3.2063858170262668065762522465805263066459563572676201624756962902497540353\
803218828632`60.*^-11*y^125 + 2.616830934032963660200149773343952130192470038\
00721166065066275870083338306311638833408`60.*^-10*y^126 - 
  2.3086860012327884102885725197458623766896745982096681585500255176304362957\
800747679327`60.*^-11*y^127 - 1.888257662886133329680766953381316384213485858\
00083059717834189575481715813331884087747`60.*^-10*y^128 + 
  1.6633982181271008416492510276991861368040896871842974649963621017934137853\
499047081841`60.*^-11*y^129 + 1.363333393113992171815233673300137240797929648\
93387381614925026631248276938150143268894`60.*^-10*y^130 - 
  1.1992260681026341014058532137069799925426120104508332875016912732310479734\
562310023285`60.*^-11*y^131 - 9.848962086661215297824337845254111848162624354\
0121227009525675705664245626140500445584`60.*^-11*y^132 + 
  8.6510924563929576275685560923186204064673513775793493963063847415459329100\
56455653416`60.*^-12*y^133 + 7.1190021745125695273301679541103480040950788405\
294911317934673172931397973948270967033`60.*^-11*y^134 - 
  6.2445031520595341760800837436229609795618238912347177040163805482450769617\
15355929506`60.*^-12*y^135 - 5.1485040775990612480286729311192697249782238376\
149862072818505484000660764054646978286`60.*^-11*y^136 + 
  4.5099757087322869200796318129806378011412758800833127969799723037202077521\
74653572366`60.*^-12*y^137 + 3.7253714468279076496396358893531255655909174509\
053958776532194617772662548723200220143`60.*^-11*y^138 - 
  3.2590615735912319065951718164370481847605366631099920890082666939320879874\
76683741682`60.*^-12*y^139 - 2.6969834447469935157532617960455449990674686389\
484338872294171177175420514084187515265`60.*^-11*y^140 + 
  2.3563834652309578837463250091415431737947595945426417515490411269329281813\
06345919964`60.*^-12*y^141 + 1.9534442409776643444829813538091492005695390493\
556236977927300677825140575714846273953`60.*^-11*y^142 - 
  1.7046204455846538468106570383965488813712145237093065887055199308203633189\
77456524883`60.*^-12*y^143 - 1.4155718316773374203819993604069707520459714421\
251829881429786514676230484501745718993`60.*^-11*y^144 + 
  1.2337617882298568640200617055378422508787852755385384573742659215553962598\
0409420056`60.*^-12*y^145 + 1.02627869410467758774311714266245667421215172710\
38461886938192550734774918637109455397`60.*^-11*y^146 - 
  8.9340971281918483703904932549448594829459774166072330200826092295059868139\
9839993682`60.*^-13*y^147 - 7.44381896142965806522351476268480195791264812251\
1898964447537730877019612273196415905`60.*^-12*y^148 + 
  6.4726160433789469890237082111344956367372892163943045367383461032041366198\
1815951362`60.*^-13*y^149 + 5.40154719915268592202241815015280044218605558702\
2259129241467673463648656365633682866`60.*^-12*y^150 - 
  4.6915156581263247750549260930801898292308805146199886385987666060885757942\
622584177`60.*^-13*y^151 - 3.921276176140438431517926482462458314832639960470\
469955431899301265913587639763107407`60.*^-12*y^152 + 
  3.4020852952617106672042038666975809175798925888240544981626085804799681066\
9147089339`60.*^-13*y^153 + 2.84786081730383631008700416656151011679303845333\
7776267647368905105154131735084283979`60.*^-12*y^154 - 
  2.4681451488290748375081442458298418218670305659345592411134193801816410184\
375378095`60.*^-13*y^155 - 2.069128862548366729291861999217003128425725320040\
245869426447677668794584968417898895`60.*^-12*y^156 + 
  1.7913672802260124019286294950466843542793194915004844451672417560470473811\
0944411272`60.*^-13*y^157 + 1.50393586078642408727637023451364769743872683660\
7157435943836949839799707543972384077`60.*^-12*y^158 - 
  1.3007151086544861681186566731797291239405770180291922571513505195780359671\
1883951084`60.*^-13*y^159 - 1.09355291705438701958124619081919967328635314048\
9414699678938580230140589803872322386`60.*^-12*y^160 + 
  9.4484090317118977129823115200400517141521821300455646591184746849329161286\
057727677`60.*^-14*y^161 + 7.954536435208932758709261489960328779635499799714\
54169851780309753795564727089723888`60.*^-13*y^162 - 
  6.8660926966007075123059139474257900123073487563164634296265751582740467163\
420802389`60.*^-14*y^163 - 5.788293608784606353433355328665022802094951788267\
49768381129056793239457871370344682`60.*^-13*y^164 + 
  4.9914968410706092163956105703926527871586036917941123736395139969486655516\
011524173`60.*^-14*y^165 + 4.213499999000200911848638339021224869439031928579\
0561904736515657606064381423855838`60.*^-13*y^166 - 
  3.6300946180865201753646943866523959974057488713974659999809735906967298082\
400183852`60.*^-14*y^167 - 3.068234241080800784430011672021948798236449085179\
28360261201338579369445831025273903`60.*^-13*y^168 + 
  2.6409920255322555301170875674897520031667947594543969567898956963849983922\
525317137`60.*^-14*y^169 + 2.235030859734800039544163495960823355415633974871\
15417540766108036571979314527136224`60.*^-13*y^170 - 
  1.9220928893756181016479796669692137534805541193410505556997349377020092589\
896992636`60.*^-14*y^171 - 1.628638082594237655656490857427791562127798864703\
73561298420307967392011093763815376`60.*^-13*y^172 + 
  1.3993812957408811902545433255268611461940945565313889804043100161713474854\
379577513`60.*^-14*y^173 + 1.187157575386291201579908464980578271231248887900\
32836800689033431182767450225479243`60.*^-13*y^174 - 
  1.0191745515183047718019899546597232733515371932756413995044800335664273389\
038583169`60.*^-14*y^175 - 8.656287142921884246009252226174861290389656327379\
4320033542791721674585022623773496`60.*^-14*y^176 + 
  7.4252044665807999034947241211647858327139421054919667126459087558784563813\
64769068`60.*^-15*y^177 + 6.3138074708351322073212374749288804959380259517007\
880586991782766993197900205381748`60.*^-14*y^178 - 
  5.4114325398243899872223940412382186538548364451069266411490974766410479140\
33113625`60.*^-15*y^179 - 4.6066413630271859174134502430544404846526392716078\
269168254746805915378595347824262`60.*^-14*y^180 + 
  3.9450891669827126583757155851386805672724335487060389905050282711900703143\
30138097`60.*^-15*y^181 + 3.3620792819226540579497756471302316497358534588284\
193088571049806373919736206830434`60.*^-14*y^182 - 
  2.8769943405529791843141750740263105504174923343401837408848125750141262781\
59055903`60.*^-15*y^183 - 2.4544781104280388883410847893825950061064653186036\
491318041441177572777363940329047`60.*^-14*y^184 + 
  2.0987261312211376620859322894601774771111770122648680694684853739753043483\
28645424`60.*^-15*y^185 + 1.7924015772654196485631240941638637354994159725262\
90002845104323068383598106308518`60.*^-14*y^186 - 
  1.5314547833854266040494828600100768480764356313606954764712169821323441243\
2336516`60.*^-15*y^187 - 1.30928374131040239233941728917502691285126343776798\
31185639083768877943152554938387`60.*^-14*y^188 + 
  1.1178445047984880955882137714894318915456333092518364930329784128776896514\
85285876`60.*^-15*y^189 + 9.5664758707740913660919471003410204434225450556866\
82134284164808567441929091463887`60.*^-15*y^190 - 
  8.1617760785272798307823265814061298038174685334191872163858946144784029130\
0924643`60.*^-16*y^191 - 6.99177523011509265067333015046663366633370064319270\
278627368559449728575717238746`60.*^-15*y^192 + 
  5.9608934153532059587482824121167299692200516174650563656315472191981806267\
8239638`60.*^-16*y^193 + 5.11137575196464062830460116156904250098395477635215\
3978273155015802004737422206993`60.*^-15*y^194 - 
  4.3547062194971117413930423392643831364265403702336808429180478475871810672\
4287717`60.*^-16*y^195 - 3.73766783986642652050587821368006863626735256566633\
0896060129151415728587165030084`60.*^-15*y^196 + 
  3.1821796467257170120706965947043112660079851660695268808597730039363514721\
1265558`60.*^-16*y^197 + 2.73384499701158422575679665770549381946783880380699\
0531514646554005264833911344394`60.*^-15*y^198 - 
  2.3259824387925326454705638365007361781394321053126323812221640678723356634\
2732597`60.*^-16*y^199 - 2.00011593306886447573963880243233984393959277057016\
1572072494633201245385950791129`60.*^-15*y^200 + 
  ls^2*(-3365.868169916077323030693125022052139723660753799330341356173127961\
25779363849388`60. + 0``995.9442477755244/y^4 - 30963.53719378100215828781318\
560278042664730160024104297152905390178583850035687589`60./y^3 - 
    17370.5037459172711691487041597820259981521109567437915024874949021472788\
8745780123`60./y^2 + 40355.51593035977393484219903288879755622654011394833310\
568278433783137814452920631`60./y - 52184.62954413421994225429055939579609172\
34722944199914913340209774658572305072852`60.*y + 6418.9583985671548636467701\
9618854152270984402437438638699558980145133701630857125`60.*y^2 + 
    11416.2828850251000380716511160830597675023727206598387336241790234983770\
1227476053`60.*y^3 - 2473.153075563081281719792241369294797708244138726366911\
7488676742066559895174388`60.*y^4 + 484.8008984423409288900434031062915838228\
957763066252545984643245654346954574266`60.*y^5 - 255.66434528153571421911018\
193063647785551471909573396708835795328631260981967733`60.*y^6 + 
    40.2171655248558639209082744821669857308966599906160065408367246030014966\
7535418`60.*y^7 - 49.62147436503870428293841652166708939306697968018973378548\
781527560355956589767`60.*y^8 + 5.4775267004155968924897185257354324342149425\
7054748395887468947384901208800813`60.*y^9 - 10.37222210711892159754685839062\
353046408436209252599704596051075866646409564739`60.*y^10 + 
    0.63687343397496236847517783945515205665529796833590315082861163431126414\
862801`60.*y^11 - 2.330050785763483560573515305781695681950568481712038009759\
76588075826569130819`60.*y^12 + 0.2524323356862910279447192371948223574540301\
4267764643970719403856162956480928`60.*y^13 - 0.66259949050213197600769571809\
808749746738100714674439083873702955844705036651`60.*y^14 + 
    0.10407302670268599398309675687545474775527815959392823338910333721762180\
664583`60.*y^15 - 0.149061392056141102512598483221358375272468947037262125695\
22286583737417403005`60.*y^16 + 0.0028628610438129185578952467112556759268621\
4887990263712799523848296470654519`60.*y^17 - 0.02271082971093903379608136333\
896533209368265298586583116173863984367291687494`60.*y^18 - 
    0.00039155447637731620075462687784945050007805554662105250851908165142377\
453466`60.*y^19 - 0.009670013932516561608830380846187893575788044658293722418\
7991215341065214882`60.*y^20 + 0.00363609455191533409448596531202901715675733\
213491610762894750658498520952147`60.*y^21 - 0.003617813630488694845335290766\
79261041491109921379932391115968896798190112838`60.*y^22 + 
    0.00047284493766844487742034133792801552330746529361960273707910762479177\
937407`60.*y^23 - 0.000081304201261084819950978496194742991781249920894943259\
60882139194174498428`60.*y^24 - 0.0003374962638519993606065328196711127355982\
5057476656203763062681568079666861`60.*y^25 + 0.00002631019615596771444788237\
241896723523494782178846225049755456859178920314`60.*y^26 + 
    0.00005553103636688571436456407775625955963924764976700695639422775557916\
179726`60.*y^27 - 0.000117786910242207791549946133104375726989195855373864540\
8146731205484546163`60.*y^28 + 0.00005789116557691426078577648925009646490463\
644742634254447620366820255994694`60.*y^29 - 0.000016051488767613827924756737\
10039323383697252623190680895893063599193014947`60.*y^30 - 
    0.00001243303922258854818512161751361938598950260318149868510411991354954\
749684`60.*y^31 + 0.000011883544792010168537306830703991546357815201654623097\
83759646748497204058`60.*y^32 - 
    5.22122591645605921029727333647093803628956631754199864391441110995930053`\
60.*^-6*y^33 - 
    1.39043597336650586228031228277583645172135695628057344549810182994834082`\
60.*^-6*y^34 + 
    2.89613044234647611486259844269187165249335049389051161309718896682877593`\
60.*^-6*y^35 - 
    1.95945655023181496676631530296238036009921959165170910402651288157094133`\
60.*^-6*y^36 + 
    3.8934261345375175081145284913067928828738375476196972331550957989018553`\
60.*^-7*y^37 + 
    3.8225113112273082724179671283264437168769727771613138076629662309972384`\
60.*^-7*y^38 - 
    4.5459312018615526162848928922674832155797719615733661789898488033252424`\
60.*^-7*y^39 + 
    1.955552239544078936918296809729401978091967805733804151969188964624341`6\
0.*^-7*y^40 + 1.7537433289179618363608444697856638107937697706756605049689621\
499944700015054531670397883`60.*^-8*y^41 - 
    9.11614608553369895931363832872831907024373963591176010951986162240735`60.\
*^-8*y^42 + 
    6.394005463426405589742390226123448907798493550862548080022110742090296`6\
0.*^-8*y^43 - 1.6202379567439076286979999847114529310378936049042824354608224\
599617663113026129027998029`60.*^-8*y^44 - 1.16891435684986081402638011674043\
88319373417134916657812771984119331062158156587156127589`60.*^-8*y^45 + 
    1.50481083219081704962908069038894341918983597720472091515596994057287697\
74049206530479715`60.*^-8*y^46 - 7.348144988967529895399703983219881508804890\
094308692001248078399225261549996974870425061`60.*^-9*y^47 - 
    1.13541541084564436486746913446996720847771576192710438841098389717915598\
27269570371546`60.*^-11*y^48 + 2.78335516165073391510870939689495218084587062\
3673789637162867314482657442391498749966881`60.*^-9*y^49 - 
    2.18138537561023894093450953296126892072677133494098090193860504697829456\
0028323803200548`60.*^-9*y^50 + 6.4837473936471359373202018698714739614639237\
2549473320068611199554161225232557238787718`60.*^-10*y^51 + 
    3.16083014066456440546994555760520559223628384035361561696355147924523749\
537798285640231`60.*^-10*y^52 - 4.9259793385363639771452750777530098116237134\
4295450698115338392030316257480984188297959`60.*^-10*y^53 + 
    2.64401525076529637791251502165857124849072592923240608043092407911239780\
115623646786754`60.*^-10*y^54 - 2.0240369943111094101964785175762702968382216\
128034351038341878398239980301677052059019`60.*^-11*y^55 - 
    8.44153590246555225101664351869775745671687061912893003901718773150773720\
2916984344455`60.*^-11*y^56 + 7.359137153950317174488190939719062576667820024\
0092589045215139095102116446415224722987`60.*^-11*y^57 - 
    2.56103910517358942805973317277147381569459601239257350313683129051075161\
60735730981488`60.*^-11*y^58 - 7.83359469984064999823596468029814326735564660\
6257871715841688254754253405733485727067`60.*^-12*y^59 + 
    1.57990310106468831980502781962663880634376773611847636954124517172780457\
41639092169171`60.*^-11*y^60 - 9.38504349074259835041910324544061327704771110\
578972551195853926050339667151924540369`60.*^-12*y^61 + 
    1.35575363210785691483285833112068614221473451802631836352344668736756843\
6168658875328`60.*^-12*y^62 + 2.490184838010569404509009829170610654199212500\
46610814497058280084202000423869871349`60.*^-12*y^63 - 
    2.46002116234336686436699300489653430630941949814233548568366670439308371\
1151115826435`60.*^-12*y^64 + 9.810353265482402285838395249060599289353688853\
21100948421157532948715336963169506501`60.*^-13*y^65 + 
    1.63397520087450305538035352216646370849906343525601567975443166686382931\
249357217308`60.*^-13*y^66 - 4.9881906632084677296763341652506841966237393397\
2642479404966754055324475320972262296`60.*^-13*y^67 + 
    3.28144766193434760713369201251781439183613516771339497084680537994047563\
806920184355`60.*^-13*y^68 - 6.7902760078558376502246753882635750165862398366\
604076921440118481177164628005399094`60.*^-14*y^69 - 
    7.10260258876188981928965389160858219859066067954557779254564944330574748\
04803508452`60.*^-14*y^70 + 8.12173282044758436342608722228397232024731404008\
26139602376084235380917693657033964`60.*^-14*y^71 - 
    3.66489707786496276802482833252765288248404927578484469063947564237543121\
89114311576`60.*^-14*y^72 - 2.05687447807796041922688266850812382753498044614\
6106105585089945436967117943870444`60.*^-15*y^73 + 
    1.54679043194775606401359086730875165455181541060575712420440341822825726\
3799073051`60.*^-14*y^74 - 1.131866505798037352127595833710742444338298031702\
740100587235808094260477329225143`60.*^-14*y^75 + 3.0022445127829815488225570\
34966390012447633097289627263521353205885604069308201793`60.*^-15*y^76 + 
    1.93229979368267582834627910161809758974248666912629476761878342093857792\
3306461186`60.*^-15*y^77 - 2.646643190912739823061470876451741019868405911007\
747317175541874690349349737736696`60.*^-15*y^78 + 1.3393226824041646478963830\
60685043523738761220269748083263831404257717200282612702`60.*^-15*y^79 - 
    4.67433405866978145272759240364431852605374222560256976540989379889918206\
62407956`60.*^-17*y^80 - 4.69896456385231863172008463037969945489534973367512\
676150371891577064673134914874`60.*^-16*y^81 + 3.8522540495167206232114923777\
062377191987967296617498106637271059043182952915643`60.*^-16*y^82 - 
    1.23645831339493526102621922542105040306983034450302384393673880192780253\
434356089`60.*^-16*y^83 - 4.8945939051884164061063793429001608043701250292699\
790668074294379978220888986504`60.*^-17*y^84 + 8.5041981663701915849286407205\
326883483093692556589370016010371253321692010727024`60.*^-17*y^85 - 
    4.80185636920846638732751392620542626469273193513974819842290562437730332\
92075722`60.*^-17*y^86 + 5.40842766236106117995282947155809976435524299009397\
7704617801643783954253076588`60.*^-18*y^87 + 1.392546253671732550455734812837\
4225003412264513617864008945798954939080509947054`60.*^-17*y^88 - 
    1.29391729011213092390457723682459200051521795657368186584041196022506914\
80662335`60.*^-17*y^89 + 4.85744894116852389571740371817627205587051767070650\
70226081235183947720497697`60.*^-18*y^90 + 1.09212949190065159199110925099107\
5181740497737248159282214589719766907150947537`60.*^-18*y^91 - 
    2.69105372003385355240071111055734600072729351849406424856838146327485405\
7917071`60.*^-18*y^92 + 1.692491455851474077250562234077184229874858488409214\
788524683677678739193111317`60.*^-18*y^93 - 3.0671846844666869430429628705210\
0919922377333398240366674237679331314482232558`60.*^-19*y^94 - 
    3.99939569963178547918904554404611884946339846127245132740144708000639569\
334579`60.*^-19*y^95 + 4.2888646799140649875556331829763607276128391505003760\
2949241332504446056893281`60.*^-19*y^96 - 1.843616253308106144362424357946557\
41461312512957910709318792210102168258815156`60.*^-19*y^97 - 
    1.79029618462151781752338915297052875797141918369042164256974456794283017\
32377`60.*^-20*y^98 + 8.37118801997035228816466586504868198969002488530011501\
31390033387030936314898`60.*^-20*y^99 - 5.87327470948141027092171050746471238\
92800310072120743070573950095673526366645`60.*^-20*y^100 + 
    1.43073610698819254617326075043686160813024136983824998307143800479086263\
07214`60.*^-20*y^101 + 1.1010035902906241132166805609503865844662839952254104\
605454531704722573213799`60.*^-20*y^102 - 1.402449570913715411502071893873389\
7568253711426386337606474807575701887960799`60.*^-20*y^103 + 
    6.81166220910151322110544364732013403855348912368141577283274850783449718\
3964`60.*^-21*y^104 - 
    2.80121539214968585043767059083395497819423752072071716592295052031639873\
76`60.*^-23*y^105 - 
    2.55333262554306172302635466908110087088037502898925428812780682051092413\
7237`60.*^-21*y^106 + 
    2.00865278566358663085074191013647354680685527866284464134228944282671187\
8436`60.*^-21*y^107 - 
    6.06534658705241989379325148977799073069198093899267660744750402085404479\
671`60.*^-22*y^108 - 
    2.84747380678282200728868952404239442940398815026088607689587557206997167\
498`60.*^-22*y^109 + 
    4.52135842696777455615404122342761058045142079916126386153742059638600684\
15`60.*^-22*y^110 - 
    2.46174973411615848143303061498049895262107665045255202999331022449654987\
917`60.*^-22*y^111 + 
    2.17178764773369306056629969398495821511402501456115750989864038482919783\
56`60.*^-23*y^112 + 
    7.60710470324211227453289167932802849290787364097781314251826205455449120\
76`60.*^-23*y^113 - 
    6.77426514387724827766686933604022489548862217550792440232443851976988191\
5`60.*^-23*y^114 + 
    2.42563969371403522027430414132800908884081871108460028088907064156172521\
31`60.*^-23*y^115 + 
    6.62686350410881635242479346647829334250205365326970036846070821613619006\
7`60.*^-24*y^116 - 
    1.43562661208021059514068330171203923243708159833755994354626656430660938\
11`60.*^-23*y^117 + 
    8.73016661614067135484571320390657676561182953059373178293781637260178112\
2`60.*^-24*y^118 - 
    1.40512034955698494914881991594956844921365762327281835592870180945624575\
3`60.*^-24*y^119 - 
    2.20068196972952416814231980841943758103953677097117419205676328116958283\
8`60.*^-24*y^120 + 
    2.25351793845579264820040888272827410378554556590719339781980539490138307\
9`60.*^-24*y^121 - 
    9.31746784297781308611470016853980970203948833201444358884277004617590056`\
60.*^-25*y^122 - 
    1.22688227141001321300108758325026542662395675910065165200193689665201651`\
60.*^-25*y^123 + 
    4.48256172249388053464875459080979521910022795137423041228818872456866093`\
60.*^-25*y^124 - 
    3.04449733743993323611929273958812685733357557020064469322436162614157529`\
60.*^-25*y^125 + 
    6.8824847486425673124155551047069574743131326836034115722828812896362221`\
60.*^-26*y^126 + 
    6.1225113606496911282360045424642129809031374024146563234838375714223424`\
60.*^-26*y^127 - 
    7.3937113205025017134547025691566781111517197681177519535800244836801544`\
60.*^-26*y^128 + 
    3.4723860168827359236614670085198069109222930036554304365125986074900705`\
60.*^-26*y^129 + 7.7269874448072795374145049403374608373265587995661023296091\
72546551205879616405383392917`60.*^-28*y^130 - 
    1.3731387316979879901756080363545132925617814405568732119840460779369484`\
60.*^-26*y^131 + 
    1.0455326116697722469957219009788110014381993631882806657083904435608671`\
60.*^-26*y^132 - 2.9925056857053589750273429220076108566024382886382685302880\
983700125131814189349699250296`60.*^-27*y^133 - 1.610146218556847124621123731\
0806877093999748671064110885454747295456896771409485443166416`60.*^-27*
     y^134 + 2.39150808142301029237167943710602521554296328702988944449375513\
54480314778586602608836353`60.*^-27*y^135 - 1.2631796924145310167067465492145\
886019971878822237596069791363255586271006712631152340387`60.*^-27*y^136 + 
    8.46621409806918276865824600460288912045754935074118684662520350261506856\
407590179998751`60.*^-29*y^137 + 4.112429126960861504230512331334604260448295\
727832291169721529577249464944882970728192725`60.*^-28*y^138 - 
    3.53892236362323151012376969224837901484994144373333955322879797704563806\
9329174895083583`60.*^-28*y^139 + 1.21541977185383997110401071054612610235026\
0137921272124467827885625339659906119770527971`60.*^-28*y^140 + 
    3.86437338348703339512253901150301006586402702813039423374426906854764960\
457442403838789`60.*^-29*y^141 - 7.619277158860428399885340221043156760489234\
87424857405585276536690214321594800518427871`60.*^-29*y^142 + 
    4.50307671105188899478917668993208223679374215389093579136756163968221986\
108711160696367`60.*^-29*y^143 - 6.445189858760351872175831021935991563787580\
6513733053865305927572038697664954233032943`60.*^-30*y^144 - 
    1.19774264387404043721007616705927552917502493194754164857959172026843240\
331210393005916`60.*^-29*y^145 + 1.181166043015039436762277575837684292023041\
59356166851160132642099733951286033789959906`60.*^-29*y^146 - 
    4.71792637061384018275197074298465396981923423368320350305552618994385867\
13493739391381`60.*^-30*y^147 - 7.7200214482282234405567559958158381156261591\
75903752789876443970737205960480410595907`60.*^-31*y^148 + 
    2.38772695094981246126157300513514482829503440330795403076309038536611981\
6225256734218`60.*^-30*y^149 - 1.57718787576671243255720537304126075782830651\
29798304671607534965466464193746499387333`60.*^-30*y^150 + 
    3.31973741735152610777366734290053051978362673299690650747617938686694540\
3008224825841`60.*^-31*y^151 + 3.36337086274385924144491641617727706606076674\
9164677725987378401020896227312057870565`60.*^-31*y^152 - 
    3.88763392806980672678209138093874554139686475895907749360874599401837914\
929783944817`60.*^-31*y^153 + 1.771739004774522199342597830911637097997700009\
301732581111069191777537965966107424125`60.*^-31*y^154 + 
    8.26907797286855561457643052722608892504682376961606496379408389688305351\
56674935765`60.*^-33*y^155 - 7.3446091261529569244949729980328717539855519197\
7843283767132689461499728309390635036`60.*^-32*y^156 + 
    5.43662891887193295284738664010779916512690820837267771072619173696547936\
509184516678`60.*^-32*y^157 - 1.479377646201376951279392645125641283929937934\
82551843328041610191268032661062984539`60.*^-32*y^158 - 
    8.97049016858685799369479963147362123987489657877575729960937167490042143\
37527519834`60.*^-33*y^159 + 1.2614123329141983471006869272569779442362614882\
3591000710384850951147555091852043435`60.*^-32*y^160 - 
    6.48330736911654855487911895892590349951479904208053499490978320163158331\
88143221677`60.*^-33*y^161 + 3.0687747694953619946953652214185918014795684995\
53813811411951814210563755166330794`60.*^-34*y^162 + 
    2.21049831258914245876242558564647778523531252773540654467483438197952991\
51560233538`60.*^-33*y^163 - 1.8463721045129882825284977940247273578260437877\
18013782178856288035049611800301665`60.*^-33*y^164 + 
    6.09762271065475732322924159813385270905428966244076417930668895933014949\
8805516177`60.*^-34*y^165 + 2.20611585816438045665193469976259970117271278251\
5295920803079995531587920049939052`60.*^-34*y^166 - 
    4.03187329640819249396541605858229330701556917084215615571469580867732109\
4429595149`60.*^-34*y^167 + 2.32225811542283182848087133518071704251138640265\
131652853873553952639449060173431`60.*^-34*y^168 - 
    2.93827797328071908644001376228890934828400383257068729300197199195739365\
267054084`60.*^-35*y^169 - 6.478049653653439056462647266901376737215379753668\
70133984003415569760104960542986`60.*^-35*y^170 + 6.1817692623793914421317857\
1521576284583624976810085582214598438294074500869099608`60.*^-35*y^171 - 
    2.39047389066549897183050219135721750184749654452957079747295226566894693\
695768187`60.*^-35*y^172 - 4.654055360924248097993203747630177515407480369455\
3177074741041284081779899700545`60.*^-36*y^173 + 1.26792592159751620541881777\
301826674485049977237670889990345219774986898503153606`60.*^-35*y^174 - 
    8.16635585614003629269341617188281808049157618699884337775164019265892558\
05346601`60.*^-36*y^175 + 1.6000642004258424029615520256973732871975409635787\
713994453328574510141169545896`60.*^-36*y^176 + 1.834298719813663662474345737\
211602792111697200132453896479751453965655094642252`60.*^-36*y^177 - 
    2.04075789317341845765584897013500594453416194945542015090492184133388092\
14599675`60.*^-36*y^178 + 9.0420232729044500148352763603479359021133027155718\
91232591620255693096252778141`60.*^-37*y^179 + 6.3563865207601566425093017315\
8225066667971757932689543403475780410965166840173`60.*^-38*y^180 - 
    3.91545261985186332788723781257264802184827405895886878199432214130269622\
6109305`60.*^-37*y^181 + 2.82487790405984739049420305336884261588123202076962\
5121565764577953351120639504`60.*^-37*y^182 - 7.31388405671803138043986599472\
659885280085978894392444833507440175662009811621`60.*^-38*y^183 - 
    4.95233571575736522962665004770954019530363260861811424193167583701136791\
177644`60.*^-38*y^184 + 6.641491809101553286006991749210107063394380506570092\
68952955250404859922517434`60.*^-38*y^185 - 3.3272683852846945001439819306537\
5678047047072374530256949523541358891350193634`60.*^-38*y^186 + 
    9.42768234571191864325846188832768839128540111081489180656850966818358791\
6364`60.*^-40*y^187 + 1.18388411441564017800769800851583307019253642103685991\
475477644404368902186142`60.*^-38*y^188 - 9.624335772906824026302957052424007\
8417258066328686647280286853884210229365658`60.*^-39*y^189 + 
    3.05937059121470631507422209689190871444091268284681393621336963163542456\
87436`60.*^-39*y^190 + 1.2429119014562070368858027520915088231083064974348146\
448163503669791319982549`60.*^-39*y^191 - 2.129433061444742571226427603222985\
7041155788313814869252499229155443171886189`60.*^-39*y^192 + 
    1.19721683354699735282668745103668459284594754253408988794314702054010300\
82928`60.*^-39*y^193 - 
    1.32334586599434520062510286119118567194536277512561320920222170669019188\
0611`60.*^-40*y^194 - 
    3.48939748614105948827661535189892532182882181998138136639026269184133665\
7462`60.*^-40*y^195 + 
    3.23190603588155094025172000544223621852112576639232295903347899766973494\
8807`60.*^-40*y^196 - 
    1.21115604493314698987525812110730086808730929502786286382850014804412793\
2216`60.*^-40*y^197 - 
    2.73468869988803893508513820708621640630478419297555319846354015126196430\
73`60.*^-41*y^198 + 
    6.71893456319882028771222138117423824003535943341418613023362883468190755\
476`60.*^-41*y^199 - 
    4.22630109137795787853650711318376740503188622592500047031290980327572770\
747`60.*^-41*y^200) + ls^3*(-15650.999334705258467556206172248047667021901993\
34895153557459136637916441172965525`60. + 20844.60449510072540297844499173843\
119778253314809254980298499388257673466494936147`60./y^2 - 
    9315.86941544493354978789184588481921927267299228031379446436903105677825\
010737175`60./y + 7008.683770648589395460926545204352301118271785379236079540\
36972246591788133077986`60.*y + 796.58673743903445563570825136778179829909680\
549107892344740633187624895100059007`60.*y^2 + 267.67200517752654739119304335\
431121055604379888337111940161812303338867690660692`60.*y^3 + 
    667.749234907988605982859276791620739669224005609891205809908894939687603\
9853908`60.*y^4 - 155.1362916683107375739693977642520496016642817814302007879\
2853538444802885610973`60.*y^5 + 77.28579107731349606283093481384499301727129\
694558925993170241839579717638719801`60.*y^6 - 29.350796510903589052884316089\
96968842291908253817917177691389716603625885872853`60.*y^7 + 
    12.9278050529324393414189927324977079228890169436258398431211318043878913\
2294949`60.*y^8 - 6.182923271358952423287115275893058346090315472825929018637\
94712901681658899056`60.*y^9 + 2.49692555788243602664530712475499208209645728\
593442224394730890201806262174024`60.*y^10 - 1.384498163540936159191656492215\
65684686296675776544967959499870162151506273496`60.*y^11 + 
    0.51884167436518151203019368826077757550056255292143838835268756405570132\
399797`60.*y^12 - 0.320727210989857679906748701033292361262174760713328136523\
88031436686286699078`60.*y^13 + 0.1125428631895062838594905426742127829210779\
0669987082688532561132090580189661`60.*y^14 - 0.07582544900984584649916485846\
272156782348167450699992985782667360857832378118`60.*y^15 + 
    0.02509876520729399729248227981137662420184609872878475175854719253365428\
231415`60.*y^16 - 0.018161953176768558510790358753420146869702838524802486036\
21671770720014920183`60.*y^17 + 0.0057057859571248353844909716104529525685530\
1311101040023310972843598407351275`60.*y^18 - 0.00438888061414063524016178951\
428776503761714828470653772920870018253348231494`60.*y^19 + 
    0.00131532079695036368419733222895562134947645642033747336752038620582165\
050505`60.*y^20 - 0.001067260328429259873760705962733099072193895819561921780\
49674259579907441635`60.*y^21 + 0.0003064231856612241060751749639580241772121\
036749149025345130457244978314119`60.*y^22 - 0.000260729953504558870628950742\
07349514458021472113560596069712477362395319789`60.*y^23 + 
    0.00007197404360893582991699266326586069626191229084737501760325417143950\
329459`60.*y^24 - 0.000063918971067049978657054167188471039497912288389832635\
24584328009843966271`60.*y^25 + 0.0000170168206552867847710149723192241979845\
933069842002231646321961705768664`60.*y^26 - 0.000015712600195416329592084342\
85723399078761416453996631710922291239312295996`60.*y^27 + 
    4.04487008147985091540498871239170474151658170546848199093750825104278715`\
60.*^-6*y^28 - 
    3.8708123391887345032828354187598076636054054209397858856215285472759174`\
60.*^-6*y^29 + 
    9.6573862740838149856840459534416221961545466695464276728249486771656174`\
60.*^-7*y^30 - 
    9.5523921785764285686773815233079577389814019495369483814704995338052457`\
60.*^-7*y^31 + 
    2.3144062966213935695539107949424366918888891800655926884765672211072286`\
60.*^-7*y^32 - 
    2.3607091155108247458207475606906331837128819819281315482446364117874568`\
60.*^-7*y^33 + 5.564242165218755793141281849757185019688643888683494952516759\
2772811383061652863806673983`60.*^-8*y^34 - 5.8410207042204932352378478373273\
88284020673165318575957974872036612794661118566608992353`60.*^-8*y^35 + 
    1.34143123095299066590411260086123716785596802473404225628327464462839430\
20650058980360737`60.*^-8*y^36 - 1.446669348819016912785305239909755462260558\
1561625609138332098220049445744603927292635995`60.*^-8*y^37 + 
    3.24169730716566572533996500580342557790940904895564389791213194476290175\
5313720774909339`60.*^-9*y^38 - 3.5860736397178138831505336115849531293307093\
78679896224603580481801682941453546077061788`60.*^-9*y^39 + 
    7.85039471747361325781261270369612477850809588827005424406988885038476542\
116777465835543`60.*^-10*y^40 - 8.8958261409205950189400251318925542160497920\
2445325045810131759173685369722492943456615`60.*^-10*y^41 + 
    1.90467256317814741033719221106403399911256492224361388431146185715600002\
078515372334589`60.*^-10*y^42 - 2.2081469638181366327960991161850536672575277\
0113912540211087566142074679150817425626699`60.*^-10*y^43 + 
    4.62882437245168228634958472349541729246299087665303675623900968776773721\
14452842120286`60.*^-11*y^44 - 5.48414869274882287629606082339890404298256172\
14132016980402093625394311902890796022268`60.*^-11*y^45 + 
    1.12659518256678170998983455021223187855957055875597959922846371417656037\
41370214433395`60.*^-11*y^46 - 1.36270196356138549018218244570862959996240327\
78046934026995770827934232789436386886582`60.*^-11*y^47 + 
    2.74566828468612669339589311938528295795974448926958105951234616102400634\
5209997443214`60.*^-12*y^48 - 3.387493753692042922023262837639223391127752772\
266637694294113562810415609173201441656`60.*^-12*y^49 + 
    6.69971491795934029549307650500090409184802804480966974624958196917762352\
40412697831`60.*^-13*y^50 - 8.42405908520042483088550382866045142845587282723\
072337298555093394332805469388794897`60.*^-13*y^51 + 
    1.63660955627351465569054502400690329664894053681739763071408415637621282\
7999129618`60.*^-13*y^52 - 2.095617248848442941898491351100034367340551581923\
55785271115089885541338097907503594`60.*^-13*y^53 + 
    4.00196112434636359142588147267725480173614778923013864999907863252955311\
11787494025`60.*^-14*y^54 - 5.21476891781607222597691799156961797614192581183\
24909336288308122472514969829574618`60.*^-14*y^55 + 
    9.79497418758641994514850761129809085235375051154545662378523483519810554\
1899046606`60.*^-15*y^56 - 1.298008895659843999408298946213868462002706160044\
2538094781046959140303421836809385`60.*^-14*y^57 + 
    2.39940910987414416854066836303031488950542688408487602683847761551312176\
6593306934`60.*^-15*y^58 - 3.231680660487102716527974692662566518362271804438\
294757831701254418675175281960757`60.*^-15*y^59 + 5.8823041203777562884914782\
9111768682465802223217743443547685751261540056439581485`60.*^-16*y^60 - 
    8.04780590556534506250978508883837746656274707446670241730942293404909948\
180406179`60.*^-16*y^61 + 1.4431368563941548160003692083479234066446478068608\
386230773342496225661762166504`60.*^-16*y^62 - 2.0045466176520876490806024194\
4014974927766913133237971895867262376832389494571694`60.*^-16*y^63 + 
    3.54292395841677439469459193632854436222136387049435477676868037554871492\
74770538`60.*^-17*y^64 - 4.99386501450156257267256831327449206159087190363200\
69043416745994386707592559057`60.*^-17*y^65 + 8.70342373843988007941527918108\
8637928574811352741877560248152045923405194045112`60.*^-18*y^66 - 
    1.24432161868714403015590810024829041785579805374953815162175242341539252\
70815773`60.*^-17*y^67 + 2.13931206205991701834532119447719817504239515945126\
0637360376354158048558151251`60.*^-18*y^68 - 3.100970924269114186223730177826\
939960884701542526950029084614222334955857029031`60.*^-18*y^69 + 
    5.26135194883654367001595710580676772754006366169227968557723144076633022\
38736`60.*^-19*y^70 - 7.72905828330683639903487513966545647497969103320887717\
79647705177365778031764`60.*^-19*y^71 + 1.29462741626076155769787694610110763\
188114279671026054757046647602413554125265`60.*^-19*y^72 - 
    1.92670184505484251523817619400900128957138798322888774459829403499575068\
877799`60.*^-19*y^73 + 3.1871526240052106677533482100067185222792985064434496\
061835700286723953966353`60.*^-20*y^74 - 
    4.80349318135240806032672893350083921590186639884241591560006130530404445\
116`60.*^-20*y^75 + 
    7.84980954398353802884429351474969632098245862560024435793424492719871986\
7763`60.*^-21*y^76 - 1.197707298786925152204578246013720241911482532172160770\
9621987260887931462353`60.*^-20*y^77 + 
    1.93420374166173998187532400842905154481940798477164619341683377538533440\
5327`60.*^-21*y^78 - 
    2.98669969913601320675543044487122501240883230858909684474174504386657124\
945`60.*^-21*y^79 + 
    4.76784081138954122674205752740365043740215913613894203702224016816400442\
556`60.*^-22*y^80 - 
    7.44863315863221870613780177396062887541969009382802944801932123059937562\
923`60.*^-22*y^81 + 
    1.17573144493896946721172520093832122667746717702306662150851860404884111\
547`60.*^-22*y^82 - 
    1.85781682392001780740284177472633728008027313990233538104327086145126322\
856`60.*^-22*y^83 + 
    2.90036439427920810795174440977609230605223519782211253460376933418163964\
3`60.*^-23*y^84 - 
    4.63412606079967253022245185083942883146332470967111849168166503300929610\
1`60.*^-23*y^85 + 
    7.15726181444422022761927028282849960230539125410959227661614864960318720\
7`60.*^-24*y^86 - 
    1.15602982931239851995075777648473323661024371650157775800611017761941534\
63`60.*^-23*y^87 + 
    1.76678467814078311541296149559312651843066958776096011985216655847237272\
3`60.*^-24*y^88 - 
    2.88405994931748408870571169425341552295838501652435812634182101212183851\
1`60.*^-24*y^89 + 
    4.36270401790935286769318709587640227236583331507442676837068266226956427`\
60.*^-25*y^90 - 
    7.19567528262980966577282376925751329961874178971467529390715222508043492`\
60.*^-25*y^91 + 
    1.0775980663136048129321071015521879107075142255335092694392403509082183`\
60.*^-25*y^92 - 
    1.79543218948297105113979224159972700426429942348732555174162644329449043`\
60.*^-25*y^93 + 
    2.6624457057194894990952864331633450399423255652811021138670571909533759`\
60.*^-26*y^94 - 
    4.480174484389978949269792687440474666473111725737293569981204372878384`6\
0.*^-26*y^95 + 
    6.579941105058961967859394080486162913269438302743167187755501402986036`6\
0.*^-27*y^96 - 
    1.1180152975149386373603146517788849006983845956109022136423351233768822`\
60.*^-26*y^97 + 1.62657953320766820104939343505916800698413265979019515673076\
01322164687196705484585814189`60.*^-27*y^98 - 2.79014006237348522491173710116\
48744247116036894187489895290671085779582308763784589578821`60.*^-27*y^99 + 
    4.02194154754533743245221750617542235717726059295650795972993671521517416\
2405517618933212`60.*^-28*y^100 - 6.96351248090443674809229842309710351297941\
647746434890372920028424212493890277991197632`60.*^-28*y^101 + 
    9.94715250544832900873933257171131474015333285718442135163705423024325987\
988049976959562`60.*^-29*y^102 - 1.738015145210621741246332788836708891745679\
507504630338975959537376895424422482557314077`60.*^-28*y^103 + 
    2.46070795177354363727843580321094094857419508886769904352802685873484968\
202095396420513`60.*^-29*y^104 - 4.338108794293120950334954747784148772492856\
78664060389051191385711143724367372152055861`60.*^-29*y^105 + 
    6.08857430682068984218689152316114580390673932774691825485861501595505521\
6341072028069`60.*^-30*y^106 - 1.08284906804403437998327753233130786453112585\
482724756607568317357746341299873768034158`60.*^-29*y^107 + 
    1.50682077826763679080868347225527520329209489244481904580186632226807232\
10204780160477`60.*^-30*y^108 - 2.7030558186327348094936493387582355080236679\
571313162571579774133480047248746764846745`60.*^-30*y^109 + 
    3.72987669574122068244862209871281047913504668859274299768922510930655787\
8735800347517`60.*^-31*y^110 - 6.74777762748659316241901922990582864331308348\
5869911410144408839349793965847149814621`60.*^-31*y^111 + 
    9.23444660263636705901186539309795607416271784484055671667558010979288378\
444541664088`60.*^-32*y^112 - 1.684551506612260194903610872601746487600189154\
756936344381721063428428919810753170001`60.*^-31*y^113 + 
    2.28669177260745177176860493160213604708850971866808701841338076419932036\
215264309913`60.*^-32*y^114 - 4.205569278237243133961823263926681232411110822\
70309309673971306206846429814022361826`60.*^-32*y^115 + 
    5.66345881389776080158977059084745109099041644707812955553345701237731754\
17521163541`60.*^-33*y^116 - 1.0499811086528581260339729982919017604066154636\
3042165025729356816889786902187976412`60.*^-32*y^117 + 
    1.40291189452159554785049971639673944444859224841922333864273326101432327\
8183372155`60.*^-33*y^118 - 2.62152289992971378129832047355034543546098949959\
7035100764828095053294539433318289`60.*^-33*y^119 + 
    3.47576899348433469822680846531194252559859215366083801904136297096615231\
7899926146`60.*^-34*y^120 - 6.54546684064267029543904189392174136242861307958\
445818891741983808524745261893675`60.*^-34*y^121 + 
    8.61272801689732808423815190143133092768224973854860948808045304435150056\
923635421`60.*^-35*y^122 - 1.634337568169958368877348659759919055608986839133\
05931289243079143088697148733144`60.*^-34*y^123 + 2.1345064803048621076946265\
7005306765270308963419645555595842668361007153472652855`60.*^-35*y^124 - 
    4.08090484572333999353992718890778044457672935878920792426197264382946596\
449374717`60.*^-35*y^125 + 5.290769703468203387455866605305332865100933727514\
9609771277265557100084049347735`60.*^-36*y^126 - 1.01902344945554825395227921\
59992302598695512322070167695745929011164688812311249`60.*^-35*y^127 + 
    1.31160392274442478623985426691304177314707329138509053104081089302446474\
05959779`60.*^-36*y^128 - 2.5446283515825411270647766322825827646828488963791\
60264796323585712875573071754`60.*^-36*y^129 + 3.2519732494989033519052744442\
07731573419626056450695531497569824836936274468188`60.*^-37*y^130 - 
    6.35442881208304596374276082749674839157596059633584250553277097551261386\
2576631`60.*^-37*y^131 + 8.06398424956642380015070918884043580378071733944931\
169750641165613552755404057`60.*^-38*y^132 - 1.586865711096182830422717605956\
818284868078360415721636956186298760153495778036`60.*^-37*y^133 + 
    1.99990312892312560591241564983610127682671889710690450485233851208350116\
903712`60.*^-38*y^134 - 3.962916177420213717005013026747419441635321326803455\
39882161706775686233398485`60.*^-38*y^135 + 4.9604725781912355279706863787736\
004223910239528517363597665224313775391475218`60.*^-39*y^136 - 
    9.89692379804140149329843846486589737332530034463197394454912743449319797\
54867`60.*^-39*y^137 + 
    1.23052447102194809300337649094016831344879654745965955472103668291519525\
2357`60.*^-39*y^138 - 2.47170021485459470011963322904714788448021402571563709\
92824806529555770110612`60.*^-39*y^139 + 
    3.05287446367534674726145326729926777693541211035512937833409284018820491\
4111`60.*^-40*y^140 - 
    6.17307016257787260637575941363856934605167773327655673515171134209119286\
78`60.*^-40*y^141 + 
    7.57491181933396960539640434296171513127276913544613074023010108304029107\
751`60.*^-41*y^142 - 
    1.54175767617234438693647133347565566254865360425619055350897205808526223\
7696`60.*^-40*y^143 + 
    1.87972658411839091339740252887631368975207441714986422246095033925037759\
545`60.*^-41*y^144 - 
    3.85070431670766269891297578303544732126017164614940758593731574393635747\
293`60.*^-41*y^145 + 
    4.66507724526057416750226146660226220477010335391296080271982500108795286\
27`60.*^-42*y^146 - 
    9.61774028383430632247157715880756940835742508083141858815842233470067620\
46`60.*^-42*y^147 + 
    1.15789371557872978231594404625232384363541759292987965569299496623605853\
54`60.*^-42*y^148 - 
    2.40222913851675241258718062605355018635133420942455628252092914714483250\
71`60.*^-42*y^149 + 
    2.87423955272936640071053011189810882587266559792930768007314338232034749\
2`60.*^-43*y^150 - 
    6.00017660820892650471657724969164604874203821542058357374139538148087566\
6`60.*^-43*y^151 + 
    7.13543398790779687786577961880897335704998943602447890349809532140633783`\
60.*^-44*y^152 - 
    1.49872369645633371529697365868040241347995839140786204780127482665605812\
3`60.*^-43*y^153 + 
    1.77157605332867618793833067537368371489637366478889448874842225000226152`\
60.*^-44*y^154 - 
    3.74357712774824012475987211738474898811236569983028713267871970746365912`\
60.*^-44*y^155 + 
    4.3988590477689666762845697997047406772575892783184834443697655015025937`\
60.*^-45*y^156 - 
    9.3510291864548175110017884382946910102418636117867685448945018421663645`\
60.*^-45*y^157 + 
    1.0923455213207213793718605797801390252807338795913873814091767293454812`\
60.*^-45*y^158 - 
    2.3358191424506589904163825942523186745167885436341576947702543503568765`\
60.*^-45*y^159 + 
    2.712805818790951794319115323296941530424417434610607650439562463732629`6\
0.*^-46*y^160 - 
    5.83479974847628574414512829915555815211513589540544364244491205653275`60.\
*^-46*y^161 + 6.7377526477562466935528162470822668458166531464028530213780758\
905260822037737018074383534`60.*^-47*y^162 - 1.457536428883636354218642301154\
36852561257634343400695259531434546339523474640900859882811`60.*^-46*y^163 + 
    1.67358635429516688947224844039406189272450651125239643487984189321234530\
49587805882320966`60.*^-47*y^164 - 3.6409891872661778721458858432891317327431\
232249128914259353781579480280702388439645622785`60.*^-47*y^165 + 
    4.15735357668834379226592360985960029245082749706281081924373456260299738\
3548910408855903`60.*^-48*y^166 - 9.09548090639369366333691876701603614365589\
9860735449822183176303998796817094551006642221`60.*^-48*y^167 + 
    1.03281056587475634574762700843738539758590667314139335393599475080275877\
9566735798720073`60.*^-48*y^168 - 2.27215553340399335753453289552788769697281\
0395235715728494149754612575490272551451178063`60.*^-48*y^169 + 
    2.56601027139716032658241361599826944519013432309001411124108570476212603\
889437452935394`60.*^-49*y^170 - 5.676182799285414031224141613710877204801391\
48176916504180010016575083760803171251723491`60.*^-49*y^171 + 
    6.37572068848156684190479571320129997371836710603386692490851278361243201\
02564506853448`60.*^-50*y^172 - 1.4180137423749194301476471990011825625624804\
4769502502248130845434552441756981356510366`60.*^-49*y^173 + 
    1.58428221173151226329073101574423990470554782642061546039613499827203980\
31081088243079`60.*^-50*y^174 - 3.5425018476310588411178769527935509006194570\
923055393801954730814155306716270589083921`60.*^-50*y^175 + 
    3.93701803881917870599542587381137224414558192354527026241294151528497174\
2240478776337`60.*^-51*y^176 - 8.85003823765711955553935843920644529306753289\
4567319643512359349743679074129892850375`60.*^-51*y^177 + 
    9.78437550179264437739731127188861163499730609203153124431672843267874179\
206516916366`60.*^-52*y^178 - 2.210983330120691374921501490674848838142702091\
823305352114310352016555594758824313813`60.*^-51*y^179 + 
    2.43180611090300728764938399785361685438785596649779985475032842607536231\
916592002685`60.*^-52*y^180 - 5.523710364641658291870736665253976682216908986\
35252596627800276452868435497373608082`60.*^-52*y^181 + 
    6.04441410146034075060007025566281140244464289023029151832168366422723851\
36422984871`60.*^-53*y^182 - 1.3800070118707312915129637568526591103715670670\
2769009762617942013857018413162349415`60.*^-52*y^183 + 
    1.50247838568281936138835088367760749000627529692812395085455028627345626\
65290662474`60.*^-53*y^184 - 3.4477559274690597910816794246057574983016484310\
047383280648199481894161445717003897`60.*^-53*y^185 + 
    3.73499792320264525409506168006654885295547028028759175027845406970832645\
9830417622`60.*^-54*y^186 - 8.61383259269582976698682716636171102738756619845\
9360419159863199891062735726523798`60.*^-54*y^187 + 
    9.28538631321080029336982971165416683687867742978152117640287568388722917\
701913499`60.*^-55*y^188 - 2.152092355567064688059254828171521016142979870642\
953662651348811525820575166389697`60.*^-54*y^189 + 
    2.30853499828761156879065745115079898653728504879874415917388392514632442\
285073789`60.*^-55*y^190 - 5.376873555835313408646683980954659462803027658373\
03496730602430506104063504296472`60.*^-55*y^191 + 5.7398327166507556896115290\
906386706220956526506154514487858798830974353681594817`60.*^-56*y^192 - 
    1.34339294946203654469493718894199505847208256396771226365849254307071947\
78603693`60.*^-55*y^193 + 1.4272094936131711816926392055137638194642851212975\
249009893961462695215023399097`60.*^-56*y^194 - 3.356452563428862189243927664\
8890287531482565488553075204810972400532260952096734`60.*^-56*y^195 + 
    3.54896228911831023704315924104659932399746694150875069019084391887017727\
8668303`60.*^-57*y^196 - 8.38613907852564635172160731814012675527914520067024\
0302639942037434280311960446`60.*^-57*y^197 + 8.82550730789409781694474723830\
962608428858098605104476992555019949232889369791`60.*^-58*y^198 - 
    2.09530668824954847572978851920058008886390994744230167999572587192427907\
7598379`60.*^-57*y^199 + 2.19483609092185342081210086362573558820356774689498\
80964418806857086043654691`60.*^-58*y^200) + 
  ls*(-37367.8515137080776256151828437626468379522765255275373366905906713447\
3575275461595`60. + 0``995.9506349934464/y^4 + 48455.925088968970910047811543\
7030524858571408159616321827175453917557602505584876`60./y^3 + 
    117371.853153034350321338533565106195149879088817035262077474830477133008\
03285218765`60./y^2 - 89947.2633896203641175702776335006128464191544488714331\
9556033503845383303412429092`60./y + 191301.720596159256409353830451036808215\
13735820925524759626538252618654143401076723`60.*y - 
    598.702647866097878540428467239571297846741706625377172594193275897079916\
94708283`60.*y^2 - 37227.8656550393583790225269927850599427098096740792080892\
9619773036919656781205467`60.*y^3 + 4125.963126338158322607803903758364067134\
58398281050284467640949400675661362619891`60.*y^4 - 
    388.832972288500728951302119247392502196473301119461623673348349286259749\
37509104`60.*y^5 + 552.035729860051688873082909793029445598002926250746848194\
43700325453402019840702`60.*y^6 - 50.9838254963645058251253760503814521348650\
7801171625381588003203621124448342648`60.*y^7 + 123.4725672887193361289429769\
7254767494392711790975122014691289486621189432244609`60.*y^8 - 
    25.4464025657762854009614129126338500957932297207736411233873051435646824\
1936215`60.*y^9 + 30.83152086789380761628356237860968163630671851090860630522\
235830649221620202444`60.*y^10 - 7.656405324542087599379270631131716061626943\
33465260517395072941993822352906366`60.*y^11 + 7.5810751125778666138765179297\
3614587090229811574802624517338392223506916280032`60.*y^12 - 
    3.37077489966688057442817035263489561911284532683992842274408175238453416\
15687`60.*y^13 + 2.2572679895365249563468370089302814002126445377119705439641\
9784847664445563662`60.*y^14 - 1.07213177514436134136838300119263287914034078\
988180671135502755387991088891317`60.*y^15 + 0.734676430117963874737037194981\
80987929104945074860071568076711450585061598505`60.*y^16 - 
    0.58416331783619770707977056547780239210197514125711856796143548748888993\
910778`60.*y^17 + 0.199090198400350338586781198814274841711959003166860156218\
14473085209341024953`60.*y^18 - 0.0846164129680415076042660157595693896568545\
9770854972578406148596958220408396`60.*y^19 + 0.06256020014685720840895064092\
008192489709262606212713041964670608382865564643`60.*y^20 - 
    0.10726238003709799934205850364210838285418716266379215386654562661622412\
247351`60.*y^21 + 0.026503830890847899804574323644134605183771111046424379615\
72244092366076761034`60.*y^22 - 0.0006810019110215978595114716236469417528361\
8451511583441800700567234681528972`60.*y^23 + 0.00868583980200681210147679686\
965610206135247919799094392172336093132065856236`60.*y^24 - 
    0.02490110395533685563286409497839294596402635918487258354333713587404623\
660592`60.*y^25 + 0.002397786503743957726842114300966248098919940755017589789\
40796828821694480905`60.*y^26 + 0.0068554913767083375757910719801304214079910\
0281377899845875050226908826389938`60.*y^27 + 0.00104936069699124219001445227\
461531319125091477802900173701590751043228217722`60.*y^28 - 
    0.00783731518174513290796951842031786142546660971144900712917489148507457\
240244`60.*y^29 + 0.000444160003504443277277454567697042853305135638122948135\
4089406877166104892`60.*y^30 + 0.00363229243736691835225132994651979412883114\
732189806953311334134030070502897`60.*y^31 + 0.000121812823276434405268931990\
45786156415794688691593026490794388264730307107`60.*y^32 - 
    0.00284756489527505338947564953907608365216687248892094322175555605518470\
072698`60.*y^33 + 0.000040275563878513889883074830279075411499942589466191835\
66286552723992888672`60.*y^34 + 0.0016886579965387203276899898003432852787717\
5023910752999633473358265297876889`60.*y^35 + 0.00002057064163466639724363534\
041657802497935185323857800534665032240577584263`60.*y^36 - 
    0.00118272488481926466991531812847597424318944801590734270161003636521213\
968037`60.*y^37 + 
    7.00700669246983369099279862063987217334388287647469913882720453920220186`\
60.*^-6*y^38 + 0.000757614309320582632583620344781461172750265411776526565394\
27641685631877737`60.*y^39 + 
    1.70948231552517936629366417200306206679906196019824937244790465795794223`\
60.*^-6*y^40 - 0.000513749842196772183778480646921205400743323501110133473808\
70218592280436067`60.*y^41 + 
    7.9011945006634663992437362416015628233605106705270467531583883298267655`\
60.*^-7*y^42 + 0.000341085368915637503511809330243560290461686471812083201484\
5094314239376024`60.*y^43 + 
    3.7165600498877962963144381800124054136660268757361126974375506292894633`\
60.*^-7*y^44 - 0.000231022329388486820887330151149576898496165760511262163281\
89956112878832071`60.*y^45 + 
    9.408176405783505663988310534066958802271673864696417868667276899320056`6\
0.*^-8*y^46 + 0.0001558410473926453157401285932160309620526702705597981319654\
3354822861789392`60.*y^47 + 2.64617547417707426102317122926211591222274731737\
28628462173131985249288384470302486711426`60.*^-8*y^48 - 
    0.00010599981322204282374395938087112549763917753266060562755994540565131\
487242`60.*y^49 + 1.594953733014152183258615225063025290300885991747935986579\
1185855582647070703464076222892`60.*^-8*y^50 + 0.0000722138425490929393633091\
650206332950962145786716363698790818005358250933`60.*y^51 + 
    5.70287367912689151293343079764112967813582244220143081821683997170153073\
662431773181964`60.*^-9*y^52 - 0.00004943132930993537059279403740809950058403\
565427871036568495773637182694274`60.*y^53 + 1.076841665910201119529057604636\
188995397010012924953106961440981262996833972736337839692`60.*^-9*y^54 + 
    0.00003392464372964259199941498597283254218071834381446018647739160420764\
189603`60.*y^55 + 5.115815402813181766844836731210297935819794491039434542908\
3477832761854175543091890787`60.*^-10*y^56 - 0.000023360148957993956368609209\
32483753295475385844066013205444198590747437593`60.*y^57 + 
    2.95962684046592929269493507762613318305599807906020041474439850857102491\
463989953868034`60.*^-10*y^58 + 0.0000161284115183627824503769048217668621570\
2262472020542212646799603455071026`60.*y^59 + 6.87062007592547624065400837015\
52234151026661482397658027309925513868784681061761186175`60.*^-11*y^60 - 
    0.00001116600818194408189612570078937762801099846994525008098126642605412\
511804`60.*y^61 + 1.283051548893166936618312242220176712475807398621423598696\
0541416838834981530048002387`60.*^-11*y^62 + 
    7.74932642990932593238912440446578206626488946260671789367600730716767938`\
60.*^-6*y^63 + 1.122853556722294520784214055406545424125493584558419387864726\
3898319547455635287795588`60.*^-11*y^64 - 
    5.39079163991895540754361240287701391329245518651278813172768229444825609`\
60.*^-6*y^65 + 4.581717195402546406232654736627401068849731268702287642894405\
845929297573289508444105`60.*^-12*y^66 + 
    3.75828943849595900180239941648494153093719960011558014428398309750854273`\
60.*^-6*y^67 + 5.510219626194477303082534523933630791906689164351774891509565\
15868860490529678546951`60.*^-13*y^68 - 
    2.62561355807485343687381872010723260387222196995558471305171414706213147`\
60.*^-6*y^69 + 2.533323352197729469865871928694696321819201378422758080028820\
04745971881511048630313`60.*^-13*y^70 + 
    1.83789540705853248873441032753419216094460001881976837574438423858824314`\
60.*^-6*y^71 + 2.302887076785224049667761954726752486064516763198356438900741\
23747229453511900946718`60.*^-13*y^72 - 
    1.28889120805166998002875438417893478118157042795212718291006350934048335`\
60.*^-6*y^73 + 5.122957201876630176768273922353005309827150295928918570008875\
203949205376164934374`60.*^-14*y^74 + 
    9.0547017579360130917288238822802958980558076804975140926772598025254403`\
60.*^-7*y^75 + 1.818510242960778068441816930156852563311989329815422541626339\
129033639503544865965`60.*^-15*y^76 - 
    6.3717114887008161790156848520650795562179986040693045140623339148608995`\
60.*^-7*y^77 + 7.113121036040440787198344173619095666722065809768378015511173\
352459149691014268592`60.*^-15*y^78 + 
    4.490822792798226373977538130836600950896810956812146261126648379631352`6\
0.*^-7*y^79 + 3.8320614446337898752386012706244970677577599612178671714992696\
42390945105445521304`60.*^-15*y^80 - 
    3.1699349181114460046001460853928636202504758874196993113673319153451843`\
60.*^-7*y^81 + 2.108594306835340602388668851601235203736879939787135335556350\
20566059711341446914`60.*^-16*y^82 + 
    2.2407754121610453735492686946645294764256870917839851569930446690490925`\
60.*^-7*y^83 + 4.101280817472158780283597857714155310256368448847389137861790\
4068071579615186896`60.*^-17*y^84 - 
    1.5861383325338349276524596520018949588454892871492055538559614670051344`\
60.*^-7*y^85 + 1.790635668408626393674297095080270085377671254215794137166409\
20794426974095241204`60.*^-16*y^86 + 
    1.1242208600070377750191305256985357917422746016487997246401694218434397`\
60.*^-7*y^87 + 4.295976810126140024804008150650536999639843692896342943926781\
7066989047946346081`60.*^-17*y^88 - 
    7.97820092563560498027221068019120998027665900248371203657375266200364`60.\
*^-8*y^89 - 5.907206370462627232474191467283551006941693491559276285007317804\
979131695468702`60.*^-18*y^90 + 5.6686229736930339113513648231651031529391612\
941293065855611576373183975284443806084849741`60.*^-8*y^91 + 
    3.67987597776600200962087011077001160405573460873347909314788112826733529\
5338085`60.*^-18*y^92 - 4.032250141814715704909380850325687644275302474876185\
7974715076554308118245141159099991645`60.*^-8*y^93 + 
    3.41988179035268009628345339072654237232559479320342367147413749945735224\
7005743`60.*^-18*y^94 + 2.871402218415904566336972710799823677636760692499256\
6896050023719960945190202645394368266`60.*^-8*y^95 + 
    5.58505034852986121382459416020889720977510717354243146540456192652316422\
95044`60.*^-20*y^96 - 2.04690604685168113129490816356304172657893220213084578\
46750914756562723482530102848960648`60.*^-8*y^97 - 
    1.25408690474795158793906846388485531894420191439420686132708627588772853\
829494`60.*^-19*y^98 + 1.4606322742341562442771977772458393874366610740873568\
894889920057526041912778963180162396`60.*^-8*y^99 + 
    1.38425807024418950457035624728721335232207758764102825074996725254842530\
800383`60.*^-19*y^100 - 1.043291918217491277376304679574130890598286013402783\
6483782163870574175455206204780109654`60.*^-8*y^101 + 
    4.23276289681589363212638956643106584497044477802394458022759573171960915\
74512`60.*^-20*y^102 + 7.4589312694637359126728249820563297323222257650853413\
9914436733871919301627963213045672`60.*^-9*y^103 - 
    1.05811212210812390668163162556309623483000146667695067968616673214854512\
39487`60.*^-20*y^104 - 5.3375005676532865542072394105344796905343073502102545\
64190479847900649367063653686071013`60.*^-9*y^105 + 
    7.46242094999025128672622757708777781261046540689026554732204096476290871\
632`60.*^-22*y^106 + 3.822745871249984257201170811117462433945666799404534646\
003088349470037670380933442618245`60.*^-9*y^107 + 
    3.22307646329475430812879942227630970262167688378318731785049423120955249\
2328`60.*^-21*y^108 - 2.74015712518819896618034583663898815119392681483080172\
4080827599731480481124995715348517`60.*^-9*y^109 + 
    5.63088385243759794083151863057515533462410036919000560342957455290651691\
05`60.*^-23*y^110 + 1.9657358460869792294594623543911213022776340282634998091\
24208140891955886945720826275101`60.*^-9*y^111 - 
    2.53127963526633795629904886884511352602455653084446780503464113892932132\
993`60.*^-22*y^112 - 1.411277059657040468511029363310002910992680419161819622\
299992440350451178151807820246951`60.*^-9*y^113 + 
    1.02522066198132009660124350649073726212233149825207749594348373488430903\
826`60.*^-22*y^114 + 1.013970343402463958089763733252359432039129641088932708\
610694456239216410080853987985202`60.*^-9*y^115 + 
    4.69703775141801519822186235954649059878011114446970724143369111569848493\
05`60.*^-23*y^116 - 7.2904287230709341110755916893074146194203146674412108155\
523977914597187691650690631852`60.*^-10*y^117 - 
    1.26248776508156242964124851870753959305458092300722231651246714407070958\
26`60.*^-23*y^118 + 5.2454804733648824761208484917223165920125649509882807459\
4183160582247403296829110897912`60.*^-10*y^119 - 
    1.88521601677138051741738477895970418323267273326422895542979380422091515\
3`60.*^-24*y^120 - 3.77669514992371320528838081697933606639734517723008747666\
915755374510899397008154561837`60.*^-10*y^121 + 
    3.11035390239284981937198247987749190072179397574097900991626693117860735\
6`60.*^-24*y^122 + 2.72096887273314476544322302577405413741850493675637628404\
523645858169017449231606867152`60.*^-10*y^123 + 
    1.78396323815794431890225512446756589050442295764249014070241506176372084`\
60.*^-25*y^124 - 1.9616033311434045457880426389326674712206924687347624535448\
1847058066543589763912472531`60.*^-10*y^125 - 
    3.48125384381108242132569037658592589925723358892014602547774405540737397`\
60.*^-25*y^126 + 1.4150317623601465861496385465876546897424500886656890878041\
1739866402439455162891884259`60.*^-10*y^127 + 
    6.6303967624558075172977816315083498062507675170144654808716088238081192`\
60.*^-26*y^128 - 1.0213635857302656008746042514593130939764044670372211616356\
5988079084967179265219607427`60.*^-10*y^129 + 
    5.4581914262373265337551534938657186505231936347287817231208538237054791`\
60.*^-26*y^130 + 7.3764246326827231240683672543011891466244348515526961003692\
085093045799238013040654811`60.*^-11*y^131 - 
    1.2388794466727508283619261486981696506694238996176701470403177069805624`\
60.*^-26*y^132 - 5.3303451270597267754618693674683151235420549149233295789782\
27245754080785670605760765`60.*^-11*y^133 - 
    4.338253452927453032787564857348872753840124134253673099222540459611371`6\
0.*^-27*y^134 + 3.85390923188471690592049627290081980887354544481027607488244\
39600860205098797520125735`60.*^-11*y^135 + 2.9695395014164202914737276942602\
975294004552667899114536692457275012950463088950121242173`60.*^-27*y^136 - 
    2.78790215786958929526477459564363948937073824216106199855598996653133151\
19729979478242`60.*^-11*y^137 + 3.9158865470825701796471624112935705565037956\
33148113159579780520014302241708764057005051`60.*^-28*y^138 + 
    2.01779444236303076217438376032460465815981464666970210383087095959311349\
4172490513751`60.*^-11*y^139 - 4.12901376602021206434502266421513666638913720\
2794763846484177240066370466604839161080198`60.*^-28*y^140 - 
    1.46114525327070375446859613320868727515027576794434583343023096930493127\
04764712441577`60.*^-11*y^141 + 2.6369510926255616449370797739281901330355257\
762114971582398951132435284192452789873017`60.*^-29*y^142 + 
    1.05857328040383099993589543254580329726400778310733918957217960102574408\
05843145317286`60.*^-11*y^143 + 6.3130742617941734210329994932002015298621202\
6242907293088711939014926215137153506546276`60.*^-29*y^144 - 
    7.67279801866131797328005815553884377846075697127668856200270595271410141\
5873961008916`60.*^-12*y^145 - 1.01139245414842831581759867646803427201513613\
563496915179602680621575870239951165680072`60.*^-29*y^146 + 
    5.56399043435113196484644016152323730116231485356477537203980075072669402\
1863025306978`60.*^-12*y^147 - 6.64720196993097692784270878173937670586691820\
78811215985108158923564539497562169322905`60.*^-30*y^148 - 
    4.03657887955154128010485158178579760068964022473190316985792293811063203\
4069895464895`60.*^-12*y^149 + 2.71366784990367876145188676850116746818970922\
2945563758105488211591881484493307879221`60.*^-30*y^150 + 
    2.92974533005441617866132295472288637001971885441905346985779964530051603\
8352262420578`60.*^-12*y^151 + 6.68791286185426490928062379373770211346918360\
2341107881124232264672074871174034814702`60.*^-31*y^152 - 
    2.12730985755551150540834924111612339330427662822099855766230427261507259\
7953719171327`60.*^-12*y^153 - 4.46768732937778784418389335047882529063286527\
5559070413929567204720037409830075009496`60.*^-31*y^154 + 
    1.54529490817341160577811258758440871837826143777782727252899323143244524\
1999760916267`60.*^-12*y^155 - 1.89760032200399137368462434005841535834006549\
36508668766328408235197298790581133766`60.*^-32*y^156 - 
    1.12296752415708617658327470709700376328564273384297931650517949390391179\
7209515141966`60.*^-12*y^157 + 7.08479416875945252532955074137599804014600164\
033873446126253981384654018459103993499`60.*^-32*y^158 + 
    8.16382816199347973358505050419970262253204391641915492792892773309527457\
423009841044`60.*^-13*y^159 - 5.974734056941984694627520061512998513892918112\
2347944908899225545946961941108776926`60.*^-33*y^160 - 
    5.93727468114818642548728562347474869203306861065890520323719678093373507\
748699379917`60.*^-13*y^161 - 8.768125320253246570830246479365821661453889159\
8879621537350735702666046226769332372`60.*^-33*y^162 + 
    4.31959474635278754976050410427882288862970112539310289406791716588791811\
288597936761`60.*^-13*y^163 + 2.279956396243159274284912086925964152269172102\
8876518589486092852776928357859319149`60.*^-33*y^164 - 
    3.14381901601526129441405643416355374137553469545542100809720747185413711\
210002548415`60.*^-13*y^165 + 9.843194762740317071335635010304930162970512339\
515772265098794206925405762416606366`60.*^-34*y^166 + 
    2.28890079918531616151180778163231913724413144210820587207725765871676002\
428843480372`60.*^-13*y^167 - 4.469708818820885024150231548149728265345693528\
019502295626710287879260418781300004`60.*^-34*y^168 - 
    1.66704633929973431391166024452994774398003331102973636179301685028514136\
568176968659`60.*^-13*y^169 - 6.989012310133796088206404647760223914418083129\
16057847107690573763843163910218528`60.*^-35*y^170 + 
    1.21455205270141421400250999722599899979400321480723399604710889168007384\
597817055088`60.*^-13*y^171 + 7.617024787464900137827437921683596349655150112\
88341252375904917021010792442841732`60.*^-35*y^172 - 
    8.85174640889456233601558962924558794893251965357666250684521585038207282\
62100647783`60.*^-14*y^173 - 1.3936456021233941617766593852361219560292255864\
01329939857295907935809372337598`60.*^-37*y^174 + 6.4533154240781647180174129\
173941620576217883519682140210820917726187185912363426864`60.*^-14*y^175 - 
    1.05971901360453790442401051111613986131061989603496803169137386118511469\
682725735`60.*^-35*y^176 - 4.706247451874354772653064959252888956948686127365\
2520837053102127213852313340001625`60.*^-14*y^177 + 
    1.62791672060089630318746694135331255767548511476625869077150343486052314\
68724705`60.*^-36*y^178 + 3.4332189600108020152312908355677272482457913038451\
14586982611912284894981082171479`60.*^-14*y^179 + 1.3119194870856666231618941\
098019864460539322426281344458406854841270181286941478`60.*^-36*y^180 - 
    2.50530247641138943634918379479615104782189646460224550740872046049812307\
21670635214`60.*^-14*y^181 - 4.0992727501558753743843358228383467671012207781\
95892841395781887325895395668595`60.*^-37*y^182 + 1.8287228606906925504950554\
797771267740074463442868514246806202348592203856588381646`60.*^-14*y^183 - 
    1.25189983071161889965782457826545580196727620846608046490558890023546454\
2699746`60.*^-37*y^184 - 1.33524792742832582443205294348117538754844646292283\
65930018719681097252702039348641`60.*^-14*y^185 + 7.7707048968315037423139289\
488982531780581943063564699879257948137959176243016`60.*^-38*y^186 + 
    9.75213136515087483721120394606280273346599469390376887641673563327237510\
9546654125`60.*^-15*y^187 + 7.17650573744686115224104367192391620028196744196\
33803961972333130213116045641`60.*^-39*y^188 - 7.1245623030726508046429527790\
1577875447518009896110989635218821185844842854755773`60.*^-15*y^189 - 
    1.19895244022065475428881842339380205338200420804693094464112978354742681\
906239`60.*^-38*y^190 + 5.206373671295657687886638006684758496872221697070953\
395410252029234073147717174773`60.*^-15*y^191 + 
    7.38524714986348916343953867532532781822702597432060177788986591486943785\
6828`60.*^-40*y^192 - 3.80564737108542196273300508798542377002228242555611312\
5632680280889020081886658873`60.*^-15*y^193 + 1.62356395396140172672902612555\
85086421955498996730089624187691729278907931749`60.*^-39*y^194 + 
    2.78250179737022256056511926389960336102738079085267304778748840400823902\
8984692473`60.*^-15*y^195 - 
    3.32377977682799928407443534924002494141717464432806866001964401410250780\
4725`60.*^-40*y^196 - 2.03495013171766437318034595499197464009828230826418917\
5645909489083417066997144664`60.*^-15*y^197 - 
    1.82527128365729662748153216671400193731678572600281800669952221191371986\
1505`60.*^-40*y^198 + 1.48861116983341759137989897052225905606617483996759855\
4133356916239361750517417677`60.*^-15*y^199 + 
    7.42478124433414853162945329575221691196503871853691229922815687645259189\
474`60.*^-41*y^200)}


==> anc/P_numexpan_CA1CF2_s5.m <==
{(-177870.6991851706840673252863858946856566614539037847689294532492910246569\
2239787349`60.09272435918071 + 98218.1574493574288607957935999776234472258389\
378760186338069794101656910948492821`59.834811729565814*I) - 
  (249249.4938272552229279962249121145369181213639797885512592005523670076667\
1748336922`60.03835302226816 - 204960.197872032157839301736362208362248593481\
75659426930474694191443958854038831575`59.95338826891939*I)*y - 
  (330832.8954618270844454007744407580361042963694891650797199878070783975169\
4648425087`60.01601493296798 - 306410.028424362834197439518864657604037482502\
93540786232142155978903614996734203033`59.98270922217827*I)*y^2 - 
  (395636.1246474931623065606560690269025529355240983066183063556555539845354\
219350298`60.002039751463855 - 391919.700192581109210337327189491713167505902\
99435798717011564591480805795497584511`59.99794090649828*I)*y^3 - 
  (454094.3287660334747413730515897697469614177499153147968613376863324574065\
5549842738`59.99155374297815 - 471761.315567428607055398402244377764637637140\
3537750357201442819474907336580728577`60.008129990852574*I)*y^4 - 
  (507887.0629211584795545976304427719651944008162585677591851067368760361030\
331402905`59.98352830868376 - 546447.8076906665558689326783925567816021937347\
7998492246883372226649618312127369472`60.01530984615971*I)*y^5 - 
  (558353.6740842566278321590550754538870595097517377336746970991129788558401\
5222204813`59.97719905620108 - 617082.155849564610515851102120249773706224798\
79465738644318082425977497266596580882`60.02063266608128*I)*y^6 - 
  (606246.4812461951451925698030379604839263527408999697694926439238808559920\
3761627353`59.972053442277016 - 684466.68851561910312550438320587420377241641\
54350280430352398676751109558524608273`60.02475652820521*I)*y^7 - 
  (652050.2763680794850842899978842940910752021514869262978057853742382931088\
1556309115`59.96776559228539 - 749165.143618435738843541365339075785806352990\
97670236048643542403671999428766225686`60.028062071733835*I)*y^8 - 
  (696105.5186411823293308719608140166294636901787194096135281823144309179891\
4872078186`59.96412130770298 - 811589.446505605691745984984696864072096912068\
86327710621568373810591039884721511679`60.03078262194844*I)*y^9 - 
  (738664.2372312174921752109036970280403054443841773157260142779019888175131\
6566042266`59.96097389169486 - 872052.137399796227811888028343678657304159671\
54289972863522082764374412096004746227`60.03306926961424*I)*y^10 - 
  (779919.9224654027963183798419363248602110326248350889000178209326490248347\
076086692`59.95821918999774 - 930797.5316021267663156638536721311633828599010\
5646140677696672199649145007266739043`60.03502439869347*I)*y^11 - 
  (820025.3022931546565670096001937464897631333559518172433374745705093921136\
2556936863`59.95578099921098 - 988021.186221294186882230885849727895087534124\
08727797158378677032082654204086983868`60.03672000354638*I)*y^12 - 
  (859103.6510737528612293306177125662873918203743460700159433534877158812022\
1408073901`59.95360215024201 - 1.04388268098925004254474411077052789774956210\
960726622487306461423782905545285228417`60.03820827779506*^6*I)*y^13 - 
  (897256.3279868209899306564671170570376361143024153528167795727354689867794\
1244234903`59.95163883361555 - 1.09851435553087782513299461896389181095716245\
859618966753542017883737365322701511344`60.03952804040708*^6*I)*y^14 - 
  (934567.9850329399834009539755265777684723126213648814396587919845011391384\
8288651864`59.949856859733934 - 1.1520274786025686515698716677818395111660013\
6391727103485183603830283013315928138156`60.04070879834112*^6*I)*y^15 - 
  (971110.2717860988939271036610204265347202960680127124040109615475356941080\
289983043`59.94822911999076 - 1.204516720974794118268710844154797978233207885\
87680018440552808939146014291178302942`60.041773405360395*^6*I)*y^16 - 
  (1.006944536985823213131756705376739065196322552014198052279181371791402239\
40998535082`59.94673381858921*^6 - 1.2560634715447858592428232296406863923646\
0567324032262002672958007222491442197598037`60.04273985431118*^6*I)*y^17 - 
  (1.042123841356330791054826501471659610946746917830904021895216853139262965\
95520517647`59.945353213489646*^6 - 1.306738343508948694630691990370825894534\
4372135219495055406237160879950943963894139`60.043622516589544*^6*I)*y^18 - 
  (1.076694485729230764259959566029947086281995378501372617390993579489704974\
23887455334`59.944072702234266*^6 - 1.356603100508341806828089293321939820680\
19890818456947705969971890687937650351473704`60.044433018714386*^6*I)*y^19 - 
  (1.110697190625500337666917739325628400020216678701498549712319196430154367\
30598023064`59.942880146591435*^6 - 1.405712159165161198682694618716142778892\
10473758108763841986122610070996107606317099`60.04518087463862*^6*I)*y^20 - 
  (1.144168020350430852392406231087127805760927361009017262035661566668982912\
35413154308`59.94176536584304*^6 - 1.4541137768369798017028376259209671612588\
7245055665699915008138362026590895520481021`60.04587394996876*^6*I)*y^21 - 
  (1.177139116573810537705164966143186679732566640905056050437983888181538833\
45069001207`59.94071975126134*^6 - 1.5018510018094166978188086083365732363783\
5949156532353771290556726250639454527424965`60.046518808203395*^6*I)*y^22 - 
  (1.209639287639588518438953176023716820383642860696381560233066002506166749\
44755901134`59.93973596905899*^6 - 1.5489624416902116429190871425438636078068\
8108685306301431944723940205342957252202155`60.04712097268206*^6*I)*y^23 - 
  (1.241694487094199430815878140744442283602323927259635895142925146291073407\
82102251234`59.93880772885778*^6 - 1.5954828909125645482955760243662125173154\
8267255108000184302334502500056343690722827`60.047685127342014*^6*I)*y^24 - 
  (1.273328206069137792992806777133466300437652624373420783016577271446212057\
32633393069`59.93792960131441*^6 - 1.6414438477896744383157925755795140007184\
8641012836885046338480578332803117239047186`60.048215272400846*^6*I)*y^25 - 
  (1.304561797900913622127214236024114167400743690925432424348071408968239364\
66036008329`59.93709687306963*^6 - 1.6868739440709564161548904422379315635749\
4728321790124845358448596698393036684173093`60.048714846393565*^6*I)*y^26 - 
  (1.335414748885909734419940235992607632561838298493527435539281166636472712\
82326799546`59.936305430349044*^6 - 1.731799304510015282611481268494894791572\
20810444401549578920523612269336939629761036`60.04918682278783*^6*I)*y^27 - 
  (1.365904905802860862685061750941255800826024355967866531616031759838236703\
48620912568`59.935551664782174*^6 - 1.776243849950906438083111523243372772569\
65012597157739543195951732414898791089588806`60.049633787174706*^6*I)*y^28 - 
  (1.396048668427723064361929905718033162635182704407360783827136795802000623\
42361380679`59.93483239661324*^6 - 1.8202295544569249448124933134637680292244\
8316192110000538157819390514660456920222458`60.050057999463625*^6*I)*y^29 - 
  (1.425861153467888975431923131403719344516747325660562113531135236348000372\
04902272203`59.9341448116446*^6 - 1.86377666475948434920169592878523262474943\
386029976428589330358115959220630887074995`60.050461444389136*^6*I)*y^30 - 
  (1.455356334985186254436602190718394507611071038318807345601969681517195332\
20445260893`59.933486409112*^6 - 1.906903888594393845627377853345984251176104\
28567890419966410670473976574120170392622`60.050845872826194*^6*I)*y^31 - 
  (1.484547165341256336599188232165072896296718530174812117079036424382316469\
56171533332`59.93285495832776*^6 - 1.9496285571782596296329204389043369045503\
942062569496090410894294441608605334634385`60.05121283581734*^6*I)*y^32 - 
  (1.513445679900797731481084974682884109515439257215276094059991364000109008\
83120504732`59.93224846240676*^6 - 1.9919667660581194373148900895738622600282\
9182083217253052371322823658180003249489914`60.051563712776364*^6*I)*y^33 - 
  (1.542063088107616292600736754694047894600103459052005907678095677307318783\
71679158274`59.9316651277517*^6 - 2.03393349776988502824481927151062722614993\
94009743795663727840935269698948399467374`60.051899735004774*^6*I)*y^34 - 
  (1.570409853061847606772700419981120460810938460855918079342746806566744493\
04257088804`59.93110333825092*^6 - 2.0755427291123979732255887234313431181240\
5659994110823737741315956185509627294345189`60.05222200541012*^6*I)*y^35 - 
  (1.598495761342151196733174647671321841099373877238959503680323423601634720\
65252206074`59.930561633354976*^6 - 2.116807525344500950888057063781858521081\
69522141092243452404582822355949632080690068`60.05253151512678*^6*I)*y^36 - 
  (1.626329984510471624477194025328222909958033540797734831672212755736187896\
24565269436`59.9300386893634*^6 - 2.15774012321310095152994747061456950794005\
713120544163561100526775427840680871238837`60.052829157595774*^6*I)*y^37 - 
  (1.653921133491445050483266258231837519109545633314159478563579337824307823\
10560488256`59.929533303382314*^6 - 2.198352004398635019047932111620346503019\
10403964607922060407555510003585315662329584`60.05311574054781*^6*I)*y^38 - 
  (1.681277306820377592993239862420626135608984407739622297735212197547452428\
51640688858`59.92904437951511*^6 - 2.2386539607038591074846241160326592950985\
5155661365708358667011084441003756529017233`60.053391996247264*^6*I)*y^39 - 
  (1.708406133592804439231655282389464003855857755111037762435587084030546081\
84318532159`59.92857091692913*^6 - 2.2786561520996284406524729832021869937694\
9958194161885807658616485178733693814127289`60.0536585902863*^6*I)*y^40 - 
  (1.735314811817193939304822049574424616190123592807541325957265087904672188\
46370572016`59.92811199950522*^6 - 2.3183681585674308759763876548965729202319\
8864404647417292744431863632802675451096317`60.05391612916437*^6*I)*y^41 - 
  (1.762010142764396234673894717662701274692452089413619777784044301214604659\
81540685618`59.92766678682853*^6 - 2.3577990265351963753838280779445867628075\
9609566487675166821738061131904350041187561`60.05416516684572*^6*I)*y^42 - 
  (1.788498561818292051712454813890070613673010832826032987573532322253434879\
88082654621`59.9272345063207*^6 - 2.39695731058433857831792821447018675082161\
299599977520591914273664810495900979042791`60.054406210453116*^6*I)*y^43 - 
  (1.814786166258127209830141084466010988947102226636295839041620640479057485\
64515064245`59.92681444634651*^6 - 2.4358511110073738461352886117609364314852\
4866520574483405285516364891971899822972053`60.054639725228434*^6*I)*y^44 - 
  (1.840878740341349468484126366653082294627434449724640407653846847708803229\
48793660194`59.92640595015614*^6 - 2.4744881077130800121888678041323869365505\
201799028346787472975829735511512552971143`60.05486613886874*^6*I)*y^45 - 
  (1.866781778004120070862740214931891409098468395118418152196201067795197345\
36161324194`59.92600841054618*^6 - 2.5128755909070352057566288564131426966701\
5937057763019341824274704657826810566575564`60.0550858453284*^6*I)*y^46 - 
  (1.892500503453238324674147610018747859919739649910738993096215715341924992\
86451042741`59.92562126514077*^6 - 2.5510204889171441454794270793417643380984\
8978234871790726993003220371046213707225428`60.05529920816263*^6*I)*y^47 - 
  (1.918039889886539762409843457111996457664274871494922492398948446942581539\
92819673841`59.925243992210085*^6 - 2.588929393484507910392168322389978431404\
45523688057028680379291368185116546020918683`60.05550656347654*^6*I)*y^48 - 
  (1.943404676547735538499096786087073511273067045260314905187882696621142138\
01712969839`59.924876106955075*^6 - 2.626608582798182352118992220405428250897\
16771680058426229913030234564595029757756739`60.05570822253305*^6*I)*y^49 - 
  (1.968599384295204497937380878487539768280933445715879979702788436698754004\
22282237932`59.92451715819874*^6 - 2.6640640425167489785824267839318781457728\
1310987012280434580713143644076694565517728`60.05590447406528*^6*I)*y^50 - 
  (1.993628329841658468585459108029967788166313578111589517361898039962135925\
6260016417`59.924166725432165*^6 - 2.7013014849891700983426427126640055820364\
4838899884037182204167079038059412392184059`60.05609558633205*^6*I)*y^51 - 
  (2.018495638802245531385710551222196412177210823090459598071024509703238349\
0605518547`59.92382441617159*^6 - 2.73832636686128164992123309311571897486064\
693757635006406386267588646372603855976559`60.0562818089494*^6*I)*y^52 - 
  (2.043205257672018079701432691714292756304670907168933471313475838584831245\
35871043378`59.923489863588536*^6 - 2.775143905231805179837741480863550075694\
7227280001731921200585016740420233196753479`60.056463374526345*^6*I)*y^53 - 
  (2.067760964839346149703720725096703210563503215740381673892466043708643727\
86478051975`59.92316272438012*^6 - 2.8117590925023673489063285934252286145846\
0958197455216594859604909421497693838581931`60.05664050012896*^6*I)*y^54 - 
  (2.092166380729449125987238118265339895926845695016138604447527987460612536\
03517025752`59.92284267685171*^6 - 2.8481767100492306903408713166627618399522\
4930863633882759234249388768177114608366656`60.056813388593795*^6*I)*y^55 - 
  (2.116424977161457597123303002974739573826745606180518291771485468443743191\
52847193038`59.922529419187114*^6 - 2.884401340829871699784782613102410480524\
80813521649007111116540671827815590645798435`60.05698222970833*^6*I)*y^56 - 
  (2.140540085993057688462408800879783040596836480922631286433504900032338485\
70768353498`59.92222266788508*^6 - 2.9204373810248648896489635762309038549193\
6566099278582132991341741345406667096065419`60.05714720127417*^6*I)*y^57 - 
  (2.164514907118608375265131300416921592924542107366804181742998122596294115\
79000117763`59.921922156343705*^6 - 2.956289050804470375870735749644896685563\
38868776382756962029066789008438437218053669`60.05730847006647*^6*I)*y^58 - 
  (2.188352515879486622319218419872623094171441787563952423177433271550696688\
43998259144`59.92162763357635*^6 - 2.9919604042996477250866580487716500730178\
1356449244683975188095091720003546461523218`60.05746619270124*^6*I)*y^59 - 
  (2.212055869939161314200181912469549409857397267233765271306890329081474624\
27791861009`59.92133886304494*^6 - 3.0274553388487360946999414274230050614109\
9946556494044559099652255870633572269288383`60.05762051642086*^6*I)*y^60 - 
  (2.235627815670002848675201691484449888666085077275398277923359010065323390\
3308674302`59.92105562159825*^6 - 3.06277760358358599115800530389767328805664\
580028202123226630215696684669157964181645`60.05777157980666*^6*I)*y^61 - 
  (2.259071094093997596728704315753166362190214676600818948722202619343584253\
55377475672`59.9207776985041*^6 - 3.09793080741236199654025853632489948247754\
401319531661521236778215150983608651689174`60.0579195134265*^6*I)*y^62 - 
  (2.282388346415267337166033993357416019518028398592667670810568783359055340\
33565137427`59.92050489456585*^6 - 3.1329184264504401001779187981331712967925\
2241863142287169020160854507693238827825792`60.05806444042415*^6*I)*y^63 - 
  (2.305582119178518379886383281953226963002495181864412565643314758442213776\
31199403744`59.92023702131472*^6 - 3.1677438109456967564721254407788478675426\
0476315716818271253071052080498986891844521`60.058206477056544*^6*I)*y^64 - 
  (2.328654869084199413559128596665794603677824649906855864268649081300810857\
51241103808`59.919973900270165*^6 - 3.202410191739943027592271025943860800961\
68922644138833654081227346994639634766424593`60.05834573318439*^6*I)*y^65 - 
  (2.351608967488176322897452915149769906048358753451652908654712668412100407\
95364100848`59.91971536226203*^6 - 3.2369206863042220297696507760740912714417\
7207122893009250389842559826998695825434314`60.058482312720606*^6*I)*y^66 - 
  (2.374446704611089217817143612448667080544566990897159222508756816012688313\
59549648465`59.91946124680794*^6 - 3.2712783043820976555555907759041988174471\
6036205853022395437643236691998411538315474`60.05861631404101*^6*I)*y^67 - 
  (2.397170293480201139642720720616408759995689666575768381932767833920402487\
81956115186`59.91921140154117*^6 - 3.3054859532718622727900425397820372115732\
5612607231431141858873450818574455698030044`60.0587478303608*^6*I)*y^68 - 
  (2.419781873624444343409814945275274584030712710037712076004665982381140374\
62951948026`59.918965681683986*^6 - 3.339546442775733366733338794252019060766\
12835647865822527822264817847790678235209898`60.05887695008027*^6*I)*y^69 - 
  (2.442283514541488403867249185145445792594953793598946263794749308031750041\
82030083272`59.91872394956223*^6 - 3.3734624898415528269768160814681636664556\
8997725571615498759510341186455353385957793`60.059003757102516*^6*I)*y^70 - 
  (2.464677218953968383374367635399347252637557628622669584985559454111119236\
02429016195`59.91848607415749*^6 - 3.4072367229202121536902218409110922775601\
6562019812690627291190433171207191287687398`60.05912833112599*^6*I)*y^71 - 
  (2.486964925870498099599564385867238285925355318328584921485001451059476503\
94377049536`59.91825193069353*^6 - 3.4408716860599712875501326976049346005077\
4436030766216011831361558384813453207214468`60.05925074791399*^6*I)*y^72 - 
  (2.509148513465733254302594748473194417156894945844336706793600720214468867\
46172151594`59.91802140025355*^6 - 3.4743698427569910614077306232414264398506\
5256368976831897240928788936550194991491845`60.059371079543396*^6*I)*y^73 - 
  (2.531229801792524477570812330941449455149359271713967105917403382517012813\
28756136583`59.917794369426154*^6 - 3.507733579579735863925563297899843348365\
80419421798621884692697123208788377862945243`60.05948939463431*^6*I)*y^74 - 
  (2.553210555338096029825387575475111487430627210263093999994219765353561909\
96063765318`59.917570729977044*^6 - 3.540965209583403382692140195324944606343\
96750650593420337339214151284521910086599032`60.059605758562604*^6*I)*y^75 - 
  (2.575092485435188691708924036304754288292045984522438147911933869118865814\
02550444341`59.91735037854443*^6 - 3.5740669755291841914887506049187482042367\
5646823118252391604243071447328976993643662`60.05972023365647*^6*I)*y^76 - 
  (2.596877252538203589710759550404247886870910285604349056553670721126478740\
7866719928`59.9171332163563*^6 - 3.607041052921929602182656620526138320563223\
81800745078719634736113770850556006276364`60.059832879378746*^6*I)*y^77 - 
  (2.618566468373567090958471107805758430297917428404182670587961393341958803\
36584082266`59.916919148967445*^6 - 3.639889552878697665031846397878791200750\
3126870486452693944492557071435341682186931`60.059943752495975*^6*I)*y^78 - 
  (2.640161697972796413827013966851696288192956151434987470755754757515884099\
19736339852`59.91670808601476*^6 - 3.6726145248396421795895374653820933610209\
8574514736950718833715732372365616605385243`60.06005290723541*^6*I)*y^79 - 
  (2.661664461596073264416772337380338006510379732486361558719409758962732868\
36067149616`59.91649994098945*^6 - 3.7052179591317972225876308671666511261606\
4570370628357916010364524867684580358423085`60.06016039543093*^6*I)*y^80 - 
  (2.683076236553521571013244334097865353025917457507584359762140471234904044\
88907871426`59.9162946310246*^6 - 3.73770178939548041772848304119647978334846\
00267765226389271470546394889579938742435`60.06026626665892*^6*I)*y^81 - 
  (2.704398458930829006141650651069693185963991970102804937287488707204271426\
03149454567`59.91609207669689*^6 - 3.7700678948822834721864856307259186147562\
5291488073424732073812817751508886517319628`60.060370568364654*^6*I)*y^82 - 
  (2.725632525225344922389458482451439837458906822827206719129384167187254812\
45502070975`59.91589220184156*^6 - 3.8023181026329308535931252291671693906920\
6926309719073184470984778068448608477168472`60.060473345980235*^6*I)*y^83 - 
  (2.746779793898324666611591244390804172351301754578847623559876344820665265\
7511182964`59.915694933379335*^6 - 3.8344541895426601890404285812381971221674\
0860705004849248588223482116810405592186735`60.06057464303452*^6*I)*y^84 - 
  (2.767841586848567603630774925879953778002099862154763931235935297612031936\
70526310439`59.91550020115465*^6 - 3.8664778843212050828305575577986951801502\
4749842173809622773061307225918616332891568`60.0606745012559*^6*I)*y^85 - 
  (2.788819190812309678852834789207155546588674450252940507989112817189495977\
68213015379`59.91530793778402*^6 - 3.8983908693539372706096919162387189022694\
6422921074434411663294175986235802137735851`60.060772960668224*^6*I)*y^86 - 
  (2.809713858693877503535459971773233831680981654624166467955188737730805142\
46738148075`59.91511807851417*^6 - 3.9301947824702456244726092466286035572106\
2420283989915164889223723241387234120958945`60.06087005968058*^6*I)*y^87 - 
  (2.830526810831286651713681942724071335090939570060089013478696989254071129\
49123732881`59.91493056108882*^6 - 3.9618912186247902714088342235385436353997\
2826259381326444765394428728733561187898584`60.06096583517137*^6*I)*y^88 - 
  (2.851259236200669336329293213746746836808379315619652117027702388676440901\
52011453267`59.91474532562384*^6 - 3.9934817314968672064529628328930469990399\
2806478880359622188164803551696674520693659`60.061060322566995*^6*I)*y^89 - 
  (2.871912293563143395830507241679241382579737881093669680609096030658905357\
46530822749`59.914562314489835*^6 - 4.024967835012748886598833003990069358716\
50871456667134120092300294539340669825357282`60.0611535559157*^6*I)*y^90 - 
  (2.892487112557483339771972193441021367725371168305471868201466811829556128\
31898635983`59.91438147220199*^6 - 4.0563510047955263455616464050938102671785\
1666209361569411698470644202233853385645885`60.0612455679568*^6*I)*y^91 - 
  (2.912984794741723068613984117294008337066516353341806956639229498100943744\
90482070389`59.91420274531634*^6 - 4.0876326795466656461413290785071664324868\
6483002973863379514508728227096830945340406`60.06133639018579*^6*I)*y^92 - 
  (2.933406414586606996917635853174713267578519377613242607113623048777099827\
67027907863`59.91402608233222*^6 - 4.1188142623632035346695821901275980234736\
5551447514737113596806138201511896378429603`60.0614260529153*^6*I)*y^93 - 
  (2.953753020423610048107983345195129997821173018222024818737137664381341979\
78306830597`59.91385143360036*^6 - 4.1498971219942417739216609745502326366975\
2564857637457661220201634016034894183860833`60.06151458533271*^6*I)*y^94 - 
  (2.974025635350065890645245318399643071132752535257244352009487384216724010\
59801333156`59.913678751236276*^6 - 4.180882594040154817988445788975594778847\
36594504301002875330827325298331026573138222`60.061602015554094*^6*I)*y^95 - 
  (2.994225258093775530264901382574582883135928598470842776112376552787538431\
63505373881`59.91350798903871*^6 - 4.2117719820976994603368412256598986862486\
5809127059985658472978427842982020228868354`60.0616883706752*^6*I)*y^96 - 
  (3.014352863839313768841672554619656731773398508777138748478430698670504126\
89763043805`59.9133391024125*^6 - 4.24256655885400621358255526576680400368092\
262613518342287135000712967896285065437779`60.061773676819335*^6*I)*y^97 - 
  (3.034409405018108009273380492503240379863269839097769492754983964494308354\
85456020883`59.913172048295884*^6 - 4.273267567132239000455468071266239736371\
33898272045215270783715202663196968069957989`60.06185795918264*^6*I)*y^98 - 
  (3.054395812064231451444060158295206998223253722819933238544832819966890520\
59346299191`59.913006785091774*^6 - 4.303876220891530923025472202478277902985\
70974476540712901939725285763426966568720345`60.06194124207671*^6*I)*y^99 - 
  (3.074312994137730002099590970985238237729489191723854031801893652773220678\
64367886264`59.912843272602856*^6 - 4.334393706183638228899795942970458555588\
56496941158800500568420328823386760234917665`60.0620235489689*^6*I)*y^100}


==> anc/P_numexpan_CA1CF2_s6.m <==
{(-76943.11668644401599459235822180848633689643304259138672927171317176575247\
529602434`60.129721238234005 + 24391.5256213596191773549945642728952908404865\
488418874669283766473426673963811908`59.63079042927569*I) - 
  (35788.50133843047726493209226486858050689625507748351075193000996895622539\
913220607`60.09363238985972 - 19584.74465375978915388060767493648964440867130\
155373734539513369508911552829516326`59.83180679097155*I)*y - 
  (27843.06234293910200985713284859374265446107523711234446010434726805426469\
178227475`60.04976030788321 - 21394.11037955061723478825088351470023037959517\
703674564502268442331084130260005028`59.93533754021706*I)*y^2 - 
  (16336.53141810942896939074789323801535589391456809292909090033751766516074\
674888063`60.037453213743554 - 13502.6437215058377884518610089306802273342310\
3747176770695911857777863781839217428`59.95471217000546*I)*y^3 - 
  (9429.960823375192546413811009008157572350073100326212882559678192079176031\
26335966`60.02651317545015 - 8275.4222918880394476787077959004119523069954701\
3604947726132773997413917053845903`59.96979345188655*I)*y^4 - 
  (5275.727506197530681319144142972738449796593539101811288389717389473010348\
40263932`60.016681316951704 - 4870.020876058762764936726052461572669547003384\
76443700411549019941261875120024396`59.9819297838976*I)*y^5 - 
  (2895.469786952549736197386871083944879227442485114897063080112201119610472\
78470703`60.008522392173205 - 2781.801022256511034074893299879933530909483551\
01696478376195269562078503693807641`59.991129416948795*I)*y^6 - 
  (1568.598433560613228481378290099270770045865357253711931545934146074210175\
7049018`60.0017491843308 - 1555.962778403779365853363141425231073449567473820\
63422012938913326873465665751606`59.998236610979134*I)*y^7 - 
  (841.7062273050077477910483055184165284737544583226539052108498479316303167\
9589669`59.996042251811886 - 857.04809047631643485605101259891224972541847032\
025017713066791488169922651518688`60.003886903160996*I)*y^8 - 
  (448.3355448295600548089093293384941934977404689801428999637957044146402633\
1313406`59.99115680249138 - 466.598653198883738972392067772305426672789226610\
91259310385157988345251671892963`60.008497111533124*I)*y^9 - 
  (237.3978236815741866144491943902637158183860415431645831016146933913702068\
9507785`59.98691532317845 - 251.711032237446828616940622179910771342307915951\
38398756304413530399888781571972`60.012340840537576*I)*y^10 - 
  (125.0947448626103684456306345624493155400509449735700577426126456122024147\
8027682`59.983188573073306 - 134.78867096556093879636609534520501379371659001\
707464435869753335530763147876593`60.015602898517294*I)*y^11 - 
  (65.64966110440005791208650289073877422194800192451934222766196973469014036\
371741`59.97988065802925 - 71.74045109407377423070466886586129204632404362197\
073994421625489715458511088848`60.0184122726382*I)*y^12 - 
  (34.33369776739796545701716573877698944288846275031735053745271151654928174\
020702`59.97691888538301 - 37.98949074073783630376034457090145933446030985972\
710784953591399600501977771793`60.020861777326836*I)*y^13 - 
  (17.90239016644661963235160504705640561802888530785217128320595127250616813\
552952`59.97424703175608 - 20.03014040769520840178667568219240935021968033644\
547963592698372218560455547333`60.02302000743482*I)*y^14 - 
  (9.310447341583662433030242843863015623440476528127263317486783764631317392\
46418`59.971820830339496 - 10.52176399307221785549608909471770112870007822508\
136622702929808447813584315034`60.02493883838222*I)*y^15 - 
  (4.830979457739415789348592808059850882200919717824196819488985678163678416\
02733`59.96960488241792 - 5.5092007016307108679442640443920980120908570021024\
1634814379128937548328661535`60.02665828575548*I)*y^16 - 
  (2.501597450244956309343636016306421230324748584776762051677681079118534920\
80512`59.967570494382464 - 2.876449019811856821805961843690667738935907284700\
90301467881553920889085798859`60.02820975009777*I)*y^17 - 
  (1.293038265531697455122530824936199688997591837176651463908846002806093105\
0753`59.96569412907742 - 1.49808167329823242536800337891018603536555994150609\
286911418587799094695399061`60.02961824284286*I)*y^18 - 
  (0.667262379728598455585162630017661043998533817457584143130654600328509411\
33929`59.96395627451797 - 0.7784743647774411583803808875850023886608080996308\
4520455415645833711823966558`60.030903950299745*I)*y^19 - 
  (0.343827926587879755720504037075094727599805624900310763129077868862633313\
76761`59.962340602579935 - 0.403723381090604940152168914211639747438306718320\
03445475831747418853393386633`60.03208335599526*I)*y^20 - 
  (0.176930770963510157397628365036083338533454859691044014380745194574014430\
65323`59.96083333332474 - 0.2089970219925623515991203830760498794080507285535\
5147939283429452051468363869`60.03317006127713*I)*y^21 - 
  (0.090935613803711441236884533499062125522700773448502596338193722927740496\
57046`59.95942274786535 - 0.1080156417049886573090312870882457492469329301043\
3047541951091654758680814987`60.03417539535248*I)*y^22 - 
  (0.046684993748279979340779389059202443589207286891398629975762225088383091\
80991`59.958098810314254 - 0.055742619076368308186813639167819023852527723224\
95716648041151305503049513076`60.03510887558521*I)*y^23 - 
  (0.023942646473773710680572842325737512226431292434860232291453483947907048\
20247`59.956852871027166 - 0.028727500537222185182564996502990876297602504673\
53147131267539985252613453149`60.03597855948869*I)*y^24 - 
  (0.012267410165978362309492675976687994775859073870522120370052146597084629\
16539`59.9556774312429 - 0.01478654714367322590762341431674456624525795379345\
880765632345564148223892539`60.03679131718036*I)*y^25 - 
  (0.006279860469526875184793568705056495575927417182114798979569130763372928\
47834`59.954565954651386 - 0.007602161374636795478647293172399188325823629556\
8549587006717778609358972891`60.037553044612416*I)*y^26 - 
  (0.003212111971624528432426150073768914855277680200343918048175835730490973\
25924`59.95351271522448 - 0.0039043324737048829701516365324493529211443670282\
2539348971550462975229262469`60.03826883214603*I)*y^27 - 
  (0.001641720801455433794733232693949403515672822358813978193176338992358760\
17105`59.9525126733497 - 0.00200322497770796570063686400279659895923329242049\
864188402449354173820925755`60.03894309906429*I)*y^28 - 
  (0.000838489816107135983369419091702219648048415129810151887118908089961409\
8961`59.95156137425845 - 0.00102687154560029241867418036424991462059652597281\
99683512519689728157208387`60.03957970182895*I)*y^29 - 
  (0.000427962726809031272412314670455320336461030785716895399714195807203592\
41024`59.95065486416498 - 0.0005259362479162373182353447618602408698754409199\
5655504531785707793469830946`60.04018202189936*I)*y^30 - 
  (0.000218293950408247965795619088458938497856762091162266311998812652589214\
83047`59.94978962058656 - 0.0002691566517661264366654972866094957270014863079\
7738753778678121993706319537`60.04075303749816*I)*y^31 - 
  (0.000111281087768792994712788626794358341066737582192721252431674969765719\
24227`59.94896249410164 - 0.0001376430383663965106858809579526514866502103036\
5304949974406345813979958926`60.0412953826616*I)*y^32 - 
  (0.000056696963721801108738004229770786020741170435127484819148512321042282\
01567`59.94817065939732 - 0.0000703397043540840260368064762012352311253980593\
1974634129958350653631790458`60.04181139613935*I)*y^33 - 
  (0.000028871584378124691089897441219292815223368309607262810517053036127255\
29162`59.94741157390897 - 0.0000359221403558412528673380409935676113686305194\
9818740950087753283619113988`60.04230316213188*I)*y^34 - 
  (0.000014694887870657560073173705480349228682846565380404779463230808199028\
83821`59.94668294270259 - 0.0000183339430613668367279030718100509771525094870\
0646012546837178969937150289`60.042772544419066*I)*y^35 - 
  (
    7.47580975924955087035796530952670501387806494939794150475775941686577912`\
59.94598268851965*^-6 - 
    9.35183353600734418717796565180953228371191359474272693577569412266101497`\
60.04322121510366*^-6*I)*y^36 - 
  (
    3.80151817871540300103286577662007325951718798356651732274751788676745204`\
59.945308926113285*^-6 - 
    4.76758916855368046960066898597389474824438512446750421001203730126308516`\
60.043650678939926*^-6*I)*y^37 - 
  (
    1.93229095330639786722462024575269324477249398832783440375562834245248563`\
59.944659940170226*^-6 - 
    2.42926489584904688318181774336012483683137521740842918489218456606134492`\
60.044062294022595*^-6*I)*y^38 - 
  (
    9.8177871789938681130226454109348645833395272082567556673498445850834287`\
59.94403416624298*^-7 - 
    1.23719095668449776667033678485962576928541152149214203844652275502470363`\
60.04445728945873*^-6*I)*y^39 - 
  (
    4.9864184442572698493097834299968639827505103835161431585570055282376478`\
59.94343017422047*^-7 - 
    6.2978937079753496099630308889519118462585598779869185026595128373987666`\
60.04483678052611*^-7*I)*y^40 - 
  (
    2.5316613801828344636415996245805883836940431507576327349166022018175467`\
59.94284665394856*^-7 - 
    3.2045034566531906870098610446058817154060732308289036953204169380431402`\
60.04520178172739*^-7*I)*y^41 - 
  (
    1.2849065418344632048682928016851326010621427296835130935096825143945063`\
59.94228240267884*^-7 - 
    1.629830180558258953683084744609177518511830046299840513974463945660569`6\
0.04555321807489*^-7*I)*y^42 - 
  (
    6.519184007886367652143346729085472703963848174944295972613464765227364`5\
9.94173631407803*^-8 - 
    8.286075006027297580974609286785556659055407699831483672208914907495381`6\
0.045891934880785*^-8*I)*y^43 - (3.306564634522864327720432603033554957579987\
0962435737260978171372845908934677912578057859`59.94120736857449*^-8 - 
    4.21103018149643393811630078723180696170334233283166969636165548107844574\
25441567396604841`60.04621870627983*^-8*I)*y^44 - 
  (1.676597314244187627881394828437136820101977269403501083312973799756513698\
8791700334201756`59.940694624854665*^-8 - 2.139283708930325619968102174788010\
2752681392237381294807950092192066148272627524434857783`60.04653424267301*^-8*
     I)*y^45 - (8.49872958046536451566437719061989804925359215495030583076424\
328007906123712306087662498`59.940197212351364*^-9 - 
    1.08641560635677123625315964764760083474754154425378754566019510091222820\
24908356045189769`60.04683919724885*^-8*I)*y^46 - 
  (4.306831994073183281914643514035895390003623519486311716180061826865392612\
356274305340006`59.93971432459055*^-9 - 5.51540968948253887719046309157028593\
2040225136584629480456407729794482034239215611154165`60.047134171713815*^-9*
     I)*y^47 - (2.18195300381404327562737436963245599695721969111590716453806\
9198631093124125647909616414`59.9392452132835*^-9 - 
    2.79910957801049710816917597218809882953860567283765414527892125014628593\
4514657291155899`60.047419721341946*^-9*I)*y^48 - 
  (1.105149351276982986152623489258327544691284231482645447259285191944735466\
047416769025306`59.93878918306792*^-9 - 1.42013015546399777276048575648057476\
2918542160729185820008344828810037228719219441811404`60.04769635943679*^-9*I)*
   y^49 - (5.5961453263811258141557678393863476401823087483024824413526109329\
1655862121836488453822`59.93834558681579*^-10 - 7.202909507613563668056008147\
29241895456375589733343499290079333654066328755294009994337`60.04796456128438\
*^-10*I)*y^50 - (2.8330451150288641260361689044302350177828114682564478000230\
2537413513654393566278298557`59.93791382143737*^-10 - 
    3.65228312565987007072390062411428744530512676294951783718557386067861871\
759896150908365`60.04822476766382*^-10*I)*y^51 - 
  (1.433898233367018073194915972645554493072509044733485367753728750479252006\
77816039172789`59.93749332412068*^-10 - 1.85140909784910568788761432537829332\
695194727930957668869739084288545564460333534950866`60.048477387972845*^-10*
     I)*y^52 - (7.25583049149104122355840537747984359888862759526295844871017\
40958596032225887703586882`59.937083568954456*^-11 - 
    9.38266828140618064169399920247848732723390803644504505568122884203452439\
43883474600975`60.0487228030167*^-11*I)*y^53 - 
  (3.670821930286551231238512495732868229748152422844720147982481020878674742\
6898845998034`59.93668406388909*^-11 - 4.753796879424269163716228372803141197\
2514653831390624849822437596130224617507542972188`60.048961367502244*^-11*I)*
   y^54 - (1.8567359533297968798391259987139893232879270852465861206411040432\
790201716283659834424`59.93629434799662*^-11 - 2.4079596839554246389366572314\
236048127596608079729779540086475888366701092596744469518`60.04919341227323*^\
-11*I)*y^55 - (9.389677953922789335345530482313965027107387152928726690824801\
807765933675038069417165`59.93591398899573*^-12 - 1.2194274147680345448399332\
424857637653539280094891972521751303345920114550373642688208`60.04941924631763\
*^-11*I)*y^56 - (4.7475318930797077203377854414330745790918002665052600509300\
93842296321428246879367973`59.935542581012044*^-12 - 
    6.17396934076869678882307490779997308429481453415153468016202192211980817\
7543614795688`60.04963915857396*^-12*I)*y^57 - 
  (2.399962769997479080188760672309631402199142196163991191449255570593203096\
824125411487`59.93517974254773*^-12 - 3.1252026340400483267831352596976470202\
15459035905335070548117326560948725005786543161`60.049853419559646*^-12*I)*
   y^58 - (1.2130066379355932819962619274783441263052505862901270092320235382\
27291819888878516673`59.934825114638045*^-12 - 1.5816134358550484881144221003\
46820796520306645288100899041043048229200909177238019624`60.05006228284183*^-\
12*I)*y^59 - (6.1298016294456915601734117622534306924494948593819054851224539\
0266501991772202716803`59.93447835917456*^-13 - 8.002654131870984120962948903\
85821548157746709606540541683046433353747387891904247824`60.05026598636825*^-\
13*I)*y^60 - (3.0971099538917192695262009860321266067162736199937234430034317\
0894029085234778916983`59.93413915737793*^-13 - 4.048388852126363149741240419\
86279466122285303582669204114358581406450856449787061551`60.050464753673275*^\
-13*I)*y^61 - (1.564573849820941327237301376351196142966574368991457785163154\
74086737362281128183905`59.93380720840435*^-13 - 2.04761194205211947922759778\
545615732865471868570927373842952691858016842966628613958`60.05065879497306*^\
-13*I)*y^62 - (7.902544006422161488664486235326272834624011063893619289465997\
9470329430367400232298`59.93348222807261*^-14 - 1.035459228353302697363005273\
52229012708352374450359252559461711833562705731719450882`60.05084830816121*^-\
13*I)*y^63 - (3.9909038547232238873141036960268728528436047775263164120903965\
071012966621749864951`59.93316394769929*^-14 - 5.2352906462125217607438096459\
232060802384138458815094934068727456877616687535210109`60.05103347971569*^-14*
     I)*y^64 - (2.01516715100519463081960439011991809623470186019187473124149\
31650035905814651786037`59.9328521130315*^-14 - 2.646509441331188217765324685\
1171592958384306798690583047426335978083512115682743004`60.051214485525946*^-\
14*I)*y^65 - (1.0173918305931540350635469261366537187743189628479159770380859\
900285545934262782054`59.93254648326789*^-14 - 1.3376215422342159409914985664\
891726717824512063526807381765306609633290825490788115`60.05139149164843*^-14*
     I)*y^66 - (5.13575844351417760895975489226261083565495690016239815784017\
0627178987261604882324`59.93224683015923*^-15 - 6.759622045461417274952043182\
382255994471449536305412484331220376154320737547584632`60.051564654997705*^-15\
*I)*y^67 - (2.592160191798441412139210705144711249935496827565155049154222251\
640119892406329683`59.931952937181144*^-15 - 3.415411399407736563674852963723\
324828933390622476045320124572147894057954365852455`60.05173412397954*^-15*I)*
   y^68 - (1.3081623628382152592669413932126935315135919169849924838844726555\
46526502164103793`59.93166459877228*^-15 - 1.72542898828108449424725951360651\
3129414248758581849884603077747203351252823503229`60.051900039071384*^-15*I)*
   y^69 - (6.6009374701632978131337235811842346949531987163327100088414529531\
364113123384793`59.93138161963196*^-16 - 8.7153841121248573328753156471327335\
444253569294272020061232343048607885883387098`60.052062533355716*^-16*I)*
   y^70 - (3.3303913409575082533038084349198196171139181588761196509566000916\
0013774381217214`59.93110381407174*^-16 - 4.401626499246350199387096427064766\
26847164635268467293243092475175808421947752827`60.05222173301027*^-16*I)*
   y^71 - (1.6800881287579441838393120431790321372300457264643710499248995440\
7344643531763009`59.930831005416344*^-16 - 2.22268959016842089963022482265742\
460088888094031605028034022633931290931475244299`60.052377757759416*^-16*I)*
   y^72 - (8.4745648424390484904390362064586152483191989876859214115531539353\
309690304533336`59.9305630254493*^-17 - 1.12223834271068643993720014527485152\
440637825189820070119423054936256654652164144`60.052530721290246*^-16*I)*
   y^73 - (4.2741784432941702481977585608359177562402541271143563582345266782\
531822537232579`59.93029971389967*^-17 - 5.6654402982998664387831411786984188\
079246341882719787407346089187469780414555041`60.05268073163644*^-17*I)*
   y^74 - (2.1554556326957902823953303766348603635490798641001742461106156459\
876182056530861`59.930040917966195*^-17 - 2.859736782889295105431796599024863\
5064003694588277597874575439059766344837110915`60.052827891533035*^-17*I)*
   y^75 - (1.0868709192463524117756894525262146532859439088632314071208682312\
850593147280352`59.92978649187561*^-17 - 1.4433238084651712172807959548592525\
140117842695152027699065022461839558448198222`60.0529722987443*^-17*I)*y^76 - 
  (5.479872979463397588728639371873011653367110620175008416552221875440738651\
778775`59.92953629647255*^-18 - 7.2836361341720700942409524554183312436376369\
33580979644380127308411673471586911`60.053114046367526*^-18*I)*y^77 - 
  (2.762598756418566097066330429278696407768301865922159529111338665182065976\
627202`59.92929019883806*^-18 - 3.6751988017492199113599276044013988774133238\
1994990793594952602362594829062781`60.05325322311436*^-18*I)*y^78 - 
  (1.392582845386681993308905968784697103243712976908578017742045385333886596\
516187`59.929048071934666*^-18 - 1.854226922886823365050133228771780533155105\
307339242161050495318226326669945909`60.053389913571884*^-18*I)*y^79 - 
  (7.019097098251130883719971304794497666026047317693879250184953753759990700\
64099`59.928809794275786*^-19 - 9.3539631443875578141342852772669459850406456\
1054347534054506302223930825141632`60.0535241984451*^-19*I)*y^80 - 
  (3.537524630393581192784656397151431298632517482966092011582096114744095243\
64745`59.92857524961744*^-19 - 4.71824379604764605176867987964956191569011198\
150968310110815606923682946647089`60.05365615478217*^-19*I)*y^81 - 
  (1.782693591089942115683246467014197828497384858308510305552644212775892146\
99047`59.928344326670604*^-19 - 2.3796782032211270708614107790615928843366133\
2239703915336474762689957603615021`60.053785856184085*^-19*I)*y^82 - 
  (8.982844946355565679917502502780279184535655552098453877695960646527970931\
4844`59.92811691883258*^-20 - 1.200080440664866305781398672240056872453177074\
74732026709933730657190728780476`60.05391337299984*^-19*I)*y^83 - 
  (4.525973430886481083914554821888201342049820401588368860075977782033601204\
1243`59.92789292393588*^-20 - 6.051427697918344616211467554023856320096515771\
3971779855217833492393903071723`60.05403877250833*^-20*I)*y^84 - 
  (2.280194474373975183080000367946471626226537237244655500801907215280642253\
7147`59.92767224401351*^-20 - 3.051137390032031289978820435701659784328423485\
4883140073754679915562726085165`60.054162119088154*^-20*I)*y^85 - 
  (1.148667767074093407195747176175942956605132096568126570432604238180989354\
2428`59.927454785078815*^-20 - 1.53823654056342072671840765251232703045976274\
76486640772544202464541493527271`60.05428347437588*^-20*I)*y^86 - 
  (5.786027221080929985835208639950856014764593658880842975293072546324572250\
305`59.92724045691971*^-21 - 
    7.75430560520704441247969559887899719811643925641292512021511713416771425\
2998`60.05440289741418*^-21*I)*y^87 - 
  (2.914276881024517463669953743781820490101185164828999175659564745680490055\
233`59.927029172905456*^-21 - 
    3.90860769715156802685969611028322724835949829301555484122892026089984877\
793`60.05452044479023*^-21*I)*y^88 - 
  (1.467730203628990548636063620862013990043903634726123414815366068180649511\
444`59.9268208498054*^-21 - 
    1.96997879947889267214122036529333683178495393190623038780219731066682786\
0402`60.054636170765185*^-21*I)*y^89 - 
  (7.391413342881215516394916662180894176042600450279703523474393300010602133\
55`59.9266154076189*^-22 - 
    9.92801007844102454884984457175931156496104315889275620438054847713366447\
639`60.05475012739561*^-22*I)*y^90 - 
  (3.721990986896021890589080239548742934391082782424421548282550727822294151\
47`59.92641276941531*^-22 - 
    5.00293559838250945400943336693976220428749055936100281589276333141111157\
023`60.054862364647015*^-22*I)*y^91 - 
  (1.874089909444126590241348045406018872760121205239284582543865519364279923\
8`59.926212861183764*^-22 - 
    2.52087024225850821286198932021516632314753815944002876138200169366517976\
578`60.05497293050066*^-22*I)*y^92 - 
  (9.435686242651914729973999173690676793140262824811180436961813815737708237\
3`59.92601561169169*^-23 - 
    1.27010536515372767339675133414237744818133883786511492277058775291064648\
07`60.05508187105359*^-22*I)*y^93 - 
  (4.750345398060168874808621918258828370429700297575214350259002147640375435\
6`59.92582095235168*^-23 - 
    6.39872530742721438492477324028529426098124316262366135284991166240895563\
07`60.05518923061265*^-23*I)*y^94 - 
  (2.391366592886457488942451320850306433104533141678141231647224997642306389\
9`59.925628817095934*^-23 - 
    3.22338657348817874732575229572937237835275553334087317590926445861193491\
88`60.055295051782835*^-23*I)*y^95 - 
  (1.203752007113497703796305196946391619049715103462662190046837536465316392\
6`59.925439142258064*^-23 - 
    1.62366809747100508182928967232740213745058564094785152476796598786066355\
08`60.05539937555047*^-23*I)*y^96 - 
  (
    6.058964291781165838377922681833824061686288718132366976346987632274584747`\
59.92525186646154*^-24 - 
    8.17803129061253873349619896561809218094643293884236721075364434962556363\
8`60.05550224136138*^-24*I)*y^97 - 
  (
    3.049515545364444518361600951324927931725202167524234902457031219349184004`\
59.925066930514355*^-24 - 
    4.11877063980375098922292970607190555404927408718315252965027440041061513\
3`60.05560368719461*^-24*I)*y^98 - 
  (
    1.534740557372234365580745806436437834153204009419252441860746985843882818`\
59.92488427730958*^-24 - 
    2.07421820828785107952958997837042558842189014919058017715075334177607999\
8`60.05570374963178*^-24*I)*y^99 - 
  (
    7.7234493297103269124708315181786411179315188272015192733936253512626942`\
59.9247038517314*^-25 - 
    1.04450353433403699141122643693269604641656848371214723884293438484484148\
2`60.05580246392262*^-24*I)*y^100}


==> anc/P_numexpan_CA1CF2_s8.m <==
{(-56781.58253835323454940976679243826866677970788540237893683429546770190022\
836915459`60.11763575813981 + 22958.22093915755396730672393985762293374782841\
793541152807528542664153486370525747`59.724366496736465*I) + 
  (2089.854385281064096683102716215797892390664554002874980804283327515144412\
90395944`59.56719749360139 - 7728.7671616551154516426807922354405500969934560\
7758006104338618284237988177258897`60.13519169061409*I)*y - 
  (3095.776365985777448749983808091487926268381271723289436434276709356812093\
72652528`60.075502895765034 - 1988.578570535356975828845951131211082059378173\
84580753649765879796403316457533872`59.88327607039942*I)*y^2 - 
  (639.3558944872575710740296456213712788585370375848523743073903055868959509\
3022214`60.05532569080008 - 474.231197127624367330852110306235546786136452631\
34533677934733499120952195939453`59.925573137815*I)*y^3 - 
  (189.4258122922443250053920348495629170661499232359944012652984218431203455\
0483918`60.06129366356433 - 135.030646923174870393388515665438919942963076543\
71059243710681537404439579410386`59.91428685364551*I)*y^4 - 
  (54.14259671365891950387374923058274396935763021404825000122332994882061504\
555024`60.05542466045559 - 40.13354777093273641438057073715916053814798372599\
456944026335268528418873444011`59.925393132167365*I)*y^5 - 
  (15.00934243109795262746336393643226464964056588777678466954403287328974321\
729134`60.04746457820274 - 11.69683760065289145146075229645258725341263884384\
524574599762937034230801579192`59.9391713724501*I)*y^6 - 
  (4.082771700614741869253040339250722582037546608784173301699994256995822696\
05179`60.03976048919226 - 3.3303091567437115822110684646811392655318188515877\
3787011524170650998552882006`59.95128994483323*I)*y^7 - 
  (1.096866968316873583948691870161752127369296175807084385581120409139330192\
34489`60.032819981469856 - 0.930368165426829435164817528992020534058878316507\
13216124597293145448833942647`59.96132086502705*I)*y^8 - 
  (0.292108346562051152759519977539947856835209925441359703078949596397631776\
43364`60.02667642302624 - 0.2561231510583395759733580830406410741953484965209\
033301020427547201937235393`59.96958129282373*I)*y^9 - 
  (0.077281224270061168850951926785191376321197828052377667795216179615008274\
76798`60.02124299995858 - 0.0697079381366018556310807233836891656347408599961\
7679081434887166715249214467`59.976451243613376*I)*y^10 - 
  (0.020340149480219489018417526853293502317099614390882682943501254863426157\
63498`60.01641404712271 - 0.0188010936896301203964393980741676230991805999148\
763964032101955229199725968`59.98224302048602*I)*y^11 - 
  (0.005330925134336708948247407447276712930852512039585007915370347475568776\
52837`60.012093588656526 - 0.005033869442741834399477390288951373172461856764\
24854409455944197083794694375`59.98719295276828*I)*y^12 - 
  (0.001392263763587704981823102836410725180876613780854987285138486606341915\
90163`60.00820137789485 - 0.0013396668434704311991191969867002190279836070848\
8137145967879031238647367948`59.99147666676889*I)*y^13 - 
  (0.000362525619827127465330474788081478742777975150338131030017379327920933\
23577`60.00467211808678 - 0.0003547249434766718027928695847923180713383733646\
0200831820616419244639912737`59.99522514251163*I)*y^14 - 
  (0.000094152421394322895699977659018086810478255367205592437339345048010183\
24909`60.00145298856836 - 0.0000935224183725460875774216402023529009018255395\
0408457008377606440093717139`59.998537223578055*I)*y^15 - 
  (0.000024397288373727732272174489786058059159358669549687715007373185397044\
52584`59.998501115255884 - 0.000024565694898636365407652702194724467408834055\
12645502504630768528750026135`60.00148860939959*I)*y^16 - 
  (
    6.30934604000734627534881715354154607135739038615342405212034391981038343`\
59.9957814362444*^-6 - 
    6.43192659296394756290595839707783229974286724833691466646654403464690218`\
60.00413816823662*^-6*I)*y^17 - 
  (
    1.62875382814189619284039929050102762703683586233510613493438959317893863`\
59.99326501763356*^-6 - 
    1.67927875037682670373499935363961709215874977438158662656043806992872447`\
60.00653236061436*^-6*I)*y^18 - 
  (
    4.1979287761793346977410458266678547848346242694967428018426131604287937`\
59.99092775785711*^-7 - 
    4.373364454245097664215380978057556194200066072809085847211018946322303`6\
0.0087083627461*^-7*I)*y^19 - 
  (
    1.0804165467860207943288099711369909399233816350840376069248301457370285`\
59.98874939786347*^-7 - 
    1.1364180627766639450375196103135803621202758195246912499418721116144451`\
60.01069629898575*^-7*I)*y^20 - (2.777040336764491723053322083063155167064347\
6162039042225707652020039833096964911267595994`59.98671276340551*^-8 - 
    2.94706886744222569420577803814759449964593575501543588558634746399465172\
88725061392464766`60.01252086005403*^-8*I)*y^21 - 
  (7.129486445117300486213590248728395370378628275733836258506312188225256864\
613052350996396`59.98480318113636*^-9 - 7.62882336987325216278473944796887775\
5982632419358145857988648553775792499308739054478919`60.014202493277075*^-9*
     I)*y^22 - (1.82836606850840922845587526607361775406724617299497222964800\
8140212064446146023858189282`59.98300802461774*^-9 - 
    1.97157552849691990966365549013869678455824795319418899878295168962450561\
4777256389429944`60.01575829070804*^-9*I)*y^23 - 
  (4.684197551105160918761022191706955421830973791862313234108945345173050690\
15668002272887`59.981316357853245*^-10 - 5.0877001281696131701631771755714358\
5410217510925260299965591378261812381650054199071397`60.01720266099389*^-10*
     I)*y^24 - (1.19896947395346949453934145129985999824330086937249391969644\
465953030413202204279676012`59.979718652592965*^-10 - 
    1.31110452921642977613636024118282397854181198962022264129156062381335903\
640844538241697`60.01854784425795*^-10*I)*y^25 - 
  (3.066279842044428286192644721340643790775674311141113365191334481464021223\
5811829499295`59.97820656195932*^-11 - 3.374500815444471647910207396979217471\
2484658096892538240697003416382137406614723793211`60.019804311451715*^-11*I)*
   y^26 - (7.8356091325462526659231589171812055455226093267576127691864023392\
95577966744832873106`59.97677273749932*^-12 - 8.67523211859473194708307030254\
9461797583481283047053790852824363726245195737015758859`60.02098107756251*^-12\
*I)*y^27 - (2.000851279283702298942843009707381484573703632623192516863912556\
394008850903748732898`59.975410680056136*^-12 - 2.227871198321857578087968587\
967597929561208817591643366557946099156597601484525784285`60.02208594979101*^\
-12*I)*y^28 - (5.105746517865970605814207149400261797047199439508612163949142\
96306826149644194926037`59.97411461723419*^-13 - 5.71571227599923513014044702\
408949216433736813987284622177698923868464055492587520117`60.0231257260668*^-\
13*I)*y^29 - (1.3020429301904002672796022044232532787999414194498682441868343\
9160817243677475605765`59.97287940197*^-13 - 1.465049359910003479752162372440\
94765326009355465669684445749960590611874498266886815`60.02410635522892*^-13*
     I)*y^30 - (3.31841237185981145059422614201152618396310144997889308412784\
81065172316768010770087`59.97170042799908*^-14 - 3.75200141235512727634943405\
67451682022404809658336725147033346042765001159393576179`60.02503306731746*^-\
14*I)*y^31 - (8.4525972471244399333078677461120656403307908591449615742462069\
54697366049045138818`59.970573558959046*^-15 - 9.6012349511039616691472531291\
20033240403195028087154081857723424967393933970707591`60.02591048034479*^-15*
     I)*y^32 - (2.15188537173751343868898231748670668386401104735012482880527\
4494019998905992052278`59.96949506858093*^-15 - 2.455086244962391982213372535\
776981491066334778793100384150068425158525735643062503`60.02674268839824*^-15*
     I)*y^33 - (5.47558268245641875038180962949792765987436806886578321419442\
917912544264711985999`59.9684615899606*^-16 - 6.27338709394890504010419020304\
36325081714495232828067307199722116983777315663578`60.02753333480601*^-16*I)*
   y^34 - (1.3926302038088469002252069250328730428673522519099307285188463159\
3229153407708821`59.967470072313866*^-16 - 1.60195905276714692025852718684690\
971859254414761159785865449503402836887799012801`60.02828567326347*^-16*I)*
   y^35 - (3.5403529956795517705472567078941734936481110401746937304835792874\
17134406398409`59.96651774393737*^-17 - 4.08819348084581744972992307041789187\
15716976425469086925034496115799226406335574`60.02900261918703*^-17*I)*y^36 - 
  (8.996482882984761505476984515102916263495759743467820872153714762739892158\
993233`59.9656020803444*^-18 - 1.04269543153971099656043121343263706301949795\
1610119751818106417916145411211664`60.0296867930845*^-17*I)*y^37 - 
  (2.285197541085883464974901763167681920988651670322755797479313792357614740\
763495`59.96472077673884*^-18 - 2.6579299366592471053202353185973666605005398\
58548168384052991070746896268273518`60.030340557363616*^-18*I)*y^38 - 
  (5.802407054960219933198009285898382307152891128471159906895873960291577041\
29969`59.96387172414409*^-19 - 6.77177494273411183156798813281654137054048095\
549466159948362148777557168058281`60.03096604771653*^-19*I)*y^39 - 
  (1.472767226110092470102936060137275327647891868487360611759866271169422990\
8935`59.96305298862517*^-19 - 1.724432989144139459584188692007014412768649406\
36698404689424255512411193860204`60.03156519999637*^-19*I)*y^40 - 
  (3.736878255403656007106209390280057259348883099537359058426029307534903443\
5888`59.962262793140255*^-20 - 4.38920564714920668922661401472981315625393762\
51484332406381656938407614074257`60.032139773328694*^-20*I)*y^41 - 
  (9.478500361291889242569207295731569463323311082644668843573017905715041833\
938`59.96149950163695*^-21 - 1.1166871005510580392376878649301737765062636492\
376899906727347436179765818855`60.032691370062885*^-20*I)*y^42 - 
  (2.403436258163244545480344867500303261055504392419256687377584052387889066\
874`59.960761605071646*^-21 - 
    2.83983074451197089482718867247466529124074710402273495081016942608773047\
3583`60.03322145305936*^-21*I)*y^43 - 
  (6.092477076904647177904643430574081840118185995690899941681976764156519930\
09`59.96004770908316*^-22 - 
    7.21900853792960307547619003605554442919780849457065582659034372265769441\
189`60.03373136072125*^-22*I)*y^44 - 
  (1.543935474043525239253128504705673960012352925157480593617721346790750023\
75`59.95935652309411*^-22 - 
    1.83440380624734430457845868197138031028113216569957598716641779522232973\
8`60.03422232010847*^-22*I)*y^45 - 
  (
    3.9115024386049575367215776765866594651895782077094772014242471180274518`\
59.958686850648405*^-23 - 
    4.65963837302316112996961750184431944702735972921464152499259949786252170\
29`60.03469545841518*^-23*I)*y^46 - 
  (
    9.907001401242490336866753649423689378071870589737715788578101061038568756`\
59.95803758082291*^-24 - 
    1.18319535665424609702995807602434608759026229353795065374810401624355676\
14`60.03515181304572*^-23*I)*y^47 - 
  (
    2.508589751137765161187475280741248670009764246498412651990625274942833523`\
59.95740768057481*^-24 - 
    3.00340779460267232774824084838823750269051047083688684313125379974754162\
6`60.03559234048543*^-24*I)*y^48 - 
  (
    6.35053371809933572132006337362735313880492735581983942844567973555533557`\
59.95679618790677*^-25 - 
    7.62135098300508493005043659052265326840515051293154449719215484849558433`\
60.036017924132466*^-25*I)*y^49 - 
  (
    1.607267193272862818006933031590666659304931375165532536371960600048448`5\
9.95620220574855*^-25 - 
    1.93337124780111755545743395824271795801137139749079843097025149383797871`\
60.03642938123054*^-25*I)*y^50 - 
  (
    4.0669335614761376418394601580265360667859700167788392133598514203483677`\
59.95562489646825*^-26 - 
    4.9030875742099485488575289159012366562371673727390987710996480212404615`\
60.03682746902115*^-26*I)*y^51 - 
  (
    1.0288471840105467987085093245593224663038386383664668475565922649843473`\
59.955063476938086*^-26 - 
    1.2430834559407578695648380892941125896601014414294092988812425256991738`\
60.03721289021698*^-26*I)*y^52 - (2.60221346403367057535463159156493840716215\
29677990012098392181554315814603292419715938252`59.95451721408971*^-27 - 
    3.15073591449056886269385001082083316697922369700372568909825114074997099\
64674809481771809`60.03758629788224*^-27*I)*y^53 - 
  (6.580311953445554180137233996906981921261590768202181923416753504327312096\
021503433810127`59.95398542090299*^-28 - 7.9837947167741647868798705014404316\
08503081785187698986776627485049187493572438982937784`60.03794829979432*^-28*
     I)*y^54 - (1.66366030713118539794664465393931398214194884387316823441337\
9256930961352180301967372689`59.95346745277888*^-28 - 
    2.02253788159143114222396601332864537968716144092737553607141673203079584\
9380037960597392`60.03829946235005*^-28*I)*y^55 - 
  (4.205332770160222831070719302651299034022577770032504891460617383360339337\
92735311041975`59.95296270425438*^-29 - 5.12245294037970868461502436181211317\
582618613762735346475182920802609180396600043828795`60.03864031407163*^-29*I)*
   y^56 - (1.0628118814348613531720122186976652511038800120298410098464639925\
0470595418578240775347`59.952470606021436*^-29 - 1.29705127095397278852568661\
904179288330682440144681036078775064728741064261717061078169`60.03897134875924\
*^-29*I)*y^57 - (2.6855633164246459173311672796639317401547983196580394255724\
389362210950201457805211355`59.95199062221774*^-30 - 
    3.28350590860658615549263753132367485117849168347831966346551862602526063\
52443725247351`60.03929302833167*^-30*I)*y^58 - 
  (6.784843943514391574717027794495172464169328664875100255530938134717746390\
795856042597`59.95152224796057*^-31 - 8.3104281768047938505698613512672569047\
19857714200156206085659676549209342075676591882`60.03960578539058*^-31*I)*
   y^59 - (1.7138475570683788419459848448729528412953113765972057607442889581\
86400126602075414272`59.95106500709791*^-31 - 2.10289315913050051877410708268\
5789411331736633644171158522054922915035636977642024591`60.03991002553898*^-31\
*I)*y^60 - (4.328472373359398835938235907658682474147789363370312724724589817\
2638494935503095666`59.95061845015557*^-32 - 5.320131037124742523834074733229\
7173943452465512556714372303635201234955802229658626`60.04020612948197*^-32*
     I)*y^61 - (1.09302327551873066306928647569033335917526747797706690079607\
578021781901360824186822`59.9501821524594*^-32 - 1.34567973615402660721112809\
316646838572015090154760208816199724236660340603304815032`60.04049445493236*^\
-32*I)*y^62 - (2.759678796082642891527098642159898074396901523098886466909363\
95962724116702847905`59.94975571241615*^-33 - 3.40312704669217832510985218323\
76630450221760059133026053513932407989155022041752692`60.04077533834292*^-33*
     I)*y^63 - (6.96665014658733091633296864863005764374515703465467151877208\
5758867444358835874595`59.94933874993703*^-34 - 8.604672552965874525579846257\
009061927517573920823286536756686896584419665375808567`60.04104909648308*^-34*
     I)*y^64 - (1.75844054241348239735477020083348691817654204753588936925240\
3288768482701774332973`59.94893090499006*^-34 - 2.175268200680056786567295863\
785034204618712761076359369245948559302634334507626863`60.04131602787617*^-34*
     I)*y^65 - (4.43783751419364899067991130297277151074478677069232116828094\
355347896290480520913`59.94853183626945*^-35 - 5.4981422880266617087028601616\
7806737547594962905104046154808320552235740851018807`60.04157641411175*^-35*
     I)*y^66 - (1.11984225276049288304214403848540877793157231190641024699713\
135151450673325754649`59.94814121997072*^-35 - 1.3894603268187895959571524837\
7086405113392144344857740944779934319945285415516264`60.04183052104536*^-35*
     I)*y^67 - (2.82543743279137487029293557677419080334107826621393098518549\
51427100653978219366`59.94775874866165*^-36 - 3.51079560366989940183765239808\
17311924435079894226069960759704305914138569106477`60.04207859989677*^-36*I)*
   y^68 - (7.1278657231669039980351647253121174151218064649801494113621536313\
51165718690792`59.94738413024094*^-37 - 8.86944138069015549370286208668106703\
6503460560928632117656009048062080488229582`60.04232088825704*^-37*I)*y^69 - 
  (1.797959098436998429718008052175948548168977077232366438604373087466861368\
176201`59.94701708697583*^-37 - 2.2403730089317420006876031444752723540114592\
37522608360555034099227759778885814`60.04255761101268*^-37*I)*y^70 - 
  (4.534694552697379929954174272508016436783553720750967422523130915931431317\
86382`59.94665735461264*^-38 - 5.65821786794310768817277541812130055883842615\
627800303555853323430609098183166`60.04278898119523*^-38*I)*y^71 - 
  (1.143577483637205273497895929542665559537080870851199917289029669784776147\
8539`59.94630468155294*^-38 - 1.428815375372269105175987743407447246430015168\
77062184953170945902293393395895`60.04301520076283*^-38*I)*y^72 - 
  (2.883592010119479157454388495339751202397140922672168202436621793781157671\
4869`59.945958828090475*^-39 - 3.60754242169025435543129882590645579208270752\
22015079241408077975967781723221`60.04323646132049*^-39*I)*y^73 - 
  (7.270327522293387688203484042887517351570234579765430608329356036378641346\
522`59.94561956570297*^-40 - 
    9.10725202536021175904220923835962693485631694371948701979791164185608504\
9827`60.04345294478415*^-40*I)*y^74 - 
  (1.832851657230405340760956645663011409981857146580936806541361792578750683\
691`59.945286676394886*^-40 - 
    2.29882263206746560578852977746792689277683370084262693863109503502004506\
5542`60.04366482399423*^-40*I)*y^75 - 
  (4.620138785574400688789147783683635219274240570684397049181762222410614800\
44`59.944959952086194*^-41 - 
    5.80186117363686790602671069328628713043942455079714225397774225505817253\
371`60.04387226328233*^-41*I)*y^76 - 
  (1.164496620539394138996492336625812506209263925800516189753990027145122775\
21`59.94463919404404*^-41 - 
    1.46411253030301759993034821427669576516796418120738342732318865630471241\
496`60.04407541899613*^-41*I)*y^77 - 
  (2.934796874069734075745066750765811483510718524960530166103593322472025736\
3`59.94432421235336*^-42 - 
    3.69426695707603977541103792989171390131530554336901731148898369754135649\
87`60.04427443998512*^-42*I)*y^78 - 
  (
    7.395635963452863598191843785961138906163098575207628064132679534553505566`\
59.94401482542353*^-43 - 
    9.32030593886023367906513811471897352238826717366780989552240164014068648\
8`60.04446946805141*^-43*I)*y^79 - 
  (
    1.86350981965917100725836046530587889002097328394256056324275047676341342`\
59.94371085952814*^-43 - 
    2.3511561015519532429661120916575723306077332598531660102632085422344656`\
60.04466063836782*^-43*I)*y^80 - 
  (
    4.69512879770929631483213504023969864320169449043249261179644826304105074`\
59.94341214837543*^-44 - 
    5.93039255510480506834343904053023738014387202253359025828993041516447385`\
60.04484807986657*^-44*I)*y^81 - 
  (
    1.18283440427739362802439490657941265177961992172975593468733271547987108`\
59.94311853270684*^-44 - 
    1.49567533201910662348393915199484218551758123481624847604887353378685171`\
60.04503191560055*^-44*I)*y^82 - 
  (
    2.9796270830354572135142469917930753701190320460893951489304366373744866`\
59.94282985992156*^-45 - 
    3.7717623084636400175224570155451721104581058786342234734700142718333531`\
60.04521226307964*^-45*I)*y^83 - 
  (
    7.505200319559993580496801291648344673585063587513252523643575259254024`5\
9.94254598372519*^-46 - 
    9.510547943893339604501897963352935934527182705735623320190041346383674`6\
0.045389234583894*^-46*I)*y^84 - 
  (
    1.890279073590520710053633736350257807881502921382973087722523460575513`5\
9.94226676380083*^-46 - 
    2.397850487374605988724708609055127067261737750346908070061191094958539`6\
0.04556293745583*^-46*I)*y^85 - (4.760511855501671752779102653749943184207370\
4046899709059761499981206033791898223416065188`59.94199206550054*^-47 - 
    6.04498266695001712340872639743819041865094043009133533203713287363138856\
77907191493209101`60.04573347437281*^-47*I)*y^86 - 
  (1.198798685708168808558300392281952617306311851310003496520758870814906609\
9413681061033604`59.941721759556174*^-47 - 1.52379113341022073907036576239071\
59406535261378808491006178947329082618393943471799809602`60.04590094360178*^-\
47*I)*y^87 - (3.0185926998445657082823891969755865061118914579032670797583336\
24110748915966151709528979`59.94145572180775*^-48 - 
    3.84073404269840667496575689347601283458126403357757121821680531966295817\
7744170258096276`60.046065439237054*^-48*I)*y^88 - 
  (7.600272667814878119565622630239323345718428126423200416749945354602327508\
75037922963445`59.94119383294848*^-49 - 9.67971101597538395547518518595571718\
381550717243802164311757262684183938177544782121733`60.04622705142297*^-49*I)*
   y^89 - (1.9134668657404438472142634393710832190433313212030680028004096657\
8065583743655211176513`59.94093597828495*^-49 - 2.439331558867259755946634395\
94720940634767871377323640945037485693665583166736220279295`60.046385866562105\
*^-49*I)*y^90 - (4.8170431134972956137218494154583497239382875613936875609833\
757605767108621488747722215`59.94068204751176*^-50 - 
    6.14667786690255467553492485680378329944027794620623499333541775274983828\
02465852641314`60.04654196751071*^-50*I)*y^91 - 
  (1.212574999525553665280834397838749187009763309746106812417593132243419836\
3255611512132`59.94043193449915*^-50 - 1.548717155332994471689216465024845527\
0618348159136191962621981127980644354348368562149`60.04669543376141*^-50*I)*
   y^92 - (3.0521496920759312942581356050183892583142734544392702948995955863\
60658215782246645764`59.94018553709319*^-51 - 3.90181464271868265781881854579\
6247038706523658928132083056162453772329044677375347081`60.046846341615*^-51*
     I)*y^93 - (7.68197388717706632577948040746438354015494873877230116857084\
409837678399071787265889`59.93994275692743*^-52 - 9.8293507792735345106436302\
029145819162988032965397300569821965170520314576827665205`60.0469947643417*^-\
52*I)*y^94 - (1.9333488067066981312633410536563009301771728931303077126961811\
0419382735626060941337`59.93970349924522*^-52 - 2.475982026636160818114646897\
07200175405680534357431770047436188510262843773149241746`60.047140772332426*^\
-52*I)*y^95 - (4.865400435129872227826391776608623072697093222935520211402125\
2216894212501600495897`59.939467672732114*^-53 - 6.23641992116942299148831668\
80775326120743690155512884326260707017445710447599338202`60.04728443324123*^-\
53*I)*y^96 - (1.2243301066878835331273428008686537532476068362827964146026454\
461731662203432128186`59.93923518935765*^-53 - 1.5706852009986249675207828383\
306602860868490384542400375145202889049712061698808565`60.04742581211916*^-53*
     I)*y^97 - (3.08070840491513730817747400080200459933664583434477907173735\
9047427533619095565743`59.93900596422589*^-54 - 3.955574793706939048843973766\
795733049654923411378453749593003961082945992617912456`60.04756497154036*^-54*
     I)*y^98 - (7.75131393749282082186046383294752114945423588956358171028851\
393919626715386677447`59.938779915434026*^-55 - 9.960872542425708265317278500\
75973357308529299852175265796353007039881473130480859`60.047701971720755*^-55*
     I)*y^99 - (1.95017352779345517596044117640555556427945871938310665052711\
692633299502770892035`59.93855696393892*^-55 - 2.5081480229377108836163087693\
1747994658565411556772532673207970244175452548511898`60.04783687063002*^-55*
     I)*y^100}


==> anc/P_numexpan_CA1CF2_sm10.m <==
{84811.3895786475886563914877573883245060277003753730416309875717894390603368\
74522`60. - 5516.092604838998799183789012241163235810392492023631238290622297\
92072283586951574`60.*y - 250.85432303331377824086522250817171517808520954995\
064091776471570195396513557315`60.*y^2 + 0.3256296314781281089128360561688342\
5026224328019600411849523345697143036210698`60.*y^3 - 
  0.0517650834623002254826334009039044142693930240835228355949612134361136389\
0499`60.*y^4 - 0.007654778586057941498645668705155949691003653765884486449048\
92144155872103383`60.*y^5 - 0.00073673644366875167355689476971620203753382494\
979507957384719951070262444073`60.*y^6 - 0.0000630275864080469137313162896185\
9400165173307120177346439213346334232014899`60.*y^7 - 
  5.13076383804633050086165917460240819441105986324388934712866072168090862`6\
0.*^-6*y^8 - 
  4.0685200065517456969569537790952072381224798735134597720823860446264141`60.\
*^-7*y^9 - 3.1745965164770687150645097614002681074174821357088172360026499704\
126964388617279667267976`60.*^-8*y^10 - 2.44994237612308706541502589961073206\
7427007232398280989857499039486168510247109395102944`60.*^-9*y^11 - 
  1.8754119661520302763033920501336743897475212141411802118038833014019567963\
333845719497`60.*^-10*y^12 - 1.4265723341413230722550846473268794758888601439\
109222096448733510043753081304188176843`60.*^-11*y^13 - 
  1.0796207949063312823363163766395435342770456316644157979151153420761395579\
81758018696`60.*^-12*y^14 - 8.13580915213374053963201280507187016868634503808\
02140038699353072641069724938901197`60.*^-14*y^15 - 
  6.1088351841692590005411905870395964934837755668417743173957608559657144810\
80176402`60.*^-15*y^16 - 4.57253250979863689895059104844497773874049790876565\
127841892662598373367880791838`60.*^-16*y^17 - 3.4132210609533442422507183424\
411676125735229821915834300100163699078022501285594`60.*^-17*y^18 - 
  2.5416625080755622420869973574124928767992211653086968893167170351166086781\
41115`60.*^-18*y^19 - 1.88855692460203822339620989939017079304180204557835640\
267773051738708659400368`60.*^-19*y^20 - 1.4005405864941193320494687410295009\
736302103137843232022391306154365277821313`60.*^-20*y^21 - 
  1.0368004690733261359388522446277411137191386733414814820352976294376334428\
81`60.*^-21*y^22 - 
  7.6629786252877957253931604537491713849384796959299848888780218202146424538`\
60.*^-23*y^23 - 
  5.655393681557582180799854756013617787794708948052535675948287002990183585`\
60.*^-24*y^24 - 
  4.16814814357215818945050356514336213229694514727595305252048159692338068`6\
0.*^-25*y^25 - 
  3.0682058842263807302747770500624102198892309670060364572843089374592177`60.\
*^-26*y^26 - 2.25594015497887168320851170526466096205631874465986296992745746\
31338600166434969382714617`60.*^-27*y^27 - 1.65694677752038927229295718805230\
714275944626145617403993694048808869670256602594456346`60.*^-28*y^28 - 
  1.2157934441116114089639805260086754235595332610408376306553173044558309789\
6170848337286`60.*^-29*y^29 - 8.912721445417964919199707523172318447850449717\
588453207199547122940218006693574314623`60.*^-31*y^30 - 
  6.5280932673272179372025403821167055988943144712487252079929325521737182292\
9028611145`60.*^-32*y^31 - 4.777619298254084492987609918775459627800331051022\
7998677606870096023591801946302887`60.*^-33*y^32 - 
  3.4938754013790315213066059266762089094649893586773217834984938055525953363\
80619346`60.*^-34*y^33 - 2.55325129437003021145016586630051687298616326925682\
167776821658257222193638404163`60.*^-35*y^34 - 1.8646094443706242913835997251\
423870716170585885064887281583740222754064920136961`60.*^-36*y^35 - 
  1.3608390473641544400612614459790523837913260159011740821939357790011919139\
77124`60.*^-37*y^36 - 9.92579410195896703679795260238562776056335242100758095\
79272335034310622596725`60.*^-39*y^37 - 
  7.2356447485049589013888326101291429283717451711908575552605864498643655683\
86`60.*^-40*y^38 - 
  5.2717580309355692321962531041084206032264016596116234052114387313745492966\
5`60.*^-41*y^39 - 
  3.8389440178687490694444054769712701850585531734733571829674935503423838084`\
60.*^-42*y^40 - 
  2.794197618998848969454202180828763484632983091344403950092229555844026963`\
60.*^-43*y^41 - 
  2.03283275568304348583457038295776609613064184467530913343478018436597028`6\
0.*^-44*y^42 - 
  1.4782736150377787191831975478160753236833216020478251999514204207215874`60.\
*^-45*y^43 - 1.07454707925984288017766609845657246189582304980135364850432315\
814234765141424682685169664`60.*^-46*y^44 - 7.8076750739476915646978601507561\
66769999534618167159201871386594648876362780203822567962`60.*^-48*y^45 - 
  5.6708916625554451082742973140569618613708308345004343337784129482333074653\
7554978769957`60.*^-49*y^46 - 4.117385099114097168985113423949354982913595308\
8525918523600143566098032935968218860434`60.*^-50*y^47 - 
  2.9884010244992969580744508920115023475269951585755814410393227673414116714\
46603497292`60.*^-51*y^48 - 2.16825238226456578056090620222005492201053653463\
729567498363239901261121998673819227`60.*^-52*y^49 - 
  1.5726797376667126050402293663414969914909704027438596042551189948165619796\
662749633`60.*^-53*y^50 - 1.1403438879094513026365083985625668643790501045190\
94225777725494541792478181122402`60.*^-54*y^51 - 
  8.2661205854503458599115548714048021787759910484094272787445696635313097751\
559877`60.*^-56*y^52 - 5.9902223712666265353484155510255857993973182496263881\
21741647966513385180244931`60.*^-57*y^53 - 4.33974436749593179529982427160703\
88113798127797460600169036591857322772454819`60.*^-58*y^54 - 
  3.1431837737708530447604477537021453607585963019576488472517302052200191023\
715`60.*^-59*y^55 - 
  2.2759567774678758223462749976101677409841753093037691148931092760402617947\
24`60.*^-60*y^56 - 
  1.6475963594787264270307455354539315332323760609806119738664998968167472717\
7`60.*^-61*y^57 - 
  1.1924329670718355372289454201399517473279671523320194871521633511994848788`\
60.*^-62*y^58 - 
  8.6281369521858293827709162891180203329703503218299046794303368923787746`60.\
*^-64*y^59 - 
  6.2417070009838738067469858526541835941834142296771987878861481208366262`60.\
*^-65*y^60 - 4.51436051835481333456673434793606664011477040503394694813768865\
85352796021682453216757099`60.*^-66*y^61 - 3.26436472258267384216011318492578\
2179998027799047430090212165378137961832266100246124171`60.*^-67*y^62 - 
  2.3600087044735418410345092564165034920509457013869125419145416312974725982\
1641130864652`60.*^-68*y^63 - 1.705861643931014321701319216548741551826164742\
35155186591284958818657543342218881946`60.*^-69*y^64 - 
  1.2327980065974726454801856967616734220952279004584106448126805638938825728\
23798221859`60.*^-70*y^65 - 8.90759556272370733530594870093271988091773923420\
04807740929704981895273894913049384`60.*^-72*y^66 - 
  6.4350498911647599622584417891765375532935003432569539115316658644328596384\
9511056`60.*^-73*y^67 - 4.648025629442306935351130895930379473079847131382223\
84289462732822216285603007571`60.*^-74*y^68 - 3.35669964597991919077049856512\
7917430843305566075457742636378762511165069117165`60.*^-75*y^69 - 
  2.4237394641232740623364825275793291540944150279734463174843482260553458436\
96679`60.*^-76*y^70 - 1.74980997725328041062443174207121695280936788192523041\
604810094290691868064267`60.*^-77*y^71 - 
  1.2630754112941842645741614692647720450422790135165161536209605068710114934\
74`60.*^-78*y^72 - 
  9.1159716429707493828345759092301104384688697956453776640150317969811485401\
5`60.*^-80*y^73 - 
  6.5783007080843478954542565621570462473640766808446970586195313045879135811`\
60.*^-81*y^74 - 
  4.746388220702443976012974221086526056040329506920492085757537690972369602`\
60.*^-82*y^75 - 
  3.42415338671372142309871670882272356149814877724046192941786768318370903`6\
0.*^-83*y^76 - 
  2.4699329102652157560289846762839392966206748556307982787553712497041193`60.\
*^-84*y^77 - 1.78139655854843708607557550178589149977649361663252310208682524\
8614252233538345512107505`60.*^-85*y^78 - 1.284638763928363352949551564606924\
389246233437051983599066928092979237159887830737429549`60.*^-86*y^79 - 
  9.2629175503644413013087379268953101215501929894266987803910062028531606217\
579126204979`60.*^-88*y^80 - 6.6782440218532077790936595259772096862805952395\
76684117970587116240125163908772760791`60.*^-89*y^81 - 
  4.8142182826702625891205556256396946289482920892580881817022024226625020776\
5492418778`60.*^-90*y^82 - 3.470080346003747432790034406223431946619757476368\
4222937016874997408816766607436019`60.*^-91*y^83 - 
  2.5009484943869344246078265183263259528510982213915036124360246130715594333\
29695021`60.*^-92*y^84 - 1.80228136482121140160655954261938758140035329468880\
199237187996894186732204105935`60.*^-93*y^85 - 1.2986561769357270319537637186\
119209796135845643452382560516880275932268630638594`60.*^-94*y^86 - 
  9.3566548691658010487384100293762227960114576397764551089723311394025130080\
7198`60.*^-96*y^87 - 6.740667606171368991002663159732515318338319400161856810\
2257443996143142405443`60.*^-97*y^88 - 
  4.8555910230415017315923405439195364149795755471622955395353428154439462954\
75`60.*^-98*y^89 - 
  3.4973504271713046957564364117541473128520160686521253545350557306087826676\
1`60.*^-99*y^90 - 
  2.5188076588219481551038851241662001003219203256291940643334499102374977185`\
60.*^-100*y^91 - 
  1.813888459676142698111055831034725655020655486265083134917319253813911349`\
60.*^-101*y^92 - 
  1.30613103816123161233909521349619868743581692705079601709716228082895211`6\
0.*^-102*y^93 - 
  9.404254541465817539436539806018700547405496965336671917444148331392564`60.\
*^-104*y^94 - 6.7705551668228933728004162345427543270003686311532914829737785\
70496448951789211052287059`60.*^-105*y^95 - 4.8740195534117479413825635400924\
06699782606874332531987929318946318859513707264248057`60.*^-106*y^96 - 
  3.5084404464253016118534154304034600487073082057395308127640608528391443101\
923766626811`60.*^-107*y^97 - 2.525256852275532074560131733544731949918048490\
154045854747244070614912184584063308853`60.*^-108*y^98 - 
  1.8174494613629387520015702009163457847709832288056468901224292018211005224\
825224929`60.*^-109*y^99 - 1.307932013372772043420667832676298622964775072987\
2095987995892358802103475932538656`60.*^-110*y^100}


==> anc/P_numexpan_CA1CF2_sm100.m <==
{-1.5079477266530035996250756293944986531561710544502596723676875682407543032\
9200996681`60.*^6 + 39875.102920026299081630701859018704357437204551933095294\
78910939886840573620860445`60.*y - 230.69638679756278413501410002911262529954\
996114591465890875483117519224081212574`60.*y^2 - 
  0.1666804898971690111349866408351506200194226901903667123821497540942066205\
5911`60.*y^3 - 0.000224987369529207115268906129819206967151510690979787254714\
40971020374879104`60.*y^4 - 1.76267398668032230367694592526633047272216286483\
30153995968591858596283157899981269873294`60.*^-8*y^5 + 
  3.8091490266345081183467017959062221897574752060492421135990202747829520526\
97429020029824`60.*^-9*y^6 + 4.0284435417398740191639618554913451064061026594\
654423831883549152476109060802178800907`60.*^-11*y^7 + 
  3.4505366325768907148413761113363882191773426268136405198710612494586192809\
9737923413`60.*^-13*y^8 + 2.7867223105587480231221530884294538696569390430756\
5499108471952142266964847117348`60.*^-15*y^9 + 2.2063265783652450967603153196\
842142488200754751410944095487088054087466397493342`60.*^-17*y^10 + 
  1.7351728099593329282838455256632735779207640315346002283009205681103290819\
6712`60.*^-19*y^11 + 
  1.3618117731650442848920771431423107173686813125072108168078164023302301539\
97`60.*^-21*y^12 + 
  1.0677405848811582701753262719427543142787146099919315811242269697946855738`\
60.*^-23*y^13 + 
  8.3580284648224184847464137784359414677107972088321037230638712230810715`60.\
*^-26*y^14 + 6.52032762032392199859027712152184186362637400270133959008533705\
0472036190982374739054341`60.*^-28*y^15 + 5.055745284958397803356061212694084\
7626302799500398762324924088944279501656571533360498`60.*^-30*y^16 + 
  3.8813061914241830605080047142139446130296171266484146775113730905937642549\
3914473974`60.*^-32*y^17 + 2.933853760870152739312599609171561135859818779148\
242486491222075471247260133060643`60.*^-34*y^18 + 
  2.1652266730403035453579618434562964262471892555043634574082745776640088743\
50656`60.*^-36*y^19 + 1.53851856621122101954175475192117998763645465084592181\
211764194290835035180315`60.*^-38*y^20 + 
  1.0252664272201037769561780432677114528894089602840708404379675962796006140\
35`60.*^-40*y^21 + 
  6.0336275254083625529357939242571129959927102419379358428744184042190723`60.\
*^-43*y^22 + 
  2.5550993992616270428137444326408743287646612687562692957619349363538535`60.\
*^-45*y^23 - 3.19258521823864559099019999792303293645954695694936666585535359\
5425910944120637019982262`60.*^-48*y^24 - 2.697682737401439862806070569230081\
34910800101141821057929592273095458412588042975480316`60.*^-49*y^25 - 
  4.6667009783871008210316765167557702570592190400007780591700834808192759512\
45633027164`60.*^-51*y^26 - 6.29595153456904876590390321712480512798525770018\
86431411176241358006064467190772375`60.*^-53*y^27 - 
  7.6418409021999729489164472686363552405884535616000846413251485901014609053\
5629453`60.*^-55*y^28 - 8.750338934692469187002060665730157917869223706724855\
736684517844773523432304782`60.*^-57*y^29 - 9.6591295328929944879970382761616\
669067369790398526611223508409004954143823284`60.*^-59*y^30 - 
  1.0399276599880860229439915934416436920108044947043848454972636727571839559\
49`60.*^-60*y^31 - 
  1.0996522961098917895142143510069789971763389617110335053337469229878652041`\
60.*^-62*y^32 - 
  1.14723095293817044211874692338285532206589186283289584398173959121351628`6\
0.*^-64*y^33 - 1.184457985397516865797078632252174857470321587673148408215561\
7852251894968285544267734765`60.*^-66*y^34 - 1.212841898367523185498852065189\
57791265371873400617908635020209060073295527958159202469`60.*^-68*y^35 - 
  1.2336563634346389190704487331505878218099619362105984664968865562140015181\
96207537881`60.*^-70*y^36 - 1.24798118006352977278416397439974539711307871857\
16469551059840144691052780925731823`60.*^-72*y^37 - 
  1.2567353350056066475244185667346269804836062120777896106688514543379183361\
6785115`60.*^-74*y^38 - 1.260703818280629413702499013500358260230153280007432\
545460178495980832966150605`60.*^-76*y^39 - 1.2605594799208405058277996403613\
602362508353136614577591966307595575030841927`60.*^-78*y^40 - 
  1.2568809274635769331410783292619244361370828676811609217627766717414933611\
6`60.*^-80*y^41 - 
  1.250167247048633149723633619925818846431352215508019634920703681745011191`\
60.*^-82*y^42 - 
  1.2408501641618192149151371144361897821505473917526056403375790675278774`60.\
*^-84*y^43 - 1.22930413121223433688212343245898757910599238593964911517119466\
9472149303134487576126463`60.*^-86*y^44 - 1.215854729077872487929440302075728\
9567087746627429391333338531528218894887924904200374`60.*^-88*y^45 - 
  1.2007856916717772596238270059030232606579265647186567467904478393865949748\
8126081241`60.*^-90*y^46 - 1.184344801347051999986821883666715046762491491355\
215058583715650879200295771955724`60.*^-92*y^47 - 
  1.1667488547118027113945859616299430667781023031244268870271774901526665174\
68558`60.*^-94*y^48 - 1.14818786023744571466053160816720372599479090872930076\
922192851654791737234208`60.*^-96*y^49 - 
  1.1288285986856944959562577047617002290271472970469319453121307280536273821\
4`60.*^-98*y^50 - 
  1.1088176531434613777999532253986986114151751089548476430388095377149909018`\
60.*^-100*y^51 - 
  1.08828399602716454783657162467824452400876047331406434099765550434847065`6\
0.*^-102*y^52 - 1.06734120478304285977242457580076762060845567229289476410465\
77706950233324960874703577089`60.*^-104*y^53 - 1.0460893653795347584371921350\
0218359886307862428303738422247684076848435583620683460023`60.*^-106*y^54 - 
  1.0246167124466017148320468332581846378042585140680042925992167912184207478\
90894409218`60.*^-108*y^55 - 1.0030010465834052065621316450981932995349147933\
715962617114114765683510766785258641`60.*^-110*y^56 - 
  9.8131096255116911287889719709522503982212077243113704836233659949887132865\
596696`60.*^-113*y^57 - 9.596069164932684455773271204069100575722543741621214\
69057349822537729825882846`60.*^-115*y^58 - 
  9.3794215574249280856711585490140507166752873256707125374459496349754556375\
82`60.*^-117*y^59 - 
  9.1636353099740780414721280839382681301225784649896788101799575147797212211`\
60.*^-119*y^60 - 
  8.94912207525157335742001836536639728899477164664172241069619356195103578`6\
0.*^-121*y^61 - 
  8.736242894562190996102777645765704531779121828724965316943958702796471`60.\
*^-123*y^62 - 8.5253136908050048303022653855561128467497159239570304246241431\
51334895210673419930331828`60.*^-125*y^63 - 8.3166101125545720501090296161376\
550127240999140621873860342697281222745229603360778998`60.*^-127*y^64 - 
  8.1103718153227697250218664606957190420126036695035039702224702121209200742\
7903118266`60.*^-129*y^65 - 7.90680625344162836287741205286537419072076099363\
6832520677606004857051652382306448`60.*^-131*y^66 - 
  7.7060920453949643750527493374172816362524772907812415608441963524043045392\
369796`60.*^-133*y^67 - 7.508381966479590143881663081550274196756987051271694\
54618675659166992314102408`60.*^-135*y^68 - 
  7.3138056151152787276933374599221816453671541205107750121385902127507792613\
72`60.*^-137*y^69 - 
  7.1224717927164458302865666620907639202048072457760231925668090569975039731`\
60.*^-139*y^70 - 
  6.93447063159825710663310240520249758563968443474677298930987215034416272`6\
0.*^-141*y^71 - 6.74987550075917565658260201435805834023183972647107821369526\
2342389654221852928035394908`60.*^-143*y^72 - 6.56874471543137369488498319651\
57555785671966750438246112310605783837680295446190810601`60.*^-145*y^73 - 
  6.3911230729125170419353142693487746562032625601597099041777582979471806401\
81604432905`60.*^-147*y^74 - 6.2170432342978304414699437205853481426206217312\
036910387008816394037296489925672546`60.*^-149*y^75 - 
  6.0465269692455567308858218112808784056620038315699735285971161388062982283\
7262166`60.*^-151*y^76 - 5.87958627876966433284359059939894712989667341950817\
1325111273598001977726550777`60.*^-153*y^77 - 5.71622440920877789835172941560\
48831052070911097990293414651685169410496753041`60.*^-155*y^78 - 
  5.5564367689260221419208144542885447119358882403093494352652523639593004418\
9`60.*^-157*y^79 - 
  5.400211757913944891952023405083484228833768928871462418640579109710159772`\
60.*^-159*y^80 - 
  5.2475315192808695951989775985626181626095827085759926648994720235933556`60.\
*^-161*y^81 - 5.0983726205536875391867367267461627116644006101455162480097758\
74836331696850049557540788`60.*^-163*y^82 - 4.9527066718250306778606296642731\
442646323753919095491338799172815472616466789855166584`60.*^-165*y^83 - 
  4.8105008869811337579600393100592986433108154178918349610078553636686836475\
3337132171`60.*^-167*y^84 - 4.67171859355449490622316226999225438790415114876\
3120449960270635681169224593162876`60.*^-169*y^85 - 
  4.5363196961390505264973543630335904223606799427312043470366246434170314117\
87335`60.*^-171*y^86 - 4.4042610977733699654846768335528515855873963648972958\
8864873141357364947796592`60.*^-173*y^87 - 
  4.2754970832294151287955201563297721736282590820765427362617465797701723389\
36`60.*^-175*y^88 - 
  4.1499796677321966132423147531265576459208976995684456111523369963769932361`\
60.*^-177*y^89 - 
  4.02765891427189829878470842667019394050389962017955804485438864681712833`6\
0.*^-179*y^90 - 
  3.908483222348471537421851020618878367803599718655292681280712931369088`60.\
*^-181*y^91 - 3.7923995907039264033710115864032183375606348853889772365832228\
38310580280886129874036868`60.*^-183*y^92 - 3.6793538563449231156523903925112\
372278764930865998089268572207394654635125246035083078`60.*^-185*y^93 - 
  3.5692909119337784622760899504074194470795496261075661708008117321806859032\
2857332642`60.*^-187*y^94 - 3.46215490342617882686034142832711175753967980906\
002590476708103654406567409054031`60.*^-189*y^95 - 
  3.3578894096557263226710156929036560358707871195922862706119663432338844494\
798186`60.*^-191*y^96 - 3.256437605406328521251377750520788914980627053417400\
89069336364957647071404256`60.*^-193*y^97 - 
  3.1577424093711079012938885454661353398836732174136295424378029818778576334\
82`60.*^-195*y^98 - 
  3.0617466182689808249244203557078371674162134192412044721370747220211044684`\
60.*^-197*y^99 - 
  2.96839302827561703029607440185914524212729250624859926660899889314821137`6\
0.*^-199*y^100}


==> anc/P_numexpan_CA1CF2_sm16.m <==
{108776.731639896744232766196275159219380171165086771818689126255914096049322\
74424452`60. - 2454.306322765419059480979166204735532268275859681047376791576\
49725273799554118194`60.*y - 259.52168967267759085591497930203557658757878392\
606068472181575411848064647730949`60.*y^2 + 0.4231648226095614808925314627093\
9675146948439306623454441403711561697606512651`60.*y^3 + 
  0.0115827232717373304341427825559944936060149169876416439474873974995382864\
1644`60.*y^4 - 0.000114484151541402821561695913760069812585153803990580670623\
04744687334549875`60.*y^5 - 0.00002787554260716356900587793779142012564748920\
283379573545229111993412025655`60.*y^6 - 
  2.14469787714097266592228063373405911963414957214662579596345646032782089`6\
0.*^-6*y^7 - 
  1.3531487057240682291046834799315317984513876714682833325801316798900158`60.\
*^-7*y^8 - 7.9059620401598530803074704771499827674417254673951607635053156530\
4735726909275111915392`60.*^-9*y^9 - 4.44491327945948368212969921165846886985\
298206447194928196015129807424214129344096128886`60.*^-10*y^10 - 
  2.4438380665375996563937027021377958190398652422348843191687395237993943946\
862303813859`60.*^-11*y^11 - 1.3244452671257434639084727596749979794390544760\
45312164397605004980406300058037059067`60.*^-12*y^12 - 
  7.1063618966662187627459243124757180589778490582588082990871723164323994520\
55490724`60.*^-14*y^13 - 3.78484394508263730016298653866337936636683079623827\
4509857535870286539178029070712`60.*^-15*y^14 - 
  2.0042963549673963696225213680126115244022769747626148111416803987278210892\
6282734`60.*^-16*y^15 - 1.056524662235314522937554003494361983975309004585633\
7370253746035878445929141339`60.*^-17*y^16 - 5.548149708693100420561481265804\
64332823247831501905878723424318254486726427618`60.*^-19*y^17 - 
  2.9041764125649126594891216814566742250792135064014920519668686252742466232\
802`60.*^-20*y^18 - 
  1.5159974497622189584520869685271879321981625931215243913626532915405203560\
37`60.*^-21*y^19 - 
  7.8945374147165443601733811462358416187810145601171009915989927972857383426`\
60.*^-23*y^20 - 
  4.102319680663415371505044026441858281473391982882721637074354323443571356`\
60.*^-24*y^21 - 
  2.12768104123636699849883883770232344758522020920375125612210266758054835`6\
0.*^-25*y^22 - 
  1.1016422479918825454551424133569089258858081741031112420669507152946127`60.\
*^-26*y^23 - 5.69510252378187832013751148379800302291148800812726123099937376\
5341229441191074267567548`60.*^-28*y^24 - 2.940011894476425829363436842820677\
88951627142528519784083704263119417693933839126044846`60.*^-29*y^25 - 
  1.5157748999996221257140798227667854264398373228390268611545702441253602430\
938646097644`60.*^-30*y^26 - 7.8055459651433501367487135042959960243911165478\
0593163861094304136180883804720728687`60.*^-32*y^27 - 
  4.0150800470869643540442875345059050367387862506687477560918070426196279856\
882155894`60.*^-33*y^28 - 2.0632046896101173676334550066680259519826272089704\
820455714523898257864698273498`60.*^-34*y^29 - 1.0592015458525200300534346281\
47855430947713421506197292218124740271484915830358`60.*^-35*y^30 - 
  5.4328886785598357904385935397643036948926048506273957590319420375840536002\
59653`60.*^-37*y^31 - 2.78435012822922650479610733017642705362699531245446630\
563112471798094776640229`60.*^-38*y^32 - 1.4258710002655280298292077293465430\
774230475288044413021769215236287369119984`60.*^-39*y^33 - 
  7.2965973991459758372037609485001857819465869728259772672207315464637452714\
4`60.*^-41*y^34 - 
  3.7313231137580413726056558525594395323931612331003828138551146117467406848`\
60.*^-42*y^35 - 
  1.906885476909731072513382659571145371561448695261673028202044115913277062`\
60.*^-43*y^36 - 
  9.7391524764778697072405783935317669277579639902578596301936651203138709`60.\
*^-45*y^37 - 
  4.971263407626062808375584220618768999731123314500720425115959533395661`60.\
*^-46*y^38 - 2.53614783527971384453970794607272154860656010657880435739407820\
39086799209128676627215073`60.*^-47*y^39 - 1.29317306006665195789263701065828\
8405116717262413842080141946116079723437815651877164719`60.*^-48*y^40 - 
  6.5905890011723249456093882166400069392549411684514232300544056666365718506\
416628956893`60.*^-50*y^41 - 3.3572810107228735159335194215806389633791103274\
25299617207129806262452039762496796799`60.*^-51*y^42 - 
  1.7094511338194443662613862940214647672132317520154185107820942329273474966\
3716497515`60.*^-52*y^43 - 8.700419578115453456161817213107472144938537067228\
499815029135400023501193645096445`60.*^-54*y^44 - 
  4.4263584737121766531824405945070086322337829259927806916653084424815080588\
0458153`60.*^-55*y^45 - 2.251042340608800174514630123640849512933304574323366\
2022731887284887318450785251`60.*^-56*y^46 - 1.144349673376408048888628269851\
074161539951848923594974320720253403857136496705`60.*^-57*y^47 - 
  5.8153879002134240906870027877414555124991983076055570021090179435565298370\
026`60.*^-59*y^48 - 
  2.9542680829705358395379102133215406351333485531056101948915723113808834160\
72`60.*^-60*y^49 - 
  1.5003010923287463437624357331509069623555817138174566771169533756312887953\
4`60.*^-61*y^50 - 
  7.616754051189471661036850775045337530292806336329733724770341946134886313`\
60.*^-63*y^51 - 
  3.86571441751924046554161577992865150577143618661941362482288547980259`60.*^\
-64*y^52 - 
  1.9613855383047662747730875141982277315218717629005804062679816200063619`60.\
*^-65*y^53 - 9.94888232370539090875367550665989966994165778302423844080809683\
8979601784636471745498789`60.*^-67*y^54 - 5.045082092529797877852237803934396\
56393888593562729926450251913669803784245395964708706`60.*^-68*y^55 - 
  2.5576967455088649262451424436546061252667673587471077932789992653157668334\
87989646366`60.*^-69*y^56 - 1.29634548920088576752076631633265074879105376351\
530528392105869916555602235228346149`60.*^-70*y^57 - 
  6.5688173122519661258964084884777016707678095018064750750817434573467491359\
76471895`60.*^-72*y^58 - 3.32775956463525603483621208288000690286114542844032\
3342227796593726676182527271752`60.*^-73*y^59 - 
  1.6854600739428074148176675663570574862000007152908784799712391993908705018\
9156405`60.*^-74*y^60 - 8.534734945500361473552496454203186780559990961405608\
726585490440637318794837844`60.*^-76*y^61 - 4.3208556341957594130506998525417\
2981520509893521799954553222532715428984562414`60.*^-77*y^62 - 
  2.1870594203871086850533113946041734068824273925479543558496065833731792290\
685`60.*^-78*y^63 - 
  1.1067902819868452479580468867822499158551155162687938923556717032630261457\
97`60.*^-79*y^64 - 
  5.5999830020137257888314029069618310360015856642618871120180346768148779191`\
60.*^-81*y^65 - 
  2.832874027636063258171760729379405996465424605609375672788941221401918682`\
60.*^-82*y^66 - 
  1.43281278765854237913314247136753797115024202091208395759214828288099218`6\
0.*^-83*y^67 - 
  7.245620910744904000114623562809486109348399462398285361280788872760147`60.\
*^-85*y^68 - 3.66343068470225123682209009072280486924816809796267052930949739\
5775412725710553737280563`60.*^-86*y^69 - 1.851947634241147020248200263147778\
15902284609269329058503732250883963306330080004430074`60.*^-87*y^70 - 
  9.3605168535154365485283195180578375203059200550463182007226056658238031091\
2997770589`60.*^-89*y^71 - 4.730459455989066957388587699104331823195790977359\
4547026127926458121208571417054158`60.*^-90*y^72 - 
  2.3902375810423948400376091909418769789166980712714785600102011346872249039\
631200103`60.*^-91*y^73 - 1.2075771124045394558717526115171820803646928049376\
12829795619440831861642965802911`60.*^-92*y^74 - 
  6.0999526779880324755520692259629408722813665799767399415559623827352756692\
964639`60.*^-94*y^75 - 3.0808993666787582738463978195242655072616288016684640\
25422503681644484876239466`60.*^-95*y^76 - 1.55585676698539443791358178810756\
416962058139409158399950360498934192294438465`60.*^-96*y^77 - 
  7.8560511651916395329729771168190617025724137797735241815792701637669723860\
37`60.*^-98*y^78 - 
  3.9662771815416588756593688847826206455298362156778101550175065079447788883\
4`60.*^-99*y^79 - 
  2.0021993202179505125914886446557881570133912310748385410597854890570685688`\
60.*^-100*y^80 - 
  1.010597958924816115524574970509574255708901340138851339565877623843904378`\
60.*^-101*y^81 - 
  5.1003232448606113562506288521324142332320003323014528722014798035180219`60.\
*^-103*y^82 - 2.5737504396598045252693010098855119124946001952266072922550656\
853576053318793437848067855`60.*^-104*y^83 - 1.298631217632018448337643071826\
901057275424384040020706446666012639059496443849487177287`60.*^-105*y^84 - 
  6.5517466718343167212044211454953786691635764840739028697854920369963087045\
540022781555`60.*^-107*y^85 - 3.305075217170113039389750396551314943755594212\
500728855311944467352466333902348333945`60.*^-108*y^86 - 
  1.6670924743874150474693038673937536077322303195721507600583448070084911826\
8335933767`60.*^-109*y^87 - 8.40800940399584480424899434843059788728037050934\
1749291333118469341403866244986943`60.*^-111*y^88 - 
  4.2401660718361341260434041294589365155851199305254857996735498969511213175\
4549549`60.*^-112*y^89 - 2.13810838134993707158822078828440095724472539419337\
67117747011933524669794134277`60.*^-113*y^90 - 1.0780395519781012910368538549\
05332430267674096234270115551840248531999976585998`60.*^-114*y^91 - 
  5.4349897600339546257600440175695632852918375415891094119075265115383686810\
869`60.*^-116*y^92 - 
  2.7398243324391305783665407928393436090524073846545182292000694526364794564\
85`60.*^-117*y^93 - 
  1.3810440367909198836748117056206161422731816969911732673240380059522963082\
7`60.*^-118*y^94 - 
  6.960717303161204387877570094442275849787509985586992602616338764481495308`\
60.*^-120*y^95 - 
  3.50802709418186767943407246204715912168841230519648755104531403914546919`6\
0.*^-121*y^96 - 
  1.7678081989298030166018416861383021540540485516563819041760639620556956`60.\
*^-122*y^97 - 8.9078187990634514804303924624425106383792371911814266539827818\
85221350208459772874719232`60.*^-124*y^98 - 4.4882017450922927627740035801137\
03615631569976612501387978039241988360214645283319185337`60.*^-125*y^99 - 
  2.2611993400040884992495341519818830796595765586678358784007376509566832814\
7130029071421`60.*^-126*y^100}


==> anc/P_numexpan_CA1CF2_sm196.m <==
{-7.3322036668807724702975297643009230564784489183902918125144811681025846360\
9041034941`60.*^6 + 80273.767627314813548237211272568874518569443589222692328\
42433567024638727546004625`60.*y - 193.29327006644112611440842653063082673506\
331215267655770013037569438989691685914`60.*y^2 - 
  0.1005466051834165866530768685807463777465521683129283296384738688714323440\
3937`60.*y^3 - 0.000117585730376125020756440191115828785447022424486205178819\
77427164232363074`60.*y^4 - 
  1.7872268151314621242241229422321201220972477685646659073199963759559728`60.\
*^-7*y^5 - 2.8203575356417338102064540861104769324812622500016923268571678646\
5726833475573963818452`60.*^-10*y^6 - 3.2709460752145114369614918636969650657\
8414489479736639215462792749771456680950064505`60.*^-13*y^7 + 
  4.3385711974248767088102152894592589050808471798465051929528959976009769199\
9424647`60.*^-16*y^8 + 6.0841515943156737860962840115152936208998124121490686\
40418139391539801553236558`60.*^-18*y^9 + 
  3.6667464668189801093508647772699203766117515294385590766479911234073060920\
07`60.*^-20*y^10 + 
  1.8600506677532817336748378632688943606661574775768901341477600434884761517\
9`60.*^-22*y^11 + 
  8.82958190193507973345337608806985065155696959345693977506071789150057749`6\
0.*^-25*y^12 + 
  4.063708440391270095977964049467983113941994895525009290640831000169437`60.\
*^-27*y^13 + 1.84133264108420636144965330223474166976487602971762506857737836\
614192370094450972228283`60.*^-29*y^14 + 8.2767820991062963254830631776823354\
3638784363508017558808347101432652379672831737207`60.*^-32*y^15 + 
  3.7056793481158861710200366213724894123631894869471798290437131922851258099\
28724976`60.*^-34*y^16 + 1.65626464903520725052439221937780668046636655463184\
48895382902031415369635693992`60.*^-36*y^17 + 7.39944722365942168389009040848\
15282245263928116555975216653775966199143865364`60.*^-39*y^18 + 
  3.3065980126277954066948278580364547284204345312269631800272444556652009765\
9`60.*^-41*y^19 + 
  1.478533375675829337384803597639791581475255585187460132108361743751818304`\
60.*^-43*y^20 + 
  6.616203795872835619198238866532751156994221429150276279850404175348793`60.\
*^-46*y^21 + 2.96287188556921654006818926321419882726934678733512350003185231\
8287198764494498329073169`60.*^-48*y^22 + 1.327696066336130170244632906701029\
4506781247424437239797958203712999075300942144912837`60.*^-50*y^23 + 
  5.9523810864667835350971815555492364292113410093950613606192631381098631640\
500761445`60.*^-53*y^24 + 2.6692495122179058532700426428729224890147494521152\
498880880102925744743033953586`60.*^-55*y^25 + 1.1969423260805525136586846617\
43542871296068634081299122508395237389598272106754`60.*^-57*y^26 + 
  5.3654024730042279264695332662210533336217917103600158629358044420973235654\
52`60.*^-60*y^27 + 
  2.403340073604068801517877978837267156098017016975662211465055696259871401`\
60.*^-62*y^28 + 
  1.07529512731164815938083574832738586382179699705759227240409171281104567`6\
0.*^-64*y^29 + 4.803169016026529540533791978409653373922201404164346216828991\
35510117942215763518472304`60.*^-67*y^30 + 2.14077022678946508660224938397148\
89157214557709875842120833776770881007026850035759293`60.*^-69*y^31 + 
  9.5140459535047620735487455424276176973772723110812440423041027379053775236\
17319654`60.*^-72*y^32 + 4.21277257807524851396802531983213460859840059670183\
0289660054962613917487840867`60.*^-74*y^33 + 1.856768079817841595448862346222\
561407754199986313715941349930790858393748333572`60.*^-76*y^34 + 
  8.1359951949315815141655104355934672354231550977413983514266851926681134766\
04`60.*^-79*y^35 + 
  3.5388287662911032484546221314116391096370726201406462514880075108764838504`\
60.*^-81*y^36 + 
  1.52485565362968696160330658255143684073254514138461059177552889879265183`6\
0.*^-83*y^37 + 6.491293020733038659888368378848033609083838119788087636125333\
216208107710889374175947806`60.*^-86*y^38 + 2.7195178456832736047154446020021\
240304336110265040058927694719053671945772110698508956`60.*^-88*y^39 + 
  1.1148745200758438698039423575420514463867462255280869128100808186330236119\
4876965468`60.*^-90*y^40 + 4.432002025359526764979081027143628247565690783378\
0475597587938816909290989625175`60.*^-93*y^41 + 
  1.6819221936798693559204745003134925498471251882004805503051534447122688678\
92658`60.*^-95*y^42 + 
  5.9073512625411385873622511364134605537820744441429229297588528706805017552\
23`60.*^-98*y^43 + 
  1.7788733618177385493663851664498803733331805338857081179959990688091066427`\
60.*^-100*y^44 + 
  3.3674914501659617167081348611216893004671696106619178035286822552676024`60.\
*^-103*y^45 - 9.2153555769424542736280935137912614227015324327822251131752307\
6249038088147294190881435`60.*^-106*y^46 - 1.69122798861565417537047591732057\
20946484040648506699005860713703442242557597736960462`60.*^-107*y^47 - 
  1.4278470438424612591868735691235233955248475074135610267398893622693096992\
3073814509`60.*^-109*y^48 - 9.89931171630213093195397919406750175451984444308\
027141488525595773042601264812108`60.*^-112*y^49 - 
  6.2604042949570294199901645490427006760755563628936238071651891172354997291\
68447`60.*^-114*y^50 - 3.7537514807668270177428174841977778657108525923399415\
243536228784701791823186`60.*^-116*y^51 - 
  2.1740116149067529566896117649659872369391753395912530719506020631516379947\
4`60.*^-118*y^52 - 
  1.228830543739885780972138955143124915909815035361803299903078845104127278`\
60.*^-120*y^53 - 
  6.822171291065029916471634853337179080584699891054727627813445773378792`60.\
*^-123*y^54 - 3.7357273003848426312612576741295843604364551432674848559885713\
98249218419561981423734419`60.*^-125*y^55 - 2.0235392443740319778791663729605\
501057472832096050673218847576059409222386321638883683`60.*^-127*y^56 - 
  1.0865299666812058079705666908328879634049324116486551735493376491552487803\
9892744921`60.*^-129*y^57 - 5.79218189151644497618746162021569715814023382512\
671600100121757321257356922975491`60.*^-132*y^58 - 
  3.0692323210723958631151430991774902341305586810524613562344487782273690612\
48403`60.*^-134*y^59 - 1.6181077321376562185187072605832292134004261015746673\
910434603800010920273984`60.*^-136*y^60 - 
  8.4936683930850213122449792993011518284145926499845308085213748784425801272`\
60.*^-139*y^61 - 
  4.44172422509556370342057689765450642482549308118816601674229627602518389`6\
0.*^-141*y^62 - 2.31519420560732939326569719971825769902647947857502608728785\
24304117997832859906942279558`60.*^-143*y^63 - 1.2033098326806936208979622773\
9424453566720451576786050361749662960608855970166879320181`60.*^-145*y^64 - 
  6.2383206802170054188311302485214462961110317732352049272129169923884451086\
7657667334`60.*^-148*y^65 - 3.22686852658681606422331617269722969401640984406\
8180692816617715131965986635569942`60.*^-150*y^66 - 
  1.6658003050864915206614917362908597346555547975151260383856420130634925187\
380738`60.*^-152*y^67 - 8.583856412907910244933324359243411101228189442712435\
2408669511157586474026766`60.*^-155*y^68 - 
  4.4160828081679871958003031649021809108205021402487239371286548042198627214\
5`60.*^-157*y^69 - 
  2.268581642281914454755444291282470984810413393050879860304146966053201738`\
60.*^-159*y^70 - 
  1.1638384111110058571555616912372349589879992191470391605920116133766048`60.\
*^-161*y^71 - 5.9635305582466517010394672746398009726445437316402026712836563\
8771475273634734668670846`60.*^-164*y^72 - 3.05233371015073827193221151111527\
0674939631488132808957809914389987570214549702836247`60.*^-166*y^73 - 
  1.5606965853244071687832408772008953872979920337770632188496699749737862808\
228748233`60.*^-168*y^74 - 7.972572597150244139538552260596114550296184463033\
8740457775798845510933518030293`60.*^-171*y^75 - 
  4.0691509364601096604361979566887117899761419188685406825766228849523806659\
6239`60.*^-173*y^76 - 
  2.0752139194778845628797083339014455202299978893457720720310851196545997882\
43`60.*^-175*y^77 - 
  1.057550795336418653429043783289619480242776640324999223334434745280139459`\
60.*^-177*y^78 - 
  5.3856966843306108184178200885190871754842721247539641335458068524364539`60.\
*^-180*y^79 - 2.7409783630248969013286189632937644941843630276604074597220341\
939623671745045915729925073`60.*^-182*y^80 - 1.394155436277934333951228261098\
718923775564738313106818045547090678465560951238084844`60.*^-184*y^81 - 
  7.0872171163568084273475201515353729660088950183528080997188855777866210272\
6527559825`60.*^-187*y^82 - 3.60093078675252086643174596786250923844173353511\
541861419748600331055468243051525`60.*^-189*y^83 - 
  1.8287000814833933075061946577101161046500711168817664938073521298622953626\
46436`60.*^-191*y^84 - 9.2826468848586497496977903660322692103971548290158823\
090918935099869515165785`60.*^-194*y^85 - 
  4.7099325164628231112709426393833598687941911615596272458976433766000033893\
9`60.*^-196*y^86 - 
  2.388811855803506497630864106537554087120182806607025184284443601870717225`\
60.*^-198*y^87 - 1.2111101248192375905233575791059089907507650426811994432454\
8109562291764841811410522667575`60.*^-200*y^88 - 
  6.1380296695486892411434088451018464719467912030340209517250857163848829489\
855228489135`60.*^-203*y^89 - 3.109757402989252413903209858010930186298882007\
727024096741207711374788207300054704696`60.*^-205*y^90 - 
  1.5750128085491726386330683347282395429758357837169306575197306739946596743\
985876638`60.*^-207*y^91 - 7.974601899929447629327400331450481394230028815538\
6842322603864743116135157540124`60.*^-210*y^92 - 
  4.0365286081284362378456811800493421381653029067819428075071742593121354828\
7304`60.*^-212*y^93 - 
  2.0426193164152756055854666360915656732889382938633726666786235162907194939\
01`60.*^-214*y^94 - 
  1.0333633312057273240137560161427609231345930861455712472857500054110165399`\
60.*^-216*y^95 - 
  5.2264921710790208283521124565380959142884542745343213462661649881480664`60.\
*^-219*y^96 - 2.6427998470805065484521703050907897392541909934780344237374360\
67183802926202907847656511`60.*^-221*y^97 - 1.3360406799298056800530157121004\
090843650675694755405362838775126398737715252691694312`60.*^-223*y^98 - 
  6.7527543327212601690979865578524995088303971125689560475878665954250582519\
355392844`60.*^-226*y^99 - 3.412339348168045108183998233600460205750178215534\
96401633841751105483146587961754`60.*^-228*y^100}


==> anc/P_numexpan_CA1CF2_sm2.m <==
{23778.0998822841926106086093114786453370372546794741476545238986420363177868\
1052323`60. - 10264.651098476360946046970012522352489765819470549826462580234\
33198192676632763299`60.*y - 545.17375629374070404388294579848730015852099482\
732115959361263439717112962803901`60.*y^2 - 78.234308097228071879176567385304\
07072529374101548670118012074982770784900155853`60.*y^3 - 
  16.902723868754800168618626150204650294049605112003039366345217533335574130\
00933`60.*y^4 - 3.34532510452692988272760895036283339203681380365397315804506\
984194164269497913`60.*y^5 - 0.6372996297871353767981391852650043732468054904\
7781515951176114105561260219335`60.*y^6 - 0.118774540044179433900066304987494\
54043772231249247731822134992635633990291328`60.*y^7 - 
  0.0218076477301972500552251543610002237978726111258950989322870729920479015\
8514`60.*y^8 - 0.003959595124505405682846045181809876253552213877010693329856\
89881545980231433`60.*y^9 - 0.00071267295082187296387142517584783587032969633\
267689337250043984399696144067`60.*y^10 - 0.000127363533354425419796633450067\
89234434048157840443744096450337912599305925`60.*y^11 - 
  0.0000226276306013637136416302290166176378444945959718843499997099502714584\
9222`60.*y^12 - 
  4.0000884894367050785366513813835943489788666254251159915611741570170005`60.\
*^-6*y^13 - 
  7.0412010071898920833464854933474623355207527753875203409941823732412837`60.\
*^-7*y^14 - 
  1.2348602324042938049879977388208205288272552109247321383840594926679313`60.\
*^-7*y^15 - 2.158656214554497193345813189412420151056784987398068211572123498\
2114669792093991812814747`60.*^-8*y^16 - 3.7627818351112963005720445444220202\
40275902973388114634478280670641034188925007332679066`60.*^-9*y^17 - 
  6.5423270528410458759778237979342119149003249269511759315334050013199247021\
7378052177129`60.*^-10*y^18 - 1.134930369006801184050022518924337395779684889\
0560805160800444229931893283702109683687`60.*^-10*y^19 - 
  1.9648015530751090076466166036578751865514643696250134334348180256562962866\
529984030521`60.*^-11*y^20 - 3.3952001668267632815677961653496319222690239649\
67670848312941477903983236056642254571`60.*^-12*y^21 - 
  5.8570980079901846266247531111078281618508221313837328876939967961523329998\
5496430387`60.*^-13*y^22 - 1.008866505950626736776568797249419781263800922930\
03347101891208972916952294179124535`60.*^-13*y^23 - 
  1.7353008251492106442401677900913176815685820654684763875952921538685065840\
904409146`60.*^-14*y^24 - 2.9809505953845721863966275220292990969186501255214\
71397745981691883622422082425291`60.*^-15*y^25 - 
  5.1146644372944651196501880936262098135530141552325238682521471487354795836\
3888963`60.*^-16*y^26 - 8.765980168040464511995313549085880594732589828911056\
5510034646920595115863759702`60.*^-17*y^27 - 1.500856832884311938917314402618\
3426738004155551212989770442928104818355106403149`60.*^-17*y^28 - 
  2.5672277785260066992024973290317439342277567747071852532883229309588919184\
35602`60.*^-18*y^29 - 4.38736443053795804733196563686940149532832951534787311\
290140608416672299394487`60.*^-19*y^30 - 7.4917332993475062831955865192733379\
557226580328099381692878397248641731975042`60.*^-20*y^31 - 
  1.2782710744509268747391534162559673534271616797811918767315723704695305350\
429`60.*^-20*y^32 - 
  2.1794472335820602725299580870977423889267851317303686878334705150596100237\
13`60.*^-21*y^33 - 
  3.7133968054897368585049054461348688984351212662303891406062456161126523311\
4`60.*^-22*y^34 - 
  6.3228838124687315541243741566095390620923434559739283974703959768295626957`\
60.*^-23*y^35 - 
  1.0759539423498885470972366931502342584257082560523653652644787411956015187`\
60.*^-23*y^36 - 
  1.829874518717929430556452056905766405912737864661755097330294272504715115`\
60.*^-24*y^37 - 
  3.1103656498208659084084573913811608570357965355627031522898863493722585`60.\
*^-25*y^38 - 
  5.2841656250035990892479473505593578826476781162872063251744478780569332`60.\
*^-26*y^39 - 
  8.972792651424488507652011221525818074188774806068658450095789322002325`60.\
*^-27*y^40 - 1.52291491011356773657306075514462142372605611762106760589123367\
05343259482749333841399708`60.*^-27*y^41 - 2.58362955312518238017874302010988\
3280278756084587321114961339400732691957093419566857399`60.*^-28*y^42 - 
  4.3812754786677033903602197244276520098203109433471448867260577850699821745\
3753791026889`60.*^-29*y^43 - 7.426686290393776709848414865116767370180038542\
3055945728365951589828969588525426657292`60.*^-30*y^44 - 
  1.2584087178123977727392163235871196142060483839558265555849106706669579656\
534146451584`60.*^-30*y^45 - 2.1315124669801627780904723090027066497323608328\
54258280265720396873087750550006117218`60.*^-31*y^46 - 
  3.6091129996185449588662425066606385303334315524652239453077849895327051222\
0659175011`60.*^-32*y^47 - 6.108942177392546456921421290985097739186467496833\
3644092522260627813714735195796098`60.*^-33*y^48 - 
  1.0336906047574918526925265026283639636513857399219420297581589637177852508\
391389505`60.*^-33*y^49 - 1.7485572787669102005175889527507133043051980402918\
02530499241886825760130128359133`60.*^-34*y^50 - 
  2.9569179834049383206783849962496386997659433669840356921083032876995244640\
1928783`60.*^-35*y^51 - 4.998893480659724697567333925690238304484755651598864\
8821695579073921199668616751`60.*^-36*y^52 - 8.448672087613673249956647397750\
707685065517704516253603748710502899484182900108`60.*^-37*y^53 - 
  1.4275374333609100908308085593662567413190377568752413576434840785234397042\
66941`60.*^-37*y^54 - 2.41143354610121807429636037520880566889648068555684646\
403661198809695439847724`60.*^-38*y^55 - 4.0724509859804415176071547959046257\
913848628627156190866205713041742029536928`60.*^-39*y^56 - 
  6.8759550286962064629386583397539111332389147910874562053212100676864494744\
77`60.*^-40*y^57 - 
  1.1606743908559682547316012642776983808675273637771135810410799503806518416\
1`60.*^-40*y^58 - 
  1.9588059924208686334761482092532047778247820041039418065344339988362504368`\
60.*^-41*y^59 - 
  3.3050600393897576911716049553920381722513714767395000134444990255561738463`\
60.*^-42*y^60 - 
  5.575416152492116254916360048771951238729044836840173970237889809660438824`\
60.*^-43*y^61 - 
  9.40347076114306337976736741407816899758959287475573497608724108155650369`6\
0.*^-44*y^62 - 
  1.5856773685494039001236145529377816749334126132267938245206029206598946`60.\
*^-44*y^63 - 
  2.6733751688926947816770417004397142541266434124747779553735138431180722`60.\
*^-45*y^64 - 
  4.506360933634473305615614676851663612468217353372037533996969281634151`60.\
*^-46*y^65 - 7.59478439867828539126380590425171182591522573465296590472640360\
96307765687843572909342721`60.*^-47*y^66 - 1.27976627274998062277670547048064\
13145120267256713548945640585736074907982774976582635399`60.*^-47*y^67 - 
  2.1561244490819319717841595573155355724664056073532804449490333960659278743\
2237630979347`60.*^-48*y^68 - 3.632010218114235270161579325347441862475050994\
50078155028801868213500808551276108787043`60.*^-49*y^69 - 
  6.1171960849395476886881915435006160902268323142114930544596997147894221023\
145940930791`60.*^-50*y^70 - 1.0301294124788994601849491437656976215778700885\
794075173292473829340445992444549498367`60.*^-50*y^71 - 
  1.7344711439678787317453509314697862240814737956728393394637164504390259033\
58591284657`60.*^-51*y^72 - 2.91998123219340942930486490997683984587599086384\
718608987361331323738871628831246059`60.*^-52*y^73 - 
  4.9151009400799760997499645280580487506616940284156233548387020811761922759\
898821806`60.*^-53*y^74 - 8.2722921493927389700153149447106843720942308380478\
00497763569650058315175171561381`60.*^-54*y^75 - 
  1.3920726589371518716571677172082396724755069061454148978492768002529407745\
39220994`60.*^-54*y^76 - 2.34229760840341492254840684929048143683677348012750\
363232244575125937757824002162`60.*^-55*y^77 - 3.9406497188525511687792273151\
798209570537478410473491200882162926340169061266214`60.*^-56*y^78 - 
  6.6288863860153396500614577595849890071330575351386674659782087540463293172\
49357`60.*^-57*y^79 - 1.11496606783150815070121442244250021309572584440572140\
1101978633302692397694464`60.*^-57*y^80 - 1.875134192669316649812449605902776\
51224100554669675755254950800062197115369753`60.*^-58*y^81 - 
  3.1532175234206401651038671445374611376681031128326118874440357834336176832\
173`60.*^-59*y^82 - 
  5.3018518454543600300399446401049339603149297474758759328214476388223430735\
54`60.*^-60*y^83 - 
  8.9136274990628629720976347532814056478443614163233897660595682661785266662\
4`60.*^-61*y^84 - 
  1.4984274792896909152022347719695490771882927435305774591259695656360915218\
1`60.*^-61*y^85 - 
  2.5186766135947836961137155665411446624254377430038027191159037598076080317`\
60.*^-62*y^86 - 
  4.233168580885264105348193629854935195150233883022804559640629715460432376`\
60.*^-63*y^87 - 
  7.11403826564843598913364751557326375443072413762143012418587476697300501`6\
0.*^-64*y^88 - 
  1.19543310539287724350087639900605171869453341786058129268065391729811873`6\
0.*^-64*y^89 - 
  2.0086013366630506892974558063874671086694598981638851846051086349957358`60.\
*^-65*y^90 - 3.37460161167847461850355391233560991894110226756669970950933410\
00956464367210300141483861`60.*^-66*y^91 - 5.66907812658733152142661042219421\
1313025909126884018760519826949264705922997869184700866`60.*^-67*y^92 - 
  9.5227940766274496816910051198354613553500497287687679072676003785278000288\
486563844084`60.*^-68*y^93 - 1.5994813606304220130190967985065573054179955022\
6652780634900677083712579294236672749358`60.*^-68*y^94 - 
  2.6863191477315193755457536962520790299017782234114273291447026820280439843\
325760023439`60.*^-69*y^95 - 4.5112867751515847649559698361551170103983159670\
97037264862431169283100348217885059117`60.*^-70*y^96 - 
  7.5754495792390052081715645702944601847386752934459296202308059031798374077\
6577141041`60.*^-71*y^97 - 1.271985790706439791680020961145984190902081074994\
78117539147698518555053983828284612`60.*^-71*y^98 - 
  2.1356136072125913168963210359179112961190311633401021502861306082265661289\
002325443`60.*^-72*y^99 - 3.5853400252049373712903448007169169419175572883914\
99052235203215829766523816792379`60.*^-73*y^100}


==> anc/P_numexpan_CA1CF2_sm28.m <==
{100354.406217823067926113146484816018692977053616248620970047685150124624027\
94001454`60. + 3883.304993307104159384953379431965020589406094279622374667453\
81483088769862304522`60.*y - 266.07443048943817838460917145218754150554831068\
84028354220518336676935061806522`60.*y^2 + 0.00223537186713850533602379066229\
51470323412950542548478697469253381060201239`60.*y^3 + 
  0.0050548498993421472299408839807675270085391486612356568915173513903988047\
4808`60.*y^4 + 0.000097246561760601898934720428264919507992257009061113018196\
18476123461553006`60.*y^5 + 
  1.47678776865298123417523680815814847594731674305202940419396494298184513`6\
0.*^-6*y^6 + 1.33399388716666087879681724599022062389474097338047146115044977\
57969752491065729277340311`60.*^-8*y^7 - 2.8649085442978817470553424225526736\
1645896723170812473253692061537736334827128325766467`60.*^-10*y^8 - 
  2.4836111237711134863280198264420196062612056591252416091871985035285138536\
014992052955`60.*^-11*y^9 - 1.15489065952165100872285872960373920696241841537\
1774064810454683241639402232098308775`60.*^-12*y^10 - 
  4.5582358923496765602531648061183525304184239074126483624262905623090621784\
242694242`60.*^-14*y^11 - 1.6726936918391599077201561880351620896893745367116\
26847537923376339139164778637072`60.*^-15*y^12 - 
  5.8997658537430156527444793815977107147685201052816421749525846759735976451\
0931`60.*^-17*y^13 - 2.031190917813856619024150063575837732838158130455168706\
763843009342358995986455`60.*^-18*y^14 - 6.8822283948148804974225454869654196\
035050743396947819159799975110613295876482`60.*^-20*y^15 - 
  2.3059363101372376257439780154314871720026704738786381951833525356005608687\
16`60.*^-21*y^16 - 
  7.6630076409868635144043877686478947427343105001649192918070856221589010083`\
60.*^-23*y^17 - 
  2.53065746835392445430296987468047737470049789272243244753510148599123298`6\
0.*^-24*y^18 - 
  8.3162942715849777078498673198653460851951319440641921074330391248351449`60.\
*^-26*y^19 - 2.72207290450701882728928490068441576711682191472882629372371180\
44439473644064471386861805`60.*^-27*y^20 - 8.88061935845573926587425851292302\
60061555504406874407563894989780768085449250469286358`60.*^-29*y^21 - 
  2.8892522828225685356765651455869947337316969361187911745457849491924408717\
069654097794`60.*^-30*y^22 - 9.3777618348699069505308605938792777041853543714\
8621643571254176415084853506429161401`60.*^-32*y^23 - 
  3.0375254892602037674076074326130594627730894205791481458458525372424540640\
329652846`60.*^-33*y^24 - 9.8210034054977783146927673657622118245515888634119\
7415901345193534492422356610801`60.*^-35*y^25 - 
  3.1702598852606522323463288955326913757218595354245246738037218315357047482\
522864`60.*^-36*y^26 - 1.0219023281749000635304136384814026144050224536731907\
26129325001806478893131036`60.*^-37*y^27 - 3.28972782501848587656310938439947\
71043198572516002505957664803528493388840717`60.*^-39*y^28 - 
  1.0577859770577424185090301506652073080213367278180807201199356472556483544\
2`60.*^-40*y^29 - 
  3.3975564290119019225401757999734342331286271650858343893277586060346205225`\
60.*^-42*y^30 - 
  1.090195504784578300071727884362383839177322363474805035845353271815229508`\
60.*^-43*y^31 - 
  3.4949732420082946090374251149662515110956789641340640873360535913668334`60.\
*^-45*y^32 - 1.11947394156749960163585686436638117899586873764451369248459906\
306841884706487628870975488`60.*^-46*y^33 - 3.5829466971591573194811773403101\
45506699782526057739882779433547898373427561824345019228`60.*^-48*y^34 - 
  1.1458972473651443749856987926567141091606642311768405733412657189289441039\
8039255565714`60.*^-49*y^35 - 3.662269794425985658680132112925102513473435162\
430988133096298877470863140332852945191`60.*^-51*y^36 - 
  1.1696950277500076899082361869603767050625299857536488607954134758486579737\
8626224305`60.*^-52*y^37 - 3.733611846768369749001614290929436465944955529115\
60182706788199549277589271064445`60.*^-54*y^38 - 
  1.1910635714565997659224174592688589426997513645816043531309906414484281771\
6184741`60.*^-55*y^39 - 3.797551603106750246859737467819967207693875454289106\
906304284041468335947049734`60.*^-57*y^40 - 1.2101743336943270478096094031442\
6588545755416472735917018202444054679498849717`60.*^-58*y^41 - 
  3.8545991462870928637648986566523230477890523074333927245218176627956225236\
9`60.*^-60*y^42 - 
  1.2271796319130078865219986067335415422634878015298340827021422090051412252\
4`60.*^-61*y^43 - 
  3.905210818473369013334572074967902401822857071244841578831502049582454038`\
60.*^-63*y^44 - 
  1.24221658533889933875370802676294670708524055693036740999972859057237609`6\
0.*^-64*y^45 - 3.949799693246613799489109033052913410947324847735011146018062\
2652431946517276666079012857`60.*^-66*y^46 - 1.255409917936587220631131210830\
650929985406375818406497292243025483816020864799782085214`60.*^-67*y^47 - 
  3.9887431286352550504808164863906441554075629292905956649847497961244826314\
341947112187`60.*^-69*y^48 - 1.2668740070735190853897342823461593175647898133\
14443183641209360909428157017045514408`60.*^-70*y^49 - 
  4.0223883594006319326727480938654236631746528922470333488577155917560709797\
685020095`60.*^-72*y^50 - 1.2767144195425221213712091891612025005774792794169\
36449418746620408941637789635458`60.*^-73*y^51 - 
  4.0510567414111034967520986724852186260854438288480913071917591388978829553\
777869`60.*^-75*y^52 - 1.2850290912102924805414291217220302019733457658194780\
40701697269693545455983373`60.*^-76*y^53 - 4.07504704869962166103511313775532\
31628411568074499642947608626866457446015078`60.*^-78*y^54 - 
  1.2919092535158662282595838191317519678170374168884036381800046770324426036\
97`60.*^-79*y^55 - 
  4.0946380905260790650984312571192540153775575205109096674264323985327080034`\
60.*^-81*y^56 - 
  1.297440176386557363441591258994718569866832551161963385238281113952548103`\
60.*^-82*y^57 - 
  4.1100908303498101016858032133873751717260227273313743978215128421120345`60.\
*^-84*y^58 - 1.30170177535747728305110734928508010500892698058467363221059848\
90298342503246584731082389`60.*^-85*y^59 - 4.12165013281617232824917104900277\
133971091074227474165908456276018980395381622029526853`60.*^-87*y^60 - 
  1.3047691163205191619206208384764005896630495652719541772361194602845771054\
230780430076`60.*^-88*y^61 - 4.1295462277436288415389464845937468519070271002\
277378472497855597106400273972005519`60.*^-90*y^62 - 
  1.3067128416937924424066252787425137800295455250833453097080250834751907359\
327493156`60.*^-91*y^63 - 4.1339959549835506215274200328398445693549952484350\
8381027154051784167130512409704`60.*^-93*y^64 - 
  1.3075995352296753803651891203472591507069401226522348818621299832459757370\
265961`60.*^-94*y^65 - 4.1352038367545526041801157916929297937492044900250430\
7215233050105595117289024`60.*^-96*y^66 - 1.307492038124178454334901256302759\
7001202731377590496301483950707764513819762`60.*^-97*y^67 - 
  4.1333630119914725197609220909052963110682805265281433405007096109603441682\
1`60.*^-99*y^68 - 
  1.306449725884829876604750334696640069660771553231231386562384092952076748`\
60.*^-100*y^69 - 
  4.12865605869932052342122287297918335447848996440752979203086288447606064`6\
0.*^-102*y^70 - 
  1.3045287531257310464785515897130095560939504094548275934244826789610017`60.\
*^-103*y^71 - 4.1212557241551812835134224402826894285327216159049608215891213\
63094563690683690239615942`60.*^-105*y^72 - 1.3017822718015121157228826853555\
8810787586285621763577155199971722732356077432319943265`60.*^-106*y^73 - 
  4.1113255783200450553238594304882663098045740208439608911669634546095883554\
83256483083`60.*^-108*y^74 - 1.2982606271760543062625481448050156911080485336\
7285286015713275575426237234554914425`60.*^-109*y^75 - 
  4.0990206025127316113913759338860993770786056017823962806191918416950901957\
60999675`60.*^-111*y^76 - 1.2940115349179754486339301065873112222472187973295\
5337624679467266104880350630122`60.*^-112*y^77 - 
  4.0844877229219715897441397886953340960871234440257551420972456539658653939\
11257`60.*^-114*y^78 - 1.2890802420344740592845809746508156862465976143818403\
2906958742580143069147257`60.*^-115*y^79 - 
  4.0678662966574009084695992689878414517077096743067884018978919342163435102\
49`60.*^-117*y^80 - 
  1.2835096738367244767718710929702362601143979312255054180835624048461062706\
9`60.*^-118*y^81 - 
  4.049288556602999492868371763688364704123954009421808852971553798280751618`\
60.*^-120*y^82 - 
  1.27734056873042014096243180787402595274758938476494255590358568055128488`6\
0.*^-121*y^83 - 
  4.028880020222387942556520751671273843152217860114787152546941603170258`60.\
*^-123*y^84 - 1.2706116023135808283625955677003620344042722637284926898659643\
272194164183768014386343645`60.*^-124*y^85 - 4.006759866592225658753864326669\
18232547866672225886626184223563581064999881399301372586`60.*^-126*y^86 - 
  1.2633595020183211494609801905557641342158116425159073481447122173606722307\
804129083906`60.*^-127*y^87 - 3.983041285248389528390188481361041375075824755\
46136307815384446309256536584393396962`60.*^-129*y^88 - 
  1.2556191533379111272476350082360016512732993870819045820732371359557017021\
892916094`60.*^-130*y^89 - 3.957831799876345403639832829640763218587027177782\
63470164060685133711366760542396`60.*^-132*y^90 - 
  1.2474236985234011999425706753553041475730901133425235109382169185896666303\
630274`60.*^-133*y^91 - 3.931233569430229994558627189533221906197989322793755\
88415410182773022782498208`60.*^-135*y^92 - 1.2388046285066337252178456915185\
073736522124868575282978788905427219875134907`60.*^-136*y^93 - 
  3.9033436689008742944739832391822375474282364487768385980352641068773672751\
4`60.*^-138*y^94 - 
  1.2297918687021143748051728107661203486386400635451811964303365453959890739`\
60.*^-139*y^95 - 
  3.8742543516534647333441000207172441617861319266032883517058948792536718`60.\
*^-141*y^96 - 
  1.2204138592540580204336466496801141745289101172766936158044568454678694`60.\
*^-142*y^97 - 3.8440532950072143069939494965578953673481789475302457725042553\
63289614087807115634773435`60.*^-144*y^98 - 1.2106976302232136629650808807175\
3155599266591638380843405456725166184442377258698388147`60.*^-145*y^99 - 
  3.8128238305219438874475798993397244799669756537818479450561712938302481997\
74093250911`60.*^-147*y^100}


==> anc/P_numexpan_CA1CF2_sm4.m <==
{42559.5114706286243437753145117911244815214462914035615954790490222712047254\
7427714`60. - 8664.5319323450297585377978161496701302917111012052910796857564\
2192034349283692135`60.*y - 313.476523228562413988560423188470631683067265812\
6640657271117418652063587902953`60.*y^2 - 16.27043917630335076006879148591680\
771884110098030287821351794279011545704941142`60.*y^3 - 
  2.9784109306009331998637949229874505850860148570853748224459984798644022783\
1435`60.*y^4 - 0.459517042577567538901680789012723682052127066197175197258206\
51111995008868181`60.*y^5 - 0.06661802278340145189336396951996258607835605781\
747575246084387130468266379838`60.*y^6 - 0.0093739193605512370363620829761229\
3066022166324342005896428915832068524287413`60.*y^7 - 
  0.0012954415548083422643200038557331162238430741164685481847890228001281847\
3459`60.*y^8 - 0.000176797534969350626053462628275027738339948121650723216575\
87620550218698859`60.*y^9 - 0.00002390222388669976981049156698497705644703124\
767299155189324768066324430615`60.*y^10 - 
  3.20742580383544232459086218725392001585842104350079492089538321967436073`6\
0.*^-6*y^11 - 
  4.2777993215586767395938202994572239602620375941867294209172663831014329`60.\
*^-7*y^12 - 5.676245209931291883289155912336610136384023784250311716616241655\
11948939562737963099884`60.*^-8*y^13 - 7.499077153779772982767808179584726882\
061747088140566915895079745599379535742055432835254`60.*^-9*y^14 - 
  9.8700374586430521986808792201538735534179677516589165156149757774568560342\
6423943910489`60.*^-10*y^15 - 1.294796860962222699845598055103429978419480987\
18339579051747427078022885234488319751862`60.*^-10*y^16 - 
  1.6936593372117275216786825844081693435794049816569006290837214155536003834\
792610667775`60.*^-11*y^17 - 2.2096978873344284706167760823276932362101899628\
35550065904450791240641649650294952802`60.*^-12*y^18 - 
  2.8763414640783975265095377168533254814500734206483471044463534455724870815\
2005087628`60.*^-13*y^19 - 3.736363084773909818515753454953045357859879608536\
4274843267034318651948125724268501`60.*^-14*y^20 - 
  4.8444531956771796723970285594601682022693561699561414256010992402979959800\
35945736`60.*^-15*y^21 - 6.27049364820925797278729026288576322288373959850911\
584302740962350649921758830882`60.*^-16*y^22 - 8.1037213362721683637004838019\
538081399090439833615768273031193787265983062384998`60.*^-17*y^23 - 
  1.0458021178695338762621107887998887727912257722686191276513905888553208809\
2987`60.*^-17*y^24 - 1.347865224835558012279411590737667080732550243033682356\
553494982758320083556372`60.*^-18*y^25 - 1.7350792020580877046978490552299830\
3247261949151332380062976486760396548887589`60.*^-19*y^26 - 
  2.2310386451156178038215616479147286081821571949252866139056881003355751953\
122`60.*^-20*y^27 - 
  2.8657923601215597450691684813849043337391864605852233291047310524484365622\
74`60.*^-21*y^28 - 
  3.6775913007014557519836627721302331036278140961439445929909638311054474925\
1`60.*^-22*y^29 - 
  4.7151061047474460632859837031712829135079508157188303828659303645798872542`\
60.*^-23*y^30 - 
  6.04023956851025318656889692624716902739934316415607071161899924878989692`6\
0.*^-24*y^31 - 
  7.73169266604304337670720390036478009466734264150453972877962892719390855`6\
0.*^-25*y^32 - 
  9.8894847832045256166920292319299725507145615416377294144779111442141781`60.\
*^-26*y^33 - 
  1.2640682000847807039264477193525829006737270091052118684458429603444515`60.\
*^-26*y^34 - 1.61466544517101736133161318464242575352586557481218763369698259\
13305337078764181869188611`60.*^-27*y^35 - 2.06122686755308683393894486877195\
4176759699279277606102428389536748323501313213148819115`60.*^-28*y^36 - 
  2.6297528158152430472819234501161836255363420735287451044628886473352502041\
8765907358724`60.*^-29*y^37 - 3.353231073150752549047338628166973646483034403\
663031713289321328095822615419768294405`60.*^-30*y^38 - 
  4.2735022636633415936478523067646650560535962312623201636282960644229268390\
101511572`60.*^-31*y^39 - 5.4436205151484030155360611275732102367076988208835\
5768347444595649408817683217792218`60.*^-32*y^40 - 
  6.9308402540664150260082871346098942412461643139578105882796873538462194608\
596618593`60.*^-33*y^41 - 8.8203944553974339676350967268239383594486283654962\
74535811266099082564009033995053`60.*^-34*y^42 - 
  1.1220273152263108864495365660566872603760047872958311775878872003132719388\
77042669`60.*^-34*y^43 - 1.42672658903334895131583533124090943566273044138183\
893235870082466890673728081715`60.*^-35*y^44 - 1.8134601069013069572787605541\
725342652797569590459278257785823520243048844326748`60.*^-36*y^45 - 
  2.3041602500663830011617092102611910407190690816280899725342370199535930886\
4392`60.*^-37*y^46 - 2.926589377459038111696288766663875719510790470717867217\
41203709553052925658391`60.*^-38*y^47 - 3.71588201009433207931224562188194067\
18791667010212578398201595507029412514453`60.*^-39*y^48 - 
  4.7164932751046495274698358351019965638048581237420284858646690132768640070\
38`60.*^-40*y^49 - 
  5.9846602481503244400364376587937307218301712565480991346230389945871633225\
5`60.*^-41*y^50 - 
  7.5915107371008751980173306954087696387696752411353699383603227091081820304`\
60.*^-42*y^51 - 
  9.626989235661777076187135355445213653513220083114977943957975718159142855`\
60.*^-43*y^52 - 
  1.220481413854890112876293207620524634439302828832024893277765350913396676`\
60.*^-43*y^53 - 
  1.5468736237764647871068349471055916503935492310978158086711402127144009`60.\
*^-44*y^54 - 
  1.9600439020385891876876451505256552165085505221773625602852572929047803`60.\
*^-45*y^55 - 
  2.482951015058460745684241684697964496273819627608342063083266364110049`60.\
*^-46*y^56 - 3.14460255138255234241168100402780116889583354881727702116977182\
09733767203609450600314741`60.*^-47*y^57 - 3.98164283382249491965396833129663\
1706654845821828241893211990078646267418355348650146895`60.*^-48*y^58 - 
  5.0403563753604479639642833954991042347312080449443414606256594918992069469\
6062477813684`60.*^-49*y^59 - 6.379195323045392120366405418494619870973346898\
2834888054113381612349208860861046647235`60.*^-50*y^60 - 
  8.0719675654676578656808589509321989663795319797403181390372692867147787594\
43933305613`60.*^-51*y^61 - 1.02118577442030530704250390920779101447659171451\
7767426755033817903769222413547828979`60.*^-51*y^62 - 
  1.2916498209072148946852792985474243974613276979799665832184398397079020251\
761188522`60.*^-52*y^63 - 1.6334363384397321576488579801045408293347721595699\
38787119352810503375372892920994`60.*^-53*y^64 - 
  2.0652832081040330830503889951234929284552082893612419473939686334836713882\
06748434`60.*^-54*y^65 - 2.61083517883199092722363083493095224591097201608474\
85277681448986752431023219606`60.*^-55*y^66 - 3.29992516826430480942618654142\
54356962510986679232092373670275570744955876734296`60.*^-56*y^67 - 
  4.1701893000833110730739575587969906159224107243971328236648552386800449115\
28649`60.*^-57*y^68 - 5.26910241022792986861906481330280822622579693095544390\
972579387973658768472362`60.*^-58*y^69 - 6.6565432493631691612413383867054498\
451970419471720023178415884645433978955624`60.*^-59*y^70 - 
  8.4080269276632932823839715751398387898633102131917032202935533547275899063\
02`60.*^-60*y^71 - 
  1.0618777795610046261770925498933147723307300162297301715822310001122009756\
38`60.*^-60*y^72 - 
  1.3408860824800790069150026130678979309504698401977336004361073086313314802`\
60.*^-61*y^73 - 
  1.6929646027985975397449816091599769757100436381420797806442197192923239765`\
60.*^-62*y^74 - 
  2.137195153446323862220542391146876274539420613792423326682590598779468042`\
60.*^-63*y^75 - 
  2.69763003850552685564667550716369153667042776974172869321432769813847622`6\
0.*^-64*y^76 - 
  3.4045838671462988922931369093809475208697801271204154252642737285808633`60.\
*^-65*y^77 - 4.29626042810475510345022860713875305798444752251906758352358806\
79944923163669328602660738`60.*^-66*y^78 - 5.42080137197853975145696878858606\
7844869656063041304765089567992337175936934023119916878`60.*^-67*y^79 - 
  6.8388658704897282903017671543487048020203648973478850240830629482428638780\
5506064734359`60.*^-68*y^80 - 8.626878630506438306734670044560770800709479953\
726292032362781683955099727777105807096`60.*^-69*y^81 - 
  1.0881119127454026473625227492997838013695712577492411904790973711653101175\
30988555068`60.*^-69*y^82 - 1.37228695631229894122051027942902904929198166158\
1643672678669576593365354660536734449`60.*^-70*y^83 - 
  1.7304895204742989160321740888272690471852920690352359355715122681390070654\
6707597662`60.*^-71*y^84 - 2.181960139015756853974794276925044312709163951693\
8188785325129260773799421051884743`60.*^-72*y^85 - 
  2.7509300315197969995363206948832976543301348276052831013251032050040231669\
8862511`60.*^-73*y^86 - 3.467913243963084626505778403368105948866418502732441\
16092195323568622297688548729`60.*^-74*y^87 - 4.37133278478076744957686645495\
19050412951824259732850014725681506007580203048638`60.*^-75*y^88 - 
  5.5095669584010598695033610452345059671508610881450078261762063110463245760\
82659`60.*^-76*y^89 - 6.94352431580952428816415002981512245596105966746708117\
235143052973966589971054`60.*^-77*y^90 - 
  8.7498835783546607588802263246763812293382921931176019909324126593254238786\
37`60.*^-78*y^91 - 1.10251700172071719456798118152331354935906656439703791812\
95257600510298631212`60.*^-78*y^92 - 
  1.3890883934762946031165642835104259615463639802220130860631992709538353266\
74`60.*^-79*y^93 - 
  1.7499952418534990954320350420692885195419414478491561716699801480734128691\
7`60.*^-80*y^94 - 
  2.2044845341729830020429196776508468418371268385901020245642904867975463964`\
60.*^-81*y^95 - 
  2.776778433603092578156492761685017309109217589337496632385077724163884361`\
60.*^-82*y^96 - 
  3.49735837708021030844042280051975594912045035870466933663859860468840352`6\
0.*^-83*y^97 - 
  4.4045801431438657327218348655737067265303084858128654900791685233276294`60.\
*^-84*y^98 - 
  5.54670508763690990021348624050531137914788336006941241961593694853371`60.*^\
-85*y^99 - 6.9844546512516391889503913885356647759353681169528407274486696052\
99326027819770976518639`60.*^-86*y^100}


==> anc/P_numexpan_CA1CF2_sm52.m <==
{-145013.57827978800650276491961048228742445808659192228330283427739317688439\
312018584`60. + 16488.2669160966589002373941557183721936598456534280588254380\
2444462810075811467001`60.*y - 257.080868782876904071418605900168164285566010\
58619198122292634756302992258468156`60.*y^2 - 0.18344791638900010383141366356\
59600838064998129735319151750320926414545180484`60.*y^3 + 
  0.0004064317197438664035464333339473323115493649844668185641800345337563036\
7947`60.*y^4 + 0.000010938025501332618718042999176814297687329366116763367759\
65456752023172231`60.*y^5 + 
  1.538316204471430555537979361834982934301827312641892923028542502795147`60.\
*^-7*y^6 + 1.9724124051844411641342123294565283240951396025549029285142771416\
93612093223453807758989`60.*^-9*y^7 + 2.4523064114879597154810803098961224373\
825968829819957433698420426071322243517567430722`60.*^-11*y^8 + 
  2.9648333639700346499378425158529485944991143282742546415263967903223648928\
2818543339`60.*^-13*y^9 + 3.4144311960279200485537767615287122011187025802991\
69540151821329494118331686497546`60.*^-15*y^10 + 
  3.5495696431315986225786823412241642321883603605020122311885413011944538714\
376425`60.*^-17*y^11 + 2.8046754477899812225277958201964496837443564008793296\
359694979692592885267519`60.*^-19*y^12 - 
  1.1792621824081072383465842547626486344042158048437249252998454034238206883`\
60.*^-23*y^13 - 
  7.3193186288462434021357730230034618600572633195043817040183547338871957983`\
60.*^-23*y^14 - 
  2.391432399506958522683183696837016679792766044251967471073255487004326153`\
60.*^-24*y^15 - 
  5.9146691857190609051259284905278116383190924465570405496067182830764362`60.\
*^-26*y^16 - 1.31018603721928813756075393279394494090057042846636012035085600\
80097534641352306424088071`60.*^-27*y^17 - 2.73866939540598999512138668183447\
841577070332647844244516304253707907023144886019593546`60.*^-29*y^18 - 
  5.5270590911249467395587761104074715634975357804532699400146502604296079635\
71239920993`60.*^-31*y^19 - 1.08991585461642267162843953186363696423408386861\
302839929014255095897385323928628579`60.*^-32*y^20 - 
  2.1147667750971716587787745032189307158305649317053351460308112248593158516\
98815848`60.*^-34*y^21 - 4.05509244591533773984807663301503421628590498452640\
73485269800422119545055266188`60.*^-36*y^22 - 7.70663547023608275330949702323\
171473810581468949004813451953420176182272350286`60.*^-38*y^23 - 
  1.4545296598060698971285709807387219618300177785858484831944416639719294422\
564`60.*^-39*y^24 - 
  2.7301947988625862895236120278411882438924455518672771629289118025511431129\
6`60.*^-41*y^25 - 
  5.10190705515480360884404085660142856058011264621164053998119225004683832`6\
0.*^-43*y^26 - 
  9.4990586765754216619036515977714510437256235723316955324843493609669215`60.\
*^-45*y^27 - 
  1.76318969747989326954123317275039873139084875477443987798299266566631`60.*^\
-46*y^28 - 3.2643110544237988993767562822131690681781686927341778791459181822\
27809281848449235568626`60.*^-48*y^29 - 6.03002489204517486638525658771869084\
73213109461496384426738602601876433120862249731149`60.*^-50*y^30 - 
  1.1117596178169254502623195039351045429924777686673211066461267485872138095\
52947215407`60.*^-51*y^31 - 2.04631158150375047274618811902412518851335389460\
20743288427222512123655720249250706`60.*^-53*y^32 - 
  3.7608655017885718611254305253250379336866776605341445660209355703679527853\
7960131`60.*^-55*y^33 - 6.902881879078726354253619343892806990771508187626069\
370154840053912356997499108`60.*^-57*y^34 - 1.2654922935671010667894847959275\
0746724560539014368387651367719909612920199933`60.*^-58*y^35 - 
  2.3175309355508015652077743451983574533067051673019683901279624092400049003\
69`60.*^-60*y^36 - 
  4.2400561852764102856276688473181528784346511815209299614800720867526887962`\
60.*^-62*y^37 - 
  7.75058864090378015986631082093770872330638233468581429850932184644237271`6\
0.*^-64*y^38 - 
  1.4156201337319055121052366781259797408574396388522518295366067853945188`60.\
*^-65*y^39 - 2.58366118744833570964921369072676425094990220621916335651289338\
4538015986040015436463961`60.*^-67*y^40 - 4.712219849193576748389708658586672\
4025987930637114726399685824719918618437903418229211`60.*^-69*y^41 - 
  8.5889118608723009372984050174152721462817152468547347416762758873974143870\
5725636737`60.*^-71*y^42 - 1.564560572058166172241696318528327699923580010331\
6150324043086639825802956714056296`60.*^-72*y^43 - 
  2.8484275803140118531952073241355798028458605567778596316196533809310679230\
5440814`60.*^-74*y^44 - 5.183125174035191905959760759300426173186478004215085\
88106911790082326291200407`60.*^-76*y^45 - 9.42682713065055260706909230156926\
97922751731595249848130813909619424036528059`60.*^-78*y^46 - 
  1.7137166267830461504199513618413222729622088436356580847869939989245662364\
91`60.*^-79*y^47 - 
  3.114033198838227463053269077697325403503059419489645403103741690294491463`\
60.*^-81*y^48 - 
  5.65624692173673646751982207319792498081292403517568708621329629779076604`6\
0.*^-83*y^49 - 
  1.0269838809977710843587269161308973212756781097425769613099170646322973`60.\
*^-84*y^50 - 1.86396396939972821977167941473251683169869595532233732580525791\
2424285563884400196352748`60.*^-86*y^51 - 3.381876970498664449588069989183028\
9907732681622065070758786416623481167267388006497679`60.*^-88*y^52 - 
  6.1338291668040826897010658632221588806166083117611122673309908684030324307\
9526941397`60.*^-90*y^53 - 1.112156130456953953017350412225820312107486692263\
1885609753333910913146258027337499`60.*^-91*y^54 - 
  2.0158870723141651691660626712193207101299801630491178816783399490341010562\
084297`60.*^-93*y^55 - 3.6529077255206864490314276834769679923615268821216367\
91392680790065231348071929`60.*^-95*y^56 - 6.61741815976961630496095192769704\
93064383465136697773123699019072120314639079`60.*^-97*y^57 - 
  1.1984523951671156834258563916287358230819666774486412527363968319221846977\
4`60.*^-98*y^58 - 
  2.1699012114304610751162172294291442710413308988093878049422101388174692983`\
60.*^-100*y^59 - 
  3.92780974749509800523229031918811353570974120409220601461291822097457143`6\
0.*^-102*y^60 - 
  7.108145440182854632666440175763514197057300409455343570556586209504821`60.\
*^-104*y^61 - 1.2860604341573238510940167459615521970033357263030732434220881\
12299879986067551017487039`60.*^-105*y^62 - 2.3263189882631305545082892355089\
104026019416427427535550883859229283581777425949020158`60.*^-107*y^63 - 
  4.2071051928072119714434868400423544393057266309511144402540038130496156337\
1070864005`60.*^-109*y^64 - 7.60688596766927306694742669369673308117211772420\
0169392353393878716461951881213417`60.*^-111*y^65 - 
  1.3751273128664290251473187727536314803069132364067773423869018755284671716\
4831073`60.*^-112*y^66 - 2.48538833021164614820176349374275382406099350102320\
9774185234681914323735022441`60.*^-114*y^67 - 4.49121322628539952884308670989\
93466963188705088528385138041933898886496127527`60.*^-116*y^68 - 
  8.1143503760959771428243525660071003988123229067493248101135380279843607482\
2`60.*^-118*y^69 - 
  1.4657738297953597062292443435425859743196597239745397846133754572416894333`\
60.*^-119*y^70 - 
  2.64731510359412763713104424498702910642763607059450063270094141964104747`6\
0.*^-121*y^71 - 
  4.780485546533642521413846326088888984394530866353540022853459154693556`60.\
*^-123*y^72 - 8.6311409077725769751443698683838787997963447594352977964697981\
34080391041812512900016297`60.*^-125*y^73 - 1.5581033422653759088307528736225\
1750340392369276204375294282017871912709540896355209751`60.*^-126*y^74 - 
  2.8122770689289319069143894409026379086062573437095845091936682112395635025\
50190116877`60.*^-128*y^75 - 5.0752284972737946148452162160233108676215471887\
91014596998269747720787872178553809`60.*^-130*y^76 - 
  9.1577865177783668236146621902861048226596577460882726338369729801939692475\
6599712`60.*^-132*y^77 - 1.65220735054736557832501606289469567847539209900647\
63278799832488058589302978853`60.*^-133*y^78 - 2.9804327807460008309501307277\
7013946284142448345448025166716087334700760604563`60.*^-135*y^79 - 
  5.3757172781574841890056138074894547232777402478906067551742668383193675013\
57`60.*^-137*y^80 - 
  9.6947656067597426483677917081695434093296272658974313892841033119942687395`\
60.*^-139*y^81 - 
  1.748169140925651087515376239572482962216574688676136279092924020689089686`\
60.*^-140*y^82 - 
  3.1519274360989490064091708386077627090907525031977434685147733722011058`60.\
*^-142*y^83 - 5.6822053501017117359250697402004799194044512671082110935480051\
25267467861367366381372311`60.*^-144*y^84 - 1.0242521171877196108518210567831\
541598809306526813196425694570973421955217989086223519`60.*^-145*y^85 - 
  1.8460662304161472031773880799437766921221813375505557501047404586972086139\
83603402298`60.*^-147*y^86 - 3.3268968257644582043480104068277362413170725046\
142031905177158764056106870916866137`60.*^-149*y^87 - 
  5.9949308315827492643846097562882588796457739678395927014662510954525250319\
076096`60.*^-151*y^88 - 1.080147117769313627355573451717253594596645894893866\
1844075383234389461947798132`60.*^-152*y^89 - 1.94597205091646675381272448816\
773679215136575392357248992111846081355690249515`60.*^-154*y^90 - 
  3.5054700733729923060180861252045836789251886129376008979580531657778289982\
36`60.*^-156*y^91 - 
  6.3141209603534517084330635150184408359202615527780654108616649332181332399`\
60.*^-158*y^92 - 
  1.137201583462923876689101143581909964895988005444820880490267443063312084`\
60.*^-159*y^93 - 
  2.0479571382986017361644492643755997340937349083445769571583907757283244`60.\
*^-161*y^94 - 3.6877715808701259468432525631246595208009134905380177900714367\
01151450639897574220896263`60.*^-163*y^95 - 6.6399952809553937211007758451059\
620262666690219017211829187947013369848941281773430324`60.*^-165*y^96 - 
  1.1954542828893013091484144631837738002009640486176286581991314779930578748\
03792442872`60.*^-166*y^97 - 2.1520899917118633965866266227613394972608410253\
287782091933271065643529805933308287`60.*^-168*y^98 - 
  3.8739224423450095706537743857675042809750285348393445278227901315578782985\
0749275`60.*^-170*y^99 - 6.97276797409642052111439994905709785396445141240675\
6800995160433953463579102319`60.*^-172*y^100}


==> anc/P_numexpan_CA1CF2_sm7.m <==
{66007.4427430665170952355495004640786240717437321018162198368982470198550698\
7432392`60. - 7022.6353097798741184056728281082979427396956000149102033874370\
0280729386612361365`60.*y - 254.152310647521755892029902484960750549989279054\
05685712172967400829792781377421`60.*y^2 - 1.66786918099617076923494594281523\
715850418204006614080524703617435484030841589`60.*y^3 - 
  0.3746854835023285125642046873223599614969679971670795080967649683629758035\
0816`60.*y^4 - 0.048016594179653407175878496081424517564242336466719069501812\
87336813348425057`60.*y^5 - 0.00530459215217007388136967268245370012266383966\
295332965300915594675444113626`60.*y^6 - 0.0005540035035122772515365024058211\
7305507764575687143961242483503371386037719`60.*y^7 - 
  0.0000562532130891387913120828085110361005358285757148435374985342560553716\
9959`60.*y^8 - 
  5.6156015326353917048704774805027529782987899439611864594302569069438629`60.\
*^-6*y^9 - 
  5.5410567639049988646109490996612380462965023881706689617349392563854047`60.\
*^-7*y^10 - 5.420469043564082678146285006021948194241910109088818605403744442\
4242975640110806493165003`60.*^-8*y^11 - 5.2666963371359656321293367855317328\
12788713558773605354847957302138142017502536232730796`60.*^-9*y^12 - 
  5.0891295821588332100602572264249308007977112877345710863580713273263223239\
1915266817991`60.*^-10*y^13 - 4.894915978125899706002506440832369002885630539\
2830171974620846482079609039305989832622`60.*^-11*y^14 - 
  4.6896316974867057343491721347183273033347479177132175902583486050139527697\
12798523502`60.*^-12*y^15 - 4.47768761736336009173070629750422149119660036802\
333466639042679934742104377682891676`60.*^-13*y^16 - 
  4.2625948189311213787568974282160550275206017207877886017784089094002943195\
985240789`60.*^-14*y^17 - 4.0471505115668308911700897216077968378284546781425\
64918669194221772553335347045606`60.*^-15*y^18 - 
  3.8335753572588883451864789719480969482980708822629573555932265931260326484\
4019904`60.*^-16*y^19 - 3.623619039551546644125641778598304395992762756590138\
7119850973165578643448998633`60.*^-17*y^20 - 3.418643816635759441321391663477\
420226866483052278207638690947196325609668835232`60.*^-18*y^21 - 
  3.2196920353500259599775405228288545183560303288382083547235595443647727838\
3943`60.*^-19*y^22 - 3.027541486421960032027668916585374774366006189326540058\
2455426255168469079551`60.*^-20*y^23 - 
  2.8427512537255070280246946847395117360019304600022698565812906302237906626\
7`60.*^-21*y^24 - 
  2.6656999556241654536912075665283288563709052682940411630425133604648791627`\
60.*^-22*y^25 - 
  2.496617790058130089348721684038047818434253610018468908336148677272267659`\
60.*^-23*y^26 - 
  2.335613467226502957807485942240660093033873081562598288503619862266749102`\
60.*^-24*y^27 - 
  2.18269688354467925418763983142643382714337265674864230096052692404596798`6\
0.*^-25*y^28 - 
  2.037798222921241006300154779965845658403870359693351362161076944853431`60.\
*^-26*y^29 - 1.90078404538135333765163675604246150081051059988866773697671554\
59252287892555144904942548`60.*^-27*y^30 - 1.77147082576802530818176125595282\
3973013189157914717443512453624894768968799729222487535`60.*^-28*y^31 - 
  1.6496363284552027652676927556874103736369975457507063524853807099030093283\
9172398556852`60.*^-29*y^32 - 1.535029142288689838371184203018043090177511641\
1118584635288455369168255699531000161922`60.*^-30*y^33 - 
  1.4273766496464935377644466371325459615927596274505592250032800766641634867\
01640493421`60.*^-31*y^34 - 1.32639166199552607213690584191819406475548038924\
966301611053755128194613023585384032`60.*^-32*y^35 - 
  1.2317779197537888239345305425116964688431299498773549323171726237488775653\
688341952`60.*^-33*y^36 - 1.1432346252681578781980678899082296042879002078210\
82655520747861782790420842700214`60.*^-34*y^37 - 
  1.0604601532445568290848874455253832751976168987463509421895371032344266148\
6890695`60.*^-35*y^38 - 9.831550622137986625077630999413418059078839916332812\
334639714803239265823403454`60.*^-37*y^39 - 9.1102451294906787868489258241009\
381569429251648826683874365432918090746915235`60.*^-38*y^40 - 
  8.4378018466401549204140397073919652499431112406957791544733483097165623065\
123`60.*^-39*y^41 - 
  7.8114176690457942799064822181959893784962732035274326221675392605613156550\
18`60.*^-40*y^42 - 
  7.2283809396828837537366084533465552982106160668734928032052319671072591195\
2`60.*^-41*y^43 - 
  6.6860797916571181407663878968323108141152685904101085776352259203861933432`\
60.*^-42*y^44 - 
  6.182007980500205200604856966918860866744676642399775270244861219673736871`\
60.*^-43*y^45 - 
  5.71376862689766347879533695666056553473270976936794888223146602689654145`6\
0.*^-44*y^46 - 
  5.2790762298475602781955934491268029622398332391134521780940589865915544`60.\
*^-45*y^47 - 
  4.875757257879517676892944455529548885114868245235320327468725027528271`60.\
*^-46*y^48 - 4.50174958080945331996016871833762029200245716025432141540267815\
31662185207570759936606167`60.*^-47*y^49 - 4.15510096557141439670944209765005\
0590630513856085116942000692916218467722235259557661649`60.*^-48*y^50 - 
  3.8339668261014901612330110003216380487805941932396183425227323757474735622\
483530950655`60.*^-49*y^51 - 3.5366073883192788375486589110831958050457938912\
932370689323266460577250383465031493022`60.*^-50*y^52 - 
  3.2613844063314013488171667650754887148783149697642760560577687571827696895\
06851471943`60.*^-51*y^53 - 3.00675754452788547239684381439760779877240392908\
577154285313582285210626442021020297`60.*^-52*y^54 - 
  2.7712805217889668100413125857294334089725686240662719525932477420106727032\
743988791`60.*^-53*y^55 - 2.5535970981635782593641126600656993167758262037321\
29772160322641488623862002430272`60.*^-54*y^56 - 
  2.3524369707726176920841996441470390864459678445717478933089640161658372190\
1211486`60.*^-55*y^57 - 2.166611634027907648432515141693940622888138458493447\
1745712642500139090966830408`60.*^-56*y^58 - 1.995010249279828802701517299294\
305115974033305251216009513323125491836004675066`60.*^-57*y^59 - 
  1.8365955604859477492930233863117511160141113446684596771675262223507626735\
157`60.*^-58*y^60 - 1.6903998852326568362484837498721808108549717915369595129\
206883238945775042657`60.*^-59*y^61 - 
  1.5555212042709967052542204941936817858776772716043194462257558996513069679\
79`60.*^-60*y^62 - 
  1.4311193674980698724081715154962602609414577926242783325928990314124728472\
1`60.*^-61*y^63 - 
  1.3164124298979436586842451927870481863309644268273608947575164314107027094`\
60.*^-62*y^64 - 
  1.210673127238808698822028652203507480857414535833879600418933851491552133`\
60.*^-63*y^65 - 
  1.1132254982092602927534711816962888478344920342443932163227827563355261`60.\
*^-64*y^66 - 
  1.0234416570815611424970593339374172585550262941051580126777134239429571`60.\
*^-65*y^67 - 9.40738718840415147625162827312700491384441549760618107652204876\
5079428992694951276055775`60.*^-67*y^68 - 8.645758769486073207460743135262842\
26187531513398308233067343479275462219371144727256895`60.*^-68*y^69 - 
  7.9445163248074704879148849395455452925668515852607862235419982539865459648\
689239799642`60.*^-69*y^70 - 7.2990117219552957793886569380678999980753648889\
26419967260752560689413479488984794551`60.*^-70*y^71 - 
  6.7049389219402911229679824444842243482994525542171247368338034445260257761\
9166511995`60.*^-71*y^72 - 6.158310630907420137908872829046299743719196441892\
8985901085929321311612820722959495`60.*^-72*y^73 - 
  5.6554363207443682827657495567478594358501429102103382676037909350965916993\
89432665`60.*^-73*y^74 - 5.19290156830579760584388079092795509224902358235029\
393006462962121989137609549806`60.*^-74*y^75 - 4.7675486601309788024954454460\
61989732803891900356791317576664514842446857837051`60.*^-75*y^76 - 
  4.3764584077061703825161578572126989498223172930919954868458811393553338796\
19215`60.*^-76*y^77 - 4.01693311733942162612298123714118455159671651703424906\
464440838699104197564971`60.*^-77*y^78 - 3.6864806584272243154158568635176166\
655629770745966142071018524521956566282871`60.*^-78*y^79 - 
  3.3827995741734791633294950706358409886440029507552005853229303036431978067\
8`60.*^-79*y^80 - 
  3.1037651795636380004064099040825523796905147675754365636257518250064679905\
5`60.*^-80*y^81 - 
  2.8474165925084965690946846519211043938035199321946733160845658991796381758`\
60.*^-81*y^82 - 
  2.611944645474512089628116101606986541885288732583466296020471912974726866`\
60.*^-82*y^83 - 
  2.39568062654414161622121263515551614548241415816405508329016420912391413`6\
0.*^-83*y^84 - 
  2.1970858006442507289193151224313156925726964668505078902274338010142153`60.\
*^-84*y^85 - 2.01474166359571522506763639277473966333206779117648592146053132\
75171263131662019616339799`60.*^-85*y^86 - 1.84734088363318346643992300435538\
8358342669044441029327631691789519624746929077685913914`60.*^-86*y^87 - 
  1.6936788870874424953955095525712179733144281131018689018322060602238704939\
1460158970736`60.*^-87*y^88 - 1.552646046986480505010765733655850073420685675\
8471946435662360882247508542280899515122`60.*^-88*y^89 - 
  1.4232204353925883848839228097466084188037180073544598977350394697910054722\
2005115353`60.*^-89*y^90 - 1.304461102333306221680238463404093621771142801652\
9236027296971076807653307962795329`60.*^-90*y^91 - 
  1.1955018461888887757841084820044444699336417851534157833935709548845062552\
790958453`60.*^-91*y^92 - 1.0955454423564823504181623699860262181044393167978\
15192680180530373327969681297901`60.*^-92*y^93 - 
  1.0038582989122160981345042398538945071902864232334123631531983488684944305\
7965841`60.*^-93*y^94 - 9.197655098299566707591926279502002667938941940584329\
776139937092131080165373374`60.*^-95*y^95 - 8.4264627808445770894559594232638\
5781992957787975694833063917104890490469954336`60.*^-96*y^96 - 
  7.7192968266351887178175271653123990262093425285295576136248105873733412011\
498`60.*^-97*y^97 - 
  7.0709076513632358449986835338276674623828880037817056824193676665449281659\
34`60.*^-98*y^98 - 
  6.4764691297220756011597381169035209698963847664708836115652154349874299683`\
60.*^-99*y^99 - 
  5.9315451827547548808847802455949154864956774694864652957283424402172392512`\
60.*^-100*y^100}


==> anc/P_numexpan_CA1CF2_sminf.m <==
{11003.7327220689449465329347379338853054518489026897093110169960176882107270\
3997488`60. + 4786.5981202946357782596864427887753051721758380068966649196170\
2265099820576261071`60./y - 28862.0481003117506713423761566015844606415055625\
455104554119640296910824575489474`60.*y + 28784.80457547466252383666405860931\
051363518771123301325127778205564474892795592757`60.*y^2 - 
  142921.92679270455572147862328749991867633148082436141942567267168679990315\
307140754`60.*y^3 - 1.7824250986010106764902706655567839599953968660721676696\
8004083814141206513317297133`60.*^6*y^4 + 2.854523605090101542992514504906061\
28223677681141885111694220417784104915933030314027`60.*^6*y^5 - 
  4.1856682210250313892188533128813427853885981378946036014839479314664358869\
27687478721`60.*^7*y^6 + 7.10483808563545570749197770234181607902474620078057\
7446763847943831098010556694522035`60.*^7*y^7 - 
  6.3204157618410384109125418650330788332610801413159618323089010206409845327\
895272470713`60.*^8*y^8 - 1.5972164199989923706264281693674990400170732426033\
9809007900169002203782891385286459`60.*^6*y^9 + 
  2.3272254165029700345859896180005279037010741473467732723061043124299849395\
0230620147621`60.*^9*y^10 - 1.19357862194299255024295311740524611664545900076\
15686351598159528940744436853266863001788`60.*^11*y^11 + 
  1.1563926431995283693832259279670386121396469348872052164431873517312085`60.\
*^12*y^12 - 
  1.26610475806923973101726465482974141007034804814579490629235626069492367`6\
0.*^13*y^13 + 
  1.250287562093505716794142642446798564707109570996329321705620692657534824`\
60.*^14*y^14 - 
  1.2952518461732183449225524933649155926692432479398468535401631109610981799`\
60.*^15*y^15 + 
  1.3557254868839921484244073806980161491767686039749129820579732818578380710\
9`60.*^16*y^16 - 
  1.4638230025648202844925966679395020007788282248596639692636445268342105485\
07`60.*^17*y^17 + 1.616600316744440056144272019842275299363807333924628656053\
3022418733527864084`60.*^18*y^18 - 1.8271469602317933919296841243628779166705\
6940543846831583818488335918967270373`60.*^19*y^19 + 
  2.1065438517528418284971718395535004072725238320187127173031525113843811233\
85686`60.*^20*y^20 - 2.473139500527282506029389760841226119443928611296295557\
9286170436288761258406911`60.*^21*y^21 + 2.9508873195299270801124188372447625\
5831294260178092907877102938783692092259949738`60.*^22*y^22 - 
  3.5728019411976023518194759117868263885932778568884607947832190110746294007\
54356586`60.*^23*y^23 + 4.383389332789483661351911437976856488827670858932892\
4092412366854856350791972492485`60.*^24*y^24 - 5.4429862799592715678670186128\
2556392376629873205604635446475630777540645941790389127`60.*^25*y^25 + 
  6.8333905288823331917429377780138866724797856214942744282602270365778062614\
83960628111`60.*^26*y^26 - 8.665839515720221044331301286762449517820768883043\
1112264457028291062852759552841754178`60.*^27*y^27 + 
  1.1092043664995254882156522370402018344663852556529222233195007480813941672\
35992882354744`60.*^29*y^28 - 1.431959443299546381011285640545495240321092186\
4594929479167121371068908344100837589845744`60.*^30*y^29 + 
  1.8633485769561936777419707278907545636994949748830382866582271201755741298\
8845545276571648`60.*^31*y^30 - 
  2.4426269657932547079080179664648957290381807805534621033898334471776573`60.\
*^32*y^31 + 
  3.22404075598921651406820026763323435412412157219605351213373739010490164`6\
0.*^33*y^32 - 
  4.282790080525098972108691330268403009802015026251736521460605193839941316`\
60.*^34*y^33 + 
  5.7234451852228305513215397195008174491668061108659144695580111340969602676`\
60.*^35*y^34 - 
  7.6918529530008898238828482691504919098220790998536545198438681948460145191\
7`60.*^36*y^35 + 
  1.0392020138596881229554561845127189933536469164750981674616191714063408236\
39`60.*^38*y^36 - 1.411010704076042945366111134493739977057569837088277784272\
82639920014017745379`60.*^39*y^37 + 1.924860024780989284868985374464122640399\
3521758731479692618440212179867901779`60.*^40*y^38 - 
  2.6375085423181723002448692573256293730895775985947338730066165802710232952\
914164`60.*^41*y^39 + 3.62920002941107489368650281964947275635017650522616081\
686079954528591732429807663`60.*^42*y^40 - 5.01365907918827124140983833125134\
9574124581908235128292553037027664840148350075295`60.*^43*y^41 + 
  6.9524424352842713741646417411676929833669238805960994205184729762126850304\
546793735`60.*^44*y^42 - 9.67558263248625507959608315768274220199435299070814\
956192402665280265531250873323976`60.*^45*y^43 + 
  1.3511336707159550180429325245571973068501663517132352516476663858383813253\
321256367303`60.*^47*y^44 - 1.89291314118401262646722955960441618962435172635\
521970550565892223139074144593822421144`60.*^48*y^45 + 
  2.6601664994053175488984733302908358850906590718959699926136671890197187269\
81300440456047`60.*^49*y^46 - 
  3.749485996881741368862209222079757462255115933314357416395427483773321`60.\
*^50*y^47 + 
  5.299836767873997789671363478842351439206706310516401788362716508916457`60.\
*^51*y^48 - 
  7.51152028750181004209244315167619601192435451436587494460383723252651064`6\
0.*^52*y^49 + 
  1.0673771945416813408252643016372395548671261079625010257722714026762697436`\
60.*^54*y^50 - 
  1.5204983379278138644246636377965794639882362264883124985570776513461268716`\
60.*^55*y^51 + 
  2.1711409321894719645885596991055970736117603373242490536036754908967593143\
01`60.*^56*y^52 - 3.107297370025466670701063057288192133432246133117382449197\
8064774388682299918`60.*^57*y^53 + 4.4568854947751168028981547584631235225988\
3248617483833335779460127832659034765`60.*^58*y^54 - 
  6.4061535573177146962029119469131783146421931505542574990276159472555693000\
90537`60.*^59*y^55 + 9.226688100363435214635788452076009263418520894188868655\
9449613843184838268169425`60.*^60*y^56 - 1.3315095744850382231595000108282566\
28942654903248530843260827596565986766622351089`60.*^62*y^57 + 
  1.9251377581736046968029988596350684131627132352482575452143276912709313116\
174993167`60.*^63*y^58 - 2.78849037676124870420733337236415174522617760450320\
267894057371364213128900866409454`60.*^64*y^59 + 
  4.0461184880838826203969334143695543759483634428600070729185422202901989588\
88284078216`60.*^65*y^60 - 5.880901010947841566276202565237414962351306013554\
6618693874100731615178328800256151433`60.*^66*y^61 + 
  8.5617002247385785014123804206001992881067380383508057247057499182191224340\
6515253030332`60.*^67*y^62 - 1.2484275242562072133574917665024280194498900507\
774963692218028167190856920822793722541407`60.*^69*y^63 + 
  1.8231872617500887311907222750828445130913786680668635605954702363924947`60.\
*^70*y^64 - 
  2.66650492510687627550221763363012168134734474305234294188639090574694343`6\
0.*^71*y^65 + 
  3.905496342538677465673816387036332823152160629364684862979990678803993374`\
60.*^72*y^66 - 
  5.7281361610983902088516792194539959122281717126290927300896098114712687131`\
60.*^73*y^67 + 
  8.4126941272761108328994495244564488610869426311296225499767744033066927726\
1`60.*^74*y^68 - 1.2371540841398571932966672129154972936872184739312321286515\
698687732157108179`60.*^76*y^69 + 1.82163963966766809173580767345906709267665\
824676605530682241733081877110743996`60.*^77*y^70 - 
  2.6855603901261881077487609983958769161536150368041376794783950119154013226\
56177`60.*^78*y^71 + 3.963927105562772055331043163672666047252928138815307226\
7404783499841948501404478`60.*^79*y^72 - 5.8576017834822459900896184621227881\
7420779531564662806611242340160880368242856076`60.*^80*y^73 + 
  8.6656923664828729625248614315747676916729706414794520786118902559566764664\
88255478`60.*^81*y^74 - 1.283400823352232220253459466579425118623096812539555\
28001617270956874321948576923355`60.*^83*y^75 + 
  1.9027596111885118796439843269664384497066332371150866650641707651993793600\
09090043297`60.*^84*y^76 - 2.823940687622241552786927776060097671368096671680\
8837260125996701686152085278109977943`60.*^85*y^77 + 
  4.1953212803632587105241394360935932496417811726725070353196034849075925633\
6046908191379`60.*^86*y^78 - 6.2388038761606999968994639877182553008557317631\
06754418107984556164190075738916877076536`60.*^87*y^79 + 
  9.2865155907097536894053343844503735819011691909434264401735279087144467708\
96522690166784`60.*^88*y^80 - 
  1.38359481217923052802705224901447620739623223712301663689601471914552544`6\
0.*^90*y^81 + 
  2.063286137307876476511158035885195321593533714774823048310893182116738878`\
60.*^91*y^82 - 
  3.079601425429515754288346660532366166866107912777917537622377274360316484`\
60.*^92*y^83 + 
  4.6004949680401676041254387759575538719183876816694212405756577505343906597\
8`60.*^93*y^84 - 
  6.8782892117749719286995320710028641271462780968922883821711626630207226628\
97`60.*^94*y^85 + 1.029232022145344426949608240626742302535887961013291738444\
95386827851261104363`60.*^96*y^86 - 1.541326364349462217079870814801438806153\
871859112833933853911219044207447281233`60.*^97*y^87 + 
  2.3100222397924062652997067893780522007044625006152913497179811632397497057\
88232`60.*^98*y^88 - 3.464734938204074523167248584260923023069893746536653169\
25932093369127346315540506`60.*^99*y^89 + 5.200540797413526843403414528526981\
248611564290383576756027181643505171360817382206`60.*^100*y^90 - 
  7.8116762607566693044485573645151678451405787366970342829354817939824610740\
821291677`60.*^101*y^91 + 1.1742215605594852977590649118298852871389263928842\
82437691056886157265326202376623885`60.*^103*y^92 - 
  1.7662779060972989599490626136652822329208367263472663629504126788629793110\
429645696268`60.*^104*y^93 + 2.6586704573868949937498209449302265271519684242\
0051983011264606471206564776551695094959`60.*^105*y^94 - 
  4.0046079359978437740214486087711948457076000377257973734031050325292344359\
98215714456223`60.*^106*y^95 + 6.03586142252903933086195193695188301304844746\
81536267347076091735607213611986773779704356`60.*^107*y^96 - 
  9.103244796472693135319155699470735193030328095648465424456615356784818`60.\
*^108*y^97 + 
  1.37380477386575030390050206739570469893892683534924823377410366330965829`6\
0.*^110*y^98 - 
  2.074531225968263606877973450934549687977812323151939053333543485553064169`\
60.*^111*y^99 + 
  3.1345527285908056418443852248833308700386139480963171932205069083222107618`\
60.*^112*y^100 - 
  4.7389976551420741588404805522244092159395546550925736845170389290897610730\
4`60.*^113*y^101 + 
  7.1688177905067171868317785882664853572570922519201022252087795801002078069\
18`60.*^114*y^102 - 1.0850598756101659043749856951847676851378501952214923079\
274617001488440699399`60.*^116*y^103 + 1.643236633606998783585472586543021483\
343375562087732881185184323913569052821556`60.*^117*y^104 - 
  2.4899006997240893648844170038264633383256795252999793164894797028548634945\
432916`60.*^118*y^105 + 3.774808035705690672455795183946935652589171297284128\
90241950059793705553796427617`60.*^119*y^106 - 5.7257737346695053627758808104\
85779056400352530854534840149259146506766066581743025`60.*^120*y^107 + 
  8.6895168745378595688266506782798637437860665120414933816970206890852349448\
836024394`60.*^121*y^108 - 1.319395537000507687577135172696250712438975518208\
216619497593404562402290235475702013`60.*^123*y^109 + 
  2.0043254110514862592987255661073926067009887818059220399958558956940575218\
518062858796`60.*^124*y^110 - 3.046290537482344685033473411628952106978355089\
83798668292906656188731411949108810200378`60.*^125*y^111 + 
  4.6321265097602335101221707723439056582586476565811748351501394685538909062\
86281460356373`60.*^126*y^112 - 
  7.046796737198683126424776102187725729989527581699898466040065836750618`60.\
*^127*y^113 + 
  1.07251076765161050038350184299281093498919302450463604896200129453573911`6\
0.*^129*y^114 - 
  1.633076772023133401107348747866793904310369555500326652158535072232745005`\
60.*^130*y^115 + 
  2.487729186422961832680298801863626997967758264536598630288618050843414203`\
60.*^131*y^116 - 
  3.7912968189323940527211362968651312904732708649464657046704479376827310689`\
60.*^132*y^117 + 
  5.7803930659277124178593195479728093841028414770460225348255203166450456938\
4`60.*^133*y^118 - 8.81675262428749380817483450822264106893424898259619475983\
50812807864517669477`60.*^134*y^119 + 1.3453600318575728497631212858765712232\
94774234866764965937712623780583843733992`60.*^136*y^120 - 
  2.0537327552716777600312814958191972956162224873114482047359964399066428910\
826175`60.*^137*y^121 + 3.136331203067035997105152365223379511260505110181948\
12939722904942645794292981978`60.*^138*y^122 - 4.7914791303648506587922470651\
58785160665812249351134126126496750261848040731018226`60.*^139*y^123 + 
  7.3229178137804645110054829944047361491548335500196752794594276860819233237\
553144029`60.*^140*y^124 - 1.119599896535307296736405603431295883790531973367\
786254728495265937572420167645200465`60.*^142*y^125 + 
  1.7123912122707339426041975082296032365066584867463171745409662541878967875\
897544707653`60.*^143*y^126 - 2.620004081746480949008879154955151051184447223\
93391872857715253661924544578991444555799`60.*^144*y^127 + 
  4.0101187239209206750466740223501516276606614955510816899922306337153670479\
14990541994493`60.*^145*y^128 - 6.1399705456478385260705243386084628730745712\
815142002277142340299494188170258705181742769`60.*^146*y^129 + 
  9.4043050467681610411712374346066164069175805825576305978567131385149673`60.\
*^147*y^130 - 
  1.44090754785409791867648663796063719762273354634297628266633885786044971`6\
0.*^149*y^131 + 
  2.2084735078355981132157358975065136796610081873558794483908824433662335522`\
60.*^150*y^132 - 
  3.3860446084385646546250041143169208112334684833511156716905757825581005704\
9`60.*^151*y^133 + 
  5.1932035679561586557076682518844545876923495883724340903978562144069037679\
15`60.*^152*y^134 - 7.9674261265998690166856896249173413590688325208492617363\
424347630802662002931`60.*^153*y^135 + 1.222752774641128945368716229427508644\
912223608340632841336321174547474265035568`60.*^155*y^136 - 
  1.8771333031698678207022321074643358218017000661683198543039379557557805402\
51959`60.*^156*y^137 + 2.8826067431010908266442537878818219358849299229330331\
859910722396872873784052952`60.*^157*y^138 - 4.427999174612164809564939899956\
038646259451681552138724019983574080794562551369359`60.*^158*y^139 + 
  6.8039259966245151143437390586383310254154199887551461999791039825728971600\
868487163`60.*^159*y^140 - 1.045778377185980699390044875531685973565391902288\
660882399536237237514943584115851159`60.*^161*y^141 + 
  1.6078514131113229655674148843971247932324982551640216747667303825010053954\
681231737185`60.*^162*y^142 - 2.472729058767504935136764051151718310662064654\
6189312994821106013666790628612344045743`60.*^163*y^143 + 
  3.8039057644691474510854396494563039121676915384242139986917561567200220818\
63452976058313`60.*^164*y^144 - 5.8533410404287977367982835680989236086118372\
810826734177879939815469403971748091166116441`60.*^165*y^145 + 
  9.009424973387791220435412253499053965000635921453791155330638042462478`60.\
*^166*y^146 - 
  1.38710015637209867332457378343288808863113901895232279237070069346626693`6\
0.*^168*y^147 + 
  2.136163275197532280304914004124909453324535005162353193097525703682843349`\
60.*^169*y^148 - 
  3.2906019480113313504567400297442761979841514241813352086525473802355732363`\
60.*^170*y^149 + 
  5.0702453762843794466665610941834892770587330254325620465495286174284298099\
5`60.*^171*y^150 - 
  7.8143668690593647621164811140333807297268118638500952605725463945648541829\
15`60.*^172*y^151 + 1.2046705925346700732161968859862184239045787132241275452\
3364957550959704113184`60.*^174*y^152 - 1.85759505271325442808479405669846298\
4449058361906870714202159531649986667930204`60.*^175*y^153 + 
  2.8651051692034742737631871019132766787926210412307870433688207441902185976\
949324`60.*^176*y^154 - 4.420134304554634165051488534598309925458035624734533\
90826982110893196608871480264`60.*^177*y^155 + 6.8207849104945876597747594784\
75575725633237851170187943423537458485833718535253965`60.*^178*y^156 - 
  1.0527757662481580267020380922965470526176297810943358269092827270000777993\
5426681748`60.*^180*y^157 + 1.62531936729748531371170449884979451887393447739\
4416785001699545204115519217901465864`60.*^181*y^158 - 
  2.5098140353546132969801453259780559533598771963622912377572621069715534909\
361961422725`60.*^182*y^159 + 3.876529559644581589909773101357182734237950890\
29216493048047564854252581796932683951033`60.*^183*y^160 - 
  5.9888319222641515461446724650570958430096254024172159654266440680161958417\
11899768694153`60.*^184*y^161 + 
  9.254168161129911504262289131969939476671245100319113113163165489173863`60.\
*^185*y^162 - 
  1.43030177954695174520495718448631593375187066305958729942658430877148373`6\
0.*^187*y^163 + 
  2.211117467737926349668449353984585730335819963258052479811555220115340019`\
60.*^188*y^164 - 
  3.4189175955375537437845054705124645567715948044699934707230034415314237478`\
60.*^189*y^165 + 
  5.2875804813751126153115885083054765958860142914431273893468544189278705514\
9`60.*^190*y^166 - 
  8.1792930212357325424984252784984068875772581855953332748165451530419621161\
49`60.*^191*y^167 + 1.2655049890061536096940111548582188019858634300415232077\
8182367943865673621556`60.*^193*y^168 - 1.95839456097764647107569530869799941\
4628756185772960469441296100905870628134763`60.*^194*y^169 + 
  3.0312635975084666784604742062477574417406179403270561534691254995589775579\
061898`60.*^195*y^170 - 4.692814083889006109500476920660330007333396114688321\
6064947448068109228480399059`60.*^196*y^171 + 7.26654731476670847029732516726\
6649157325941135415767881119937234966131837068765226`60.*^197*y^172 - 
  1.1254001505302756006795799961009026329336337122969876159255924963521474223\
9051603533`60.*^199*y^173 + 1.74328723853887686944132070750832141763883559282\
1737174250540109955456292236116193626`60.*^200*y^174 - 
  2.7009284633743722436931261333730344893042682686501717792768260475076091226\
294431365443`60.*^201*y^175 + 4.185413853247300500848658661695601101926418905\
41767152149158853879566609155401902471842`60.*^202*y^176 - 
  6.4870013965999913370460269413142596902229202012709419315485302420007107232\
21442642433828`60.*^203*y^177 + 
  1.0056084471105443609567724610048846614363890147948224929836223023191831`60.\
*^205*y^178 - 
  1.55916567902042959213211270402542879607935494399219631182124606183817794`6\
0.*^206*y^179 + 
  2.417871201083687501237017608845390443948174618431996863418238253294745106`\
60.*^207*y^180 - 
  3.750168023836774251190678283058152591973218201135413501954261462942471505`\
60.*^208*y^181 + 
  5.8176032297068438360547810425098786015171473850037675151789525355738683731\
1`60.*^209*y^182 - 
  9.0263554667440824430322442732739472633836449782017597308476369826845586754\
45`60.*^210*y^183 + 1.4007315067307987712053579848583073696162299256512798786\
2749804422978937257985`60.*^212*y^184 - 2.17405574294338216847159552501681366\
5582209516014096806402971585087272134787935`60.*^213*y^185 + 
  3.3748848677253488454918892925408235920216249189460785753400749018108718821\
489361`60.*^214*y^186 - 5.239851337968172428532072173025109282846064611480522\
37718352733801396089679312476`60.*^215*y^187 + 8.1367300655068116365125923532\
53441918887205540602198775052567236309579118300881361`60.*^216*y^188 - 
  1.2637204834134961998616862343099225470973995030820407646286444020653399354\
1967150034`60.*^218*y^189 + 1.96300570260945080951237114360070884650089529815\
520307808364378599443160358886977956`60.*^219*y^190 - 
  3.0497256759089663385021671311817832347122282048519934022959060373458834824\
160822190328`60.*^220*y^191 + 4.738795202010563873034330793854716695211602625\
03174223988644423694649722147528099513259`60.*^221*y^192 - 
  7.3644842047264710167591022238288330401404360267814593342146736659121826348\
02597553836793`60.*^222*y^193 + 
  1.1446777847480889037515431343169217310503140105655776800404141191341047`60.\
*^224*y^194 - 
  1.77946726203528834750435250581196526280746061274008169829368819526651569`6\
0.*^225*y^195 + 
  2.766698881187659085870676655633001216129758439554651101470600589551594346`\
60.*^226*y^196 - 
  4.302275885930642421373263981037481522252030150214639742064032719884038513`\
60.*^227*y^197 + 
  6.6911139233960972971585363865718180448404791302575661064858418436628382645\
6`60.*^228*y^198 - 1.04078672614565247957620977354057227458792327346669480813\
54125915591725722849`60.*^230*y^199 + 1.6191518267465726342017642576500307784\
1144026089415375931218939964091767535614`60.*^231*y^200 + 
  ls*(6169.396015958054736635850865702791212195337643779447365482523074181733\
83623869884`60. - 4258.471034921732520396766827286936003744005739015658371048\
75626573353312873552513`60./y - 57232.463638038573243660477497268891732073671\
28431578835601605215860591977240465933`60.*y + 250496.07621012855683174541797\
294526355380732883498313214619061200431024010051969695`60.*y^2 - 
    1.38644526742886421906539792028287165026317343080648337598139211664585211\
162021633173`60.*^6*y^3 + 5.1897943685033754199368400625955922514642065842225\
5126809091202911062210246850859869`60.*^6*y^4 - 2.774081480214534882736916838\
670370617164608798176716060961736178193350323448241894942`60.*^7*y^5 + 
    9.83471065181961718842956893646560135258180044815371471083475742536420588\
5117446251058`60.*^7*y^6 - 4.943197115789907188131782278533980606744186597849\
7844229588160186859801691730558941423`60.*^8*y^7 + 
    1.69409904569307592097003283363167475336159674360604067179680815374739847\
690042627673546`60.*^9*y^8 - 7.9898140259465043594688049832399054980617563832\
3335937813813978934248921327330161237998`60.*^9*y^9 + 
    2.34578087809749595300825257337946698648690247441880482321240453292652792\
4545164541931192`60.*^10*y^10 - 7.7779848684295886326423424041466429299949113\
67933618001453112320344464297983864843868632`60.*^10*y^11 - 
    2.02445151992334533272719868038974215003364406708076300239572976061654652\
9729119223645347`60.*^11*y^12 + 
    5.0337459450143579727821731291318744661424821103030475530822643948105808`\
60.*^12*y^13 - 
    7.22035336641443509776154789562344967072911201967577214068904078642477447`\
60.*^13*y^14 + 
    8.48534677830453005587207048603829610210259711107602209464793577216407605`\
60.*^14*y^15 - 
    9.88344783497642155111974859065034151994118230786105086936291773596070852\
58`60.*^15*y^16 + 
    1.14581006399955626029721090367422389776128555042075141144956441529885281\
042`60.*^17*y^17 - 1.34712556319836386697911109688612078961031483868948159310\
01521779600369817277`60.*^18*y^18 + 1.604558331541787942466034338649881508714\
11547818418235529091267053312056983525`60.*^19*y^19 - 
    1.93830624576651377719756693969344901284987648900377728838998612085598447\
0173073`60.*^20*y^20 + 2.3718334198952523409544882739722013626472470900990801\
524359902088957627411694312`60.*^21*y^21 - 2.93752917403075863172569650417128\
123462589941563066888658691760132144062820092695`60.*^22*y^22 + 
    3.67864499334829273588418352046819295051066570489252104505356550341819284\
9763961115`60.*^23*y^23 - 4.6540568315541621312256353279207321406711042845614\
319432454711411755234154526231217`60.*^24*y^24 + 5.94389285624935238411036888\
449344469095545117729620973614205601399073559650616345698`60.*^25*y^25 - 
    7.65773316194153479455229925295930566300079550970313456786907471943569068\
2467773123329`60.*^26*y^26 + 9.9458970412582522660960452328588309496188360691\
437729523363771934574948416282729178161`60.*^27*y^27 - 
    1.30153113012314088817826546613636245819246576142422626950597611055232941\
6604680026321624`60.*^29*y^28 + 1.7151760846941727001367054517547768732795604\
510398616425981139831041241077353185891693383`60.*^30*y^29 - 
    2.275121682124340853237987405521212068098708878273917683502602971305849`6\
0.*^31*y^30 + 
    3.0364034515603410547023426407002436965496167403806310767663504352566166`\
60.*^32*y^31 - 
    4.07574657344819660984086491892072229028516516510305665424064786762605786`\
60.*^33*y^32 + 
    5.50042769179735655735009683715656492157193335433740178517546551628099263`\
60.*^34*y^33 - 
    7.46086600844707347400584245859514784978477351191374207098640126760392658\
42`60.*^35*y^34 + 
    1.01685521765751814570240645344782235436431877111508562890618646118794864\
6912`60.*^37*y^35 - 1.3921632165945310790949746631635363883099636784785371443\
975993864580568061121`60.*^38*y^36 + 1.91414897760253692596991960950590603907\
853297083715256773325150048057079622202`60.*^39*y^37 - 
    2.64251608601813697408812252513530068872069352741525646612712119500726662\
9295268`60.*^40*y^38 + 3.6620576519098176545654063089555588923211100627380325\
971869052428048844743349393`60.*^41*y^39 - 5.09347819197840279559598945204674\
631203141051653527888806123020597021201322449212`60.*^42*y^40 + 
    7.10898670481350288611982685174709976194992144064132713713374801907507386\
1323196068`60.*^43*y^41 - 9.9548043596516372272844650259294467658909874431300\
375361438253721677283817700364582`60.*^44*y^42 + 1.39837090036149866239729322\
5549131700092866204154412239937967193607947141861646329832`60.*^46*y^43 - 
    1.97021709192056292296425681011563726472071426636786489655424748051716695\
11889690834636`60.*^47*y^44 + 2.783873270761301496378827630024343863292781664\
63573758240640036082805580108237158044328`60.*^48*y^45 - 
    3.94433646068176013410719310361368493577820027964604092349158348442457979\
5904647834863793`60.*^49*y^46 + 
    5.603204818746346828957878304943144228257081636988728592528834606670792`6\
0.*^50*y^47 - 
    7.9797490747346776537475936942497833991047065780028710590726471732531766`\
60.*^51*y^48 + 
    1.13916662524101398158801294061672586798985240332650013841643259576591727\
8`60.*^53*y^49 - 
    1.63000278675971431790618592940976342523872517606120531671995897577536954\
66`60.*^54*y^50 + 
    2.33750640710915688544363213776936662288233068748381744665729003906761171\
881`60.*^55*y^51 - 
    3.35925705798533258637835479732692157219090535972242122355059660677283640\
5015`60.*^56*y^52 + 4.8375376528953545866441475072947710092188406985832565637\
100010314765203807829`60.*^57*y^53 - 6.98011966775298743719494390482923502602\
246498371062558791748951664631053240007`60.*^58*y^54 + 
    1.00908393997072959797289872481661926787772596964281302885090693000670427\
93577482`60.*^60*y^55 - 1.461463117126705446832273092926604853010389597754560\
90659813399332329854915488387`60.*^61*y^56 + 2.120393016260523037180181972857\
703229856432523776198875683014819382158927818293985`60.*^62*y^57 - 
    3.08166964400831088067998130752828054829519705155418197605729436885765031\
74314537223`60.*^63*y^58 + 4.486127815373136857584898527048381892787228311426\
36194428581536092038131853757524481`60.*^64*y^59 - 
    6.54107257589060473299304396684964623971388358116504195727167620667818855\
4930518716803`60.*^65*y^60 + 9.5520186641153978331488591652742583806851902095\
294857477878998614537853478934429543923`60.*^66*y^61 - 
    1.39697440672577175997070199228037662334315219044212715970018689736665822\
8299325389276402`60.*^68*y^62 + 2.0460116262805890391399579235726866471894608\
760842540193393821602167725199747144392628011`60.*^69*y^63 - 
    3.0007813443621827188308954591965943575205974445540790295738470596080705`\
60.*^70*y^64 + 
    4.40705404084429244211050664207690493055709526092831219697536278278297978`\
60.*^71*y^65 - 
    6.48085341374645802777068810315710977217416880498774462042000563001875779\
2`60.*^72*y^66 + 
    9.54264254701999671758040662710574661227824945187894036436159761208159298\
23`60.*^73*y^67 - 
    1.40682911858550810277886451798359334608250543266130365337594380538855901\
32`60.*^75*y^68 + 2.076512714994377281789612972643728472354182951179209830071\
2318507133178227177`60.*^76*y^69 - 3.0685513069478698063958957088865790976907\
9330376529961466479188733564180211498`60.*^77*y^70 + 
    4.53966040249850081102929096644458509597627091371936892043621306394771325\
7614422`60.*^78*y^71 - 6.7234280474918626947155992317178936772561104599771625\
157621879053866172765564388`60.*^79*y^72 + 9.96832944186006524420555872225269\
50147279621138245028322923948015719624570087085`60.*^80*y^73 - 
    1.47946799264717103105591650004740018985862037504733589930171528778243595\
42042499552`60.*^82*y^74 + 2.198002544095036625470423725544566616016149173344\
97512360602054564710928820527233598`60.*^83*y^75 - 
    3.26872640167507297651127460097088576985749639726784202785372424810056996\
5483253484349`60.*^84*y^76 + 4.8657020294050692391476507465821140207632502831\
216042190568827960282517626500034832286`60.*^85*y^77 - 
    7.24966997301954304703449279169152455910300455176100103801070673339374472\
945052953642445`60.*^86*y^78 + 1.08115109653205387625957381985706542651305003\
44746983887638066125458602836101202723926854`60.*^88*y^79 - 
    1.6137639584467081048110021633456446131154556970536241607810536607919723`\
60.*^89*y^80 + 
    2.41084615279033855311485115307253091273381272579585318312771434688730098`\
60.*^90*y^81 - 
    3.60467078321242988592023362992552538834430198745288170767215204282813721\
7`60.*^91*y^82 + 
    5.39410548060620592838440722499595947302194103275948380492673453450392629\
64`60.*^92*y^83 - 
    8.07834499468106667306221778984893773347383002233380193826214132688058496\
138`60.*^93*y^84 + 1.21078271040463874149788224644292755685305172493144218869\
68464328591525824462`60.*^95*y^85 - 1.816113090137929520107680910833127397161\
49428752400524073239531288604158569759`60.*^96*y^86 + 
    2.72611842575389116992176557362132581598360378751161934717643709784419521\
4650778`60.*^97*y^87 - 4.0950975507603285706610086923746436122093258883034779\
776174136469313463895489097`60.*^98*y^88 + 6.15593881627228409048677962052201\
039738867892263741277079918448445581500316439513`60.*^99*y^89 - 
    9.26036050650932158738785739456695004587117956593458340607099424256685459\
6322033599`60.*^100*y^90 + 1.393985728413456048631215560583977785129967012328\
61015902858483855046086630039660549`60.*^102*y^91 - 
    2.09980561702423560344727669831008211751475336736910051483196216553615630\
1549385164564`60.*^103*y^92 + 3.165074234243289082048455083860961510551955031\
391643529002396812379660794260351454261`60.*^104*y^93 - 
    4.77382683157209901341032988897258766286136839477182651799271461662580609\
68141231817346`60.*^105*y^94 + 7.20479254226304499461129318608651137999677782\
901562774759540767478786667828615705747249`60.*^106*y^95 - 
    1.08803445352604677468323348939627868282075174236027185635278470119755576\
84598479578464256`60.*^108*y^96 + 
    1.644086384600090751110353496525100763580477816106191914221852735407526`6\
0.*^109*y^97 - 
    2.48577647405514615475087587704677078392163139280409084388793106164372722`\
60.*^110*y^98 + 
    3.76053618627523086225830635407895280262582610514630251164375634263790230\
1`60.*^111*y^99 - 
    5.69223325071546799860446577589737662958705333927988985241967758621463660\
47`60.*^112*y^100 + 
    8.62096596632009271715336608086487877786807314350170737463081837135044153\
625`60.*^113*y^101 - 1.306365657390549351625347847309152503812772149370696394\
4114235154071670101228`60.*^115*y^102 + 1.98063547917581331863971846685965960\
648865474237301013130830105187971881458822`60.*^116*y^103 - 
    3.00449064668144183933388367737182425594621494198383488895898119806614459\
3266903`60.*^117*y^104 + 4.55994198121953167582585658930660564621647513200009\
84687314669637320550983203062`60.*^118*y^105 - 6.9241380130668619246968845543\
1173880149204053508854935027610684694043216407372514`60.*^119*y^106 + 
    1.05192784560635535295080631137639062601826182342585090446310748407631700\
57753823565`60.*^121*y^107 - 1.5988806166766150996499461020411345086011212626\
9348550195493302363905484923012476714`60.*^122*y^108 + 
    2.43137584473608066069154908406019506946453847232541019364663654011940352\
0063463762457`60.*^123*y^109 - 3.69905136642093414411189541114259582980884830\
15045524124021913167766363119469613053005`60.*^124*y^110 + 
    5.63024331175451715839726156816614050708869541250216865514021854522820792\
991680873984264`60.*^125*y^111 - 8.573515411376001109866986425436242251628607\
863930916043735643419828343707954443059011857`60.*^126*y^112 + 
    1.3061173466915683474306514376072610951672262808562059956381201086307979`\
60.*^128*y^113 - 
    1.99064389218787154741548179501971954624133993773224280167886300043098381`\
60.*^129*y^114 + 
    3.03521720394237451389611418186836134175723119787346101400659624004669509`\
60.*^130*y^115 - 
    4.62985712292505239216760801165233261889597407380562860468485105971807024\
09`60.*^131*y^116 + 
    7.06519076741636750234722028268163658243051198796882715657054968625608998\
769`60.*^132*y^117 - 1.078588144401236109709540213575146784789586549021390821\
4165180627775513750313`60.*^134*y^118 + 1.64725134383396954529356886691902155\
662409198766770372558073785497670131552021`60.*^135*y^119 - 
    2.51671295592387700765386927904810384046576147719011098141697780572934371\
7765889`60.*^136*y^120 + 3.84657553359813108719984570693553647020928700336025\
87901792680375699736330393002`60.*^137*y^121 - 5.8813748499208852427002062436\
285357325042751940187170905240363003076574821517382`60.*^138*y^122 + 
    8.99590348137473961499013032575968627384210087438914779667733179533027018\
650051559`60.*^139*y^123 - 1.376478487320243388285414864098971617704519058457\
58236107962270642026736197497995472`60.*^141*y^124 + 
    2.10693059069309842195656271575911065922209210525573343288907158782918852\
3008701781786`60.*^142*y^125 - 3.22615103184300509841281558477411945639867676\
34516006934077772742230312626044102271058`60.*^143*y^126 + 
    4.94163190913031769676209760212539434123289040902212148465911085428885800\
297471891895534`60.*^144*y^127 - 7.571901310491388842884813395951811928302344\
337679740478507334687315765278832102034319909`60.*^145*y^128 + 
    1.1606092572488483139478923948437408840357184734687395399490275183676804`\
60.*^147*y^129 - 
    1.77955486138669980180574649407140659821845647183600576550379191966057552`\
60.*^148*y^130 + 
    2.72947287464044720925388151381662447361542547903737177955938751847749643\
6`60.*^149*y^131 - 
    4.18780132263050792694958702392327953676314628403092238340027190002577197\
81`60.*^150*y^132 + 
    6.42733781868704477039740435167677902272090773977933742507655821356008759\
755`60.*^151*y^133 - 
    9.86760794887151793085420703061566347477579625307629465791150197507482195\
1656`60.*^152*y^134 + 1.51539666022626960346356771626517210439328643482451489\
621414980036583812003385`60.*^154*y^135 - 2.327943677847208663907058717723647\
108098710650849142134650113520613615565858371`60.*^155*y^136 + 
    3.57724250006509070280954458945499615859084223978673221191930311406922934\
1479985`60.*^156*y^137 - 5.49860058140444109463027141140938695308431006463238\
454328129749457844017527096428`60.*^157*y^138 + 8.454384476341321496107843477\
174516755235049153641587123912276143093856736428342351`60.*^158*y^139 - 
    1.30027745648240171031608629609953406090431771471241949471505311320639447\
022706350219`60.*^160*y^140 + 2.000380068888336931900914514424545594703155968\
949100342710250175956773357041596081486`60.*^161*y^141 - 
    3.07829131667784763887035626148663843541686287228732392980926241991579843\
10461139858396`60.*^162*y^142 + 4.7383368457180407610110689249252818017136833\
5766634993787055388451029755707204887210179`60.*^163*y^143 - 
    7.29557453542306580953868386683456327638460643040195352482577733557918500\
549887014344886`60.*^164*y^144 + 1.123592399184147096514326161669225596794939\
84844232510955541943957096396939395250744459264`60.*^166*y^145 - 
    1.7309009611732191746925783698126559404167550554991950987953733674695044`\
60.*^167*y^146 + 
    2.66715476631037893597528166375938686157530097805822305939016010470617126`\
60.*^168*y^147 - 
    4.11088433494848072601711449498912603560884674073201824682020032387588957\
5`60.*^169*y^148 + 
    6.33770239831492474390410201003536853164706761014856763800377575562741835\
11`60.*^170*y^149 - 
    9.77319361226688105633395274567518980224836378131596796158820722373344170\
376`60.*^171*y^150 + 
    1.50746695226694969858576664495157711791223158320112213992856758267270324\
3952`60.*^173*y^151 - 2.32575693354721153817456266567126066117494717346758627\
778938558768405507881148`60.*^174*y^152 + 3.589092843847435803035170150534648\
170829252721629708504083774600471387524054751`60.*^175*y^153 - 
    5.53997175286379585580203969573514288604251469721268696508047512382304768\
33990489`60.*^176*y^154 + 8.5532579055706118398453890749940957819750097028695\
2128160532294675333687037925472`60.*^177*y^155 - 1.32085590126343595480402841\
46381370015483528818903680455258195820377611897325481321`60.*^179*y^156 + 
    2.04022418829180595520277981516328185062222027803407337407777116188493598\
741007793626`60.*^180*y^157 - 3.152083163670091866375506188136106366865029732\
800157680532210621913672337184496367991`60.*^181*y^158 + 
    4.87094847985492733082976261727397900061716147155235344569551822571620054\
45281450446345`60.*^182*y^159 - 7.5287745338279234274897007594701328492039731\
9806035015013900645600322536174374088481941`60.*^183*y^160 + 
    1.16393505645812531399565385917854821187689918440014925170492550006768729\
86393692721731896`60.*^185*y^161 - 
    1.7998062101404325544144764902174906612803734510329051663720558107962987`\
60.*^186*y^162 + 
    2.78364687952558238271818073356776639152942524436888433779340841283644674`\
60.*^187*y^163 - 
    4.30618631546643552320668151952925765146440546163013363541782641506758472\
2`60.*^188*y^164 + 
    6.66285972973092320890369840326889481838097618943291256878054731355392317\
26`60.*^189*y^165 - 
    1.03113760094507960739964874969951559625170266860903210187839933212413676\
4753`60.*^191*y^166 + 
    1.59609823402465522130053239437483542797681711791110758775102059085229195\
6636`60.*^192*y^167 - 2.47109025941959411951733680889232586195187072934698842\
483552198409777878366342`60.*^193*y^168 + 3.826507567684635418043945718815681\
142852775508233457453318768200058471767785451`60.*^194*y^169 - 
    5.92653039420443362457153298269864062396220183451195977009359468970072714\
46875297`60.*^195*y^170 + 9.1808193196851481023918772056703361385898631477097\
2341074021280841751345443019739`60.*^196*y^171 - 1.42247414229457447562639190\
88976542892959035075335394569404986922180910195205786214`60.*^198*y^172 + 
    2.20438975378683490301644136592569030193599578991813626213064963091570079\
207607501763`60.*^199*y^173 - 3.416744578544879042009807593744875841124749894\
243054062459455798909609053731124437229`60.*^200*y^174 + 
    5.29682776592748609214956770422450518440220932170139814826751543163661489\
09310952025528`60.*^201*y^175 - 8.2129180987925559769277152354991375971748030\
9786363089702102423596439219389561107678702`60.*^202*y^176 + 
    1.27366890665940120308497188175118183920203745554624886275739558219659562\
52187277136050337`60.*^204*y^177 - 
    1.975568724346402371988820777068576467215559529276529440275376154631999`6\
0.*^205*y^178 + 
    3.06480903361330958836931937997089658498310353641152674880657130486027524`\
60.*^206*y^179 - 
    4.75542714982826875051230850545719937743275422346058667422999529383786633\
4`60.*^207*y^180 + 
    7.37988600017672060801818156207259004489326259510941059579968707452153921\
96`60.*^208*y^181 - 
    1.14546800464012841174856377856657430395973696832504857747412998521624983\
9909`60.*^210*y^182 + 1.77823297266387366293608991993996531215479050301706512\
81403364725263391923482`60.*^211*y^183 - 2.7609971012207301351874958767640607\
9348777673714421467660173718762094157827351`60.*^212*y^184 + 
    4.28759801390982779301089042944252371906788786191974503708583095336207831\
4222197`60.*^213*y^185 - 6.65935589241609807262301708223322066488666460389409\
5393062252660744489883618837`60.*^214*y^186 + 1.03447426453672145468843264398\
7462566090166477463608021057000784679471006366737807`60.*^216*y^187 - 
    1.60722144063702666828401505543310523431718745149139096487778972019484426\
36464196207`60.*^217*y^188 + 2.4974659521873340091578213790675971390165569832\
4328891436786014303695137082086155246`60.*^218*y^189 - 
    3.88141920532764816276415198167162719657220345383444598908316778014923302\
1943921498109`60.*^219*y^190 + 6.03320294285443658647414190534412155643567444\
77973678929399121430151153756264984927156`60.*^220*y^191 - 
    9.37931308312703560982409038731560505673441468505197184470494061290586603\
308654961335293`60.*^221*y^192 + 1.458341258445374470962575105572233913827121\
9443855614186498050706771386112467408972895526`60.*^223*y^193 - 
    2.2678360281341133504935748607745942953005690255594853871463694377385226`\
60.*^224*y^194 + 
    3.5271817055933575682797304702932256669229407610266061874006817516021239`\
60.*^225*y^195 - 
    5.48664749401460716071930626471461989565949090232817367789291669918889496\
8`60.*^226*y^196 + 
    8.53588752067872157881349086551288516025294029698931886064756511090593513\
07`60.*^227*y^197 - 
    1.32816513535235133876442080686545099082738916482450689676005110986729613\
1572`60.*^229*y^198 + 2.06688641815218596231903392462992547620803372158826701\
48654577860622598930153`60.*^230*y^199 - 3.2169304898137884125151472849612508\
0644861660533464463773160536552889761844454`60.*^231*y^200) + 
  ls^2*(1647.7102261296941446398954505849840708111220162117346094880830742127\
1951599905466`60. - 1435.5368318274710875575944404742602383423885413473537031\
9530616088647080738281566`60./y - 4191.71429843660741945610218083591092832850\
901216959224371939717702099389572784428`60.*y + 53454.91713214059928065217006\
904249448911842919934494183653527298327584639161491085`60.*y^2 - 
    215788.102572539311357153762240831122075321107254316350028180288339916215\
3269774165`60.*y^3 + 1.017970214452797290366045252633577977217650092300794046\
30893634218664099512366750743`60.*^6*y^4 - 3.01106052334505095076199761333705\
607972405466565961827909382917961284913767311546049`60.*^6*y^5 + 
    1.26429301211652759075468738094502287947652901093766150407039940354974371\
7637737429549`60.*^7*y^6 - 2.190345611810944965529984589053151260675238623206\
910305441215791854274958990583435606`60.*^7*y^7 + 2.8161211218329110119676479\
27198426717313119737877790558591471475149900448207403376129`60.*^7*y^8 + 
    8.91179674880393698975541546194998854848943206327265562178476699174224874\
62208914360851`60.*^8*y^9 - 9.33612641410581115750522482892506947293918881250\
070242497245042768482459827039809699626`60.*^9*y^10 + 
    9.71556902012856426754727651308848661598446979696557360674871474452275998\
7571155290946763`60.*^10*y^11 - 9.0769586182186081872244992949257778436214171\
836750938881003395044475221227149387213307904`60.*^11*y^12 + 
    8.8834653115211610260430929571878439464494824618636076888359873334513476`\
60.*^12*y^13 - 
    8.88836828350631174385892325220356646003356907571250685182211244070544794`\
60.*^13*y^14 + 
    9.25523935320374972992002331562811971873536335946432209157862500046286518\
7`60.*^14*y^15 - 
    9.93997780758929845809231255672152338829741776393526227870710809119747459\
45`60.*^15*y^16 + 
    1.09882498655470409167595468447460423915611052283714488390282876964891769\
1565`60.*^17*y^17 - 1.2444737000667498679114544113942346186072560052726646706\
370754298259276989483`60.*^18*y^18 + 1.43967843250650552968093791013122918806\
531151146160807193469734140401395761744`60.*^19*y^19 - 
    1.69668211153487750735088622404651332595605290947150186223286199156198146\
6613346`60.*^20*y^20 + 2.0327637081148129363188030188632160568658562167663478\
424121456672966749832981116`60.*^21*y^21 - 2.47152301862720588639198011998125\
839410269766735542215715089767890945857703801139`60.*^22*y^22 + 
    3.04508380879907099718441404419711533930426123097412549898907936342770439\
4560393594`60.*^23*y^23 - 3.7970690716461762954118256302189324281537682864392\
775095049931087740943620344807923`60.*^24*y^24 + 4.78680589904320945171257360\
97311268648359999016828532979228749860063290856108247208`60.*^25*y^25 - 
    6.09517015662970898943812972254171261143867538762782500943698573710090822\
5938963940307`60.*^26*y^26 + 7.8327449892629746883554158214238003684097912003\
119809058221061931118388853656364530888`60.*^27*y^27 - 
    1.01512183717063799416416594364128368888086984194053126551669799947286627\
2465570488138466`60.*^29*y^28 + 1.3259345687701029453129082495797047082068420\
853248098421261636262363786436528240223325916`60.*^30*y^29 - 
    1.74453587475214729805495599632188502399944988512000826948460653664076401\
618746390383427584`60.*^31*y^30 + 
    2.3108502647903789278167447893054821593706726075074823907015961405566201`\
60.*^32*y^31 - 
    3.08035265891098571871408867152662216836933160405282574228449148223712684`\
60.*^33*y^32 + 
    4.13035995799561057723659058168936051316468865125085045636133224191095037\
1`60.*^34*y^33 - 
    5.56894884868106463184173649841279779985555595161284713299295429757080288\
2`60.*^35*y^34 + 
    7.54762471747368286234182581400844646152480404188962965207903866692034112\
877`60.*^36*y^35 - 1.02793590982968035161815674339710290104543965852691012696\
60496929956988174046`60.*^38*y^36 + 1.406432543323294540242065830678821880332\
64354306984919760942976402751080003664`60.*^39*y^37 - 
    1.93266948254709338615187176259635990167267539462855366001391468422872089\
2494083`60.*^40*y^38 + 2.6667350571983625791859115430402283715652870582662462\
652713964043904860946553882`60.*^41*y^39 - 3.69395556019404914470986276419914\
138314207888942349216848320968911690277252638913`60.*^42*y^40 + 
    5.13577724356420202667426325980649111986566701286302812230939752477442016\
181667866`60.*^43*y^41 - 7.16544482256343901620983070273084450647584574871220\
08116571223475135351232631618777`60.*^44*y^42 + 1.003063091260890241210471628\
312094245599391255651909146823807173533561006049298354621`60.*^46*y^43 - 
    1.40861545200048505693573100987243346424552027061777884141393751582924163\
9550121468126`60.*^47*y^44 + 1.9841366086769675705520013394457838817671507737\
0042513936433622442334055824010720105671`60.*^48*y^45 - 
    2.80288854691985938208104370460832272076393379968080126506254112029735579\
4607862767710664`60.*^49*y^46 + 
    3.970447291588503816015209435233447154859420393124228303807265308383094`6\
0.*^50*y^47 - 
    5.6392357076936298831919774195679703342457635460643219745019692140986293`\
60.*^51*y^48 + 
    8.02970262058186510557749405910337766039251569688354892382196668789138468`\
60.*^52*y^49 - 
    1.14612326624844410812138201503572567329674479739711057100687333146687869\
23`60.*^54*y^50 + 
    1.63973213138161470761641099849353953338483524450849991599919506750454608\
47`60.*^55*y^51 - 
    2.35116893101026467943852678489539525326877343224407217908350983710709233\
146`60.*^56*y^52 + 3.37851713504298155278407620583972670485345661325846230565\
02150575333639073334`60.*^57*y^53 - 4.864788807286992148555441362734292826171\
12101547049853942020385162110082098856`60.*^58*y^54 + 
    7.01881292113200353193690362623112881879226823669090511681781601163053594\
2232656`60.*^59*y^55 - 1.0145962829616005011852184939870977061442132994116027\
9667244095942961787160034488`60.*^61*y^56 + 1.4693411625842171770045580761047\
37133968995172381851140708876360245643796180623711`60.*^62*y^57 - 
    2.13168618898889955816839769420448252405504743853597790433808552678698071\
38063463691`60.*^63*y^58 + 3.097905153755819781480345211356752081054518288935\
14032384695183657738504917391874202`60.*^64*y^59 - 
    4.50953282079322491030469435089856633753272228684027177452380120359352625\
1165999163728`60.*^65*y^60 + 6.5749014750433964793432779172879141218029921626\
777287068599850469123139905046197877566`60.*^66*y^61 - 
    9.60103599665073924093603111916694971036161489920115587632957057236062026\
918568624097194`60.*^67*y^62 + 
    1.404093806651378846910834151130173993867222549142750798909612338397116`6\
0.*^69*y^63 - 
    2.056375472202779551898234528562003977595879023544908278424268471567685`6\
0.*^70*y^64 + 
    3.01590082529876104635108907379200411287323115280128371777616612030985927`\
60.*^71*y^65 - 
    4.42915688732131028286649812940117220885356029755416907155422993643475714`\
60.*^72*y^66 + 
    6.51322875120298177501331343258320680313654859219456838537427894959295943\
08`60.*^73*y^67 - 
    9.59015383459847974091680342536946792443709696401101657258440335515542625\
851`60.*^74*y^68 + 
    1.41381400677126935283988145841724074343609461606211588342542620900181756\
2664`60.*^76*y^69 - 
    2.08679922523683478011254517599220550953509793099641679920459991523478538\
4512`60.*^77*y^70 + 3.0837249656664490249040703051709846799958903505810865050\
43406471139844391811729`60.*^78*y^71 - 4.562078342953426702434965230196731139\
1655692936859204474021522173411623081735174`60.*^79*y^72 + 
    6.75659881144603998525727986981318407054487841710397227186898873640740102\
132871278`60.*^80*y^73 - 1.00174815807213097392890833019247088014896240585577\
89539149882195267538783661661282`60.*^82*y^74 + 1.486761407035643851560289893\
86726125987797028783870883234231762391233166298703092412`60.*^83*y^75 - 
    2.20883923391271017945371596863666190061957888199798252055259364186041324\
0690058760682`60.*^84*y^76 + 3.2848483225300070203316607056837695581088587826\
542000906630950447757750916817991515953`60.*^85*y^77 - 
    4.88971631556937583883535968862212954840891991715850643555375212262200173\
367046259257258`60.*^86*y^78 + 7.28548249310516624072143049049951984417412502\
844197695696427928804663826222403007367256`60.*^87*y^79 - 
    1.08649788559831307473588521792767446065522551230427474342777289409617369\
558985414203670528`60.*^89*y^80 + 
    1.62175541409909719443233183154846654085145645894424085382900663421720328`\
60.*^90*y^81 - 
    2.42280298397520313419301112053063577568505646466133584191400518568653930\
4`60.*^91*y^82 + 
    3.62257879082685015617429345851945587898524276362628083027202990919221412\
84`60.*^92*y^83 - 
    5.42095298257927184918150968754351767669880717433236221890187684420219866\
469`60.*^93*y^84 + 
    8.11863257799451178263310921814745897229720052769645065115225778271144273\
2921`60.*^94*y^85 - 1.2168338241000154973368672921391433454332764235019347625\
8685839953213428348292`60.*^96*y^86 + 1.8252097703497306395870388089500373371\
08902931512925074280823249138093233561837`60.*^97*y^87 - 
    2.73980521203475046490060878896601306103809466572856838932542851890515870\
00336341`60.*^98*y^88 + 4.115707600602938648933891786934433035059668775212708\
66106855882846485082885714372`60.*^99*y^89 - 6.186999015829472410606583363507\
266635681515741873788827124056619607710010154741804`60.*^100*y^90 + 
    9.30720583459325791296272318274790763492643833593052999165390647227565392\
59091722753`60.*^101*y^91 - 1.40105630602095576865354476904512003997589707246\
0019481215047012035368821261188747761`60.*^103*y^92 + 
    2.11048534717864690473942885023983666700131862333167166093025132328746098\
79283083266104`60.*^104*y^93 - 3.18121682050559649235281066678041635811575420\
438152655496592417289102676400705759562746`60.*^105*y^94 + 
    4.79824339338870327859483651704899595990011435803083126087815309535764770\
7851212229324052`60.*^106*y^95 - 7.241748628757615638157949823657418685236060\
7443351967947524580456770196447760299868553216`60.*^107*y^96 + 
    1.0936316353058138012000082275341798449287607784807753263325679383282456`\
60.*^109*y^97 - 
    1.65256894735306564547140330593470583266048561719915242596708091073967158`\
60.*^110*y^98 + 
    2.49863974998727740686755897861031908678114480758908580854996436651327981\
6`60.*^111*y^99 - 
    3.78005421038345152339008585257683108239094874593724312897636299983523964\
43`60.*^112*y^100 + 
    5.72186607882739493450054304485674144585631491034798121427182447498338093\
439`60.*^113*y^101 - 
    8.66598092498374763722062532099666938197610754554901426655639567204713908\
6469`60.*^114*y^102 + 1.31320762315462522870842836425582794240261241703881884\
362738349859620082032101`60.*^116*y^103 - 1.991040411647023209598098856789824\
05785713706143682566802990319413019287317318`60.*^117*y^104 + 
    3.02032229908871989315700334450958147452097012947178936169542549709926103\
74978077`60.*^118*y^105 - 4.5840430525892496303786604658410284730540926355238\
6351403194902309767688945651654`60.*^119*y^106 + 6.96084631557458040584887057\
6905907434100195007489714726107507685003334538608891709`60.*^120*y^107 - 
    1.05752162119011320309024226201822129008693404805284021872663402884420987\
225695611033`60.*^122*y^108 + 1.607408744225780666144827674038256293699930993\
785753599651226239329016983556811670874`60.*^123*y^109 - 
    2.44438369588051139023490814389431284802006129543003860436927818013078061\
49705043876917`60.*^124*y^110 + 3.7189011666054779278187080959353132266520267\
5850192644529527743693867682995248619683494`60.*^125*y^111 - 
    5.66054739026947528873615705265984520336427425559848412936250717606563744\
9916229573449057`60.*^126*y^112 + 
    8.6197999776317766755805682433719289509250928001119912950105511352045`60.\
*^127*y^113 - 
    1.31318959411897922437818611341479041554519744109834995790254816508783708`\
60.*^129*y^114 + 
    2.00145476926911901522207036302731114964854748293118476474965071149074210\
4`60.*^130*y^115 - 
    3.05174986969682409742574016521049997606546205828171215132638977488301494\
22`60.*^131*y^116 + 
    4.65515008435056750815193490863864835731321015484601584267994639580829847\
413`60.*^132*y^117 - 
    7.10390118067328605663448751296507798931349356986585668679523000148215009\
5952`60.*^133*y^118 + 1.08451499350992159348130740749054166889977992861498914\
408230366678630377905506`60.*^135*y^119 - 1.656329227009050697822905838721542\
184789239821381979908107892479050770475192085`60.*^136*y^120 + 
    2.53062230444433455547416067662773649137645946559375236228996489223884768\
99743833`60.*^137*y^121 - 3.8678955432522003097046173177712454635165703129013\
3027636443392346930284210308786`60.*^138*y^122 + 5.91406549097814102331016059\
7622125403557497838690711663667970292261395536792914342`60.*^139*y^123 - 
    9.04604667912532111691861906322389544371285814621334370075478632610051669\
98230126405`60.*^140*y^124 + 1.3841724552376337408340265532900740530264933219\
00537980766371756461808402373923140762`60.*^142*y^125 - 
    2.11874020628822379388691527469518808106783732101290265510157648628937823\
76213173610175`60.*^143*y^126 + 3.2442838610064450987739945048117213058802521\
3684300761544095539387398958347342372936577`60.*^144*y^127 - 
    4.96948268165952089226119199089164788794912685584287026320416904327403062\
0385574913811987`60.*^145*y^128 + 7.61469190445864157284053158062714062912248\
12816025979894850711704406742435238869657976832`60.*^146*y^129 - 
    1.16718578068204440071905086895807531653082435357306019492200037595910967`\
60.*^148*y^130 + 
    1.78966551150763810530278448815273417041144849923964385939759283757605478\
4`60.*^149*y^131 - 
    2.74502157789472811756283017175832719778084753039778993280654264997881127\
83`60.*^150*y^132 + 
    4.21172012581669843888048427947235359025154203750276335407226947673950381\
481`60.*^151*y^133 - 
    6.46414332075865535339834221273456054888576829329787684262501359964616608\
8007`60.*^152*y^134 + 9.92425952421717822382060402911650983871644886768480301\
99406568692591621665507`60.*^153*y^135 - 1.5241190431283712871786088247622416\
10282284274089598446217818209524555555663644`60.*^155*y^136 + 
    2.34137690129709736414841937534702351468729226104031782058845297741252368\
26497323`60.*^156*y^137 - 3.5979365426668278361398265291288563991528947419958\
297270132301428435930778925948`60.*^157*y^138 + 5.530488676142893896758949332\
191302405032648703892679591351882546790304992963718691`60.*^158*y^139 - 
    8.50353499551800642958440618011901289138367240472147836277378436763962528\
92139863606`60.*^159*y^140 + 1.3078552396028489982831006208960662649108628203\
99293080172454619636402377866245530874`60.*^161*y^141 - 
    2.01206615333079539860304659119548880735413311025750725919493907650247802\
9781050790978`60.*^162*y^142 + 3.09631763193730480931368504286856004484671794\
877825953950464760627825843495931916911207`60.*^163*y^143 - 
    4.76615026258434382872336441770969688185737821001319864127599573880395302\
4597121112828859`60.*^164*y^144 + 7.33849946158255732960751302983509822885759\
06478740948226476877080174144335795147952357376`60.*^165*y^145 - 
    1.1302186981077584373648160314878364880382410020946206071386380269454048`\
60.*^167*y^146 + 
    1.74113241172992207969617400877535505162028703708690706806690143321893144`\
60.*^168*y^147 - 
    2.68295656828636731620067399633736104239820750628263763884847030684296300\
8`60.*^169*y^148 + 
    4.13529489671218582163754599343318837466369579150571270563567682014892998\
91`60.*^170*y^149 - 
    6.37542045034934613298929383563121795153232253910071796786870484493711266\
189`60.*^171*y^150 + 
    9.83148704897309064641920140838256318547695469674168670445816184245326227\
0441`60.*^172*y^151 - 1.51647825584707746305963597487634992467328707240564093\
748223163009049036975569`60.*^174*y^152 + 2.339690163373864804652575631920297\
168782180188765178744771613519645720414584386`60.*^175*y^153 - 
    3.61064103863397495550141825204603522908566412067737300615571081072369282\
74061463`60.*^176*y^154 + 5.5733039251511638570085228379579242411784071450649\
693185600928163156992614068064`60.*^177*y^155 - 8.604829282321145474338473407\
478049676994946959223050391525778765588486001143221256`60.*^178*y^156 + 
    1.32883667487237999518624266175728966617612441833142269291041427170196067\
770973054715`60.*^180*y^157 - 2.052577153476443066766037769292483832340754253\
590081921910078768463689986180308790958`60.*^181*y^158 + 
    3.17120749375518143563676016894021172429760545623377360927123197800153510\
84568581419649`60.*^182*y^159 - 4.9005619215131543830572194441400413461249628\
6538544146955845248308734585633666071612574`60.*^183*y^160 + 
    7.57463918040924759933755819361713437040361068985888841235591345579244005\
7765864890403624`60.*^184*y^161 - 
    1.1710398691380554279977995486383278811382772774358013776925705411119359`\
60.*^186*y^162 + 
    1.8108142893831737390345533323010616209914432366453125214841749105000592`\
60.*^187*y^163 - 
    2.80070588620556703311829945128123510408419126629671256302452622992666639\
8`60.*^188*y^164 + 
    4.33262733348457568669363084642677352018457744141973828962643096074877596\
14`60.*^189*y^165 - 
    6.70385028770941674773885668585344955828393734090144366130601720351498691\
111`60.*^190*y^166 + 1.037493393553971863864064354702493067565194913239329896\
9076362534068232814112`60.*^192*y^167 - 1.60595500937074341792634400318475281\
233438030143273029914079654280370867829089`60.*^193*y^168 + 
    2.48637923175100795416289395196602508813434830062332269097365468194481133\
4358206`60.*^194*y^169 - 3.85022671583712835549968136260780841768623019730475\
11414109052083870453736697041`60.*^195*y^170 + 5.9633345038760364918454330127\
571215403969436440998669217894266400537168143690524`60.*^196*y^171 - 
    9.23793680465343791097156641970333970910111708596541381660712126805796285\
4595890653`60.*^197*y^172 + 1.43133991270312947930674563814714268383024229318\
94730359518546862325976653233723464`60.*^199*y^173 - 
    2.21815353177493733460372190255061448036040307123918288072073739030043703\
4480708590722`60.*^200*y^174 + 3.43811591868640506367977095250379122254195043\
4116733661584681316076390343518102655451`60.*^201*y^175 - 
    5.33001705385293469773139304047796743235029704206080165000218125394409788\
173120107383379`60.*^202*y^176 + 8.264468894095165083406479026657617107216604\
427130133438158695514005095770180664847853026`60.*^203*y^177 - 
    1.2816772604808834086476615011819946304492001985664528112817011972447163`\
60.*^205*y^178 + 
    1.98801160080188488157944473700659637812989873515792114002839738663088611`\
60.*^206*y^179 - 
    3.08414505859455954252412900419909119870064160637486353531326341657548813\
7`60.*^207*y^180 + 
    4.78547972653441183384747229525508124739590606310992252691329295366314896\
61`60.*^208*y^181 - 
    7.42660177789100551432926407040253631690049765763273152064599374825465130\
304`60.*^209*y^182 + 1.152730938097240546553824641202997979881854248407453812\
8739839394560793015967`60.*^211*y^183 - 1.78952641743970289594760995170011439\
977546784477237455749907245929222941309207`60.*^212*y^184 + 
    2.77856039518261278716645333442063689717187672400708959819757666335456671\
980733`60.*^213*y^185 - 4.314916081522823371751376042399511170926770709281674\
4351482739619235049674579973`60.*^214*y^186 + 6.70185284196662842745161116013\
949571816129668540574855467800237548285173384372623`60.*^215*y^187 - 
    1.04108620045818135359669949479834238485349163888284448815857534201529202\
04138642759`60.*^217*y^188 + 1.6175101747355809617397024819557869585552835911\
8538915582200518289986281749878272719`60.*^218*y^189 - 
    2.51347837401520285633447964315407879853878299187022859551096187267915064\
7397427041137`60.*^219*y^190 + 3.90634294617068576496757154798049943321644894\
51008992070048604762694550023961051553095`60.*^220*y^191 - 
    6.07200278158092060625781086961908602311152391155500407738034896342161411\
158458540354059`60.*^221*y^192 + 9.439722755145964429980726757238457536933882\
000998503443092491335170690643923458907167061`60.*^222*y^193 - 
    1.4677480665246618455988170311319803776268392760453140278097942759175477`\
60.*^224*y^194 + 
    2.28248599801329748480231621233412074971332882569394477237246241727344243`\
60.*^225*y^195 - 
    3.55000031773772151689252460264560870969207986226040501163782652224138163\
9`60.*^226*y^196 + 
    5.52219418519984661915382676698325334550635973158862787362854187845850773\
8`60.*^227*y^197 - 
    8.59126918695996830946755010183695969782484107751055960530009561473521764\
674`60.*^228*y^198 + 1.336794705618777995351426890322107834815677664647667844\
5386031378933404201951`60.*^230*y^199 - 2.08033473939480786655300105264756724\
107819089478240940707567984303582796221884`60.*^231*y^200) + 
  ls^3*(64.228698430957347858587022195036157682127606853332121741367013587394\
44436240512`60. - 153.3375820506180404092232237768508632401512378492327099774\
4391133384834090340569`60./y - 324.725684339326253604552148693896899763927795\
24448123618029710532746201480381655`60.*y + 14383.643383933681032328839723216\
5982258087373886810164978711445339402412403400599`60.*y^2 - 
    9852.61159550300953017139761371332991803430427925965698867980733539852584\
441607153`60.*y^3 + 165959.55249113561993880554648973025605924513064621092600\
221851659981061849844357506`60.*y^4 + 403413.48905973274828741287924386402984\
975071544260728739754389971202665517401490017`60.*y^5 + 
    779463.554931620954551928286340735512540019182026072157220611602828179364\
36792823973`60.*y^6 + 1.65749728010186755907049361595104844352625849405173270\
4976007343693936703670695587606`60.*^7*y^7 - 3.267618129042611890195149686107\
202689136766266073127416268752337320172016896008067183`60.*^7*y^8 + 
    5.51449560327207069922447118501896154261533397884269619032272543242417412\
7908250179317`60.*^8*y^9 - 2.316863719764157529305159986808101893357610323853\
91696041048472940868784600390511383748`60.*^9*y^10 + 
    2.29363682235977663340204011228696626241973492556545850875901154925114730\
6509043175620544`60.*^10*y^11 - 1.5426681984724723392263497503034518917421037\
926669802383542851162830970666822118207600204`60.*^11*y^12 + 
    1.4580564754829454298539978407855439503802500091392916162922202219185902`\
60.*^12*y^13 - 
    1.31705344571866552698115875354009427951368983271173940400721400581670511`\
60.*^13*y^14 + 
    1.34146706046139574825501806597410883016089611303501551065366479060647132\
2`60.*^14*y^15 - 
    1.39859823241722970236138515972937382860347349492998455669433018412262807\
83`60.*^15*y^16 + 
    1.52678277152668533898505374608197910985182938990065451151092200489633996\
606`60.*^16*y^17 - 
    1.70824863952151926580467275008297194568792850592874935212066880641334012\
4939`60.*^17*y^18 + 
    1.95928993312190640599902779232123364336117972312988214101139937394514466\
189`60.*^18*y^19 - 2.29126961589028828805607077634436321936656075194939536869\
389170328001986951479`60.*^19*y^20 + 2.72711607891078134691513388667200469579\
1477376673786775855253886139767182809272`60.*^20*y^21 - 
    3.29626470826012167659779969203987974144734710765657829856877604130393119\
17420594`60.*^21*y^22 + 4.039946916779486867540823781913910644756295383687873\
63698937044128390888928463214`60.*^22*y^23 - 5.013798254671678240928781268213\
812635136845749301489247237759102974136221391084899`60.*^23*y^24 + 
    6.29361663099858573493733240532637447542443385346052821128393143694927205\
88808412085`60.*^24*y^25 - 7.982563695755091075144252910929893147910630190830\
56529159176769990543367415504625953`60.*^25*y^26 + 
    1.02215613291308943153297470232225285833546107476488069694497021942981330\
76501267096436`60.*^27*y^27 - 1.320366441332700230409247402129837643128469338\
19830390877225558855496531729795916122899`60.*^28*y^28 + 
    1.71942315352011959430730539916793185337167625206689359743540616089819792\
6797333601126552`60.*^29*y^29 - 2.2559190978333269385707642058122182114463024\
4462344971559108473036567355064829758930944`60.*^30*y^30 + 
    2.980479332592622190747289854307005707134114794753059495265644214127795`6\
0.*^31*y^31 - 
    3.963363706420387124759405887685002516067042489868395322575045378216538`6\
0.*^32*y^32 + 
    5.30238265615823876797259733762300175287598590070671405304711701146555809`\
60.*^33*y^33 - 
    7.13410734628538518227893670841415588929521507111221278219853105419281867\
6`60.*^34*y^34 + 
    9.64978164594199413200666918825732112598502137950096084315573080316648854\
52`60.*^35*y^35 - 
    1.31179582185486020289572089571506021743096565704461997639525655237090141\
4595`60.*^37*y^36 + 
    1.79167697883448473410329185570328178578084345004792941031569597874177852\
5136`60.*^38*y^37 - 2.4580033273917805269110194160221382950879698973271461248\
1504799377307206613951`60.*^39*y^38 + 3.3863250103976336184370364351998962105\
12003090263213765183623424546895599800148`60.*^40*y^39 - 
    4.68382752905256190096708826111244026931702088516557854071312896798762338\
31401442`60.*^41*y^40 + 6.502936811181295321934066341017248624677678022832081\
08322045897350894801592691043`60.*^42*y^41 - 9.060907620329935139081342007498\
329496014288210109706271148844569509610784783210406`60.*^43*y^42 + 
    1.26680775355877945582525430015558923072368607207158345171012299440781453\
812433298277`60.*^45*y^43 - 1.77686912877162441653384802544761912138243671420\
7081639494281173982456356029826256593`60.*^46*y^44 + 
    2.49999882411097002434613775171994890011946341084250872304120367370044581\
56632285894802`60.*^47*y^45 - 3.527786421170667952419098565943079983897082024\
03960118750277643578273811403770748477983`60.*^48*y^46 + 
    4.99212581559289445831655322072473931696415530988717065501245650622700654\
0086718611171079`60.*^49*y^47 - 
    7.083305087179548544565856085272242284078903106139938812435145266141904`6\
0.*^50*y^48 + 
    1.00763548077392146464737446207152072776049059944397090436363043998745708`\
60.*^52*y^49 - 
    1.43694813041482158262508673729403149881601590212455856641647434388777232\
8`60.*^53*y^50 + 
    2.05402077965672308721843909196793941105994608294693583129694342738936552\
93`60.*^54*y^51 - 
    2.94274960003161094571270780121381798315575317769420238881287945015474676\
796`60.*^55*y^52 + 
    4.22520332916802650908372336159932641673822268337428663447043383653869765\
5486`60.*^56*y^53 - 6.0792653954281480473967929872603898133518930173991161101\
720189604335005612884`60.*^57*y^54 + 8.76454209150736352809538312299410135583\
266695192705458840719056031847638764608`60.*^58*y^55 - 
    1.26604570663050352475256929426761611245202818602886386602902190017890247\
69576692`60.*^60*y^56 + 1.832233193507214964726159128904945879888394168683284\
16834420106294909644017999712`60.*^61*y^57 - 2.656404232528833147095844960104\
12331364624163103552988108903280506680617080713007`60.*^62*y^58 + 
    3.85799826888833016620234725352458736810932569142331171596747810313198902\
96200445543`60.*^63*y^59 - 5.612523513129533103143421227873581631818348603950\
35603715581970543774540744693674713`60.*^64*y^60 + 
    8.17820082530858074294733359519568027803355855541418506679017326669474405\
0357443994614`60.*^65*y^61 - 1.1935407285658410998489743450108502697958152905\
6674194745235222293500551135907015992934`60.*^67*y^62 + 
    1.74451288381771851704676543889046065874586414657680149004671039549382006\
8179261612716479`60.*^68*y^63 - 
    2.55356704891489656117609064957743298776818385352928382773413499966117787\
5`60.*^69*y^64 + 
    3.7431411132414007413028237000058319102741615464159672414587908135164239`\
60.*^70*y^65 - 
    5.49441734999130546293519992918965999655078105809005387540196379138329237`\
60.*^71*y^66 + 
    8.07579263539956502205508119738170032173213992984288646777830487181609643\
2`60.*^72*y^67 - 
    1.18852725067175856134913292427717050474609221171520373832689060290530422\
542`60.*^74*y^68 + 
    1.75136551274394079984035751519483449667232105234390554754458127277452686\
082`60.*^75*y^69 - 2.58387825949701630924462165521790883931976554581074198756\
77838488806436297856`60.*^76*y^70 + 3.816625507315443026988946100634925031335\
42209104418275483915462849452075250652`60.*^77*y^71 - 
    5.64396872630564507604916475375404396217816049492465696599594052403525446\
2048222`60.*^78*y^72 + 8.3555131260582055642971179136361086884890481223105723\
356961474727321066646609661`60.*^79*y^73 - 1.23831646267660436033250535391303\
6071344827116783475982763210096067187673162821859`60.*^81*y^74 + 
    1.83716107255883333601475826237208394632988159015009950784298884672614491\
11886423682`60.*^82*y^75 - 2.728396537115118649364692257757636858665452076056\
74437146384462436449563955926363053`60.*^83*y^76 + 
    4.05602394262020162597745821306402577312584629528499777279254054558625191\
3470138611077`60.*^84*y^77 - 6.0355223940363843925297065261470689242352524959\
654831154430835559482227341020384374863`60.*^85*y^78 + 
    8.98958356955999939694313885571509184928025472582787277876088462175185471\
34707059926141`60.*^86*y^79 - 1.340182914014373780184498193368222280530797989\
4975707401200401318425949385198043863711744`60.*^88*y^80 + 
    1.9997615693204000360346196421607838105063927020999750143870742149945227`\
60.*^89*y^81 - 
    2.98656673985360855628547571627478626106083836866232365445372371289339852`\
60.*^90*y^82 + 
    4.46412848103526386468531416365347516984252479460062561143999223190289538\
8`60.*^91*y^83 - 
    6.67824791450335447281919362409831188863786680755219404640238676470840808\
16`60.*^92*y^84 + 
    9.99864257875137715323264203650021388532051854036538751911829324963498127\
146`60.*^93*y^85 - 1.49817926903956806622601826848117597785408817696744296609\
46332739180714162108`60.*^95*y^86 + 2.246583842219551482442734189790401088167\
92580678647729138797758667530720639423`60.*^96*y^87 - 
    3.37139584806140193975789293885826637834073268540690441730489021528275667\
0295008`60.*^97*y^88 + 5.0631123520314725516752605885708138396362996655149307\
521888407059553007788462323`60.*^98*y^89 - 7.60919602728225464721821068445039\
024843489307706814810601005150214992797496302914`60.*^99*y^90 + 
    1.14436959110285285012433038430344006378154990049608118284342895741451086\
4424426867`60.*^101*y^91 - 1.722238715604904494796956126407075804286920083228\
36904304334540178529130562892401263`60.*^102*y^92 + 
    2.59366146073867228072434987311265400096073243159349181009885239418513800\
8966489445114`60.*^103*y^93 - 3.908586679231576286299108575508221893951911501\
3107419471123956387610550827027508596472`60.*^104*y^94 + 
    5.89395134064340274994526140237727551633011256475804074421735841726506466\
233340757033362`60.*^105*y^95 - 8.8933975054401961594768483055667420709281828\
77134274338862481130902144980457128370110464`60.*^106*y^96 + 
    1.34275701979713173035905820924955281596894287158101392893442392136136988\
36458607993380337`60.*^108*y^97 - 
    2.0285705606501058878513967539084950515537467619465344168207674295236659`\
60.*^109*y^98 + 
    3.06648136785893740088688834053931129312347617061527199126778082865539653`\
60.*^110*y^99 - 
    4.63812872967981695438398822039796739032588102196548203369241037788051495\
3`60.*^111*y^100 + 
    7.01927753157018169252536916152769758677202051419922837396109320799389006\
95`60.*^112*y^101 - 
    1.06287997144099396244939885430778529555555799773934374855333317736697429\
6468`60.*^114*y^102 + 
    1.61032456915584921643983297082545291663712251588599186483861397082706597\
4635`60.*^115*y^103 - 2.44104247255650598549643230965387278339920212312066351\
682102265851895156539888`60.*^116*y^104 + 3.702247468016129895460241891596980\
089311898721572723941044139139217490179505274`60.*^117*y^105 - 
    5.61796911906337317198640046671613113201033873518953046236338743595294216\
46925551`60.*^118*y^106 + 8.5292878697423610258428058797697278797660603546560\
1950470523491726666014936322135`60.*^119*y^107 - 1.29557204419873098176513344\
17662729323075759760024470272159048040880427129833888169`60.*^121*y^108 + 
    1.96889112312462214689300511591451839226577261695694916981747757442581171\
575285748435`60.*^122*y^109 - 2.993568832993499434675912025835063591511571006\
449381781115462056564828812559295563736`60.*^123*y^110 + 
    4.55365786911671115290270126164066370833174244239557798986577842782737717\
45816921173112`60.*^124*y^111 - 6.9299713385313747420382577107487782302795678\
6957130778465248229410992857489566870844761`60.*^125*y^112 + 
    1.05511248555794007027461871282710687544660904344125469750410980084523552\
12678072505894836`60.*^127*y^113 - 
    1.607159045556140823083168642730717827019721177883779117053880850985443`6\
0.*^128*y^114 + 
    2.4491100700801023092237503732989225169453912631244203304223087200618596`\
60.*^129*y^115 - 
    3.73373744223610094248140012024413462003652655428799397825516803263613260\
5`60.*^130*y^116 + 
    5.69458432514770346222640894031168460956356323485013788477082275381935177\
71`60.*^131*y^117 - 
    8.68880212351305482156664590312173208189785329331185447387409478124245533\
887`60.*^132*y^118 + 1.326277292740682268043401191721673524581800744849452950\
9584150053457918265114`60.*^134*y^119 - 2.02526712123904858245752217771869892\
365447841479263803373637931926065127607873`60.*^135*y^120 + 
    3.09386186406648267489562421191195424504415775334251460727091603862348743\
0796007`60.*^136*y^121 - 4.72810710502365673748908679189248602877468936878355\
17957527730089727436732868059`60.*^137*y^122 + 7.2283420309227811040683821905\
1088532791514798654562167044490725197962872205621115`60.*^138*y^123 - 
    1.10548377927575742599377531591628538976999120832936296390891320223281441\
88454473905`60.*^140*y^124 + 1.6913196834972163927452085981590983511110265392\
3386889152045247750515546892813325092`60.*^141*y^125 - 
    2.58854727384926038612140515723143317450071716885954219688019308393102318\
0397743712947`60.*^142*y^126 + 3.96315492596255091477569651343873455859849557\
77530734751650332774710604846725051514758`60.*^143*y^127 - 
    6.06985187966537935501803052279398417747078127876129160353185022630438069\
905473052206151`60.*^144*y^128 + 9.299612052181054686659413787605343195407131\
749164134618746986910117765305354495664559379`60.*^145*y^129 - 
    1.425275836006237869665577583337409060466424158074022279761515563397251`6\
0.*^147*y^130 + 
    2.18513401056450412615123504548996211985051160193305289920372002617855918`\
60.*^148*y^131 - 
    3.35119778001265376784595018847671438478264405469252700197927627235205591\
9`60.*^149*y^132 + 
    5.14117855219249762441412618223788734495959119930041942542159220464747557\
54`60.*^150*y^133 - 
    7.88976058318671673402976991866784658216881165638607920124070942019109828\
417`60.*^151*y^134 + 1.211159628617467798018907690592334953272862846468013174\
6795820827830921315668`60.*^153*y^135 - 1.85983035728533332152012489231141577\
564014818481751117020927048661921082918632`60.*^154*y^136 + 
    2.85678573798415381161223813654179753806992057483983695412070613532689342\
2149271`60.*^155*y^137 - 4.38947365334872559124340754613328118536138141259263\
37779351072821461059923594011`60.*^156*y^138 + 6.7464570193577876555558337791\
6714548800593186154819222350006047366895212993274317`60.*^157*y^139 - 
    1.03720771193221990945636138062186650671598457426322171271629561739593156\
99511412269`60.*^159*y^140 + 1.5950729839151337167246167292761740968829003191\
2027319623203136206320604188242040293`60.*^160*y^141 - 
    2.45368291113831367927407313863450832183246189007518237213953251397754810\
5496796634625`60.*^161*y^142 + 3.77552739512736790030643184271414328946575799\
89177654375158996688427847011875661325664`60.*^162*y^143 - 
    5.81107406981684650652941801778741644105377050947403765135153221034278718\
98512230189342`60.*^163*y^144 + 8.9464990267707933040069843791749234879528852\
34671017947446461210706363262832825493124752`60.*^164*y^145 - 
    1.37773632613154099428457971051063369471858330333014481000196330731960200\
050825112208801792`60.*^166*y^146 + 
    2.122236482845242124646265700907417097740035765677603094389900595686631`6\
0.*^167*y^147 - 
    3.26990056318171494420784971262357014991552023668272986615977232223863148`\
60.*^168*y^148 + 
    5.03949337220178042227800601276706813354469961590185612808250692336460991\
6`60.*^169*y^149 - 
    7.76871632257709289726083679331236450235567033713552815836908191406966616\
57`60.*^170*y^150 + 
    1.19789905341146686269819379581743261634101177272290253517652035421828968\
7003`60.*^172*y^151 - 1.84755894875604567402920584266172946886640722281431238\
67964217360066694162469`60.*^173*y^152 + 2.8502443236123136876590150636745054\
3735617366443110764606258784384878754817396`60.*^174*y^153 - 
    4.39815150201456986782476630457110411538781475397124716174944183622084403\
639643`60.*^175*y^154 + 6.788303113847071828378494060539993452882810092012632\
8641493571809575993206329658`60.*^176*y^155 - 1.04798212198698315497879191186\
3903335065356210409794240525629686837905118642708803`60.*^178*y^156 + 
    1.61825446937612965631862228758689793776515198222977634682076661381489646\
55644256042`60.*^179*y^157 - 2.4994172493194337901709363634234240917955863821\
7170187510772068659119145779818077353`60.*^180*y^158 + 
    3.86125473382986755909341455639180759123253463132343055012244706079751313\
6536533288486`60.*^181*y^159 - 5.96643137026786754722207802881634453546962223\
85493332034899069922333355119252426265547`60.*^182*y^160 + 
    9.22138457312152294328423998468872921105686540693234423285949742229617232\
160881265074043`60.*^183*y^161 - 1.425514752347920071590035845662938641370459\
2281707788602269303787490616260873283340568259`60.*^185*y^162 + 
    2.2041453190311595283952438390799218290906691587135837598568599576189644`\
60.*^186*y^163 - 
    3.40879206191825121159572248901013958175550305296103701378257165110498814`\
60.*^187*y^164 + 
    5.27292319961750766445797667520747811051376251429070243823950028353071561\
4`60.*^188*y^165 - 
    8.15815449151883908035317277998427448878334087860261668428470886557658099\
11`60.*^189*y^166 + 
    1.26246940345356734579202357681088563286065079869890733245966735500416940\
5317`60.*^191*y^167 - 1.95405681856404377774104412350508780175793446069745979\
42283758698640950604556`60.*^192*y^168 + 3.0251008366592243750734891312453748\
0624188818824579138277440307482312036514566`60.*^193*y^169 - 
    4.68411810378206204202166328541415429557362076388910497452341257857252414\
9893806`60.*^194*y^170 + 7.25437697175685023121768171083607182973537767137392\
41423517151913520030944958316`60.*^195*y^171 - 1.1237137944319492749570145562\
61960285620423286758613837805579985710026325501087628`60.*^197*y^172 + 
    1.74097942366806942325668669725963407685752752830042589477850380918656101\
46525281815`60.*^198*y^173 - 2.6978198122047375727746843798604510760529817469\
7740863519730022453301755442827460763`60.*^199*y^174 + 
    4.18131296082713271560388220124788820592669200193177292624425681818813046\
8750103751065`60.*^200*y^175 - 6.48174464405657091476163845802288520912466425\
20529172763946937546412983862262679111327`60.*^201*y^176 + 
    1.00496227373129015950653397484071756539504256035618384353791871105231693\
0195595082320214`60.*^203*y^177 - 1.55842283799331917907447669910299129100608\
10644153408844021895605580755364869191014224794`60.*^204*y^178 + 
    2.4171170091491424662498026693413349466692442621226568974555966969983551`\
60.*^205*y^179 - 
    3.74960919970246464572766704986668218093171468248617808852904764395322256`\
60.*^206*y^180 + 
    5.81767490626004298540461507018682560756832915060664357237444948569549898\
3`60.*^207*y^181 - 
    9.02790890077320143769914137974464960026803759198168162196288708666408258\
86`60.*^208*y^182 + 
    1.40119423360047869537516082387369154624725025747454656256434627856719227\
8603`60.*^210*y^183 - 2.17511468790680204954478970282022646086612617746142821\
43505435446476237125131`60.*^211*y^184 + 3.3770526559007722658465133109296472\
7089112106717103871507814319512453653973905`60.*^212*y^185 - 
    5.24402282529853584649607490492469170117143613385573677195005615652753321\
4305625`60.*^213*y^186 + 8.14444725413658734402669107121241893345406726865648\
49246198759311394435816279751`60.*^214*y^187 - 1.2651097438410960054328001280\
12482392496040837838704511564336185307182283243580004`60.*^216*y^188 + 
    1.96545717614217146050776057005693860411654091396839640838980627469295669\
43986661106`60.*^217*y^189 - 3.0539859701780794966373290430896468667016629078\
2221023868611529276304028806984218138`60.*^218*y^190 + 
    4.74611038964426460976457755349648318460777292548609129404184911852283005\
2156790607555`60.*^219*y^191 - 7.37692331797358056530666319800147077103078966\
03565353903854627803462845545649046764723`60.*^220*y^192 + 
    1.14677611946604859697680965798875596461524267369978235245016979665668891\
8030567064208018`60.*^222*y^193 - 1.78298324615693872145014236283198683904583\
66322140427244305492097823517791091459388337997`60.*^223*y^194 + 
    2.7725568342580964416987117141720513635419425921269585841667365999504784`\
60.*^224*y^195 - 
    4.31198815921499133327000218715887715235810792209223111492981613832984604`\
60.*^225*y^196 + 
    6.70714835668434705261167089985022826186027257637092532594785335660329358\
7`60.*^226*y^197 - 
    1.04342411746196624577449722304316336940753867845623834151350727154633620\
974`60.*^228*y^198 + 
    1.62347571816847386451030190702731115667688544946395142397310844728372381\
0981`60.*^229*y^199 - 2.52634155846204887344953933324072299068846707748101036\
96034010086300751149867`60.*^230*y^200) + 
  ls^6*(4.6888888888888888888888888888888888888888888888888888888888888888888\
8888888889`60.*y - 19.1555555555555555555555555555555555555555555555555555555\
5555555555555555555555`60.*y^2 + 174.1777777777777777777777777777777777777777\
7777777777777777777777777777777777778`60.*y^3 - 517.4222222222222222222222222\
2222222222222222222222222222222222222222222222222222`60.*y^4 + 
    4165.11111111111111111111111111111111111111111111111111111111111111111111\
111111111`60.*y^5 - 11058.4`60.*y^6 + 86638.844444444444444444444444444444444\
44444444444444444444444444444444444444444445`60.*y^7 - 
    216860.977777777777777777777777777777777777777777777777777777777777777777\
77777777778`60.*y^8 + 1.6883628`60.*^6*y^9 - 4.055388`60.*^6*y^10 + 
    3.16377357333333333333333333333333333333333333333333333333333333333333333\
3333333333334`60.*^7*y^11 - 7.35470817777777777777777777777777777777777777777\
7777777777777777777777777777777777777`60.*^7*y^12 + 
    5.77418381066666666666666666666666666666666666666666666666666666666666666\
66666666666667`60.*^8*y^13 - 1.3055134739555555555555555555555555555555555555\
5555555555555555555555555555555555555555`60.*^9*y^14 + 
    1.03401492602666666666666666666666666666666666666666666666666666666666676\
2743458717237248`60.*^10*y^15 - 2.2810306296888888888888888888888888888888888\
88888888888888888888888888916546734568271741`60.*^10*y^16 + 
    1.82533890183955555555555555555555555555555555555555555555555555555555555\
16834571604419563`60.*^11*y^17 - 3.937561760457777777777777777777777777777777\
7777777777777777777777777777833093469136543482`60.*^11*y^18 + 
    3.1864643792962666666666666666666666666666666666666666666666666666666666`\
60.*^12*y^19 - 
    6.7326540558056888888888888888888888888888888888888888888888888888888889`\
60.*^12*y^20 + 
    5.51302073773177777777777777777777777777777777777777777777777777777777778`\
60.*^13*y^21 - 
    1.14238049350636266666666666666666666666666666666666666666666666666666666\
6`60.*^14*y^22 + 
    9.46873978630358755555555555555555555555555555555555555555555555555555555\
6`60.*^14*y^23 - 
    1.92617800436938773333333333333333333333333333333333333333333333333333333\
34`60.*^15*y^24 + 
    1.61640134104576137777777777777777777777777777777777777777777777777777777\
778`60.*^16*y^25 - 
    3.23069798096268129777777777777777777777777777777777777777777777777777777\
778`60.*^16*y^26 + 
    2.74518333878794902222222222222222222222222222222222222222222222222222222\
2222`60.*^17*y^27 - 
    5.39464348595817019377777777777777777777777777777777777777777777777777777\
7777`60.*^17*y^28 + 4.6417502640810798846222222222222222222222222222222222222\
222222222222222222223`60.*^18*y^29 - 8.97375585247176204337777777777777777777\
77777777777777777777777777777777777777`60.*^18*y^30 + 
    7.81878186245463678407111111111111111111111111111111111111111111111111111\
111112`60.*^19*y^31 - 1.487835297078717292192`60.*^20*y^32 + 
    1.31266363070306058152333333333333333333333333333333333333333333333333333\
33333333`60.*^21*y^33 - 2.459728108094969911397244444444444444444444444444444\
4444444444444444444444444444`60.*^21*y^34 + 2.1973425483472134573906044444444\
4444444444444444444444444444444444444444444444444`60.*^22*y^35 - 
    4.05622031221199292703194666666666666666666666666666666666666666666666666\
666666666`60.*^22*y^36 + 3.66873202752291674695699644444444444444444444444444\
4444444444444444444444444444445`60.*^23*y^37 - 6.6739608788430627039187431111\
11111111111111111111111111111111111111111111111111111`60.*^23*y^38 + 
    6.11123797323742445965212586666666666666666666666666666666666666666666666\
66666666667`60.*^24*y^39 - 1.095920629311397300835688924444444444444444444444\
44444444444444444444444444444444444`60.*^25*y^40 + 
    1.01587465727419719098932993511111111111111111111111111111111111111111111\
1111111111112`60.*^26*y^41 - 1.7963772758569724391617649439999999999999999999\
99999999999999999999999999999999999999`60.*^26*y^42 + 
    1.68553083925828213245586847484444444444444444444444444444444444444444444\
44444444444445`60.*^27*y^43 - 2.939786155602295085033502030577777777777777777\
7777777777777777777777777777777777777778`60.*^27*y^44 + 
    2.79186696324416112490238271902222222222222222222222222222222222222222222\
222222222222222`60.*^28*y^45 - 4.80396445151858551139709735669333333333333333\
333333333333333333333333333333333333333333`60.*^28*y^46 + 
    4.61721353328356518874537613075377777777777777777777777777777777777777800\
2264546163978517`60.*^29*y^47 - 7.8398369689882428224598150780088888888888888\
8888888888888888888888888909296776923998047`60.*^29*y^48 + 
    7.62517602115300975116712385437253333333333333333333333333333333333333283\
37340146703663103`60.*^30*y^49 - 1.277872457443542910635434839614844444444444\
44444444444444444444444444441626191877627707392`60.*^31*y^50 + 
    1.2576358736779700677270706322172533333333333333333333333333333333333333`\
60.*^32*y^51 - 
    2.0805832887795747826072914287458808888888888888888888888888888888888889`\
60.*^32*y^52 + 
    2.07176092316186993728589072853474008888888888888888888888888888888888889`\
60.*^33*y^53 - 
    3.38406355964763340915651317291800355555555555555555555555555555555555555`\
60.*^33*y^54 + 
    3.40912993081955367442702399771131864888888888888888888888888888888888888\
9`60.*^34*y^55 - 5.49897817445291522846107852131429696`60.*^34*y^56 + 
    5.60404845797922108270731766175727851911111111111111111111111111111111111\
11`60.*^35*y^57 - 
    8.92783272484745583967767105515698519822222222222222222222222222222222222\
22`60.*^35*y^58 + 
    9.20335414400118434558409315800283511857777777777777777777777777777777777\
778`60.*^36*y^59 - 1.4482978438627502885630002943861843936`60.*^37*y^60 + 
    1.51009620395204554589047882445019667129955555555555555555555555555555555\
55556`60.*^38*y^61 - 2.347696339473013692234273365496786846968888888888888888\
8888888888888888888889`60.*^38*y^62 + 2.4757275318754485212754142100570221723\
0328888888888888888888888888888888888889`60.*^39*y^63 - 
    3.80294564660925720084455457159178166774008888888888888888888888888888888\
888889`60.*^39*y^64 + 4.05568212795482108114581326678785535611414666666666666\
6666666666666666666666667`60.*^40*y^65 - 6.1561938773009898785779435107065829\
72099297777777777777777777777777777777777778`60.*^40*y^66 + 
    6.63909297364121927469736222342687372568887022222222222222222222222222222\
22222222`60.*^41*y^67 - 9.959473382783335723099079491976096327895543111111111\
1111111111111111111111111111`60.*^41*y^68 + 1.0860665440900892212186085113309\
58595752431546666666666666666666666666666666666667`60.*^43*y^69 - 
    1.61030695198960861241187482289352679677478280888888888888888888888888888\
8888888889`60.*^43*y^70 + 1.7755150760298992332728169791358533124463624035555\
555555555555555555555555555555556`60.*^44*y^71 - 2.60221991521793298850894054\
43435857848788650631111111111111111111111111111111111111`60.*^44*y^72 + 
    2.9008712874111480313616918459512791216101146088`60.*^45*y^73 - 
    4.20296618487432231008352386088396447646252269528888888888888888888888888\
888888888889`60.*^45*y^74 + 4.73678124579266298602222250484480563941202086327\
1111111111111111111111111111111111111`60.*^46*y^75 - 
    6.7851077742668031782896954973959592136924614224`60.*^46*y^76 + 
    7.73040778857180305236351975336262234458784786065955555555555555555555555\
55555555555556`60.*^47*y^77 - 1.094858300799130489501546275068743312218083605\
66933333333333333333333333333333333333333`60.*^48*y^78 + 
    1.26095057901900947559683925215057278022724007006764444444444444444444435\
0329672527299962`60.*^49*y^79 - 1.7659151252893752700909683042455148152510230\
95933084444444444444444444553617579868332044`60.*^49*y^80 + 
    2.05580418500335395747830175313924664162950100935647377777777777777777777\
90953845846178005`60.*^50*y^81 - 2.847095878131664760765794824873244054371294\
8916905902222222222222222222158224177318563974`60.*^50*y^82 + 
    3.3501482517511510205064819030559258974328511247154252444444444444444444`\
60.*^51*y^83 - 
    4.5884243901596126630318427307182749041593095230910012444444444444444444`\
60.*^51*y^84 + 
    5.45700958236395731492891615927718867743043768047033662222222222222222222`\
60.*^52*y^85 - 
    7.39200891228707338812095100637259729372467169576130300444444444444444445`\
60.*^52*y^86 + 
    8.885112477374566090408395123265286472019762491912610336`60.*^53*y^87 - 
    1.19043691658235039940454180117457582467925158055587188266666666666666666\
67`60.*^54*y^88 + 
    1.44609607167054449320743531490564355448142971200484478224`60.*^55*y^89 - 
    1.91647134216186267742217808869810869391431646958535771793777777777777777\
778`60.*^55*y^90 + 
    2.35269304822529327471336722163985454798528156186404533492977777777777777\
7778`60.*^56*y^91 - 
    3.08430165668968588770960953755437790333877761713534586144`60.*^56*y^92 + 
    3.82626175551816210156305314012526819659692376023162518226097777777777777\
77778`60.*^57*y^93 - 4.962220052148423007764338544004130591609807669464602900\
7793777777777777777778`60.*^57*y^94 + 6.2205998825133560432358303657681759916\
0367746703851228658842666666666666666667`60.*^58*y^95 - 
    7.98115067677766331720333563748373723301590346980122483928234666666666666\
666666`60.*^58*y^96 + 1.01098450912823220814124086597145427369625541014277536\
32917328888888888888888889`60.*^60*y^97 - 1.283307115263806813692563472382549\
6946703465776766357591992659555555555555555555`60.*^60*y^98 + 
    1.64254559196782765433110568334955437903595749467516053812955543111111111\
111111111`60.*^61*y^99 - 2.06289076032039095590866035665145311406911013890599\
954785158154666666666666666666`60.*^61*y^100 + 2.6678213859601673817391704952\
08705523354857447251401075692477619555555555555555555`60.*^62*y^101 - 
    3.31517920690031712240252478285418130923918595400319615159719506844444444\
4444444445`60.*^62*y^102 + 4.331794007921273655170457628343787642607037546156\
0583319191115530666666666666666667`60.*^63*y^103 - 
    5.32632005957070651726475023707812802460161075886078947240717717688888888\
88888888889`60.*^63*y^104 + 7.03162342002887785123471966701689393815634902074\
656099203829454181333333333333333333`60.*^64*y^105 - 
    8.55541398610457206282899793212931136373351287825683275201334268561777777\
777777777778`60.*^64*y^106 + 1.1411031758486721208794903768123031916021640967\
255107428512427333009777777777777777778`60.*^66*y^107 - 
    1.37389049036414256097837008579177634592190891241983210788031629750968888\
88888888888889`60.*^66*y^108 + 1.85131448642737722160176140048728897077462841\
615367024537807795347118222222222222222222`60.*^67*y^109 - 
    2.20578963500961615355905330451478147409061964279089501229035627206208`60.\
*^67*y^110 + 
    3.00279500437761821744157376095360604554893306382783192434208675226848`60.\
*^68*y^111 - 
    3.54062804763670981190849831215536437934044389993102346088953641876050484\
375`60.*^68*y^112 + 
    4.86928689655909751662149885776288400121179474389200654294716767398876142\
1875`60.*^69*y^113 - 
    5.68203512168345990541579515423245028781632159231026729977403714168078185\
9375`60.*^69*y^114 + 
    7.8941071477957181828550864430444708637327637318196846437302325134596007`\
60.*^70*y^115 - 
    9.1167047078601569820262467752069914088840715013018748971899884320314345`\
60.*^70*y^116 + 
    1.27950570005796435617671584147319058163364442105771721640931813437627247\
7`60.*^72*y^117 - 
    1.46246347398321735294847931327517852294935525780036194908620018560109459\
7`60.*^72*y^118 + 
    2.07341570565568575811936319980279207886662496445263776078011876103240450\
76`60.*^73*y^119 - 
    2.34556770963978149478777029240191459497331578404949484202870395780351584\
87`60.*^73*y^120 + 
    3.35922208291436708492534787869875224456178161158632898613747177671821923\
46`60.*^74*y^121 - 
    3.76122417367213178328445230913245213339088719715723216404356673511110265\
719`60.*^74*y^122 + 
    5.44129516261767781672933393673083618989632086794382326129335631191982047\
8103`60.*^75*y^123 - 
    6.03019164687822245960742571250747253857782360978229668974146104592777923\
2266`60.*^75*y^124 + 8.812111821107135188317194771620635848579704613865340480\
9354842010141510351598`60.*^76*y^125 - 
    9.66620244098464730816785568571310770720489141607797843463138374357965610\
0729`60.*^76*y^126 + 1.426837880137461013508232885960327708169296525256519060\
341448033528193804458021`60.*^78*y^127 - 1.5491933935581641815531465786457794\
83704847270225606341185040039249705910739096`60.*^78*y^128 + 
    2.30987679573354845952181974206346933433520835721919409490605634854315338\
77440884`60.*^79*y^129 - 2.48246053850994586590272007066637709019419129336080\
55132688667685712079421151416`60.*^79*y^130 + 3.73873832688942615622924035081\
42177384025922785644219090785022586647243045772471`60.*^80*y^131 - 
    3.97729607024048127755821835110581443230545119778578409147584685232657154\
303668826`60.*^80*y^132 + 6.0504237267823924652979154104816542711459109013267\
09669000111481754802890215441677`60.*^81*y^133 - 6.37124229634684795544086973\
8396402170167930160159003318620271852705661455367940798`60.*^81*y^134 + 
    9.78978752417592507416667426422634106476890451717331607877581073805664362\
47440347333`60.*^82*y^135 - 1.02045214642470523901589452477282129648218517120\
34520418134000204905259390609047709`60.*^83*y^136 + 
    1.58376114092805054658322729796321510852436690793580724404635334476163244\
314258869123`60.*^84*y^137 - 1.6341619252547046333454486665678636731268670362\
67624122036285342811698702737302730597`60.*^84*y^138 + 
    2.56175227555100280199514734792072283113671724584291228632904528647065235\
0313875793883`60.*^85*y^139 - 2.616573692402659579390635952940755133434856212\
7128177430979457883488841420224199876463`60.*^85*y^140 + 
    4.14302551317610672605768372456446193570540765631068564145952407958513162\
684003838865331`60.*^86*y^141 - 4.1889746392854484913611736360895241407335473\
3861662220271502695702418415859642092576646`60.*^86*y^142 + 
    6.69935554260043619411880173817141724872370326892349387172942271000276911\
2188605477945344`60.*^87*y^143 - 6.705338907717589820417303248771683260584952\
25131861235002405143688741429072093541040128`60.*^87*y^144 + 
    1.08314155996801528726529203127592609495712362886162662915663537092169928\
525620635907391488`60.*^89*y^145 - 1.0731817317808459264744552656040332538826\
6647823360299140362577695030392545919523750936576`60.*^89*y^146 + 
    1.75095886013783840237007775485401670228041644776331441443047036917944051`\
60.*^90*y^147 - 
    1.71738068002956208190636409085483081073989069031196732328511183287876768`\
60.*^90*y^148 + 
    2.83013320378559739831348595595311048020897421940024738036746483842775074\
6`60.*^91*y^149 - 
    2.74790556182545696614591180317167701226910212361332395321725267266590619\
3`60.*^91*y^150 + 
    4.57382598987167351858899293637008370310071405551879230060654949829640959\
51`60.*^92*y^151 - 
    4.39622657488680391809406057686871594297245477572087724636579736149985306\
98`60.*^92*y^152 + 
    7.39087362022781350177432254332489128676260236641841110560812772329322313\
932`60.*^93*y^153 - 
    7.03238135916432276034216070380404004606952544648197098778351219782682510\
087`60.*^93*y^154 + 1.1941442172861015454176435198085877698201021839610047505\
216713404870970984604`60.*^95*y^155 - 1.1247858359432393296107221755667585176\
423503142899428370547102128198923979213`60.*^95*y^156 + 
    1.92914148207125803903183646601733017772779106015920395091452139776423559\
004701`60.*^96*y^157 - 1.7988016835554518320971264994846167006162970293615388\
3103682991993953758785778`60.*^96*y^158 + 3.116154995431575161186424291203693\
315190722179814717800898783068658165926134722`60.*^97*y^159 - 
    2.87636270599109549334991040118796320079288798056700176668683549412611026\
9173074`60.*^97*y^160 + 5.032954648269020976686449285946492612948226122980177\
8489998214816148586088609547`60.*^98*y^161 - 4.598876841675451484072204471644\
9115750667829527050385140554794651935036127617926`60.*^98*y^162 + 
    8.12787939908001634592937483597040506320789332964201992171494449241923411\
913952957`60.*^99*y^163 - 7.3520504824270489606048950684591338169687847788873\
075571609443184447045992578246`60.*^99*y^164 + 1.3124506400998940324096666459\
075996702482580079754361350417937727015992666566046684`60.*^101*y^165 - 
    1.17520739407357839638644180172693595676780772992509755750141822280944208\
79985962768`60.*^101*y^166 + 2.1190508693261304914646978538641422883031566049\
7304376570925731711950851325667929478`60.*^102*y^167 - 
    1.87832442484470827553366973977261958636081960518687799135941926900136800\
408155793043`60.*^102*y^168 + 3.421004137528177321430589811494915632810633045\
683124749229560143339517759169873439678`60.*^103*y^169 - 
    3.00177015950944178679164815813760094741286626960929420956693957604589734\
5241454497062`60.*^103*y^170 + 5.52230930506452491416950048935977727216419031\
81671572961921517634427525307547907593908`60.*^104*y^171 - 
    4.79662373428890599930125892962416282334280538277702939894654378280026217\
42659505285684`60.*^104*y^172 + 8.9134088255314002838301661132511684959242664\
3657260390028395781530081020119513994647886`60.*^105*y^173 - 
    7.66383004637982395007671665076907638284517797829907446672277091390686593\
50482504877927`60.*^105*y^174 + 1.4385465411937470446929413090810554534454521\
500073504012818733804661757870193780325309396`60.*^107*y^175 - 
    1.22435864625803593158659986731703515798885215335345879548952823736582281\
16992778965794269`60.*^107*y^176 + 2.3214641771990041409333832805985880824978\
2546273178118174209230059115626453953058835529728`60.*^108*y^177 - 
    1.95580052415814649713735384317939602610527179140889844095387839035109218\
643826273075331072`60.*^108*y^178 + 
    3.7459242175519744481918750729593805047893298990631444206646958031533256`\
60.*^109*y^179 - 
    3.1238782190068607336176192638766526223939783763242703388042728340815432`\
60.*^109*y^180 + 
    6.04388009601612665623383237174666150617756205009769601506105925067869373`\
60.*^110*y^181 - 
    4.98904872587251662197433374307548515409810115506018137460213717427216785`\
60.*^110*y^182 + 
    9.75064701107635336390838020437954544378179836031219294751474479952207576\
4`60.*^111*y^183 - 
    7.96702101732745128385284050812682372635153673579140425980139560380378192\
1`60.*^111*y^184 + 
    1.57294172080464654960537300151890050009735495475418350205918992366626461\
534`60.*^113*y^185 - 
    1.27212319700251818446539798569639521929371210544714335845929327155646480\
977`60.*^113*y^186 + 
    2.53719743715166930296729988752652473697000261715723763131035054458979959\
6283`60.*^114*y^187 - 
    2.03103669830354560223594510956230878318095622202777915865912243299675094\
798`60.*^114*y^188 + 4.092221536909516677483374117524926080233264744636929312\
3930869875251180213355`60.*^115*y^189 - 3.24236669728882825943240408624634998\
09246122978540358581498337867164690389023`60.*^115*y^190 + 
    6.59975827986200210280843367929396515344367697919950121336518957406201108\
669246`60.*^116*y^191 - 5.175622545370611994935186669128706091978967389281579\
81723310496654479162207576`60.*^116*y^192 + 1.0642942055523414796979095894227\
481352039428900177388666060818332826322508134166`60.*^118*y^193 - 
    8.26075019678243933684310317035932899062586498563210063885378449257259061\
7039764`60.*^117*y^194 + 1.71617223936012678173232229169500238305452600597340\
850069998134660658927351451859`60.*^119*y^195 - 1.318357235474854522335231199\
49736781231819424195396937931884047382150247337237755`60.*^119*y^196 + 
    2.76710897542838516891019660423110149599058970026958198432043109810824835\
7161765227`60.*^120*y^197 - 2.10379647173330805696473746021354350638648326389\
206789631598988756714830128939102`60.*^120*y^198 + 
    4.46127049507443876085939962125696299479749622179594372147223974445580110\
20748434716`60.*^121*y^199 - 3.3568473009777036971793163381453528921425933909\
116134584852384550356570781751209882`60.*^121*y^200) + 
  ls^5*(-2.666666666666666666666666666666666666666666666666666666666666666666\
66666666667`60. + 12.83333333333333333333333333333333333333333333333333333333\
333333333333333333333`60./y + 118.3333333333333333333333333333333333333333333\
3333333333333333333333333333333333`60.*y - 407.244444444444444444444444444444\
44444444444444444444444444444444444444444444445`60.*y^2 + 
    2288.08888888888888888888888888888888888888888888888888888888888888888888\
888888889`60.*y^3 - 8821.6838095238095238095238095238095238095238095238095238\
0952380952380952380952381`60.*y^4 + 46691.32423280423280423280423280423280423\
280423280423280423280423280423280423280424`60.*y^5 - 
    164229.300894660894660894660894660894660894660894660894660894660894660894\
66089466089`60.*y^6 + 925463.670384430384430384430384430384430384430384430384\
43038443038443038443038443038`60.*y^7 - 3.04025780876604876604876604876604876\
604876604876604876604876604876604876604876604877`60.*^6*y^8 + 
    1.80518790549574608398137809902515784868726045196633431927549574608398137\
8099025157849`60.*^7*y^9 - 5.694172279575043005383562659104454770089445012045\
631240677680306163278299501209717928`60.*^7*y^10 + 
    3.46004197343560189380622817155324895262975758331795483498269875978854307\
02768164068474`60.*^8*y^11 - 1.0459132774005929195914389076322041727883698539\
2376427509016013525368754874744913781124`60.*^9*y^12 + 
    6.30429477425014264597519409741781528024629384166333957692148565752011707\
052762376493699`60.*^9*y^13 - 1.747323266834509089812719731506468169096607199\
537158706181006176519255892881773439946366`60.*^10*y^14 + 
    1.03588492229273010144641913896605436284513154746768590001772172296817096\
97792690271389071`60.*^11*y^15 - 2.414406187465262796898106158486454706066861\
4392900756659853841513685715011931272850431486`60.*^11*y^16 + 
    1.4939857420837422083282826540479647412648504232942713792172214863395989`\
60.*^12*y^17 - 
    2.6979145111705555352811524955154528563170292440482073519344956531586426`\
60.*^12*y^18 + 
    2.16752742757043510886898868370032318668207455063402900929259092432574102`\
60.*^13*y^19 - 
    4.27541536236910630045569672889739012674748442138890527998680404051672277`\
60.*^13*y^20 + 
    4.64559118489383488723114100953153599591157655886937691023018436747490892`\
60.*^14*y^21 - 
    1.57696628066740224715294836978648577462203768389182814982874452925270299\
87`60.*^15*y^22 + 
    1.33313700510526824043186526743951641965018296906996211461465013603604257\
716`60.*^16*y^23 - 
    5.17322484364580170529911725880600565211706498715044520248884820754870394\
02`60.*^16*y^24 + 
    3.10515770193019043475371133048111767979780404493096099155848692969369095\
1158`60.*^17*y^25 - 
    9.51516403828581872761488562630534662613808773146281937565421254096677514\
82`60.*^17*y^26 + 3.743817166282823781762528564522821436081556987972893978878\
7198475005017723947`60.*^18*y^27 - 
    2.10569726329933202473126178451505197326104127067077477742536547123297109\
0184`60.*^17*y^28 - 3.8318765645077375691904638556688602503298282103207717448\
3603086694000704466864`60.*^19*y^29 + 4.8970841455417796649764422835824931162\
56199847979146221473040757127912774097152`60.*^20*y^30 - 
    2.35573682146864142139426257644163418288230837539445007658874125077699634\
04479654`60.*^21*y^31 + 1.049555839817386862596195227522875531354603614820697\
06729325439729858321646856523`60.*^22*y^32 - 1.397319062113052159066782710791\
99920446634307499922053648663261288779655433768133`60.*^22*y^33 - 
    1.13449412063478793211711114752400795255693429472515891092575023054580903\
5529205135`60.*^23*y^34 + 1.6859394729598979917530306152545728606240955887102\
532218930016387356086681179711396`60.*^24*y^35 - 1.13905314760387314867940624\
849454451525506986995572142511104628330888211875719897955`60.*^25*y^36 + 
    6.21118720708434224799583063967286910630941212616399966817602534578831859\
692074513093`60.*^25*y^37 - 2.40573903899380008137839118340803302326397709406\
0940530257414099818875757227652328342`60.*^26*y^38 + 
    5.79753679231688186450944453375555983844332686622821520928498615391116129\
2065036690223`60.*^26*y^39 + 1.4491352358290933383765454230220465466408776345\
13715536182749156184774247389947418372`60.*^27*y^40 - 
    2.71724310164098793391327079409409393053243320192683591232478598745042298\
094748021970299`60.*^28*y^41 + 2.08788925015940200391627964860039003617078392\
8623170316267956602896622051108514722480128`60.*^29*y^42 - 
    1.12349874641506417601605594363184781667875128377722286887488219981832971\
25687143533109598`60.*^30*y^43 + 4.550479201052611536666639606809003389408434\
9573213807467280004069430640348000463156954833`60.*^30*y^44 - 
    1.03341116986812237936134255727860565050201789635604121725513259602238884\
054996426743087104`60.*^31*y^45 - 
    2.835284098886909926905643094826549833572695126122988852955206447701183`6\
0.*^31*y^46 + 
    5.3903570116026363644989697488173311476264356998790473821035412674984125`\
60.*^32*y^47 - 
    4.06667153624544088705547242759694092616025266004279452241106972136791674`\
60.*^33*y^48 + 
    2.21770126734828186313974169904119355097991038288684381756153333476909399\
2`60.*^34*y^49 - 
    8.97586356898142193183155889716640472542419288450890635253336759678418848\
2`60.*^34*y^50 + 
    2.12451238767660763934699562864869740196711915407250803046654268945707649\
35`60.*^35*y^51 + 
    5.08482642075900663218189315021314192244171298328654365263502225836618592\
12`60.*^35*y^52 - 
    1.02557802642287089735264530097550796615269244536179075597894617954033973\
1113`60.*^37*y^53 + 
    7.86103005993265707547115567215286833069622857883446463017075201722409554\
2342`60.*^37*y^54 - 4.3039455061668416209922514672350139566162526971195437614\
428364551164588302722`60.*^38*y^55 + 1.75606084425859449914926270280783603751\
452079909265872057687878368433771410276`60.*^39*y^56 - 
    4.19991478811337470219137086947619656094551601765699571178473406736638592\
185464`60.*^39*y^57 - 9.47396087076996697108798985530666044845192522927856429\
71985253594485302184082`60.*^39*y^58 + 1.983763523437349300020986050467418383\
7553786052374650263735926531002668245859156`60.*^41*y^59 - 
    1.52852331724240322848254944864720109019399467957836272460978454384822610\
628885676`60.*^42*y^60 + 8.40729217742362575970884967961659989267431271643853\
912557841396093036476146618352`60.*^42*y^61 - 3.44462964110895808402459554354\
0663112326235214678367638815660451976389297267672597`60.*^43*y^62 + 
    8.34383888487082399626035008501150130947150289540208328415240063171486283\
7625094794`60.*^43*y^63 + 1.7731211342780891372814055884773299005195271185359\
352904542733987750114293530780259`60.*^44*y^64 - 3.84116594948972905306161164\
32301193275455957361888883883673693213838158296035917661`60.*^45*y^65 + 
    2.97726033210956179696978222841189057843671411082867503580749661821415042\
8214835967992`60.*^46*y^66 - 1.6429981752120354981224304464323360586828114441\
332259629719893121052063087586852127131`60.*^47*y^67 + 
    6.75764899998271088773130137482827210688304713010006317316386566110627068\
93139120879592`60.*^47*y^68 - 1.651757856134608531896271064678136913208607368\
55170902073897886863296419766998211591043`60.*^48*y^69 - 
    3.34859641271816204350592220405283003941594999498202604878726318177030316\
624868408163974`60.*^48*y^70 + 7.46241919370329379520335942939994167796217713\
5394597139080768246853942468957421318975776`60.*^49*y^71 - 
    5.809890715422484318178773435194585667732037529858638492195132563288747`6\
0.*^50*y^72 + 
    3.2151467777345083847047200496606909806656658220395579658539913264029149`\
60.*^51*y^73 - 
    1.3264036895438628875834271103100352700329688143579451799285962459229124`\
60.*^52*y^74 + 
    3.26685924488090292397791111271849420577830905758279127562163715962140734`\
60.*^52*y^75 + 
    6.360437755084814417258207815027008446394716805897074526302994394662446`6\
0.*^52*y^76 - 
    1.45258127085802235188783575300512300209113585484848632230754377763693514\
19`60.*^54*y^77 + 
    1.13523172252268041389184854857818672208995513179386938053580531161696069\
865`60.*^55*y^78 - 
    6.29676546122909624657307499614479592894394393002464965955756318582939945\
959`60.*^55*y^79 + 
    2.60436107390013272474259211397561068342705528441745222588491445266018244\
6774`60.*^56*y^80 - 
    6.45466862478185588419820591197328564216894031110169472994147293394521670\
0888`60.*^56*y^81 - 1.2140188686218991439213652182267676899315186984861841227\
647773030081360182682`60.*^57*y^82 + 2.83216565001003202065889444742167677528\
442226025641286182245181756572829650895`60.*^58*y^83 - 
    2.22052896150583360542895832407147617455412910011792810981162668398821097\
6311764`60.*^59*y^84 + 1.2340613818993426069855883856279678601212597510540864\
287174824627341738631433471`60.*^60*y^85 - 5.11511442810047383439833417985968\
60477039877646535913383332109350808025103920443`60.*^60*y^86 + 
    1.27445647602744390882235190459353439228924485379815327134532928603075280\
766512775`60.*^61*y^87 + 2.32619587332580384905083602554736022658512654822427\
838183533349771044628538106183`60.*^61*y^88 - 5.52909632126253512216005124404\
8297583395807732864703047176247986399530746620367623`60.*^62*y^89 + 
    4.34700234816696246197702457472876981461010365631315988492026296365333051\
0083395149`60.*^63*y^90 - 2.4198865278199604451651258739946408705711038837992\
9785823633344844281851737540982397`60.*^64*y^91 + 1.0048819760673223273590244\
07566371158381044408582371868236904222163116469675852339028`60.*^65*y^92 - 
    2.51504629964295761913186992740108076443017999098369085603924544553788221\
730244052548`60.*^65*y^93 - 4.47150724014999933176743071621508649633290056775\
26554451186886811490011649785198053`60.*^65*y^94 + 
    1.08054589989655324358157225327889266005935746128772720201652441443735557\
467623603372161`60.*^67*y^95 - 8.51564326414479031121646758272962421796631207\
895290420742249697633860436443465936741158`60.*^67*y^96 + 
    4.74733661937018421813026162926704502810711485183322042244222370362979843\
75`60.*^68*y^97 - 
    1.97453134843667627816605164939811307003900023218432955894215911254931690\
625`60.*^69*y^98 + 
    4.96123903113020152832642129394723976294345705761719538017282197680384234\
375`60.*^69*y^99 + 
    8.61812311312398967716648573721331485657809590415740240470673181869544`60.\
*^69*y^100 - 
    2.11350640613164091232412022627773172458406486459924398977023382161941998`\
60.*^71*y^101 + 
    1.66911836949212014838243310506629554989137849250321739596451210308755929\
4`60.*^72*y^102 - 
    9.31682577923082132069301593955584895024575409118871036080305696271857473\
4`60.*^72*y^103 + 
    3.88050954185568035938943770216161314981915720213005210232911118116703261\
43`60.*^73*y^104 - 
    9.78350174807444353027759524461199373367865210541797362237866767854783383\
22`60.*^73*y^105 - 
    1.66471111326917067279039537661128110863803526488400554170397532509923724\
454`60.*^74*y^106 + 
    4.13687451100774654602287913992805592838326211675244689141770124743655605\
5138`60.*^75*y^107 - 3.273094803420977078772234777327720251229113423006755216\
4842109061366808613121`60.*^76*y^108 + 1.829037414191810314078785376059371341\
31416231183224358980207180933655140117131`60.*^77*y^109 - 
    7.62743191239106592469526797578080880741785575681528459555429735133711979\
819411`60.*^77*y^110 + 1.9287961474977263083783165964465083642435652562116812\
86376995165344578209891236`60.*^78*y^111 + 3.22170515786143137423248945257284\
7099154067053273582398839530852294488915611225`60.*^78*y^112 - 
    8.10214485858340340444799233488943871337767841397095494264857197222703127\
98862881`60.*^79*y^113 + 6.42095995443275612795547902470939273679514787293577\
348180300742446171253071123667`60.*^80*y^114 - 3.5916410956616379416674536556\
13274508089051310505839098933008830732413265187488156`60.*^81*y^115 + 
    1.49942189223363061652249844144725990407083707523428867815012129040352702\
7736233813`60.*^82*y^116 - 3.801781396518765287617117871519176683173553431858\
1424658523540291802018704771190098`60.*^82*y^117 - 
    6.24503868012384269897213831797028996171701477892102756477362220205731570\
12337205451`60.*^82*y^118 + 1.58762198469568267498113475236301211063809686231\
8709069015893133445827366576052794908`60.*^84*y^119 - 
    1.26004428432626791947842995256248298020704190063210630420183625755132662\
45614941174124`60.*^85*y^120 + 7.05443366484554971682996102928536880500805542\
60381006177768720080789467787240803233372`60.*^85*y^121 - 
    2.94793496346006724791067532604035450421747825372241133734405257168755499\
729589194697386`60.*^86*y^122 + 7.4922617043279009628488406608836071518934395\
7952185751320659229282851881713027896370568`60.*^86*y^123 + 
    1.21224486644281539310582335255868778020910755419878365806013991523933094\
8536478416544567`60.*^87*y^124 - 3.112302756517167438546885918974123905610417\
24653554343096657151903829370679932596781056`60.*^88*y^125 + 
    2.4734066259428748059752340114459109948126416991596528530932528867531218`\
60.*^89*y^126 - 
    1.3858509670567100724031794551280159097514350413458816540300786763736892`\
60.*^90*y^127 + 
    5.79634652383655790916613164224336096973498559238685279065166901724236211`\
60.*^90*y^128 - 
    1.47630591507529757414700973899982965601235202310141062660624552696229565\
4`60.*^91*y^129 - 
    2.35598155138185539490268690450707223604726125480891821980869748395011594\
8`60.*^91*y^130 + 
    6.10349037885496433057185662344710449020365074360595255738317220125708329\
43`60.*^92*y^131 - 
    4.85637523766202904197742867665431409809727323715552100933870992529719402\
464`60.*^93*y^132 + 
    2.72298196555094935667107684636816345798652533084501539490732551057986240\
1863`60.*^94*y^133 - 1.139798326112143256656995354349108894015318894138465814\
0757474028784356915791`60.*^95*y^134 + 2.908622835588511411341877749492683522\
1789792450855863343284502209558818511946`60.*^95*y^135 + 
    4.58367214569598974531333335922571920967015093217669987536251586450959931\
95108`60.*^95*y^136 - 1.19733318741184292330372565157964269111294299938535204\
3627866651312502200529805`60.*^97*y^137 + 9.537225020509296387559733190104650\
348421737026794221927107250791026403494146188`60.*^97*y^138 - 
    5.35103120712590345080689983995188242978343932854619190065502068672040492\
85488819`60.*^98*y^139 + 2.24147839210695332404752646005972774286110245857504\
897829169305400969165174161275`60.*^99*y^140 - 5.7299931428703796044452302667\
6357627007755329200805585286750332371582499164269004`60.*^99*y^141 - 
    8.92606070135624782023175557236884168829781818866166480952939065891208321\
634688507`60.*^99*y^142 + 2.3494940472098090577717883766223288334863903365492\
682217060504523508405327411699388`60.*^101*y^143 - 
    1.87332570571605552754663946829308290185873748646289592564645739897085018\
016732216812`60.*^102*y^144 + 1.051687793420914820952029012232818310731535406\
712025205310889114133507991399893425811`60.*^103*y^145 - 
    4.40829099722028887007160337311382396565199445268060272443124616057097222\
7786074247451`60.*^103*y^146 + 1.12871144119174991623944170516360455290151193\
84586431822419474496021202030714858828382`60.*^104*y^147 + 
    1.73965791243019023165214180270086566503815529133505477463843436026880526\
03633451836533`60.*^104*y^148 - 4.6114910550232978442489203535925381778862814\
4196469672950927043908438290296442797055352`60.*^105*y^149 + 
    3.68024111662676083619878224852950270125289416720702655456972626733595838\
9867891688210432`60.*^106*y^150 - 2.06721757134470976410095568438059387402300\
63257053642124633395413195899543825732153969134`60.*^107*y^151 + 
    8.67025627112854534503001895626752083211752315524542880550778307251918543\
83443694097268736`60.*^107*y^152 - 2.2232033582028107210400121336228645490063\
350013864678279213360766215798728271164396534897`60.*^108*y^153 - 
    3.393014434028302795620152225323278237898898155548181468058179714716774`6\
0.*^108*y^154 + 
    9.0532293299230650747805341157438054625201750875033005207384177476195831`\
60.*^109*y^155 - 
    7.23107252739401628125188010280547386439077277314453851571099143244472632`\
60.*^110*y^156 + 
    4.06377746720345351455565233444586759328411802152523673751268955026817933`\
60.*^111*y^157 - 
    1.70536309605035875690657108777927782711925942204981970302085340779932339\
54`60.*^112*y^158 + 
    4.37872091627623264541321652328182393053702291128080331180238676852244762\
98`60.*^112*y^159 + 
    6.62203117133258427450530298888368454886968020786817170527077209639570878\
04`60.*^112*y^160 - 
    1.77766581778130835554185980840890097044136648955370067393284767967292697\
1386`60.*^114*y^161 + 1.42097223901662791818384991291249655050350917407196651\
59725898065302968344204`60.*^115*y^162 - 
    7.98938241323131420413273731161916676794028471391490683703576423407083400\
6434`60.*^115*y^163 + 3.35446039893850158991171644629085803677096455664253947\
624273334174403676827392`60.*^116*y^164 - 8.623643494522984599293764226718844\
77530118111058805209597927929096066809127191`60.*^116*y^165 - 
    1.29315614922297596826088357710777359259960108140850612095712650929472740\
5887546`60.*^117*y^166 + 3.49117831521026272794044833417547907666928742781850\
46549238411414093391876194717`60.*^118*y^167 - 2.7926651871488771658413938165\
2063674237582556034798037802268468565183403882651773`60.*^119*y^168 + 
    1.57083988641597483373417968107919729314790809683353603844879598142695798\
4331555734`60.*^120*y^169 - 6.59853164505370104766344529015436583180682698233\
4613704214236629614116186268664816`60.*^120*y^170 + 
    1.69829380187407748475259417179142394339795512790495050251180650842478505\
42045353965`60.*^121*y^171 + 2.5266173127911300318694584721673954229640795126\
921444657609535404235035455645664296`60.*^121*y^172 - 
    6.85743004559375722388482919918082370479563250977887081957585969412624340\
981231068872`60.*^122*y^173 + 5.489052086438481021141962962323878423521720048\
112287164242771903223100109225100239404`60.*^123*y^174 - 
    3.08874793814384086939352787936919984501395625352096323882419369425831454\
07752742403871`60.*^124*y^175 + 1.2980426687350162134906347381208869059444483\
5017159583089136542022588985993786401808466`60.*^125*y^176 - 
    3.34438240027144992981779108775210977757379846101353665282727835397698789\
990210601953419`60.*^125*y^177 - 4.938948906116259921436052382932636878934958\
59644295915107747906333766973480780132895794`60.*^125*y^178 + 
    1.34713580451128627737949458412147151201310999229575925150031088251319225\
28669840938826187`60.*^127*y^179 - 
    1.0789877849316110176384317921605416800945863086296367148073973018416955`\
60.*^128*y^180 + 
    6.0738175108096465283140535225481582107408139539915195453369517607288064`\
60.*^128*y^181 - 
    2.55356012668526410580823213918539159934894359529744434640084971284315119`\
60.*^129*y^182 + 
    6.58570530167368359667650789147218984763286370099051576984342440000243294`\
60.*^129*y^183 + 
    9.65865753311588761968193769425188998418596401788542135818290853670804162`\
60.*^129*y^184 - 
    2.64676931480800092389552422684556743583735356082231047159785508043230423\
93`60.*^131*y^185 + 
    2.12115533260262501259779920444622916778246587796595213054757353598226080\
262`60.*^132*y^186 - 
    1.19444735123905422723151128507590930927502983843336766331365509555230037\
1458`60.*^133*y^187 + 
    5.02362571901240293293428939144910814263474557163472628059690610143340632\
4382`60.*^133*y^188 - 1.29680232822743430890515508710647604091878162478275046\
70608107986861111222867`60.*^134*y^189 - 1.8895967397873544961702946263380532\
926456455506424391053941329546164378665098`60.*^134*y^190 + 
    5.20080234335152774335443688001169689882901480441271245071065030510716573\
36319`60.*^135*y^191 - 4.1702467254838010170353443369367592056847115735004641\
13246308224182569288090224`60.*^136*y^192 + 2.3490696734995218207904639383990\
787626103983252933461068659242744021077843188875`60.*^137*y^193 - 
    9.88328462122507232405446957817975217731001062932629071719997828368661182\
06758354`60.*^137*y^194 + 2.5534772810254587694603550834704297612739670701094\
241219058550681958774078550716`60.*^138*y^195 + 3.698082495822416327049853893\
13644856478926317679876317731976151869646448405240976`60.*^138*y^196 - 
    1.02204404354111067922129265705616579796674789168177082399311853220904697\
47402595179`60.*^140*y^197 + 8.1993861036146453667757246620773360431319198284\
415193812297351457655618353421270208`60.*^140*y^198 - 
    4.62004594938194922775351467523810733176749726281709113793926874973473169\
574980737077`60.*^141*y^199 + 1.944451349354882935746408910573771474368573615\
122712423764889219117675665793494202522`60.*^142*y^200) + 
  ls^4*(-283.4420464004841593861486626666116227268060886254403513895170441672\
0890880996409`60. + 8.1577403239892883813312752594794350187015714241645203678\
5774925709029068606956`60./y + 320.453535939699335659186853224024911252656153\
07238404754887235907946379202923156`60.*y - 2644.3033369462571521341627870473\
5777576089541976697115150259125568536663516876993`60.*y^2 + 
    15394.7167802956680315263266338754785287560772439723621773183055921932347\
2499613463`60.*y^3 - 46448.60499818921823453847492878597067094248868903876581\
288740052101983305085539844`60.*y^4 + 282635.09948018040942614178340122251477\
874400134752130399546195060435286523332757342`60.*y^5 - 
    758631.684975282105624601187067015694367485854841779508118254629185955974\
6563717706`60.*y^6 + 5.009144115300105023063753216234766630252003818178093052\
12052250066711696380550148556`60.*^6*y^7 - 1.22710890654014133332960176629163\
7638216021593217524562429683885978403327598431494117`60.*^7*y^8 + 
    9.02962856682360430813738175539737676385176203805913381210975922141297630\
3182482881482`60.*^7*y^9 - 2.122823174231828121675561705547908635569951507906\
1207122931558155211827958453859024689`60.*^8*y^10 + 
    1.67616417176994849637044632755672466568330883580588155136193878952343035\
315785761627621`60.*^9*y^11 - 3.829047449043041335836851910086315136382260121\
83371251810933524487697198737271086843804`60.*^9*y^12 + 
    3.02364466113747526965762507569120906116760150096893550365969509557372278\
6849108802267188`60.*^10*y^13 - 5.9836177489297322971854404953928639716807211\
97569490353664396263574834741360250178240512`60.*^10*y^14 + 
    4.67445582641530692950402006668448855787614344232560354380984892965689447\
64149518152288669`60.*^11*y^15 - 4.963829710937574981473818235788029316455709\
7515734406389619164044901138600662375597359968`60.*^11*y^16 + 
    5.082890829847354570888559760055146646335328940341240800186899951239716`6\
0.*^12*y^17 + 
    7.3175951671048546789420077343668463129306212761896712447959191850992447`\
60.*^12*y^18 + 
    2.7762705887926658703584812466684046631331330067555947202789736163173556`\
60.*^13*y^19 + 
    2.91347291667735448208388288908106998587751956951149091188742609650643166\
9`60.*^14*y^20 + 
    6.14988240204614300138230776664862823321508178388511848829281271120110106\
3`60.*^14*y^21 + 
    6.46190798395566540375144809332515850183152540046157896732454019119005217`\
60.*^13*y^22 + 
    5.16643300550431612850179401580357760418373694239496554379772968583183219\
504`60.*^16*y^23 - 
    2.27584122192757773400503498729824497014252752036895944254147766233790727\
9935`60.*^17*y^24 + 1.8485060076662552579671942287539193984409612437154328693\
667897196053082661679`60.*^18*y^25 - 6.33354995633151480620815928525153779960\
49670791378242508608361745780352194962`60.*^18*y^26 + 
    2.78078446937779621997804497719689320443977077800793632974720033498564261\
041884`60.*^19*y^27 - 7.18234113249019689471519345382985652967369963297331950\
21497916481202176219567`60.*^18*y^28 - 3.336325802067870563076492877354343774\
174119529310703317545593888946009129754367`60.*^20*y^29 + 
    4.46983665060987786427489271893287169445626317941092133356599389757407518\
23260051`60.*^21*y^30 - 2.540669003735568119160891697684459475213813499351668\
97765781756108905439196925228`60.*^22*y^31 + 1.309266850893031587300024865010\
980807729261753389605707177492764662597346849923503`60.*^23*y^32 - 
    3.98399761224624451729593210101015056414790827293009433356209395256071078\
991538551`60.*^23*y^33 + 4.59061329462086793945134765256061099682939146423248\
7215741806956430163835287186951`60.*^23*y^34 + 8.1861484926728228958601149084\
663334371263361407279770682113003545164489739850596702`60.*^24*y^35 - 
    7.92356056312521650604463024387039402937870252690154805732435911849895007\
535858380159`60.*^25*y^36 + 5.20046157146213842407811018719570408840160069407\
6529960351208607728232235645299325368`60.*^26*y^37 - 
    2.43586937367575084530108840596959900719739567688392608776605164423784685\
64710633187213`60.*^27*y^38 + 8.403489133244427953397244475149684471193043896\
1863788198438612487255077442380610143449`60.*^27*y^39 - 
    8.26356612660492125849498181505060822304405911108988809451862365519673858\
35778286627421`60.*^27*y^40 - 1.434851277558826256065801434302049604207664044\
541295442919956596489931130976046608407387`60.*^29*y^41 + 
    1.54350055680458255357487645185862233889204042298617478185963684002168241\
57368782468464352`60.*^30*y^42 - 9.890455595495428588693105282015699905828621\
5794305026929159883945799053789012916613152768`60.*^30*y^43 + 
    4.798885322061017901543951633253168498323490040874395845668484222107731`6\
0.*^31*y^44 - 
    1.6353095425553302308054138199170645452416145637406362378136198563566585`\
60.*^32*y^45 + 
    1.8988669155282526376042199497709256562431280861536307438423326193287899`\
60.*^32*y^46 + 
    2.72268348601824978520658339092265535065216334957198439900028812443828907`\
60.*^33*y^47 - 
    2.94218213649703665981752603871592463991804012954445202733542394158614499`\
60.*^34*y^48 + 
    1.91882681364433748551890923371903388135832022439296422525429137331605230\
15`60.*^35*y^49 - 
    9.31351173583001044102483125785494117539766816603466200860412732668217477\
31`60.*^35*y^50 + 
    3.22297208341089085900785299612860763809820875226696170318492648699222894\
246`60.*^36*y^51 - 
    3.88453405258150161858909564661462546039890820269556575290596101263686824\
101`60.*^36*y^52 - 
    5.16055987643861576147444004878005287581180419931032243578587042875692574\
3437`60.*^37*y^53 + 
    5.69218253343561824883293015937745534686857843581629319140176695534945759\
7872`60.*^38*y^54 - 3.7269211910284741531572145024138126824617428909601659773\
3038073531145827189989`60.*^39*y^55 + 1.8206369282196261368345540743813360837\
57855316599693507089806216627217118541069`60.*^40*y^56 - 
    6.33677531573510320528773592634334162441549228248588618376484225654017869\
1205201`60.*^40*y^57 + 7.9993747966438164102815249534238817220138950420639237\
92330652619773809748406166`60.*^40*y^58 + 9.870971663888321817513766783421019\
7625114305583803338188508611846487991095821899`60.*^41*y^59 - 
    1.10266541642807029267106966373598009814834901502639538098457697308089856\
8284450396`60.*^43*y^60 + 7.2596984632511304004781030056165150519361658049935\
53627152701979948548233182987773`60.*^43*y^61 - 3.559133690100595559276877993\
8298022527833480022688814172702801009294074366896054326`60.*^44*y^62 + 
    1.24613061704945665249537026013195655697763921449203112937774423914107064\
385721952414`60.*^45*y^63 - 1.62129802195630182433102472492725444233653809258\
878726263523648440624104655800412267`60.*^45*y^64 - 
    1.89764449726350535530471783117904549582690132216855462013120135583582049\
1276081383456`60.*^46*y^65 + 2.1435371699851449593126143628106735890978594378\
850497762531266265146366470319875247356`60.*^47*y^66 - 
    1.41668207996562119303241473966711907603749488583672282644229362920855712\
778530275282001`60.*^48*y^67 + 6.96779562603931183880363136714833050400672577\
690880085664769427372680251730774415155522`60.*^48*y^68 - 
    2.45042801912920170532874994665803557315073793794636236567357904233818256\
6057071254395083`60.*^49*y^69 + 3.2683344357761775447544133449086727331827638\
23080807168784722841731332651721633753005847`60.*^49*y^70 + 
    3.66262745038845557920067636800732548822519466452335398776127565166517113\
76588752833161067`60.*^50*y^71 - 
    4.1749934636919006640102656721149068206948331016968477256463664371502023`\
60.*^51*y^72 + 
    2.7684214099519193325337477886120973048758722176993086747287983167763847`\
60.*^52*y^73 - 
    1.36511172440871910144821214744726802196882981134144914829722900289698760\
5`60.*^53*y^74 + 
    4.81871797326199804212949482525284683514258992006122630040638543059716290\
1`60.*^53*y^75 - 
    6.55497795799981747165426123205708241373211158115403799280117621393025923\
9`60.*^53*y^76 - 
    7.09072871341364452992907882923114801625698197741133412781160604278068164\
27`60.*^54*y^77 + 
    8.14519061790875345803127908869043471645160296550942430113755698927160406\
528`60.*^55*y^78 - 
    5.41578669448891610481719238697555696472390471094742216621561851033674877\
5105`60.*^56*y^79 + 2.6763026012853725525723737710920242065107343462298161224\
882804120275489682029`60.*^57*y^80 - 9.47637852521777932113815560240136800158\
27547202407895903967837880442194543768`60.*^57*y^81 + 
    1.31021758073420618565910557444444934351706626750730432044536133478158192\
529563`60.*^58*y^82 + 1.37600914540935109313170785823597876733102903393579760\
0744150111779610737394009`60.*^59*y^83 - 1.5910823914729292408281636686241157\
841420454104833873890610011200237245522809969`60.*^60*y^84 + 
    1.06037852196855807704484133263991604204088858260657818452298187172017575\
582173467`60.*^61*y^85 - 5.24961805015252916472281941578501911230410124624833\
051704231910636049383350369131`60.*^61*y^86 + 1.86370206885736569536206346404\
4391268778926384988058758193714744403005157345721294`60.*^62*y^87 - 
    2.61202877756010032062586926445749618871898591871861492619711966637014038\
2923827114`60.*^62*y^88 - 2.6753332821402561384715867099515231500550001584641\
80377440172451194126020729705062`60.*^63*y^89 + 3.111180516007352547689277392\
49061619817541742601600371360408894723919298878556640985`60.*^64*y^90 - 
    2.07758209425553659847470836714877556634393842383702491910824884071039358\
676321653107`60.*^65*y^91 + 1.03016339803431393747889008484450785129895608627\
74597551796004288487807424407256250784`60.*^66*y^92 - 
    3.66551378198698849429225370580796076476153569628033169915481722897210510\
29659419373488`60.*^66*y^93 + 5.196928992616785809715575598766288694545301524\
3876194786952270701831627181722097447014`60.*^66*y^94 + 
    5.20959928616853725588423038802460694320732670047456740894237695779452771\
838752910542558`60.*^67*y^95 - 
    6.088562626234709294124997203571378656215167103683727225859958628127955`6\
0.*^68*y^96 + 
    4.072851012532928360518921274587514379352291321704113260832602604130509`6\
0.*^69*y^97 - 
    2.0222613100938228701281638304515310683807713674969983516270359996044472`\
60.*^70*y^98 + 
    7.2096913255612752889475377540881032791732322875459835470121147937807602`\
60.*^70*y^99 - 
    1.03236865455124105985318853674611943504567324011295655411414309399788909`\
60.*^71*y^100 - 
    1.01573855311863489561940331184615080449360572928366188073454794001885086\
9`60.*^72*y^101 + 
    1.19233559579393468026115345230678917937764854927758098980473365686602968\
91`60.*^73*y^102 - 
    7.98803423830615636234965400457989683460437856471851001383348425474539239\
1`60.*^73*y^103 + 
    3.97096490780751570347371957045804800736095049537333945374711644365835242\
235`60.*^74*y^104 - 
    1.41814503081126843293407181303296971733041274703265292212184878860786255\
8452`60.*^75*y^105 + 
    2.04823518133913534549888504203791341571806333738527634696667074337277541\
0426`60.*^75*y^106 + 1.982523781122718701691814769551137720701721345280038527\
4774788051133226097658`60.*^76*y^107 - 2.336292671847824028581848462665947338\
70708083297519735956136786099066527416666`60.*^77*y^108 + 
    1.56729057467802023162052129534642329889641762100833474430185441658105436\
8070883`60.*^78*y^109 - 7.799421964881883926064061126557976623212725633236538\
69965488378214375989048459`60.*^78*y^110 + 2.78962093021056561100388950313082\
76403932595165742098423199376778417347987304154`60.*^79*y^111 - 
    4.05961225977365446948846352469137009998356483765425361702109891504307165\
43338614`60.*^79*y^112 - 3.87294180340909460632024101056923727756494117851894\
618491899801371620556145069625`60.*^80*y^113 + 4.5799663401685215980835034167\
25785495092963190639006551731504851119106411747325632`60.*^81*y^114 - 
    3.07610600523599825074666384699428856664699811576504312601177962965224793\
52504123353`60.*^82*y^115 + 1.53221734180478817107947524202168526903261832646\
459921903344984829924131141973142465`60.*^83*y^116 - 
    5.48767856184751442720916134543166821338569037710218583288525619444908790\
850314319366`60.*^83*y^117 + 8.0394733055930291234503119424806330937380840828\
5796226555778106446556044362442097577`60.*^83*y^118 + 
    7.57166661304239663891594775063800904395832171666517787926707724052183121\
8804550254924`60.*^84*y^119 - 8.981992059824758386822667107248394772723300819\
0177386010378223942782073460904940938373`60.*^85*y^120 + 
    6.03912927951648167113815004944736837390252092423146749512098558052129754\
206369058969246`60.*^86*y^121 - 3.0106268897273845566249226367149354104908786\
65069744303818802986274639227983886949714521`60.*^87*y^122 + 
    1.07956664902998062098580208003394283966693301026611412269575767220774263\
40414813642948608`60.*^88*y^123 - 1.59099916332652611473649509033166269716665\
8314755898490625825330479944161744790799515648`60.*^88*y^124 - 
    1.4812314303163300570120959333747247152636032192764738732836134578439581`\
60.*^89*y^125 + 
    1.76211131439751890664956154045038356172741107975279906352892471536565986`\
60.*^90*y^126 - 
    1.18590967416066785097239035694505962469996771748396761386228848070166419\
8`60.*^91*y^127 + 
    5.91645372751644313790903388860472251659680548604735798221765737561146670\
4`60.*^91*y^128 - 
    2.12386088430055599360645803417361082068025914830314756422579333472806851\
88`60.*^92*y^129 + 
    3.14673160196914863022919268587993783731755153864307715060918489270175774\
06`60.*^92*y^130 + 
    2.89932457708297128876343714573058446767183037555499982427721041028876668\
538`60.*^93*y^131 - 
    3.45799066243313312993853747960676813547338904812087558845086031344699073\
6966`60.*^94*y^132 + 2.329266586958791752147164380693702293757066776875338446\
3375466341621038832294`60.*^95*y^133 - 1.162853984295985815012880558095869932\
49010944995376105001133449814469484523501`60.*^96*y^134 + 
    4.17846810122361817338571592241675277261782754414023765921151819259406974\
335594`60.*^96*y^135 - 6.2206425308420361761896283355919705797361728559310659\
0707643445607190364110006`60.*^96*y^136 - 5.677818531912782590900590729121059\
496916716501516561674324735975842743661226031`60.*^97*y^137 + 
    6.78777087936215802263332184627462782817149182851728898101145984321416460\
97627686`60.*^98*y^138 - 4.57578398565261322237811940710769406251223831713478\
414842177495216521620948975272`60.*^99*y^139 + 2.2858131972373414842192168222\
7022416173739260306074668007019305146365909832184449`60.*^100*y^140 - 
    8.22093586990045831186264889696587633879853183666516060421717101399233217\
5573207349`60.*^100*y^141 + 1.22921430686109951434385307904439004166778402238\
3227262689247424467611683405078459`60.*^101*y^142 + 
    1.11237317815516489130940461352515065294560691550966683597068900410902018\
997650751506`60.*^102*y^143 - 1.332690538386696060880951125192973578477295882\
156867962324723161759025126863554044922`60.*^103*y^144 + 
    8.99043889980648665925176177920712427965419047350081186736063427826322211\
5818610690511`60.*^103*y^145 - 4.49367802005611422686449088206563984790772770\
00254514258272972643405858223427271755657`60.*^104*y^146 + 
    1.61747441907071161031052069528066816749546449066111376846206611901443972\
550519226859891`60.*^105*y^147 - 2.428075119889747281143125327679762713589160\
40761135929141109621086011844426378523964741`60.*^105*y^148 - 
    2.18012631425288948962753637035415307370251793753180323043710886824557655\
7583784887017591`60.*^106*y^149 + 2.61708840675552623201499930915145569162096\
58351903715673553335339030750314366212338918336`60.*^107*y^150 - 
    1.76667714267403627855509426825248963022134709241168699863853742593239256\
756095346284691456`60.*^108*y^151 + 
    8.834939956064028148646879753228675469262019602367760047527651309941577`6\
0.*^108*y^152 - 
    3.1824715630428935166086429666335721488931812850792207596428651903633964`\
60.*^109*y^153 + 
    4.7946804678276267535638104073241617900535135534951463918405776676908386`\
60.*^109*y^154 + 
    4.27421333234252260732495376672306213534370082212815538648205181555581675`\
60.*^110*y^155 - 
    5.14025176998358506118385290692116252754457641707677652793285110265066373\
2`60.*^111*y^156 + 
    3.47206215533341409386888592952891216696758513696841543672347490024397254\
15`60.*^112*y^157 - 
    1.73716563503615451664445123724556125079885053955871848784319483998267099\
722`60.*^113*y^158 + 
    6.26183551738821527360936609621998474956564022959044910414546390617438253\
878`60.*^113*y^159 - 
    9.46537078044284996925795098108480412184878140971423415670873813577032718\
706`60.*^113*y^160 - 
    8.38220253524167096959081728459994519411062846980016920315016470866805914\
3686`60.*^114*y^161 + 1.00976141462545157437971050404648018732393717998042898\
126711496821744489714123`60.*^116*y^162 - 6.824422305022188136319959053885228\
5410920128943300345591370049764422574680014`60.*^116*y^163 + 
    3.41594607485316591069767686511435331427583789516650378791245198990033665\
8004671`60.*^117*y^164 - 1.23210565102577889717758058539983647764748167936476\
9524308111938158830437603659`60.*^118*y^165 + 1.86814493326409589564177711655\
86939906233823132978488182197309519707896080767664`60.*^118*y^166 + 
    1.64427267720505637795793093967017064300413438550776568527900804611596392\
891573578`60.*^119*y^167 - 1.983874596829000748248110711161289479666127764748\
976644803942853319267408015610993`60.*^120*y^168 + 
    1.34148964931315693671362610313267109353131535854604428627869052011087416\
56419059903`60.*^121*y^169 - 6.7175302415023209275888325579661874252314550964\
583050698665494002874554270170884332`60.*^121*y^170 + 
    2.42439095380055364321481246037938674274768508327711001981895245258445925\
957337795794`60.*^122*y^171 - 3.686300844386754021617994137571920935318752480\
60092878059871440532670002306959178631`60.*^122*y^172 - 
    3.22620138350489750128222490226864416585884545656996066388604599144147413\
1487070903975`60.*^123*y^173 + 3.89820270443812949897871182675104985419989923\
42167082040709921150709398972782069281575`60.*^124*y^174 - 
    2.63722634616007231021436988604873673187887234049757812023456770095005749\
791451571030987`60.*^125*y^175 + 1.321095572525457390493598501822651072475990\
635295101323391107085811305817048683087366812`60.*^126*y^176 - 
    4.77051306068190286080366657483940867456466840134191860266242675186512514\
655156618286443`60.*^126*y^177 + 7.272583509870121570244258884898134315838497\
327508407717913525310491333666646511857592389`60.*^126*y^178 + 
    6.331415770762059792771086358437189564911308046558451466218168097876923`6\
0.*^127*y^179 - 
    7.6606198200657009640265371550402038146332533632055563301820197829049808`\
60.*^128*y^180 + 
    5.18492318276045376040266836050610994121623315381899731370870766221449266`\
60.*^129*y^181 - 
    2.59825833629721723930208429910262699324589379665182390036542895618859990\
2`60.*^130*y^182 + 
    9.38716902020923189296119168755635477357607858933908297698539736235261827\
4`60.*^130*y^183 - 
    1.43454222869704366582523508412098646718370107900796647824927054818558946\
82`60.*^131*y^184 - 
    1.24277648643307386315533474415295995609245052357602742394630748532776163\
753`60.*^132*y^185 + 
    1.50559418171205783024731866411575831473709421005358753239939652982352082\
3484`60.*^133*y^186 - 1.01945665775001414741821172322911020696423691483129318\
71513777676497853288308`60.*^134*y^187 + 5.1103626459670825635513447349652654\
122389786494598736393457215543653708958484`60.*^134*y^188 - 
    1.84718649795515160930305852792947335603311656391526940812554276687128289\
040706`60.*^135*y^189 + 2.829256587659813119330099733345694183578627224087180\
1629791062205657678501278`60.*^135*y^190 + 2.43983397899620456007914337856112\
5656214999234650998304306692492774453675247491`60.*^136*y^191 - 
    2.95932255824170138526883779567370910535854841122719480309689161491431604\
35218484`60.*^137*y^192 + 2.0045819405324966712699418004657219944563611137276\
5696658011322281602014376376939`60.*^138*y^193 - 1.00517223850448949096035641\
765227354769631193054210361690468318268912598645409425`60.*^139*y^194 + 
    3.63490371823582956224858278776235803033925863355850347960209213046463559\
3178042414`60.*^139*y^195 - 5.57920570174987922872115956113459760496597925559\
2906193861185658041076869138951593`60.*^139*y^196 - 
    4.79066432467020779155121075687458475976491127258249993530585297188842101\
8399899475`60.*^140*y^197 + 5.81719172225552501248284025845918581986873898018\
084592064916035160767938247972621425`60.*^141*y^198 - 
    3.94189365413624964352938703574231474077982989127094120196530724509064793\
9574972882945`60.*^142*y^199 + 1.97718327041151379066658960852989951249815183\
77952088670536330707405290515101235360714`60.*^143*y^200)}


==> anc/P_numexpan_CA2CF1_s0.m <==
{-17808.081500875786931718681591701798530946411851506989161820264659530110069\
11582568`60.*y + 207.39209661848513076266126313294146187477605779403851319631\
303961808739928857434`60.*y^2 + 79.831794344326875026246817555850744655051919\
75802476065268980215776265829677653`60.*y^3 + 22.8668729348605113709589194400\
2896315197760568307808875458089871478524761685176`60.*y^4 + 
  6.2277148320332155696346818731368023055765478911594053125109681158618310695\
0202`60.*y^5 + 1.650144274031556190595649954683973595630547110720441545485973\
63067949966002726`60.*y^6 + 0.43013721490615200194096192098479883856169016748\
460035755558505808357019657647`60.*y^7 + 0.1109572159415368891226802000704021\
0155984297825391870881416005113655556073647`60.*y^8 + 
  0.0284210147488198241997942236562725181384752411992628327870936450336680262\
182`60.*y^9 + 0.0072436414365226701366275898392011049478047253203646044986220\
6573540776159754`60.*y^10 + 0.00183943855309687589880098911757839964056102821\
173418543646941134094158948572`60.*y^11 + 0.000465814538033979093634328843146\
02054421734383283355177876112232264150971605`60.*y^12 + 
  0.0001177094096814465174752488727147497088318356313546978727198981017380227\
3143`60.*y^13 + 0.00002969440638596186917726181788573626829435045918944318490\
415831718748878737`60.*y^14 + 
  7.4807882705512745414302187616607651580720285751028381885355534247525565`60.\
*^-6*y^15 + 
  1.88251298405295938637052863911734140442837896247710181151686965867336503`6\
0.*^-6*y^16 + 
  4.7329303355534828142102819168318887616790782742658112622260893308938052`60.\
*^-7*y^17 + 
  1.1890200676003023093107645018601347751846413767701894685763229237917741`60.\
*^-7*y^18 + 2.985156800322940940930688684739764862332038411452615542143625951\
4711660299161374597438745`60.*^-8*y^19 + 7.4904134727185340263120797045575126\
84057963778186818492583109891515753542523218131378032`60.*^-9*y^20 + 
  1.8786207649013948128793020109271708570112692217329094580705148322325058186\
49748041928569`60.*^-9*y^21 + 4.709719959815335477887636470240794631482898399\
89225143281473918492853871832038960421469`60.*^-10*y^22 + 
  1.1803121800805522565436478748281784822279442914809130865248958721331702100\
9357950296677`60.*^-10*y^23 + 2.957085918756677882036323820998902218546411496\
1157607532804714022330202200344821776828`60.*^-11*y^24 + 
  7.4064930077566042716524237441601663772011476110649124657835999664795392842\
27987391532`60.*^-12*y^25 + 1.85462798997104901838902533626241083461905905596\
3524657326194802662640412989389138728`60.*^-12*y^26 + 
  4.6431038643483235401509140728394539713243763347001705911434263770786943136\
9215958104`60.*^-13*y^27 + 1.162191228624645461323595961877378426102551288967\
30669759217498104642256242498947117`60.*^-13*y^28 + 
  2.9085277847057980623679310512049818603990308427076582303185369218127647342\
454801044`60.*^-14*y^29 + 7.2778471914230646987689172141897115140013329081901\
27546551566173109693678587229864`60.*^-15*y^30 + 
  1.8208468860683991165661770767561114914088450789204548467782805335549606768\
47740064`60.*^-15*y^31 + 4.55502287237969011288625322293090146625732838804773\
495689772621941306435484707748`60.*^-16*y^32 + 1.1393561257834392943333671091\
6513741023256429612621254476009237105391950248517934`60.*^-16*y^33 + 
  2.8496056964145753015941015829464082732087694474502951713620522463864780437\
458619`60.*^-17*y^34 + 7.1264039109784457478665532143299261224513165766965159\
26689979329536969244755327`60.*^-18*y^35 + 1.78205076070846293331101600276597\
620218341877701680464337513579104906839663454`60.*^-18*y^36 + 
  4.4559148337937984612724140051500924185214653212553922721090881221419406682\
9269`60.*^-19*y^37 + 1.114098860531333064984051144054527708365861527105715736\
88923158984499029063995`60.*^-19*y^38 + 2.78537186393007695201067317124819303\
16676165816401912083298259636113384561784`60.*^-20*y^39 + 
  6.9633392460560522959793183636893400720124111859655517717016622547413702204\
12`60.*^-21*y^40 + 
  1.7407200089326702855697034129986970068957363754376016447900441573595608862\
11`60.*^-21*y^41 + 
  4.3513014143702096830725689000252419948165360271274471537865100995025374158\
8`60.*^-22*y^42 + 
  1.0876520864002687874249359202637595620489811003849036633924429900561122770\
9`60.*^-22*y^43 + 
  2.7185852463921917536636940423370043342374002741075452622691561381950621608`\
60.*^-23*y^44 + 
  6.794843350560796715101431290465754987720778452093974118181741576725704177`\
60.*^-24*y^45 + 
  1.698246614566258159604996724050371683078324727663266458527988794504397976`\
60.*^-24*y^46 + 
  4.24431931706585671486120466691479028140396796820456479817541411754622308`6\
0.*^-25*y^47 + 
  1.0607239995472897993640784548988594572463630722838260801999970261813088`60.\
*^-25*y^48 + 
  2.6508476620421910291170029971112925112174407299805993219334863014086672`60.\
*^-26*y^49 + 
  6.624545286908674228056603014267565724540090866907926584368226431903028`60.\
*^-27*y^50 + 1.65545403713348338889518968978180517550491232060785828025240734\
16011508105337090047993975`60.*^-27*y^51 + 
  4.13683967380188926944590865840344535418863908634991162990716682765001`59.2\
53528982220494*^-28*y^52 + 
  1.03374032664211643438784580198860720844729907019494774703625802607183`58.3\
7532335731*^-28*y^53 + 
  2.5831288914475793348362483174360063250997870639384257559795288049718`57.49\
663517297314*^-29*y^54 + 
  6.454656548856746672373623543734803344322181129847399670791829988305`56.617\
48266293251*^-30*y^55 + 
  1.612847080066454753951078174558411714825917705903234689931141589156`55.737\
883048579675*^-30*y^56 + 
  4.03001577561639662996422248734295234092844206641231890101275868842`54.8578\
52612462345*^-31*y^57 + 
  1.00696475664986514194739324224220179623663451515795653137691108754`53.9774\
0676531877*^-31*y^58 + 
  2.5160322413788510605592666203052181318843215001675718982977213895`53.09656\
010717948*^-32*y^59 + 
  6.28655826636095712804643748395330077332177549064052407983314763`52.2153264\
83234314*^-33*y^60 + 
  1.570742071417802094764433045268931185259229786441448912257975438`51.333719\
034953354*^-33*y^61 + 
  3.92457239868497226505014849469491261867552490526712483511787792`50.4517502\
4695865*^-34*y^62 + 
  9.8056339680510067404965310775453860259919977608122248815908091`49.56943199\
0053516*^-35*y^63 + 
  2.4499384670373517972599237743947511452271199310407779769042586`48.68677556\
0786586*^-35*y^64 + 
  6.121123266977867967574126174185042346492221324161069763910649`47.803791717\
87769*^-36*y^65 + 
  1.529339083505129058909429147731539879555387125024690420720879`46.920490715\
8013*^-36*y^66 + 
  3.82096807500331276193029898730017530214754689661728750185619`46.0368823357\
88796*^-37*y^67 + 
  9.5464130324944348076284430552590567286164311426298067031138`45.15297591448\
4465*^-38*y^68 + 
  2.3850881618441989263462039667052487006652868583691493436542`44.26878037046\
5095*^-38*y^69 + 
  5.958902223208149768633709629858144629782694029080731960212`43.384304228811\
764*^-39*y^70 + 
  1.488764061578257458760912418395499487059092954377220779646`42.499555643902\
44*^-39*y^71 + 
  3.71949059334858271601075798033479548931430741693302747036`41.6145424205787\
*^-40*y^72 + 
  9.2926416406917441115995532967182584227606412792032045444`40.72927203382298\
*^-41*y^73 + 
  2.32163106226849946002725468553413523905581962674630871`39.843751647070945*^\
-41*y^74 + 
  5.800235929702425216497240103674826786648767972335189999`38.95798812927075*^\
-42*y^75 + 
  1.449094427571848767536019950780618538298467758768642673`38.07198807079077*^\
-42*y^76 + 
  3.62031546532169506970975587926268432155295203743648265`37.18575779826802*^\
-43*y^77 + 
  9.0447166743614910017574641935857241097477390385501081`36.299303388480496*^\
-44*y^78 + 
  2.2596566523588218694898334301483488853444619070841326`35.412630681319676*^\
-44*y^79 + 
  5.645325453460731691272407344490494836443006948573712`34.525745291932196*^-\
45*y^80 + 
  1.410375178494831383012557881200202141885711428017047`33.638652622093886*^-\
45*y^81 + 
  3.52354291063168751608906563692279692345310268281343`32.751357870873385*^-46\
*y^82 + 
  8.8028600812750296857889628102455604659054146919176`31.86386604463831*^-47*
   y^83 + 
  2.1992137492748846116638915261250476153177077402613`30.97618196645169*^-47*
   y^84 + 
  5.494277274091942143239240814561360218307296905325`30.08831028490291*^-48*
   y^85 + 
  1.372629300567619704943623688777730330709975695996`29.200255482413358*^-48*
   y^86 + 
  3.42922190620489121747707365909324278223676450201`28.312021883054133*^-49*
   y^87 + 
  8.567174462810761114381777549609227463616580838`27.423613659909133*^-50*
   y^88 + 
  2.1403233634345027208790761131434069830239320086`26.535034842015886*^-50*
   y^89 + 
  5.347133061535829450798484876380418365923291645`25.646289320911904*^-51*
   y^90 + 
  1.335864670062947279012678006890941569692891391`24.75738085681359*^-51*
   y^91 + 
  3.33736619155717277310310283060417308596241434`23.868313084452282*^-52*
   y^92 + 
  8.3376802250300706739185916975526013235102725`22.979089518589678*^-53*
   y^93 + 
  2.0829873284548882231045241078150831987071733`22.08971355923379*^-53*y^94 + 
  5.20388973761088285393063046508533048983145`21.200188496574654*^-54*y^95 + 
  1.300078720230877743852962741917024041330191`20.310517515657516*^-54*y^96 + 
  3.24796513297354997861780006463010131455111`19.42070370081051*^-55*y^97 + 
  8.1143408863961518885348148599111852561924`18.53075003984149*^-56*y^98 + 
  2.0271942003034179289490651643617464578673`17.640659428018907*^-56*y^99}


==> anc/P_numexpan_CA2CF1_s12.m <==
{(-210022.8093480294873757700821746190308340969167926657019202334509123628404\
0040800769`60.15002660583928 - 9965.92959897684220372458207364257464057662197\
059508037110003853646770245575115725`58.82627795727799*I) + 
  (17743.32480941933042206434463523067267750933960834104256576556038488162651\
951960837`60.14224538294321 - 3495.814802799469111946371418127048814875082912\
36482765041375673496618565730944291`59.43675879715074*I)*y - 
  (333.3276979504681767836527894027357426133988860617640780560792730974506696\
7116974`60.15035457738943 + 9.06158806244376553768276200299587662286715413584\
900547839365448413334253755719`58.584687489790184*I)*y^2 - 
  (15.46592573419210883685434471587204805099219508728083944690145037036168660\
139795`60.14524226390346 - 2.424702121726262200261236688443739368304555907431\
1198746672191402525533415313`59.34052473598467*I)*y^3 - 
  (1.387552894553305060312398942496041488367821623140629829514489866572096788\
24221`60.14747332022025 + 0.1647978701473383531416089939432654532421035656001\
0090668683580029566888237379`59.22217536704209*I)*y^4 - 
  (0.160612898996624081582195646402095268345700150775540792856181293661813415\
32613`60.130391508054416 + 0.050048879030870234934648695529586219336312746273\
04890839562530524686453908956`59.624005441868015*I)*y^5 - 
  (0.020146466543675716781789448686466397920993206333733577914861065697345106\
92859`60.11853621748298 + 0.0080248746729281329835701255513056398385297272866\
8579451672595104991989505927`59.71877558914878*I)*y^6 - 
  (0.002585427117641746732300734884578975137826262637307170110741437190476667\
8752`60.11427280571282 + 0.00110188290414988171711001089041318225121675387632\
256880468211800439019628714`59.74387595103823*I)*y^7 - 
  (0.000333132617220776317355389206119844785849484765401928672937357065944177\
81271`60.11437933608735 + 0.0001417510665205852700783969515018201647509883102\
9984309027487489004089849348`59.743288514437474*I)*y^8 - 
  (0.000042842710104181420923779364409563145061723470501192646337291987585712\
21181`60.1165540236586 + 0.00001762753541763034196269642831533013295474937476\
939934982808597707755390347`59.73086868437866*I)*y^9 - 
  (
    5.48953982035491004572495486762417169622383829919146735599457136076782897`\
60.11955540428226*^-6 + 
    2.14891922415031020479218945824105274764899116315279277248861701739588922`\
59.712239555619725*^-6*I)*y^10 - 
  (
    7.0071714452236071898917685671010383750369166090493543487287021813628451`\
60.12277088300146*^-7 + 
    2.5868470910202947751071929179735013531112773560804647792043978990898477`\
59.68999889770087*^-7*I)*y^11 - 
  (
    8.912566887325700679205036700202177802853209230626540311038846213224803`6\
0.125900674782*^-8 + 
    3.087756155448323572055589222168951506987971690285895080857050068174266`5\
9.66554086875932*^-8*I)*y^12 - (1.1302021444368445933418215097546304537621240\
790506475630164296894811230640982373027951911`60.12881711359009*^-8 + 
    3.66375931367273490389568949461626612446437704827454360624278591782490176\
4946739889294902`59.6395879220719*^-9*I)*y^13 - 
  (1.429415225450623746358693325625429411416201353550992443441142332413549260\
087367371106074`60.1314661627838*^-9 + 4.328221673703119304441997212161079647\
09600457735111480141507266253492966478837266584294`59.61261725454024*^-10*I)*
   y^14 - (1.8040501729503658795008542024250763086273702607248690251679589626\
9771194819953130566829`60.13384461662482*^-10 + 5.096038867659412687061326804\
1953111812889389395783831164680086206543741074002018631897`59.584828736682596\
*^-11*I)*y^15 - (2.2725193770120724225940499766335078428180959961530299493465\
038339190844744171093977847`60.135958235331415*^-11 + 
    5.98386620952181072571735993166799615703454515423422614320219222405370787\
1137667142893`59.55643251511481*^-12*I)*y^16 - 
  (2.858681054042944660779343719722190126203871291210276844904735771594326375\
572824953325`60.13783397615801*^-12 + 7.0103069496549796916443805328959420766\
7525483848469468228352601690831327313294963799`59.527405306950214*^-13*I)*
   y^17 - (3.5908192827669870264762244154680946344137702465721440893664510790\
2078617645221306011`60.13948686377542*^-13 + 8.196054024326908007170931759843\
8760837185528902003881422715719781432823812175508199`59.497898127480845*^-14*
     I)*y^18 - (4.50686682210253825594767254461712077183667546130335776017034\
24500179695341150998946`60.1409500823684*^-14 + 9.563968726368757607733427749\
881790439977598677047014779921322666356917782661247167`59.46771350483603*^-15*
     I)*y^19 - (5.64941024150454103558314838526330642167530857743737334460045\
2388391336446922430881`60.14223295460656*^-15 + 1.113906875456002304654863047\
749245001893419312149984243642532599269621704397700098`59.43707872627934*^-15*
     I)*y^20 - (7.08028954415998994653865366575698011031858511836838381558550\
870715829420478851137`60.14337134602481*^-16 + 1.2948385401039972272416433118\
9893920615577280929063437980062881058598590756211247`59.40553594520316*^-16*
     I)*y^21 - (8.86041957092763719759525268089821448051611841586315697948815\
13252393732034350083`60.144362447399935*^-17 + 1.5020633849148663492708997954\
156373715252192829563380413604177528747475940929089`59.37359641936626*^-17*I)*
   y^22 - (1.1096537691798601076116378598046288937648092009519306458278474207\
020041243774787`60.145248971283294*^-17 + 1.738562033502663869663650773820272\
353793791188218299963936595112866704433952447`59.34025166993916*^-18*I)*
   y^23 - (1.3862804116143642078759286182033026017680356955716273604476232075\
05456874068379`60.14600916202065*^-18 + 2.00732837444364474798903657841650269\
480690397327601848032182418644531498459841`59.306776498976625*^-19*I)*y^24 - 
  (1.736633918473250157481006720097408286376663510033766937095392390083805801\
12247`60.14670255244354*^-19 + 2.31122352057571584039444271201608363947792681\
05827353890461192707927145689482`59.27083622193284*^-20*I)*y^25 - 
  (2.164038285790658389587736999714470676637542552038768751238793173534550484\
7651`60.14727624303502*^-20 + 
    2.65276150604473950422000176471240323805862055925210590184183340242503440\
6424`59.235709509982115*^-21*I)*y^26 - 
  (2.717317598769011968166154700200120348634707599029756063714254776354811062\
651`60.14782497820877*^-21 + 
    3.03380292740552680299081610904108476654928753734988594676125425842899656\
437`59.19567194275663*^-22*I)*y^27 - 
  (3.367878930768612284633693969702389542244601382320059823239375659533126841\
21`60.14824150544746*^-22 + 
    3.45512531108482739934445944601129199493079144020792485629609166530821297\
29`59.15934883751362*^-23*I)*y^28 - 
  (
    4.260885232050493077625367829121573363431337607805128386298153587372292898`\
60.148688687501725*^-23 + 
    3.91582939071055384711978951016898482485606004933006890653292728274280345\
1`59.112012612677596*^-24*I)*y^29 - 
  (
    5.209115117474596352925281098122869533040293467984701548594986386383771927`\
60.14896243963648*^-24 + 
    4.41252808847872818178326578615597093308886622582043247365304229814922179`\
59.07688596747911*^-25*I)*y^30 - 
  (
    6.73471043780273501273355475401385741013700223392475242745740415107011308`\
60.14935061035357*^-25 + 
    4.9382490296508488032376429677091169746282482891696923718681227672712383`\
59.014604669668046*^-26*I)*y^31 - 
  (
    7.9277553455845106509967832971987237218634961457098009723350917679641147`\
60.14947954248561*^-26 + 
    5.480960877689126991284639069123810716426043029954374155331256049154613`5\
8.98918600549383*^-27*I)*y^32 - 
  (
    1.0899474269955758454747295261466353041464878320682357745059362971547233`\
60.14985322924323*^-26 + 
    6.0216073848142756009968726962737507047930742250709849932603986041346`58.\
89216011438797*^-28*I)*y^33 - (1.14929170671256864768653685812628620664765328\
93750215108888343232436815275561665827222724`60.14981480261342*^-27 + 
    6.53149918653936516541125661359208074431034916894160894681796240096818071\
477324604325953`58.90439740686412*^-29*I)*y^34 - 
  (1.880699224373728938813728141862210866981599586703696472320187519119908010\
775965963415834`60.150217048536234*^-28 + 6.968869965349627979770407731853409\
2108656238870122196322406553497921986760024372367033`58.719060064025214*^-30*
     I)*y^35 - (1.39847869572789495854848290832019418316333109659270494278312\
756744256370337686422533702`60.14992826027403*^-29 + 
    7.27434804484865254683776658489728777141157051349854836959195004101270013\
1436585695431`58.86606648176511*^-31*I)*y^36 - 
  (3.770002676070563225677984817479088309941648365511607512490996436635647214\
8787946745223`60.15043213945888*^-30 + 7.365023418576114411488726060441224861\
18857954055577971062771689912863206484689963019`58.441264613084286*^-32*I)*
   y^37 - (3.6207911244240839217308073881164979279175746419554763588541058483\
5730016041919269719`60.14226137736167*^-32 + 7.126699435521055673790774734824\
7383417314610535585759621302744873963872172111100614`59.43634634838887*^-33*
     I)*y^38 - (9.80129581459990987590841831815618188384546220062665364214989\
37554153737659642285886`60.150505728383216*^-32 + 6.4038024866613423478569690\
17254598604089759608248233965175046129692349290573517542`57.96566015992452*^-\
34*I)*y^39 + (7.9827611465535281689913519462706593705118037956859078550075825\
787407645746713644174`60.15050652571253*^-33 - 4.9862752516178616028051898997\
7911406992868338521733447044188721089585294622127576`57.94612963952856*^-35*
     I)*y^40 - (3.38969783491149422187612063138709002730772230852769411144113\
67321335396681840118771`60.15051487080378*^-33 + 2.59259073525536242939789423\
49275791600014162745228372847710518330191852839242036`57.03408784956245*^-36*
     I)*y^41 + (5.32124864620041360831969113026254368933627497547141987136981\
419036736276478997063`60.150514987650894*^-34 + 1.152215493765975926047147405\
252128770689616047586793788800400413891707480123522`56.48603514581535*^-37*I)*
   y^42 - (1.4228393250842576033929908956725221521467876954757259775443459146\
90687020858672072`60.15051494903491*^-34 - 6.74490262038903637658545379489086\
749624941225368845948116129049771402436054718`56.826334773047186*^-38*I)*
   y^43 + (2.7990452157294761414496815796115784028479340244093697923123657220\
7667845912939232`60.15051493678905*^-35 + 1.484056729014083901458142550890365\
52092701372765842087209780752168257359278331`56.87495552512406*^-38*I)*y^44 - 
  (6.565468881907548701924395208309430090290609226708953115746867642857475003\
8907176`60.15051496298839*^-36 - 2.629966073849044296263886548559402237960328\
3114622604432500815136530895424986`56.75319936191806*^-39*I)*y^45 + 
  (1.398808269529818340834752531888472797267174492196280908144350980842051532\
8092987`60.15051497802319*^-36 + 
    4.22483958081061190530432207491078920380025902037960514928878234486459620\
0288`56.63056701012774*^-40*I)*y^46 - 
  (3.159534155359559633793761116003381517481301895585546422214861888686948262\
541915`60.15051498887862*^-37 - 
    6.41562545386954162351407995345694475358499102756174824223863814154595649\
242`56.45813093609515*^-41*I)*y^47 + 
  (6.933438332488249356016530535558731489276953670871598845980392203303355088\
58505`60.150514993846194*^-38 + 
    9.39353159706902339888799063867031019604662108479105234513495694677650742\
69`56.28239523719808*^-42*I)*y^48 - (1.55256402474617450342418994193499844292\
028395872503749849614764550863553577443`60.150514996212785*^-38 - 
    1.34067403313068835882039260400018547210513389623312218459123591264567310\
96`56.08678867534894*^-42*I)*y^49 + (3.45052449064432699662163601916644075295\
75705788144432839077435271158789362625`60.15051499718897*^-39 + 
    1.87766671475274071064635891835999925838258132448471651118731478897785189\
1`55.88624839059986*^-43*I)*y^50 - 
  (7.729300353392837849774387872374735171420034005847012294715645605737788620\
93`60.150514997587806*^-40 - 
    2.59187310834038440660098542278914223922530762206720363427026465110619088`\
55.675988549425604*^-44*I)*y^51 + 
  (1.729870909501949162903152533511005926540092175921523790425454276760306895\
254`60.150514997741205*^-40 + 
    3.5368864551027053085321719168083884457568283669758394730115230811531387`\
55.461122420202486*^-45*I)*y^52 - 
  (3.886571482817319054946907185912360214780139570558165772623674951225571219\
17`60.15051499779912*^-41 - 
    4.781731989370161445342332051954500989670160380192130275458721940319271`5\
5.24053356877991*^-46*I)*y^53 + 
  (8.741688473751085329025654974609934117792356497994230184278345899417694206\
4`60.1505149978203*^-42 + 
    6.4151746857171874309070686979303827204364458028781886600867758345202`55.\
01612815902387*^-47*I)*y^54 - 
  (1.971129511263497016403845862763707903860587050874411979795513923648398921\
9`60.150514997827905*^-42 - 
    8.5512042548287102584590899929349177030282444864834337249222745770293`54.\
787827117843754*^-48*I)*y^55 + 
  (
    4.451790471093365167553188072230239800335596108995371521077056846179884206`\
60.15051499783059*^-43 + 
    1.133601423672910160676882188233420621904019861309997913268431011151`54.5\
5644066494595*^-48*I)*y^56 - 
  (
    1.007449058460154324855707204916931411848535499520888816343142588585507491`\
60.1505149978315*^-43 - 
    1.495687634710181114039250935808621318056780209772552656317445776916`54.3\
2213280574116*^-49*I)*y^57 + 
  (
    2.28371556630070731511372021056909553384515254213839401267309604298238674`\
60.15051499783183*^-44 + 
    1.96534177744948505983048005461083271342628747190156903842730522473`54.08\
531107177003*^-50*I)*y^58 - 
  (
    5.1859125001534856179188186065785503745971948746888192489415866124268289`\
60.150514997831934*^-45 - 
    2.5731943726523937149887739096717264543038104967252091128305372882`53.846\
162405981374*^-51*I)*y^59 + 
  (
    1.1795429988652042169491925188764846089236485088848477087904940976817269`\
60.150514997831976*^-45 + 
    3.35836175215575419277023590507550215959808120559156928257788802`53.60492\
8695778824*^-52*I)*y^60 - 
  (
    2.687211821491244464551147950055463851235977117567637460907102052323008`6\
0.15051499783199*^-46 - 
    4.37075251682210686761523624029239675485531637185260460651307755`53.36176\
931278293*^-53*I)*y^61 + (6.1313557117980006126023633501299455339467832612627\
661898452333100082235834587534100112972`60.15051499783198*^-47 + 
    5.67399223220456391553955033444726811847695674674958732820867865672129724\
9986358257`53.11684722219818*^-54*I)*y^62 - 
  (1.401074524752412368774859112694634441628398442448173951594556392460559298\
3562140140396414`60.15051499783199*^-47 - 7.349130343683815249714467219674000\
85829111970100107407498820043828320756875720487`52.87028971137867*^-55*I)*
   y^63 + (3.2062120741379113060458141536360690525951748339998219114205147414\
3903269553819347435422`60.15051499783199*^-48 + 9.499336432716937960428013737\
1840903647977513454008298823763279532791050146980462`52.62221602167076*^-56*
     I)*y^64 - (7.34736044980911834877162897197923748768317111475565783388072\
990616210832622803968242098`60.15051499783199*^-49 - 
    1.22558473510671070246198915645034645142420560964961690228151959113068284\
3860906`52.372726994769984*^-56*I)*y^65 + 
  (1.686004523786311720568819244659101906807453443425225967108267085436719828\
58621934479429`60.15051499783199*^-49 + 1.57854953919073628311850854724208427\
5432939293100015637624387481424300330403435`52.121914478056446*^-57*I)*y^66 - 
  (3.873975418372980096276386431368142901394809397347013460596101864185467009\
9656296198296`60.15051499783199*^-50 - 2.030023417577722114285561634780260254\
39584416526301608969506797722821564798364`51.86985918497711*^-58*I)*y^67 + 
  (8.912678339746359694716103769086415143407629135132617357962832043751212298\
711134949297`60.15051499783199*^-51 + 2.6069187990313720742135646127569967301\
790222467066226660001385629416848166265`51.61663426866037*^-59*I)*y^68 - 
  (2.053035886726676058052165079276867386843566961781790067805245650500518968\
79002003799`60.15051499783198*^-51 - 
    3.34338877708319996627404253365972943221652679349886313498545449502009822\
4903`51.36230533730877*^-60*I)*y^69 + 
  (4.734847255163909434511076568685859026713678972570798038042613265687807904\
52356160989`60.15051499783199*^-52 + 
    4.28275300993597610375509596427600163962048031036413654087527108158443433\
886`51.10693205346512*^-61*I)*y^70 - 
  (1.093255123456889569160064083076853216243028995911267715561422084839273331\
25114360963`60.15051499783199*^-52 - 
    5.47993137862956815702024544975038742781268172144187274397762771465629109\
59`50.85056859667289*^-62*I)*y^71 + (2.52713680517006976093677592332058383387\
73704810643489479291695140197801162887355275`60.15051499783198*^-53 + 
    7.00451834220849935302686450330370706301315228539261667586884514175344035\
9`50.59326452186026*^-63*I)*y^72 - (5.848087712068941225957130665211774383899\
442856935551764496344011833960064367889356`60.150514997832*^-54 - 
    8.94466553875666969890416926193213220163482702019192893024590793076693173`\
50.335065226058404*^-64*I)*y^73 + (1.3547640372128573051155905302728971926331\
35514258034091825593619868212857691405808`60.15051499783199*^-54 + 
    1.14119837604303222975703826718763560520177234915579211793104884937060834`\
50.076012483210356*^-64*I)*y^74 - (3.1417050779402437015044600652701444381028\
7925537368336660480828225660351263528509`60.15051499783199*^-55 - 
    1.4547730294450342776060360121157311410968129710281282709282000299279569`\
49.81614482476552*^-65*I)*y^75 + (7.29301259170443591759359371425720050437587\
87686449072383083009241184897462516771`60.15051499783199*^-56 + 
    1.853061668164127355224231866072960679597004705197658403459096692232065`4\
9.555497906914695*^-66*I)*y^76 - (1.69463674311554882737646558151977247391744\
89460473920527882238387474176072358302`60.15051499783199*^-56 - 
    2.35866588594578183881442731920648082535405989122505667438295415633753`49\
.294104805051774*^-67*I)*y^77 + (3.941514679843494890241326169989973224561811\
125918296986941098253707554245400752`60.150514997832*^-57 + 
    3.0001601028182892650911936052381850895885864832239667765417713053782`49.\
03199628079449*^-68*I)*y^78 - (9.17604973418994965475194498312838674053852683\
482169840558775848627978807782604`60.150514997832*^-58 - 
    3.813658218968338930187888362449416925720975863400857509113274890909`48.7\
6920100792695*^-69*I)*y^79 + (2.138179044213097207784277287506540765675624098\
76606306515275403812344344699843`60.15051499783198*^-58 + 
    4.84478874251112520353377025757821183312901365467968810049989030188`48.50\
574577336425*^-70*I)*y^80 - (4.9867556771770669654062431450728468651185332130\
899006089864310427615210295687`60.15051499783199*^-59 - 
    6.1511843733656317260601295245412814198650238636694862622235416149`48.241\
65565166948*^-71*I)*y^81 + (1.16404081963733989166424366926109867603535776329\
45224315161451305922741982861`60.15051499783199*^-59 + 
    7.805619412390005248459149856013408201808985884413869979945191524`47.9769\
5415982848*^-72*I)*y^82 - 
  (2.719475603886100417160662246260599928291246830411460364786755316591633191\
748`60.15051499783199*^-60 - 
    9.89996280495943364138354547520167607702312506486417065515435347`47.71166\
339358856*^-73*I)*y^83 + 
  (6.358578542377366497055391666375711730554445597684257638580284970297619475\
1`60.150514997832*^-61 + 
    1.25501579324640682165172125558558831436728186025374793169034716`47.44580\
41487439*^-73*I)*y^84 - 
  (1.487935921651850777918259824844638473568459567339519516661389980654482450\
09`60.15051499783199*^-61 - 
    1.590249470890430483934781141375098219862066809959758021492265`47.1793960\
2897409*^-74*I)*y^85 + 
  (3.484571966114303973208514633811421908210821757447444459631012246704816763\
4`60.150514997832*^-62 + 
    2.014150798054738130757149551907562518721359431019529705319758`46.9124575\
4225057*^-75*I)*y^86 - 
  (
    8.166720021545058853712965492936252689683715346648694052693566182649419669`\
60.15051499783199*^-63 - 
    2.54999222535602737297140689890789602429357360547561010947838`46.64500618\
716197*^-76*I)*y^87 + 
  (
    1.91545163489173604512713876758367595117053398942284914935665507383310115`\
60.15051499783199*^-63 + 
    3.2271170894937013988421955713268281181321377288415137259938`46.377058530\
49685*^-77*I)*y^88 - 
  (
    4.4958576351653601403266634337531105498560201156607851327909211105238329`\
60.15051499783199*^-64 - 
    4.082515382583918791801926955919574653588268976113914424299`46.1086302771\
24234*^-78*I)*y^89 + 
  (
    1.05600151676008903730065036133828245554337439733700363718991193939667084`\
60.150514997832*^-64 + 
    5.16280684604755745460556645299761831411561527688353815822`45.839736333118\
*^-79*I)*y^90 - 
  (
    2.4821053017598705231697234834313394338835824807261279498321276493828414`\
60.15051499783199*^-65 - 
    6.5267363160706873601373306427332350803389801622479811259`45.570390862909\
235*^-80*I)*y^91 + (5.8381170754270000478731474777049065465223319482530952742\
295276976728407736431988038639651`60.15051499783199*^-66 + 
    8.24831319787729349143769338779043361337044147898267500864426186031438090\
65`45.30060734115906*^-81*I)*y^92 - (1.37409204405324071083054338202642967314\
57855036123526933956419957857794795322251289704499`60.15051499783198*^-66 - 
    1.04207608010432383928051471750828934093586233567694562921379862939146130\
83`45.030398599942565*^-81*I)*y^93 + 
  (3.236256825414071191210554343349962210679088509833245853678408497235868591\
091694702764473`60.150514997832*^-67 + 
    1.31614837930478045739149415337241287519611445981125437134120109587832521\
2`44.75977687176218*^-82*I)*y^94 - (7.626902020299043133474326400760097876977\
90246314840845719673628458359412143377651377923`60.15051499783198*^-68 - 
    1.66183154388434739119690995222318329722064763742848835634460433259978447`\
44.488753828838654*^-83*I)*y^95 + (1.7985623045116493994965046456130674630869\
3084524463631033712108580756364977296796935244`60.15051499783198*^-68 + 
    2.0977373371240193775296010402660412883148189989940244542370250044198104`\
44.217340619073795*^-84*I)*y^96 - (4.2439398777845342303560981638967927224532\
523226622751872180996322393169566838715639098`60.15051499783199*^-69 - 
    2.647293687027275682491792625082034127577967711323784146828160274975116`4\
3.94554789902829*^-85*I)*y^97 + (1.002014110170614374636791140392420732668471\
81948973794826553231256348779878064468588`60.15051499783199*^-69 + 
    3.33998643990262672917797372449850536089295784382312115814635041227628`43\
.6733858642178*^-86*I)*y^98 - (2.36719461111331976250101059379710408300270940\
5705300143088003835775006903186670382741`60.15051499783198*^-70 - 
    4.2129202944306359852824315819030872648523985406178134270158757826357`43.\
400864276993964*^-87*I)*y^99 + (5.5955708456687480485690759532905950836275691\
0791568962650997704026316400006634715217`60.150514997832*^-71 + 
    5.312780743882413167088776500765818651608943251141075136385745573446`43.1\
2799249224534*^-88*I)*y^100}


==> anc/P_numexpan_CA2CF1_s16.m <==
{(-285584.8488522648065385929735012083781250215285608337249708257411648297443\
8031991935`60.15047844883409 + 3705.22014815615016958771892465360273170458533\
366191021855225799612080964175787341`58.26355730274812*I) + 
  (19894.45600424290448618737721268554918619273723480094799752720316320056303\
030307347`60.14462366073051 - 3299.242025299439955104155212356821980885094242\
95250976223780970878740108147444582`59.36430576809544*I)*y^2 - 
  (222.7850339263967121771906603797450492398094159059762698082710453479053432\
5714078`60.1439930810389 + 38.90143321336366059367722584514825241315138786821\
256244658184368411276234445507`59.386072670215526*I)*y^4 - 
  (5.678214761423109026250275454252148196915407678435892143949051383735559837\
58343`60.12413616259628 - 2.0407292306250279730595721584258123909520954145384\
676914599659162231597035884`59.6797097334042*I)*y^6 - 
  (0.251344872701792674371208203635001860175436639593421191240536937764083160\
26809`60.133219325206944 - 0.072371376599012797519661917281584017365952388184\
81544472617687132914294952165`59.59251612848119*I)*y^8 - 
  (0.000979127420742991926471675694432157850725565417384999070080689422244052\
06572`60.15051499783199 + 0``63.15967578455323*I)*y^9 - 
  (0.015243355130126889064508716186715811280606402801077263465095122285405445\
84981`60.15005069864358 - 0.0007052361454367014839512097779087380413322793215\
1180148174098232423567640084`58.81530469404875*I)*y^10 - 
  (0.000222297158260541964367030537632679777188877186380732506677883796385427\
54049`60.15051499783199 + 0``63.80358108690832*I)*y^11 - 
  (0.001081151252060011141741095072566520370765133922906337181975667953129656\
61143`60.14328356034559 + 0.0001989515691232055375641160221391883197960435818\
8571896982211798403227441451`59.4081444735051*I)*y^12 - 
  (0.000032546866261927127964521972264590583604722257902108029485479647636943\
58767`60.15051499783199 + 0``64.63800581846603*I)*y^13 - 
  (0.000082665865081101183209998107651090290343152365383063652754525975405073\
3661`60.124742600032356 + 0.0000293454048434326171440552753373177838544646225\
1120570400243534723530580811`59.67495649045808*I)*y^14 - 
  (
    3.93987867842067446534063338883639830045060008375257132994767689702698343`\
60.15051499783199*^-6 + 0``65.55503214912918*I)*y^15 - 
  (
    6.55630625354693948927228494953213723054572012460636444506490380185098087`\
60.10701182278497*^-6 + 
    3.08785685544322928981000433342289270374371526434925329372672215767470891`\
59.780009750387414*^-6*I)*y^16 - 
  (
    4.2950516582307112174528693841125164183857002234922327074470888084519409`\
60.15051499783199*^-7 + 0``66.5175466062073*I)*y^17 - 
  (
    5.2967234787313969876334958663400533144114019176320961826102576367839702`\
60.09382032573641*^-7 + 
    2.8931104684412241541250425463688122493664509415606640717853804662562374`\
59.831178041781094*^-7*I)*y^18 - (4.38618672806049715403196578072406739993386\
89122297733456692423582135774971212397086473462`60.15051499783199*^-8 + 
    0``67.50842788137966*I)*y^19 - (4.320763688508589380064737238646281526868\
5825445000565144642710615813851000960664630294018`60.08508227330691*^-8 + 
    2.56223012004656202640867631691314082061967462353853928123586039816882276\
85169937423454019`59.85813989100028*^-8*I)*y^20 - 
  (4.285990328022029664981536109805983175355521509251100084875244970817305656\
535938905698335`60.15051499783199*^-9 + 0``68.51846381117551*I)*y^21 - 
  (3.543370185148233296703364523528079688440400840611855001021254139560115950\
151103240069124`60.07984992047759*^-9 + 2.19751402763541635343971707442897718\
6184365964808579139782580442403120332714916079169433`59.87236504992897*^-9*I)*
   y^22 - (4.0582070665452176627070582069804487792211639587675138162291751906\
1218075829629428554132`60.15051499783199*^-10 + 0``69.54218079506475*I)*
   y^23 - (2.9147581274677727706093807126720132668781260726869159740076294435\
795187693464414702831`60.0772037830782*^-10 + 1.84712581719914201965197388372\
797043317686641968942500046377691714747602579286815955201`59.87909773959269*^\
-10*I)*y^24 - (3.753424739636146250246247758047853353257955454568370043183776\
4592672489466639951454108`60.15051499783199*^-11 + 0``70.57608728563237*I)*
   y^25 - (2.4022363657280778540438718608685060026324219204129907529502405186\
821887453779084034764`60.07642784491387*^-11 + 1.5318132141709523464238015408\
439095476862733135691080168176065711991956504824543364003`59.88101791939923*^\
-11*I)*y^26 - (3.409436913501255546972932524521637887655084956031825705656057\
463710726498978073277494`60.15051499783199*^-12 + 0``71.61783233894275*I)*
   y^27 - (1.9824294396307996938959677033245358634203147498614959981139439042\
62627056859529263696`60.07699730826471*^-12 + 1.25837898139707193288742478758\
0921465845671230538136890292268793871077889859774307341`59.8796110254805*^-12*
     I)*y^28 - (3.05317151024686553969292075655259093184944230542974284285517\
912638483358992067431676`60.15051499783199*^-13 + 0``72.66576379659207*I)*
   y^29 - (1.6376417294661694610967505268591910189193196789459755473251857116\
9381340579769448055`60.078532596997434*^-13 + 1.02669021828830970413589592342\
051019741715387626018505042408926434213622067370980853`59.875753125088764*^-13\
*I)*y^30 - (2.702933793335544117374984407821384284292006412290777445474404615\
6212473005065115173`60.15051499783199*^-14 + 0``73.71867958977336*I)*y^31 - 
  (1.353995765438204080202203723226910981055829322866989388302529997643953412\
2678699427`60.08075773197343*^-14 + 8.333864163291016197442374120276929453318\
823050953920572698237257893034630221611115`59.86998684331282*^-15*I)*y^32 - 
  (2.370474034984317426839755124485355706979145865478754311465259572055358481\
761926499`60.15051499783199*^-15 + 0``74.77567979520076*I)*y^33 - 
  (1.120381134785354344472346316408056415849043489264016340441065339805902609\
511950549`60.08346941987001*^-15 + 6.7384240068587768880574965220489437585886\
9607910639283367635429706622943612274261`59.862661967338475*^-16*I)*y^34 - 
  (2.062720921836121763967720558895718273877190160233863817573293131113563973\
93381669`60.15051499783199*^-16 + 0``75.83607452424823*I)*y^35 - 
  (9.277989675983561620429019431481895884804733717568521686793037335483481325\
3008305`60.08651551129695*^-17 + 5.431878955342254576808453054301083608769171\
3248541234598938652629887659259490578`59.85401170988072*^-17*I)*y^36 - 
  (1.783161515444110076319623329356082366723031384001524172297303130983215527\
3486065`60.15051499783199*^-17 + 0``76.89932431529084*I)*y^37 - 
  (7.689145978866756417246058295992073379172598215457460363266336821627116250\
532589`60.089780310735236*^-18 + 4.368114622492931817430855313304898715708356\
841681873687387608182486577678049237`59.84419623069613*^-18*I)*y^38 - 
  (1.532903268971158832497479085140860317374585901784642512425260814220660116\
748074`60.15051499783198*^-18 + 0``77.9650002474639*I)*y^39 - 
  (6.377298731702365856825866630598900026870195934085682072349090142956958117\
70232`60.0931745984252*^-19 + 3.505828658812633762171766988528347316609566143\
15439486995310735635205463736066`59.83332852421223*^-19*I)*y^40 - 
  (1.311470550502437781521943225718807609679492280256770482922858690357675321\
9196`60.15051499783199*^-19 + 0``79.03275645501989*I)*y^41 - 
  (5.293310771209276760181882789666379274050456069777956018340153020519468100\
054`60.096628815429575*^-20 + 2.809240496815966305320721847234342180494676385\
5766145959145813170764801466311`59.82149034357802*^-20*I)*y^42 - 
  (1.117388790465359579041936946543149784778428095132015018154207087579940655\
4987`60.15051499783199*^-20 + 0``80.10231068758559*I)*y^43 - 
  (4.396890541776707945715705004055921045460001650339725752609390771069547686\
881`60.10008835351767*^-21 + 
    2.24801684130060769532855208628717053973076530894854982797447866288509051\
6516`59.80874225977164*^-21*I)*y^44 - 
  (9.486035782701272539233541073435322408766160890461084617428363956144246069\
56`60.15051499783198*^-22 + 0``81.17343023929133*I)*y^45 - 
  (3.654979883091556264695261747844357553871005462201175165458203189765631030\
21`60.10351024345744*^-22 + 
    1.79682131990533629761167666041366955260023357797516858177583661864663821\
619`59.79513014450375*^-22*I)*y^46 - 
  (
    8.027742722119854975943016560548801734794779897242700430774704378957101741`\
60.150514997832*^-23 + 0``82.24592155232175*I)*y^47 - 
  (3.040442046252683277955314695474628623017040822155427138171080382990507008\
5`60.106860774833905*^-23 + 
    1.43471407759310917737386637898071694938513148388512042560063906497984069\
62`59.78068940475555*^-23*I)*y^48 - 
  (
    6.774739555326121222439875944887712649220606374217322333506436153181101886`\
60.15051499783199*^-24 + 0``83.31962239376287*I)*y^49 - 
  (
    2.530989683747066735562806472844022579522303773899673779240492224174453008`\
60.11011374007658*^-24 + 
    1.14452267260521804739587770397560386038201422894271201233841239806966233\
6`59.765447765410435*^-24*I)*y^50 - 
  (
    5.70320687261602010248855151971454230382634795560329603342327954066032001`\
60.150514997832*^-25 + 0``84.39439587278274*I)*y^51 - 
  (
    2.10830761318518520885745290015224220849934039407909756098809754893382619`\
60.11324910076754*^-25 + 
    9.1224600065540147906148062549650005381034618614533124031415961438798908`\
59.74942709181772*^-26*I)*y^52 - 
  (
    4.7905921500427131603670318846493992186205303450097966049609534677451067`\
60.15051499783199*^-26 + 0``85.47012579932317*I)*y^53 - 
  (
    1.7573347965600311417809702125141873521444777803364127357088452219526607`\
60.116251943690756*^-26 + 
    7.26519254396578753351542765136878207525127614359332368920140396122248`59\
.73264456378198*^-27*I)*y^54 - 
  (
    4.016076344553565240606942646306041758268094778615876717039720660808126`6\
0.15051499783199*^-27 + 0``86.54671303779284*I)*y^55 - 
  (1.465676797174424110523186485416794697037306310106294740232110920817865168\
0838484974731579`60.11911163970302*^-27 + 5.781492618365616124723999659550514\
809161055065458168148350929001738738917641894791599593`59.71511340250862*^-28*
     I)*y^56 - (3.36079782450096035048455053767485514252672247431551300483093\
1332960375626798696893345736`60.15051499783199*^-28 + 0``87.62407261042785*I)*
   y^57 - (1.2231251839163980946344868399854499969086729940381437542636981348\
33388934339367251811037`60.12182114845321*^-28 + 4.59719624127726265157859124\
988876668200867883487665613034428993456846022735231608655897`59.6968432830944\
95*^-29*I)*y^58 - (2.80791284974390890023386715303523094296840776737844336125\
648643422396249216736922618617`60.15051499783199*^-29 + 
    0``88.7021313735276*I)*y^59 - (1.0212645230769829292768095083899867200411\
4604190596509799338834276053974964285689123527`60.124376431572976*^-29 + 
    3.65260184956532564252152032215167854486099201529094591287446673453467982\
51938245140421`59.6778405207172*^-30*I)*y^60 - 
  (2.342549953665566754128303582918864720647751168095757503312234028944338814\
8575769779236`60.15051499783199*^-30 + 0``89.78082613706833*I)*y^61 - 
  (8.531510209523934108306128855389158897492576581786062786145273936875867644\
426818231163`60.12677594972117*^-31 + 2.8997332889941673817308885516404014864\
72654281033866057192389248807416988297780729697`59.65810808919215*^-31*I)*
   y^62 - (1.9516991205616980661541932243191526382559680889379004691000038013\
43837198733716655828`60.15051499783198*^-31 + 0``90.8601021314027*I)*y^63 - 
  (7.130497176164163721305544405985611932212142266526229377488260611658131502\
34236016727`60.12902022710163*^-32 + 2.30009140695828209241247798305589999671\
691159369751914757715559556796317104698444746`59.6376455103479*^-32*I)*y^64 - 
  (1.624064410442987896810359432458634939353120836876730856940984657342923617\
22176743336`60.150514997832*^-32 + 0``91.93991174845317*I)*y^65 - 
  (5.962194877759967900742883036096400135925411915388758248018075702264174542\
8764473798`60.13111147233705*^-33 + 1.822818102811762530025297945680849620612\
0317371109715061748430292917794008512564178`59.61644863825102*^-33*I)*y^66 - 
  (1.349899684536413224208099043931483715623641711728550340779455015064790204\
1078901364`60.15051499783199*^-33 + 0``93.0202135019822*I)*y^67 - 
  (4.987370560992465866218216880452039880183456777504791017741051869523118518\
792826048`60.133053247891766*^-34 + 1.443204057013361670602302143735508010615\
063442820986408810147669933309570587986473`59.594509351501884*^-34*I)*y^68 - 
  (1.120840547740185851430851313153377451255745912712908962720592215322150739\
223048308`60.15051499783199*^-34 + 0``94.10097116415055*I)*y^69 - 
  (4.173528452876893213573829166768332964426176314105291687921328341575942644\
44560844`60.134850182284204*^-35 + 1.1414801260847406149603636604226216578008\
7939222965959482672327240036554727357908`59.5718151581914*^-35*I)*y^70 - 
  (9.297409353837813818101728081881147699639977709137777164073359464712416179\
6184045`60.15051499783199*^-36 + 0``95.18215304498436*I)*y^71 - 
  (3.493727997462058987236691168882071867101994677947359231917663052658090563\
281447`60.136507720572205*^-36 + 9.018412174057419816600971075231170709025553\
058533229308951654023110189010783941`59.54834871065317*^-37*I)*y^72 - 
  (7.705194560285804476726465972367741499275480178951093727596297053773050506\
016369`60.15051499783199*^-37 + 0``96.26373138847104*I)*y^73 - 
  (2.925614130069789380822562244732269009853981988085630606792860394024155269\
051495`60.138031909337506*^-37 + 7.116596712103820454548614038592525215375344\
31650907358405652310319642595103884`59.52408722010026*^-38*I)*y^74 - 
  (6.380182968148320371112990158057086114208363145634760744959653850001275775\
33021`60.15051499783199*^-38 + 0``97.34568186442152*I)*y^75 - 
  (2.450620736685935637350916034689257455252690480758317863582025128346260320\
53597`60.13942921283846*^-38 + 5.60852480777763710062525733645956240765054266\
71737854568606007809117941581078`59.49900175392733*^-39*I)*y^76 - 
  (5.278759286076065071527778127772619503691241608656295774755974213801191068\
7772`60.15051499783199*^-39 + 0``98.42798313941361*I)*y^77 - 
  (2.053315672084336443389132054519322450893157910136487404923189282224492263\
9007`60.140706357275484*^-39 + 
    4.41372992107664952913365158871879555772329802800451099698410979366984136\
6291`59.47305639021036*^-40*I)*y^78 - 
  (4.364138093758786683517752821844411260130808896940082663155119617218190511\
644`60.15051499783199*^-40 + 0``99.51061651338394*I)*y^79 - 
  (1.720861589510819635452389463581568591153518903589967997095254532226550885\
709`60.14187020030176*^-40 + 
    3.46803071082518645923483463695579720681864328097382156243991231137883685\
686`59.44620719395217*^-41*I)*y^80 - 
  (3.605366232366915383402008439888343063555362680038360884866434441082201347\
26`60.15051499783198*^-41 + 0``100.59356561099082*I)*y^81 - 
  (1.442571612847291201954472802807687495659199935646214927353680228183698319\
6`60.142927623061986*^-41 + 
    2.72026194264336809582465607797501503238052951009086607303427863237927177\
17`59.41840096687927*^-42*I)*y^82 - 
  (2.976451970401871018063065622449761723018055292048232505582641861913474852\
4`60.150514997832*^-42 + 0``101.6768161188924*I)*y^83 - 
  (1.209542762895292531314720698425476325406020426563725085090508128392342557\
6`60.14388544218564*^-42 + 
    2.12965615973496485494030126579832158755855470752462062036587042998296125\
1`59.389573705680775*^-43*I)*y^84 - 
  (
    2.455610242237407378713068876009681957865466079287818758205952397905044026`\
60.15051499783199*^-43 + 0``102.76035556169764*I)*y^85 - 
  (
    1.014353200645422607314496556039425349024085407402292674384713820453125852`\
60.144750339307954*^-43 + 
    1.66374799468604810794510229627891870162493502989244652381959553167097309`\
59.359648680441246*^-44*I)*y^86 - 
  (
    2.02461237564411785050932190760947653000589061069425821026431678726565306`\
60.15051499783199*^-44 + 0``103.84417311064325*I)*y^87 - 
  (
    8.5081190964363538611926441713717893249502077336264402600712689382902646`\
60.14552880585023*^-45 + 
    1.2966977798244155819361430828571815235052203407285608547873852229227535`\
59.3285340125907*^-45*I)*y^88 - 
  (
    1.668228658765098504240879941610273234768582835974560556304879544200034`6\
0.15051499783198*^-45 + 0``104.92825942009507*I)*y^89 - 
  (
    7.13751518955007583762229696800798384726929103577703389602461493333298`60\
.14622710096122*^-46 + 
    1.007951254686685391276971258547424402218574911836033366997281865328757`5\
9.29611958526737*^-46*I)*y^90 - (1.373752545018722926878343719468132443136666\
05100954267800707028574484449733947573862843327`60.150514997832*^-46 + 
    0``106.01260648782424*I)*y^91 - (5.98856658880115102053008672606317389333\
81802152359471458017054227400322669536955919299355`60.14685122069652*^-47 + 
    7.81168483866636754179421886431874406541716258093683367355984007551989900\
7745046379430633`59.26227305113709*^-48*I)*y^92 - 
  (1.130596045604305750007276107929182154009427759662252041864039954692330825\
5364801846940484`60.15051499783199*^-47 + 0``107.09720753570244*I)*y^93 - 
  (5.025216173644990460689515540112132801560624088411109870628656353688032642\
363967487237818`60.14740687669554*^-48 + 6.0336827825132179976341512668965087\
1388636676113046399854891471798644785261540676986685`59.22683460146704*^-49*
     I)*y^94 - (9.29946768881714405313446468698288453880098772569528211901358\
647488297639437363887653727`60.150514997832*^-49 + 0``108.18205690803352*I)*
   y^95 - (4.2173218573546982189120933396259228053582116259889182679078979579\
3423676211134430319012`60.147899482794706*^-49 + 4.64245037098220422284545817\
90444305543266370558061282194459315309160674733165011062059`59.18961000576505\
*^-50*I)*y^96 - (7.6447803650199557252283371290816846842539626692594982294237\
942092883607258972776565952`60.150514997832*^-50 + 0``109.2671499852099*I)*
   y^97 - (3.5396749632837427989300373921398635755531338588630269303219189837\
859913110350121211956`60.14833414819194*^-50 + 3.5562347845014837329856461932\
67237948487539622445383447201397455014287501125832822825`59.150361189766016*^\
-51*I)*y^98 - (6.281044742208566541302915401780541838415179254235762183771273\
252862908843118990804315`60.150514997832*^-51 + 0``110.35248311077642*I)*
   y^99 - (2.9711840077382383223573019512723364034328379973691902337775826706\
04528924189656669226`60.14871567594614*^-51 + 2.71023596704248444103130372948\
760581316195901254140597871374259763628595483802548652`59.108793231539686*^-52\
*I)*y^100 - (5.15776401133810328390447077164493633018388254911070071981577791\
424765475739248787578`60.15051499783199*^-52 + 0``111.4380535303128*I)*
   y^101 - (2.494195477560746378937388717965014457962271470802999620338420162\
65951620201845794395`60.1490485657533*^-52 + 2.053137023181773091689105988037\
4721563149347575203338651644957784976874057399895665`59.06453601279743*^-53*
     I)*y^102 - (4.2330720154961313357801682123919925300841631204838452155664\
403985495747535167172133`60.15051499783199*^-53 + 0``112.52385934082348*I)*
   y^103 - (2.093928184163074510472218775786889324945282794148593221357147790\
9134686144037045711`60.14933702008765*^-53 + 1.544338230006583782424815112750\
406035004612590115862454799107559822205612678400629`59.01711766008092*^-54*I)*
   y^104 - (3.472286471585127953452650374880985215857405483373952362314885150\
541886549380191497`60.15051499783199*^-54 + 0``113.60989944956016*I)*y^105 - 
  (1.758001868788278030181942245244197403048419812054929417592683973617634045\
472166006`60.149584952929544*^-54 + 1.151752918417064825350985629914154899179\
96110015575754537078320065657458313531482`58.96592494190979*^-55*I)*y^106 - 
  (2.846698394557455142257426584185397627970287548108280151070605708908476628\
83092209`60.150514997832*^-55 + 0``114.69617354140442*I)*y^107 - 
  (1.476044093064500799973011799349667246327615442765850528576359896563567007\
95378738`60.14979600042264*^-55 + 8.50051883510846548162202911243620531983524\
2516676505967480338073646610064505403`58.91014210328889*^-57*I)*y^108 - 
  (2.332560643865633162245761143373784821004933904600262947435956344095349311\
7312235`60.15051499783199*^-56 + 0``115.78268205411493*I)*y^109 - 
  (1.239362209574869000310186301650024083767029568345555641554588100777009710\
4430064`60.14997353290971*^-56 + 6.192657257641164641204475496023726665071153\
01684890386415551372816527129949284`58.848652327292186*^-58*I)*y^110 - 
  (1.910243967791114484473933326557292666127062744573185984525286247947564860\
949095`60.15051499783198*^-57 + 0``116.86942616089883*I)*y^111 - 
  (1.040669478797597511253041599128916580267138520215751950831693096218329735\
60646`60.15012066789131*^-57 + 4.43672725211867307599419329394978490364864826\
76606361990757467645343307895226`58.77987058159499*^-59*I)*y^112 - 
  (1.563533669668041522226766208368678040860058276615351164968701589579354321\
80553`60.15051499783199*^-58 + 0``117.95640775990664*I)*y^113 - 
  (8.738562703473657413758612716003208125919633858108649197216495439346016799\
9754`60.15024028353327*^-59 + 
    3.10914411596700761025053156640019723065818354589080806610105278988747600\
7918`58.70144112973074*^-60*I)*y^114 - 
  (1.279044125719687813648906913110737026804708616732008996808890244636001600\
3406`60.15051499783199*^-59 + 0``119.04362947037757*I)*y^115 - 
  (7.337988303115537826343763721647815958921087780937117585776640611653912400\
914`60.15033503242145*^-60 + 
    2.11292638794009774767984731049590541572278549334330842892956128072718054\
032`58.609642384242065*^-61*I)*y^116 - 
  (1.045731914921734486601577519232674926441049785576277743990310062095860686\
485`60.15051499783199*^-60 + 0``120.13109463528228*I)*y^117 - 
  (6.161993715140169172124486922822187805058419915620827022285906915927814585\
2`60.15040735532187*^-61 + 
    1.37211282911539100759351143920690280119647521221199053922242749627021486\
26`58.498075929256935*^-62*I)*y^118 - 
  (8.544913434739993970574254281377947738658060972991333498291481790031288692\
6`60.15051499783199*^-62 + 0``121.21880733042477*I)*y^119 - 
  (5.174522977650823775152065907477451244396341309546123864742312713173982946\
7`60.150459494757186*^-62 + 
    8.27331263040578796096818885170595978287017622888908116568132185733158348`\
58.35426861064771*^-64*I)*y^120 - 
  (
    6.978187230603864874455739986652097291777199809920921830093510035922153082`\
60.15051499783199*^-63 + 0``122.30677238007914*I)*y^121 - 
  (
    4.345322457652004581947260419018529764560386383824840035091561851677984418`\
60.15049350825399*^-63 + 
    4.3228437765983320820849039949132066044093103801318901009786840880036762`\
58.148241038986086*^-65*I)*y^122 - 
  (
    5.69533951228362964326524760973381968396005672886387669915476705705309885`\
60.15051499783198*^-64 + 0``123.39499537935254*I)*y^123 - 
  (
    3.64900351366562101004436180557794572688194447012852180739510783498670843`\
60.15051128115142*^-64 + 
    1.509651146658503413972993405097286395801144875548462908282751991836744`5\
7.76721360081008*^-66*I)*y^124 - 
  (
    4.6454979658499812331572857947631867680819693784588080714349137178146787`\
60.15051499783199*^-65 + 0``124.48348272358642*I)*y^125 - 
  (
    3.0642574659875506567526326548378211170023335579243105259870317393632624`\
60.15051453889269*^-65 - 
    4.4547767512489133747994198986766296813443007281154408961200751016837`57.\
31301523045676*^-68*I)*y^126 - (3.7868085812218048883706351015719708337712528\
445828019860558374240381102479525138435754891`60.150514997832*^-66 + 
    0``125.5722416452383*I)*y^127 - (2.57319791742464151630996454849614023493\
55507135758688886940822949702979456191550019301235`60.15050485874515*^-66 - 
    1.75833056018529430720110225119695369588275653059882025095926201395208980\
76405507498018`57.98513219180957*^-68*I)*y^128 - 
  (3.084854883922968703083026432144587905384537381225585356377728906699900785\
345439591645777`60.15051499783199*^-67 + 0``126.66128025882864*I)*y^129 - 
  (2.160809604507173348869751692651549367039321835176389832563757316733782166\
585987908655545`60.15048368091491*^-67 - 2.5950426719358857590914781603296851\
486311838451736827823868488016589373646345814099176`58.230011682974215*^-69*
     I)*y^130 - (2.5113508082064488639463476428977397775233354342114459854248\
4042152445459647847797543214`60.150514997832*^-68 + 0``127.75060761469827*I)*
   y^131 - (1.814486399904140360806603282022691726041253817763467950802583053\
98799662539611036188473`60.15045231903862*^-68 - 3.08296229559842502261447489\
3426849235668711640117959647181032500361002209012267721501`58.38066681502101*^\
-70*I)*y^132 - (2.04306053757436371100741454094195224504709912449760623519695\
82998544811781272675367609`60.150514997832*^-69 + 0``128.84023376250403*I)*
   y^133 - (1.523643950612540367017523664385872686593621406078319697210140828\
504676306940044865308`60.15041197004723*^-69 - 3.3192122971001648130324967733\
5212897050937650330594120942476296785051164310025732127`58.48856350914785*^-71\
*I)*y^134 - (1.66090645224998531030773499679709731460053782587994752756543131\
6227862856716966692139`60.15051499783199*^-70 + 0``129.93016982559476*I)*
   y^135 - (1.279394821976867287806521827394481488175713406260282858556374499\
947545485053833533974`60.15036372340698*^-70 - 3.3774258878150324437915744002\
21437563982272565072417275980796047323115520444838819`58.57194496262161*^-72*
     I)*y^136 - (1.3492328614508559985817776562222957036307041930524032347323\
9515542017400682218140546`60.15051499783198*^-71 + 0``131.02042808765918*I)*
   y^137 - (1.074276006037745730073485752088723076586116784532602909157777089\
26160384168655093826`60.15030856975041*^-71 - 3.31303732360891128372510081960\
132337469749885573139151226469105872151490607957766`58.639419022411815*^-73*
     I)*y^138 - (1.0951986618622859918066117469231392984534501538634589496339\
735847416627920593026162`60.15051499783199*^-72 + 0``132.11102209333626*I)*
   y^139 - (9.020203112994289263587611845965577033767091649616094143894995861\
285039147211905458`60.150247408916044*^-73 - 3.167430011447054255095435616176\
35716261632984911259894056808410607973489201552642`58.69573811936138*^-74*I)*
   y^140 - (8.882766233523191346717014659601995836085534483113850752120251380\
49366917319220921`60.15051499783199*^-74 + 0``133.20196676483783*I)*y^141 - 
  (7.573645353260862607425194286340635038880390544772605871159472688530105647\
98545241`60.15018105741964*^-74 - 2.97118222417573374027642431464770913080334\
84449661478271171503503636699911254207`58.743805380747396*^-75*I)*y^142 - 
  (7.198408037869122211611976262458787777447424503356751054140836515563189482\
4282331`60.15051499783199*^-75 + 0``134.29327853706937*I)*y^143 - 
  (6.358884776547734831630778552462359440575309297972362947884428553605867769\
9932082`60.15011025538236*^-75 - 2.746601028670657975143100759908317037401868\
209539722012411555852250576801164756`58.78552487815036*^-76*I)*y^144 - 
  (5.828267596565220330815635915041523368043593856153375481930418471552085468\
118659`60.150514997832*^-76 + 0``135.3849755142667*I)*y^145 - 
  (5.338798165055617498715588709318619711502446896870884930104774639716904761\
167308`60.15003567294362*^-76 - 2.5096955530021513126569120611437152624684226\
5161570123155270111505817560394538`58.8222132115491*^-77*I)*y^146 - 
  (4.714518518853932769551590816352367417155948817978642012693303477545134138\
1723`60.15051499783198*^-77 + 0``136.4770776518259*I)*y^147 - 
  (4.482206803392781259464771209318498096716536374318525894173818614603743607\
15996`60.14995791618739*^-77 - 2.27170930821445958425612648985129339165830684\
11328302468063436564569984325703`58.85481878325808*^-78*I)*y^148 - 
  (3.809851341156995053362958249440408220497895014600033463705164267677135590\
9247`60.15051499783199*^-78 + 0``137.56960696781906*I)*y^149 - 
  (3.762924207592787347612606358629231469786435602082262616795525210656981478\
8095`60.14987753261012*^-78 - 
    2.04030630511173036102170338741447548535847659598833672088289759125037167\
5643`58.88404743337222*^-79*I)*y^150 - 
  (3.075581274909059163308672436116406495195328366173321218692512773277553272\
464`60.15051499783199*^-79 + 0``138.66258778971132*I)*y^151 - 
  (3.158956584382234995403884578336220203436346345384391827227056946118836586\
574`60.149795016159935*^-79 - 
    1.82048586062176180708912727361136219620975252836237570570270835458055270\
299`58.91043866920628*^-80*I)*y^152 - 
  (2.480092932519116391576676546897803549667531881067365150775232678007724430\
71`60.15051499783199*^-80 + 0``139.75604704308478*I)*y^153 - 
  (2.651831468640192884683538422497564591485646327507157212208247315256393537\
11`60.149710811874655*^-80 - 
    1.61528522954045613977136851496820185128957485182204309318725603896797482\
11`58.93441411372636*^-81*I)*y^154 - 
  (1.997562640558472188405581830220034451801167499591384007030755942906351269\
8`60.15051499783199*^-81 + 0``140.85001459081099*I)*y^155 - 
  (2.226033948873706273334910440792569976096386174601225259561763988560938036\
1`60.149625320146555*^-81 - 
    1.42631669372778659373743409277892794768918163451372217739169300614408793\
6`58.95630950199944*^-82*I)*y^156 - 
  (
    1.606909301389397027873939149832099750539368215607316206555406232607785123`\
60.15051499783199*^-82 + 0``141.9445236332141*I)*y^157 - 
  (
    1.86853320938146051897063071908011333729878217015646972386789839951665779`\
60.14953890063966*^-82 - 
    1.25417582818192044330604234486265588107805069981143167948148119669146247`\
58.97639650601556*^-83*I)*y^158 - 
  (
    1.29093333465518839550337644457325696078829564550970008880910374860173353`\
60.15051499783199*^-83 + 0``143.03961118247415*I)*y^159 - 
  (
    1.56838489883717647911725715780674209612770319265358380108513090805075161`\
60.14945187588557*^-83 - 
    1.0987498122019377999566436407504832174338409717864242608300708348809568`\
58.994898037685374*^-84*I)*y^160 - 
  (
    1.0356103204572675505655558639521997594906325704090976256250457417794333`\
60.15051499783199*^-84 + 0``144.1353186280513*I)*y^161 - 
  (
    1.3163971661155842843342948286201025564990364900132697755046708194422834`\
60.14936453458087*^-84 - 
    9.59448441677917844921618096197776478866708740231979640982202731293286`59\
.01199923770468*^-86*I)*y^162 - (8.295118285252428101417004062554135118950407\
754337179907150570515585580329764686506951823`60.15051499783199*^-86 + 
    0``145.23169241455224*I)*y^163 - 
  (1.104850158630254846056217468525580317610863952765777042503148055180487026\
1404387687035283`60.14927713460955*^-85 - 8.353755887168154033903898038766847\
49737248843250841917338840219516147766785890017262781`59.027855532431424*^-87*
     I)*y^164 - (6.6333076201838968767225510456956566783160174210259153792880\
2424238400765170678094023874`60.15051499783199*^-87 + 
    0``146.32878485962445*I)*y^165 - 
  (9.272604175088087567459282878377996904530497509739363619011379483591397555\
30468259668819`60.14918990581104*^-87 - 7.25454979035638717620807258719134982\
30889397270714229075424967479736246839817818885364`59.04259865036359*^-88*I)*
   y^166 - (5.294925453239517347012814964902037860962708430834765744023761405\
4068345736054313639338`60.15051499783199*^-88 + 0``147.42665514773685*I)*
   y^167 - (7.781829787965929570610317000770255908398560246611744446436043058\
7549612079787834994053`60.1491030525142*^-88 - 6.2852110215702734502278610669\
48437605387217288744618089432991991818783780939104017583`59.05634118867043*^-\
89*I)*y^168 - (4.218367874324457988294896792011452416939547271016767813243360\
655217464107122131949438`60.15051499783199*^-89 + 0``148.52537054693718*I)*
   y^169 - (6.530451433709057418238197492268293612076586443025677871937614591\
666609014627503708827`60.14901675585582*^-89 - 5.4338366433893287986229596064\
0554179212743969434691450972995098402864593460278997074`59.069180130004725*^-\
90*I)*y^170 - (3.353567766833066125157869544326276786854266658349243285298170\
19434141480534265203034`60.15051499783199*^-90 + 0``149.62500791111108*I)*
   y^171 - (5.480068461860172793005333117345851929259943859615550024449038687\
16286728280126455732`60.148931175900714*^-90 - 4.6887210404420982124502695569\
089854880859230082253400338190505789387838259820769169`59.081199586569376*^-91\
*I)*y^172 - (2.65986408898625635601804492786187378399075905001975713880013641\
9138142231501849658`60.15051499783199*^-91 + 0``150.72565555176908*I)*y^173 - 
  (4.598433678372909322274732394253245066945758472120409980260293523985064695\
6645722215`60.14884645357985*^-91 - 4.038652070226137936528697784354327462706\
147310139448680446300858612903486994149353`59.09247296671661*^-92*I)*y^174 - 
  (2.104260020978759508915626047388266138221950251086849839188209825068538580\
519278653`60.15051499783199*^-92 + 0``151.82741559376714*I)*y^175 - 
  (3.858468133359572598031531557574156362879880993972481638442918556644180873\
969487296`60.14876271246128*^-92 - 3.4730969725829784916445665545405302773064\
1532022704853189348884882151640150640376`59.1030647040948*^-93*I)*y^176 - 
  (1.659999758443365709106317389303310778056960141443278462015539434798943110\
34888482`60.15051499783199*^-93 + 0``152.93040697298878*I)*y^177 - 
  (3.237433554534483691992816195732628856124722464535724396752618186548196719\
32701596`60.148680060367624*^-93 - 2.9823077326651717211397050940874462521538\
63293585131908843222452856070357079154`59.11303165127505*^-94*I)*y^178 - 
  (1.305406287344792468855967977642998443505390990931787655472478841980356053\
3570364`60.15051499783199*^-94 + 0``154.03476929773572*I)*y^179 - 
  (2.716237206459707941589718962180595610063344996173929927849461773525494853\
4264061`60.14859859085306*^-94 - 2.557368526690945256870601327653283633416700\
129771906001315468279991307403539205`59.12242421310652*^-95*I)*y^180 - 
  (1.022932807128925896800188972545152991838672223587256582941751159397569454\
057269`60.15051499783199*^-95 + 0``155.1406678904654*I)*y^181 - 
  (2.278847991749063532356613028142802624073255501923759540720278158816665209\
111126`60.14851838455144*^-95 - 2.1902023897173855829672734313201150052997674\
7114900425164122134079091710344726`59.1312872760614*^-96*I)*y^182 - 
  (7.983889674115921151596066709428976795264175880050880891658218239150056908\
7031`60.150514997832005*^-97 + 0``156.24830047083697*I)*y^183 - 
  (1.911805999787961253377563672200571292247632360188475579727280715809855359\
52431`60.14843951040638*^-96 - 1.87354999224054558905193577519717117405941119\
11917778321216158431407522244219`59.13966097612949*^-97*I)*y^184 - 
  (6.203100707827357172340215004686066427799941942544729207246584125606853567\
79`60.15051499783199*^-98 + 0``157.35790616580476*I)*y^185 - 
  (1.603810555119313390695958218215009825661984481815160478351966389800930525\
6271`60.14836202679355*^-97 - 
    1.60093013044615421513294758082689136587685772739446678603484290583048748\
2796`59.147581337807644*^-98*I)*y^186 - 
  (
    4.794431365276274873184006762486556012844116110529295690719402059812248769`\
60.15051499783199*^-99 + 0``158.46977789197015*I)*y^187 - 
  (1.345374208530638905232833889550382128091268063717870551522212000996758695\
333`60.14828598254393*^-98 - 
    1.36658901229716804152334500553014033491857917909527776505011683931548810\
897`59.155080809320125*^-99*I)*y^188 - 
  (3.683284369539676185730442581046232347544564331523542965587347519121364618\
4`60.150514997831976*^-100 + 0``159.58427974779207*I)*y^189 - 
  (1.128532122131909885427687157270145626707720081997568359052615055414777085\
74`60.148211417876794*^-99 - 
    1.16544349180982193751636471377249670642322824020390611708986678951137026\
37`59.16218871366495*^-100*I)*y^190 - 
  (
    2.809589909041095274771835889143178479174710987933839187701430889675217775`\
60.150514997831976*^-101 + 0``160.70187206342075*I)*y^191 - 
  (
    9.465979866609630530984736490365306364118160197505978853186292298272683076`\
60.14813836525006*^-101 - 
    9.93021935626865087619278788712792360779082895076335461718535377283243039`\
59.16893163089399*^-102*I)*y^192 - 
  (
    2.12503677511601492730727882453039356388402454658557858562561071770128374`\
60.15051499783199*^-102 + 0``161.8231485476378*I)*y^193 - 
  (
    7.93959026362390073920028092878137227205338900391305884976918329190785432`\
60.14806685013501*^-102 - 
    8.4540529613378715056158587027806923426167511833896380346982346780601642`\
59.175333723839074*^-103*I)*y^194 - 
  (
    1.5908224066267009020309962421744438257741705844681168919427821076893787`\
60.150514997831976*^-103 + 0``162.94889329846637*I)*y^195 - 
  (
    6.6590383726170801188519766125196907204247733764581277169168335061100594`\
60.14799689172223*^-103 - 
    7.191701328353704388962154170166021900980171602011890134514555349854597`5\
9.18141701703882*^-104*I)*y^196 - (1.1758259258301193078318896362809286762929\
601066909753229949558453839681419778066692239549`60.15051499783199*^-104 + 
    0``164.08017196609796*I)*y^197 - 
  (
    5.584778047723785500712783504311290876403222253260113661068456128154993`6\
0.14792850356396*^-104 - 
    6.11334704998174514619018403021683799987136686531224682261826365777821`59\
.18720163670961*^-105*I)*y^198 - (8.55125772075127314389922632228167533369653\
649826744906589458101128221074484086097786004`60.15051499783199*^-106 + 
    0``165.2184850022838*I)*y^199 - (4.68361686786132423142633519042901678060\
7202687401854036355228188284991195442337756056865`60.147861694159324*^-105 - 
    5.19308803995568412360624108520852399482286632769812247410462700842066421\
281194856818466`59.19270601811331*^-106*I)*y^200}


==> anc/P_numexpan_CA2CF1_s2.m <==
{-33364.123479107835133928757440225062772490792970349622866782138043059614299\
36207639`60. + 14019.06754356414012203437937799183111146685763263053348686604\
931898615767920717432`60.*y + 2959.827477700158761472105567808123847380855545\
55020666634383932614653647237747705`60.*y^2 - 1702.02925807554615470945011629\
18513197470621834731260339892808794614640150646856`60.*y^3 + 
  911.10045761424033179234569387267442155497299502079799661225834933941536743\
619699`60.*y^4 - 474.98396309511017504288240156103682714840348639004812353768\
744110837379706059949`60.*y^5 + 244.15554293908956638246290002121702253740175\
223869759116299451555213620406058325`60.*y^6 - 124.46033250191401851113599615\
765768805663640906927429865147800975990492505294225`60.*y^7 + 
  63.107369981759581443317852564890708451925012823354765319857745628417163904\
70618`60.*y^8 - 31.8832043646342607686622588299168173862865858196768736506956\
4933910523522321042`60.*y^9 + 16.06701836067930942998163389262554338971223660\
135719995126332089160186344948765`60.*y^10 - 8.081596308187691301085335553766\
42502071600604525402538287633729188037576938586`60.*y^11 + 
  4.0592756775833213150845078368501309430346324887780604714755318688040795163\
9296`60.*y^12 - 2.03671540996457443810310875208818824885018724602656223050327\
568666744123764869`60.*y^13 + 1.021043461700524826259405350755152075659580667\
67525085633937938931762538392123`60.*y^14 - 0.5115232441664658645946813462941\
6368058847632000088013108796283290173962172664`60.*y^15 + 
  0.2561241662942105678206012944418087068755255621192785115835434698103444027\
2494`60.*y^16 - 0.12818683495219534577419816817333742169919524930323564828694\
945215448269439653`60.*y^17 + 0.064132481686457302624524862463023688310052861\
9218321823832776669542403875552`60.*y^18 - 0.03207608717636110318833548859443\
377010576151210417121804871823341462912740847`60.*y^19 + 
  0.0160389169061773738794624520589002546763153130735052750755822145908572497\
8469`60.*y^20 - 0.00801819257152492617600667790951659726137752973561388177034\
684180019405467035`60.*y^21 + 0.004007744286309616418752581143541741841376116\
5264677683552435664979008161346`60.*y^22 - 0.00200289126479561899902241366522\
137709706949019711356301851525998470068695151`60.*y^23 + 
  0.0010008255057198909291322922588248073837288464375546409373601327600210967\
5791`60.*y^24 - 0.00050004737895407664802639269060204909669140262335998147346\
344819452603342539`60.*y^25 + 0.000249817365183420075109446576273591303007096\
52117192159890606531462862840354`60.*y^26 - 0.0001247954042694936650835301248\
0491992546882850349886185506866412732888743788`60.*y^27 + 
  0.0000623367297909883083191800150027093771364664659486497972311958279642681\
322`60.*y^28 - 0.000031136022165050076212317445669010011196503182017653309322\
1934749792989929`60.*y^29 + 0.00001555104457568422352802961233359131424176100\
699058815642592398976725580044`60.*y^30 - 
  7.76669885041384204558048029268697612668858494871104450373682741909367786`6\
0.*^-6*y^31 + 
  3.87879243465177987487646757619082162134949446981334333138304284032129408`6\
0.*^-6*y^32 - 
  1.93705585458701961507980507643081585997555229684566949155331855026547832`6\
0.*^-6*y^33 + 
  9.673314975545914863788146554840137816000191084458913212165269549339699`60.\
*^-7*y^34 - 
  4.8305645365026521552145861015754873797543324108542858364608081342880447`60.\
*^-7*y^35 + 
  2.4121893289028880127408564770148603863255149886134134219621690138601807`60.\
*^-7*y^36 - 
  1.2045288795336830199452514870037150760375983543838681913088321117191482`60.\
*^-7*y^37 + 
  6.014736093675020810610837100322750078476533417242542696759486853875032`60.\
*^-8*y^38 - 3.003381769025316835585513640687855128102946784186598314518821112\
3136951931033753134874247`60.*^-8*y^39 + 1.4996850148009453121662624153576935\
312398419182979186058043907825866831869777779631264588`60.*^-8*y^40 - 
  7.4883467703766080222884983174176286714337887699341196744893098650915161151\
17552226602321`60.*^-9*y^41 + 3.739116247712722662397458540539484744332190063\
170449733331915689374921284334427802214858`60.*^-9*y^42 - 
  1.8670234323391582817511446721740059286357853349632312068080729453972398180\
33508360251892`60.*^-9*y^43 + 9.322425789120768245828156852299963745396906555\
46623443225374079341206036185340992267708`60.*^-10*y^44 - 
  4.6548638731586090989507963172134606318047708365680869475588369427057604486\
0334179381027`60.*^-10*y^45 + 2.324258248723403671773304250886074310079389673\
75200656555125118501105193416899510469261`60.*^-10*y^46 - 
  1.1605437952480931418572393042436024177081298022423741176909652053908898128\
3508441998698`60.*^-10*y^47 + 5.794804793663864981063543076110213660532739327\
999233617375437317658372041650646650583`60.*^-11*y^48 - 
  2.8934537028757857689323880760861783911867517462929675612649178193579349083\
808885044703`60.*^-11*y^49 + 1.4447576622355753870146227850468315551082654189\
524811311049807883076068707307935569654`60.*^-11*y^50 - 
  7.2139723986058239328230024006282893983932961350201931709541284206726366674\
42747637777`60.*^-12*y^51 + 3.60209513646181492980358668509598781237287413527\
6808324859790802396051971476506282943`60.*^-12*y^52 - 
  1.7986113123153018435535038382476281811140070652569792603916828115127288483\
24896664327`60.*^-12*y^53 + 8.98092531382597289804961050748150030404141807753\
781182797096776253208646699423290349`60.*^-13*y^54 - 
  4.4844236570921297822184033443059500520482143270703394080594777411299467146\
6816962999`60.*^-13*y^55 + 2.239206346662215923030545978465760177131026690558\
33904771319426923122650448524602572`60.*^-13*y^56 - 
  1.1181077504441374865034105101701372598758222297076078847862901546517877226\
531414813`60.*^-13*y^57 + 5.5830995760620153943189036962457236466782795447999\
923172270704318695242673091516583`60.*^-14*y^58 - 
  2.7878497545470507821101890139948631694778298078953563129755494871489649895\
857683985`60.*^-14*y^59 + 1.3920848907742330580205685495631126495800505122677\
172745331770602780157819506261097`60.*^-14*y^60 - 
  6.9512757584457644346163145564001004548936065835151432320515312024301441938\
80236017`60.*^-15*y^61 + 3.47108961251093833644428841709254257366006713561823\
4384858868823350337971516191943`60.*^-15*y^62 - 
  1.7332839084187987767946752112619442381968316564901201573239873524736194698\
03632662`60.*^-15*y^63 + 8.65518204255442829144417965414698506538179951791349\
897393533275263592703609578297`60.*^-16*y^64 - 4.3220060989212371018570591746\
5330338960702947946741850964870982311884878051449141`60.*^-16*y^65 + 
  2.1582276352071909468506556285463480002311621782865676465738515658555830390\
9474778`60.*^-16*y^66 - 1.077734685645780040484197767461317937059865308333149\
08788971496360129266881012653`60.*^-16*y^67 + 5.38182083568020090015260414011\
02512460872006021064977143953488978051408294519089`60.*^-17*y^68 - 
  2.6875057206401549086412371129711937784992173218272972951465917554532938808\
701677`60.*^-17*y^69 + 1.3420613303631087634636941928185977267661933032834304\
812348141764347431658226691`60.*^-17*y^70 - 6.7019031294462773925572249662005\
14414134081763386114860081577790893773790547726`60.*^-18*y^71 + 
  3.3467768567465283628391654834197130627560496019020359348163943385024611249\
92924`60.*^-18*y^72 - 1.67131458332536621938992808467200836197840678888820685\
374628641854709647006074`60.*^-18*y^73 + 8.3462710919792014677323814175695396\
9272809460374225355831895847015601953590935`60.*^-19*y^74 - 
  4.1680182368541285268057296836344190723375254055334034392010271070517615064\
55`60.*^-19*y^75 + 2.08146720566256613795592725403788654217419171494564982479\
193020292490521430276`60.*^-19*y^76 - 1.0394709824213650579878392296272013259\
1685353669131824952731375085165651729815`60.*^-19*y^77 + 
  5.1910832927572315635210160720653196090277374156696693776841899184819642074\
436`60.*^-20*y^78 - 2.5924264694204416785984780529341576558917328682353307539\
735767791619149905949`60.*^-20*y^79 + 1.2946659037939183169279371305797494599\
714116858057053310504693077278580880319`60.*^-20*y^80 - 
  6.4656438383180373818570877385809424907398454503309213920254132812029667263\
87`60.*^-21*y^81 + 
  3.2290044000341066283842892575940465929903002839351851209920538449309619285\
48`60.*^-21*y^82 - 
  1.6126060142762528092252735247759678378494414214727759796472723913212215498\
73`60.*^-21*y^83 + 
  8.0536115607476781156132313876334080597600675685046659738113692797297079843\
7`60.*^-22*y^84 - 
  4.0221275010657841713595245271289604160592662948068758176825030311163045704\
1`60.*^-22*y^85 + 
  2.0087399791005888709948597915057628811197820926343123231331168940787107314\
2`60.*^-22*y^86 - 
  1.0032157266393990427518581184618002648368177761155002824911201479020970416\
5`60.*^-22*y^87 + 
  5.0103451200724787554470635820297890728556428314893755600589511101427605284`\
60.*^-23*y^88 - 
  2.502324545313163701828641108084489569589119060341875912799326227863176723`\
60.*^-23*y^89 + 
  1.249747555695650506079488932821583964484346652779147917746448908398289728`\
60.*^-23*y^90 - 
  6.241710238621415465740220653431034126703020751269680996048381035141731495`\
60.*^-24*y^91 + 
  3.117364166528372983225553715578273093415414054150303233974742971184562629`\
60.*^-24*y^92 - 
  1.556947912077544365360949935272825729715676887632077858707369054758691215`\
60.*^-24*y^93 + 
  7.77612471100025794632494281517558883103686735047163469543773321030140724`6\
0.*^-25*y^94 - 
  3.88378267342748682092520938817841305333815924409239685523009801447177535`6\
0.*^-25*y^95 + 
  1.93976523638877646123737461113498199109983130609131411496744283045349067`6\
0.*^-25*y^96 - 
  9.6882637303455445248163172319746906552644270543142212010823435867951428`60.\
*^-26*y^97 + 
  4.8388843377319194555930146486998823294188974126557772381049097433536269`60.\
*^-26*y^98 - 
  2.4168350912232976812028955500138280651999711062808237313027912972980843`60.\
*^-26*y^99 + 
  1.2071222684689205594923061670673732973422564143166046337070274355370692`60.\
*^-26*y^100}


==> anc/P_numexpan_CA2CF1_s3.m <==
{-40839.353656597910453488087725427236218711667130782262933916873125726061640\
66006287`60. + 6509.398412361974802942331314595915921124488149962338435815029\
67097891079838063531`60.*y + 29284.295227189762939771051855456031955185214795\
59103559662830018606515551205802711`60.*y^2 + 31246.4717547661163142617498976\
4980752944088405491902583584512697641797050906072464`60.*y^3 + 
  32256.597439896995734918457440037497169148938288125669878461108106664518062\
96610073`60.*y^4 + 32833.9569020883484896078814337840321888996548371880495979\
474326428039912204224792`60.*y^5 + 33176.642040817508841196685368542143424172\
41938348681442956221565384945605238391504`60.*y^6 + 
  33379.714031945694508360691301553959177568023725474534536890215437648814840\
49875568`60.*y^7 + 33494.1401710057689491162429082267309119694785239349018355\
3225508593343043523898771`60.*y^8 + 33549.59159104180486513264027151374197695\
109004009355430859762060007273068559767358`60.*y^9 + 
  33564.441884447284818988033036650686031436917656713160297794742335392904474\
68650481`60.*y^10 + 33550.622393689774959840711748649273693762402863776798522\
81780190644349689330046948`60.*y^11 + 33516.176941349360201197533700384583666\
76270033875820540339678122762091753290844508`60.*y^12 + 
  33466.694639850758639658907792140908517345011127573947476862745494619315903\
13494005`60.*y^13 + 33406.156087501247697005566562409161280877269517795686431\
94083511880381428839076198`60.*y^14 + 33337.454869491569031560632204196492467\
42948852791304220472282803630800123789520008`60.*y^15 + 
  33262.730633907623975784985823549314761036973647941805829335353809660415577\
22846955`60.*y^16 + 33183.588375143565685324835005272907169137150563714262670\
62967052180113946085696557`60.*y^17 + 33101.246616303446965724891554435548191\
0813218327078026813923155311305478528071086`60.*y^18 + 
  33016.639839460965224696433566086406022743858397039994059257603675506931183\
51920346`60.*y^19 + 32930.490709963996679411574578687518313183779216107531367\
92686334431187965508747499`60.*y^20 + 32843.361902969167420602724907339444270\
18223913529191568818647355642073585475917927`60.*y^21 + 
  32755.693876918509158955206704179247123894553106387926319437924319429914488\
7412525`60.*y^22 + 32667.8327905082279419995092427639835672276721408703281345\
8013106762796727787763437`60.*y^23 + 32580.0513946584744357161058910276256707\
739716476496508764750101397499408502771176`60.*y^24 + 
  32492.564844518600786167845555984991165402176567395022349101852608890649287\
7935922`60.*y^25 + 32405.5427894505261534496470381731161864968811214596677216\
6023899597508343161371412`60.*y^26 + 32319.1187031360503977301284106199257965\
5243123377581830077507393184600138467372869`60.*y^27 + 
  32233.397144761442429163760911401621487152075679859154505320264695522719075\
30623707`60.*y^28 + 32148.459453640768103604075850303214495667483794366313132\
13633863475577170472706574`60.*y^29 + 32064.368246691431698137886699535520182\
26196380229360496412715936851452517476722622`60.*y^30 + 
  31981.170993270310668038338629045447194949809776719708915382306383650414653\
54579197`60.*y^31 + 31898.902873340503051135707133986778463064003211389333834\
95552808438491882019010513`60.*y^32 + 31817.589074906877335327674832961607885\
01620179410094290109904055538287226403855378`60.*y^33 + 
  31737.246649769534607861918043581680181212634696311586897711881959377896278\
09038556`60.*y^34 + 31657.886019191197772665537866593825076483667357020997557\
95347161882552237254291487`60.*y^35 + 31579.512200465454155032772766463694018\
82719412136991149365057892495343427696658921`60.*y^36 + 
  31502.125809775200317333516717760204068976983132103291188833669936084431379\
27011845`60.*y^37 + 31425.723884835616513332521257096627679634480771807205966\
01701002090133731828512921`60.*y^38 + 31350.300561679472576029259618891121307\
0501541197977098629435088940681080012331908`60.*y^39 + 
  31275.847632877443242360372053073175940513214939111113763316801541505547111\
05437052`60.*y^40 + 31202.355008988025610985249342853202707946019360816869299\
94158787906487474804442712`60.*y^41 + 31129.811100727379241400679797012343051\
31491250409149213850372119962191129100035309`60.*y^42 + 
  31058.203135960655379143300670885822315785902066884561877179680469093419560\
27930908`60.*y^43 + 30987.517422934135593699806832444765202078777284582623263\
02176751865150718666757322`60.*y^44 + 30917.739569033711961001655217567864204\
11299076263730433314508854155649763173606412`60.*y^45 + 
  30848.854662649620265119132034630947148739812218999383178430768479437439939\
96796992`60.*y^46 + 30780.847424357767610470023665044497044291775320450058894\
70353686122920880995563526`60.*y^47 + 30713.702332523520742400042293954746392\
65923435825816935108364465958669820290043476`60.*y^48 + 
  30647.403727539480739781695301656695131257793608574480005715287437920255085\
43580935`60.*y^49 + 30581.935898181766046845873890595386379057463547453063845\
7998876857118447061880899`60.*y^50 + 30517.2831529761637936139263270895622660\
6431721928850911814676279051835714119092107`60.*y^51 + 
  30453.429878979847208315479951193901608135619506404766128479023695473522373\
45074652`60.*y^52 + 30390.360589985382740394630825334700845566608795390699908\
10817480102647206247747246`60.*y^53 + 30328.059965824948668543202033702941299\
0993858295539143810008370340815391497413019`60.*y^54 + 
  30266.512884180895765126838005780676153296530575489882074453995898921671546\
46329389`60.*y^55 + 30205.704446083468640221039810216643499571225026715917928\
61691668693301383892751623`60.*y^56 + 30145.619996089214240963548269323128644\
61875236431690310380030819202273199662003769`60.*y^57 + 
  30086.245137977511182412054292029973171484669945772599347920729328779922756\
25865`60.*y^58 + 30027.565746672241487649158314406261537574289989132779044186\
45333892463380942382877`60.*y^59 + 29969.567976986414293087404478373691504764\
38417321278862272386138794664900625359743`60.*y^60 + 
  29912.238269695889304084350541483309128134420344927301364429334762545270907\
77966228`60.*y^61 + 29855.563355371253786800864170736939799549067155714063995\
02977987891888432102920322`60.*y^62 + 29799.530256331936091617476690310216313\
9869532298045505996750401881358105690153897`60.*y^63 + 
  29744.126287031781598824493332234714489094707149975517137874460522930697210\
82087546`60.*y^64 + 29689.339053138917010996878489383499437869075654220109154\
21549046701036199235260733`60.*y^65 + 29635.156449533416821088859625289059214\
77503371401072465365643596320627253353791247`60.*y^66 + 
  29581.566657412926807173105647091449095200064722430106091108970765304802417\
76742997`60.*y^67 + 29528.558140668050782896798944890983057751571308989508151\
51488417299381995319314258`60.*y^68 + 29476.119641665183426070961690348569827\
40758460656250398356325371786115721919489638`60.*y^69 + 
  29424.240176553918424857194552304771987757947127166670812027501492579043930\
37416738`60.*y^70 + 29372.909030198629115271939773183393467868623171789932763\
75595482090233422596210476`60.*y^71 + 29322.115750818848530133991005592202300\
53798579147173810102829868426343646187511683`60.*y^72 + 
  29271.850144410281119203916017490413014686048870305825052229726152765377579\
98655287`60.*y^73 + 29222.102269007334206528545565978219348920299500148373670\
37742345469902164614779761`60.*y^74 + 29172.862428838689301248900845523483486\
73170375405937964615420654914271892172376194`60.*y^75 + 
  29124.121168419409957178984370746671333838280132766755689000355609202237565\
30272011`60.*y^76 + 29075.869266616207840283046316012821891484496121969288027\
48471462235961941840939726`60.*y^77 + 29028.097730716595695310772910170006028\
02202473309034877041726596951726889651817917`60.*y^78 + 
  28980.797790527603747702522760108715222119004162266827552116191150711170699\
43047592`60.*y^79 + 28933.960892525404575041852209197930891611464401243913940\
79884877756541455240498666`60.*y^80 + 28887.578694073478265940436541032879569\
28254333297879732987312480650076116335651178`60.*y^81 + 
  28841.643057723767416779263451016355192685641108525172274656642343231444414\
0350881`60.*y^82 + 28796.1460456125455830008366317277003708506669004290830754\
0211934820693086459396428`60.*y^83 + 28751.0799139603893706868557187393898740\
4136932995391381471210746684051007073956809`60.*y^84 + 
  28706.437107683648751845777672404226962892565610856727657736746281344108151\
73702198`60.*y^85 + 28662.210255123105526184416187708351110547541133666206455\
24548145074618328124433356`60.*y^86 + 28618.392162894055878398641534429970736\
70366260563788687140226969441412414995759166`60.*y^87 + 
  28574.975810860815095256160759426979279427227294580552873945378660503459847\
15750604`60.*y^88 + 28531.954347237590944609908422034420078693638871852027036\
29168999093118318122217608`60.*y^89 + 28489.321083816781344918817253072561792\
08099565840085700845874122917571141623124238`60.*y^90 + 
  28447.069491324999673601981022440521390450913921861423679040427470781614197\
22145272`60.*y^91 + 28405.193194906498314661210249775294174299534481299310820\
54352925685700253746171917`60.*y^92 + 28363.685969733131374385707362610006271\
91703281286173962813865282232839774537502226`60.*y^93 + 
  28322.541736739556681273716271080085852929358514893186659090481868032981470\
95169245`60.*y^94 + 28281.754558482012941479025636916824345598709301356770010\
64597685761119517874104651`60.*y^95 + 28241.318635118709612110569484624515033\
15377375925107051642353701261481343128881736`60.*y^96 + 
  28201.228300509625480001746835276396168680506156114172315412931538455499488\
18376011`60.*y^97 + 28161.478018433319126006008480992364511627603916960063781\
36290979880431073943934899`60.*y^98 + 28122.062378918203513668849029750071550\
40949931702878409697642348737407567465303988`60.*y^99 + 
  28082.976094685621887349374485693298395180809788550604154651926338172048775\
5534819`60.*y^100}


==> anc/P_numexpan_CA2CF1_s4.m <==
{-7089.5311174858361041575678395217684506509826060507611792389613358246705700\
5440162`60. + 0``995.926167068961/y^3 + 0``995.66933215627/y^2 + 
  13530.078833829820475887752266291678507756071459405109689231978826925998161\
94429986`60./y - 79193.886354242564944907291210567950611090485493287625702645\
74191247468464192155609`60.*y + 39418.359116404518419967225248946732982678185\
78873181942885871109755746508129571207`60.*y^2 - 
  5224.0222317276185311271493561023007303746377787051924025732719939122733819\
5591054`60.*y^3 - 3026.178259724182467578876639107582802663573362372135049405\
74470853001878010699363`60.*y^4 + 1101.28126458865743334975082843975516323228\
171816383991415002231563319170719443233`60.*y^5 - 
  460.42984755301373741249310918219116440640168706497956650812838438050308240\
554131`60.*y^6 + 163.75946161331386578114246609386198932418285311971357215492\
743926621099314320501`60.*y^7 - 67.267207092681001709184949762348732012734173\
13324880441985485572234961164454021`60.*y^8 + 17.5228021112506641424936385922\
0356761253389818399763916398314321026602809076637`60.*y^9 - 
  10.112119253849981259758916237341427626027733679007709477851952394183053438\
63946`60.*y^10 + 2.5086925697683779040329154595337848805167307247716762362960\
0743592537037710019`60.*y^11 - 1.70186094927065482431812055736000329898557125\
612225115122215865156909473481032`60.*y^12 + 1.136947098276192765712000603037\
87119589484017766419311305134292900826270229266`60.*y^13 - 
  1.2405559150164296580186088306221072106739476723083994635274467051428785668\
6847`60.*y^14 + 0.35625929344188131900267878615371820695564566030517234068374\
878555797654964623`60.*y^15 + 0.095358085983418755019704383022221296332540998\
81202821646353827404607538486098`60.*y^16 - 0.0213030887039589250735730870246\
5459708376761164578000254822498150613910022269`60.*y^17 - 
  0.1182771389275794777287063356129389906681554459353933876799890999307939328\
7355`60.*y^18 + 0.02874268840025052460886507744581323198989269537103391080677\
632979716379245337`60.*y^19 + 0.049161138302619371212057849695612180417809807\
17259765147185345342465334241021`60.*y^20 + 0.0027883033637754508322329807557\
652539424716360423787274361317554858849178543`60.*y^21 - 
  0.0428688292908631789020064077125767792684317679738541762025443607700957998\
3213`60.*y^22 + 0.00578569534629295995972030873490013260490148495519872008034\
464802038390596427`60.*y^23 + 0.023781202688313122190341815841148207099564873\
99817871679966324124907715622297`60.*y^24 - 0.0029749215482696535650779760243\
6510480606608730688118560424755053740488888014`60.*y^25 - 
  0.0144364800179882147708405787201202623538303119711386879846748440315436003\
1256`60.*y^26 + 0.00199092755213886390227987079854258958322167372255884565155\
203945461291320535`60.*y^27 + 0.008782609839609086083699229234580958427894734\
73833954677058254214988962505136`60.*y^28 - 0.0009346224603424899521947842758\
0437404797975271276565454027079366149710514017`60.*y^29 - 
  0.0056856005281761481588256525417736721140315236270472517409404879795501455\
6898`60.*y^30 + 0.00063494382754569698771307237561010568062402402780859695952\
824789222530846809`60.*y^31 + 0.003644703334233519714110082195964992050039213\
91565441893265702788572787102162`60.*y^32 - 0.0004043195804299433309867742503\
4339100891102537700348339710753082111839240329`60.*y^33 - 
  0.0023504407742718800019843958508591071359425342743014954977106402545142014\
5795`60.*y^34 + 0.00026335596915473387758583853086181434101044946739524611326\
459944000445182177`60.*y^35 + 0.001525896767370856242105442885426181993909266\
12042008995735580630219570885681`60.*y^36 - 0.0001653356028901823516734948443\
1874162424238130349298989453951585857201007812`60.*y^37 - 
  0.0010021856629334444292837922140939454737784368691825301799688491480737859\
9913`60.*y^38 + 0.00010714623933826369474720317295568890814919173490625888186\
215894593947073382`60.*y^39 + 0.000662562179082676578676691428603697764093522\
71989342294703847729857769375821`60.*y^40 - 0.0000700203487911363173011660330\
2217836183114593491693065620713479718509796781`60.*y^41 - 
  0.0004405101707851668450004980164119399405645620497712731701255113099279525\
8286`60.*y^42 + 0.00004619455640796313935459036236943148002342385131847559594\
675105299017143406`60.*y^43 + 0.000294394540666342381134956078332826491717247\
45990131421872573983275780048118`60.*y^44 - 0.0000305359892638892314081463447\
4728641568554649973558919782688567313656571139`60.*y^45 - 
  0.0001977914952853977855871305191209161180117931635617496074009878423541841\
5145`60.*y^46 + 0.00002031698953811665490205808802396017787764843532592594522\
608867047481794527`60.*y^47 + 0.000133516943575567502041004426950385200048357\
78579614348281766305296868673105`60.*y^48 - 0.0000135929933006340229402380157\
1639405404759505184509680554857460406466331031`60.*y^49 - 
  0.0000905135160422741185437314396445296005839309510298889128791642606916453\
441`60.*y^50 + 
  9.14233360690444747025324156110145990157189713273141048860724598067094646`6\
0.*^-6*y^51 + 0.0000615999007572688368385538873371000112243756414563986717974\
6796268524366388`60.*y^52 - 
  6.17462484047543137878884558756177027547784079098235499949277427170171873`6\
0.*^-6*y^53 - 0.0000420754306288174813679027572538335738995636844745265600569\
0467132046779351`60.*y^54 + 
  4.18728255732755247777123902549151642530405429969664451238713506984296949`6\
0.*^-6*y^55 + 0.0000288368003741265214691137548648921805224510267991413725461\
5855846173570755`60.*y^56 - 
  2.85040999435950667724085878586040038546504059079740096024553396060010915`6\
0.*^-6*y^57 - 0.0000198257991519774111919967443577657110347973810460604679953\
6284445103103752`60.*y^58 + 
  1.94731266565270260757364995860576164560431115830816304006393126190762156`6\
0.*^-6*y^59 + 0.0000136705189492781736675501833321278850486041785444679028456\
1196354453329672`60.*y^60 - 
  1.33471191507563632664783136752401002009763298261643867037050425578207247`6\
0.*^-6*y^61 - 
  9.45209112550748692438848261588124982748838879422120849327060596055704828`6\
0.*^-6*y^62 + 
  9.1763083706188743032029737884321952471212618457223587751820362467407873`60.\
*^-7*y^63 + 
  6.55216580885193030068942398086676240887948561706727711979853517930657248`6\
0.*^-6*y^64 - 
  6.326917970294255553492556224955436666407256368585182586850517975750605`60.\
*^-7*y^65 - 
  4.55289653423077225755000811161443626271694325859152015121043874541897994`6\
0.*^-6*y^66 + 
  4.3740564203554176509033352166165212917389014199159016722581348213763669`60.\
*^-7*y^67 + 
  3.17083964480621414567634864118636606687584065356731783299447917334252978`6\
0.*^-6*y^68 - 
  3.0316013643461616753360244280849294216603127523594702078635258561302929`60.\
*^-7*y^69 - 
  2.21303169922451043376410667511880003585385286680686440237099347419576375`6\
0.*^-6*y^70 + 
  2.1061532645312166073989263993257490012200324182618429394419720736557132`60.\
*^-7*y^71 + 
  1.54766135067337502460592545667401848464159261810242324817325746458225721`6\
0.*^-6*y^72 - 
  1.466488137400988113510765251100664499314675260456770378974490375380529`60.\
*^-7*y^73 - 
  1.08440498938828462778492569039149884163806117403597074223577902770785529`6\
0.*^-6*y^74 + 
  1.0232543694384569911276088602007821755409852725609715440760029142852849`60.\
*^-7*y^75 + 
  7.611853697233718383655433555103072835236341998641153572379613497270685`60.\
*^-7*y^76 - 
  7.154101166024656706177058007622007598634125825761561320543335862371619`60.\
*^-8*y^77 - 
  5.3521985077972939135943078458292426043745250978043102929706146800582287`60.\
*^-7*y^78 + 5.011258892655719359810965829647360134335360514996369999357715890\
6819461839000507558984758`60.*^-8*y^79 + 
  3.7694624143999262165039085721004938799738403667598845161061541837103717`60.\
*^-7*y^80 - 3.516546336871702154291462144531196726190884653867860657531342094\
8568179742028203098584716`60.*^-8*y^81 - 
  2.658871680412169004211411487523072249476754374160397366572592094491318`60.\
*^-7*y^82 + 2.471862288620807507100813919326003468783269395986584897060645965\
7466718896814213464694426`60.*^-8*y^83 + 
  1.8782522667903758520527698199841020283815035530200306564495151899522704`60.\
*^-7*y^84 - 1.740340327079886254621018103925474883331577263333900702047742199\
9784761507269516923264928`60.*^-8*y^85 - 
  1.3286761342268252514668197675320029106205123193392431244815698156103986`60.\
*^-7*y^86 + 1.227191249845065024152781045413805041334145061384443584528266615\
5441326232198767508328492`60.*^-8*y^87 + 
  9.411636784784279347579931866887724319979605897922852648516591823941342`60.\
*^-8*y^88 - 8.666166137745959784956338862977841750936878113580589286201401666\
580384971645579713408993`60.*^-9*y^89 - 
  6.675226515490727775352560762937803605010536626801720189656626700982897`60.\
*^-8*y^90 + 6.128429066377582708508952720959469796826773648092909128574882688\
822782257210844082167151`60.*^-9*y^91 + 4.74020802595340880386513245915754900\
13895788579139825595287286135097116506586196107797298`60.*^-8*y^92 - 
  4.3396167030208449286389477510968916198331921394070294135528651675150599788\
54233071367121`60.*^-9*y^93 - 3.370052138557440052229782078096587035627574220\
6973682006737150974427870301034396559480487`60.*^-8*y^94 + 
  3.0768625188336860154810741893514246967447941071362225331990473461958279976\
71217945054543`60.*^-9*y^95 + 2.398625095966128117497107385769260844318977245\
7480249159075037605080512886322268431582963`60.*^-8*y^96 - 
  2.1842151626346281502760147498172287640104203038193338612606940418648753365\
17719580164956`60.*^-9*y^97 - 1.709049662263619641404091041630776006789798701\
838024874155531291717381874467267598196749`60.*^-8*y^98 + 
  1.5523546627038800009604918922745515534452152058518055149521221722968348952\
90724069235766`60.*^-9*y^99 + 1.218974937985790573870126678399045899666133990\
8064086365174431784928612120642520745374079`60.*^-8*y^100 - 
  1.1045202195858290989794233168268099350539506766538867669405031439531961019\
83570809872474`60.*^-9*y^101 - 8.70292004894822510193832931816255827219494007\
8405697172450292040292161003451861083085054`60.*^-9*y^102 + 
  7.8672658957478698993770928732884691059582788196503890703263850246114891418\
1670236683788`60.*^-10*y^103 + 6.21940299375006210318286151948621745687008631\
8069394442316181981696183649975841786950727`60.*^-9*y^104 - 
  5.6094831185715582891566782470000519466288964471925564543071738057669189247\
5588757013867`60.*^-10*y^105 - 4.44867010640792088670070795155957193477475520\
9182368354678217260851351137198813452176949`60.*^-9*y^106 + 
  4.0036234262598224397363125590496618319253202766924187882605664077408567885\
4579397466405`60.*^-10*y^107 + 3.18489186394653838328667511710863246655733375\
8075148693875909855302902654169406333481571`60.*^-9*y^108 - 
  2.8602135304163654402272051084557223708330986021808186933765396603580521258\
9318504021751`60.*^-10*y^109 - 2.28206582963756967122100197431704366200329532\
4403503021837645880353224121111463665710621`60.*^-9*y^110 + 
  2.0452338571047548861840079454939147400034000162137913855233426131894371884\
3182815436888`60.*^-10*y^111 + 1.63650518745005715605101229831436891372409516\
0722274370056232815708381147320246741107573`60.*^-9*y^112 - 
  1.4637673357363838879726570834755998763850779549143553097093473428646178884\
3209066162749`60.*^-10*y^113 - 1.17449129207004764469503702890098493117386892\
9150104182513145440350507433574000378946723`60.*^-9*y^114 + 
  1.0485080419451438793896524681929555898411966669701741855143122923351533367\
6042858923714`60.*^-10*y^115 + 8.43555226193589074747580023085096855593190979\
147734843290883081706592662147407416926717`60.*^-10*y^116 - 
  7.5167296444540661494589660664703478737369561613595476554818913863983059187\
228557004934`60.*^-11*y^117 - 6.063135296041060375854319389233620326421134086\
32789153510629723793979067997389983180265`60.*^-10*y^118 + 
  5.3930077771881452956769468380797100265697606749412489436612083959041506606\
221808633234`60.*^-11*y^119 + 4.361042315598445140783774452021991193444641350\
97118953173210761076472669869058343812537`60.*^-10*y^120 - 
  3.8722755855131734841721363530696317189611765682305160096632378358782385768\
852341279065`60.*^-11*y^121 - 3.138935967311184751692075775113231517020007204\
20702032835238971124542804046249787004269`60.*^-10*y^122 + 
  2.7824239668370443615787391641379522635606868726288483514534854896856403596\
404526833478`60.*^-11*y^123 + 2.260809836541693584791348967767989517399351278\
4784969247764482869048241286477489565052`60.*^-10*y^124 - 
  2.0007438429867983723700171495097860449953220443679771282890437973516913066\
353211141021`60.*^-11*y^125 - 1.629392845233871957178815261970961710410915032\
97139941520354942127589991842084536405487`60.*^-10*y^126 + 
  1.4396622964488535343019293490269520893598121487116183837991479771116588853\
315338829112`60.*^-11*y^127 + 1.175057110737003586989916817649840024311695508\
48329172830429533695599263687670196865175`60.*^-10*y^128 - 
  1.0366234827863916014848080759836049135985326726938482090299257330274455906\
823838132532`60.*^-11*y^129 - 8.479205435740486885004739721773718420628314239\
381121063426211529815598147849958603269`60.*^-11*y^130 + 
  7.4690177971261090559397898043311519598857394262946065944779487703355570396\
49910406307`60.*^-12*y^131 + 6.1221835959497493981596900173838574293558813804\
541899386424880160506967623959645274925`60.*^-11*y^132 - 
  5.3849191298813692445771431877520123828964484365538661904885503300300499044\
88919215115`60.*^-12*y^133 - 4.4228774575652099828199818259055124836602406729\
765749095322288599957983881342983236805`60.*^-11*y^134 + 
  3.8847199881648118048735709413398335086812874041073747622828456264292592858\
97610230813`60.*^-12*y^135 + 3.1970065412865844746684475379754928866049751526\
478395056493237930134333492963159760588`60.*^-11*y^136 - 
  2.8041231424721843005838644192149802378472060091477243180902880699376203524\
97960080534`60.*^-12*y^137 - 2.3121458066657313102742702540885977877280977702\
456095577579053314140851563872865900048`60.*^-11*y^138 + 
  2.0252731746008682237192847324363835655716537623924995560207318569086395445\
1126323718`60.*^-12*y^139 + 1.67306687250943743220345298444061674916748198064\
52436759262195114468762377342607299801`60.*^-11*y^140 - 
  1.4635648918280960474499870616538146570196075685409803427239092974606722585\
5822288242`60.*^-12*y^141 - 1.21124325095638435325976880308727672002129280106\
04059678995479710723400445022697780812`60.*^-11*y^142 + 
  1.0582181188807002778042847494300539272462584056355589082457468599789572343\
73007484464`60.*^-12*y^143 + 8.7733063440728110623095538721886392980968540813\
81878613744378442107457431572672275763`60.*^-12*y^144 - 
  7.6553761313291494220700969841570830640805616489916781545606646090974352513\
9533783448`60.*^-13*y^145 - 6.35774626422455238872554879168521743822083198826\
729304463300641992706306087008601504`60.*^-12*y^146 + 
  5.5408906482083395154854414375845421245705576239820167105514890096234244594\
8494089943`60.*^-13*y^147 + 4.60941085442589262725440239294436470170727733696\
4454606143501032415342723484348044949`60.*^-12*y^148 - 
  4.0124364906869822131405242385990962088744140834387643950306796764447623039\
4750119538`60.*^-13*y^149 - 3.34337095844954621308295159904541715660219959367\
8701294998709261739475435999470081436`60.*^-12*y^150 + 
  2.9070091843242995126930117037855265589252970877594867676052042097948863979\
7027101221`60.*^-13*y^151 + 2.42613759488141680387183398584911181285364840172\
7835163373768625705128229335967804999`60.*^-12*y^152 - 
  2.1071167964145147721603992714454929348034458196659856052887631504600340263\
8750093108`60.*^-13*y^153 - 1.76129867674302852062190657103871432617239323941\
8899187571279346801400001841168627152`60.*^-12*y^154 + 
  1.5280210780917427797275845686075009904204046192883851698502444592031441210\
9834607997`60.*^-13*y^155 + 1.27918248772790883391310889341797710294079743897\
5749626428340653169190316331986498305`60.*^-12*y^156 - 
  1.1085706714956265835614690546033832875999759656472800843318106601602259904\
4350213472`60.*^-13*y^157 - 9.29414183275221662178540453120289664458460232329\
708054757090653876443691852118234294`60.*^-13*y^158 + 
  8.0461051388501639302332580733005226104210358701144894550032055913072518362\
709372206`60.*^-14*y^159 + 6.755522320420910297433987618740717049677150305485\
06620966641090614245853582254825107`60.*^-13*y^160 - 
  5.8424024414027064340475300014575218336540076302868095706859673750269692060\
370386784`60.*^-14*y^161 - 4.912212386682400387286682454225133718892668360188\
34371851950087906718395092873461385`60.*^-13*y^162 + 
  4.2440064344992971671999253658876442734747643093521944233659921673240969244\
448124639`60.*^-14*y^163 + 3.573220188101368276845225248892143603674220182178\
77680745045684068548534766182546346`60.*^-13*y^164 - 
  3.0841459524854130973795357220193726302962398486093308568161414765305331844\
918335638`60.*^-14*y^165 - 2.600176851040990423164980427699043117522960715102\
59260752835633137336562860768984261`60.*^-13*y^166 + 
  2.2421456722010686112219859333946094795899027522230545279398920143663703768\
434650509`60.*^-14*y^167 + 1.892790853937539375978309373757613988017120220401\
38104189460457657293699234017684353`60.*^-13*y^168 - 
  1.6306418755371560127975381920876472262122222662976444828590243114876324892\
605380475`60.*^-14*y^169 - 1.378336655069536913102064689483507881628209750591\
02004627568776586304155417258004898`60.*^-13*y^170 + 
  1.1863565082230854720821503216256507624419632149108930076665317859458590856\
19202959`60.*^-14*y^171 + 1.0040546483955377477130981941724045809815632429085\
9614894574758229195460385320474414`60.*^-13*y^172 - 
  8.6343538765375809682684424830350309938892377387243129109382750118781139742\
64425492`60.*^-15*y^173 - 7.3165327435659177993729540257261516810937771940117\
71602114021014037733134885067832`60.*^-14*y^174 + 
  6.2863527700460060248715285750497517661288075616410869081139433464872428271\
66560082`60.*^-15*y^175 + 5.3332984542177195881705027069936025505500642869155\
567886860391471604622437724457771`60.*^-14*y^176 - 
  4.5784485344689091211914692536982091309341309021169813334543160953998661742\
34651487`60.*^-15*y^177 - 3.8888916098477226521548468775616429921406708908045\
901593997289162160392217494898308`60.*^-14*y^178 + 
  3.3356858182342074496751970111630245591922451427489164708992736445902898195\
9355693`60.*^-15*y^179 + 2.83656060696755632272814196250455542530661371842325\
34858449438469841839346532537441`60.*^-14*y^180 - 
  2.4310606973777684785436885538975275387516022778032617442903222335303262088\
2473583`60.*^-15*y^181 - 2.06962456042252693173887523235465861727047134155825\
93441621531014077568194703501204`60.*^-14*y^182 + 
  1.7723402022525028752194167538429259864777676196390294554338458494376550895\
11389824`60.*^-15*y^183 + 1.5105024710869224618054178301107020287088271625563\
412930462392314741556124120116555`60.*^-14*y^184 - 
  1.2925158190799214620266059952415663881378414677875214191243767269070860725\
84184464`60.*^-15*y^185 - 1.1027545730261487375822126811409390591728240965704\
810182135872805152098516917502818`60.*^-14*y^186 + 
  9.4288583062576710473647956487461842547759557680113489712974606000738470109\
053733`60.*^-16*y^187 + 8.053063620693940031653679256230594812370143435832048\
582660267416823609689078295232`60.*^-15*y^188 - 
  6.8804031528643813547920044412473909884617353678894196867825593022026460659\
6689499`60.*^-16*y^189 - 5.88254953387713878208957226580626466561410914165148\
58244994710499718566316320649`60.*^-15*y^190 + 5.0222388449684108999722562662\
622460538089658495906356215979609112860463325688872`60.*^-16*y^191 + 
  4.2982305130188445205218223216740028320148852983299809298420572523658778298\
42301097`60.*^-15*y^192 - 3.6669652538016049952664099964424045270452084005211\
6940407105612269951568152374708`60.*^-16*y^193 - 
  3.1414560396275723431153951621609936844573173635605740858361401975043999238\
75814487`60.*^-15*y^194 + 2.6781785323361610086456605698163829459133442314121\
605605379450038814253930696507`60.*^-16*y^195 + 
  2.2966089173790425606849288085564361138747492317265204225646372101098570379\
93230387`60.*^-15*y^196 - 1.9565591286488646490724310912198659143090453252680\
3199988001912258595421598434529`60.*^-16*y^197 - 
  1.6794054502598545526629957767169399009707806995932317190692664472747312287\
48563298`60.*^-15*y^198 + 1.4297649870651070536670551632720320412330394312704\
4207691473377638119066281264699`60.*^-16*y^199 + 
  1.2283843264029705905638496955450658405226389848899481973564678686380756743\
19063141`60.*^-15*y^200 + 
  ls^3*(-8109.497836466452946218236786705490111740959942920273159209990307610\
57675009346749`60./y + 372.02662633621354004115648558539495882986727010871623\
499742800653600709838391749`60.*y + 1668.158549490038075608022601331683986422\
0433952832483196528229555374922960406387`60.*y^3 + 
    64.2351116422187660215564747552863982469221985959840171919586218370017573\
1901705`60.*y^5 + 7.238132482276704505318260372855854105717231313812072701419\
49418822300240680244`60.*y^7 + 1.17909178048270746904486557875652934085006238\
181351189768222392318605852518294`60.*y^9 + 0.2262998921396444914085389581018\
2900675746212653468227819606114674978253375676`60.*y^11 + 
    0.04721278517972329688726710900671955292504958427102349149569940391910052\
728225`60.*y^13 + 0.010325653697206952921004925985451774746449073281206011835\
49663976680997900615`60.*y^15 + 0.0023248448328792455994860158237943474063350\
4775449824959725523718336418073708`60.*y^17 + 0.00053359035080706196168544223\
895432895400219467158547464061472300974300037382`60.*y^19 + 
    0.00012412291223441808465623823860907038928554387786909062886955334126670\
996426`60.*y^21 + 0.000029158405190784611696139592430776388896695215710753382\
43909628819044792542`60.*y^23 + 
    6.90110343212065239581984030172103452392854518964769032604467035026700446`\
60.*^-6*y^25 + 
    1.64291079492803569534950618625761869790346583597000262457288922809547251`\
60.*^-6*y^27 + 
    3.9296223329767900270682516557986349433690285182227436658134499642397613`\
60.*^-7*y^29 + 
    9.435452948562592419965542484887247754371131408145087807516310908543184`6\
0.*^-8*y^31 + 2.2728658834229108871560521146620382599949189832062063657113456\
127021718945651655869282749`60.*^-8*y^33 + 5.48998504383266612467797978889216\
3183850517457744815086551757266191126298905748091323849`60.*^-9*y^35 + 
    1.32919097894985295518929965878111864554062641801538828958480282657688901\
539562876196989`60.*^-9*y^37 + 3.22469361774681110677508539342811505668215492\
974152883536245721800618109083108276083709`60.*^-10*y^39 + 
    7.83728144889831056279009021963428289632491366862525399936390645354819012\
01780227772718`60.*^-11*y^41 + 1.90778133233843265908541722710291129755566349\
9676249230153961696345467835285887482368`60.*^-11*y^43 + 
    4.65053686017659238300618439720221798644570134258980229373262913202016100\
1699568100239`60.*^-12*y^45 + 1.135078468555654434430874141833929511009061918\
877262802387288266601556121953771567689`60.*^-12*y^47 + 
    2.77359693498456199848803244713047775508978944854871915472663212481832030\
755725763691`60.*^-13*y^49 + 6.7843691192690867655847144910337718943524142428\
078218983623246106058316512341673302`60.*^-14*y^51 + 
    1.66105672680014665603832363531810442362431258308944069932648755396449052\
16341790302`60.*^-14*y^53 + 4.07036823187141907684997311450522428949842919313\
5217956181014779132030923905526502`60.*^-15*y^55 + 
    9.98221289865155236909891853530657725258366709369133865129443499611515176\
956435508`60.*^-16*y^57 + 2.4498365096289372554975526024397913131673228820616\
8499837256392823759189917736`60.*^-16*y^59 + 6.016457122213588309741074633571\
6976428228340359360324222024471601107599252008945`60.*^-17*y^61 + 
    1.47848491847564303104874787110699759124548336724611136153755222573773146\
94566639`60.*^-17*y^63 + 3.63535184289926754835329358104582819300294057625058\
8243280259022693374962733984`60.*^-18*y^65 + 8.943603351859685576236081539248\
71183222234938087908601149331469869449698478996`60.*^-19*y^67 + 
    2.20140453834942052216586592131992793242623015923007098590992561099960187\
932255`60.*^-19*y^69 + 5.4211896913391626671848430033241143601509422382559361\
919342063841360865456245`60.*^-20*y^71 + 1.3356239987632303960685183209945708\
523054260604140903432128808370845977248141`60.*^-20*y^73 + 
    3.29198049065053840018950703152276930169889305207950826953818777757361092\
5259`60.*^-21*y^75 + 
    8.11714445379077150804991364213847081371925529427050870769169242784683216\
491`60.*^-22*y^77 + 
    2.00222422692933061717413330249133330333245939137441288947435341399129480\
026`60.*^-22*y^79 + 
    4.94056682230128286486984629744159455113818090640337482996900424530119941\
35`60.*^-23*y^81 + 
    1.21951566188762148615651882906192028892840562865685047280011522446829304\
04`60.*^-23*y^83 + 
    3.01118238777896581378274051469068626493276781079660641698253926642083964\
1`60.*^-24*y^85 + 
    7.43736187624285986030385740594925131081353294860702476427994403932891283`\
60.*^-25*y^87 + 
    1.83749658673515574804771494916397537375319055525127848566320547242574456`\
60.*^-25*y^89 + 
    4.5410261859186573073964950994082328616656180084667683660772494721997943`\
60.*^-26*y^91 + 
    1.1225243873808663421801215165436233492356473632261296390049274119014585`\
60.*^-26*y^93 + 2.77553513876725157921749474278764413521122870797933303843240\
67954894704959786463552112122`60.*^-27*y^95 + 6.86439136882567336881111153632\
7196357395330225703170284246765909941881763104839857584078`60.*^-28*y^97 + 
    1.69807634979983642962232674194176407761069793218814507931122264352139395\
3488271569324341`60.*^-28*y^99 + 4.201535668323044265590110109339050829503134\
08073280670382376974204795765833846007352623`60.*^-29*y^101 + 
    1.03980192622746710514207904351307191461348325890900112833930553227704997\
447251584744435`60.*^-29*y^103 + 2.573837945286141297014178566956281784652062\
7359977804638299923721675323087440261218156`60.*^-30*y^105 + 
    6.37230153678638382000550431644354163026107093770032408317751374051478927\
189728606898`60.*^-31*y^107 + 1.577948037882148390614089636043949935957985826\
29142289837094234260700140356005966917`60.*^-31*y^109 + 
    3.90811422018677343341617705695507340210391376407886254386825675971882754\
998438071036`60.*^-32*y^111 + 9.680929433553534656937437544945805014893046228\
5460883320624792418418122964261690666`60.*^-33*y^113 + 
    2.39849801170862654975907499808988878430867565496872702581535313060951119\
04985962245`60.*^-33*y^115 + 5.9433535867275308067121789814574489275392269063\
49664109104748609066343588581187078`60.*^-34*y^117 + 
    1.47296085547244213876386158504438904513247927677753990638991157366023965\
6995795594`60.*^-34*y^119 + 3.65103450104060127176892329707260611982094546024\
990398178427529434429892262024028`60.*^-35*y^121 + 
    9.05114549094162963599391047762297444167267940213763570078128922705840286\
60799059`60.*^-36*y^123 + 2.2441502358446151915044013963130928843113668685036\
423625600442708873888250935439`60.*^-36*y^125 + 5.564922001616224919658921207\
803569449751115022335178286479232004917049295410539`60.*^-37*y^127 + 
    1.38013987956846840515664456637175955538440173599370731729057611631104538\
4454558`60.*^-37*y^129 + 3.42327814028224115016574922327320682224576638256100\
947101534121170224893393828`60.*^-38*y^131 + 8.492090251266687713939734137782\
0644094705134220195421790686584273152536690282`60.*^-39*y^133 + 
    2.10687467201299674681686458319022050609193151333784743358113101559602054\
20979`60.*^-39*y^135 + 
    5.22772724478349504972853343793856658857487659908889423585558180557509182\
3445`60.*^-40*y^137 + 
    1.29728607335666362204986434002499820549944721046785526917804750792655535\
8948`60.*^-40*y^139 + 
    3.21962859707154890253730537786084632037206442480714590188928004598378582\
543`60.*^-41*y^141 + 
    7.99137684936797410044598881994568660654690680557782041651527266242636136\
13`60.*^-42*y^143 + 
    1.98372720731819619397218136560438709212273354716276188656933355783196000\
72`60.*^-42*y^145 + 
    4.92476528530678354928511627399663317071662856446438398288796659785444884\
1`60.*^-43*y^147 + 
    1.22273169366678208746755236119575356009645224336861558097248108365416126\
2`60.*^-43*y^149 + 
    3.03611134471719158366170242645423330512736051809054002708715871345522636`\
60.*^-44*y^151 + 
    7.539525358082175321950813494801865357747733407812004943262289427216849`6\
0.*^-45*y^153 + 
    1.8724448827914351458589956768026536797826590009364135248865820936456406`\
60.*^-45*y^155 + 
    4.650629952705949460246218523904497718629021746536411123335021960076579`6\
0.*^-46*y^157 + 1.15518423040551196638537545683390780067040841683418927533187\
577874357073816138835289549332`60.*^-46*y^159 + 2.869633955701923714908996962\
1604008983269099953320440355582198036151497823185745004484939`60.*^-47*
     y^161 + 7.12913159420078840407127595790122533585981835773325947435832410\
8363175412080292442080903`60.*^-48*y^163 + 1.77125368095851468123439199572024\
3042130245214503325161584824034088995345683812645143221`60.*^-48*y^165 + 
    4.40106787671164147752193754473507727801184881547467102840163251645441585\
542058781159592`60.*^-49*y^167 + 1.093623226215132141057803658734973907235294\
16705398410502860975471645742480393195129681`60.*^-49*y^169 + 
    2.71774660505708017806006377646473703081625978767774105733528604012828179\
28099023690728`60.*^-50*y^171 + 6.7543105606547242900045584587522953936852581\
72934082783154288449421266384129960653593`60.*^-51*y^173 + 
    1.67873904231191958400022304125484218773793103354026852400709512692393415\
9754947647438`60.*^-51*y^175 + 4.17267691062956384000171616282671715333140246\
08582503351159917971403414215607121825`60.*^-52*y^177 + 
    1.03722996179307274050100995421810242539141286154582780664915574924030221\
489428295763`60.*^-52*y^179 + 2.578477956115331784702166411224569304393427469\
7756591505060355305157252692545705171`60.*^-53*y^181 + 
    6.41031301667685977561408355389917687090406597086868137726939776775949308\
8419255395`60.*^-54*y^183 + 1.59375619415225255168376676979217492675879097764\
6093602325456891035561358276608813`60.*^-54*y^185 + 
    3.96269622027820857355334504470225513811520217364275453573551130064384864\
890914166`60.*^-55*y^187 + 9.853382720521251080317278310236932948000302280556\
899182125072952585101238868098`60.*^-56*y^189 + 2.450219814273092619207934637\
5074448582190716224236839650514937424683793702409453`60.*^-56*y^191 + 
    6.09325472803317700335400886430408715565233157660165926274497786747496046\
6254826`60.*^-57*y^193 + 1.51536654334409743938889281004553628545182938389336\
4125714078134201596013645902`60.*^-57*y^195 + 3.76885672606304683921221344469\
398639317202167671977164207193377379503663732615`60.*^-58*y^197 + 
    9.37399352206974055038745913590560432590068821565257332324670058000692218\
33209`60.*^-59*y^199) + ls^2*(-12211.9905122812330643712101971800910047614840\
6655927160174878429484293546027336329`60. + 0``996.8784616669893/y^3 + 
    0``996.0104783436021/y^2 + 9327.03952265769725908020346680314634063870737\
236698083738339105627387270844083382`60./y - 7763.501899127044341104448883753\
92476203140074011844162601742695816091493854552481`60.*y + 
    6147.52070280594064844855317924137627160191374634121186810256090627845280\
761174912`60.*y^2 - 7477.3165496443585409119993267014792104822827627017338211\
746291443740910182207199`60.*y^3 - 239.02197494532387444512821272292655543152\
309485091294632391101991975867281046131`60.*y^4 + 35.504310447103576089970024\
00416525083323307808894426949788572603695097484505832`60.*y^5 - 
    28.0780174186093181931740417425048054747495856605993104759596102662260050\
6622933`60.*y^6 + 19.31731312637347626096228006303347534586561609737971850279\
515787779726478453916`60.*y^7 - 2.7768208127400641944477888018592280315540497\
4715055780910261040428021131441141`60.*y^8 + 2.925793323973470537621866526990\
08882875574213119239233867013703885886261332077`60.*y^9 + 
    0.18545712294896436803963764781693919390235254299595633625338219595314304\
229404`60.*y^10 + 0.471652242645569836603843834116901957431508563987391809457\
90736832167745703934`60.*y^11 + 0.0033596377757116144709646579276343550749048\
6289344137100403663499223258525301`60.*y^12 + 0.16924162590689229190259175944\
221893711215931768067492516709500923414715241683`60.*y^13 - 
    0.02302102844642512737091722885537387789014695250462983901388495949078861\
923201`60.*y^14 + 0.033504018976241794522024020038310701302975565861485560388\
4535759691338351933`60.*y^15 + 0.00766529549446485256199209060295519048207352\
968997461010202291231241964008382`60.*y^16 - 0.000131489644945559105290728996\
31186795382811337326479952837677625033765899983`60.*y^17 + 
    0.00371696690410695771185119953942474179123827596531856198491345274582510\
366564`60.*y^18 + 
    0.00116482175402165607278596323128522219100616221634847948851755073176660\
2867`60.*y^19 - 0.00053552830004426113791887146624316570656008227516250853970\
278848710375562058`60.*y^20 + 0.000927680980648470648212078732767277082393459\
06800706174864048611171752029834`60.*y^21 - 0.0001105541613786436493142899895\
0328337767377770472820568169585774106150411633`60.*y^22 - 
    5.76891944057077036125175176758492404371901520424491574085905489444075917`\
60.*^-6*y^23 + 0.000141279762334998519919419660470993981575267828781312083517\
09113825764638947`60.*y^24 - 0.0000468905818813322006954913060440211607215438\
3663597078566235531197549461792`60.*y^25 + 0.00001152274294707406542013019752\
133672077282698732284154624559173588740895342`60.*y^26 + 
    0.00002153247964099479471298128322848381547710151377811115944040116659193\
058878`60.*y^27 - 0.000013729371464828572670778526614415545634786789898300098\
05221431705070273168`60.*y^28 + 
    6.27997886819901652483008833981303363018128885901602690569813252797366432`\
60.*^-6*y^29 + 
    1.68318831976670770552178852246644019323696893624335140333312956073502724`\
60.*^-6*y^30 - 
    2.59267943192298026829814742160958764943754761094579175852351883378362568`\
60.*^-6*y^31 + 
    1.76661551548550738839830630614584803965220064681032915117465713299142381`\
60.*^-6*y^32 - 
    2.021203208433112874033440263318645329056365469097081227591232977036674`6\
0.*^-7*y^33 - 
    3.6846920574381030514051360934643547554247181034875234466406748148791556`\
60.*^-7*y^34 + 
    4.0448978144192305253784576377581791912531456162703946377588799408253053`\
60.*^-7*y^35 - 
    1.4995318109313185346048723636905555153575502974165579816317353914302409`\
60.*^-7*y^36 - 1.631945173987081501423220045420818606229009369147100518414616\
0120009743771029427256622204`60.*^-8*y^37 + 
    7.213895467175859742923080360373914680498260474270876150255414888652173`6\
0.*^-8*y^38 - 4.5530290651263212776215482385808301296172304468041874175080835\
066292358973654999130847715`60.*^-8*y^39 + 1.04653262923848818598421678473598\
00522141092698142825503407655459971226785884808234622331`60.*^-8*y^40 + 
    9.17011570999258488931533575428605847398434516358389697424580896056654417\
9616610681297859`60.*^-9*y^41 - 1.0320203674940415277406784492756912808465639\
709269128851525272567299001792479163038341305`60.*^-8*y^42 + 
    4.78701161217718619806917109222287858334588582800418926441841598233311242\
3143239364733496`60.*^-9*y^43 + 1.5718771744552005906650126768895614702823543\
7546112715233743000562544396058431421061101`60.*^-10*y^44 - 
    1.78681772567714674690976806048069893138928466298611311525168017139960732\
8790418917885869`60.*^-9*y^45 + 1.3325042228919642654660281274535522707001230\
43229751898044042150175102709132373799105534`60.*^-9*y^46 - 
    3.60480461757976971298420141318908861409551152970991232334641960269429781\
97028076940647`60.*^-10*y^47 - 1.98786303402509179185680927947540939849880753\
70302944408119458924027719190079187989675`60.*^-10*y^48 + 
    2.85483660148179499914648201466965748686163745214891206033820035405357472\
34719749798011`60.*^-10*y^49 - 1.44956425067763736946599161447810460040455369\
080912522255130179284914859913469169128921`60.*^-10*y^50 + 
    8.50483001346368261958988179343896482918800162035087256059408015321283913\
3951147433269`60.*^-12*y^51 + 4.637301776538210245905648881914821196343430805\
7847839117850952048884336968004348629947`60.*^-11*y^52 - 
    3.83999987997379692270311460642355514933340101294958786262430389742667931\
13048005837223`60.*^-11*y^53 + 1.27101690510308207465644788234593833785706499\
69425545444644587220422984245581538496561`60.*^-11*y^54 + 
    4.24664122825067012792524598431867418908229181528128698179153116672271078\
725037440692`60.*^-12*y^55 - 7.8507590910793383786701958641947557572927565497\
36771612226953545712113667066871742702`60.*^-12*y^56 + 
    4.49390123413821418673196940766396764125716390708128423228725846945028326\
339904999074`60.*^-12*y^57 - 5.8731261676185506115553321566532952927678954298\
3540405963308231655058403190620378248`60.*^-13*y^58 - 
    1.18197750664947506109350737535464251604997090301771698837592630796189907\
9646357826504`60.*^-12*y^59 + 1.123638628756222274961960409657338490380501025\
508154243005237661469321032692765197986`60.*^-12*y^60 - 
    4.31809092894789590772968768398733415614830436505494796488992077803623345\
018673797734`60.*^-13*y^61 - 7.7575532080335011462629131327839303024753734610\
781507658625519030861944207849682788`60.*^-14*y^62 + 
    2.17498317073790455726559583245461994740191075312944501993678226411014523\
42332417584`60.*^-13*y^63 - 1.38888935793253626323556572921829124703192364092\
201147626836096840783398671307333651`60.*^-13*y^64 + 
    2.74390716076088202458921535269903577672273526328686407084463188835851858\
67449568948`60.*^-14*y^65 + 2.96916474625289156243570311952784783669361206907\
11377541498077468486704647995142064`60.*^-14*y^66 - 
    3.28883031636413225960749880827411382207420936329835235586640521576893338\
41984746253`60.*^-14*y^67 + 1.44668756128151097295903453515834062030329165288\
54935372553801272951705263562193597`60.*^-14*y^68 + 
    9.03394206409511002864896319850723178297335835562514741622713441115418661\
752863517`60.*^-16*y^69 - 5.9956813663076204757612978774321956042704508400718\
05517978744673192361149413890341`60.*^-15*y^70 + 4.29091544046962689128747841\
7746288101752162749267269346511291080710370903167776692`60.*^-15*y^71 - 
    1.10873151954740160935915725965558131308374391507574570220846856056367102\
4683782633`60.*^-15*y^72 - 7.192758190276183948757223997731717940093835754034\
19799824865946447733446675987652`60.*^-16*y^73 + 9.61879078633940078748067149\
70679350140480088863550190824574485595159953177161332`60.*^-16*y^74 - 
    4.77876018044462447959743201787294425136698981449862432946759812432739401\
294632293`60.*^-16*y^75 + 1.5390765308104209143674124846624287802954796386874\
526799515013336986525501587474`60.*^-17*y^76 + 1.6376932714868097607921768612\
7096586067356693642039069207154683655724382746639169`60.*^-16*y^77 - 
    1.32076724195328128676052708803122804837155966200909017554404969871695401\
739079948`60.*^-16*y^78 + 4.1744848899019163269321912408589847413141713967253\
425026628969851133023660071594`60.*^-17*y^79 + 1.6360713824506316775688817699\
178616916745553056537591948486565417723820381215415`60.*^-17*y^80 - 
    2.80016387749566529953845590224006825688939088985190580737717315328048962\
01488912`60.*^-17*y^81 + 1.56087779042191593866273343812937494888185357287020\
50390827298387757989393734401`60.*^-17*y^82 - 1.74661594005825908672255856987\
7706771463082746341762373393698169600151019651016`60.*^-18*y^83 - 
    4.40113684265499475000006920438385674863706271887664305369851060135214007\
5958977`60.*^-18*y^84 + 4.045615730546541088768037656368901488645575685451665\
907541085554247773587939767`60.*^-18*y^85 - 1.5048971374920987353386919267651\
04023622748378744166118855542466887930227410883`60.*^-18*y^86 - 
    3.28411810615167060695634811501137818892577369718574179772530455888077967\
4718`60.*^-19*y^87 + 8.091311264171037178288381132932088309428366451194350384\
5810472146120379839595`60.*^-19*y^88 - 5.046146478921202385966739917947598064\
33309950945817199677659576578503662364062`60.*^-19*y^89 + 
    9.16804044856417571192910530847181600575829226051788319267648359900621503\
93332`60.*^-20*y^90 + 1.15383778716783727997322157326168479061066315329663815\
330759085807851310136482`60.*^-19*y^91 - 1.2313841608198915455684580971658350\
3444457540969203272404356665794918514060042`60.*^-19*y^92 + 
    5.26689568918271609915169782999509522936338274555513265499298936196934394\
851`60.*^-20*y^93 + 
    4.73641430584119894228421817311153835280523718205023239061037034393947588\
0304`60.*^-21*y^94 - 2.313284672670691416081786596278254972296156802670427248\
9913803045864751020015`60.*^-20*y^95 + 1.615787781562667627685101870767581050\
6908407210291509822710078783170322254842`60.*^-20*y^96 - 
    3.95647124453926226234520270007063691360038834298593377785590011522591355\
9435`60.*^-21*y^97 - 
    2.91253957002742873515730520284338655166223635069543059412808826273541989\
4941`60.*^-21*y^98 + 
    3.71936795689568856580829929497593829920248176468084560598682853668127209\
6911`60.*^-21*y^99 - 
    1.80309048128764036851527464524988951536135289118715889935960605336206229\
2422`60.*^-21*y^100 + 
    2.01339450689432674068653852081538030163750310110517591210963340303125774\
63`60.*^-23*y^101 + 
    6.51908047890191806851504710697192593627914603355905369036897478741345443\
924`60.*^-22*y^102 - 
    5.12562840733462423403848243811944019059791159563203268051433093315902084\
727`60.*^-22*y^103 + 
    1.55745598168205849831001440698004056975491142266293446136860455488603590\
386`60.*^-22*y^104 + 
    6.91701246411049545306449317385565437046152870788444638080202482411364886\
25`60.*^-23*y^105 - 
    1.11315813513791055644935815516635062065782746578590226329798779948858059\
093`60.*^-22*y^106 + 
    6.06523543353859513110671073844456677143981337881351829167487814626143423`\
60.*^-23*y^107 - 
    5.75950913208058412120849750419866663107235110225981588738921025557589375\
1`60.*^-24*y^108 - 
    1.80197467143259649589872887290879603970298903158937408127051765135964175\
83`60.*^-23*y^109 + 
    1.61074949407190651662884106766439042336077030614697772641463397302904378\
29`60.*^-23*y^110 - 
    5.80767473688802269600726008974387873736138124444235002338038737044641740\
1`60.*^-24*y^111 - 
    1.47070282450474467254587320347433487728044681385021024231508135240189540\
1`60.*^-24*y^112 + 
    3.29522390524591117314448204065098320741617488973203206302088738249585342\
4`60.*^-24*y^113 - 
    2.01024091040658202000085618645216580862466030155030960039951134030293126\
5`60.*^-24*y^114 + 
    3.36482132267007193624761314487375914046081873950776303613239750695703203`\
60.*^-25*y^115 + 
    4.85112158163858248216025361866912716842935251303327673952886216591970669`\
60.*^-25*y^116 - 
    5.01288772747651028757832863776882438736244410871842914848361275007318574`\
60.*^-25*y^117 + 
    2.08838419273339970329659701373226110499023578339610226670494506868301489`\
60.*^-25*y^118 + 
    2.4100628382195683568177054199041893841181511168190407922062658485489343`\
60.*^-26*y^119 - 
    9.6267625751063074650976282545242225873354639330150803927900075668954918`\
60.*^-26*y^120 + 
    6.5760853378358008648997013380556928353581113331647370515603364809710855`\
60.*^-26*y^121 - 
    1.5275558299362079906628353554501634654555117472103843442811307962536683`\
60.*^-26*y^122 - 
    1.2577921095134515534570486039402162711648738055780695065949684203145614`\
60.*^-26*y^123 + 
    1.5440791119745372165312902598532938907329481732146659179678291003681097`\
60.*^-26*y^124 - 
    7.312234547800827032799278728144613574102144494476240154790976841516411`6\
0.*^-27*y^125 - 6.27058618538830671226834396798996655049932004878773163246455\
151516717503711419060874284`60.*^-29*y^126 + 2.767257917899851650184677264924\
9822167575987748873286560496967795133809987630144317331573`60.*^-27*y^127 - 
    2.12545618601648767899396243658242026866415448650450816712776880419308790\
54336116023330589`60.*^-27*y^128 + 6.2143073728927685471539133148036136543587\
00040737015036337309748304513708940487044107078`60.*^-28*y^129 + 
    3.07918348098573545563245418645872909003761135751620415770758169139363115\
6812480762457156`60.*^-28*y^130 - 4.70305750246715075552118787256928611218870\
6651235715126560650047396106959447598054086434`60.*^-28*y^131 + 
    2.50735708411850064009157020322403781805467922236480710244494367659138131\
8606208134442511`60.*^-28*y^132 - 1.97727276452652968360828377315392405883471\
849746143211119842022865138734125706257374399`60.*^-29*y^133 - 
    7.79436500600734690642478928265108610133127781997405410562379509080085708\
678537406306847`60.*^-29*y^134 + 6.790944052308334480973666207670174340266798\
70183628558078139925012948655361494534540619`60.*^-29*y^135 - 
    2.37477481069244088873603695812624038671772542176624345199458881590992401\
067309116257838`60.*^-29*y^136 - 6.828541072436585242265834044858448438316828\
2799949798446266969175474014822363835624648`60.*^-30*y^137 + 
    1.41468493611756743755815429856982100158585050733142612712993433437281962\
00364443049932`60.*^-29*y^138 - 8.4501474263902417983386250600871045693741777\
284623408446674986168472832282901675051906`60.*^-30*y^139 + 
    1.29851596598240424709166517682755953671963440953334488694776532680395633\
67585027129817`60.*^-30*y^140 + 2.1378700254580232259637831971442856669309981\
716202853418508931309019262487530757892523`60.*^-30*y^141 - 
    2.14513304894027966761744734981421296810757690929423768208222408781016325\
08353685599438`60.*^-30*y^142 + 8.7087552473122168983053837626518396283051948\
71055353524585269345025691572480087316991`60.*^-31*y^143 + 
    1.22247790553127720756936410234956748260859007784708386812042429114414859\
4165402557283`60.*^-31*y^144 - 4.19489677873436878981566348400573925132249453\
250618689073450917136258486462459799579`60.*^-31*y^145 + 
    2.80534229572443353490882067325104853631969489119219152395697525299201596\
1432670983171`60.*^-31*y^146 - 6.17580673044571554838504360077828253656360843\
320177358953771673690789861889820942737`60.*^-32*y^147 - 
    5.65398947207821745962507293393725875579144632536067218818710160717804084\
387807819508`60.*^-32*y^148 + 6.697612199393976046179704569667147972744560621\
31698133214185529085272926972191797733`60.*^-32*y^149 - 
    3.09978437425736535132355770852979573844646175115203419563279242469351167\
724008084819`60.*^-32*y^150 - 8.665461184936184080637782081075024513253233580\
026568899905504970827974608811318358`60.*^-34*y^151 + 
    1.22307635274482865046941782776061891545261467628531852309778858186701686\
606416811908`60.*^-32*y^152 - 9.187648098344893773683788686398238649233807270\
5141410808223173648919983256088393684`60.*^-33*y^153 + 
    2.58388570933812921826201607091709381971703903119639785372488705993588256\
9291012726`60.*^-33*y^154 + 1.41694061773000203918667702256161306529404987114\
49108142376808368812665368814572088`60.*^-33*y^155 - 
    2.06568271742245253452952574141994826871201893517987500007891377728603925\
42698864458`60.*^-33*y^156 + 1.0780719494824362162692215687623286870773272568\
729358586405932146005804116520114032`60.*^-33*y^157 - 
    6.79452348118718785554644503818234072773014850870957364889373487947076426\
928165875`60.*^-35*y^158 - 3.493403016925584630384745417909444604960137229011\
980801182979709276546248550035806`60.*^-34*y^159 + 
    2.97086230570838299247856259139200771708259394312417651483012127248997192\
7122061982`60.*^-34*y^160 - 1.00751899475137631502818968979672336668653658332\
9846542023046698024014756296654129`60.*^-34*y^161 - 
    3.24827736446416724350033290399036914967574834328802798976371377274134765\
197055273`60.*^-35*y^162 + 6.286944766047941276730687633281912099098234699100\
53448998794093787902296643548985`60.*^-35*y^163 - 3.6788416451664917854986739\
1678090419506471166156334455709456915564645724092260763`60.*^-35*y^164 + 
    5.15620733857266440778713943004198453433925127797870624633529248474920695\
35238719`60.*^-36*y^165 + 9.7204589144895686530125345272157585860944077795803\
427235613865084533001899205283`60.*^-36*y^166 - 9.488131787706440327176022622\
201418012949756639601515799342239208554160125651842`60.*^-36*y^167 + 
    3.75384002131701581608675337115545984449221636329304169291722311986682277\
81774628`60.*^-36*y^168 + 6.2149046514103210398938241224323334172897031953685\
30539684773581031919363087459`60.*^-37*y^169 - 1.8852700670205662643598467408\
795033185456461099842948083940365502870927670446836`60.*^-36*y^170 + 
    1.23504135854206507880365580825551577734146858636896648150196930584709251\
27116374`60.*^-36*y^171 - 2.5710142422041649151766784205894716345422943950466\
85727230142281006857452245099`60.*^-37*y^172 - 2.6116110489997113783525423303\
74285402665736644727664548871996181775995227496509`60.*^-37*y^173 + 
    2.99284711917903247673031539062162935014784538845299459886918063114092623\
3642646`60.*^-37*y^174 - 1.35387517485794902676248361684222817077751687159575\
7031533430336991976832363699`60.*^-37*y^175 - 6.41999673363672519256328425935\
69116891370750596311319068635564879213780837952`60.*^-39*y^176 + 
    5.55745542763131369794937523454026804947138746932643775636423634917397525\
472056`60.*^-38*y^177 - 4.086048430677971165828226360320724249461438995100483\
91315857034621030599468595`60.*^-38*y^178 + 1.1042644117944347290224528677737\
3709168094342090258024639447575835294174167453`60.*^-38*y^179 + 
    6.67139943821066422756850803074674499452163316358246057203851703569113755\
89263`60.*^-39*y^180 - 9.3198755860865704263786047317107337770074549493518740\
891074867445123057357799`60.*^-39*y^181 + 4.762435825574713992484618526480365\
2343595508367963113850233666718633692259902`60.*^-39*y^182 - 
    2.24631068343346204895560103338257461559228088518918924814017042772458398\
64`60.*^-40*y^183 - 1.6050569374162331349132524457416881218112922811488822645\
163419441921985612825`60.*^-39*y^184 + 1.333619989586958517520967360622689301\
5957570722285729123375833974806304384451`60.*^-39*y^185 - 
    4.38399039314131054474510693691554962495931594861973984283305328523046703\
2094`60.*^-40*y^186 - 
    1.57179630690719080392810341288577197431275316216135351365249201620504677\
5091`60.*^-40*y^187 + 
    2.86278317700536943041304061480243052750725095371480110900020276748653714\
9163`60.*^-40*y^188 - 
    1.64154046067224173490021150033210292177802893560509047881716318999600220\
9979`60.*^-40*y^189 + 
    2.07916913725479426271930990745856739207180806766316872143519944505921783\
828`60.*^-41*y^190 + 
    4.51870874242252546433576496095178897804759718622245502141348252461142488\
543`60.*^-41*y^191 - 
    4.29637216245915726960565806878403035511940762887416398059383135501909371\
345`60.*^-41*y^192 + 
    1.65610839278528335707045448701220777349483449032158031332655504943870862\
801`60.*^-41*y^193 + 
    3.16951829429869749005071578608924162700421661949498520921631621064553713\
97`60.*^-42*y^194 - 
    8.66214009016435571928716177693587828137907834677395177175965177887596861\
6`60.*^-42*y^195 + 
    5.56093062902611637433102027776058739894056074928786677906347228198013743\
87`60.*^-42*y^196 - 
    1.09124765191606647947887104155445322874313700699854640851168567462010425\
09`60.*^-42*y^197 - 
    1.23012859120789518853405968445972206289726422898360208534071904853796988\
42`60.*^-42*y^198 + 
    1.36635051529412845271960177904973293580581307952826465212016921672531942`\
60.*^-42*y^199 - 
    6.04096248461017193505807210544415240325871921520779986061544260086599940\
8`60.*^-43*y^200) + ls*(41066.82833767902972065357691934167823674379690185299\
130008402945122172020465896126`60. + 0``997.2133856494863/y^3 + 
    0``995.9685808299674/y^2 - 60258.6780152446706900729694695759322664406136\
079254348265564851692489307869589279`60./y + 54452.94208498457431220326732671\
872631011451560895302815561234737984235913937414933`60.*y - 
    24809.9413906704279341712616192458243729478074472682677723992454780579210\
2931388084`60.*y^2 + 13790.31019387203561806442146735211013850757597339885207\
532974074496195373515654983`60.*y^3 + 1108.7143405475233244988040267316927994\
1659482624091648614691915018842297000756591`60.*y^4 - 
    257.620543467445042475074023832312295122903750689892013285307815353000170\
90893417`60.*y^5 + 147.635874130461333575670929718635347118646868161261003428\
07891524203175887360438`60.*y^6 - 41.0139451826722182784954921468062397402546\
3031420157321036458031007902731861721`60.*y^7 + 25.80829110331832787746033315\
737573202137826871930829566136896362561418663258436`60.*y^8 - 
    2.55688390353435201695495203249969482417287430256151600875821824270439702\
085805`60.*y^9 + 3.9635509492038327320308444995008964979601384331437978722492\
7412139171414299178`60.*y^10 - 0.77704611189247821519737875285210208322896359\
36951727223998816684786242441294`60.*y^11 + 0.7470185580648989100070359042496\
8568387782733539898174950086449548709168520278`60.*y^12 + 
    0.14499432026733730012470663942154948479961109007149048029412480681519378\
460502`60.*y^13 + 0.276570203838297983435207117988283613400889422709784940593\
92961145679551340124`60.*y^14 - 0.2913882957929632164705596927403347363871735\
5627243195345597628536917327968377`60.*y^15 + 0.07162210035525033185094359091\
074689103846617459364423930226179622512221861337`60.*y^16 + 
    0.06446206619429673507858584033508489651901233593324042913961830238099604\
679554`60.*y^17 + 0.010444788045736201236167710410680983101292995289903809011\
49754205436959034984`60.*y^18 - 
    0.06373919922403251324463623567738556937408102859010978182851839792287716\
2399`60.*y^19 + 0.00464121471548536712118226414891253869252362463452050980239\
396314202085330511`60.*y^20 + 0.025987381839112561055184569735046466347272354\
36072675901480853167480087803519`60.*y^21 + 0.0023293246950087038151043639722\
4261935944225494887166453557409995274678861736`60.*y^22 - 
    0.02104231928604169350461783330867859027522180011976333114141006606275793\
246758`60.*y^23 + 0.000434590976967435231635077833934124556512471601929874600\
47309836790454746095`60.*y^24 + 0.0111587520862745432723174003061595221622448\
0635235677487746912044081389741144`60.*y^25 + 0.00007367307075536873390809583\
360938792371116890336177785543354963291320135766`60.*y^26 - 
    0.00740763841269037622084733394955708016028769039608638166433731267069775\
671925`60.*y^27 + 0.000068221660200789863613371278965340072092070087292060882\
21328038469581246241`60.*y^28 + 0.0044495356620422196359459970936699087781454\
7884130233341003458837913626446634`60.*y^29 + 0.00002417738269471945532428895\
146878146491446911329494417576405165308157635613`60.*y^30 - 
    0.00291089303177553741930254493455791891834338395583994958718122918123991\
389533`60.*y^31 + 
    2.24243122942989111912411768391838295669530959157888808846330821117279761`\
60.*^-6*y^32 + 0.001850540417624101874460060367448767476728007062250280716781\
28487285460123144`60.*y^33 + 
    1.25791279893944714881718830486883817460948593480644402452755722141679548`\
60.*^-6*y^34 - 0.001207120901032403602235091570527722286711834289188740050321\
79566579372544314`60.*y^35 + 
    1.05007893921776411777841030254117507459924909047163876923951430021366007`\
60.*^-6*y^36 + 0.000786157242265082787554837546844484374372058320340134812958\
48469117783541835`60.*y^37 + 
    1.9539996374505366226107604103132784460103490490837900164333601180301799`\
60.*^-7*y^38 - 0.000518661463400788857986351023892272734049357818111259080481\
11383648751732247`60.*y^39 + 4.6266132874503811870585725906527907779495299121\
37979883048966069846739664684592439453701`60.*^-9*y^40 + 
    0.00034353592838246841588322044590436709204307102612655471617235257044052\
326615`60.*y^41 + 2.887834147078460880644639098844604922481366228559091221920\
8607907288435094888749882948196`60.*^-8*y^42 - 0.0002291245873119677887633966\
9826194566339868519762811474064798445019479376054`60.*y^43 + 
    1.35177822687272677736293849245864812016900720309174713036864987453377595\
8910656307688091`60.*^-8*y^44 + 0.0001535217817266173109409232063736862834276\
7739699366823819293348612381516831`60.*y^45 + 4.17752881951482847380631188349\
486653420155184856913193384651176027351176449253015385658`60.*^-10*y^46 - 
    0.00010340336706991006276305034616175198113826077070632685675476809492561\
431668`60.*y^47 + 1.803260888475411949421469894616314251784697049656766280587\
93119559062811421935416593097`60.*^-10*y^48 + 0.00006994772980909819422141780\
775195692823830180138135576835314166470879774411`60.*y^49 + 
    5.81852831566729635621137071178428394134994027353989264522705674319901639\
153441468349086`60.*^-10*y^50 - 0.0000475140537792539118367617689879055542099\
1224031224114191345364713374598266`60.*y^51 + 1.16044096144409921336695815760\
826128705921765411329869287119898944417175535041817902578`60.*^-10*y^52 + 
    0.00003239608472908510045010366047271166455374026569711637788071341079585\
923835`60.*y^53 - 1.933596775824314959670347021089058466494034940165646267506\
6894474494034713619981333158`60.*^-11*y^54 - 0.000022166290422565926620899603\
09283238697553224260544996655244896357276752087`60.*y^55 + 
    1.16550384562612066374144671642044360391785747420159635934571077596608518\
30451363751877`60.*^-11*y^56 + 0.00001521613249556365058929381624542850538244\
12188354932622452482982392442686`60.*y^57 + 9.0145549789833267134953579037724\
75936736479279717288182781492702501748891903058839755`60.*^-12*y^58 - 
    0.00001047693765071965689425100229274540415695839780745727905377444511766\
022247`60.*y^59 - 1.065615078643892479642977796701991500511524517614292582326\
66686684698321708573882995`60.*^-13*y^60 + 
    7.2342352279801668934607000311813187552679352331287829236008677922561495`\
60.*^-6*y^61 - 2.901464759998653106013871337843636937485779093054269944559941\
43165690898161178958294`60.*^-13*y^62 - 
    5.00843185432120693852229022711506861829765513775281935342307026115441585`\
60.*^-6*y^63 + 3.513354968155139874814840942335716750834764914205513385644020\
21979065766444579518376`60.*^-13*y^64 + 
    3.47608000344883615882742598992661614330075041009372676042293911375193278`\
60.*^-6*y^65 + 8.881748265636838342859296211297946483328768885190718197088752\
9399169787878391705927`60.*^-14*y^66 - 
    2.41819806998609100072117125235006453676054607292322259695925288586422468`\
60.*^-6*y^67 - 2.645684791653796803197557479250540100069767139461178923926377\
6702798763538649386556`60.*^-14*y^68 + 
    1.68596499918207742579614989766119457151796964738616163054036742355808895`\
60.*^-6*y^69 + 2.706969381239583002792009856575069680511633761534829742956505\
18789264275870373281`60.*^-15*y^70 - 
    1.17789239146299020237079807283602475283932858510088018953247708714997473`\
60.*^-6*y^71 + 6.818626715607590934941124793450663917259758830282203281253852\
009394564523064913704`60.*^-15*y^72 + 
    8.245429218831259929980308623062427717833261801992588787675797444277469`6\
0.*^-7*y^73 - 1.0091190253168068695432426799691915476518032629640827224785513\
848602919678814056`60.*^-16*y^74 - 
    5.7826350137022650102253864651444953966507148387198376229344862788857021`\
60.*^-7*y^75 - 5.017609334427699615475946806683503595063972018462359773396394\
83294574022506596833`60.*^-16*y^76 + 
    4.0625712894069704768419669468723763110861108785154360458694685289731516`\
60.*^-7*y^77 + 2.178036888444556957419432742498884212117922814849947687117568\
78453920129938542322`60.*^-16*y^78 - 
    2.8589067351059018573241506902065350748718884587063210405768942890839478`\
60.*^-7*y^79 + 8.220414699797955317205251020644778728432935514185751718522680\
9746237053335772485`60.*^-17*y^80 + 
    2.0150542499614149277465597161278400666599895221276771033543055510161304`\
60.*^-7*y^81 - 2.607761830216634186142150840504079527117344961888561046270976\
1765403933003271488`60.*^-17*y^82 - 
    1.422420066515489850926176718962706274696774194455045325610897738920065`6\
0.*^-7*y^83 - 2.5536288879513416710779676586832896752548335742113027480679630\
79680478411598712`60.*^-18*y^84 + 
    1.0055237994046968136274230956983421107793690118896380254513575385836541`\
60.*^-7*y^85 + 5.547977789721629227973278800809563379494649749046650300783574\
081678895862859143`60.*^-18*y^86 - 
    7.117891011620268959916702245648271115917106469802602849865636980786846`6\
0.*^-8*y^87 + 1.2170067628887530497388658619981478653245575806181339652646919\
6317327131810095`60.*^-19*y^88 + 5.045194441455142565041009631557750341958682\
6275921875395195307258215044529319163255783843`60.*^-8*y^89 - 
    5.89258306232093885278837045729634195109773773451574148590051279854958040\
518214`60.*^-19*y^90 - 3.5805270927913572770002678238310388343365108408145554\
822949543490389497645333782939394168`60.*^-8*y^91 + 
    1.26747288356167144924984225969795909899193970376465464410249148417952959\
975664`60.*^-19*y^92 + 2.5441049220202617243679976974090427978601433438790281\
150376709807800303446812198914972604`60.*^-8*y^93 + 
    8.29565062552150224049428217151274980937282302352518556875053482564563898\
2411`60.*^-20*y^94 - 1.809756232079526866301020986318245907740110667704372503\
7057705477661104949157822839215834`60.*^-8*y^95 - 2.2160653478166130276075973\
187066865528688566699308058809172613143249408441647`60.*^-20*y^96 + 
    1.28878814284109004777249898303071707670616101144206323074177434174199142\
27648610065623751`60.*^-8*y^97 - 
    5.98669760002453234959633761769148709182155305307110550119300441963548934\
6737`60.*^-21*y^98 - 9.187556195830841889307344060403059744905450732717739553\
946343302299784630564206286857438`60.*^-9*y^99 + 
    4.62069790291135070881761144617713547525854480943718417149857899399687024\
3752`60.*^-21*y^100 + 6.55627717451028080943678372010343863146459185407063052\
6640251561232529802522186617231153`60.*^-9*y^101 + 
    4.22232492611983844560580355452196507275275715326027062514727586160758886\
282`60.*^-22*y^102 - 4.683130769860902493427180512194933601543007844563993320\
591916708463095084259952221355557`60.*^-9*y^103 - 
    6.09389079666221922479460552399588229930004379214861834080939915346594122\
468`60.*^-22*y^104 + 3.348272482334365029650876728907956919974931051041238641\
215431434320272156231715387486048`60.*^-9*y^105 + 
    5.52332406467901974796633770367477569755810329038448778391644630259255350\
26`60.*^-23*y^106 - 2.3960484161778044101033870703278387628762825197659140640\
29729334098693377053184879198263`60.*^-9*y^107 + 
    8.51534822657229239787773364760798937460513947693415218225460139732648890\
6`60.*^-23*y^108 + 1.71611455305835112151112837205446126812402850504136036146\
4990223547571672679530524486453`60.*^-9*y^109 - 
    1.64628593505135662405383858926458257657187759520672462270632310823800641\
18`60.*^-23*y^110 - 1.2301532897996885848339303185267176914699789076822509200\
16377537476148176282630251651557`60.*^-9*y^111 - 
    8.37430516049115361389031662476556632649281706920558233437824845893354635\
1`60.*^-24*y^112 + 8.82513942018307307042857192452861776054302315660125015249\
64606240164246993912654885661`60.*^-10*y^113 + 
    3.78243413436425969716185431111072943463494347926557291448911766750401764\
3`60.*^-24*y^114 - 6.33608638565703946828909952232481162696223628430686448672\
640541765052859975503752713347`60.*^-10*y^115 + 
    7.35615161358509696482229582758061915255593213177345358941995474828011309`\
60.*^-25*y^116 + 4.5524605715393793063509538653675528092653173398920881064132\
5756255845196636627973878992`60.*^-10*y^117 - 
    5.86662075002007299168772689725319611628562178848980594295878296592494332`\
60.*^-25*y^118 - 3.2733005915676390015756112214751752078985972805099849912660\
0510318977713343250580595545`60.*^-10*y^119 - 
    6.369387381777806335957575090322127564276187742443018173351762129256101`6\
0.*^-27*y^120 + 2.35521050209883449686271340179747881234279647744595612582949\
111338331243486139608117134`60.*^-10*y^121 + 
    8.6038306482864796684934220713902654466613113134833218978997727195963002`\
60.*^-26*y^122 - 1.6957732405518121721051241594356065757197457731072667052463\
8022899637282595064398227394`60.*^-10*y^123 - 
    9.817027658094064292298293314242364205343964857274663142827169306150413`6\
0.*^-27*y^124 + 1.22177315309287271653280812618061598874792900830206132052503\
496308777870311780208012482`60.*^-10*y^125 - 
    1.0037028407201888671352363479545499117273816463345062784026277929885336`\
60.*^-26*y^126 - 8.8082396348842058306408844869361266551522910996827996667756\
364972768498109939848786646`60.*^-11*y^127 + 2.924107250110538883541534086958\
8108577544769170789833771263879732809811736294771828961157`60.*^-27*y^128 + 
    6.35411135544736440892862598099629847221740351228913966137336534857120270\
02912730177255`60.*^-11*y^129 + 1.0282803378360557764088084451188154715839630\
026588417542305232761346275728947611970619545`60.*^-27*y^130 - 
    4.58647981136910242190833868238934278626333721520959577839469207901973352\
52930386902841`60.*^-11*y^131 - 5.3200714335575898024000621943132131258273427\
26367828428521673615171399850732671100425211`60.*^-28*y^132 + 
    3.31249548186652282602331468980805452308156383006777759771303137198677727\
74942645759774`60.*^-11*y^133 - 6.1697153192526069665969179562833734844225874\
629062136974246337354614329659413504350181`60.*^-29*y^134 - 
    2.39372786332439128893631829688253722258842187825145018743927044735508640\
1216609966667`60.*^-11*y^135 + 8.42793754538293062079768938700925434063093209\
459313876293422434060827194713360173548367`60.*^-29*y^136 + 
    1.73073582995302345400603922578683067569966879234313099297141205541306614\
47892756543291`60.*^-11*y^137 - 2.6817864123891109979200425825219210442324537\
099507738737791403615383800787601093453223`60.*^-30*y^138 - 
    1.25203505831220758592776793296975224983789510834214293176436783375833489\
57449546855488`60.*^-11*y^139 - 1.1092158940887033102444357622955916700757652\
6170210390598612589625936464812778752434928`60.*^-29*y^140 + 
    9.06202694312232265966542565207982818860333727859887395319793266613094918\
1056630119721`60.*^-12*y^141 + 2.00545819124998623039235935581863317573033771\
66163467659259428627827084796487865115533`60.*^-30*y^142 - 
    6.56222469345140729631085755117531396929038557634263017986756364698494039\
4521525625851`60.*^-12*y^143 + 1.27995562881076794325257909652202754623150961\
17701838631030633286444559311225488379385`60.*^-30*y^144 + 
    4.75431252999793502019820635569433807022158370452329524832322684381385732\
3939901227789`60.*^-12*y^145 - 4.50873373156048195580657744542853216661057535\
7734670314623229852705521295126838334939`60.*^-31*y^146 - 
    3.44611273633363149408362113548405089781156028244272835762723474368994461\
1797668584435`60.*^-12*y^147 - 1.11550789275883443224262363557130046220359737\
4031402550270636208984077854348736728334`60.*^-31*y^148 + 
    2.49902632612466304058836914199563885646394587792713800691634730207878929\
0690833706612`60.*^-12*y^149 + 7.92315891268920797629304212561113099555704423\
536995943551582361963448259367927046578`60.*^-32*y^150 - 
    1.81303618548941738562878649232239680101248192681867041124592067622883212\
2951881714344`60.*^-12*y^151 + 4.62032919277395684319889583400723840260006240\
19305431012320610100621457321340468696`60.*^-33*y^152 + 
    1.31592550959692812450599247810731992667464651579754506772258561482767162\
3160637275168`60.*^-12*y^153 - 1.15690512066606989822337470969230183919653555\
103211822260533157572605734396238720583`60.*^-32*y^154 - 
    9.55521434211680230400564436655555039496800998586597928167201221816148649\
523171629733`60.*^-13*y^155 + 1.021676730115297060700211514768228163906438802\
4518971358172183583506285205195130705`60.*^-33*y^156 + 
    6.94111346171748120001359453622582469477521247690325945707410586242430227\
389846678369`60.*^-13*y^157 + 1.476083030478500279611384449525026041670048384\
6498058684202428671649282847590650469`60.*^-33*y^158 - 
    5.04420702885094020655549601926235528466179784891761719895026923778246321\
972918851045`60.*^-13*y^159 - 3.468665434354577384513702190867551805267825762\
973947515290505041424634699437462624`60.*^-34*y^160 + 
    3.66713880089084706522183651813677261807199621129420381050451869986017109\
999939907336`60.*^-13*y^161 - 1.553414207585676189649792821570284886051100567\
523469080523418515448732475758455185`60.*^-34*y^162 - 
    2.66703231128530985127400013832751786671668461845665394876174982793711135\
77948253609`60.*^-13*y^163 + 7.0627754393458976729464882683798537174003066382\
5151607206182474508345524526087374`60.*^-35*y^164 + 
    1.94040167506150432467141869433506852597188191949272447776198302819564010\
119488726535`60.*^-13*y^165 + 1.180227717052951309439354931256228376497646956\
57720351275087296047419334212541437`60.*^-35*y^166 - 
    1.41225635007657127416742537430369600817342448453335076314140452095839740\
561967349682`60.*^-13*y^167 - 1.146369709392562456750103909399662329551740441\
37129613731438415553031921811319628`60.*^-35*y^168 + 
    1.02822983038891516786494205298433779522790373362954441703063502465650472\
446986716857`60.*^-13*y^169 - 1.165024829642115937913793809480696254277289513\
86327870384112165657791423790964`60.*^-38*y^170 - 7.4888994314097453875487657\
261967437635890809152177008015264284930285978095525851456`60.*^-14*y^171 + 
    1.60494663780024531695119942132936167251721418449188025903170470875705686\
79269987`60.*^-36*y^172 + 5.4562395448973043410358383971806970620029665770956\
586087700872773970153023908069302`60.*^-14*y^173 - 
    2.23418738576696242156093366274546549233628340335549181175235079612089504\
5389691`60.*^-37*y^174 - 3.97661096612712097764671974534926201969635631170782\
5158848063965778316734115158292`60.*^-14*y^175 - 1.91800923691965834925170644\
0431936149023015749508490003654867246516912052323146`60.*^-37*y^176 + 
    2.89917051943165399872932278842321181940538594528436868722744388691340593\
1954802015`60.*^-14*y^177 + 5.84566135724413145897534164366638885471233441716\
720492732435586246997327894909`60.*^-38*y^178 - 2.114327368194596855657824955\
5141820177292321287347155380774894824740311367047940367`60.*^-14*y^179 + 
    1.85740212831647691268286620226197318566211946336419026475514203539320884\
355497`60.*^-38*y^180 + 1.542430008601124666650885221545569707931415578556167\
8766080433722930558932028426265`60.*^-14*y^181 - 1.07664183093042323344324072\
271691743646228286414138292719182495317953950408833`60.*^-38*y^182 - 
    1.12556481752193893886417774627561227282874984080851623046341050628232228\
48769533833`60.*^-14*y^183 - 1.0657318502015092877355299092369798335106141552\
655516518478600245513547599331`60.*^-39*y^184 + 8.216077066723553809475472796\
327381451141164888592484261867266116187114433802161877`60.*^-15*y^185 + 
    1.65689588554557433966025753959423254307543655831726357837294287508058802\
92529`60.*^-39*y^186 - 5.9990804220386642124586587652266959438030059779114586\
67303118210489970966619984597`60.*^-15*y^187 - 
    8.45540232714536616299375219314683282756471918325726561829176009183659624\
056`60.*^-41*y^188 + 4.381556041958570569993117185045396667302952940215248250\
08211016397640655829071829`60.*^-15*y^189 - 
    2.19370841632453650058848986911454504907664197650170034596136246089575091\
7511`60.*^-40*y^190 - 3.20105378485181064298523826392615678790856166455249627\
1414346809639064470694322836`60.*^-15*y^191 + 
    4.29201917665307314622483243859729024643964132514570971672849885831355597\
324`60.*^-41*y^192 + 2.339246415404138722195836209548905129920429732109122719\
756675716542189292590208739`60.*^-15*y^193 + 
    2.46330275203406904124573637913085216368006252619321207754712992164347354\
813`60.*^-41*y^194 - 1.709916644032038887363435623250191681761883705839395952\
501249476110332350396342668`60.*^-15*y^195 - 
    9.47721106200851782579526591992526600831368557340691353281674399924717687\
87`60.*^-42*y^196 + 1.2502230788142759395081505920332958067259103284036062149\
2081087814233389079560986`60.*^-15*y^197 - 
    2.10249323122300313322208092860105923857330392350707396868468989721369352\
14`60.*^-42*y^198 - 9.1434774681453215145631758880496240958125867432441558140\
5354841291538799198478186`60.*^-16*y^199 + 
    1.62449150703350610297457459675424346385153374217561945755200980080050472\
21`60.*^-42*y^200)}


==> anc/P_numexpan_CA2CF1_s5.m <==
{(-134855.7920942045449800107376317147252329722947715133479289727326274984347\
7308399981`60.13027445775154 - 42150.4649207274965232993741798866480225561386\
1110280877498289540623624892274004322`59.62520722275852*I) - 
  (34054.67120767318013004082447781849665919300097452388457801876743566618742\
92089718`60.112991687390775 + 14790.46624981220843149720431509995478085807787\
339307818066636070356553076319964168`59.75079686056432*I)*y - 
  (50719.00993180173673605204876944721375508293124653664987142156890909770233\
720875934`60.14340535475793 + 9252.988643097422545656367975173201259111200940\
32126551481760381242298046610674513`59.4045166166383*I)*y^2 - 
  (51167.21265982212358486946609890249725013616863656952906999580006809187522\
420212435`60.147888118040925 + 5644.81177762627038605073865177881721768271851\
072365771325360646846925216811374803`59.19054582392059*I)*y^3 - 
  (51090.17300298971026846388741209638166926767917686560651075525358487630689\
93807405`60.150024019710244 + 2430.730558628616738558482853197013017762364151\
18078361356175615765145470953202776`58.82742346728637*I)*y^4 - 
  (50601.67214377866816956244974191981270668507785854962156999858952786026757\
718580128`60.150513924140725 - 112.519542344871720227381171938000537130652078\
74659415128810169965596373248858632`57.497577012777604*I)*y^5 - 
  (49947.51703947273309717267160532786489749559069679797850566270670797969883\
442380917`60.15012763601842 - 2110.517017485024658932767749021720008587473169\
79957955675156500311214151615416342`58.77600259060287*I)*y^6 - 
  (49243.32791318839144810580541558807600111291152499741927918825378594583773\
651388913`60.14928844785766 - 3706.179290848254737423501915416690435702769424\
95637098869309020088496627087347274`59.025867477557746*I)*y^7 - 
  (48539.88362825196458389626612623884496317413189272272282892109440689342829\
698706695`60.14821760617575 - 5005.976439566237239348115711768317735944147302\
28412602440578378804243404315008621`59.16160767666303*I)*y^8 - 
  (47858.88719409186109084687335126608453512628177526813331268311434238356051\
535808406`60.14703340429654 - 6084.397717611745286116230514928778282395296652\
79839489334289360057498070672376448`59.25128840278551*I)*y^9 - 
  (47208.89152996376512775881624641786627197431244562916247106030824184006739\
367194089`60.14580106121693 - 6993.583216055982777505940823148892057854008771\
75711598657472128509171454328160538`59.3164770048296*I)*y^10 - 
  (46592.39512245018768797408979791957350193429350978357168974439203280458387\
257710021`60.14455741825452 - 7770.668903100029570149454007770994070015762433\
56950840904907637080919578702361595`59.366700786646405*I)*y^11 - 
  (46009.10107438072657141106465977885236353171506317650602695904935611865526\
389661463`60.14332355576848 - 8442.678038255653779288591080521040323521790840\
15026611503341929205015555858556305`59.40696003542227*I)*y^12 - 
  (45457.46195781779161365609838513647031872466263696636536922657932129887295\
376708537`60.14211150352718 - 9029.699104661635807502163531646038325871178355\
63624462266426871215109278929082109`59.44017959819854*I)*y^13 - 
  (44935.42928518481556015178248312249510023783396202098990374416895795596929\
813175612`60.140927951758236 - 9546.96440592188811251279852053053149612842796\
773081252047135393730610554485622741`59.46820436011385*I)*y^14 - 
  (44440.82039994954905581089727945190675300517496747150639155947877863599224\
490259445`60.139776376151744 - 10006.2331729946855549485082818324963949795331\
5890833642060049550965965722661429129`59.49226492744549*I)*y^15 - 
  (43971.49578465069713969653270988700608748962344397988974622787946395576221\
938657317`60.138658291583226 - 10416.7307608899264504027114227565787462683673\
3249954623135361653856174159520856084`59.513218491440725*I)*y^16 - 
  (43525.44041254613353604334838089387172339803167571707183172086322370783879\
022252234`60.13757401055306 - 10785.79964295194300177393218773534239888627882\
929224732546730633347037071020714697`59.53168318490039*I)*y^17 - 
  (43100.79602728697665727239415819744412818517202185428615487043991936299170\
393269235`60.13652311148743 - 11119.35958460544076563232064798498412833993353\
657963480394395961172165323575387611`59.54811759521767*I)*y^18 - 
  (42695.86843501481285256443860269337314628091693835451880471233428008672639\
35110604`60.13550473257705 - 11422.238935794574717945878739002836454118037199\
6365334581260519824989212233723897`59.56287012173525*I)*y^19 - 
  (42309.12241175716218343905856220849679694861961028566513254947991368302137\
570662429`60.13451775832358 - 11698.41719311790452917235092369036441629850765\
035149345952381684089443993610788134`59.57621084643043*I)*y^20 - 
  (41939.17088951813438315736479818140142251387107486455856688158397032631972\
975501173`60.133560938824125 - 11951.2053637585748507135593722440847893712572\
3387215187816568237318799558622333521`59.58835280750249*I)*y^21 - 
  (41584.76194451910713147285660561561243433158959320751705675556143600904198\
383284965`60.13263296620328 - 12183.38199296122453213742666068779764773489868\
260585486099561874398227528971916934`59.599466607653525*I)*y^22 - 
  (41244.76542403358709689690589443277720617260550751478922160341016226540057\
207644465`60.1317325233808 - 12397.297093548924541691404025447734336248799847\
14771333216171798779657053107421053`59.609690694372844*I)*y^23 - 
  (40918.16013276545050307213176302057545173740810606075686304064476857863466\
57581903`60.13085831479283 - 12594.952502619537382325224346006765815583592301\
04857451601954310607939752550423816`59.61913875122592*I)*y^24 - 
  (40604.02200163633414762795189646521974225037442154885809211465681199049566\
339102071`60.13000908525272 - 12778.06469597023291098305938948172152510963297\
328860020722687357735937931504188639`59.627905113479244*I)*y^25 - 
  (40301.51339285631416047412939319849032629686078987061612873663458795984001\
918652405`60.129183630982524 - 12948.1143876241057869241852289835878803049905\
3308968712872969235193640152330730063`59.63606880345048*I)*y^26 - 
  (40009.87355310262047667792339869902925170880530507958813688749577033218640\
124753863`60.12838080547203 - 13106.38606122070112962723351720827075861659613\
728963338494019772037811081597095353`59.64369658300246*I)*y^27 - 
  (39728.41015520100231024864150949080071392885527905896787374356734713803797\
130013076`60.127599521932844 - 13253.9997499603483794865565896684433959995067\
6565781279816747084566830802060243868`59.65084529411489*I)*y^28 - 
  (39456.49183643557879940421794653464259487168816752363386899728500478167164\
788658364`60.126838753531835 - 13391.9367903951982987173987827065884041312725\
4498053802996377933637124858405431507`59.65756367577274*I)*y^29 - 
  (39193.54163077463257864773210484752124899053300107019061584987586590495789\
55480208`60.12609753220161 - 13521.060848761927395891555236204253019117355887\
93094799746814182611169871452926665`59.66389379021508*I)*y^30 - 
  (38939.03119284999083582231682422486847405642956690881934386098783023083071\
282239851`60.12537494656711 - 13642.13520724760256555118120121271309487456875\
778940487496397849356163472499526133`59.66987215405113*I)*y^31 - 
  (38692.47571778234045027850141436194216476836268012543130777834717537902101\
85676516`60.12467013935256 - 13755.837067937970282786468863617998146922502029\
80389786066327804128745134486025925`59.675530643783745*I)*y^32 - 
  (38453.42946971131982681954646053721290528856907853668217039842087975543654\
894538551`60.12398230451403 - 13862.76946106777985241602538714337224396676464\
422228823207027879201223282528836933`59.68089722703659*I)*y^33 - 
  (38221.48184140659828248854772140424923486405170459215059455100966245257222\
27196762`60.12331068426223 - 13963.471215447250270046537147887452030064654037\
48588998987003148927463733365754606`59.68599655777954*I)*y^34 - 
  (37996.25387666730444584069468602755764771843807592912669355794164792330199\
116787403`60.122654566083746 - 14058.4253512101100220946466177315863759521889\
2653915121620361296695592048751896013`59.69085046445739*I)*y^35 - 
  (37777.39519589707775825020421881680232343197927764537005228580220230804472\
853448432`60.12201327983118 - 14148.06618021761827215357799388249279734273996\
052753037414594340476377146270755233`59.69547835306433*I)*y^36 - 
  (37564.58127307308681213549652591705214702728218887628444914861027887826075\
950058421`60.12138619492592 - 14232.78534172960740568206767982032783612414417\
61681869498672315974202376385790416`59.6998975421342*I)*y^37 - 
  (37357.51101926005466965406250460225857726784213977989960341542264562316800\
407111804`60.12077271769948 - 14312.93695608048277473735794610801132676405361\
983029364612285003615513589216026762`59.704123542826736*I)*y^38 - 
  (37155.90463388372861372540474167187819920166130892156787771935367868376853\
632880582`60.12017228888665 - 14388.84204396715576169900974424246389667386209\
37036449797986391542793726172666534`59.70817029443228*I)*y^39 - 
  (36959.50169023985527841409698373527130438206473606828938805685377654825949\
50099431`60.1195843812758 - 14460.7923312674586930401884137953372098789380318\
8906545909701755118371990002024606`59.7120503634417*I)*y^40 - 
  (36768.05942625768229697179401283917808497544513370041625595250516763421372\
615833298`60.11900849751558 - 14529.05353734627194895420024279925682861065436\
625615650007610074017330174646535426`59.71577511265784*I)*y^41 - 
  (36581.35121544732688488180522225458951431041092194019623771505335344841940\
507057308`60.118444168074184 - 14593.8682272827582418232365863493569989101939\
4148490514773721017488024609991054817`59.71935484553277*I)*y^42 - 
  (36399.16519632027556403307854900283359474693374588625635469482855929102158\
371342458`60.11789094934459 - 14655.45829438904307721270032823102041894595012\
595030894588016197486953732398405798`59.72279892990677*I)*y^43 - 
  (36221.30304145706675563434057407502754428920266773896187926167801749814385\
277567089`60.11734842188821 - 14714.02712804348509973995348088635185938062546\
776984708777434650409506107186659499`59.7261159045338*I)*y^44 - 
  (36047.57884987291009644731471021616243146097674508084368212043235585873605\
302607249`60.1168161888086 - 14769.761512658399147314432523954149841813214733\
78884884513133179734600407011834453`59.729313571152595*I)*y^45 - 
  (35877.81814845933307022726900036866620481304375687375202794073069846842931\
770036738`60.11629387424648 - 14822.83329610078754204205289242315312363927093\
332468428287510970504250526375786428`59.73239907436434*I)*y^46 - 
  (35711.85699010875880651126432376240148305645419759869624281583611662564084\
313112209`60.11578112198762 - 14873.40085974173746029463553588557418165442075\
814711377892155294210512346293616922`59.73537897118003*I)*y^47 - 
  (35549.54113770289452033138694301478555858623473571163914766934348620157321\
63357985`60.11527759417539 - 14921.610417257017101486740456883743170729142547\
88482098454411111943644508943937018`59.73825929177949*I)*y^48 - 
  (35390.72532450229416066713889293653680606120051911406870514549961950793577\
952371938`60.11478297011966 - 14967.59716512683469219529049286236581130729857\
870386093596658867077132422104366528`59.74104559276445*I)*y^49 - 
  (35235.27258264527202785439198842375573150041442826927845209292473893681840\
58272799`60.11429694519509 - 15011.486304319762165933000298875990876432666750\
19263931326276014765524417081581068`59.74374300397733*I)*y^50 - 
  (35083.05363247654382025772886066086437802431791931041354068822652229961596\
105883345`60.113819229821274 - 15053.3939497618385476866431064578498064159819\
9906047732625028394069128808578785029`59.746356269784314*I)*y^51 - 
  (34933.94632630253965383187813161175703739797680390278044074647134637674171\
956612013`60.11334954851856 - 15093.42794178097709348625813849636459215337350\
017232447982392666678087234297176547`59.74888978557984*I)*y^52 - 
  (34787.83514093078243725520828300421372117232109485431915594358057803848148\
848032257`60.11288763903337 - 15131.68857169408706998447397791015680049506918\
362139523531247408040722010200967267`59.75134763015259*I)*y^53 - 
  (34644.61071401162329527469720983167707601031017739887106689830560387737026\
037986263`60.11243325152736 - 15168.26923200137451286571808331191456941486829\
314772782716109526077010871614138673`59.753733594455944*I)*y^54 - 
  (34504.16941977605004200657305247494858116119185711806366705484494012705309\
917026395`60.11198614782535 - 15203.25700021375641140815372137215204208262295\
170460180964148209568906509266513432`59.75605120724581*I)*y^55 - 
  (34366.41298026520415591384027299986533392629219428351201779236367327425178\
830018526`60.11154610071736 - 15236.73316412024210010015447128664063694055612\
542884326964082227518558891889800574`59.75830375798083*I)*y^56 - 
  (34231.24810858584438990469809542433325306680062870303995820763372120378625\
112902943`60.11111289331034 - 15268.77369526582658148964183044746356270884351\
316233718370908563956306850656409659`59.760494317323854*I)*y^57 - 
  (34098.58618110996392096021489098742738716589207975117531306196033334892930\
966006327`60.11068631842548 - 15299.44967652687259751327537697589002205253347\
482549599007700938485705511093575832`59.762625755536014*I)*y^58 - 
  (33968.34293587351303534367000804181793980222305513086731522897847550544946\
727484214`60.11026617803778 - 15328.82768891545295019372859764418090979632966\
553995942558020761141913776207617599`59.764700759014815*I)*y^59 - 
  (33840.43819472503427223031297085888555647965268130786827386794556096373192\
077482955`60.10985228275438 - 15356.97016209632938841834382587741716315087431\
418450163748669324580690203585351202`59.76672184519336*I)*y^60 - 
  (33714.79560703540340290609548387128450952862561511788647254327237802337665\
469562597`60.10944445132843 - 15383.93569254331713498114604631993848940057979\
015689042923594720184977721489291643`59.76869137598938*I)*y^61 - 
  (33591.34241300943624784353356033386849344038949865083087461570111482994015\
409379226`60.109042510206045 - 15409.7793327817414166910191070500931422966893\
3028360434272883089963326149745176838`59.770611569967976*I)*y^62 - 
  (33470.00922484286054533089571354704167312183882940380519969998335401923065\
86025466`60.10864629310361 - 15434.552854748887254209318590382620740642614732\
08602136034129480459293612442265679`59.77248451336088*I)*y^63 - 
  (33350.72982414749846927098934726486969921321467526540045257699642261930815\
95285845`60.10825564061309 - 15458.304989945045513040891037116653244481328017\
43491091232155789689907033438336414`59.77431217006728*I)*y^64 - 
  (33233.44097422641865803645114246666447401254237665740205498503423840826842\
369620637`60.10787039983316 - 15481.08164873581274501733439923429493853771291\
682448726916884626203107617067593375`59.77609639074546*I)*y^65 - 
  (33118.08224592185158831205520817435872646197821053252546803538869180980490\
477185422`60.10749042402453 - 15502.92612089485710593393313870208613806883191\
800610373022081906113023068064804776`59.777838921091615*I)*y^66 - 
  (33004.59585588402789219303651239555945274397994953148502920193829482870820\
239922784`60.107115572287086 - 15523.8792592396427670783676687384305940361192\
693317989102167832451718847523808327`59.77954140938999*I)*y^67 - 
  (32892.92651622070913974564024414536862581567445227337603994435471735781316\
123925609`60.106745709257794 - 15543.9796480057309555019738772125284443568037\
1379875452946862756999110078762572065`59.78120541340935*I)*y^68 - 
  (32783.02129458669471881742829288026334020119995101991634074947530887168732\
143803493`60.10638070482749 - 15563.26375742411280883302440897887316907005862\
469908758176763981630236112126275762`59.78283240671136*I)*y^69 - 
  (32674.82948386144937160867074308736509647393282846079734177602539262358078\
75613855`60.10602043387528 - 15581.766085807066112135313530255272052394801456\
86373063023630192763432117456840936`59.78442378442934*I)*y^70 - 
  (32568.30248064245947246762941644407606312854092512388291127958659756940749\
212875467`60.105664776019296 - 15599.5192903082747978996156573283582632072223\
3170504951609756828588681173620765224`59.78598086856919*I)*y^71 - 
  (32463.39367185308716497413661876854406426655178536329450327790822624352524\
081347954`60.10531361538264 - 15616.55430739985498418445485261619657097446057\
47424325301486431874830364286825194`59.78750491287845*I)*y^72 - 
  (32360.05832882750620740306013503717273307115688030342718329848832127302300\
368585271`60.104966840373365 - 15632.9004640003112718967478722421526235558460\
2206459250610718882422429281630575148`59.78899710732453*I)*y^73 - 
  (32258.25350829260817194233108070197989003476283863540054580139923760109496\
234087877`60.1046243434776 - 15648.585580091430307044504167129893245263014692\
06927446094797122139774922110848371`59.79045858221864*I)*y^74 - 
  (32157.93795971829521046497637726933669940009462313716711340593595410491840\
027946189`60.10428602106487 - 15663.63606357709693642040442894732217160132262\
856500414511956350377019744043361527`59.791890412018034*I)*y^75 - 
  (32059.07203855396881841790860703090660663768182840421257837865098428919772\
495579316`60.103951773204784 - 15678.0769980616067505512427110382381475618549\
4605799583177678709609577553016894742`59.79329361883594*I)*y^76 - 
  (31961.61762491084781922939279471020325049871848591782754043456485510893388\
68247774`60.10362150349423 - 15691.932224158052431459546234413103223564489719\
27877664129403750239269287412746939`59.794669175685286*I)*y^77 - 
  (31865.53804728750030865947542757832119936361952155079663380724166078179548\
859287539`60.10329511889454 - 15705.22441487774691772124902704705067413661191\
089007577988805659239685328516308873`59.79601800947971*I)*y^78 - 
  (31770.79801097009169842005860372826147870226762315293239104864513997307561\
821175014`60.10297252957779 - 15717.97514559851892321167655615197324465492121\
583307542458218495028431151260405201`59.79734100381328*I)*y^79 - 
  (31677.36353076972099671025362631088285188608440558519144765124066547947578\
020051362`60.10265364878169 - 15730.20495906229895568605952606053251654922193\
663421044343247080878902148721497086`59.79863900153767*I)*y^80 - 
  (31585.20186778718185558658695117227777275792006076990416159086726562415650\
717975066`60.10233839267255 - 15741.93342581003117494547881553686593464103607\
158302301321744336724815458608103184`59.79991280715415*I)*y^81 - 
  (31494.28146992084621336609183042369901780622198706218796696625673205682170\
1308663`60.10202668021574 - 15753.1792004240097672298385894178574051596144181\
41649276149003581400729613960725`59.801163189036004*I)*y^82 - 
  (31404.57191585639467237090145416211372535383781664272096072160718519180650\
56971036`60.1017184330532 - 15763.9600739137344918058680400212074448521509201\
3644895291513747532265522391547974`59.802390881495256*I)*y^83 - 
  (31316.04386229804701196681624922804406150985933781316978532271224371364331\
429736949`60.101413575387454 - 15774.2930225508598049552987310655830429927308\
9641473581875070991730071493211832105`59.80359658670649*I)*y^84 - 
  (31228.66899421998987632727283345937393655118408093033855410564457758379724\
201227151`60.10111203387184 - 15784.19425343138245219520715418206523880047996\
541323036154262024515725427384354065`59.80478097649937*I)*y^85 - 
  (31142.41997793404482003014858610624057336345490410400993574776545476894895\
941446661`60.10081373750657 - 15793.67924701852894023346993827260308439464035\
457190942430484664380706239933708222`59.805944694030245*I)*y^86 - 
  (31057.27041678543613962445032979129333025235896997725839588604123727479347\
992998719`60.10051861754011 - 15802.76279689756406279937252937175498535834676\
608138019644095366111825766905926275`59.80708835534239*I)*y^87 - 
  (30973.19480930295376042726054599315981521179423466075812187204371850110171\
224245306`60.10022660737572 - 15811.45904695367826667130974073338111632185347\
527083475987352766553326306423335731`59.808212550823555*I)*y^88 - 
  (30890.16850964299539471585463049267271437717214475448641953406449852988973\
997985445`60.099937642482686 - 15819.7815261659903834512204260175497368820243\
5189272738005312213446840417363590404`59.80931784656882*I)*y^89 - 
  (30808.16769017903361626310105604212514070447402201169405529584901152085743\
762733973`60.09965166031223 - 15827.74318119431599556632375927462446705442881\
962468356665715791268075625845429183`59.810404785655656*I)*y^90 - 
  (30727.16930609909427048260099266544208043436970445019630070067705809831328\
578638075`60.0993686002174 - 15835.356406920517418392831868363305388451765987\
13794404405223320304717559338413401`59.8114738893382*I)*y^91 - 
  (30647.15106188394853189941907307576851436001985431742335921253125234973235\
776114642`60.099088403377095 - 15842.6330750928069911790225627587519292662972\
5376118762957304571029966650594540536`59.81252565816642*I)*y^92 - 
  (30568.09137954799786064340024273168634856764296854933509526828285454095806\
234571745`60.09881101272378 - 15849.58456120917754380145884849489886851332803\
24919575610602785957865454849577237`59.81356057303581*I)*y^93 - 
  (30489.96936853334628032841834616785425993711914725169182028446120761688985\
980701727`60.09853637287473 - 15856.22176976505517929688761322818764019705463\
110895847715165759932014363453981612`59.81457909617267*I)*y^94 - 
  (30412.76479715537720344710371277898825606502238168930234595164661676594084\
552109537`60.09826443006665 - 15862.55515798019671705689920417824866969330414\
578019062420311876095905769780299752`59.815581672059594*I)*y^95 - 
  (30336.45806550534493983345277444443449975206686568961438070182897356742539\
762324967`60.097995132093224 - 15868.5947581106865981558625849114396780911543\
2834842126095225864719143247800081443`59.81656872830532*I)*y^96 - 
  (30261.03017972211033230875767242568816034325309635411019919664913675809433\
005489186`60.09772842824594 - 15874.35019844353607768867528722938311162271100\
294036706446797641997518874026268254`59.81754067646299*I)*y^97 - 
  (30186.46272755124644900433301845784888865110020009824962063037638767341282\
745282267`60.09746426925741 - 15879.83072306377113060651369531340280970704641\
349765570625270354367306745128575121`59.81849791280036*I)*y^98 - 
  (30112.73785511535977255753902623703792726325215024031920279096823031851604\
376099213`60.097202607247475 - 15885.0452104769432505356577503496995209418675\
1347082033494285935072772367697297354`59.81944081902512*I)*y^99 - 
  (30039.83824482465630123204139715470248640687472670928523517127293718956394\
211668901`60.09694339567179 - 15890.00219116364536862825469109816348132070139\
950420279494723714003180373627454816`59.82036976296867*I)*y^100}


==> anc/P_numexpan_CA2CF1_s6.m <==
{(-125989.3980934183217351120271295627200648796722817048040272883940697998438\
0461337108`60.136192703676684 - 32897.556686522887736803066505046896581736378\
84221809974003520365534624782454711599`59.55302234649204*I) + 
  (3632.777019631729209879834461283418937113610130316414652910588313886660843\
65819726`59.86137592000668 - 6064.5080165239251375316486151963240040264451268\
7972929554457841496517238696383053`60.08393275285567*I)*y - 
  (6226.613186701079325532836749669748566606020336475417859697969764783851314\
62758167`60.13403763291219 + 1748.2735451559142944195725773988148007984006547\
4233022095353289302466584062144831`59.58239513173075*I)*y^2 - 
  (3077.710697872072650260721366712879820512325544061766215031727077575230809\
1683643`60.134232640169635 + 858.81837672507930779883355200721177240397117883\
248306976970336417991110549956262`59.579906174819214*I)*y^3 - 
  (1582.781132566554719376862227832745815258754599730180986860427118980174346\
57026667`60.13947841282961 + 361.41213242325185010563284089478520514743819831\
265160147853156905782865017101381`59.498060275698855*I)*y^4 - 
  (804.2390335981228898260507179721878195871016559699355631952280257443460255\
8537216`60.14387928570175 + 141.670055345859959210944190849904844984876011458\
79787508478147185146495982345568`59.38977220158687*I)*y^5 - 
  (404.7173530478770571735170412774460590198885079132013192451981961449180331\
9257307`60.14683824437859 + 52.8868734612041047799916983126599593395739847533\
9420761309224237837703530443943`59.263034311744285*I)*y^6 - 
  (202.4593031149324297238402240742829437332071565591352140646149858275427679\
4505451`60.1486865487867 + 18.61730770830579653339370813595579649005527119921\
150941728108675057612002219711`59.11226568801842*I)*y^7 - 
  (100.9227269866869578984556197230828677470018126644971941575196316935879077\
9230369`60.149764540161435 + 5.9381375929379878155812430487164663385422965495\
8593185067807567516203906853118`58.91942581972526*I)*y^8 - 
  (50.20318839517554047356991490192134982028237275167778866798498415106616492\
808315`60.15031708378112 + 1.515972840316896865381131419687366150778595467005\
64606328935017615787280413823`58.63027720448338*I)*y^9 - 
  (24.94242494382044553906352230165997970017008454541079362592382164320766619\
927426`60.15050929238138 + 0.127852535194222030673170385202445312092398807827\
23587162613957317168989926279`57.86027996245258*I)*y^10 - 
  (12.38334966558738347935421904516676389956063988347988898094913855387512576\
192613`60.15045174603508 - 0.211363036214519920987661527456161099878855355104\
59825273521039313930722489044`58.382642648795546*I)*y^11 - 
  (6.145682069246263647164148354073343592942420311704201866342679076703125827\
01421`60.15021928258644 - 0.2268703095121863476284294269181124002388925377203\
1251048652627976818624225903`58.71742685671316*I)*y^12 - 
  (3.049459003596072761291520042114363981915406170149658248364361261285206621\
39386`60.14986335365421 - 0.1671771066460218603297173904662427792737039092402\
4459771871833257318028003073`58.88881735907585*I)*y^13 - 
  (1.513047059122373585070813073122678148817453697468183891401144506193877621\
42561`60.149419925297614 - 0.107583207329574228241723788696631436651696530004\
59706596145205285953079719343`59.00131197710596*I)*y^14 - 
  (0.750749372126873056503204447786834758524718812636360975259870738033433321\
74154`60.14891453810248 - 0.0645715061675997321027969997661759552267916533987\
7375946170848806504133566325`59.08346047713728*I)*y^15 - 
  (0.372540461400740630574844362242057460591548382483721851752946166940520602\
93049`60.14836558892262 - 0.0371562095573999792823194687495961694375072699103\
615916260271036452439388737`59.14722354440012*I)*y^16 - 
  (0.184885314612783713613313678166247663821511864181988827232418683061590414\
64041`60.147786494801366 - 0.020789936320930640135608718197442283997754141119\
69106146152126471909316998223`59.198737237257774*I)*y^17 - 
  (0.091767913896542645455755528249846406814843504787904898369401226880120666\
09466`60.14718714518162 - 0.0114041204858339812512109167728538878007537715961\
1197773438520058625568120682`59.24155808294641*I)*y^18 - 
  (0.045555835005889231874202016703522439267520479610755294484077253678096039\
01998`60.14657489354062 - 0.0061644416094594594757802487608679942773172887198\
1437983566517674343069626225`59.277924625419196*I)*y^19 - 
  (0.022618541061570343546198719143384562126125295181296916435168546310520723\
75849`60.14595524577781 - 0.0032948975105469955544748240155099211610989839880\
4229050772638598873434600518`59.30933256728638*I)*y^20 - 
  (0.011231909728382065474247303870928303818268438627216617464627588338417569\
43235`60.14533234549594 - 0.0017456170083101477560667564334696821301138758382\
3670787528494715690883115824`59.33682770593631*I)*y^21 - 
  (0.005578416315219082846235274268006514481194407600076968953971402529471523\
22322`60.144709320994636 - 0.000918268104188819324044459247031706455668404308\
63746256316568014189519568954`59.361167898082506*I)*y^22 - 
  (0.002770994329502564558872063929138276552946099092218621760003819674876500\
77307`60.14408853664107 - 0.0004802480155678242529898749432577011993982370196\
9532323959142113983206312209`59.38291847857771*I)*y^23 - 
  (0.001376658862519211914831702459417098332499276443172617552705844176973687\
25635`60.14347177715634 - 0.0002499573743236131733809953222918928390845259625\
8665906912293604678202086231`59.40251139616094*I)*y^24 - 
  (0.000684039652097784243236367954646969018591132076577126236355108779267297\
43958`60.14286038420271 - 0.0001295699545574975676654282055565045678020249677\
1404910983242465196873687173`59.4202834132213*I)*y^25 - 
  (0.000339937070804057575262223219042418976631664113615062298486020568684334\
16045`60.142255358630635 - 0.000066933697769712885567651029947363051218920678\
29830808119213641827057256072`59.43650164917925*I)*y^26 - 
  (0.000168956942106740392825719591804242284894690930549766748549943054767666\
3242`60.14165743771669 - 0.00003447464251442335591015308425684230514891991020\
968053491453373774628915005`59.45138116838236*I)*y^27 - 
  (0.000083986933440502638992214027053083765373184661188478778297987537940197\
94424`60.14106715399365 - 0.0000177109545738256594076533582666065533967030095\
1564561148533496098994172366`59.46509739870213*I)*y^28 - 
  (0.000041754518879349451239687808581019127052339551020273302204328855459819\
14345`60.140484880396926 - 
    9.0784916257160560261010627116470141320457201860715361198951689425680332`\
59.47779509385406*^-6*I)*y^29 - (0.000020761046956727750524981548983458494860\
13049073924466989778141291224428872`60.1399108651467 - 
    4.64443952287289810810364993057390011183485546027547500151590328042446074`\
59.48959492655301*^-6*I)*y^30 - (0.000010323976413307794539500445872002888941\
34330720688897539718718309704800758`60.1393452588654 - 
    2.3719207071202972456972260394333304701588934547265847941893748102803549`\
59.50059842175315*^-6*I)*y^31 - 
  (
    5.13446007775459793301857702713007812370448314350390757067367983770729092`\
60.1387881357754*^-6 - 
    1.20947904895661831527279412412809883768913468833094313351378867862933838`\
59.510891704115544*^-6*I)*y^32 - 
  (
    2.55382239568300141259903080068136578162524930528429261900929560058149478`\
60.13823951035134*^-6 - 
    6.1588491143937854277076982608116176378841575443267727954601363776632156`\
59.520548383611754*^-7*I)*y^33 - 
  (
    1.27037785147016266032290054139044689781866677253892402072688924311698085`\
60.137699350458334*^-6 - 
    3.1323145497498366366851413854423735665638352488658734996454312768269921`\
59.52963180486516*^-7*I)*y^34 - 
  (
    6.3200382096555838280732938466816105307138292606601539996809865375506947`\
60.1371675877574*^-7 - 
    1.5912885443462182401107492107627218950017334624042618145219232061615233`\
59.53819682012404*^-7*I)*y^35 - 
  (
    3.1444840386293320608761000487565967465041733193689691751472004685730626`\
60.13664412597294*^-7 - 
    8.076002963083359982178308051503072259268752136259180410673422198934901`5\
9.54629120099155*^-8*I)*y^36 - 
  (
    1.5646614845671874934052369069160236859388809439570017403727542744815847`\
60.136128847479384*^-7 - 
    4.09494730686714897851133941379587614355678615753885966873813007193069`59\
.55395677300078*^-8*I)*y^37 - 
  (
    7.786300791735541233063311645532350689950542004367627943992978212768537`6\
0.13562161855949*^-8 - 
    2.074626369056159222428806452194970326632685984863446011137088320478079`5\
9.56123033526424*^-8*I)*y^38 - (3.8750766734286133133520482610736581738143628\
537202435372913636732908078181473948128010101`60.13512229360876*^-8 - 
    1.05027352537961027671947191812377557667346677475191545916512776618460829\
1975433742498379`59.56814441180696*^-8*I)*y^39 - 
  (1.928707553139742826470256988744393915057527108538845426307169583781487927\
6618734549167821`60.134630718499956*^-8 - 5.313290149684787237946565248086246\
76689216300611953296907117923439823322651780376139448`59.574727869881954*^-9*
     I)*y^40 - (9.60037297895684309501388555658202978959684231486399769869299\
5572905849806118800234078025`60.134146733275884*^-9 - 
    2.68625851355132666031135395721699629066050251886676590771366483308883158\
0836907520095641`59.58100643227581*^-9*I)*y^41 - 
  (4.779079134371686644082697055305019624395430689492292350411692729514335351\
089904065412573`60.133670174303404*^-9 - 1.3573040720001236954858236034769326\
12316700093206684602357611672703874489597204238455827`59.5870031044653*^-9*I)*
   y^42 - (2.3792141632281594195100927287051527674320567339801129084616271377\
42641064537480771539249`60.13320087599357*^-9 - 6.854427597451140645818237935\
68088403108149097761095817213036342526452967335671259128559`59.59273853288112\
*^-10*I)*y^43 - (1.1845541371915754653994482056017354962980500873698126607997\
98322086634839973952988310372`60.132738672172124*^-9 - 
    3.45977255105674237886831452330124579264322919479613794820052861536397402\
071536618547815`59.59823130705047*^-10*I)*y^44 - 
  (5.898033999319933411694458601387537022446950323402216098471502932498347171\
46601690872239`60.13228339716689*^-10 - 1.74550899143021067004006973398679832\
611774622432545638196759069084481403202177367151971`59.60349821573059*^-10*I)*
   y^45 - (2.9369028350330449900142187674829189361598834832959717396122283655\
9187819880166761084491`60.131834886666084*^-10 - 8.80256330243017049096998892\
69246411480718803284055329073701483024341586112212611984877`59.6085544650971*^\
-11*I)*y^46 - (1.462516757175003032215822162839817090490283788457996450890955\
5655342381883077340916542`60.13139297839061*^-10 - 
    4.43733010129309946071633697461723094547577708868988177258786148681810492\
41217478875126`59.61341386546113*^-11*I)*y^47 - 
  (7.283500440860655039899200882281961372896431889833085092542501577934945209\
2601203197023`60.13095751261551*^-11 - 2.235999128683458249324519993087286205\
4557137343942831699792021072478684986263342651034`59.618088991746355*^-11*I)*
   y^48 - (3.6274930054359058531133228089871013322960871287348206771798870983\
594831635951455269126`60.130528332568495*^-11 - 1.126340169902609460086055448\
7447185635147998525192637581772920445456852798628030912124`59.622591321977445\
*^-11*I)*y^49 - (1.8067551245419272277085332299968700777193141169145866100196\
110468132616406836726126601`60.130105284728934*^-11 - 
    5.67185823971726365393799189659108244073967143574204617930222703331718169\
1158471712052`59.62693135725592*^-12*I)*y^50 - 
  (8.999481107211666497144815583112284394420617893918373210165551630808960715\
240053373366`60.129688219045676*^-12 - 2.855275222377692005818685514795606694\
640035568977974038795482059097660246845601701818`59.631118726079386*^-12*I)*
   y^51 - (4.4829131740375984110886271107538123276069495826838784995691985219\
09549512924232631634`60.129276989089114*^-12 - 1.4369630925799127833816268584\
62016247975107944627312819235464254632381140749124687731`59.635162275363555*^\
-12*I)*y^52 - (2.233197452408480072200945351775324390476850557546695813148084\
500499189380778136297167`60.128871452149994*^-12 - 
    7.22979231346020503598699533895970925493601324734976785103837732867636730\
273482634633`59.6390701501253*^-13*I)*y^53 - 
  (1.112543871915276149664694010506703154993787846377130674430691358203712797\
910487609872`60.12847146929498*^-12 - 3.6366000475212981680375993811117697118\
6257326065843019098827233079891970678894299933`59.64284986345909*^-13*I)*
   y^54 - (5.5428064298240643478850199934250828426677041765564225618481465503\
4132336316313895808`60.128076905387616*^-13 - 1.82877874242130297703808978178\
219783936706053282865538994750920551952390155974122366`59.64650835817436*^-13*
     I)*y^55 - (2.76162159143706265001147051729217938224372742701465447605124\
127206089846948778624824`60.12768762908136*^-13 - 9.1945102586361784880412503\
022097822875484508613989027002349746690660057138162588922`59.650052061243095*^\
-14*I)*y^56 - (1.376004622925760343881048274140339215922536584723583585703132\
33759099798372620187612`60.12730351279034*^-13 - 4.62171660916616835553524236\
05196034698720992583949368441595126256266650433635375731`59.65348693202824*^-\
14*I)*y^57 - (6.8564021633686386323494790241842598634030020767065394707297033\
436900870763729529801`60.12692443264257*^-14 - 2.3226852165830811386451487536\
452645399963189203959956037764864926406124519035586797`59.656818505115396*^-14\
*I)*y^58 - (3.416589217001568319915706758107599789180615930848279471608444110\
6373589200076847913`60.12655026841938*^-14 - 1.167063336715225978888823355993\
8998450790666224356737786640561005643753518941874478`59.66005192844713*^-14*
     I)*y^59 - (1.70258494843287703702841381451742028668927364822365660408950\
12462888686334294563426`60.12618090348418*^-14 - 5.86299985710138390702751589\
7764773414444575405122960392118623652968739796042438532`59.66319199735653*^-15\
*I)*y^60 - (8.484843295921845930428770502285029379037304451301826427584210040\
645503856352044797`60.125816224703186*^-15 - 2.944901587727815809840590460843\
276676796621820794273641731134285694687360163453109`59.66624318501146*^-15*I)*
   y^61 - (4.2286074094928943775388182238769630089682624778709759948642730674\
48947933727193994`60.12545612236005*^-15 - 1.47894122112829710911052692230704\
9744423066577103076607901511054929232975886204891`59.66920966970799*^-15*I)*
   y^62 - (2.1075065037856333481765928660082767687310279143832396349080496501\
97011446335462769`60.125100490066515*^-15 - 7.4261512929616907260523227501789\
796551698774953300095952351027734114805168515584`59.67209535939132*^-16*I)*
   y^63 - (1.0504080181290002792880993091846630144253084722427143364428247254\
17342052003388642`60.124749224670005*^-15 - 3.7283160226518326855085810944482\
7026668392953404766443117732950089444414881093484`59.67490391373095*^-16*I)*
   y^64 - (5.2355731227802982181012086309597183259629362614685682663657920005\
9925783533528134`60.12440222615969*^-16 - 1.871547126875593423890874540712378\
22161986576209327670146734654338629316548434944`59.6776387640331*^-16*I)*
   y^65 - (2.6096790176628367133266739600104622176972137371576789087780691284\
5180937870793013`60.12405939757183*^-16 - 9.393573274425992736939501062241641\
3911254022734969736984605709647058920488291815`59.68030313123628*^-17*I)*
   y^66 - (1.3008469508813198727836707999655321758552372075760890890154995034\
578000501063005`60.12372064489501*^-16 - 4.7141739170512696851795991577742286\
506427336483064343542046099965347108808746535`59.682900042204444*^-17*I)*
   y^67 - (6.4845696039126202703700075432690808249346842269138458430742289422\
086128809977613`60.12338587697634*^-17 - 2.3655254440317130923026233016953168\
298077944247869279925795195563783522309458318`59.685432344504584*^-17*I)*
   y^68 - (3.2325969975369547179650044539442860216636533445869917336342058565\
211283427452858`60.1230550054284*^-17 - 1.18685941596591083051664938067411249\
47930981230196816745725057432791162005288214`59.687902719832564*^-17*I)*
   y^69 - (1.6115250365429485073443055430253520018048136562543847521569099092\
992528274896235`60.122727944537964*^-17 - 5.954191641960217377238689807995667\
195460525930800024022967462030354452554894816`59.690313696231016*^-18*I)*
   y^70 - (8.0341007194531372636811233946128226229858346856340016146083726712\
93395541751322`60.1224046111765*^-18 - 2.986759955819582394818738081700800108\
296072542482723115750933454460896393552713`59.69266765922553*^-18*I)*y^71 - 
  (4.005455054261772822434815896526389643234604651700339058422112699719360247\
85167`60.1220849247126*^-18 - 1.498075840171803994802427853651348036223843893\
221388729712193875992684998014238`59.6949668619903*^-18*I)*y^72 - 
  (1.997011173361203270907038531693915775917877540695547173679844685511600527\
31534`60.12176880692683*^-18 - 7.51320298690850084768980563510471902526441171\
895124361251628319442275115200679`59.69721343464205*^-19*I)*y^73 - 
  (9.956870175438302226124160720416247874572169974755544796569349644068349420\
16518`60.12145618192862*^-19 - 3.76769774607673505537583134062319816226403477\
372901093191227354601293086390742`59.699409392748635*^-19*I)*y^74 - 
  (4.964535264069792465079326740479293175132939230027258945309477933337734569\
25078`60.12114697607597*^-19 - 1.88924494549584852768707016125127772408478355\
21357305976280750156213270256223`59.70155664512999*^-19*I)*y^75 - 
  (2.475411814297852992447203000203961567409619668919023163782087888752567103\
87022`60.120841117897236*^-19 - 9.4724722676084366034331456006760409458523139\
517247841888649925260157621114809`59.70365700101957*^-20*I)*y^76 - 
  (1.234323880423190316624740065588548509036603629217911188084276141342261048\
63961`60.120538538015644*^-19 - 4.7490065654099868354909932780730325690919261\
273451251851255410746889625957533`59.705712176647545*^-20*I)*y^77 - 
  (6.154933062385329804863337633465107121812665763350902353680749690834604853\
7051`60.120239169076285*^-20 - 2.38071805933271713060609208266055446105608213\
53451713470374636750134744778669`59.70772380129999*^-20*I)*y^78 - 
  (3.069232548933219221341908300423817832994485542555339697138388663290133444\
1636`60.11994294567553*^-20 - 1.193384169220126784996042867996065210040835608\
7708415670662967572457862495922`59.70969342290266*^-20*I)*y^79 - 
  (1.530552569743865104245688794827876828984557884726990644281344130633153491\
108`60.119649804292976*^-20 - 
    5.98164947473942617324398529273098820506803873342515363321976185023201923\
9154`59.71162251317274*^-21*I)*y^80 - 
  (7.632704445877994393676936906462475307599276616945571632707280413706619812\
912`60.11935968322568*^-21 - 
    2.99799728406195492303423085790769966503907006957278170639257471275610063\
6753`59.713512472377666*^-21*I)*y^81 - 
  (3.806450034092993043652371276623727327809852644348584756378575815396640383\
059`60.119072522524945*^-21 - 
    1.50249226384425386919397701783229783124306057219804226485355333384480577\
0724`59.71536463373579*^-21*I)*y^82 - 
  (1.898335956531957328186355989962726132523820771946413353391432060237642216\
019`60.118788263935286*^-21 - 
    7.52948161810991980678278932101637958235518489117816788112689593859377812\
837`59.71718026749025*^-22*I)*y^83 - 
  (9.467537534094295679747684642036226398724314376087131429650262148783167693\
7`60.11850685083569*^-22 - 
    3.77303443981090573760601613778836749265045006556170540449156483447316016\
261`59.71896058468464*^-22*I)*y^84 - 
  (4.721845729842226270043949429990488540504322716155451807874673797173080276\
22`60.11822822818316*^-22 - 
    1.89055930963180847851073716403041111001125063075980989247616587012121924\
059`59.72070674066554*^-22*I)*y^85 - 
  (2.355033726287258948138292678044118037244417564880038257418249286055524574\
11`60.11795234245812*^-22 - 
    9.47250028230038264046427421474957914703107754834003309927445068383307797\
47`59.722419838335114*^-23*I)*y^86 - 
  (1.174607679023983505001582930912502845968487619147727211611915203913655429\
5`60.11767914161224*^-22 - 
    4.74585675055790029396176480468026130876163989092940697963955234819998819\
31`59.7241009311747*^-23*I)*y^87 - 
  (5.858665505882691488194271192297590104455451188283377109693217475081535614\
1`60.11740857501796*^-23 - 
    2.37761293167820516047597342058309543457284404184021733339071212753889772\
51`59.72575102605805*^-23*I)*y^88 - 
  (2.922230938650494995023371208930634395720211882223212566960640990673352835\
3`60.11714059342011*^-23 - 
    1.19109122991624052703166753212506894523497360660237659479118097387802728\
7`59.727371085871205*^-23*I)*y^89 - 
  (1.457605964368299337665189240254591489575340574770388616103996843889060402\
1`60.11687514888924*^-23 - 
    5.96660131896144625372823625632260955957737737552235436036463186464876074\
8`59.72896203195478*^-24*I)*y^90 - 
  (
    7.27068488555372763504829784422917790092887378801152783448629230387756386`\
60.11661219477693*^-24 - 
    2.98873819787976400519033043484669447639134530001750721835307312568877216\
1`59.73052474638248*^-24*I)*y^91 - 
  (
    3.626769125989401423678108134039443710777217952094267579436803900741347419`\
60.11635168567255*^-24 - 
    1.49702239884902077363083852330704091831657801829605218312941149933358511\
7`59.73206007408873*^-24*I)*y^92 - 
  (
    1.809146441627197524282627603431389619954824819367342997808844420939848454`\
60.11609357736195*^-24 - 
    7.49806100922008135001561132876157177474261159932797529557438711590096651`\
59.73356882485718*^-25*I)*y^93 - 
  (
    9.02477925061947499691226782938250538002191630239821013638221175821358317`\
60.11583782678757*^-25 - 
    3.75535100709881023225330728464907731767092732790208286160981733539055293`\
59.735051775180466*^-25*I)*y^94 - 
  (
    4.50202952892988155496676998461450317862213158460051822443692368117965345`\
60.11558439201008*^-25 - 
    1.88076102883643959962351267979637686549683054627881600146849430988954971`\
59.73650967000128*^-25*I)*y^95 - 
  (
    2.24589172265833505087733152251136257093188447970837095500066947264917202`\
60.11533323217159*^-25 - 
    9.4188700852837911015915512200721166958403684730980518404037394883202752`\
59.73794322434335*^-26*I)*y^96 - 
  (
    1.12041226867923621294819517178248325409634211343970628301397344351992721`\
60.11508430746017*^-25 - 
    4.7167914341062880011703282927731127428617787326373546134834113652243861`\
59.73935312484052*^-26*I)*y^97 - 
  (
    5.5895302306967323326926666416447995054716816208784919921112249175515815`\
60.114837579075804*^-26 - 
    2.3619884056506121778119262227371470641634872314882764295364438562016842`\
59.74074003117149*^-26*I)*y^98 - 
  (
    2.788566629307098957782491787714688873102433134757630941939239816608287`6\
0.11459300919748*^-26 - 
    1.1827490124008351280716525283129609938617294561396495861662176996616783`\
59.74210457740669*^-26*I)*y^99 - 
  (
    1.3912169487388905847733254249651833592107918798711593906958012368173615`\
60.11435056095181*^-26 - 
    5.922317304686591832164040856725445835201971024606329326660319743700116`5\
9.743447373274165*^-27*I)*y^100}


==> anc/P_numexpan_CA2CF1_s8.m <==
{(-146061.9189845355240310809228594496352705160282291514740075880853076771700\
2240271673`60.14468155314911 - 24101.5868883861326270471470256513184809285529\
7128106481474893339529751198181618254`59.362190189160806*I) + 
  (13474.37005006531913808766807809831213754989455536014029823489557522983417\
620411566`60.134895033275484 - 3679.83317854483057590699163239360980364504309\
723879156055983572502925373074966685`59.571214693780576*I)*y - 
  (992.6448722575708537645056472698650900279923854758078200721857365109123482\
5744674`60.147162805558516 + 123.81106472567468955643537129679236177930654136\
103397738806938192868470054760165`59.2431283604546*I)*y^2 - 
  (178.7613286512196554295120829277037249104552205350598454461443746229374335\
1005305`60.13153825501098 + 54.0212611834351188971727733682750165635721437891\
0459648376866281211160913412101`59.6118294001318*I)*y^3 - 
  (44.71152076728693205377204457192466920114157729061210655317622202956824673\
681488`60.122755088625745 + 16.5112177834890267783528141804871066477803635149\
9136733684029447512924430016632`59.69011475270069*I)*y^4 - 
  (11.58352018706637457269981845565727659106089458864359242978430001260205012\
638243`60.12445440915153 + 4.136338850890527257773486369806041233988734616498\
8379184591186054778309892697`59.67722995844386*I)*y^5 - 
  (2.988809249033150755640721384937216876589146945562389236081693366318115237\
22086`60.128851297995595 + 0.968075549266171920887577872936634445452647033161\
02133898875728885212858082435`59.63926235075963*I)*y^6 - 
  (0.764876357525787085745268996307547713066216543809941194858520072926178754\
99066`60.13331212348054 + 0.2196204653418795654964876788501050641066554241716\
1691110647951938017490813509`59.591393693888605*I)*y^7 - 
  (0.194366412031659356124015290631805036621055536242835681714399592162863221\
46375`60.1371548527327 + 0.04896254328922162521422583859881396162744953103751\
464160022051604279352678698`59.53839760351884*I)*y^8 - 
  (0.049127507822624029442496707915357636539649270980274826535783947888528624\
72164`60.14028741271649 + 0.0107886720208897321252081592649824667570606780879\
4308335846512609578402130948`59.48193066984752*I)*y^9 - 
  (0.012368464306908563868148116116636000813701772489020751426081109596537274\
07561`60.14278345096913 + 0.0023547730785475539913302928681243079396528134434\
0739730148849385778615850459`59.42241673286099*I)*y^10 - 
  (0.003104943582178940205875529012736720910823481751357911882177972436829375\
10727`60.14475029584748 + 0.0005092765900208162858879022321602541673073809049\
5144288714668314964000496291`59.359650295900785*I)*y^11 - 
  (0.000777807351846895982003991921658763231324103432826627498788467829854091\
098`60.146289014937864 + 0.00010903732076925672035345854910768500542273206687\
762325634946157288634680442`59.29299214275933*I)*y^12 - 
  (0.000194541194663917501848801097563355860682379778489469288278831835886169\
58413`60.14748443447702 + 0.0000230628592437473688365580692265712170471370138\
793165226967610469492728333`59.22138600439746*I)*y^13 - 
  (0.000048601187078817286874530047871653950206288998771522275066065984450773\
03996`60.14840478098516 + 
    4.80274164309233237932098410604711589996384894557084884482431891382019977`\
59.14324712898743*^-6*I)*y^14 - (0.000012131248024463672663902551076845323890\
37197065041512004487119675945324207`60.14910405434313 + 
    9.7946514924191520122281384642797403960221899019984245798472684676386988`\
59.05618756012672*^-7*I)*y^15 - 
  (
    3.02608742624562159169246285739817321817085981992895069707639887799553405`\
60.149624810364095*^-6 + 
    1.9395022911034570272785370969344051474575694201897813673924708768835197`\
58.95643363631943*^-7*I)*y^16 - 
  (
    7.5447512460099561366329300349392068738601803268055539208576985827329503`\
60.15000063369829*^-7 + 
    3.6741792437244204121323086133862892595961521195139139693263119123438`58.\
83751604765526*^-8*I)*y^17 - 
  (
    1.8803927070408241287010974569021555777821447886316960738177215887687259`\
60.1502581434129*^-7 + 
    6.46909250210621285649071507932339234348558483237628711554873766852737`58\
.6868529464701*^-9*I)*y^18 - (4.685245807824283964875611886544881335826436954\
3800874539956251409097192325140529692730474`60.15041855891833*^-8 + 
    9.87482934545637396975064250896548198231009997808936246992993410266087378\
754422149433451`58.47421577715563*^-10*I)*y^19 - 
  (1.167150928788735402984285001350695868325052860942619878572867454372002367\
4558110401193359`60.15049890315998*^-8 + 1.0048447667375171883612947544581658\
6177163901188459465675659197930285004626166022887168`58.08547085822209*^-10*
     I)*y^20 - (2.90707406588128791962448574452434099455906984620735003048689\
0029173891068635035780004178`60.15051292209881*^-9 - 
    8.98805538819263251922001692043159765019963391037511384413830300489167849\
9309521888286`57.64072256537637*^-12*I)*y^21 - 
  (7.239989746330466445371981172480181537249580840249462809350442472741462118\
71728939259252`60.150471787508586*^-10 - 1.0213536781382065229728159256924854\
14205811691509343489232453767371349868192414617755`58.29990999361746*^-11*I)*
   y^22 - (1.8029633766580237659649829388515047588811538211984907877936618885\
2695167514175387720585`60.15038463591601*^-10 - 4.418250129691013238482707063\
959471889093929432870264133087703287038662053422318699828`58.53964802974261*^\
-12*I)*y^23 - (4.489667689927443949467190131674739288708285413030361722345379\
9540326659685288581470647`60.15025898395869*^-11 - 
    1.54204415309047315355731773526598541008444352997322871678925993002292511\
2845966194248`58.68614159575352*^-12*I)*y^24 - 
  (1.117966218653659529948256887857672428171126465705269313682447205220921246\
8989604540457`60.15010105040293*^-11 - 4.883499238728834466911560503274423097\
0576297022941147752601693067867683313135580318`58.79040349399202*^-13*I)*
   y^25 - (2.7837956378625119693532449043280664127479579038306760944652103128\
54582735933918060229`60.14991600739706*^-12 - 1.46308547865688992016924846639\
013821357337679099287192941295798855345686756580532477`58.87054835731811*^-13*
     I)*y^26 - (6.93179547416918028774543554150513174702305412037503417245212\
686427185307054459856066`60.14970817780103*^-13 - 4.2292217131116510060843238\
332281283897917472376962399257594824062206655177891065252`58.93512289086756*^\
-14*I)*y^27 - (1.726069326497820786761148467912973611266825694881927813183482\
43729235524702417446995`60.14948119118336*^-13 - 1.19238868420689841309764985\
43941964611601026632947007806888526716339361773901741913`58.9888408022035*^-14\
*I)*y^28 - (4.298117690329110936692258344706810767461015234964258572506155298\
458640490986408077`60.149238107938196*^-14 - 3.300780370438380798455894426961\
944724376412145068590643565348715815166022079265452`59.03457643275323*^-15*I)*
   y^29 - (1.0703077837211844018818678977317683955453953081079155083613046277\
022535703057048219`60.148981518656015*^-14 - 9.010266951204302702884445945930\
77699491087443120770587072175437966326689544153152`59.074210493055055*^-16*I)*
   y^30 - (2.6653333344018200875339631540104395747580077536594602853864307676\
97381201882913871`60.148713624162*^-15 - 2.4326385674169257004279015309835281\
766603862609853936011309489151128390862743201`59.10903968109213*^-16*I)*
   y^31 - (6.6375610292265114961306741568015370550041343500226629937897580750\
9544228247931363`60.14843630035645*^-16 - 6.509793188966054547006070641524766\
6652094969530866813154808694841905878695951347`59.139994964708336*^-17*I)*
   y^32 - (1.6530309128139842159732875861718367737909091894293588464749144094\
0534729880440793`60.148151151033794*^-16 - 1.72940406791952931893380040472543\
48206350928997488000317687594050725863944155625`59.167766651973274*^-17*I)*
   y^33 - (4.1168957448227586956880144667884232158606720106554866025520650118\
523657312719998`60.147859551136165*^-17 - 4.566574863252367667650072445013685\
940258884518994442077535194380464317734621444`59.19288026371203*^-18*I)*
   y^34 - (1.0253590123642529162916580748428427410471955509816488105029889702\
557284397853405`60.147562682352074*^-17 - 1.199659526858541170055683852988539\
891049721518618948929733249624458088073995101`59.21574473658549*^-18*I)*
   y^35 - (2.5538757659747706326614191656312028622639258849743611254939852400\
05093511609875`60.147261562555016*^-18 - 3.1377796612160916165946371467594545\
6739786411419005389555971640513685663846247`59.236684239118304*^-19*I)*y^36 - 
  (6.361238604589837313522934393300619297339514120947782099736465786666132740\
77439`60.14695707025899*^-19 - 8.17606757845837807526478375862649435363496773\
72685475436795428186199452817138`59.2559598567869*^-20*I)*y^37 - 
  (1.584535409567105121498357942827003263466963823790847221528914437752398644\
65795`60.14664996502215*^-19 - 2.12342421815839612852889887918987531280396084\
31572697955757205012592558062407`59.27378478250242*^-20*I)*y^38 - 
  (3.947123225520440991478959372685514532601352400861862774712552912259590825\
6064`60.14634090454016*^-20 - 
    5.49888949916554351863094672743589510272798794514485176763720846387390864\
5803`59.29033521223333*^-21*I)*y^39 - 
  (9.832816477736380004414340910304745534704039433700495449132950483820061735\
843`60.146030459022306*^-21 - 
    1.42038408458047788727737826569617129801125452995700442209611516474047301\
2936`59.305758322952876*^-21*I)*y^40 - 
  (2.449591468864413196667671188962421359152255411247462815725850591491957759\
37`60.14571912332709*^-21 - 
    3.66060407439785089883205662997672131973977041099908502179555452436271750\
194`59.32017822124095*^-22*I)*y^41 - 
  (6.102780841602150606446369819404873469428727446833014924572866419136206216\
91`60.14540732724323*^-22 - 
    9.41501242932479846811954263820303801075266781310611172216844234732986234\
6`59.33370045074923*^-23*I)*y^42 - 
  (1.520477972248931384328423075530019368209140511519970997444462209278702488\
3`60.14509544422818*^-22 - 
    2.41713076274592058447627170499840156921998557601520544917546883675002475\
93`59.346415457145056*^-23*I)*y^43 - 
  (3.788354024095637285451822676311504805284660919074387735129659731602774047\
2`60.14478379886003*^-23 - 
    6.19538136010448218121927769301947905644454950494751387447381137341584348\
6`59.358401286306886*^-24*I)*y^44 - 
  (
    9.439279331234932288025093808602129058654260319118807268815618196483218528`\
60.144472673211*^-24 - 
    1.58559356656517842095844388080105545872181086230586213657079557119193790\
8`59.36972571012634*^-24*I)*y^45 - 
  (
    2.352040204270555088864065237502136166352772018948403540748499646069165874`\
60.1441623123149*^-24 - 
    4.05256834608670999104968228986341899409799876508810736361771611259166933`\
59.380447919202794*^-25*I)*y^46 - 
  (
    5.8609499551956040608096486987021854218280962662984013689266396803533862`\
60.14385292887002*^-25 - 
    1.03451065484249345833928946399262508369583939402118433118915046418803072`\
59.390619883775095*^-25*I)*y^47 - 
  (
    1.4605229542204552041237975560167419587465569028986731975289554190942691`\
60.14354470729507*^-25 - 
    2.6378563247883868758739140842445775244585035972188705954404180696911268`\
59.40028745765557*^-26*I)*y^48 - 
  (
    3.639699963747160061760194334300844988602029558389066084466486044782109`6\
0.14323780723614*^-26 - 
    6.719223050817533029925447736939698267144882435054075598395677257794988`5\
9.4094912810248*^-27*I)*y^49 - 
  (
    9.070669004097341041912841896119799923281701076296129806496442088604517`6\
0.14293236660576*^-27 - 
    1.709914823082623433733077065920234371637833747409680610558411649186409`5\
9.418267524306714*^-27*I)*y^50 - (2.26062903507779899257764419139701546402624\
10885386600200524198560756263743444283380537889`60.142628504223126*^-27 - 
    4.34759722071204666700332999076661036173703483296029797009697865713484842\
9970120739402231`59.426648505379816*^-28*I)*y^51 - 
  (5.634238613511398359978668148076233805444215312132671861518311842599100841\
095762035594002`60.142326322112105*^-28 - 1.104516272494136480096562077915935\
372355561616918296335452417088773357812923483965843249`59.4346632050112*^-28*
     I)*y^52 - (1.40429007757159853171414964736305140380466777347649420462374\
0757754704289301181317298003`60.14202590750604*^-28 - 
    2.80393937662878233786517331732526642405799920570942140087983760004520168\
808472122465996`59.44233769989305*^-29*I)*y^53 - 
  (3.500207415899752005047551423169858873500760055000500439906851648029415774\
46352415830471`60.14172733459995*^-29 - 7.11315012193729263308414410942301683\
78075789489307333999775271075485746045054102753477`59.44969552850189*^-30*I)*
   y^54 - (8.7246055650077206803081821000826667435667130833598797991369750428\
956687126745685060254`60.14143066608483*^-30 - 1.8033214045581502109330980190\
272080695263226736588153623694611241689590950870196586206`59.45675800182863*^\
-30*I)*y^55 - (2.174766322948961514369390394052072398753902448129088999387634\
8659392781416009176407068`60.14113595449354*^-30 - 
    4.56899952882381741952509685567997309033683991691234926278091355291239646\
5224120072659`59.46354446858978*^-31*I)*y^56 - 
  (5.421180704929179382450095610619436011645551194500270911776120591082974135\
532750444091`60.14084324338351*^-31 - 1.1569728911105369796902968433741884791\
23399036257656116651691801464696721187299818414`59.470072542636956*^-31*I)*
   y^57 - (1.3514169791337468860847646732568232085724784124599540284918777449\
25273153348806073965`60.14055256837752*^-31 - 2.92816200804763179090037551556\
827530933354660918663373677042656600619731795042757299`59.47635829880403*^-32*
     I)*y^58 - (3.36898269230206803775432240964352439327520380223892691417589\
744665650310203309179851`60.14026395808118*^-32 - 7.4071521239829196630152734\
100124187311849076294520598568902316795199347380556774094`59.482416442266555*^\
-33*I)*y^59 - (8.398888853370671263802900320385717703860288162540016202473177\
1555887882223174582444`60.139977434892735*^-33 - 1.87285801854651615634581663\
64446756028446120544547278491894662974557340854574154833`59.48826045556548*^-\
33*I)*y^60 - (2.0939112122840968189790575142690760287291415099049186647692090\
893011233734012565166`60.13969301571894*^-33 - 4.7333429653068497339370193726\
55361164879968436326924356763678596976607521634246579`59.49390272671014*^-34*
     I)*y^61 - (5.22044829614744049175567368961290927116121851669925466093217\
8770250562424550209682`60.13941071260847*^-34 - 1.195781272175291198060617893\
197417556185487709020574977994842545903808687569987741`59.499354661185016*^-34\
*I)*y^62 - (1.301577949523484110707047166641224897883271402132641222621542554\
237511557338533398`60.1391305333134*^-34 - 3.01971828935720808582634364977916\
349458232602297197727158386481691863063093572588`59.50462678020647*^-35*I)*
   y^63 - (3.2452275782517864908791983820224785132747885382193702877053181950\
3924661099164611`60.138852481787154*^-35 - 7.62292213052368099071283079897631\
31039519559525438746143866358411303803065395058`59.50972880718892*^-36*I)*
   y^64 - (8.0915640391257151480866013072534335061238511962802168273192450907\
038282369819294`60.1385765586268*^-36 - 1.92364824691590448940365113150683367\
40537468072587296853898796473089758083697677`59.51466974406271*^-36*I)*y^65 - 
  (2.017585235307102624933486150541594051155289801494247469227950533774312304\
9762476`60.13830276146625*^-36 - 4.852740504113928465255812309274369196594976\
744860167095645682121879826566838373`59.51945793882717*^-37*I)*y^66 - 
  (5.030870817604412435743406860684570817275201614318346430306730766659487262\
628582`60.13803108532599*^-37 - 1.2238078253517631921834977238717762844882942\
28254296771864277371062921546973791`59.52410114550801*^-37*I)*y^67 - 
  (1.254486714480500864881942698800764127089237762346578700874887830323197111\
571434`60.13776152292465*^-37 - 3.0853974830671228643555611224212909209484276\
0993000575757997118384373862195932`59.528606577511404*^-38*I)*y^68 - 
  (3.128242164139237983727232158604438712432233557335269611222852390103781343\
49374`60.13749406495677*^-38 - 7.77655513855478619254236057551932253162186471\
99451600120755094347090340518175`59.53298095522033*^-39*I)*y^69 - 
  (7.800920297731357392537285160411422622550290757000074197026038844169239001\
7489`60.13722870034021*^-39 - 1.959510923933346289476204319586899470914683733\
1381439922779218216202263828543`59.53723054855494*^-39*I)*y^70 - 
  (1.945370274757040365910166957463522724881055609936848267289723520642599305\
4067`60.13696541643732*^-39 - 
    4.93626054220443833285559951017414034716924353780056457663183655361022256\
0257`59.541361215117135*^-40*I)*y^71 - 
  (4.851426526335395073893510060877551267127285864548050232213650945658651176\
567`60.13670419925222*^-40 - 
    1.24320770671900267625095122358607574855189080586488360229409192023816040\
1584`59.545378434451735*^-40*I)*y^72 - 
  (1.209893610508753171090066372708161554078528634881144966694743403833427338\
886`60.136445033607146*^-40 - 
    3.13032542386243079034090230446672677371978254702166734199589483342965295\
766`59.54928733888458*^-41*I)*y^73 - 
  (3.017416415093695940113720791960776316947689433822526678420702255408268205\
04`60.13618790329989*^-41 - 
    7.88025165135332441432903028999061330958402828316801076911838008283695056\
04`59.553092741334986*^-42*I)*y^74 - 
  (7.525467051124954017009074596867565483928703567354971733575189290576867517\
6`60.13593279124494*^-42 - 
    1.98335213401686329076583996055694645700513205682892915268470378435606642\
24`59.55679916044875*^-42*I)*y^75 - 
  (1.876902107433596632774983004248973861078144872986677157154339528679674789\
5`60.13567967959926*^-42 - 
    4.99083010029039382709001218764011421368500204380666332989809518114735386\
2`59.56041084335141*^-43*I)*y^76 - 
  (
    4.681225393555683856881767099542651285296557215365078443769887213951112008`\
60.13542854987507*^-43 - 
    1.25563319519170959801392641544076606535181052871683790205863514520195201\
7`59.56393178628464*^-43*I)*y^77 - 
  (
    1.167581130522089359116539943526112938238541946912885545513853144147308576`\
60.13517938304076*^-43 - 
    3.15844586782218894382370448323988072822344628388612297134215671242185272`\
59.567365753354906*^-44*I)*y^78 - 
  (
    2.91221873254711976916561952276596499611372725736281242347821983424805967`\
60.13493215961093*^-44 - 
    7.9434309570707525915591851473824576500173761117746686398548787502372472`\
59.57071629359548*^-45*I)*y^79 - 
  (
    7.2639049010387127510718139028267515079788154002683952155642912442504987`\
60.134686859727196*^-45 - 
    1.9974230007537890477647708517458366020365139012859320929649578441749548`\
59.57398675651853*^-45*I)*y^80 - 
  (
    1.8118630788649599652653479141310375116230883352961516330288572488151562`\
60.13444346323034*^-45 - 
    5.02183244623603949121135925407657717183161632126778792833601403975975`59\
.57718030631327*^-46*I)*y^81 - 
  (
    4.519490765999864369947644532937339930371340737241520390737883537808662`6\
0.13420194972476*^-46 - 
    1.26237239352662945529108206465972830197104497878780847434776445896842`59\
.580299934826904*^-46*I)*y^82 - (1.127359357687351669243614212693420840322182\
92958881496075408418391320950122063683058000217`60.133962298636135*^-46 - 
    3.17284275301657973728594608899042225562137501988838661705318323430058778\
42493953176783818`59.58334847345058*^-47*I)*y^83 - 
  (2.812184635684807480643576492706526292949263938082999898407494300268712596\
9652539691598886`60.13372448926296*^-47 - 7.973480673578811939037137176585688\
118591215138591630160369828362341583557317918865463781`59.58632860401773*^-48*
     I)*y^84 - (7.01509767694602698111806527561109748313106836404951448840845\
1745975654526060273371721366`60.13348850082248*^-48 - 
    2.00349420423886885032606881454672569384736459514427778742727212814713107\
2073224839714027`59.58924286881046*^-48*I)*y^85 - 
  (1.749975221841420227394432244063770544898878995159448747980238437771409699\
341792165841798`60.13325431249167*^-48 - 5.0335138363499557458702875007832179\
88756192228819263432558370120002806459918504671859`59.5920936797591*^-49*I)*
   y^86 - (4.3655424691144814439012220432825540633156760472731698805089782742\
4785304826675192412111`60.133021903443755*^-49 - 1.26444411938175277226133986\
456923769811576588496388699011978273100770036778897294686505`59.59488332691093\
*^-49*I)*y^87 - (1.0890618258203657370881894609501488218946044058731305145959\
1463184356232688002693817762`60.13279125288068*^-49 - 
    3.17596178876850354535195387267729169595254314625794044863470816657877398\
64117338866505`59.597613986235515*^-50*I)*y^88 - 
  (2.716906638944649709492873630250001077068778224192152591463235584367917502\
9894252773898`60.132562340062044*^-50 - 7.97627468667729802463162283633640380\
3964314989139922901638218090205932532342231435385`59.60028772682762*^-51*I)*
   y^89 - (6.7780477237989962712230572881602720025837144957990926696405337367\
83286221915578408362`60.13233514433057*^-51 - 2.00297715322924018377311225757\
8122929505444701238814023759840442793415988532662408523`59.60290651756149*^-51\
*I)*y^90 - (1.690994231724932725409411877095136210677194987333407773776043478\
414074126717511649872`60.132109645134896*^-51 - 5.029267250795396940898295612\
95742375714347596391636875260502637724606503802642483308`59.605472233245756*^\
-52*I)*y^91 - (4.218782136690270869560942136962286964359908371351312269966344\
52430124139155454405938`60.131885822049504*^-52 - 1.2626644020944535998018896\
423277896176884144378512750598762416530618203945955740064`59.60798666032226*^\
-52*I)*y^92 - (1.052541950725646386986188239384334152278046295003579212719282\
42721204176131682489512`60.13166365479241*^-52 - 3.16976643061520768702903604\
76154042866994344790155484541376607875943482565083569412`59.61045150214854*^-\
53*I)*y^93 - (2.6260255785874768118374206122567842837589480426716012533545809\
445591320599103948612`60.1314431232406*^-53 - 7.95653930728812523026919930546\
1829015019996706702693541453896925190177260130581459`59.61286838389924*^-54*
     I)*y^94 - (6.55187483744914072193729288337743096780935615988746903557010\
290472774916212544129`60.13122420744354*^-54 - 1.9970100112255662921406369400\
67963030798195770175994569437068749162505005582748135`59.6152388571187*^-54*
     I)*y^95 - (1.63470435388745700184903660498476212691583590295985753410707\
6636188071406774288161`60.131006887635024*^-54 - 5.01183466493687058442744460\
42253314322846037222746135954208566491940086031446961`59.617564403953715*^-55*
     I)*y^96 - (4.07868080892311321866819964154416460624601961953207455105665\
922400930997897560001`60.13079114424338*^-55 - 1.2576940788838614737736884944\
2228439073770835251057054495210932632101888055264244`59.619846441092534*^-55*
     I)*y^97 - (1.01767002313635249208848225157522128820129052015775131513848\
670999389551247603586`60.13057695790024*^-55 - 3.1558499624102741172813155999\
394317377301868135891116393055192981972986179953595`59.62208632343409*^-56*I)*
   y^98 - (2.5392233243702309489948005155314944581225782232369083587746056424\
770375112477921`60.130364309448005*^-56 - 7.918117402124571086648748584753566\
036257925884128743179570381306695817906325721`59.624285347508824*^-57*I)*
   y^99 - (6.3357986052961237758803737595630752582022085138569426212258033785\
86348074455099`60.13015317994634*^-57 - 1.98651998568045844189462581139806205\
7459893906979268203747444320777247683468703`59.62644475467103*^-57*I)*y^100}


==> anc/P_numexpan_CA2CF1_sm10.m <==
{179074.269871400232320500453131033855290703277048817362164212649498504468035\
20783654`60. - 17557.58538900374767201919318236724624887748913946375935265350\
199857779558840061882`60.*y - 43.37807097857363573312440534605630656245253574\
031958963109964652251156183096069`60.*y^2 + 0.0573610196311754658589678213836\
5674480497334691395872682888961726821637282551`60.*y^3 + 
  0.0127379688192641612732643542989016999388079203986717583125322613546156579\
3765`60.*y^4 + 0.001250181580456142653778989232388157867734549732630716764579\
9108391850818047`60.*y^5 + 0.000112375189605976512613753865827221391980427377\
93656185733338414442914141604`60.*y^6 + 
  9.50660042878578048795155603467772061643103306902871725628029849597999232`6\
0.*^-6*y^7 + 
  7.7089984979802354540394795954570945023710094355578354840524660764930308`60.\
*^-7*y^8 + 
  6.07150660933875593593782999064731457263224021956886067810108066786712`60.*^\
-8*y^9 + 4.684842530066248941448467291496978456711313626073594410344543587983\
918234674952598133808`60.*^-9*y^10 + 3.56184120280423223253812243412176253220\
648622379399714448849826184155904424121316461083`60.*^-10*y^11 + 
  2.6785404596626288662367063020730402505017009459989988770267441392814555542\
982660602646`60.*^-11*y^12 + 1.9976080071283925464740455497505328366468550150\
06607318588858320107015003636796266203`60.*^-12*y^13 + 
  1.4801957459229182256948014519464078888191684215041294822889465519986675153\
3420545675`60.*^-13*y^14 + 1.091214730880113138248139688135733334342326097407\
6811008654336109828124552516812499`60.*^-14*y^15 + 
  8.0115561495359148934269795462994150220052059439262026555208107775752131708\
9149414`60.*^-16*y^16 + 5.862279167224039296071901487477897465777709065962932\
5383442903944505874459734884`60.*^-17*y^17 + 4.277704454802174709766746236856\
38382554782506550299527597846904742947645403192`60.*^-18*y^18 + 
  3.1141990434366523565907947291702191866479260357486277429247041037307252523\
8349`60.*^-19*y^19 + 2.262711082497515920974035419249857883849291468455725920\
7013282421787071372103`60.*^-20*y^20 + 
  1.6412852765737748756021943228997460031257279624214818803833951075295183608\
08`60.*^-21*y^21 + 
  1.1888110926865395539808767911488524588492274768454573725182797767082120652\
1`60.*^-22*y^22 + 
  8.600006454187390196655156632304177053982919493960417991543212019876980224`\
60.*^-24*y^23 + 
  6.21456743809471896479794036457344510365352175392440848083281864869992552`6\
0.*^-25*y^24 + 
  4.4864923400815928647683598337181805201540701468457638860019270408405823`60.\
*^-26*y^25 + 
  3.236200737276984514411107266494728125943181341950543156366672354559922`60.\
*^-27*y^26 + 2.33258621991138401553843844689465403488241871865424038813717332\
5263499079878412620682706`60.*^-28*y^27 + 1.680153311870580919367399732615940\
06240618121449806458106692971687551157416058418023401`60.*^-29*y^28 + 
  1.2094818245675727601805364748972824761912572029179580281001024525791359871\
794489303715`60.*^-30*y^29 + 8.7019218405181512120168825112003031849345636673\
1691994463113448777160358694749468953`60.*^-32*y^30 + 
  6.2577635892134284491590285260531237891996083831371472246982056430585986411\
091760989`60.*^-33*y^31 + 4.4981209896703413559534002035042813970867696672837\
04773497730425510201324488663557`60.*^-34*y^32 + 
  3.2319791585274986883091981182006176941975127549806091113228288524532291099\
6563294`60.*^-35*y^33 + 2.321382838434247891380931161523565903180920235877868\
5500104907745984160099128606`60.*^-36*y^34 + 1.666784215391409394268057122278\
521492870704179793878089868271065826357653529797`60.*^-37*y^35 + 
  1.1964056445603535282392337637915226443344967850854812940532606179127925680\
8899`60.*^-38*y^36 + 
  8.5852857488778869739123618741195830841190179110309837031030704194314380148\
64`60.*^-40*y^37 + 
  6.1591092636911136626201227511368050357292817687851945923108620111942390483\
4`60.*^-41*y^38 + 
  4.4174999400013498755303076268767159487461202312326698266040652874996005927`\
60.*^-42*y^39 + 
  3.167659255512142244516452056991271316032713635060183790674877441560437051`\
60.*^-43*y^40 + 
  2.27096605304856971640618828649730017725069359712927411632664332004221806`6\
0.*^-44*y^41 + 
  1.6277940335301191173243091110406574993591130296739706726397815571747906`60.\
*^-45*y^42 + 1.16656958179139759308976161743078822173612866828069815784653515\
274547996647811136037584895`60.*^-46*y^43 + 8.3589065085512517061819958767959\
75407104494509634644291729651541480260879239006847000135`60.*^-48*y^44 + 
  5.9885363032333327712930781183449123508852230400400801932378684594492794525\
5350668414024`60.*^-49*y^45 + 4.289717245323357825157004410377134602077083758\
2079631928081927326229635128488606977763`60.*^-50*y^46 + 
  3.0723974922050538940892494710483954061175194294268369457800801849251622250\
98482293759`60.*^-51*y^47 + 2.20024253133917259831262482023564483117057017786\
735828120599980007561213358553828972`60.*^-52*y^48 + 
  1.5754749208182139882991448577769791684289362851058859609919431514642907498\
319469389`60.*^-53*y^49 + 1.1279849842554490375665558710415726075941701026650\
16842456410643854980144533559535`60.*^-54*y^50 + 
  8.0751181819609775689303473110717509045577813092721109602440439572548009306\
054599`60.*^-56*y^51 + 5.7803061634725293708949576311688100333414711441681144\
80396599483371045726950405`60.*^-57*y^52 + 4.13724869935328058529546544470385\
468617284202182777853591595916638555980790143`60.*^-58*y^53 + 
  2.9609666135844228963988041651044228097036880765138862870167198900879657611\
789`60.*^-59*y^54 + 
  2.1189396725275753817758604114510561310539288409424121148570604678291216924\
79`60.*^-60*y^55 + 
  1.5162430662904291528576404718011336990228058562651543526432931606401100854\
2`60.*^-61*y^56 + 
  1.0848908254427649572392982341315663949482643560876058268392387287767003691`\
60.*^-62*y^57 + 
  7.76196917458925030001186214182485384997842913373020415165368110903124872`6\
0.*^-64*y^58 + 
  5.5530047042928558573969812648650469880274605329570577807256518510341682`60.\
*^-65*y^59 + 3.97242675050766293288621506977208973656771252073550129645664619\
19864787133561741251042592`60.*^-66*y^60 + 2.84156022765667388946651824439453\
0487825429312475492069352092279913587627831028457912914`60.*^-67*y^61 + 
  2.0325078853301563033433434297608193304281399463463919711338666787591071172\
2856279183577`60.*^-68*y^62 + 1.453728258511808948834082030996036935524634271\
6151256256317194509191125123747784889139`60.*^-69*y^63 + 
  1.0397070405932571457098111311462498869531578635106243553668688711434883390\
79339682155`60.*^-70*y^64 + 7.43560937040248230850204894117695923701290237804\
03165414406446837304471284462318096`60.*^-72*y^65 + 
  5.3174202150168000835422985801740459288798006113937929893504118730698270760\
77365897`60.*^-73*y^66 + 3.80246460951365538533490314561373248467292590810998\
660049744162312591706960658901`60.*^-74*y^67 + 2.7190052957533674601823568514\
691022694268846098048701471868886106211038210819175`60.*^-75*y^68 + 
  1.9441798694690881589836066307841275465066518491056823884122773641478240145\
85739`60.*^-76*y^69 + 1.39009710987684481746781622789504043532242858472654320\
180649362641721059194229`60.*^-77*y^70 + 
  9.9388674494170333358267786274133789534868760076942595486884621419145922794\
34`60.*^-79*y^71 + 
  7.1057909368075164695013764832903956710169703414878282361863437367721812300\
4`60.*^-80*y^72 + 
  5.0801015348257714307434726764720469967233949397653299529436983145702497985`\
60.*^-81*y^73 + 
  3.63176245073993236806175685732195112036235203892236494467652770780359122`6\
0.*^-82*y^74 + 
  2.5962598203181258997965953061984058142247360822754004119389892472019836`60.\
*^-83*y^75 + 
  1.8559450669237388542889458780990318642868540924348802452261613732766199`60.\
*^-84*y^76 + 1.32668821608463863797428750982209332577089263920730018302531037\
97746525757099960631746506`60.*^-85*y^77 + 9.48330958541269182066631082805209\
770892668378218466055823627306776438501575490394807973`60.*^-87*y^78 + 
  6.7785807898644289714377070992266085414971562259739495317510468329720172734\
992558233288`60.*^-88*y^79 + 4.8451349772687336991196818069933356486798107451\
76637399013659436353275687379779185489`60.*^-89*y^80 + 
  3.4630732806154854677628416154662667029086281291674632274010126066784382211\
2321123931`60.*^-90*y^81 + 2.475178939189251657690208681907582750211472609905\
2957531393231667586970144259078224`60.*^-91*y^82 + 
  1.7690537942726695542152754179785368969876727577015653914504935881080577942\
19496499`60.*^-92*y^83 + 1.26434436803671885603364475568347791874551546362303\
851972376233014611417937218998`60.*^-93*y^84 + 9.0360782301528565596180478102\
18491809035991434913470619633200235861426474617599`60.*^-95*y^85 + 
  6.4578090353748422923766713230646514028202867067598169681808845955661696464\
0922`60.*^-96*y^86 + 4.615102578390379173098007894670614883500723623306638702\
3932417889608844530514`60.*^-97*y^87 + 
  3.2981376654204627249580488530651980451310363905045546805454938158949454127\
45`60.*^-98*y^88 + 
  2.3569358582102385033115722432742892984317748834508218352181390228181045651\
8`60.*^-99*y^89 + 
  1.6842967138754542446332429201712588729323064333485981414229514867215777034`\
60.*^-100*y^90 + 
  1.203598308954031608169759926880445505201965315070420719332099953159105478`\
60.*^-101*y^91 + 
  8.6007620287256796207461017534246124174333149957102410406084221232518955`60.\
*^-103*y^92 + 
  6.145892264431764714182373273826829421098051301151252304061450284578227`60.\
*^-104*y^93 + 4.3916310430996481709359085386733843000391190390943280194214872\
69595787435937899625651168`60.*^-105*y^94 + 3.1380501119242976577614886624098\
5761531272627608974519743429870127874043653822186953909`60.*^-106*y^95 + 
  2.2422666172115423051237807704072248415918944592507702664435394871588948232\
997338502877`60.*^-107*y^96 + 1.602168505549640142368718079246332758670978253\
485250591919182745501744341117092927568`60.*^-108*y^97 + 
  1.1447822783238548440628153078010261131353255598121876141039704245121957696\
9380814103`60.*^-109*y^98 + 8.17959066655484763189698240638124247776001719892\
1207188088202945237258947863595777`60.*^-111*y^99 + 
  5.8443255376534144135559910446461165445358588349135039923935241178492247765\
5600433`60.*^-112*y^100}


==> anc/P_numexpan_CA2CF1_sm100.m <==
{1.43978349621472552487007381585571658543348732090988963705325603249027229172\
259551568`60.*^6 - 10821.6830017451560743807180995421519513022709996722399871\
2665670926983929872183514`60.*y - 32.0098667096401615364530433599930120059479\
9945348936285117257609435919353600494`60.*y^2 - 
  0.0308946752592441566835957805621704434206257844963756585462244098944025106\
0217`60.*y^3 - 0.000061440033343203278877947801954281984255747152390958430491\
57541580760861503`60.*y^4 - 
  1.4861943624852262825922589270563175570654359223485938755464315155089091`60.\
*^-7*y^5 - 3.1936820221519163518496505587721357790047836896601986457995415899\
8907519570025641522343`60.*^-10*y^6 - 1.0606629801445960255711961603308156277\
006278302732697219727683383699951504073614534`60.*^-14*y^7 + 
  7.5131992527264206883608384194873389097937624698559073956483377779397368503\
59222266`60.*^-15*y^8 + 7.890786656081795215455511854630723501603946536814965\
6319048565289993373228047261`60.*^-17*y^9 + 6.3141277234836824514864274131282\
0827171086840675461682255573721801543584466839`60.*^-19*y^10 + 
  4.4884375724700921665648755078309783200005155573910647484977873615276428551\
35`60.*^-21*y^11 + 
  2.9287087623412693795095393879554379683477228516650932222771282943714071525`\
60.*^-23*y^12 + 
  1.74242020054835660338491773799491228217862252868941979964758631080759807`6\
0.*^-25*y^13 + 9.026731678570031300386591855786071595532610643433062922132652\
738288321489585438201480029`60.*^-28*y^14 + 3.4622263366530432779292544597084\
53764398545118512078007765186408314333274369541735546`60.*^-30*y^15 + 
  7.9967495807919467403246586575646119629684785046590667396514664582186119860\
76971817`60.*^-34*y^16 - 1.68049236386858800797072289497484219717415170836342\
4614121904743113773466401634034`60.*^-34*y^17 - 
  2.2683424561247662055569705372861094449509121583188223410536216483683650878\
562799`60.*^-36*y^18 - 2.0308131073293715779476679824656496303553732359626017\
5231887870495400367184891`60.*^-38*y^19 - 
  1.2307572939650819494661994437164702895133649840897011093657698730079708031\
85`60.*^-40*y^20 - 
  6.43920242737170826424688733895646917205008887143130410825990562151408048`6\
0.*^-44*y^21 + 
  1.32342675138967985206710795317997138792801015271301467693992643329696381`6\
0.*^-44*y^22 + 
  2.826896807351474678818963200643234709926928479762021788799698930340388`60.\
*^-46*y^23 + 4.36967261459845638262217137687361386140690477390383507427447688\
0258292555947448544806611`60.*^-48*y^24 + 5.897510190640752763617380131693788\
9557806029073271784220817945785694294688976252337022`60.*^-50*y^25 + 
  7.3726825302306259998713339106316322455719381970751954981700634488044574730\
2069279081`60.*^-52*y^26 + 8.769760348507367202338012766321604263295748171910\
498808375377358740958916202267646`60.*^-54*y^27 + 
  1.0072432287821218080410193266570874831864489894437314724476605299531921756\
2927694`60.*^-55*y^28 + 1.127111128082219481566625388076861405668468916449963\
659071371307917800178405674`60.*^-57*y^29 + 1.2361133663068478840363593121838\
478096606903462341333062421416861266592730983`60.*^-59*y^30 + 
  1.3341404772660517479678314842448174076168945223226909916110092936947759151\
7`60.*^-61*y^31 + 
  1.421338095142196333847675191420784982395805177978522048870522102153261375`\
60.*^-63*y^32 + 
  1.4980305243725479249724326805642137050073168365043341363401361602103074`60.\
*^-65*y^33 + 1.56466346633482312567269026436213867614666732449597492475776683\
8077297971126425245286419`60.*^-67*y^34 + 1.621761230574154567555637514370803\
0722312847554541476107808724567051912187128667924073`60.*^-69*y^35 + 
  1.6698949109314971141376500572996249746294530827682491067181057015995104097\
8306377868`60.*^-71*y^36 + 1.709658869705609465676975386888170705468829245372\
849455910694015306659701121466573`60.*^-73*y^37 + 
  1.7416535197803314617658818359504376108723399322558861295784809118390470377\
539556`60.*^-75*y^38 + 1.7664728805777881288023160568355230799445520221035237\
5740584157685127691605472`60.*^-77*y^39 + 
  1.7846957496827595213153983398543181027310032775851780985722167021721579736\
01`60.*^-79*y^40 + 
  1.796879608373773589549561884923765680750519445359736012265187834794831086`\
60.*^-81*y^41 + 
  1.80355658860261595342286803590794671984808258389279418313332274987674454`6\
0.*^-83*y^42 + 1.805230987902732239325670942741239976694168452237313702911704\
8708183830208555075243515588`60.*^-85*y^43 + 1.802377939718340613485809166611\
66525324346789521372267049744669870289633634636894191709`60.*^-87*y^44 + 
  1.7954429390107911910180245276221831696963744911112234404590092573242379636\
44107879612`60.*^-89*y^45 + 1.78484199366065279645704685190699072853831190486\
29345873702450858244427868597312753`60.*^-91*y^46 + 
  1.7709622263544506837708715259392862066241251559585722234201771649376390673\
8425253`60.*^-93*y^47 + 1.754162793247316129312953513859148761827605671228401\
667755357082968254924594071`60.*^-95*y^48 + 1.7347760176902976285395270918676\
053434487146704499880738765588618130062702002`60.*^-97*y^49 + 
  1.7131086619489441493209175395686208263951041328231797485780280367628549351\
7`60.*^-99*y^50 + 
  1.689443278824506566681925225982877242950509496193970095321682694370733279`\
60.*^-101*y^51 + 
  1.6640395997217128488360925530701652296306437258442095180907378551108961`60.\
*^-103*y^52 + 1.6371359269823230697962572619220636720634420052797850457958143\
09408965790075919475144125`60.*^-105*y^53 + 1.6089505069843176451031975252518\
792264811436025958120737059956987816534093412104008802`60.*^-107*y^54 + 
  1.5796828671790332384718724156760154956440808578445958616581939503264057316\
7773147333`60.*^-109*y^55 + 1.54951510535481204915754389013793818215862503399\
6148057517014048485505597464088441`60.*^-111*y^56 + 
  1.5186131233249434183293686209306024792545270718454056497368046450219735037\
762562`60.*^-113*y^57 + 1.487127800210183108557489644056362156510324585006000\
10209145070802595649861422`60.*^-115*y^58 + 
  1.4551961027316365554228172153321366682993706547834194490146869135650287008\
43`60.*^-117*y^59 + 
  1.4229421316112406973370636746419751027319954035637808105574348425171435029`\
60.*^-119*y^60 + 
  1.39047810442129213633532495399623245384823641336665201673284107234271735`6\
0.*^-121*y^61 + 1.35790527613026752054747394832700840087982567058687448995748\
3986336272253853968508125184`60.*^-123*y^62 + 1.32531479923664564226938852236\
6881599135369752701559413055762894540946833780900058729778`60.*^-125*y^63 + 
  1.2927885258257353231797640821561793351503975434498519729235669005729381430\
746694417876`60.*^-127*y^64 + 1.260399754173618743838253891179158123736496791\
94811424995510997243777316739205797129`60.*^-129*y^65 + 
  1.2282139226939209853349543186557462308713634701502667576623218969207420667\
22944331`60.*^-131*y^66 + 1.1962892541058468100704078068594947228647840546026\
812529699965771298076521573247`60.*^-133*y^67 + 
  1.1646773527181150621426369438640779038797546334263808216631773788285091323\
4526`60.*^-135*y^68 + 
  1.1334237576904586173400497788307857330594179276140989424592725662958723293\
45`60.*^-137*y^69 + 
  1.1025684550657568624550093956480909870513569736115678024126413831342849223`\
60.*^-139*y^70 + 
  1.07214635127209953758513805345228846771999628825792505962913663127749357`6\
0.*^-141*y^71 + 1.04218771068322854497872089022915078521868268820960479158713\
07393242168009661482141106175`60.*^-143*y^72 + 1.0127185597040763452183422641\
2675923085360006639301788837880614424718366974191617562555`60.*^-145*y^73 + 
  9.8376105972025305310913481003245945639875729244999697855782473548581594467\
0567203018`60.*^-148*y^74 + 9.55333851119913172441680432932381432469879437735\
5330885235077708512078258921519373`60.*^-150*y^75 + 
  9.2745237046613788242793130857295609862385599118098166189993060291924420473\
419177`60.*^-152*y^76 + 9.001291427697750045404247898941653996489804151906631\
37137962265893496242429026`60.*^-154*y^77 + 
  8.7337405068801124769322288820189670796638306047592753671258664096601423326\
95`60.*^-156*y^78 + 
  8.4719458235380774244184603542401031483984483198358534828590135465712508823`\
60.*^-158*y^79 + 
  8.21596059426377426724562580059683742111042562069148979614313665288644759`6\
0.*^-160*y^80 + 
  7.965818468435345722978663975124273949455572229583170105417575274561458`60.\
*^-162*y^81 + 7.7215354565322164955464974892641444973102324547626760256042636\
9604615399757961621439747`60.*^-164*y^82 + 7.48311170203889106309220944112224\
0048053980087970321562680976033430825812043792505238`60.*^-166*y^83 + 
  7.2505331088163220753346383835356901377265084746913082402246497817861635721\
110423748`60.*^-168*y^84 + 7.023772834959581238019041207854028938005726238977\
87987688309689949035496262012206`60.*^-170*y^85 + 
  6.8027926633559053914672795410195531369465955960898605035098598520866799450\
5285`60.*^-172*y^86 + 6.58754425840602744027552563499095357033433172740928529\
47284195584103180369777`60.*^-174*y^87 + 
  6.3779703176716175930837522148683823509610761687835826010893337628056805289\
5`60.*^-176*y^88 + 
  6.174005626560080254452707694277098722698773792855062860472968322058611241`\
60.*^-178*y^89 + 
  5.9755780235522241028004974959110597228954117749615925259481521422524978`60.\
*^-180*y^90 + 5.7826092829157794186404314194946104295334907183470362641954249\
472769117919488160744124922`60.*^-182*y^91 + 5.595015921325738724951579607390\
6565421695874204468071787010525838635849677555111438884`60.*^-184*y^92 + 
  5.4127099343284676169191256586195574791725781581886943441143714301926713277\
0162430048`60.*^-186*y^93 + 5.23559946813798145907774247029163176046089490421\
99066329702069335264477444735377181`60.*^-188*y^94 + 
  5.0635894318373215719559521436296010205353949243345780539306475287010698871\
1940004`60.*^-190*y^95 + 4.89658205467331518802605661547651104633515239442564\
4222161602511411677896929035`60.*^-192*y^96 + 4.73447739277700880777882644316\
77623767559836899794020555857524016903557829115`60.*^-194*y^97 + 
  4.5771737893126876415008255807915240622311397109904247269287787407616223288\
7`60.*^-196*y^98 + 
  4.424568291753718698414261422888789473933799531857362373248850083508168395`\
60.*^-198*y^99 + 
  4.276557029701685193047215740402241874098330987322884786585219763616807`60.\
*^-200*y^100}


==> anc/P_numexpan_CA2CF1_sm16.m <==
{282856.027657150115433138006779014710864586765751530933380421461570994146276\
61913032`60. - 17037.01843696825550367392827059314392890462522431090372032986\
513603827327280181477`60.*y - 43.10574908367248593817334516669859482659005436\
707903600444551109091956840393453`60.*y^2 - 0.0463284740091176209914259224480\
2742270593640728020825000034475098743088326632`60.*y^3 + 
  0.0009329558368411409482222125174624917722665520945613191953090341502107605\
0189`60.*y^4 + 0.000073787805616826856336578753196107325844165250343501377239\
82359809828311086`60.*y^5 + 
  5.1131745677014875984152283902813180111126361598774223638692144330549131`60.\
*^-6*y^6 + 
  3.3252443621506797328361472785188742875912284938190490662637074025822101`60.\
*^-7*y^7 + 2.0353315844410223729737354892111481625196352021413566963541785276\
906112099135769473110902`60.*^-8*y^8 + 1.189382755635559133415326826219141143\
485222374878008427214613240783032286275684699027568`60.*^-9*y^9 + 
  6.7210901419679946560742994521837119629752557481669599480024561922405583741\
038750417239`60.*^-11*y^10 + 3.7067856852586705331831135772101502113160477867\
35040585515270267517090455893991008`60.*^-12*y^11 + 
  2.0080073970557995032182613044012037515933562832409031157370061322250975100\
5971180829`60.*^-13*y^12 + 1.073159428995096719278671907760322550063448232875\
9597733736400878843078715753444526`60.*^-14*y^13 + 
  5.6760879743293898245030866088084955513919707670329816434610664994637362933\
1866422`60.*^-16*y^14 + 2.977798213280199843190141048351198522110138258636160\
1122089046356927597315298107`60.*^-17*y^15 + 1.552099045842160823580548139634\
652953158698210051925987692686458591499887657941`60.*^-18*y^16 + 
  8.0474562622235513086989006233585914974361323284205317398294530915888510768\
372`60.*^-20*y^17 + 
  4.1545346924260295291188963053663374906694187875045982282212690846821664208\
83`60.*^-21*y^18 + 
  2.1371162100040736216889401246121227866879044270907901359986090481047254338\
7`60.*^-22*y^19 + 
  1.0960376866343821753198838633494291736038397196239687212845042550336378345`\
60.*^-23*y^20 + 
  5.60677778150945195280274777330915573795190312253198900351221461608304773`6\
0.*^-25*y^21 + 
  2.861884553332831592744688713515793997154121791285400783724487933864427`60.\
*^-26*y^22 + 1.45805045235064876856779390795078670829707345700843149049859757\
95979097670967242803259312`60.*^-27*y^23 + 7.41621526034440659564797992147255\
131601524642138314090889216089380418495065479366992236`60.*^-29*y^24 + 
  3.7667853805114308144616604298461103546894658739356603059627392690150906804\
846728269887`60.*^-30*y^25 + 1.9107907103740671244302602716436615064743285562\
32373959464018135576396949862631098981`60.*^-31*y^26 + 
  9.6821610077011601200967229559205343860259694392249053792545701480004811104\
848787688`60.*^-33*y^27 + 4.9011970731238113131548688950292362573156529735155\
41145690190326748756118590974084`60.*^-34*y^28 + 
  2.4788411754180163224753382289147931777137003675256770758962383116463785462\
6029212`60.*^-35*y^29 + 1.252712714290905656889249687936886690568687574701072\
7776361083269512561089178917`60.*^-36*y^30 + 6.326226961623471018459498833098\
90310729081218765721658956495413927301411544952`60.*^-38*y^31 + 
  3.1927017426069794597919978346222290433896978276050162011007091473744209583\
459`60.*^-39*y^32 + 
  1.6103425737434597028153391145723557631101882170898579671729772521875714243\
25`60.*^-40*y^33 + 
  8.1179695626229201993490915617859711843887983237600029253716940538620073737`\
60.*^-42*y^34 + 
  4.090401619437677066527379254255360060886252477047511533458558891745008665`\
60.*^-43*y^35 + 
  2.06011627215876162385067071912980612551349429376503680885017372915531053`6\
0.*^-44*y^36 + 
  1.037147755117422548594508753054611995127439855897837181551490647407739`60.\
*^-45*y^37 + 5.21947477253382160990868707674778933595884213683374365597279699\
2731157076817438578492784`60.*^-47*y^38 + 2.625807656468890368545084130957727\
336960741724477951771406500852347016317066361413785187`60.*^-48*y^39 + 
  1.3205666386931217369006146768046425563257964779098228528927252072477113027\
6037128934355`60.*^-49*y^40 + 6.639406665020375658843235410588795342123525326\
051918315841573657929354860412279849476`60.*^-51*y^41 + 
  3.3371751022818735119459398938123368687113542665843955350259616139147823258\
246806437`60.*^-52*y^42 + 1.6769412919431564813869172460440397883705144960044\
133103840703073836682799316802035`60.*^-53*y^43 + 
  8.4246807258756520041952357830489072747983979814247919919049408614963379565\
4752336`60.*^-55*y^44 + 4.231483740913730318484216671518741035617567854105974\
1116370376131188609419302624`60.*^-56*y^45 + 2.124916307689137701766810705194\
48081091887581945127696575518938348538939888203`60.*^-57*y^46 + 
  1.0668581090696956644938430749086713433197484716051934417330555743635415280\
561`60.*^-58*y^47 + 
  5.3554065189948057134349763941762225661791546656155694165457208512176375208\
96`60.*^-60*y^48 + 
  2.6878436547237348242394910521952274518444363526701364539525257845683639366\
7`60.*^-61*y^49 + 
  1.3487944997224733023546650035737537588130020177350643127765435826988632948`\
60.*^-62*y^50 + 
  6.76740056436938281795141662973736014418183618921813095970213154475032295`6\
0.*^-64*y^51 + 
  3.3949709989990062960347906914030266902581296233459714820502210313073989`60.\
*^-65*y^52 + 1.70291052897912924336173151449000097128130664066771962903901252\
71710991008108511522952616`60.*^-66*y^53 + 8.54067896618286313714039975778166\
133360598924779814352459774104391404670956373151438691`60.*^-68*y^54 + 
  4.2829278870130969027566093529304434071195971748256918988480556331118698730\
929095797635`60.*^-69*y^55 + 2.1475322910891394385928439439730522887300539845\
50273107386485054380993798095929858047`60.*^-70*y^56 + 
  1.0766927846442049177378573928569859731535342002744842826645970131499658696\
6721504021`60.*^-71*y^57 + 5.397584707557233530776020892058793268720392016833\
942418327546202429255969045178439`60.*^-73*y^58 + 
  2.7056083880744644452445800878809860386191023495840709243707271727885202806\
5933765`60.*^-74*y^59 + 1.356095594601847763865570692898856079352272480658053\
2240732036520204480000314869`60.*^-75*y^60 + 6.796378034387460374554776984664\
96262275825470239121216041255234702947680007513`60.*^-77*y^61 + 
  3.4058728751551708679193276325494953356265410665642904795666876064853025201\
563`60.*^-78*y^62 + 
  1.7066510712462880264143237982291862851839018893864257493952083105922252984\
97`60.*^-79*y^63 + 
  8.551219343210937350626534037605917105417943794741992063955972719205249351`\
60.*^-81*y^64 + 
  4.284299951213121594649555101669822860946770538851515436115334582882973367`\
60.*^-82*y^65 + 
  2.14635533856684294306065085684721779685855416176030725709545743416528354`6\
0.*^-83*y^66 + 
  1.0752133356515376469561467114889015633415662246089574413419541897091218`60.\
*^-84*y^67 + 5.38592352432343010226796540838056256842065726729662501572501421\
7863311437130534674434389`60.*^-86*y^68 + 2.697735874964340286093881487537830\
75781156375468819760860980394202440209626973705327719`60.*^-87*y^69 + 
  1.3511808860019354105380319307189510340162201537528369052409282508909542598\
920312726196`60.*^-88*y^70 + 6.7671130792436438296058383207129441475020502088\
6322842733023760791736706275678338559`60.*^-90*y^71 + 
  3.3889896710270911800343959775251932731018316591699693375945423620431031028\
339548355`60.*^-91*y^72 + 1.6971290583424986118954347948791908348883440951473\
03076162607255360823769752614464`60.*^-92*y^73 + 
  8.4984201495155603804691906415465505879119529793374988100267082791754553641\
602918`60.*^-94*y^74 + 4.2554067243335032126781366046965557730010561370448257\
65757979504050208325967391`60.*^-95*y^75 + 2.13070979327227104410052475586957\
05955415750086477622687903370479872772027909`60.*^-96*y^76 + 
  1.0668138295120921227012529724101074921588473879796948821180973598828525825\
658`60.*^-97*y^77 + 
  5.3411503252743955095881371224789809993557464689328422679298097983722335259\
3`60.*^-99*y^78 + 
  2.6740127860884101567008301086689879421987683912371961336438882354054969687`\
60.*^-100*y^79 + 
  1.338675523714969574386193853466921705801190975545000142930040050621851376`\
60.*^-101*y^80 + 
  6.7014834634386375826595183642550522060558316069847160649318511163720772`60.\
*^-103*y^81 + 
  3.354678854266962867787397350159756574148109047976060542178213075850256`60.\
*^-104*y^82 + 1.6792520490806427536127821804625615032421789058601717560302873\
99658743088327223322215405`60.*^-105*y^83 + 8.4055530291810449870950816179768\
613911259914510580237219855962519448535732221159728646`60.*^-107*y^84 + 
  4.2072922245042622764915931293177547613659689114153541288964099639649968113\
30512973816`60.*^-108*y^85 + 2.1058407701004317193121022537413838771840984860\
348343156126148764047424187028399033`60.*^-109*y^86 + 
  1.0539871416402463063070515200883322701911993224636459493461047454121887930\
153650193`60.*^-110*y^87 + 5.275121544113588189077853093037959022198460969190\
43294682014585589540174090349819`60.*^-112*y^88 + 
  2.6400820712559213961667509309414881799773011334359069373529552395312035935\
243382`60.*^-113*y^89 + 1.321267004614112287807310787850056592626826922629334\
954917124619877932597373658`60.*^-114*y^90 + 6.612296878161812576314199313043\
8497014285157512191985427826080378649808576649`60.*^-116*y^91 + 
  3.3090479688787209529513716755501118600365401084503177623706616863280997486\
82`60.*^-117*y^92 + 
  1.6559342970800111633650328962584272389561756116980783511498536273076624522\
4`60.*^-118*y^93 + 
  8.28653177346452833953344630477272779288566182823004853327904497931190053`6\
0.*^-120*y^94 + 
  4.14660326888677847126106357374754891356947448978989738495869032522308282`6\
0.*^-121*y^95 + 
  2.0749253265954526626707619852741804913470589524613500067309766853086357`60.\
*^-122*y^96 + 1.0382526743485922838253669482824179380503666984109344466501795\
9317739023667398578467241984`60.*^-123*y^97 + 5.19510744755636148435292615018\
7431576833295652590235403383859000108691582922254749396233`60.*^-125*y^98 + 
  2.5994243095468306696458758673470240494762965391873411841053387032665823414\
6947138895567`60.*^-126*y^99 + 1.30062246166083170166886425969796359150547370\
54065074597096711437412088396185247852598`60.*^-127*y^100}


==> anc/P_numexpan_CA2CF1_sm196.m <==
{2.20676412495565771343493186395198858428717627761390348811307540295665967188\
927540304`60.*^6 - 5361.92606193986420382183024565296319755650183357768700806\
021586324944260215307001`60.*y - 25.53937234629805248332801340851241580231862\
848934629459433333881272011221258796`60.*y^2 - 0.0164713208911514066400458324\
4051492555706820897965228464930481673501032703058`60.*y^3 - 
  0.0000222089619065188457473137210391837116897583963571301752446063924559731\
4356`60.*y^4 - 3.980111235805112446130623595214384333249678005807359482624959\
6043444428722101802864465182`60.*^-8*y^5 - 8.20178152493011242069903167778786\
95610063186324856629556524969277178887639002331323058`60.*^-11*y^6 - 
  1.8035435424103276074095598980138469544370983553648242548804657266699021986\
2647108684`60.*^-13*y^7 - 3.9923956941374439831757786355858052254575387798114\
7250917138184801003944600933538`60.*^-16*y^8 - 8.2340933596613666335783737751\
5979762542545520585232649315230808090391616487909`60.*^-19*y^9 - 
  1.2909011467256122544490462529601690416035967095193481521144934771260308773\
27`60.*^-21*y^10 + 
  3.51557092460736723013910368464071755239548708713413104340200192259299349`6\
0.*^-25*y^11 + 
  1.7393816722690568214994740558978506363080533194024010436102932154863477`60.\
*^-26*y^12 + 1.17910210093469750878740429082252891660043898772723815385823269\
7892808217322328138511575`60.*^-28*y^13 + 6.225784644898007937082646221594141\
641244088927248527161988853016591090397531513762372`60.*^-31*y^14 + 
  2.9717817388941441890904444153722918489278993966131149718190508804398090311\
410904884`60.*^-33*y^15 + 1.3434495828541820963184457666789927321114759932773\
9371177202969082659941603840149`60.*^-35*y^16 + 
  5.8655667718720245412172184588849197339853300446555342456543375686321303661\
3335`60.*^-38*y^17 + 
  2.4962953114429322768559996212457173598227477998579092783506410120746972079\
3`60.*^-40*y^18 + 
  1.0399838963052746684557361609828158359863869920936150705069548221038471239`\
60.*^-42*y^19 + 
  4.2468709915370303053015332417463170658088580404544447440312056200798673`60.\
*^-45*y^20 + 1.69836408556682489461432303193994088039343825222014097555686685\
94148425166199867959633308`60.*^-47*y^21 + 6.63078259977954099938797754335805\
11276454875491676591879939336618890648946155478197368`60.*^-50*y^22 + 
  2.5123004800655516700329879152830739072043929409517320595450171514969520624\
0813064261`60.*^-52*y^23 + 9.138827039617447819216347696253149509257730691124\
08747541223598710362180022690385`60.*^-55*y^24 + 
  3.1278541507272096446826012531921782091469577472815181825851750927593232738\
87131`60.*^-57*y^25 + 
  9.6419481441381817058948243625134291829503593203569348645591985219261096992\
99`60.*^-60*y^26 + 
  2.3602747506022504898892114190882297997476761267769450873310927110924801381`\
60.*^-62*y^27 + 
  1.8728990531467157051038949876791100169807385112802997322143925795417844`60.\
*^-65*y^28 - 2.98418869486963312202942490412144898978358774543709254196772774\
2620614646377041623930109`60.*^-67*y^29 - 2.995430053840241829812474394976352\
4904554995442754082365099556641521039785778307887723`60.*^-69*y^30 - 
  2.0497953599139636638216384805084734706427054131767649702634690384894411037\
1210057444`60.*^-71*y^31 - 1.213947604824260957990751320082825235877614255394\
787966674640394540470224003507752`60.*^-73*y^32 - 
  6.6364943567785619848571586980570285597441581235021030672218723376889124725\
83191`60.*^-76*y^33 - 3.43719804384624222180301812606998064619147656848977487\
37413263024367370928344`60.*^-78*y^34 - 
  1.7067495223737124757469614479547786662939336263288612632715825306698953243\
7`60.*^-80*y^35 - 
  8.16558492402454872182454733484845376923660911795228090714298510303520829`6\
0.*^-83*y^36 - 3.765141814026621241081783563353224678107769489003148767890196\
0064761324738027674335398395`60.*^-85*y^37 - 1.666102804009868089483079275061\
11421302813958972510074511736517335300172795908540469206`60.*^-87*y^38 - 
  6.9999648526745613516111366290299019493923850632343731215086037609915833544\
4057477303`60.*^-90*y^39 - 2.728111158120385755605161338944516667730356254169\
641294272839887560632355107022897`60.*^-92*y^40 - 
  9.3248496932142221660065691824087426345179784262497263073346231522402092295\
64165`60.*^-95*y^41 - 2.30994932960443938308351070493293951782943845621727725\
14871242676372501700316`60.*^-97*y^42 + 
  1.0387985265700828862266123997587384420684941676488243081249319085606334487`\
60.*^-100*y^43 + 
  7.1623815549809857338704948289789686038151862380728194569247994403392297`60.\
*^-102*y^44 + 
  7.048828026676317476417749265519414558872083172344393754960993360339657`60.\
*^-104*y^45 + 5.3189419030937497779887768563290616633795751550217848598623590\
3344145621306406090074402`60.*^-106*y^46 + 3.58166971094952319772004405770216\
1725365456051496508374123958331484519009894180972853`60.*^-108*y^47 + 
  2.2620256446334649860171584050302659324908626485392601288787670058586053221\
797700375`60.*^-110*y^48 + 1.370612347038704443111665953050236957742666840740\
04433889207646547428655301003451`60.*^-112*y^49 + 
  8.0665147555852793583245858875125877140268154082981628101039785254465533364\
337`60.*^-115*y^50 + 
  4.6457112226929798949475035473155093008710501179278932279015749005021322021\
93`60.*^-117*y^51 + 
  2.6310701023237653174561810544559237103000238652132509353722373293732489228`\
60.*^-119*y^52 + 
  1.47025262230467917104805714915352394903376549761730880406734169421844783`6\
0.*^-121*y^53 + 8.12622566340325166705846807322376880837927158771495237347300\
76137462960810250941417302`60.*^-124*y^54 + 4.4505488980566264975016809348893\
6026194715500712369584641950248238970186936708229915549`60.*^-126*y^55 + 
  2.4186502968337267829556751109635549460402041980004277993728043650251464119\
29539072942`60.*^-128*y^56 + 1.3057027934604591372631569753811255855844490991\
940042205444406772961975935466914259`60.*^-130*y^57 + 
  7.0082458308669041953300290583976247955286013103658334578031771000136481247\
616585`60.*^-133*y^58 + 3.742648363155017017227987297724941249936601810634163\
9629261036186096151200218`60.*^-135*y^59 + 
  1.9898032687631175797603014509359370235208470688053698256903554165074881513\
72`60.*^-137*y^60 + 
  1.0537005128589689730116744523418220415604868878385039106860191360749340865`\
60.*^-139*y^61 + 
  5.5600841168487507321795495206447981750173418778603502661226730461925456`60.\
*^-142*y^62 + 2.9245370165631483380223360937689516583039457880709811494405715\
91123835298503874842153192`60.*^-144*y^63 + 1.5338301746186343394246837641425\
84878629079199605696506102611094011591719390213440292`60.*^-146*y^64 + 
  8.0233706910644709127375290087989629630042475726732097355148320675642836165\
807322768`60.*^-149*y^65 + 4.186934576808293852285652200706916932386840642993\
07344176263502638479186809022254`60.*^-151*y^66 + 
  2.1801342406206362789336551189602552825662845983025688327356243935366727194\
27514`60.*^-153*y^67 + 
  1.1329107057197058374049138035336799906299728101401153648442312306029805457\
15`60.*^-155*y^68 + 
  5.8762782171474760909163131385410133970826715640989012421763204628212567152`\
60.*^-158*y^69 + 
  3.04273802734380019607694970261725386227739474090015486347861139585861106`6\
0.*^-160*y^70 + 1.57303060327894479983601446345033707755953478918844332890114\
30310210212623497802394127905`60.*^-162*y^71 + 8.1202507408818656938093084178\
113447175002557278588990178517900706180986065583522069015`60.*^-165*y^72 + 
  4.1860630518381395512526553804422385399830343196616364723434935951579900899\
6963729479`60.*^-167*y^73 + 2.15519366464709816736906123315355345398551981892\
5987313424885268875139770779666336`60.*^-169*y^74 + 
  1.1082748401936452904998738250468440473663422047414150706503496883300110541\
48637`60.*^-171*y^75 + 5.6927540891105688633120381469172869463874006644207986\
901390075193295757059295`60.*^-174*y^76 + 
  2.9210661150482190870941548974683177491162409502255342203059162364079529443`\
60.*^-176*y^77 + 
  1.497379966244325368569050972045136826946543274351178208951621763718974252`\
60.*^-178*y^78 + 
  7.668663382110967038773215286782307666257964809728980912354747940179991`60.\
*^-181*y^79 + 3.9239878804395318981704937905505725532964568165631155969518185\
40674797249508533650449168`60.*^-183*y^80 + 2.0062147762838982693204373896862\
750086914423971105739278653218936902532342298579106201`60.*^-185*y^81 + 
  1.0249171931664522793759458145684774334991578523071463003965559073451416335\
8711240088`60.*^-187*y^82 + 5.23214807237018769222346857802327786822498770987\
718837960026960395237096107926922`60.*^-190*y^83 + 
  2.6691201553676183693225556965188660690013759075702285705152615503530666140\
04198`60.*^-192*y^84 + 1.3607201229689901944726101647475779305876511003505721\
031231158999482218574423`60.*^-194*y^85 + 
  6.9326088244123633229033377398373881162579789388824170813697123272572262578`\
60.*^-197*y^86 + 
  3.52992436030498489924927908747863457746223993138446889358028218135404935`6\
0.*^-199*y^87 + 1.79633613230995707220787931281783330878022975820958948066291\
0289516225060752656776038423`60.*^-201*y^88 + 9.13640110741500558958425784931\
38443106048435209781717858867320789799566643580374154665`60.*^-204*y^89 + 
  4.6445017101297112568901946896484194036469897585550269953038977935955013982\
8149785944`60.*^-206*y^90 + 2.35987976461815134353566446232384699852515365077\
7982771467417648006780080897083833`60.*^-208*y^91 + 
  1.1984974573298145677556968407961665060846573566917972386221975926564647902\
142195`60.*^-210*y^92 + 6.084010592821624891497384869638118718997966591379654\
8021465621137386874045216`60.*^-213*y^93 + 
  3.0871445844104944218545661964236778972711095382926627088735395078425768010\
8`60.*^-215*y^94 + 
  1.565835704975126308463183927710961673806932669649561757502090246278704595`\
60.*^-217*y^95 + 
  7.938989100585542325242092397551373584301812558262312971046164888218585`60.\
*^-220*y^96 + 4.0236588633101174481436445903660405683115847421563787358539693\
0084345871244367982786333`60.*^-222*y^97 + 2.03854719400146033127037894353236\
1409609952365398267342172943025979563221271670669039`60.*^-224*y^98 + 
  1.0324533031260436554415719675855208901532496937061894841801502313369362717\
988011625`60.*^-226*y^99 + 5.227284141192674750576890288374260652902296601350\
9140159743418304529577301375815`60.*^-229*y^100}


==> anc/P_numexpan_CA2CF1_sm2.m <==
{36042.9827716471026651918801808446979430584738308216854883038179595804199952\
8391385`60. - 18109.213640614095440410430215934276542521392550286005033226733\
14620978201744681568`60.*y + 5.1576767739990793241026937504932905148625515641\
0883067532527577134405865169924`60.*y^2 + 11.70782016128955178887810152625006\
784384165552751081761495523987396063916757123`60.*y^3 + 
  2.3984793449647082740431220829736640356917128311029549025302079528116049344\
445`60.*y^4 + 0.4553494628744571841193381692023171378997231914137619117454868\
6399847924606923`60.*y^5 + 0.082963299491738839811147374229975661992589597487\
24709361937957917177291585141`60.*y^6 + 0.01474335045705906335799075692841518\
711117781282838890361446635995157210560783`60.*y^7 + 
  0.0025785639790926152952942620865193220589128428353654283781322229648454789\
5228`60.*y^8 + 0.000446165592483740253928320436179950692628592662546269863641\
89832451308954969`60.*y^9 + 0.00007661860983743596478386831588955203514376191\
207926709408106084230246136203`60.*y^10 + 0.000013085176161170000191565988435\
00887460258085327444048111520874371695764869`60.*y^11 + 
  2.22548827354606960989237060531257191458822297782969501243804647249132031`6\
0.*^-6*y^12 + 
  3.7729663296674617683172246015227631200291256950536481397447684156742803`60.\
*^-7*y^13 + 
  6.380382326264316540897249071115318684981872073595661673527176852071268`60.\
*^-8*y^14 + 1.076794250470270222904285791913125790861226886293301416536007882\
8859614341832916567626759`60.*^-8*y^15 + 1.8142759534857871671457837651668520\
850005757146850569348136728233934608926556263544478`60.*^-9*y^16 + 
  3.0526916812743738063128361190131151612197927345927307957939229566821724250\
373445534794`60.*^-10*y^17 + 5.1306040048881535758258571751066509278542014440\
877369680891178100338147946326090253497`60.*^-11*y^18 + 
  8.6146325266875547707373746581131608689704085662111938105628530099064843900\
02989785648`60.*^-12*y^19 + 1.44527104202305704684122107163270755036055601741\
5144814209441727053707064883656138413`60.*^-12*y^20 + 
  2.4230151237464270047926343206823030574865933296784335717286287688381287047\
3799485242`60.*^-13*y^21 + 4.059740367422468557365942476984036387509415093217\
5871308689912480050693589770873076`60.*^-14*y^22 + 
  6.7984469080023022256853828991378237297605928035458977683442405778972536292\
01637718`60.*^-15*y^23 + 1.13793879399135189717867470934769328396792442482625\
9546054369996885101000569143922`60.*^-15*y^24 + 
  1.9039248209126490898078358412413022491865332471225867113761465376614109873\
9944778`60.*^-16*y^25 + 3.184364127912109210101213909568176038306344723404890\
7359624428235675723787422766`60.*^-17*y^26 + 5.324208606597326452656463068185\
499417894900964317036742864661299580361209064432`60.*^-18*y^27 + 
  8.8994211198883936478532451546286656668164131687566814005101713633760214509\
1663`60.*^-19*y^28 + 1.487153260166485206626022419833350046192619884714569821\
17041027897583405884837`60.*^-19*y^29 + 
  2.4845526354315115762698730980309636933810049937490221986558453388852442305\
39`60.*^-20*y^30 + 
  4.1500085331009704390931344814074033751979521997505492133218721298579096849\
63`60.*^-21*y^31 + 
  6.9305339884960535655666573629307365017294628543965529640669246156043738769\
2`60.*^-22*y^32 + 
  1.1572012891835245340677600477377500661477820061720324844537776080328168536\
2`60.*^-22*y^33 + 
  1.9318897158090247541968877203733374412062616603989721912037976381223124919`\
60.*^-23*y^34 + 
  3.224726735155308475986394395700213587557330313882844158457042022595001243`\
60.*^-24*y^35 + 
  5.38202830078804628054385877024226226590102028813535628395500145750194481`6\
0.*^-25*y^36 + 
  8.9814457126192981542495370754897936201798458365589659159934537718087729`60.\
*^-26*y^37 + 
  1.4986422964757639059814117420703177639679082258317657839582711483815396`60.\
*^-26*y^38 + 2.50037419789586959361980641572703812122265705012183635906349949\
02572352629367132758120743`60.*^-27*y^39 + 4.17129364927185531799869383181186\
4166913958094977589996820622345561825914564682199673483`60.*^-28*y^40 + 
  6.9582233849132610068633237145044723171920012841684668330070634022801956081\
1980402791985`60.*^-29*y^41 + 1.160621574901871397324211874213677697568379521\
03165802023994700671643480977363043413963`60.*^-29*y^42 + 
  1.9357539060832274451092333723365961388561589145395360268849558189330050708\
878469418848`60.*^-30*y^43 + 3.2283396079627491926768119730939144079725797935\
58286540101702445181474996519426416388`60.*^-31*y^44 + 
  5.3836891684200594285344042684582551297650794871408072602740972753714370406\
1375406277`60.*^-32*y^45 + 8.977478594166280112362427623291925638478743582336\
5618241316334551894627433926045271`60.*^-33*y^46 + 
  1.4969393225506140330940890008564602129922200999449291679208226424474653173\
223738668`60.*^-33*y^47 + 2.4959223299582508797165956041930136210325354939088\
406180395691170371868856415817`60.*^-34*y^48 + 4.1613714939231071395942173111\
5946332419261519043068096163213215743201729261434972`60.*^-35*y^49 + 
  6.9378010549071920529983216613323684648400411016397890121474590595660370632\
316465`60.*^-36*y^50 + 1.1566138868026602674307837137043860670810430347091564\
115845459125134007127948357`60.*^-36*y^51 + 1.9281345825665262907979472081955\
13132967464947167166815330675696226335134503746`60.*^-37*y^52 + 
  3.2141767420316044314207955829804370341687727356717511533436586773518060716\
9476`60.*^-38*y^53 + 5.357801738074233973838383943198231739816871262432365213\
8900383702383528206255`60.*^-39*y^54 + 
  8.9307705328186187135847166350140861428862150038207128204919971564384690880\
38`60.*^-40*y^55 + 
  1.4885982222743439088759352724850704801248546809382172214987797702435403400\
23`60.*^-40*y^56 + 
  2.4811506780731053776495560539806449084021907745267808207463310347836596160\
7`60.*^-41*y^57 + 
  4.1353913004247313061546252043299417155841283811137816905454011976992877528`\
60.*^-42*y^58 + 
  6.892370340448251718965811794580998123916030627848373284885664538629950199`\
60.*^-43*y^59 + 
  1.148708342957539753843759681680334203095773889829966325381721570168826634`\
60.*^-43*y^60 + 
  1.91443545404233652638657673029525975875508867953779398964880764320128519`6\
0.*^-44*y^61 + 
  3.1905241198538441957776900069431381120444308038102477076883492555772404`60.\
*^-45*y^62 + 
  5.317092519898072957917003157642193894533094474411066987621649276700017`60.\
*^-46*y^63 + 8.86089889492418311208434502743748093712960598759728734296736448\
51581988623644411102756864`60.*^-47*y^64 + 1.47663510779281408693580226231276\
81531542795157066833152362458008765948376178361617727001`60.*^-47*y^65 + 
  2.4607125277644888044556810299976572231745331099148852891782164672970199263\
26164204147197`60.*^-48*y^66 + 4.10054198653359336192624476394270783512857023\
892860958349409678104417693105132958784296`60.*^-49*y^67 + 
  6.8330519701039017090305120740175913897781104092097225564205629851415737997\
20807851457`60.*^-50*y^68 + 1.13862738597336497605221948759630956683902019269\
87862375869439711266468040282820790664`60.*^-50*y^69 + 
  1.8973275297503120201512957087047684688130262974846773163518576722011316523\
94252729996`60.*^-51*y^70 + 3.16152845242771329748343260692275828288732060663\
923211748318209641581796810864166143`60.*^-52*y^71 + 
  5.2680063183218694533825316521277293580457686276735311036413457498501589059\
654946899`60.*^-53*y^72 + 8.7778907558464682402219734167188928017402948644958\
03419962540729488178593670767984`60.*^-54*y^73 + 
  1.4626116135254722708502219199686037684366292859643881720484688991693690906\
96146361`60.*^-54*y^74 + 2.43704236890204914129436597070111958491649660178864\
008119781068455077990920828083`60.*^-55*y^75 + 4.0606223301808482464210053031\
738420166101666895948701244070366843120371226455369`60.*^-56*y^76 + 
  6.7657789093781921818756571716000593437789792546685083205410830173058988000\
11522`60.*^-57*y^77 + 1.12729843728144557068333658913561835425666267160844534\
7203875188797503041229542`60.*^-57*y^78 + 1.878261737915382186686094375741417\
10852122783385042246640525537407806554573603`60.*^-58*y^79 + 
  3.1294615130653780739564155481353014900879013852655289521366091160584676011\
527`60.*^-59*y^80 + 
  5.2141029013583704760994841430813364366130533231963384566412529349608765646\
21`60.*^-60*y^81 + 
  8.6873282974750705154905927297805063374113894087265527587062008927964521606\
7`60.*^-61*y^82 + 
  1.4474037318589821490537932731128060065664415082414468795379257333243509016`\
60.*^-61*y^83 + 
  2.4115158253916154811884346810053540911040083217914781583790557944203964969`\
60.*^-62*y^84 + 
  4.017794012187055255222981941797339366529171455084295965880933405223138817`\
60.*^-63*y^85 + 
  6.69395027256799969453301968127764962567873214789444612914350205639199411`6\
0.*^-64*y^86 + 
  1.11525632297777259178431123329419604399173953446725403732509017651628589`6\
0.*^-64*y^87 + 
  1.8580800990937787733057190452254978808044579404081785346742687305616067`60.\
*^-65*y^88 + 3.09564974020364198882822051712565386087487765488947503368767064\
12027054662933640334726599`60.*^-66*y^89 + 5.15747299517342820871490225166184\
5628195276245228245072452975169802543134913280937485403`60.*^-67*y^90 + 
  8.5925087140344291089243162511917737089449578946546729873787088110124224051\
014041277385`60.*^-68*y^91 + 1.4315317236938361251818134892952962558737067354\
9003519349741473896002527510649760482073`60.*^-68*y^92 + 
  2.3849542304139743114280328268441825888017538647532533533958514371543308219\
57554581238`60.*^-69*y^93 + 3.97335430612315184484393942013015464825594837473\
1003143736498045339757880057313899712`60.*^-70*y^94 + 
  6.6196160439993967601539381592004790105985800804098101134905646242896604153\
2982079173`60.*^-71*y^95 + 1.102825135765983720692934664781046334361537174935\
87967767095883701691609514924753562`60.*^-71*y^96 + 
  1.8372952159999328134733509057378353967582124192216127392715917787253904150\
973099222`60.*^-72*y^97 + 3.0609042422036630919005431251448912095577013201182\
14570908639771788935261963115011`60.*^-73*y^98 + 
  5.0994005753605794046798271187831123520491893392607885611390907800066155734\
332319`60.*^-74*y^99 + 8.4954653377136605871195866205297095748398623988582011\
704570413797639253563170265`60.*^-75*y^100}


==> anc/P_numexpan_CA2CF1_sm28.m <==
{481182.525396166810448516301286076541492758113863622781257079774009260749486\
81212987`60. - 16025.20434348195645778631676511986886118122220851482773958811\
512833708457661680669`60.*y - 41.17352889815574435351574983588899409865311312\
89959261548973629994470731632587`60.*y^2 - 0.05494841563242523185739172288167\
827416672327458824916641169138945170099852914`60.*y^3 - 
  0.0000441685614415216833034705020545068966926616781394675604255895399405495\
1162`60.*y^4 + 
  1.86326758422648281454909742074100257351099256655905142906363742030258254`6\
0.*^-6*y^5 + 5.91882496726327946451164866568502511221614148463976769992026904\
33594674460416347530325319`60.*^-8*y^6 + 2.3206990588131493697652048425324349\
29610731186952080663008900881094378271017388289846327`60.*^-9*y^7 + 
  1.0197154484174893231097449454602862464699861495154752704811486185381714871\
986323227605`60.*^-10*y^8 + 4.34269868039271229066938726523970463013986468441\
5722824881502638050185749761974969802`60.*^-12*y^9 + 
  1.7436856632615767571107480820515785927211174520544498423552160969106198522\
1167523341`60.*^-13*y^10 + 6.652690648520932065463058507021424873187851675996\
907976014791450930495339198252498`60.*^-15*y^11 + 
  2.4405897053953342597768388009760483055288930461083997515010149668784470001\
4419037`60.*^-16*y^12 + 8.693005840473894524695357553813887835107470729199336\
162307050973637788300684231`60.*^-18*y^13 + 3.0277588377758457642674679981666\
1344212313267464332501852989348316363769233901`60.*^-19*y^14 + 
  1.0365423057241316157925374813215421253396149082075578583548090893380991104\
526`60.*^-20*y^15 + 
  3.5010175598454828149754942568214048039759171210447876504121375548484369417\
7`60.*^-22*y^16 + 
  1.1698834433982266561192404228644851273951426121848587425511588356748309652`\
60.*^-23*y^17 + 
  3.87552722826282296765633167008834530286132142945550303658562967265302907`6\
0.*^-25*y^18 + 
  1.2748039556238004521316174344932070800026990657711633592571858832391471`60.\
*^-26*y^19 + 4.16878768581996415964975460821427225823968230912317017971678396\
6935812020732070053093394`60.*^-28*y^20 + 1.356579108737519692903317824114441\
4221094875494507307676844034962652055276646678980854`60.*^-29*y^21 + 
  4.3962196498422407204598153956039254585370176770935787643298220227640567055\
80969056139`60.*^-31*y^22 + 1.41963882001515743225391526095916216695545822390\
946583693671201644509729684156660719`60.*^-32*y^23 + 
  4.5704214450086210203268322848733002524456944961175329791952205072849891719\
38825483`60.*^-34*y^24 + 1.46754557348532481534137121400216484568304511602708\
937239412943857037131403996937`60.*^-35*y^25 + 4.7014368494388350343318932170\
53985939894213506792328122202496607675157501221631`60.*^-37*y^26 + 
  1.5031275348998951606364654852069824593377007130350085839586739918962274317\
3236`60.*^-38*y^27 + 
  4.7972288270697328734250935022656110847754286524445782664038626083850738377\
71`60.*^-40*y^28 + 
  1.5286282640070217155927476822839841487477030379470354126262620506437467034\
4`60.*^-41*y^29 + 
  4.864126061383365430217571661495100412898349912594292633894894512649768083`\
60.*^-43*y^30 + 
  1.5458356747429962702882887429671053325509866653579074088190649593292034`60.\
*^-44*y^31 + 
  4.907188315034974558896721041541410213356462852292176785670984888686875`60.\
*^-46*y^32 + 1.55618433313926717741799054285880261520931820402074504259351787\
09189262563778130344106665`60.*^-47*y^33 + 4.93049078659804709623504947554654\
397967354726354534231023206751129733011872492066011996`60.*^-49*y^34 + 
  1.5608341581234123083689634228824512205005837593794788747839207767670893650\
778520947713`60.*^-50*y^35 + 4.9373414110325606962662148189191026109714288805\
4970571073014593721132887309255874289`60.*^-52*y^36 + 
  1.5607303576691507156583557133660315077453722720474042062175896576057990971\
117480445`60.*^-53*y^37 + 4.9304461583399838946720568553249713172711392391722\
1592700032077976010059463604302`60.*^-55*y^38 + 
  1.5566490418169043465511510211588167285645558563203486774489074153969500698\
79762`60.*^-56*y^39 + 4.91203502799788973474404289747985266352002515162279189\
179777099662399338107846`60.*^-58*y^40 + 1.5492320726178811267775397102849117\
117448087138561275934997220843859481395981`60.*^-59*y^41 + 
  4.8839585970525945565940604743440508726675794335603892573637008048824532251\
5`60.*^-61*y^42 + 
  1.5390138587652748284723983551222255512394582506618371266245804487261047618`\
60.*^-62*y^43 + 
  4.84776252125462756086879689185033532699535611519781484277205944168496508`6\
0.*^-64*y^44 + 
  1.5264421104813643517385793500285282286293451393237552408035546388763911`60.\
*^-65*y^45 + 4.80474546974567832121402579226279405416582306753523428423553408\
7796200910519309402934607`60.*^-67*y^46 + 1.511894043674411519169715584402331\
40645120674798171013292205883920139693362242750448317`60.*^-68*y^47 + 
  4.7560045385620627457283414866825198680139902256173289168864627086673115342\
85698465689`60.*^-70*y^48 + 1.49568913287231252136261869457737498477769065117\
74841476294713068136068962846501173`60.*^-71*y^49 + 
  4.7024711340068689332621040665245947852220706986541936119588246274910586111\
28032283`60.*^-73*y^50 + 1.47809922754905331003905821597971312003815754530809\
797287930906779774184159837844`60.*^-74*y^51 + 4.6449395475621840632757134760\
3576275417068923759859616840138970355756019346028`60.*^-76*y^52 + 
  1.4593566386844097189441772252373051587178382948839784057012281882493636023\
286`60.*^-77*y^53 + 
  4.5840898826465414125457958395728167791526771895053805809829580825945156563\
06`60.*^-79*y^54 + 
  1.4396606506038507158383886626191433095001866478000503831695826988458815544\
8`60.*^-80*y^55 + 
  4.520506582625493998539581497901811622668202399738172870619623293309646126`\
60.*^-82*y^56 + 
  1.41918280177367049510200312652730478827391047519404153675034956927196972`6\
0.*^-83*y^57 + 4.454693507176572538207744301575207670295039062526201362884667\
1835927768368038979106536703`60.*^-85*y^58 + 1.398071196040188966333950014633\
241857847480684119319648558881262779614470843911723373309`60.*^-86*y^59 + 
  4.3870862803070702463423237340817829166419052901963730857000393750169327180\
998938861212`60.*^-88*y^60 + 1.3764540447535341966198158112884791331231298222\
98740860524521113621277466113434586729`60.*^-89*y^61 + 
  4.3180624665057916573263462364417926979003319552910721430974437325274716795\
641443523`60.*^-91*y^62 + 1.3544425945520267554531810339879106202225305458640\
18240756245030865810214372687334`60.*^-92*y^63 + 
  4.2479500062845506864821676256435184731821978956556938041878355004211095720\
059588`60.*^-94*y^64 + 1.3321335611811874290113060341200173435292484563368482\
95059367425676849503984152`60.*^-95*y^65 + 4.17703424768671641134800179099943\
15586508330825349615587882992759397438719442`60.*^-97*y^66 + 
  1.3096111636183567157128939199638266866526642787487035449582568854174874115\
42`60.*^-98*y^67 + 
  4.1055638382465578691258601545232104582639326530855867219848013512018293046`\
60.*^-100*y^68 + 
  1.286948832827738152914041246451847106949813979421502884752515943533079953`\
60.*^-101*y^69 + 
  4.0337556866026916915294214841015513137595473689286163087749807381442685`60.\
*^-103*y^70 + 1.2642106541237346812475920244820697159897925958113693226164395\
950663231365832154039906086`60.*^-104*y^71 + 3.961799160291368399153419367657\
50319429407101540215545300712480506720943748938711123168`60.*^-106*y^72 + 
  1.2414525902328695411468044785441344872666293655296186345930000822884334636\
299911665546`60.*^-107*y^73 + 3.889859653079490649465778877820602712637458950\
85348063252006760620610492893343375426`60.*^-109*y^74 + 
  1.2187235228767030023997935509089876207057064324653971005274065588336100334\
423197885`60.*^-110*y^75 + 3.818081629258505289687091782532006835756660008054\
8573438223957594367450570298699`60.*^-112*y^76 + 
  1.1960661434273181137480597574885314393572337959531604909016233143629834022\
245045`60.*^-113*y^77 + 3.746591231908850722185540763766148478293844607878579\
51666397194412128320511568`60.*^-115*y^78 + 1.1735177174483566575220882266364\
677752275536112744960743628030399412059226113`60.*^-116*y^79 + 
  3.6754985259874508282542274257270566323155169816269911933630243178398626899\
1`60.*^-118*y^80 + 
  1.1511107433790113622145766535977098444678717531396190318596771535711897542`\
60.*^-119*y^81 + 
  3.6048994342282498448811643725263984944024777562430154806401853945245613`60.\
*^-121*y^82 + 
  1.1288735219817428570753137642439438456191507214781009179316177136743967`60.\
*^-122*y^83 + 3.5348774135500892593621770911542958663207076337198506369564729\
368003867089236328686822833`60.*^-124*y^84 + 1.106830650255850852437785540264\
752683859079337715742652402959610000503461383726017973789`60.*^-125*y^85 + 
  3.4655049113817916657943700046879689439884962133033610012726003889923705906\
009359311257`60.*^-127*y^86 + 1.085003451164564678790640331013417341862244714\
6115754346122844240347517442670417171`60.*^-128*y^87 + 
  3.3968446346145925460588746320283040384569969201531701273548942938571004925\
04795889`60.*^-130*y^88 + 1.0634103486145791161959397175073425419591761927196\
31132009676760380461299209152521`60.*^-131*y^89 + 
  3.3289506584476529272694090625733153754636697464323767715103712026236930217\
27694`60.*^-133*y^90 + 1.0420671955722175605205233498953270382167509309560016\
63216264693004537496284062`60.*^-134*y^91 + 3.2618693979474946240507904443084\
672894495519180536896617352117249046572967134`60.*^-136*y^92 + 
  1.0209875619282270756726170003414757499684091337380402139235507503085808151\
84`60.*^-137*y^93 + 
  3.195640461497103548422381135040592413116850668531872335158520110237436048`\
60.*^-139*y^94 + 
  1.000182987677681897367241971547787845401299198609133043411227805277436151`\
60.*^-140*y^95 + 
  3.1302974023083920049003631714687205300290051781656280685704850037099511`60.\
*^-142*y^96 + 9.7966320611859501850182329276483149498429523051604658219029285\
1300214555829667088390573`60.*^-144*y^97 + 3.06586838168904763895892559814124\
296653647417026206097781795909580356833056484556773187`60.*^-145*y^98 + 
  9.5943634105781948445976691823600256089526365510787802580951818211497619667\
85452149377`60.*^-147*y^99 + 3.0023767556935115367273276838062641059733515852\
0695094842711048822451921797877349619`60.*^-148*y^100}


==> anc/P_numexpan_CA2CF1_sm4.m <==
{72216.0953285682936215994204102382547564224206142219826471738070147472871818\
7670089`60. - 18040.895175085141095344758994626223504327247892268569457289760\
99048939053926646777`60.*y - 30.763776335208535267293327851477271446329855873\
72980325269439920645106126280406`60.*y^2 + 2.69618755559437903347100397469436\
19662155554990881093655709464913897888913088`60.*y^3 + 
  0.4492997656260378794739660531705035635490390019420899195841583982920314212\
871`60.*y^4 + 0.0670022253902466914670715746470221052214638720199164838062639\
9780900112180127`60.*y^5 + 0.009460327895110805603165050815406527898382804434\
57056320258175950937648930023`60.*y^6 + 0.00129107916562782390156089526143194\
437999732441108293501065350631304373051481`60.*y^7 + 
  0.0001723720666045636296968094749788738279088506192346645073257953400031645\
8979`60.*y^8 + 0.000022675903668222013707082274721406323082340553462799225945\
00538485494324817`60.*y^9 + 
  2.95233246276343953483287558748569984112513800039634579796967085157626443`6\
0.*^-6*y^10 + 
  3.8150499673838955075704937122649219678189522410456904183953411941261436`60.\
*^-7*y^11 + 4.902199252966173975916001598027697854126653675851031529485555851\
9839840636569031596878019`60.*^-8*y^12 + 6.2719822355603806987912761581868070\
25162235561062002653134030574350902184724308006579492`60.*^-9*y^13 + 
  7.9973435193349763727126652712355612810827635585426116317192652044529878225\
90412624542`60.*^-10*y^14 + 1.01697202927557023649082915547005312696079662259\
414353580729359641889373266180521482961`60.*^-10*y^15 + 
  1.2903733904142163755609273497703092569571446800282322441578385987027165493\
585846603783`60.*^-11*y^16 + 1.6343060537841615033165674555450039811043427033\
77624906038629627870145242289544549829`60.*^-12*y^17 + 
  2.0667778166438774386215907870627915183644387112825169284380075318351678453\
5260882523`60.*^-13*y^18 + 2.610356144391232796771721180138321741181893155479\
9492210145036551389550702957718278`60.*^-14*y^19 + 
  3.2933189324399074003949366511952847105321689371257140857181078754000058297\
46618136`60.*^-15*y^20 + 4.15109466650732169173891195447124186111817145040154\
973989609933935679635700120464`60.*^-16*y^21 + 5.2280646758974022558261894313\
070052529164069673035627955736785488722965940896453`60.*^-17*y^22 + 
  6.5798183956288232802550218404150675234222280401580736196607531203199017108\
30839`60.*^-18*y^23 + 8.27597534089884784487509215928221332815531424691856799\
670746645402138726672448`60.*^-19*y^24 + 1.0403715993876330898429330089520864\
2203309931195368368478862724267153142222837`60.*^-19*y^25 + 
  1.3072199436585483500030938583783596039431934180506123738929061112278896340\
375`60.*^-20*y^26 + 
  1.6418090120472550668566190190513154598706053572244319445563439195432598025\
45`60.*^-21*y^27 + 
  2.0612471875673274341354490722186388909156700215532654477128233924523423685\
1`60.*^-22*y^28 + 
  2.5869496921952462682424141684049513509574383734521396648613193576384678141`\
60.*^-23*y^29 + 
  3.245720473767736959849494746697045930981057736533290350752215103217739657`\
60.*^-24*y^30 + 
  4.07110545343622850206318180448189601558607150497311406523957249020374694`6\
0.*^-25*y^31 + 
  5.1050851224133856342651799936500701848312369582752276488831964090427645`60.\
*^-26*y^32 + 
  6.400191497082559097421600132178477526619456057138375451424763371858101`60.\
*^-27*y^33 + 8.02215572009476933802195936290173882293080779099858425220562063\
1491584582014698283358047`60.*^-28*y^34 + 1.005321919666294960875845225165626\
794406068836185466786188897300443434787844403765338786`60.*^-28*y^35 + 
  1.2596274410859588139346124370370672642160319442122689356861843097485856502\
5454324274277`60.*^-29*y^36 + 1.578004313998975033432496743812546740005755957\
3321775487390445317207471354626587525975`60.*^-30*y^37 + 
  1.9765551755511079141950599077678326622494528440108227005557875916874204048\
95705051878`60.*^-31*y^38 + 2.47542282656711660101996870116963033871594959530\
659270888340230881351886260027848856`60.*^-32*y^39 + 
  3.0998026966745569047062644140073735603439186118645801829535019593976815576\
618997748`60.*^-33*y^40 + 3.8812088087035416897195029148524495073353529594226\
33692707880491785601329527417082`60.*^-34*y^41 + 
  4.8590566705825426263337537181115200893130596611096074098847048852371891213\
8457935`60.*^-35*y^42 + 6.082642385165105089469765962785556553545193134531276\
8096290208044001862592133147`60.*^-36*y^43 + 7.613617095874747905230112728918\
553620276065844531758123422016800012924510085741`60.*^-37*y^44 + 
  9.5290806696571320045927640179201872362055069616067056547324065485109928703\
782`60.*^-38*y^45 + 1.1925449496956423681485570365331835399428845937157599704\
4216326738789119915864`60.*^-38*y^46 + 1.492329200916565752313613247648424970\
3408828489289647781660065215995308774836`60.*^-39*y^47 + 
  1.8673373911801184004366554187747620457728656090041602049398519024558189396\
94`60.*^-40*y^48 + 
  2.3364215624345349532786215304676299623500033236685506387181514088164712231\
5`60.*^-41*y^49 + 
  2.9231540027079326247303290729233251955094757890376021539811524147531936288`\
60.*^-42*y^50 + 
  3.657008311788370014727376734715198101867133050878587763143602377481364993`\
60.*^-43*y^51 + 
  4.57483582978244941266591690148700733288028560425854782097912200165775467`6\
0.*^-44*y^52 + 
  5.7227112632165532431466308467192849389760044752337600214793304185283687`60.\
*^-45*y^53 + 
  7.158239794535078004223957086554082212324481980889479561034899815870873`60.\
*^-46*y^54 + 8.95344102177939487132310136230422713696609240512234557939366815\
9314763643026880239501312`60.*^-47*y^55 + 1.119835389733075653523359059075689\
0000485297501915108348076111827074518143788193291244661`60.*^-47*y^56 + 
  1.4005542856859499430444872682337367528457490288870757874418274931870234899\
48725502107353`60.*^-48*y^57 + 1.75157303503946486045087156740004006575200404\
741299310238907609260842136901154720925935`60.*^-49*y^58 + 
  2.1904837254161969321053171624979930816269642839679608816890452935522391511\
031107867481`60.*^-50*y^59 + 2.7392782963217746203297607340309797031347870314\
68111861395085324274061328403303596544`60.*^-51*y^60 + 
  3.4254484850980887919413908979750720519645722329810787015961322488409584341\
8439509632`60.*^-52*y^61 + 4.283360661907634810991057984829588897876256103709\
7056785392966096452130573965480846`60.*^-53*y^62 + 
  5.3559742331316696665999146560481594513444155697539112424418667345823838395\
21883465`60.*^-54*y^63 + 6.69698944798399203178954863096275065751736248451600\
71594208077984158865946776203`60.*^-55*y^64 + 8.37353188306198459300828624475\
79488375274136867321548250235328459145264481184225`60.*^-56*y^65 + 
  1.0469507673862391607633907899282143107619862479989122017413361392359211561\
127171`60.*^-56*y^66 + 1.3089797047997047743174046085789367592393019672530588\
01276620252093063065601996`60.*^-57*y^67 + 1.63654955627911698431169440677732\
859773529199791722581214201933350650175517366`60.*^-58*y^68 + 
  2.0460464748133351448344711636346336414897757150147967034972582822014326596\
028`60.*^-59*y^69 + 
  2.5579519213177736612566730379575798472975845772866994748713752502257100953\
84`60.*^-60*y^70 + 
  3.1978658953529107712200711526481140444430509030316210525665553958010507515`\
60.*^-61*y^71 + 
  3.9977857668702865244384640239176385746712642275178031877732725687904162384`\
60.*^-62*y^72 + 
  4.997704546008020568204010723949223732915881304599074176073419388009606973`\
60.*^-63*y^73 + 
  6.24760836906704123479747577126617304468772860681759538841064036772019923`6\
0.*^-64*y^74 + 
  7.8099729001752103901973150724659442483031137175043104262801790204873583`60.\
*^-65*y^75 + 
  9.762883243507216869784255310861699985941650590379534811078349017288829`60.\
*^-66*y^76 + 1.22039330720640703282243389845455345319281318761868366293657270\
13467891151041893933864094`60.*^-66*y^77 + 1.52550975577155718018509000229247\
2895662608163976061244713819655886439160457584661770072`60.*^-67*y^78 + 
  1.9068823272640518640189160846039910599643371822260424519935445938428555948\
8414117773916`60.*^-68*y^79 + 2.383563894770828382694220220369915120167527447\
7817624277751917339767889232644028052655`60.*^-69*y^80 + 
  2.9793666846888684942673060120610375895754382284840423668358171531441010579\
28904014474`60.*^-70*y^81 + 3.72405093325173462677980897696284122887980640664\
377000853888337621543390770932976271`60.*^-71*y^82 + 
  4.6548103682832546287976502124306087886202502164791790388539294744199941090\
607942468`60.*^-72*y^83 + 5.8181286289655796813346544585688022009670984647943\
99767823328701070915991944699418`60.*^-73*y^84 + 
  7.2720992394427284744984055589554884735297053909053157218650454046536951905\
6060172`60.*^-74*y^85 + 9.089324874220744818491563737520400255898274072021164\
3658490450588150399195464072`60.*^-75*y^86 + 1.136054054761196378361185577642\
4198271385900565555486564898950970522134666484597`60.*^-75*y^87 + 
  1.4199141466755045171376180340683895136575644735170124456554726211493901583\
41787`60.*^-76*y^88 + 1.77468414085246810596496883119089427817414302002255736\
13215474580640191463114`60.*^-77*y^89 + 2.21807438648420123002238497609352219\
19854681932611144205747236197636960959906`60.*^-78*y^90 + 
  2.7722178660014836754652123307387742248495724892081101050809064729934925410\
11`60.*^-79*y^91 + 
  3.4647744791040675869843221710599645375638147910912713140838135911235288089\
1`60.*^-80*y^92 + 
  4.3303110267473947632737400972831187448349923624010419197530302203106053742`\
60.*^-81*y^93 + 
  5.412025721745265096017825257945483340382612051722671612352027556322369461`\
60.*^-82*y^94 + 
  6.7639032336042293900018613296500357103713921262851963488192954181335968`60.\
*^-83*y^95 + 
  8.4534077447465086432755865821686918726410221245845168085730655568725512`60.\
*^-84*y^96 + 
  1.0564848323841177102696358707034588067665719155104988143661732391977712`60.\
*^-84*y^97 + 1.32035844471582607351017375103292930172651860833811360622257195\
78511104226305255910425479`60.*^-85*y^98 + 1.65012813921527205388364045395375\
9002623287111080308364149346427376788173879177669849186`60.*^-86*y^99 + 
  2.0622477577520720428097512700251989446871669987722137042392353864805089538\
9885623996913`60.*^-87*y^100}


==> anc/P_numexpan_CA2CF1_sm52.m <==
{842807.724357829175767651653985135023674221978778634473689173349730605960978\
36716435`60. - 14139.71855800655983978092645424604706832882035828138819521778\
380778475909292837984`60.*y - 37.49233780289220656254195484339497963810021291\
52860688412951351937573654969396`60.*y^2 - 0.04655695919578162496005128902621\
419371868611401798242094356845038783886903566`60.*y^3 - 
  0.0000997260174542959885600217557927832717334542368539300458707345186919640\
4714`60.*y^4 - 5.314956292249787744571953971387689682327761590178710025445744\
9711398138483324207146650585`60.*^-8*y^5 + 2.72151936535397980331031777001416\
5346726304058243642987728493751870815543898540440115033`60.*^-9*y^6 + 
  3.7378343090310060699920371749151491721502779809945680326241239116039002227\
300190023984`60.*^-11*y^7 + 3.67421628715094644672815366929070511134857518301\
130455472057128755214893880616396395`60.*^-13*y^8 + 
  3.2566874809221934496365688733852854639643196643480759745137793219970587041\
24135769`60.*^-15*y^9 + 3.748364196437191460689681106250780526611018903691438\
770608684000624583531337843`60.*^-17*y^10 + 8.1037344569478362704376983403394\
7505990885013065417827994195247556694624969171`60.*^-19*y^11 + 
  2.3102175380356554914548439045342241396642146155372352774864508710659442467\
114`60.*^-20*y^12 + 
  6.3568650716001693796239347916762837129954093229702341996473884103472854973\
7`60.*^-22*y^13 + 
  1.6070377262166110951562397996642992955039164323185948431276175724542617483`\
60.*^-23*y^14 + 
  3.78342432604455713968831397879712665052727609223906839338471891905289822`6\
0.*^-25*y^15 + 
  8.443531690659238774683514329474087413728803270279311148530093598292222`60.\
*^-27*y^16 + 1.81073685430070408265633190906949996439622116408704145810380529\
8964570493254886052329418`60.*^-28*y^17 + 3.767798121848518204308523096579423\
9730330600573256981862316761894191613403536710291098`60.*^-30*y^18 + 
  7.6596798828878535630908440031859778478370396610697083170411102007902762084\
7677080135`60.*^-32*y^19 + 1.528908514917515779324535401010215910815350147380\
1917207335415295925670752634292913`60.*^-33*y^20 + 
  3.0073776687969861200889789954900585739996343926847857173576074443567124175\
6161285`60.*^-35*y^21 + 5.845503112627154755687890169047338944660713239781962\
959317316361019164783664697`60.*^-37*y^22 + 1.1251088279132717452532058426631\
2798740718503968510943883866306277961478726851`60.*^-38*y^23 + 
  2.1479009735763573098578310439696730950587863223401535197963094335988310186\
97`60.*^-40*y^24 + 
  4.0723022045083501013820892566615261228573777423415801965552640430787031336`\
60.*^-42*y^25 + 
  7.67571293224441781390263278126420200159256104849822093175527422811052031`6\
0.*^-44*y^26 + 
  1.4395016311256228712691431513713528099090631333968484926014625961003955`60.\
*^-45*y^27 + 2.68791948165453326712642962418692825255927331127812475370611758\
35050124304456501010957108`60.*^-47*y^28 + 5.00006334031086396506127771806458\
836811102755139146787561653385913486927114035038871059`60.*^-49*y^29 + 
  9.2702984811510330903297279915258801087500398849550744216486010319779551929\
27194743248`60.*^-51*y^30 + 1.71372902156006783698640714198404084095130914466\
780759754804911643328541591595030972`60.*^-52*y^31 + 
  3.1598451026016833659246788541901513208459712312595607135966465799363812770\
37995657`60.*^-54*y^32 + 5.81283806836105651832977545480762880203155083420387\
70622216798469028946049081436`60.*^-56*y^33 + 1.06712536086319150857943968663\
0919557539395194826845383723335653647589215055936`60.*^-57*y^34 + 
  1.9554147525255213012768518028803927904935268951854192838815057873837872418\
874`60.*^-59*y^35 + 
  3.5771559722674813928846214151252950849412814731831779735019380624542745811\
9`60.*^-61*y^36 + 
  6.534036358989244692873469983398496550819882715703202967624239179303012964`\
60.*^-63*y^37 + 
  1.1918742712806910844294145750599429357111158542872151963711883587204722`60.\
*^-64*y^38 + 2.17138996822174477998362118347636070199988316196698858915816608\
03434380219420395639827254`60.*^-66*y^39 + 3.95139755973258708330095507254518\
729149425249000457492775496854409365373120456345198744`60.*^-68*y^40 + 
  7.1830823154733742658014440976929697159444485316853643114671064981425355687\
61768510432`60.*^-70*y^41 + 1.30453361733054107393366691140951620887024200142\
41432235458457697893212460374555885`60.*^-71*y^42 + 
  2.3671029367975822703092803363371674428897450325276450620775795883593903463\
63099036`60.*^-73*y^43 + 4.29166796570459520427899908023139220027559657479249\
99435757565327712325458558855`60.*^-75*y^44 + 7.77515102665088335161233868500\
240916543930458204507426214696347908118562768054`60.*^-77*y^45 + 
  1.4076325756460104747733072478206657387874121573132190267871426913751641325\
045`60.*^-78*y^46 + 
  2.5467670744544794505050459308555191147664807404585966424890373429730953207\
1`60.*^-80*y^47 + 
  4.604985084128997713266429708109807278834089963742936304022603539955657707`\
60.*^-82*y^48 + 
  8.3219316550603417513857097274740130805301804807090802796651884436361317`60.\
*^-84*y^49 + 1.50311844737239840845833286771828280895454314589471972736515078\
97704096447184381899897342`60.*^-85*y^50 + 2.71362735218245220135355940742337\
535408132084157459968326501504427954793011706055071021`60.*^-87*y^51 + 
  4.8967584527287660146181456261146071653543858345998367840822211072360426013\
37176039531`60.*^-89*y^52 + 8.83244647113498918037334172277101873923137644333\
49504373803738297419500045313091094`60.*^-91*y^53 + 
  1.5924968179507795708666865681867264618208356836762329704046872268665474263\
30501576`60.*^-92*y^54 + 2.87019768486336394603943940286563595924177485798121\
82689880509220772247948782103`60.*^-94*y^55 + 5.17118825560551739696872893971\
148715187416612698389631572122532387194570249615`60.*^-96*y^56 + 
  9.3137176528517799408760509352767422800737203479156913819958859095861775335\
94`60.*^-98*y^57 + 
  1.6769425067354852591164876853046568689679257474682070456307907870705996554\
9`60.*^-99*y^58 + 
  3.018444932885978738016789702419716152156289112567679845431125424360079316`\
60.*^-101*y^59 + 
  5.431569713133863004585724553616522127220430476249546129279965072582849`60.\
*^-103*y^60 + 9.7712698842777724413962338160388043131070396824392623440803231\
79890411672762108897766781`60.*^-105*y^61 + 1.7573824387659733579100592793000\
1055735830514117091676002318382462401270541561628853781`60.*^-106*y^62 + 
  3.1599254091366694184530995999800871401210230059759635458519729461977362037\
45885907821`60.*^-108*y^63 + 5.6805177809520689673461204577774638710433720362\
489882657973688431828120644342543249`60.*^-110*y^64 + 
  1.0209500059813270338767927486578222981954465272953611467335888002611516747\
29282923`60.*^-111*y^65 + 1.8345564587597591351667030323075109958177087669799\
748858511746015724972217680267`60.*^-113*y^66 + 
  3.2958849068190032894419207423833766985187050248363100650774920219527003518\
5883`60.*^-115*y^67 + 
  5.9201316877508560463020858691339765558349096927937000118326354518768300946\
47`60.*^-117*y^68 + 
  1.0631947983338250761678875232353121217922509979538349068962214886629146803\
1`60.*^-118*y^69 + 
  1.909061878749692905953101184613632014590290396939119442185178504516983087`\
60.*^-120*y^70 + 
  3.4273320345943130790414212793401531694476036284037860734730346196745295`60.\
*^-122*y^71 + 6.1521157101247616691293642563054136970163029065701625002887680\
071022075877432587927024364`60.*^-124*y^72 + 1.104149536232919617772848027773\
722471647665859595658486582791650324079627233963226413905`60.*^-125*y^73 + 
  1.9813862816965099673948373970041079857183038989971537344849232442707249543\
930132657569`60.*^-127*y^74 + 3.555092321382884503176063595772727828957720249\
67799666060317313013064118575974619834`60.*^-129*y^75 + 
  6.3778684609166205756374445272358423038327585535284586088376334997401952208\
5675009`60.*^-131*y^76 + 1.14405132454783250125433242928130307274555304366610\
465288309511552357675981514236`60.*^-132*y^77 + 
  2.0519318818731354059753683686910292337628436617849055491973154701834401325\
70409`60.*^-134*y^78 + 3.6798484906866098186438183729473498085746586000522820\
780520646180911575234472`60.*^-136*y^79 + 
  6.5985495154380838437659112182290395054556765686511863950542045276696290065\
4`60.*^-138*y^80 + 
  1.1830972313226381366670958336423370732086490146363947171407530217821102222`\
60.*^-139*y^81 + 
  2.12103379364957932105124957676255228808970805074284005586845361192750572`6\
0.*^-141*y^82 + 3.80217074093334513429015287877184315903670835799336432803071\
81235340707546046672698281842`60.*^-143*y^83 + 6.8151296332682197037279629628\
9065209658111884291253552084379005962188007918661978616256`60.*^-145*y^84 + 
  1.2214526227445737364271088038604177262649414478902239168246927099831619280\
826518254539`60.*^-146*y^85 + 2.188973873378743172500205260314998666197751539\
62222199912638436904627824010353739724`60.*^-148*y^86 + 
  3.9225397474503736503018480451739263889043917582468482849839837330133279253\
56383437`60.*^-150*y^87 + 7.0284290065388155729685328527190668595245140700653\
127632022108023630595053169607`60.*^-152*y^88 + 
  1.2592575272008719847178086342447924830106798659256498770102126595603492356\
08237`60.*^-153*y^89 + 2.2559913150858758519808455977248021681089557753800005\
466322390601816614273491`60.*^-155*y^90 + 
  4.0413643145137252850902355062765544288844098684827633093784595156905711589\
3`60.*^-157*y^91 + 
  7.239146685798706205437155111627251061754117454101200174026433020356170125`\
60.*^-159*y^92 + 
  1.29663154355266028480944930325011172505865916197867645037318882704588012`6\
0.*^-160*y^93 + 2.32229084248777139692608938371985519521995892739563405347725\
82239687472494316336162800442`60.*^-162*y^94 + 4.1589950561885768584595515173\
5784796989390935254539653391853024145292667561684950802456`60.*^-164*y^95 + 
  7.4478834408009629399921382218576436564962239088700522575222424121383838499\
67886381981`60.*^-166*y^96 + 1.3336776634198306203994099219766733657164729274\
2137963922053756438995649328795389561`60.*^-167*y^97 + 
  2.3880491034724667993499301166932990369459596426319518755397546689892325801\
8531983`60.*^-169*y^98 + 4.27573510004218073658991211499393611389357932126558\
5753559724796918321848867773`60.*^-171*y^99 + 7.65515968749941768408434832005\
44177697727001669336004418603942717684748781146`60.*^-173*y^100}


==> anc/P_numexpan_CA2CF1_sm7.m <==
{126014.104706147838173632705814840803355410698626393863195536461061707428747\
90340517`60. - 17814.19238659650763037108943422048726704125826251932820682409\
764708761912688506367`60.*y - 41.62894823898692064708603963338552925748870759\
615888713142661642387716155827101`60.*y^2 + 0.4263531178187074077769027623198\
6423968415483070400434616622544696590015978257`60.*y^3 + 
  0.0629768960844272930993621815969806254769187946442538776595607692434429787\
1221`60.*y^4 + 0.007333710288633263747207925248135389277672555763900093317653\
76555274652505372`60.*y^5 + 0.00079375863907252798519944141105825611470702302\
903084786632168265651748247244`60.*y^6 + 0.0000818895374528318445755702406059\
5089499610765404290528553199635999570584829`60.*y^7 + 
  8.183917065257530257249624024252365181833091594042762473685584147773518`60.\
*^-6*y^8 + 
  8.0045429614728890008527114559686374641509182965898774110999197688536394`60.\
*^-7*y^9 + 
  7.711922675397190031865850514825059349567683970662820610018113300530614`60.\
*^-8*y^10 + 7.349453746413766913684312973012754367309068256034483462833480814\
384502790566902530725909`60.*^-9*y^11 + 6.94744352578380511962807094421929045\
377040036819074339682737266051590087454310310879392`60.*^-10*y^12 + 
  6.5268934040780239162575620109775638163732162661165039308691654632454225063\
328506785562`60.*^-11*y^13 + 6.1022568420857290076984919822844343219075290055\
82280647339845889498754113987790809591`60.*^-12*y^14 + 
  5.6833780263351747181967013417939772807236413918712835670988253892817339551\
603204416`60.*^-13*y^15 + 5.2768437272215645654132683298057642098428573745082\
233460698312095937459354835116805`60.*^-14*y^16 + 
  4.8869288025513106016803197523508844843788017769221939450044222414423012204\
84524292`60.*^-15*y^17 + 4.51626231485367302356149528043819313774988492634003\
948422440012584585944082097428`60.*^-16*y^18 + 4.1663008472494796633178482742\
07514341099250788471345019930887155613023345481962`60.*^-17*y^19 + 
  3.8376676573700782538574690339328414010647300902878194254041199177640202939\
02408`60.*^-18*y^20 + 3.53039752739450103466920187284146408827464976120290609\
683120260919488166376539`60.*^-19*y^21 + 
  3.2441146309246931759634400033326602283718894527278992305053605752536496023\
76`60.*^-20*y^22 + 
  2.9781623407349891606409199090556113298039063538536322230637203336575142058\
42`60.*^-21*y^23 + 
  2.7316982323903045729703946985935402770586083061036148981323388599652683454\
1`60.*^-22*y^24 + 
  2.5037636716662436625519157145505376036337506419294790607195854856930793339`\
60.*^-23*y^25 + 
  2.293334706127895602359679312111488267373147614444313961630792529149627702`\
60.*^-24*y^26 + 
  2.09935912000269330400348680214279755868134188122984510672145606336955556`6\
0.*^-25*y^27 + 
  1.9207831982877488345925497612732457673075957977661157436261821402392444`60.\
*^-26*y^28 + 1.75657080951625655539880432033966019207241781334437663053368447\
88240085693990648486945098`60.*^-27*y^29 + 1.60571674191724450859533730894915\
0441100155340558827525159770893182927943439981429390293`60.*^-28*y^30 + 
  1.4672557370033175016788563700172659563021818787836892354590250025652094618\
1979045614893`60.*^-29*y^31 + 1.340268304579602878760877215893457160553370964\
1524184109630889726434114317103277720778`60.*^-30*y^32 + 
  1.2238841368418114207436230621994061271546126914227224791294376178353541417\
13468190369`60.*^-31*y^33 + 1.11728374076238144521010256066269669136982681769\
904906864012775487360544158729016641`60.*^-32*y^34 + 
  1.0196987590646728985750894818505739052402475929078998297085695304610409872\
350050243`60.*^-33*y^35 + 9.3041133769928800828099405346070973898661108025028\
6057545847609641095474043834155`60.*^-35*y^36 + 
  8.4875281245472006919591133520009379012923032025409760936324000683904421980\
258388`60.*^-36*y^37 + 7.7410192231677748613916818836466367713931975927393697\
39845182599352198139942655`60.*^-37*y^38 + 7.05882707424192741211276085646272\
886806229252337738041803059173433381142422778`60.*^-38*y^39 + 
  6.4356221124819720239392820765752531647859628564874484400229317837082383480\
644`60.*^-39*y^40 + 
  5.8664807719601977528039775992446752016162430098560701449682411956059693232\
8`60.*^-40*y^41 + 
  5.3468610713776093201224332869795384081652617273240460071501825383790287728\
8`60.*^-41*y^42 + 
  4.872578318262854987424495392532063857826786277895774888211656904260410452`\
60.*^-42*y^43 + 
  4.439781296399843567236190842433790114780255143442363002464560837096041416`\
60.*^-43*y^44 + 
  4.04492919627985741622167352390036416529779567657310852539368426623834322`6\
0.*^-44*y^45 + 
  3.6847694678635322681106894115016130343339320264015261947600372625741493`60.\
*^-45*y^46 + 
  3.356316713103415966185521399206539949147856470188174518480135962600717`60.\
*^-46*y^47 + 3.05683268840682564859171587625283843660269385638052560226364059\
11885584917821904859287017`60.*^-47*y^48 + 2.78380745131852315143186696590840\
0015866145104007314055609207884695175013237481912247604`60.*^-48*y^49 + 
  2.5349416586856142397842325299204121355166482673516174095639030794612876421\
8522548381667`60.*^-49*y^50 + 2.308130003488848640799337303655474286034598090\
0130589684767679651060067503526331023897`60.*^-50*y^51 + 
  2.1014457628617040920755230883207396861799450768128174139974906519419579208\
02086062872`60.*^-51*y^52 + 1.91312641937487102271786928334847456849162471060\
664417428635259105588942928249162384`60.*^-52*y^53 + 
  1.7415603104977646538503714341385094817674015897349851811972481481446007760\
364568435`60.*^-53*y^54 + 1.5852742565189809742241563528179259566119648909765\
33013788823776312451477680569118`60.*^-54*y^55 + 
  1.4429221145295485123563190182785047490246939043665515281112403033740488977\
5715523`60.*^-55*y^56 + 1.313274204885299970961259628287822992850154312924937\
2163357091038990199180679782`60.*^-56*y^57 + 1.195207556504096787065827717073\
578422471645859942017531489840391052012445852342`60.*^-57*y^58 + 
  1.0876969181335214482377399269456184749237924902081072456655167618413656109\
3903`60.*^-58*y^59 + 
  9.8980648411966998932812389954386531977450588045795379802674275711147747811\
18`60.*^-60*y^60 + 
  9.0068228504100313724707437541176861477509838800595276319824372432864683851\
5`60.*^-61*y^61 + 
  8.1954519570455833609458253426826926705090590109169823580364405900579732746`\
60.*^-62*y^62 + 
  7.456845153275295342062749825160932793383524370960309482066326566706289971`\
60.*^-63*y^63 + 
  6.78452077161987492406774260197404512576511401325545718919676199544762818`6\
0.*^-64*y^64 + 
  6.1725684730040265730952356681614505652518387498551666461531158916877403`60.\
*^-65*y^65 + 5.61559974876086798875421889793638211682613883947961458872036557\
67683043327255468106829965`60.*^-66*y^66 + 5.10870258309329617837794927970432\
9435974583370820304305546563629493907767685334509109175`60.*^-67*y^67 + 
  4.6473999462017108055841811123853733355468132617039078533327500840176167703\
2808590119843`60.*^-68*y^68 + 4.227611811133421480713379389034411609604916134\
9213958190015669920026022469690534259051`60.*^-69*y^69 + 
  3.8456204092684488046453406371656369330703512781432174228567490797790672983\
33372957333`60.*^-70*y^70 + 3.49803846014539551506476859753070501774800067533\
869296390959088473066756416695141318`60.*^-71*y^71 + 
  3.1817801310022291288495662054119410012991810518434572818422312329070841465\
596088947`60.*^-72*y^72 + 2.8940344999409456250065466406718164812476903719413\
44476442207697361539445519972472`60.*^-73*y^73 + 
  2.6322413140244195339747354049660406337791232801881120872431961931847223184\
9742043`60.*^-74*y^74 + 2.394068849896692974689310053018003784542464677837915\
108871673814535956773094074`60.*^-75*y^75 + 2.1773936997148422742200885103014\
20875670155721737922099540695763063049852977515`60.*^-76*y^76 + 
  1.9802823193302763002602552234361646237711542503807213438568036568980368753\
4356`60.*^-77*y^77 + 1.800974188804662203003593502820528696734241208903401259\
6541106691899020412042`60.*^-78*y^78 + 
  1.6378664475392551891489554508474482659997003896534081250914274359928212426\
76`60.*^-79*y^79 + 
  1.4894998775870261538497539800424472441492655232213622993969170419227929218\
2`60.*^-80*y^80 + 
  1.3545461191563492457214042445232942256974242758215668879340764287085352892`\
60.*^-81*y^81 + 
  1.231796011954792542702946731243879587824830859464676177931156349838046296`\
60.*^-82*y^82 + 
  1.12014896491262349307470998091889082090904287766366846039578767278253008`6\
0.*^-83*y^83 + 
  1.0186032650175386878106370977663181477058256665883376864345506112180271`60.\
*^-84*y^84 + 9.26247243532670128136166490487754984575456278574522457912524558\
7318085876509337829016178`60.*^-86*y^85 + 8.422512248049213038324742689358694\
2034038017459170313552622256424800155764179271574097`60.*^-87*y^86 + 
  7.6586018924377867484074187954498766698211784783654877933694413255032908976\
992804829626`60.*^-88*y^87 + 6.9638708790327324452128135450771293053227148279\
37897532392885492169011403653516076072`60.*^-89*y^88 + 
  6.3320675147074397265177895115814049671009560788970555643624786628857708219\
3500713463`60.*^-90*y^89 + 5.757503413921533855652413534951779104900433580176\
7779795293876663242618575995007019`60.*^-91*y^90 + 
  5.2350029537929290167978617467793701658398490694331908440769081479018940079\
83193414`60.*^-92*y^91 + 4.75985723681407910156988944485374117814772047422245\
610344208294479794745558125931`60.*^-93*y^92 + 4.3277821629251206612086377076\
168420512177659715100481793204261166071332259615118`60.*^-94*y^93 + 
  3.9348802473380088970694312190052750139062836758966996148978064014094938182\
41696`60.*^-95*y^94 + 3.57760585223980337988979301821010076115319115431140874\
406241431297288477204688`60.*^-96*y^95 + 3.2527335295297179765932941163585104\
488368817538066611659472302139252452777742`60.*^-97*y^96 + 
  2.9573291982853225256821923374556820833651114817790204818255323850696242688\
83`60.*^-98*y^97 + 
  2.6887239049134976345353151767882090028604747456997822404862022198615437044\
9`60.*^-99*y^98 + 
  2.4444899361107767359294639631596439325700602103262118813475959574639107494`\
60.*^-100*y^99 + 
  2.222419075010209697391121179393729424172458615226883564483355291263216187`\
60.*^-101*y^100}


==> anc/P_numexpan_CA2CF1_sminf.m <==
{-9986.7259246419878485105894657786146699735634330939312613096718145253600166\
7855041`60. + 20820.006162089865091943903582224266170963296396711897668179333\
85803056651806034431`60./y + 19945.209258220805381147709396313791943471136219\
82806964132100599563365921614896667`60.*y - 44878.201613463530448616839961723\
40087654959540740180159533352394988550536479922365`60.*y^2 + 
  269487.02013137080304812633040258693753914880367224861952696630191055553102\
240887182`60.*y^3 - 470810.71704327833050526196343991386152909614203817251467\
343860740368924622680850824`60.*y^4 + 4.2378372535772073856841721931034918949\
8694453765070582831277958563823637479928142667`60.*^6*y^5 - 
  9.0932446260277037758503815482406476686996196624139886133120869538576792211\
8636632359`60.*^6*y^6 + 8.421534777339966459176652777031015274398283079067828\
983132937092040659877320133188937`60.*^7*y^7 - 2.5802478972913393528307571894\
260936488032669707151670370859601448781273564610808268703`60.*^8*y^8 + 
  2.1798072465762905924382721110919627690286955104888660550831758532306511989\
6376054950724`60.*^9*y^9 - 1.034497358916569828220875332990173454546524134189\
454744505007591765485105628195122314687`60.*^10*y^10 + 
  8.6275161742026032484201459744605310584199651039498851575017679429592083751\
26947982679552`60.*^10*y^11 - 6.144043185279615966274101281095376270265763780\
4931402545145575216483130228113865608190544`60.*^11*y^12 + 
  5.5844227683935490723348759872235374901442112479044646884829158361836874`60.\
*^12*y^13 - 
  5.10910697694313762192496709097092245330770779303346783117639879786589948`6\
0.*^13*y^14 + 
  5.121971256667416121426686600224489437662598354098251993555273712865679772`\
60.*^14*y^15 - 
  5.2976757417537722606320576474111800661837925271857441834892251945894789131`\
60.*^15*y^16 + 
  5.7057813320628994291860775931518392666948186306612140666614424873672087347\
8`60.*^16*y^17 - 
  6.3085716204128610569857877678841454093288463003254657351448018651162189426\
02`60.*^17*y^18 + 
  7.1487937937554739880585954612974945986360407558332409685851763596427441206\
47`60.*^18*y^19 - 8.266560600297728134096101154320833778977775824698679089531\
36318006529341864861`60.*^19*y^20 + 9.734184527186990085027923350174683064219\
652026901345056460017821643016095237769`60.*^20*y^21 - 
  1.1647503010315415792135350152431832612744043227193615089395875028649784802\
838799`60.*^22*y^22 + 1.41395059573955339384208198327023933611029280959580601\
3097830076136328602031775425`60.*^23*y^23 - 1.7389826234005867459944418403217\
368678339877252563954289642825516979802119944446193`60.*^24*y^24 + 
  2.1642294313465708274014495255587211931791924777153436462266927690586348267\
2874122129`60.*^25*y^25 - 2.7227737526163612615020900662797294589648496749728\
87792652609495304105258529626238952`60.*^26*y^26 + 
  3.4596402311167595128229044430282368374960290874737022382514867542862858923\
986026182879`60.*^27*y^27 - 4.43628198011250450681503797500966309416127475871\
790364373103872363434909070886536205584`60.*^28*y^28 + 
  5.7368517090931099382417473632034692070055105175636129034019456769613513698\
01603385651233`60.*^29*y^29 - 7.476966351450753087644969967845297166227371996\
611517989543315754067439212446473401355545`60.*^30*y^30 + 
  9.815995497121294784205834228223102241545322840198416049690296555419506`60.\
*^31*y^31 - 
  1.29743296646795781998055801254862105701573708571663902090980958435168792`6\
0.*^33*y^32 + 
  1.725770767915791499904940455863296334435059408195318079123486994432751666`\
60.*^34*y^33 - 
  2.3091570903793660808457743858756844352430371646805742660488607050497615257`\
60.*^35*y^34 + 
  3.1069691367120282849491110286516562016824635079690306178039696629169794904\
6`60.*^36*y^35 - 
  4.2023161831076096260151484439183661281027456090573233651450563166369707516\
07`60.*^37*y^36 + 
  5.7118491482944239368486569990745412721947109942959952930261527514244241817\
28`60.*^38*y^37 - 7.799738732751198792403423250164818773599613428833435315828\
64156478821194052526`60.*^39*y^38 + 1.069763527567772229815663337566604588356\
3163946707943684562230984923939575735035`60.*^41*y^39 - 
  1.4733228038191339070461728868688679650963446503254457986978614910306753233\
6317358`60.*^42*y^40 + 2.0371189458446423251730856231240575883374296409179744\
73814401560046977395866853065`60.*^43*y^41 - 2.827198759480480228397627762190\
2612882428803802573184419776169531613525647570105588`60.*^44*y^42 + 
  3.9376521446807365253510862747919449834461096287184294217120805697165748298\
9958515842`60.*^45*y^43 - 5.5028136922062529656464002960112961143857807008217\
35903217375441275510122272361382363`60.*^46*y^44 + 
  7.7148841279801322271464176698068044626974834459275367324320314164347519476\
857176210131`60.*^47*y^45 - 1.08494223280260017958957396129532372976476137960\
5108763026772615596926246238009948007724`60.*^49*y^46 + 
  1.5302284173036243500432929161983987123915097889188364859900702034607989545\
711192801563046`60.*^50*y^47 - 
  2.1643234152530830462214458614966457457090764653279948226597805015224637`60.\
*^51*y^48 + 
  3.06938764171434947022585974684702313513785865140049137254355600583537384`6\
0.*^52*y^49 - 
  4.364110871816930020964990755159718660407063491357366114381066711829940955`\
60.*^53*y^50 + 
  6.2202534609165146516360791749241195443736648176692913236245294886161300986`\
60.*^54*y^51 - 
  8.8867974323624176663025039656268746346798137709269723387204217139933486820\
8`60.*^55*y^52 + 1.2725257471705013544514514800683812858215695884899164078467\
831736829079172983`60.*^57*y^53 - 1.82613785764883677878346092708162642721505\
977611902348049554084477762360165261`60.*^58*y^54 + 
  2.6260924563848231938492314094886154339053364225022840885779452683994131710\
87854`60.*^59*y^55 - 3.784092608504497537670062489243872309202132700173828616\
9217561160416316273640146`60.*^60*y^56 + 5.4633182501956571921601279664446302\
369327971914561204068492583030851397514663508`60.*^61*y^57 - 
  7.9024853505951138799268165720611792271806051653232997967670466839280093033\
13189843`60.*^62*y^58 + 1.145129064813828600942099334271727218414208062294258\
00970038132016243446386687219883`60.*^64*y^59 - 
  1.6622690161954442985716725665110634536867003197987017886369815804354232268\
55956445506`60.*^65*y^60 + 2.417009292572117019585657790857854806791582400528\
5736770109848996065199490415098825577`60.*^66*y^61 - 
  3.5201468928231103187913108038539109001095409915668350986658558835415374321\
8861307209336`60.*^67*y^62 + 5.1348203639807514127038855089623406785680207763\
69893949012578866243256968042067758414366`60.*^68*y^63 - 
  7.50152252660116624197535552479522033429209105667378838507065871041519`60.*^\
69*y^64 + 
  1.09751898596457127410053446636018213480894901233577665221886031874160518`6\
0.*^71*y^65 - 
  1.608025382509553184069841922784510054760698873723618958253577181376260325`\
60.*^72*y^66 + 
  2.3592431774747304416742992236702763388263640750957668988956304571128756562`\
60.*^73*y^67 - 
  3.4660359919785681640936889903471207296025700877629319576062344417842493981\
1`60.*^74*y^68 + 
  5.0986642650362696576400934266210347220756099319329708740779361764184697254\
99`60.*^75*y^69 - 7.509758447158417279052199728585055910853397332701406389611\
4735916619633267338`60.*^76*y^70 + 1.1074539607370285256744526898595671119479\
42034390728776124817100479913746159441`60.*^78*y^71 - 
  1.6350845078903543073022847171652482587998923649450068152411530721984506300\
212573`60.*^79*y^72 + 2.41687863468588441707025417006824719373997142884124141\
077835116067564171982439747`60.*^80*y^73 - 3.57647769921130059117004820880464\
3276044908120213768501961767725391974209498922173`60.*^81*y^74 + 
  5.2982048864910922821314621632334745260951852553667427348039080651013397409\
989000673`60.*^82*y^75 - 7.85708743693595887297402670727923011925098326700878\
218225867569016766578710724010422`60.*^83*y^76 + 
  1.1663841717462915517886399292014028652867211377095910857302708472018814115\
10915630935`60.*^85*y^77 - 1.733232891408841923138006085856732996547635653058\
65889104253678687634945775748624533393`60.*^86*y^78 + 
  2.5780779725681275737686357582495667466325215422425560492148678020041626193\
32838868585349`60.*^87*y^79 - 3.838380192400141240915090191795071613014031120\
0951522221733180897344559614408062903655162`60.*^88*y^80 + 
  5.7200807724837534715520363813918783167099504071874712649322976407560308`60.\
*^89*y^81 - 
  8.53195155104897038120742517366056589109013562650343315477946016467217869`6\
0.*^90*y^82 + 
  1.2737284360118835236824492426754553266581141061100292591443344474654597767`\
60.*^92*y^83 - 
  1.9031723214449320549447036930386969721051648105901674306385391377873468371`\
60.*^93*y^84 + 
  2.8460537004473346905382210648738013569509954966863854347302984962919200154\
25`60.*^94*y^85 - 4.259543020800546682585140499446361296996265945277989811650\
1857079688934087881`60.*^95*y^86 + 6.3801283258220662548920693649335317164807\
1865866021446446716440034469572802894`60.*^96*y^87 - 
  9.5638806579734205812496015541921541965477912631892933799548604346119117874\
97337`60.*^97*y^88 + 1.434727222147848034649531873838234199425519007165793153\
12083501297492719535138924`60.*^99*y^89 - 2.153909159603955445063247427022984\
942432008002614642265650611936692836141574765132`60.*^100*y^90 + 
  3.2359435625286896477760397511574846432744331110112462811378580532193731141\
904000917`60.*^101*y^91 - 4.8650007191539369906896602526188225192540991443111\
9253372958909844433920145878271224`60.*^102*y^92 + 
  7.3192475158475524767201661900178859108247429791643460360386372983042425237\
67485310612`60.*^103*y^93 - 1.10190684309198540622745533857241133857579686185\
749580317126760496788721226044900119783`60.*^105*y^94 + 
  1.6600143003519087882627190993347836527922421809808164183220009123131103940\
76258787718468`60.*^106*y^95 - 2.50242500177015658520636623667894978971173866\
85991979315003075453100406007371658337745812`60.*^107*y^96 + 
  3.774736064002340972173343376499006922880230218718578561714949807485973`60.\
*^108*y^97 - 
  5.697476805932667109267315977529803944206202675045864856652568742300281`60.\
*^109*y^98 + 
  8.60485101408747684385382453766819717026853550844043653134279069302945049`6\
0.*^110*y^99 - 
  1.3003596695107932436425039633041885006718976885142471898702349919331473102`\
60.*^112*y^100 + 
  1.9662451954766486820795673127228655208384740600014120249739760555128854148\
4`60.*^113*y^101 - 
  2.9748204944038822862440445273237277070438564025740691037288538033354420562\
99`60.*^114*y^102 + 
  4.5032678301261082906327493901920068013582739230926667645013212567015770971\
27`60.*^115*y^103 - 6.8207773695168181139654148740537644297758212072979712146\
9083368055644359668068`60.*^116*y^104 + 1.03365202817631292898072409942933024\
60701462892068583462994042773512024460410849`60.*^118*y^105 - 
  1.5672730980281879590404909615305477917912359864771098027521469163858883692\
6722899`60.*^119*y^106 + 2.37760880965640239451473371221358568156932560149568\
4821453347784773326108910205009`60.*^120*y^107 - 
  3.6087535755622005724561331723203731129546290602708478540198788356571074082\
906592914`60.*^121*y^108 + 5.480131477460468205249637448601614737134644503855\
08125045872816832294483455486503828`60.*^122*y^109 - 
  8.3260227304621039911761478697745981734854533831374657606099249791712734871\
23113072616`60.*^123*y^110 + 1.2655902510986107497543673286747761656965355975\
6309450766943844198617793674861602358178`60.*^125*y^111 - 
  1.9246586843110315788517047554502547710316727462579864552135346088336492720\
44305228729789`60.*^126*y^112 + 2.9283006597530911464800612643449496637086747\
041547316459602092591281189313369031009250286`60.*^127*y^113 - 
  4.4573353680613089400992411954103798959347601574953037061130595663492663`60.\
*^128*y^114 + 
  6.7878013655325920725378605921761270297332704706425359240449247769232081`60.\
*^129*y^115 - 
  1.0341264885082467881075243549719794547321946045723706282609112240253163889`\
60.*^131*y^116 + 
  1.5761791259370130967661503022969737462277452245001563098078344341362950813\
5`60.*^132*y^117 - 
  2.4033752661602127061146403095074285119746781623895751146428268080612029572\
51`60.*^133*y^118 + 3.6662200582768282525765193699363553294301041749301079801\
635015099863295966803`60.*^134*y^119 - 5.594912487088990872241395695075443714\
31821566264715861190659357831403430665887`60.*^135*y^120 + 
  8.5416716643550773653305971596001476338402482982583289490578502241379766730\
68213`60.*^136*y^121 - 1.3045607618508613247893378655593911078336875200362579\
780406753497982929031539288`60.*^138*y^122 + 1.993217734583073236815942839823\
531521981808709520821428725925924773470020379244606`60.*^139*y^123 - 
  3.0465714418233091696457418686214612888923577101805519102594749355972008587\
776179926`60.*^140*y^124 + 4.658342901342207252910037707042512696451906103452\
56504526616514500646300481881032147`60.*^141*y^125 - 
  7.1254507117623390089418558382358658126123039998526860459608576096067504321\
29103386703`60.*^142*y^126 + 1.0903135941790254097264495342906398658641527625\
4420136796784160247689306181994984459764`60.*^144*y^127 - 
  1.6689609568034006880313136013309262184083707800248378605094952128845562948\
46096170209537`60.*^145*y^128 + 2.5556072660559990588137773348602316476003199\
946371289751530239721585324144070443881198734`60.*^146*y^129 - 
  3.9146489360537758698740917998381607686132782902946536687077754914614513`60.\
*^147*y^130 + 
  5.99846232768532622672149226363431825958713121335471462032155485399073382`6\
0.*^148*y^131 - 
  9.1946066107016036699535779441150562465478107406821203330852037255818791`60.\
*^149*y^132 + 
  1.4098412693572544777744143089381143872265282793398103664211548214511138585\
5`60.*^151*y^133 - 
  2.1624642373345012988279035533237737739607858888764994895454775046248634605\
99`60.*^152*y^134 + 3.3179294368229940215273582738207979035697534332648865668\
066307167051785629059`60.*^153*y^135 - 5.092402840383805484085884517638822905\
87749101324773146043383070506088129843473`60.*^154*y^136 + 
  7.8183245903383736837384706244095919519716525494144009756606916368134046032\
02463`60.*^155*y^137 - 1.2007095681348849207949337312594667517588962805875134\
4777047654906215499098318938`60.*^157*y^138 + 1.84456349702023700687176918466\
9501483528748849081462342842862315221650676804908407`60.*^158*y^139 - 
  2.8345145466774170901033507824878584857898532242464076444998884711545439101\
870487307`60.*^159*y^140 + 4.357037838992397777444175948386364505911974031397\
87407286479207498152782765716785554`60.*^160*y^141 - 
  6.6993041387493389992840458333246158199984893553995378512188638449438993737\
37496554513`60.*^161*y^142 + 1.0303670896713195062662512080253105949816382917\
9249118436153953262496532418085020493339`60.*^163*y^143 - 
  1.5851721076862596154099719977823909550213742435042236834709466216744674731\
38023254019414`60.*^164*y^144 + 2.4393903402567873143709044670596519891321788\
955030470316257264372258943846750000814546293`60.*^165*y^145 - 
  3.754956614249330325160549610603148578778991906079701752546139240458701`60.\
*^166*y^146 + 
  5.7815680243916910245472637395352340231594962302955127389303093294555235`60.\
*^167*y^147 - 
  8.90434195336693767926432545281802435269233676837803739342083878378343163`6\
0.*^168*y^148 + 
  1.3717403316165169617546569203884442839955139338559219781411556884997234772`\
60.*^170*y^149 - 
  2.1137534064637902154035903925873224489779343681269826154673478890493400825\
3`60.*^171*y^150 + 
  3.2579734888944794441696087980211162917234702120814348663570449087305861829\
59`60.*^172*y^151 - 5.0228486637500271417206739504611528653627758204397521668\
817212302851182281561`60.*^173*y^152 + 7.745696945992167741416604111537786926\
59077278734422588630466599221201653905947`60.*^174*y^153 - 
  1.1947508195363124819488349753677509308454173485076469332525821035717314182\
614403`60.*^176*y^154 + 1.843313474008691356036475308285035015135654865555421\
95614071427952119402247865657`60.*^177*y^155 - 2.8446229291524481999179602544\
74075517616319293725893053665499387907007607724914657`60.*^178*y^156 + 
  4.3908895593829651131445483003843123166999239158678489601252729703667028315\
842981416`60.*^179*y^157 - 6.779244486672720762950806909831544332951371421525\
46319660682951781772986606043475537`60.*^180*y^158 + 
  1.0469109855019727718498515004367092213644401466300162981001116007614880169\
701389555982`60.*^182*y^159 - 1.617099050068409085602677626017476897212377351\
12508316998060818912212171322949406028319`60.*^183*y^160 + 
  2.4983923580759558272346049966190728394831178155424863817315988876773570230\
11086342368934`60.*^184*y^161 - 
  3.860829245395551505464712648758809976278869188075151110520946730561991`60.\
*^185*y^162 + 
  5.9675391142352546637067007186794107908590256999919948400250207559249605`60.\
*^186*y^163 - 
  9.22578868525574347005611329366574606190634739244720730149733146976583223`6\
0.*^187*y^164 + 
  1.4266062506048630247836999152810512393823353715548721289357324306073343797`\
60.*^189*y^165 - 
  2.2064596836971985578333426144578457413014704430733364910684440830321878131\
5`60.*^190*y^166 + 
  3.4133278876368526151369987279704791206327574889370653655236021234253307266\
21`60.*^191*y^167 - 5.2814000461794226420352955673551761046650007622601206045\
574573516070459034785`60.*^192*y^168 + 8.173500405539385923403120683170056641\
32970306826098499053709480580102441697491`60.*^193*y^169 - 
  1.2651849689729611756816850720445234636840381569916977182239303696056915854\
859165`60.*^195*y^170 + 1.958780775586429310530894109276920397380298314643074\
45465371745348502651578472456`60.*^196*y^171 - 3.0332101298026617036433520187\
98989754863676553653571029537588882424919916916374314`60.*^197*y^172 + 
  4.6978918740679723592475748903653294805618108335386302355134384912692443058\
997463744`60.*^198*y^173 - 7.277570266423643391317935783671173573988021327546\
06260936937461068886941161360117015`60.*^199*y^174 + 
  1.1275912649674332596365622910788121573343384209381492164672039034823479662\
924837967737`60.*^201*y^175 - 1.747422624087866740348882054592333873973534454\
32577651757956559487221721860527855955965`60.*^202*y^176 + 
  2.7084712411204397469589037679673255269048951277160036885161872059765832244\
81386384244408`60.*^203*y^177 - 4.1988427361744998690576416091869895745931952\
700958022645347264445332520332810684813387556`60.*^204*y^178 + 
  6.5104827700045417110729064414584160769741199580653806677397583313353816`60.\
*^205*y^179 - 
  1.009657551276694016610713940612319409910134270358799909806533598546215553`\
60.*^207*y^180 + 
  1.5660710068661210241575267866207465963834106632498725139900379179072938259`\
60.*^208*y^181 - 
  2.4295418956939543832322883451663053016045198001216088702027264419775198189\
5`60.*^209*y^182 + 
  3.7697459655752466945804981689574430965362811892426976732422380282112268299`\
60.*^210*y^183 - 
  5.8502402157116214264549898351766805198108782243056596683527483850624612453\
82`60.*^211*y^184 + 9.0804719180775570253450323255515948335529552522986229142\
2192805388323332705208`60.*^212*y^185 - 1.40966347220259098390017107008377764\
13714373906810853966201791221294791478272374`60.*^214*y^186 + 
  2.1887390720560736623269494515708302646412303904508447499035777995456483560\
1953325`60.*^215*y^187 - 3.39893827610046513457906936656337249194112549730752\
1529384297979181795922828761723`60.*^216*y^188 + 
  5.2791322918983545241984996921734951988594574444763479751374447584800369695\
49033802`60.*^217*y^189 - 8.2007022211722283719543418881383576087468412738956\
6973899450327816200471611376850323`60.*^218*y^190 + 
  1.2741132459387656059933318410269037717731938274041396820075026774479680239\
096769265429`60.*^220*y^191 - 1.979852260830311534520330981297916567178240209\
30930812255959248259242383002544180000661`60.*^221*y^192 + 
  3.0769793843725412894982211872601395225480979111476272237529169130127423031\
05353322370525`60.*^222*y^193 - 4.7828056632997182459867669269973957166241467\
857142716643970815312240366645460884797003963`60.*^223*y^194 + 
  7.4354376453063852765557346546204064460678890512303477936250837007167574`60.\
*^224*y^195 - 
  1.156099751165253791728581462642175671209031673943137476943165687894476885`\
60.*^226*y^196 + 
  1.7978289880457678538156957969625506431714584534699724697970802021911839939`\
60.*^227*y^197 - 
  2.7961797591818821568032252620104923685330421382173803061754836403463065086\
5`60.*^228*y^198 + 
  4.3495545665452163833455893518390841869077014778782861540667247460344858098\
56`60.*^229*y^199 - 6.7668542963894968388661440828640544053143431408214404924\
350943102940321851059`60.*^230*y^200 + 
  ls^4*(9.2077338223432620687593878888751279039237443785823100696014832640244\
4942471325`60. - 20.166666666666666666666666666666666666666666666666666666666\
66666666666666666667`60./y - 231.23582782735004585317967624099990595758429568\
484797517065354667568768398271537`60.*y + 839.9277565318884620966555602611078\
1823957700514377634731686741486604896061352075`60.*y^2 - 
    5398.65261354054440234541186377049570523483900358950653421318723385847796\
77209301`60.*y^3 + 15555.6498715106092263404823750769672644086642994120398143\
8600249337575340278116926`60.*y^4 - 110114.0064665792562143134879232639180247\
0349507711434912615904003731295849389995571`60.*y^5 + 
    285627.059618720032062189804199611256376987320069119447845003955268610371\
28889749622`60.*y^6 - 2.14719915025321593049403326007666378618732295225893784\
386480407679965386130785917091`60.*^6*y^7 + 5.1593478225793417230567429156096\
2317887910157804361332543588380609892945138765275601`60.*^6*y^8 - 
    4.11484275377264591786946943720478636157694379541722211044662556051556153\
8803469811059`60.*^7*y^9 + 9.514142750024924469472465246704160494385326279124\
80846421031835156692873220560457002`60.*^7*y^10 - 7.8427684030468573397021637\
131743248671481212324364386189906110495869930905887841620016`60.*^8*y^11 + 
    1.78107715556294144585511268947970144765625767521990244288756906846095754\
602961272318943`60.*^9*y^12 - 1.466727482601719260117140627118649791550905797\
794525533781131195105564210366365349209877`60.*^10*y^13 + 
    3.19906434004814239663210019130577327098419169522641701953709419343103961\
6248457638542894`60.*^10*y^14 - 2.6020100318356673652641209125537115927584914\
179144157281640504114738169699135492624700381`60.*^11*y^15 + 
    5.07954254564757695922365064387338400518076372758350493607312010391140709\
57112061567318881`60.*^11*y^16 - 
    4.2475590077233054853833016058300717417862344400572934457410580257107477`\
60.*^12*y^17 + 
    6.6673411922403482459286214652827564414991664445746371412451109846799817`\
60.*^12*y^18 - 
    6.49638687624796787569160342392229160059783298199287867343953724097410458`\
60.*^13*y^19 + 
    7.94447432422328526470792422105748781485499124235185187271606330689852016`\
60.*^13*y^20 - 
    1.06385192032212522587123255435308899399566646339180879116664934361066490\
33`60.*^15*y^21 + 
    1.56066068327459207118218925286583099098968816251250865344165760438039894\
47`60.*^15*y^22 - 
    2.19382351285211288321424446766007270699761573387645629002085165026949809\
248`60.*^16*y^23 + 
    5.10584529722748379927996574271998488150569707882431551594196483346904009\
215`60.*^16*y^24 - 
    5.04008363227950289929878228870726545282547000589421816301986328919182074\
5758`60.*^17*y^25 + 1.3465087305002731578466810192739422690455237779635685876\
820956174399014850542`60.*^18*y^26 - 9.62277799955660338526891297825085329338\
35629701716718687371346963186452188436`60.*^18*y^27 + 
    1.93910267449534815932768387786140285836177534612751145689956845563022611\
142098`60.*^19*y^28 - 1.08153590534030572692092650619233527976420653705481280\
0839105200390297652136492`60.*^20*y^29 - 7.5955136902942977962996909312107576\
3568786342208044005805588919773495016386753`60.*^19*y^30 + 
    2.96198771341290389465998983523152279112016615939956255473875617236985862\
7383078`60.*^20*y^31 - 9.8182313679552194190331642809259802292539663933958419\
021651229687193123299913356`60.*^21*y^32 + 2.55370663660249787855418653756737\
89618304575838278844538549280684412981618077289`60.*^22*y^33 - 
    1.30739443391275682595706643707482594921241599127661976709527792714177781\
5236162803`60.*^23*y^34 - 4.0386333157739608147779218559760091286721132356142\
07595389546597654243248011023925`60.*^23*y^35 + 4.211592149235721752831267029\
7172316746405445105475121242744903816392951475616031851`60.*^24*y^36 - 
    4.19028731730269467091056109040979063198116651282950912749955834894475446\
881037614765`60.*^25*y^37 + 2.15020468971836689373725960647371865973779944839\
702924879154378557830886103852115917`60.*^26*y^38 - 
    1.07331801899289015345530575624391732442990284152361167851607128991484055\
41941444260578`60.*^27*y^39 + 3.152528181243832165418167983032383433450098873\
1640225039343221829514945055060349286427`60.*^27*y^40 - 
    4.47907700380717397883381338246298951486545290723062982458829111896258677\
84490448646953`60.*^27*y^41 - 5.470683375265568048071233022951153866482717784\
41086153543050402654584085303634808257773`60.*^28*y^42 + 
    5.24889689325085956878816905132552633773607729707703078382876577278061833\
7546654182512772`60.*^29*y^43 - 3.4344662857701902667261922261829610107429858\
819462904459749669337075902913114559083176472`60.*^30*y^44 + 
    1.55157571790165932137217053663665024599580668731836698734603606082342691\
407111086271365119`60.*^31*y^45 - 
    5.17721594704860442579424429698782757218031669664791352193039544895511`60.\
*^31*y^46 + 
    3.508640419104036303808188820514680058452266163466093377823865468121416`6\
0.*^31*y^47 + 
    9.6965649096823594411209308593899642811367803194630342295037802980751739`\
60.*^32*y^48 - 
    9.81395346653985137594183280876416580543050442877968061994927149614737774`\
60.*^33*y^49 + 
    6.05271855909419689445956615978314822511287874951932338757243172457306206\
1`60.*^34*y^50 - 
    2.85811539149426301290178901852162195822560662608086756935903585814468329\
45`60.*^35*y^51 + 
    9.36984445726912499033366072934677374236540137005954542329354339050152626\
89`60.*^35*y^52 - 
    9.48406899257145189092643979734946911131867501080564610629196804048024858`\
60.*^35*y^53 - 
    1.62805285925692701890029474998786595611346827196820410481177643909210598\
6089`60.*^37*y^54 + 1.6721987831218192887137566477554298480370133598167152947\
624240851164924212463`60.*^38*y^55 - 1.06081584320597297397710542145849402882\
169078438492991244290951664698938808675`60.*^39*y^56 + 
    5.00712203160449581235920621746731633484721829669033328872872421948230968\
138217`60.*^39*y^57 - 1.67501356263664053351628473156103013817747000545956284\
1083368248278095956442927`60.*^40*y^58 + 1.7249862610153869637829363400859269\
54207791670140813206819201473018953369513207`60.*^40*y^59 + 
    2.83350507955529073120573946400565406584181410331586241150026040064934489\
26172717`60.*^41*y^60 - 2.969403249306772249071894208196476772600574409664108\
91624031765738742784153902767`60.*^42*y^61 + 1.889444260456335370181922082404\
962732055339943725220950875088739542744833597218646`60.*^43*y^62 - 
    8.99791176204855196920519215486373573225877369785176945870931946106559954\
3827950435`60.*^43*y^63 + 3.0314550797238904845419105831362251848069193363391\
20502137175165878516185915364083`60.*^44*y^64 - 3.349110786420746952932893245\
9335168246114975210608467292817445987285459895372734483`60.*^44*y^65 - 
    4.97658992159259802498992390467181756596520017144306062158491841866961187\
023557618714`60.*^45*y^66 + 5.29137283027699177674012694575843455384483670365\
792610849224816522232362563165832719`60.*^46*y^67 - 
    3.39295649151489688300816934092377803945407146457465109638107734297797755\
42285451484974`60.*^47*y^68 + 1.623714750100739562388106198391104399840138862\
89678095871623730207543333575743729791078`60.*^48*y^69 - 
    5.51538835434231505188867592847276075159995328470821411926564091899996338\
184612914137105`60.*^48*y^70 + 6.34532111345615710802221166377614656011395663\
913705605530791873758487677233033025632629`60.*^48*y^71 + 
    8.84718161225065176946050417530272151940222729204563369542913079357517968\
7790073575556315`60.*^49*y^72 - 
    9.529033664296474371119124250306438762161434834924244591002663782922633`6\
0.*^50*y^73 + 
    6.1416046871560609963945440363882367353136732650109080540487932619661498`\
60.*^51*y^74 - 
    2.95295095268540106362577710111631002415379563268266006332107563047519991`\
60.*^52*y^75 + 
    1.00929537018415336656781548281473348312166719806834654187481834835881265\
7`60.*^53*y^76 - 
    1.20325481905696218807443027787597481511222593436162386884156761902729726`\
60.*^53*y^77 - 
    1.58683665092151243808872451394526706249364015581147893741489408615613258\
54`60.*^54*y^78 + 
    1.72789792564593213610338459526866573552305723329890375959176824251918222\
038`60.*^55*y^79 - 
    1.11888643651717209301062364143696581746887484424392679161757785989069179\
9864`60.*^56*y^80 + 
    5.40041914899316111602476640502263840633596869648743834383026492835197671\
3002`60.*^56*y^81 - 1.8558225883809034737085415203511085974051104204695717143\
538654591537208248462`60.*^57*y^82 + 
    2.27601002619617611786165166821763833857156756105493774844470307146485790\
7233`60.*^57*y^83 + 2.8681977646185294806267678526094143996939381084950833155\
3299848183559874718237`60.*^58*y^84 - 3.1530464259641624245805788745657733825\
34386375859933506118955894264298108505996`60.*^59*y^85 + 
    2.04980797538294995857602155026383773484257931676728388451585438478737954\
01329153`60.*^60*y^86 - 9.926674105228927246929162473178207896530188031185336\
7242659584947945826966557265`60.*^60*y^87 + 3.4269445828742245003452768451431\
6057027758448759560029618720132843115619732426512`60.*^61*y^88 - 
    4.30391934747020595535888120617643030684311849614528156628764708932069300\
035586876`60.*^61*y^89 - 5.21804706402303270147181491877954148022284602352391\
8792822725642525235526491693226`60.*^62*y^90 + 5.7842643059247350271619339168\
452683630166764984652140659290149116103103938351687992`60.*^63*y^91 - 
    3.77338227287883771033857982467331607537356929712299516451971151144016718\
124630113564`60.*^64*y^92 + 1.83263564362848859083731249180845239343247004526\
0990792871999315864907614109200739444`60.*^65*y^93 - 
    6.35201370614585395554927915342079950574852878121538675920597058496912629\
6498219162725`60.*^65*y^94 + 8.1391565077336223299403269175533118891986898163\
30798256194255784409252109513519077822`60.*^65*y^95 + 
    9.54643535775295356469915900861779652792102142676813584157258363368813555\
71454576964433`60.*^66*y^96 - 1.066055817380259317173441118586585397182306402\
78273513888728988637137925859784052966354`60.*^68*y^97 + 
    6.97552095617787733290628954567109629571090648280795291475733586042217678\
3667852910856783`60.*^68*y^98 - 3.3964326804213390819576971591701700406075590\
900392852444032652163414886885071971133055264`60.*^69*y^99 + 
    1.1813333994127036328760948112369861312418330989291985621704692426476162`\
60.*^70*y^100 - 
    1.5399655624705381309677573318718224002793431196097263866233335218530246`\
60.*^70*y^101 - 
    1.75504829166681403578079699125506459561624429404874384838326885834630128`\
60.*^71*y^102 + 
    1.97275917396913560920110450893252729806649935758382302484873843876491292\
1`60.*^72*y^103 - 
    1.29429609323368372555239373892044582966775217799234351812679065835859969\
45`60.*^73*y^104 + 
    6.31615794240649653495488412112878778689745988946762522043556940630609268\
16`60.*^73*y^105 - 
    2.20362908247084087877402343672874624116823471984239309988404427416993225\
096`60.*^74*y^106 + 
    2.91575834181437624511952784733962834155843770080918081259620014778792199\
487`60.*^74*y^107 + 
    3.24034763643290508401365234931371518782531523521924476017833492825104359\
1138`60.*^75*y^108 - 3.663752868231959228844740699356114435851581003960987310\
6891854150423806525085`60.*^76*y^109 + 2.409470411719689542821671475780734407\
25923159254880045703899360583337081984552`60.*^77*y^110 - 
    1.17816797508513355503537661455938229494448936499121383792168429627154176\
2522661`60.*^78*y^111 + 4.121735396374603194617983032150180043544893223899358\
291056247949073942306371773`60.*^78*y^112 - 5.5253534931233922704504894923191\
09374318464062311215311766434506393880010739611`60.*^78*y^113 - 
    6.00528100079416602071780897401654850232019103484373110515528490471330687\
01730937`60.*^79*y^114 + 6.82597688869834508928506639857748827468327791701501\
444091485904183382488545174753`60.*^80*y^115 - 4.4987198284812047157902688378\
4185081007914684349404347488275719172761290054664625`60.*^81*y^116 + 
    2.20369113303267034760468070914231756839397154927467143041906114282771314\
1878400609`60.*^82*y^117 - 7.728334564934838339610769148904217417509966429361\
4180007017515763874643853071936259`60.*^82*y^118 + 
    1.04801560322451423850878278011706360457468827843981391004227771144601954\
606878380619`60.*^83*y^119 + 1.1166934905354704097419469406602357746888598493\
12337195421797681127860236000603214111`60.*^84*y^120 - 
    1.27539751799921088994904297372761121016574484169768248391597376113997865\
25892324369123`60.*^85*y^121 + 8.42184105598191992617601167714546511538257244\
50041395356406874922087125196912444870078`60.*^85*y^122 - 
    4.13207550664779355234067910371133474324471583452603951248460719409617759\
586155462618666`60.*^86*y^123 + 1.4523103293917422745899940962031475512444516\
25805558182329032098129732542152368981901343`60.*^87*y^124 - 
    1.98970678732292086056946404126829056467287216018095203061898990508362167\
3083211524083186`60.*^87*y^125 - 2.082769494458356264166364391846178555705948\
1681548396640798510562445024814828044559138186`60.*^88*y^126 + 
    2.3891610385570949527873719850482120971386076597513741926482489092763789`\
60.*^89*y^127 - 
    1.58039530281927844636890885534156976063421113201378970214124713626771895`\
60.*^90*y^128 + 
    7.76534010070298820441865479782892516212488592739367140430046162450964806`\
60.*^90*y^129 - 
    2.7347431685121059264322763597733619396956953592725357984725079903786939`\
60.*^91*y^130 + 
    3.78118083503504311173270926517802214661048710412034973387852716338000769\
3`60.*^91*y^131 + 
    3.89515860631551985567489565362091605341361387206164612985020566583778182\
25`60.*^92*y^132 - 
    4.48599515195674123310662507882172802761377528518422872090974000769519839\
245`60.*^93*y^133 + 
    2.97214490771459578109977640950967913499540537898687756424037156021529680\
7855`60.*^94*y^134 - 1.462316164575295951615495807457140530666318947220628767\
6001322623717484732998`60.*^95*y^135 + 5.159214317052584715693181652415773746\
0929905731053803779938210889608993561947`60.*^95*y^136 - 
    7.19248715249707475517338143015185546022840514860516603239418998979032424\
52451`60.*^95*y^137 - 7.30254488687838398897980997506834829173600684417745268\
936780261592509158598517`60.*^96*y^138 + 8.4410094159426965300126444489940794\
51565695046793799454611858430011388114958248`60.*^97*y^139 - 
    5.60063433818036983271752720026924485470242524643356306783385336172805606\
79099009`60.*^98*y^140 + 2.75889668785499997411250893811315717562199566002200\
005672067403158755811779277043`60.*^99*y^141 - 9.7497966253055279813674170221\
0129782949672712561800343836119581464696907979494621`60.*^99*y^142 + 
    1.36941689807374943915899332765354917567260720172127262745618247898980796\
4846117004`60.*^100*y^143 + 1.37211951999300461774279036519756499837976184309\
53269397783446056395258381976388046`60.*^101*y^144 - 
    1.59137554267105910888868765960532736121832060363260981978747123643525826\
149922106017`60.*^102*y^145 + 1.057292741736889800688889932049040905174508391\
791938621361579524188024574791451916187`60.*^103*y^146 - 
    5.21407053481179660900230147989230231312481735602887918494711597650610287\
1940033437827`60.*^103*y^147 + 1.84541911395237475817457140032273729893078398\
34712480032893247828130327814609123610878`60.*^104*y^148 - 
    2.60967253178019395500141173904322450813944167093637443142109730926293267\
65628661290924`60.*^104*y^149 - 2.5834151346392434808583716466172487469858466\
8466232384055174934635805643235686617542571`60.*^105*y^150 + 
    3.00555058650740520403985186143213612214150353127178987380188354372680492\
6713964816482877`60.*^106*y^151 - 1.99931205001906484304853509115181430731551\
80051480045923832838670255579264217132271985342`60.*^107*y^152 + 
    9.86977726673949243579220625548034500496829297838259988197923054197976472\
46828106611163136`60.*^107*y^153 - 
    3.498088616416730226287889731447644096480063542756735301577196792508804`6\
0.*^108*y^154 + 
    4.977567929085872032446930337203441683950386657717468079623231212563959`6\
0.*^108*y^155 + 
    4.8731227713333437165879857574058995553700098149498136830531587734870414`\
60.*^109*y^156 - 
    5.68574166860172988032433202185540133873298108791205522649481710717279485`\
60.*^110*y^157 + 
    3.78649233883326502592073594512341553109372218090441125592702821377637754\
7`60.*^111*y^158 - 
    1.87100537805610736171747469922770692961491444852250376036762151560969995\
59`60.*^112*y^159 + 
    6.63983460706134394504204179134790628306798524383171229952224761724775560\
11`60.*^112*y^160 - 
    9.50200861244857998745512059190615803970712859419449645425272600505657353\
8`60.*^112*y^161 - 
    9.20802571267959334185549766501496490189786302453993059898793689946448267\
758`60.*^113*y^162 + 1.077227918637789598139380190467775514352105651926796771\
5197372840326420113162`60.*^115*y^163 - 7.18149521374085867360565187323142317\
06698498320650835888446683522820979911762`60.*^115*y^164 + 
    3.55167991863832873688678908474489984080551185918756892210680345514623900\
453842`60.*^116*y^165 - 1.261924643167569509732409572878252174962056797623401\
926882254638519285970120121`60.*^117*y^166 + 1.815375626599706683128611826365\
068385697985044486747639600721682666273623137688`60.*^117*y^167 + 
    1.74266645215190056651590020499700599199035144915486745069849517635134403\
40320097`60.*^118*y^168 - 2.0437940996142128721361334231423402981104111669566\
1288876520659400561066727593589`60.*^119*y^169 + 1.36385893575121941150087349\
3474998482661814907032619484065473748816374275578802882`60.*^120*y^170 - 
    6.75060044326112438883772596127519690668182759994910548311339592261843733\
6729366411`60.*^120*y^171 + 2.40116731955434040359784700566251220204455798410\
48128771669087891694795746620021497`60.*^121*y^172 - 
    3.47101290527960024401888941590421521424880442921120876827797480543874373\
65333067165`60.*^121*y^173 - 3.3029310252150077593487686050690771070552352707\
8246027140359777262168179181917508963`60.*^122*y^174 + 
    3.88268855276746826781569953155461820842753899669895010014231315820923500\
0454104451975`60.*^123*y^175 - 2.59334877621222886553673490013018342995003761\
76860405079857841389448650647016069841744`60.*^124*y^176 + 
    1.28458743130139677783192510132844518014604332495881552414568662923468645\
110945770278238`60.*^125*y^177 - 4.573945386351101529795314338453756633436149\
28869722792266473860795410349419152672785317`60.*^125*y^178 + 
    6.64156781044151210765763009297959886022081416548966318540848615041790084\
948716303640734`60.*^125*y^179 + 6.268686989519880067246360161321039795634576\
036148818495164273052236273341221446194304562`60.*^126*y^180 - 
    7.385078073897983035586484896317697558190891300916087002378614322403353`6\
0.*^127*y^181 + 
    4.9368895802614791128897551667031176711451838628562210530634005495385961`\
60.*^128*y^182 - 
    2.44716994916798998967840533763415854485120128434838859115133665057582394`\
60.*^129*y^183 + 
    8.72185585848573434696803398139671512925883583154034168921296155330627329`\
60.*^129*y^184 - 
    1.27173325172255103848192048701271873646515254140593793260569694600428886\
4`60.*^130*y^185 - 
    1.19125456674773226451050315913197219283661548502647638133744321055816989\
3`60.*^131*y^186 + 
    1.40627366880188025800985324368021825688332441236712082977776640575151823\
633`60.*^132*y^187 - 
    9.40837256233056325498496686663067470547681510195265434483448222378557848\
561`60.*^132*y^188 + 
    4.66673868714097562573434497545896854233863571813806824443940380564945753\
3601`60.*^133*y^189 - 
    1.66474911817863667806190790669663303837260419479460854618889614105386105\
3122`60.*^134*y^190 + 2.43679683826687432251057967582313070218874826106917960\
68197656855805936252729`60.*^134*y^191 + 2.2664525652264261668435908237877796\
9546969972437407268630483246162388553121774`60.*^135*y^192 - 
    2.68068182962142556942201303844284847508885206040751411829594824908170216\
0776582`60.*^136*y^193 + 1.79479499958168094417178320103402142006442680272725\
53168850398031472681350931066`60.*^137*y^194 - 8.9080819675832426641494690640\
896362331364386777869417688360566859519345617931977`60.*^137*y^195 + 
    3.18042855823623263901413989833517783564477760513006685022783414258178198\
290125493`60.*^138*y^196 - 4.672269351311776193521110174671736346105147124586\
94723296183453819425733892930475`60.*^138*y^197 - 4.3168748714315855335408199\
7115254223838442516339869248097259257126458731237157657`60.*^139*y^198 + 
    5.11508387498870340366995513857775285511773878482491299320605072381316977\
86177072846`60.*^140*y^199 - 3.4271078053682166795991658430674977393309554493\
568806726914545142840214779224930326`60.*^141*y^200) + 
  ls^5*(-27.06296296296296296296296296296296296296296296296296296296296296296\
296296296296`60.*y + 105.1185185185185185185185185185185185185185185185185185\
1851851851851851851851852`60.*y^2 - 678.7074074074074074074074074074074074074\
074074074074074074074074074074074074074`60.*y^3 + 2330.2207407407407407407407\
4074074074074074074074074074074074074074074074074074074`60.*y^4 - 
    14576.4133333333333333333333333333333333333333333333333333333333333333333\
3333333333`60.*y^5 + 42854.20994708994708994708994708994708994708994708994708\
994708994708994708994708995`60.*y^6 - 296008.40624338624338624338624338624338\
624338624338624338624338624338624338624338624`60.*y^7 + 
    780326.019470899470899470899470899470899470899470899470899470899470899470\
89947089947`60.*y^8 - 5.82477864218694885361552028218694885361552028218694885\
361552028218694885361552028219`60.*^6*y^9 + 1.4395333298880872214205547538880\
87221420554753888087221420554753888087221420554753888`60.*^7*y^10 - 
    1.12064810438018278018278018278018278018278018278018278018278018278018278\
01827801827802`60.*^8*y^11 + 2.6426433652775274108607441940775274108607441940\
775274108607441940775274108607441940775`60.*^8*y^12 - 
    2.08386324009354300020966687633354300020966687633354300020966687633354300\
020966687633355`60.*^9*y^13 + 4.597171197256580456580456580456580456580456580\
45658045658045658045658045658045658045658`60.*^9*y^14 - 
    3.66231207055267680467680467680467680467680467680467680467680467680467680\
4676804676804677`60.*^10*y^15 + 7.1692466648538351539528010116245410363057421\
88095129271599859835153952801011624541036306`60.*^10*y^16 - 
    6.02245402376404078506823604862820549095058898980467607918588310745173490\
27152948721576172`60.*^11*y^17 + 9.904638138968301894566084452565360718095496\
2172712430710366726878594776317964548216717312`60.*^11*y^18 - 
    9.6543895337198590189056442926411966659644678220529613718468207632294319`\
60.*^12*y^19 + 
    1.43559977726462422261482736198938469320306265610703175202659206787173763`\
60.*^13*y^20 - 
    1.69350898913363271158123686503459465275770745326988877040476627679930053\
5`60.*^14*y^21 + 
    3.08429512153821520281139519260396902071420849183670559360423406728427592\
6`60.*^14*y^22 - 
    3.47940451362031396181651923205295126145846296606829653000066245455934512\
33`60.*^15*y^23 + 
    8.29224124734593880718794767199666916990917529348004512898845918094807581\
95`60.*^15*y^24 - 
    7.30146383531393434162137029300846772915692016513122987749451607305961862\
43`60.*^16*y^25 + 
    1.77879513086742447726196310940421857099741067973669938941173293037608557\
867`60.*^17*y^26 - 
    1.24424333035427939059482046923239845870377869600136691565177528594169087\
1321`60.*^18*y^27 + 2.0180423273913251047995971623440778440162133248510596472\
322523641549371202604`60.*^18*y^28 - 1.25985350266330106098643368022672302420\
97297733566286596273150983411951998866`60.*^19*y^29 - 
    1.65143177826405955636285980629032084096189581314457872150928815113118314\
225906`60.*^19*y^30 + 1.14996386126729243832541992889329829402021742217701696\
599352867926194698675164`60.*^19*y^31 - 9.86428914409792522016450540234042933\
0080414854616188983460555903636270972826404`60.*^20*y^32 + 
    6.34602706289648538190519799119817789799686896679197492737591758290137753\
1576663`60.*^20*y^33 - 2.8269576040279675162597362807745405766279480026820877\
518069619112875573130415249`60.*^21*y^34 - 1.22654238585895054459995590689239\
0649640158312367698536493695490647628780100544817`60.*^23*y^35 + 
    7.67429757773451135743097318166665845657802124723296448762321971061986686\
1863044769`60.*^23*y^36 - 5.8314001155782022252683565645890667386432703281586\
00757212733224793774631376220741`60.*^24*y^37 + 2.512175046494774331828471798\
59532730717218369527239560414324275777150657996462997688`60.*^25*y^38 - 
    1.09031758835981019774860450427617517354498126737261006805218686760854523\
140030408035`60.*^26*y^39 + 2.04601080922558437904755693684772000087957824918\
9285093743892609341554957793679166056`60.*^26*y^40 + 
    3.67576283023749736295953145261319995933373805727464307264541192830413966\
3268043871462`60.*^26*y^41 - 1.0356566169740384612523532735618011416308831634\
0069016875280639564508475058493508101207`60.*^28*y^42 + 
    7.11301783221338924451444476583565693020205740636898767756326784098480878\
097237056461247`60.*^28*y^43 - 3.91120299918930858553951726819858352398914613\
0104264548496260757734820227097648428243162`60.*^29*y^44 + 
    1.43412675405579182174644797328238612266095237400608114837210366091040366\
39255670419740289`60.*^30*y^45 - 3.068834741183191611656309065159900500903221\
711471805967272086853384277969508219726411163`60.*^30*y^46 - 
    1.29998673849400264968771040886824554828141166611302141848610904649975993\
160180066179612673`60.*^31*y^47 + 
    1.8542833943602280853222239339563979844216112540918207719008086135355788`\
60.*^32*y^48 - 
    1.35064092128781718672369793885615760118011429274133644374732922767470787`\
60.*^33*y^49 + 
    6.97636478529303567725834054144191815508911072139487593522856117915793384`\
60.*^33*y^50 - 
    2.74287635222916537099845792797164298166707931325545208348673596813651258\
8`60.*^34*y^51 + 
    5.88082580030647394024040548973812962618130104148515367211494363563197990\
5`60.*^34*y^52 + 
    1.79159625501420094404330791128656816863907127188196897620255679747520513\
02`60.*^35*y^53 - 
    3.15582047388174184940752613582356783656373506995507969572351620724292000\
546`60.*^36*y^54 + 
    2.30321337880673644478577275051517133740533909736946916152879424236522835\
3381`60.*^37*y^55 - 1.2234007839602670977325426904064583029827050985699322566\
064984428715826694544`60.*^38*y^56 + 4.78999737287180790609318746918171256146\
00411736173292198364313756763282085005`60.*^38*y^57 - 
    1.06247714489302930353345706871924455027409530093474006380282045937009643\
763024`60.*^39*y^58 - 3.15222992290406719639019296461077015013894649246067316\
890442580700063708863572`60.*^39*y^59 + 5.54871295765379617332006051897783792\
8226046500955810626711430294219621507188982`60.*^40*y^60 - 
    4.10451051000072621298640016032823785624891970630428028292612596451035456\
93798925`60.*^41*y^61 + 2.184920618834331501849437620453978641869790926102523\
6909591209188539183356905506`60.*^42*y^62 - 8.6550601889764480287459281641448\
5033417592500160596344322628244044219547964938367`60.*^42*y^63 + 
    1.95320259700961211920052924616479077801918888371201481162040208017752321\
2012810835`60.*^43*y^64 + 5.3053137839896138246109451738538279216769830485348\
77031820655020281263721025558952`60.*^43*y^65 - 9.831798516607415905964591522\
6028361167605463104840990396282227377365265148073400134`60.*^44*y^66 + 
    7.33002246542108593224387614098202813380979619152445029428365148331503634\
700798102627`60.*^45*y^67 - 3.92992948099459801722905746621703445354285181962\
191927206452324287300059268557943823`60.*^46*y^68 + 
    1.56555045113262416766406635962537450665711518428691689575432175220241181\
56712038770288`60.*^47*y^69 - 3.591507411650101476801381497426812623485182225\
4373534360100685124739886346141091611909`60.*^47*y^70 - 
    9.21240568167911717688820672823285917006246964862970642377969569606700964\
06571250891796`60.*^47*y^71 + 1.761042833400530430157800939563856355368012411\
828157569822639593440394146266490901022826`60.*^49*y^72 - 
    1.32270388646866444548465784061488923244114251666389586195696454095632672\
20187010543489792`60.*^50*y^73 + 
    7.124158073450187033065288925939190999522172666070095877323404606413789`6\
0.*^50*y^74 - 
    2.8541709172621347265366612837645507627682379431895018905000354255979243`\
60.*^51*y^75 + 
    6.6319298749790309981861940884304008066768244093583400835322690997565164`\
60.*^51*y^76 + 
    1.61260376335415893156065798317930928176056664289112999505541758621692453`\
60.*^52*y^77 - 
    3.17924581791982258962954506663573172135782909683242396422006258536306788\
9`60.*^53*y^78 + 
    2.40246684515434616550989032378831113922236038042037476363300052441448373\
58`60.*^54*y^79 - 
    1.29946835563923304050072151782437745856930808687696682745093642824642996\
062`60.*^55*y^80 + 
    5.22984504014375550097849543133436183733815815603258500888856081208547875\
67`60.*^55*y^81 - 
    1.22846053958306697386746242712643905736612061469312021219466281903104193\
3366`60.*^56*y^82 - 
    2.85497023160116108814860236010559771472659457537825453242756092959083402\
7042`60.*^56*y^83 + 5.7792419963135184853883488001886897377846901961873132985\
292326656798738439219`60.*^57*y^84 - 4.39035665006583848070224705718081914536\
703039363805500397514019307402862661696`60.*^58*y^85 + 
    2.38312544747500189030745352728275411842865704432530543601463876125291069\
8249354`60.*^59*y^86 - 9.6291706945626515887034840499592247451561978168846165\
08670206197043134297630569`60.*^59*y^87 + 2.282635512812343100939754283582923\
4142956690852574285030937041866009236784848678`60.*^60*y^88 + 
    5.09728371940074716437989995934503727364095965033889812678312468970389320\
91160233`60.*^60*y^89 - 1.056686608251095427610600643153121352050127076078122\
027987247526495785336773529855`60.*^62*y^90 + 8.06426467052566180008915801391\
2775241807863273022238704455812938934615015238552755`60.*^62*y^91 - 
    4.39091993757607138189852315485760007422486848677120525236037740731462633\
14823338924`60.*^63*y^92 + 1.780245275159528167661881580902039308501257516120\
66200284526200405201634570774338446`60.*^64*y^93 - 
    4.25349176719384874307077439170503321416934074580335997249086901340614356\
931361360683`60.*^64*y^94 - 9.16945551875027025216275497203201494622363284457\
440992183498782884765473184083195932`60.*^64*y^95 + 
    1.94183235920131922319313157530735031700013355443173206815016626981366836\
66443696077795`60.*^66*y^96 - 1.487912704993689274339227682298402479887036573\
04641430214498447493911716585523061600155`60.*^67*y^97 + 
    8.12348541497046564285635860748370501413463013263630349202539565267244837\
161395659941273`60.*^67*y^98 - 3.30342557618579592367830037656863707968725490\
9226419483350731417697880038235835693266684`60.*^68*y^99 + 
    7.94686727806333035814414640721247558888893357711663076885538428184872991\
7721361206847946`60.*^68*y^100 + 1.660148017906186573004210333144714952922832\
3465479245725639917607191006172099844926801142`60.*^69*y^101 - 
    3.5841527484053530107048471898640432181444818940094506977807466148971598`\
60.*^70*y^102 + 
    2.75611393303351342622910734305760279486225182676261935332670619248622736`\
60.*^71*y^103 - 
    1.50834009467885555203639225318792416256102450445605975584542226606483682\
3`60.*^72*y^104 + 
    6.14986510298013244479018390849382145265837141054900940612528000296286957\
9`60.*^72*y^105 - 
    1.48831857478199511208778325844262636153450805343704804720046859524431841\
92`60.*^73*y^106 - 
    3.02275094134091623284000758614243375922622708062466528803733057088644476\
1`60.*^73*y^107 + 
    6.64112559977191229071403990087261356668698187873825632161323369666318969\
929`60.*^74*y^108 - 
    5.12305069716502779283538209582319197089744615304891394722824705354577045\
722`60.*^75*y^109 + 2.8096550978429114011337535835694372934040944585549666058\
432971349841157646793`60.*^76*y^110 - 1.1482489077057586815115875214620950307\
0972273082899713927232664916207358664727`60.*^77*y^111 + 
    2.79358782030583759502949329541059148166058756657155487809796872464974607\
026481`60.*^77*y^112 + 5.5311449636224218153262847302639624705700946407862212\
622797640795603149123859`60.*^77*y^113 - 1.2347722641622281079166366215550519\
188010055336426849080777753036132622949286045`60.*^79*y^114 + 
    9.55229217018632032032132982270292529446403303085353741256738557027563090\
93927972`60.*^79*y^115 - 5.24876977438964227618405279550529388050250671797029\
668563012721458344185423124202`60.*^80*y^116 + 2.1495616157644934265467441634\
82702855256500097340848665604918922686673934984765168`60.*^81*y^117 - 
    5.25435537966060189854166278829537053022395181849680983294510586279292783\
0599147663`60.*^81*y^118 - 1.016577286592785678587447832700140176057809856858\
6032464994115892973493147233981913`60.*^82*y^119 + 
    2.30283200997530853050062762874701972144130216987033424887801075047381383\
506308460981`60.*^83*y^120 - 1.7860569926997859295837429495163147251581673387\
51071576938843825832796957573544994738`60.*^84*y^121 + 
    9.83079294631069512890204743607779123531053981139542956512305437126108417\
4063238869156`60.*^84*y^122 - 4.033658082711413821846960520769329792998609194\
2669882603236847383591813927147200151873`60.*^85*y^123 + 
    9.90144891596254182712130566848855474125991206592012179832471748207002300\
78102695757876`60.*^85*y^124 + 1.87573634941091756341631476077185491591539810\
509910988145655028803717231067315652353336`60.*^86*y^125 - 
    4.30657916287065129315075577654820772359299963170220092893025673171092052\
1141682835327167`60.*^87*y^126 + 3.347907565824887903238876408877532533936205\
6592266822692451781375743027547148343050777711`60.*^88*y^127 - 
    1.8456080150473520767645764792341098218569583187011981867868033411177856`\
60.*^89*y^128 + 
    7.5856017011318547059413731240709416696135865843162205295928138229952339`\
60.*^89*y^129 - 
    1.86912538380355388169743597532889988613014599820561014412723818061445601`\
60.*^90*y^130 - 
    3.47323024007945894896948928473694845859047975563870964054808669249898612`\
60.*^90*y^131 + 
    8.07386748166127418016052467916799401867018307421263652483198038963585557\
3`60.*^91*y^132 - 
    6.28985001021127523119090137455451220217841488456025562988012286088190048\
72`60.*^92*y^133 + 
    3.47230703589768833169194080363951772951150948591295800439362465841885672\
215`60.*^93*y^134 - 
    1.42935888618829560122249069278460982806205973235505023351312026580346568\
8144`60.*^94*y^135 + 
    3.53413184744018320255761364136470039095936969499160336176714760473958301\
3303`60.*^94*y^136 + 
    6.45171487478944462394003608518457513979861734644859541321273963352496575\
9102`60.*^94*y^137 - 1.517085478577646372801273387974339872789590951888003805\
7813059117599403884647`60.*^96*y^138 + 1.184152605816675207514048297612135791\
629129265553216861767925349378301063762291`60.*^97*y^139 - 
    6.54552226899540136419927982244802802210757027849582874213896647043171875\
4158366`60.*^97*y^140 + 2.698245436050733911711202800160207248353779599846617\
6175431055114572728703256886`60.*^98*y^141 - 6.692392149688782598258520739341\
0298384247393325928477800233576554967705027820975`60.*^98*y^142 - 
    1.20189524474575967058058071756010972168517244615337103826377195172330160\
622633653`60.*^99*y^143 + 2.8564800069852442585014967043852985339330282596161\
16272174911749108313953507635336`60.*^100*y^144 - 2.2335659369996857271505936\
88565134359968333545128199290732838233493778243032236886`60.*^101*y^145 + 
    1.23608344762326608393582871196052632209749348679243336786116220707537594\
151400247936`60.*^102*y^146 - 5.102084498083070189759281660846725551975084346\
85122366538503508042524048228152588715`60.*^102*y^147 + 
    1.26907966146956087247043146061176735087719112121419390844936163323895787\
7960013226901`60.*^103*y^148 + 2.24488986696031231611485474537053711007262968\
9901925468203367228910078030614788931602`60.*^103*y^149 - 
    5.38851943874179551819846941194558266848497886253702485654217481413646221\
4196461730974`60.*^104*y^150 + 4.22032793091139004599786820010247261616546248\
134561825011589598443434814532464470101249`60.*^105*y^151 - 
    2.33811965698124352264717358969612548419061620392088313262337980728200298\
0017019422417422`60.*^106*y^152 + 9.66238181599683956102821556481932525868631\
9301062953549759350091080753404895140012032158`60.*^106*y^153 - 
    2.40970635088035863530850472238002963991607113844913485097354332516269789\
90393525650956186`60.*^107*y^154 - 4.2030233184834434147979950981735070255939\
670607005808577042163248534784619213417718914252`60.*^107*y^155 + 
    1.0182594930426173599011673136554349967783231893806843843603238608547962`\
60.*^109*y^156 - 
    7.9871251488972486348950709490574732808139653831806779274296291705554042`\
60.*^109*y^157 + 
    4.42941514737658597693906967606445028819171633510973230168020125073832929`\
60.*^110*y^158 - 
    1.83248980095770982614203110130328426892916218951660794985418942397716463\
6`60.*^111*y^159 + 
    4.58110026372962443668555465407883268400227759231808663415801691805442436`\
60.*^111*y^160 + 
    7.88642627241259897872245250665379220227806878581757874597582838354632607\
3`60.*^111*y^161 - 
    1.92725692196595614361702716468262760155215165908526037735684119268182798\
363`60.*^113*y^162 + 
    1.51383643232826887129058156766295043369456608595671387420653492023970185\
7502`60.*^114*y^163 - 
    8.40307150502592098731780939977609948861858719296394794278788232352120859\
4851`60.*^114*y^164 + 
    3.47997008022213815605577515381584875439319710378356094739097480269742455\
3836`60.*^115*y^165 - 8.71910720519501122834914507853921826587704243712086926\
67194353721500618362724`60.*^115*y^166 - 1.4827703185873586452130687014009360\
1154329889021922243293883807619117594888257`60.*^116*y^167 + 
    3.65309424973618612956676425755678907392303194623987548154548509487531973\
3741569`60.*^117*y^168 - 2.87319203112462009876387884914430943298573369965046\
58663588951077714931873784475`60.*^118*y^169 + 1.5962402277962338123190839636\
5529484088066353101212675634406642055888373832686112`60.*^119*y^170 - 
    6.61677447204830026555425720747076638747899870241463140710244599695229374\
784621325`60.*^119*y^171 + 1.661268855816532300642247578456377287574227585525\
600622621309716760744210997425556`60.*^120*y^172 + 
    2.79302521152890557316411439072418094854451188297225733410108942235644849\
4869787645`60.*^120*y^173 - 6.93387304287235195905501276346447124584666137334\
88463864366940783471731430292151032`60.*^121*y^174 + 
    5.46016299296924159930569893971851152496783672573396972910797178880045815\
491464627774`60.*^122*y^175 - 3.035903363376282732918028487687351337802045230\
111602487759101829530196295598225529537`60.*^123*y^176 + 
    1.25955835180069456009140470845416894908471975015038431986281999491468593\
1805401288036`60.*^124*y^177 - 3.16843901403329668126364009152511490010885949\
14662623843343905047547844538305586758661`60.*^124*y^178 - 
    5.27014691280919214246553043112140011837885425823637215979447231668385660\
97728478450634`60.*^124*y^179 + 1.3177806501338767394997071087884474334798514\
76909058148269332030427547353245800954670866`60.*^126*y^180 - 
    1.03887694860916712606447423859057867841730012766239714817299971360498274\
29431686623073395`60.*^127*y^181 + 
    5.780587756116252229473078778531513713253740764193930172218056609044419`6\
0.*^127*y^182 - 
    2.4002644580953537504734846962190784661853212067724451775305396715403211`\
60.*^128*y^183 + 
    6.0487070177427674241717061655005115959106583277942813009795285199181768`\
60.*^128*y^184 + 
    9.9600937477853777008025872921690792973189925097731287448472392663474497`\
60.*^128*y^185 - 
    2.50740962334564130009615139520703326773130296885604266514855858420566337\
2`60.*^130*y^186 + 
    1.97881946137049911152121685622876465433928683169129691918918555945561044\
82`60.*^131*y^187 - 
    1.10184033671745420083718758270311696276293290800476826598538668359580526\
333`60.*^132*y^188 + 
    4.57867125829737341971519600380436170584160519807816511878675103650251492\
498`60.*^132*y^189 - 
    1.15576066384120385524446296356362590878229604140108288346690561407379406\
4501`60.*^133*y^190 - 
    1.88516098372135110529481291103183169688975320612580320558154901639701044\
5693`60.*^133*y^191 + 4.77626830970603438453066281200352692264662831615491261\
00708636604951983266655`60.*^134*y^192 - 3.7731237614883279047991342412996368\
0362741682084438350159077925207382551188568`60.*^135*y^193 + 
    2.10232164809120265846896927478978868731542118019050235382275618752495924\
5667607`60.*^136*y^194 - 8.74244231220531761871838305459633608243657094193119\
9733798306457272757018023409`60.*^136*y^195 + 2.21024163041802793707219561007\
03048300701770508086753033817000932308789721374247`60.*^137*y^196 + 
    3.57300856903870553770136727266867642459315516244920811863451419357301189\
4993382`60.*^137*y^197 - 9.10757893640576597501064235163511245185231231971503\
61995563308070625496878795404`60.*^138*y^198 + 7.2014647718331932515187435153\
14307736083466074683567471804450123303198348855585485`60.*^139*y^199 - 
    4.01501621675389335141269808627621175026496904653361573475307644493883594\
85265225648`60.*^140*y^200) + 
  ls^6*(0.1333333333333333333333333333333333333333333333333333333333333333333\
3333333333`60.*y - 2.57777777777777777777777777777777777777777777777777777777\
777777777777777777778`60.*y^2 - 17.022222222222222222222222222222222222222222\
22222222222222222222222222222222222`60.*y^3 - 43.5555555555555555555555555555\
5555555555555555555555555555555555555555555555556`60.*y^4 - 
    557.822222222222222222222222222222222222222222222222222222222222222222222\
22222222`60.*y^5 - 754.755555555555555555555555555555555555555555555555555555\
55555555555555555555555`60.*y^6 - 13390.9333333333333333333333333333333333333\
3333333333333333333333333333333333333333`60.*y^7 - 
    12827.6444444444444444444444444444444444444444444444444444444444444444444\
4444444444`60.*y^8 - 285449.3777777777777777777777777777777777777777777777777\
7777777777777777777777777778`60.*y^9 - 216764.7111111111111111111111111111111\
1111111111111111111111111111111111111111111111`60.*y^10 - 
    5.6996616`60.*^6*y^11 - 3.67404177777777777777777777777777777777777777777\
777777777777777777777777777777777777`60.*^6*y^12 - 
    1.09156725244444444444444444444444444444444444444444444444444444444444444\
44444444444445`60.*^8*y^13 - 6.2674520355555555555555555555555555555555555555\
55555555555555555555555555555555555556`60.*^7*y^14 - 
    2.03092672311111111111111111111111111111111111111111111111111111111111111\
111111111111111`60.*^9*y^15 - 1.076487126844444444444444444444444444444444444\
44444444444444444444444444444444444444445`60.*^9*y^16 - 
    3.69949899478666666666666666666666666666666666666666666666666666666666666\
6666666666666667`60.*^10*y^17 - 1.8597694219644444444444444444444444444444444\
44444444444444444444444444444444444444444444`60.*^10*y^18 - 
    6.63108143201155555555555555555555555555555555555555555555555555555555514\
56279094731210752`60.*^11*y^19 - 3.226817063735111111111111111111111111111111\
1111111111111111111111111111111111111111111111`60.*^11*y^20 - 
    1.17359901907872888888888888888888888888888888888888888888888888888888888`\
60.*^13*y^21 - 
    5.6139136279095111111111111111111111111111111111111111111111111111111112`\
60.*^12*y^22 - 
    2.05599391789238044444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^23 - 
    9.77960813861198222222222222222222222222222222222222222222222222222222223`\
60.*^13*y^24 - 
    3.57176282697317360000000000000000000000000000000000000000000000000000000\
01`60.*^15*y^25 - 
    1.70389355602802435555555555555555555555555555555555555555555555555555555\
55`60.*^15*y^26 - 
    6.16172887169275237333333333333333333333333333333333333333333333333333333\
334`60.*^16*y^27 - 
    2.96650412971265023999999999999999999999999999999999999999999999999999999\
999`60.*^16*y^28 - 1.05668926532612133315555555555555555555555555555555555555\
55555555555555555555`60.*^18*y^29 - 
    5.15760095805461759644444444444444444444444444444444444444444444444444444\
4445`60.*^17*y^30 - 1.8029538180760013548533333333333333333333333333333333333\
3333333333333333333334`60.*^19*y^31 - 8.9506442846518816914666666666666666666\
666666666666666666666666666666666666666`60.*^18*y^32 - 
    3.06273876190799968278177777777777777777777777777777777777777777777777777\
7777777`60.*^20*y^33 - 1.5500112391531059694960000000000000000000000000000000\
00000000000000000000000001`60.*^20*y^34 - 5.182795206890112213461777777777777\
7777777777777777777777777777777777777777777778`60.*^21*y^35 - 
    2.67799918810891419269955555555555555555555555555555555555555555555555555\
55555556`60.*^21*y^36 - 8.740684430812376136280542222222222222222222222222222\
22222222222222222222222222222`60.*^22*y^37 - 4.615724821815442894848764444444\
44444444444444444444444444444444444444444444444445`60.*^22*y^38 - 
    1.46966975129393731176701191111111111111111111111111111111111111111111111\
11111111111`60.*^24*y^39 - 7.936143930482330882722392888888888888888888888888\
888888888888888888888888888888888`60.*^23*y^40 - 2.46448691669803417362358002\
666666666666666666666666666666666666666666666666666666666`60.*^25*y^41 - 
    1.36120997532290798057708435555555555555555555555555555555555555555555555\
555555555556`60.*^25*y^42 - 4.12272447979523603066846264`60.*^26*y^43 - 
    2.32919588263328514733766895644444444444444444444444444444444444444444444\
4444444444445`60.*^26*y^44 - 6.8816842785685601487227241509333333333333333333\
333333333333333333333333333333333333333`60.*^27*y^45 - 
    3.97631373504422115769035588160000000000000000000000000000000000000000000\
00000000000001`60.*^27*y^46 - 1.146424608694125206926646230736000000000000000\
000000000000000000000000000000000000000001`60.*^29*y^47 - 
    6.77303432639410234196620033525333333333333333333333333333333333333333333\
333333333333334`60.*^28*y^48 - 1.90639443001367338127073959575706666666666666\
66666666666666666666666666666666666666666667`60.*^30*y^49 - 
    1.15120226498241434341495121308248888888888888888888888888888888888888888\
88888888888888888`60.*^30*y^50 - 
    3.164922738182501076947498837686417777777777777777777777777777777777778`6\
0.*^31*y^51 - 1.9526535430758267859441959330520177777777777777777777777777777\
7777777794174883621075156992`60.*^31*y^52 - 
    5.2463236939745640510272993695201084444444444444444444444444444444444444`\
60.*^32*y^53 - 3.305551816864097205501124668999072`60.*^32*y^54 - 
    8.68441118283579745819686772354239644444444444444444444444444444444444445`\
60.*^33*y^55 - 
    5.58531510175970920788070278497509226666666666666666666666666666666666667`\
60.*^33*y^56 - 
    1.43570395763114027999119087760533904888888888888888888888888888888888888\
89`60.*^35*y^57 - 
    9.42052624410591869220797596998238517333333333333333333333333333333333333\
3`60.*^34*y^58 - 
    2.37066160314034414926061754570560389582222222222222222222222222222222222\
222`60.*^36*y^59 - 
    1.58622213206755867536147259756769871715555555555555555555555555555555555\
556`60.*^36*y^60 - 
    3.91012840807123209272286804502142386798222222222222222222222222222222222\
2222`60.*^37*y^61 - 
    2.66655342147767407866784260249887915982222222222222222222222222222222222\
2222`60.*^37*y^62 - 6.4426150944822708689645491231487235749413333333333333333\
333333333333333333333`60.*^38*y^63 - 4.47577725571631021209866999294106955401\
68888888888888888888888888888888888889`60.*^38*y^64 - 
    1.06050509438990674646927618892850258907841333333333333333333333333333333\
3333333`60.*^40*y^65 - 7.5015547831161113645316631266351349051252444444444444\
4444444444444444444444445`60.*^39*y^66 - 
    1.744092890045089422458454385770062543679848`60.*^41*y^67 - 
    1.25553778601513811086900440433525186475051911111111111111111111111111111\
11111111`60.*^41*y^68 - 2.865874290500336343052604842260734461715431911111111\
11111111111111111111111111111`60.*^42*y^69 - 2.098617641756986865333434095128\
38134863356924444444444444444444444444444444444445`60.*^42*y^70 - 
    4.70541076476337848727430169300183645597362741333333333333333333333333333\
3333333333`60.*^43*y^71 - 3.5033988522882347795867174531772929140509347911111\
11111111111111111111111111111111`60.*^43*y^72 - 7.719889828890171365442032496\
6573584138270508702222222222222222222222222222222222222`60.*^44*y^73 - 
    5.84150427855038779250145887201581207292794689244444444444444444444444444\
44444444445`60.*^44*y^74 - 1.265658027175248735827528070176531489075440682222\
222222222222222222222222222222222222`60.*^46*y^75 - 
    9.72888958874260188915666489691814828675202956017777777777777777777777777\
777777777778`60.*^45*y^76 - 2.07362584849841431474258714871818434173426295202\
31111111111111111111111111111111111111`60.*^47*y^77 - 
    1.61855880656902953095536057665385312444880765073422222222222222222222222\
22222222222222`60.*^47*y^78 - 3.395227080377590081922318743670029648193146002\
50293333333333333333333333333333333333333`60.*^48*y^79 - 
    2.68993720102005200675107446072738629506300281009066666666666666666666666\
666666666666667`60.*^48*y^80 - 5.55579358390164625406236652197849305317363843\
5669342222222222222222222222222222222222222`60.*^49*y^81 - 
    4.46606241313105032653358966703660866345489116825918222222222222222222222\
2222222222222222`60.*^49*y^82 - 
    9.086059222212727342158278624573999477588391757590412444444444444444444`6\
0.*^50*y^83 - 
    7.407911114807724137551051563601693145530605852820316444444444444444444`6\
0.*^50*y^84 - 
    1.48514738872866368891356053309122504310359765774846504888888888888888889`\
60.*^52*y^85 - 
    1.22764635433161254800777499043148166968440178248816593777777777777777778`\
60.*^52*y^86 - 
    2.42627224095507280486972644305894099940371566521805270044444444444444444\
5`60.*^53*y^87 - 
    2.03270564920704948446664789077451973889610797435330716088888888888888888\
9`60.*^53*y^88 - 
    3.9618325944189230394269751698280419724135785227119651088`60.*^54*y^89 - 
    3.36291261465843868288620787453438572200587144405386189831111111111111111\
11`60.*^54*y^90 - 
    6.46620142513251476277205188221516950855612627379980899253333333333333333\
333`60.*^55*y^91 - 
    5.55919352988916247729100945771459001545148824766678030229333333333333333\
333`60.*^55*y^92 - 1.05489220366760868191827574719007162419744008386743223632\
24888888888888888889`60.*^57*y^93 - 
    9.18285052473216491171472628304502918486480743626495427938844444444444444\
4445`60.*^56*y^94 - 1.7202093260069326132581916344702577538774057549917175335\
8213333333333333333333`60.*^58*y^95 - 1.5157456502910844303005375174963939768\
7859240047237567886488888888888888888889`60.*^58*y^96 - 
    2.80399304092892469759901473962708863182152026744388290879615555555555555\
5555556`60.*^59*y^97 - 2.5001788089902521245154283758963866242271169309098442\
87415077333333333333333333`60.*^59*y^98 - 4.568804008433528182268092744823659\
2786700302519726740174667016888888888888888889`60.*^60*y^99 - 
    4.12120159667570185817469940698146104184655435148879437496092017777777777\
77777778`60.*^60*y^100 - 7.44158013813060189328206127062817263025192503498844\
273597520584888888888888888889`60.*^61*y^101 - 6.7888493018284107049704796764\
3245336335066454969831676868534844444444444444444444`60.*^61*y^102 - 
    1.21163407680675427700937181966381672368430282181565906837879425422222222\
22222222222`60.*^63*y^103 - 1.11763205921281269670829057152570242841047438321\
27428000592094787555555555555555556`60.*^63*y^104 - 
    1.97209450354534737026176117339635244134960079446762577599184189825777777\
777777777778`60.*^64*y^105 - 
    1.83883256595422375631643332006076044001440539099915549880537219232`60.*^\
64*y^106 - 3.2087787495117488457030310752756980700081037676780377208258599349\
86666666666666666667`60.*^65*y^107 - 
    3.023680618160876658439563304202249055564421682538563009023444608576`60.*^\
65*y^108 - 5.2193109408686511638227598938144149492223076324533606177277693747\
189333333333333333333`60.*^66*y^109 - 4.9692320408163938732044811471490309461\
817513947339830600452926312952888888888888888889`60.*^66*y^110 - 
    8.48697933190832067123773779587601853530162570044294875085328554554321777\
777777777777778`60.*^67*y^111 - 8.1622714510918048922832892767325388655639691\
4046180685679465529699317333333333333333333`60.*^67*y^112 - 
    1.37963636255145704595902793454912884582549329365526304928860788795626648\
88888888888888889`60.*^69*y^113 - 1.34001453827468929338985332819168483069203\
22724535293882573659709685016888888888888888889`60.*^69*y^114 - 
    2.2420861889580427126674692914473764078537481620938322369739439869638329`\
60.*^70*y^115 - 
    2.1988348596389357320581457789157229308079132087929251842011989806866093`\
60.*^70*y^116 - 
    3.64267627583910985107838896175680743659454846091456889496371525147758137`\
60.*^71*y^117 - 
    3.60634991055763976972803243243048964740279187419890111308584574711268411`\
60.*^71*y^118 - 
    5.91661950425892551299650942226343952204497877463353676642501318696438578\
3`60.*^72*y^119 - 
    5.91210869072343898742654586271195601119959024138289227048437240228940551\
7`60.*^72*y^120 - 
    9.60761219974527086903207092840263601182993764211040355803928062523584855\
51`60.*^73*y^121 - 
    9.68775316512153443664947670100298084818630771816081473325578972597991056\
02`60.*^73*y^122 - 
    1.55973141158251230463353913684682382489931523094685117084095815202327847\
3012`60.*^75*y^123 - 
    1.58677852491325359919706440034334888951458028515696789147612665719279109\
7697`60.*^75*y^124 - 
    2.53151370125008980943684402673703669187218011615996119406887479004073053\
8346`60.*^76*y^125 - 2.597935355185982973245934849182266592551783681072051039\
3569741097404774612308`60.*^76*y^126 - 4.107809175933597929640749313901909968\
98258192348973933835773883891776147543443`60.*^77*y^127 - 
    4.25172375388930596299571544295277154512088794057805543816187237274654251\
611463`60.*^77*y^128 - 6.6641228389028744337401853825023446792535877619630816\
53667423024859245357118651`60.*^78*y^129 - 6.95555899948990158005972719895630\
2650700718981483157588039276114686711595317166`60.*^78*y^130 - 
    1.08089016975262901629196223077688237838360302832205257205504376092118596\
950225455`60.*^80*y^131 - 1.1374562757739580797171311302028519208137312519609\
0427134962036271227496714864525`60.*^80*y^132 - 1.752786105198114892724430036\
810988191205136255549636693937820389691115505701992425`60.*^81*y^133 - 
    1.85942296324805125571949098068754540315261057948081668260489953302515905\
8934116478`60.*^81*y^134 - 2.841763049826855050771043474324819078281279205360\
8064527759216392174509057551437413`60.*^82*y^135 - 
    3.03855696403756352319507740038777928565905661584045715499153807398922176\
83938521285`60.*^82*y^136 - 4.60639385856099849504524020731292219302017575687\
291935991818743993908447867039111766`60.*^83*y^137 - 
    4.96371665077514637963325124531281218694775212613171046510792837052271828\
67419435298`60.*^83*y^138 - 7.46536585533599123592105954816450469031076011459\
8513123500069769873875397000681947443`60.*^84*y^139 - 
    8.10590446700362232151131493025495314440874142438397447334405270260259047\
4100317684853`60.*^84*y^140 - 1.209651840477562703225737306879553252195545053\
8557162841281100877260581450402668124815`60.*^86*y^141 - 
    1.32329045464805205445810330555834108490639693274740396048857583223560319\
126149281626841`60.*^86*y^142 - 1.9597076615685658435256376580019980399864601\
78892553047426492916747858700840889590202909`60.*^87*y^143 - 
    2.15959443126629139304463536098053947798538921498248457333267701935781641\
3258047729831777`60.*^87*y^144 - 3.174285857850854683420600789654662211214815\
1600694012195682823987007422714397134099251708`60.*^88*y^145 - 
    3.52335568582145442824603393395544761231906950568517244564180194694007077\
50650323724188251`60.*^88*y^146 - 
    5.1407533276075745558737223883313813455611035862761562275279614617322021`\
60.*^89*y^147 - 
    5.7466114497324989659335461024261519511894337183844263396993158601900925`\
60.*^89*y^148 - 
    8.32406644080786701173222628027635571714507906840329185227424825792976562`\
60.*^90*y^149 - 
    9.37004919163727772042741399459783885233530606556132866524431022482502142`\
60.*^90*y^150 - 
    1.34764133129540825465815279063312235999162210267950673485576125139739552\
33`60.*^92*y^151 - 
    1.52739050774274541057611456711853567176726764326108361549467456937494285\
9`60.*^92*y^152 - 
    2.18144871478878102874477627810982094628947417726854954971471235117378811\
91`60.*^93*y^153 - 
    2.48908560431076155584434079789599659185897046801015567370736306457435000\
75`60.*^93*y^154 - 
    3.53060724411268042691170527197369881302377919360617386436248534938475717\
4009`60.*^94*y^155 - 
    4.05521913198088006864962805360711712951933399343765384609654701267918621\
676`60.*^94*y^156 - 5.7133294346622169445177348087747200858995877442480204460\
884562495881082919376`60.*^95*y^157 - 
    6.60505842933456208736555927972545498248932304112139606415008695558254509\
0641`60.*^95*y^158 - 9.244134537876509428391146342652239149869665296714387486\
20785988403822776973928`60.*^96*y^159 - 1.07554805373392850757695743821279067\
384728464513975875163158861365772666200122`60.*^97*y^160 - 
    1.49548475800754818086484774020635499015125131979755691498079653530459796\
13020135`60.*^98*y^161 - 1.75096173398586768769440353452979731436183677690891\
06528516617162252656841799882`60.*^98*y^162 - 2.41901196239072924852465918461\
602100000370368941241578998275791800724279280940847`60.*^99*y^163 - 
    2.84983639442529436092173062464359869521273256936588198347615214675898273\
656422389`60.*^99*y^164 - 3.9123330926948422069562626833794390250999863321137\
11617360380294836170190905091055`60.*^100*y^165 - 4.6372690364640762554327799\
86870029642912007090670811504733730813904400113840639323`60.*^100*y^166 - 
    6.32669426591624453455716712413099289487433311591199162639631874798873728\
37990177127`60.*^101*y^167 - 7.5440803335232925515836745865402805572077184091\
989001219856345903135163768523943286`60.*^101*y^168 - 
    1.02296900037120582528717123304264638049798587998357991143969737055423938\
2169117793691`60.*^103*y^169 - 1.22702786991591230665830584691286850268511208\
1504633679228310020361289104865741179307`60.*^103*y^170 - 
    1.65384205761669376095572525266965582553043580326927949250127202139657695\
95121528008417`60.*^104*y^171 - 1.9953038309792980726118745616430745468275066\
761386267797233254963075332619975908083359`60.*^104*y^172 - 
    2.67345457466347724271967695385884302327272222900415333589500953725830042\
436141651260777`60.*^105*y^173 - 3.243937089779420541834942342396230293641991\
21591465516839405102928741707743284137640894`60.*^105*y^174 - 
    4.32115699305262960921242428397003693392171036937179839969448109061411911\
260980769989828`60.*^106*y^175 - 5.272866773013767728816396449751542646962065\
598008454809394590510195271224185976031754206`60.*^106*y^176 - 
    6.98356107707017039682224876067915387993649395085514631624334292913630913\
06980793670172672`60.*^107*y^177 - 8.5690819346688554048370044549233605626834\
11558527896646417685484708243008304271981543424`60.*^107*y^178 - 
    1.1285079856480718258306035592424455224296745994224793923082500386925521`\
60.*^109*y^179 - 
    1.3923133099520139071376456303168185967561292575852229003648312095427018`\
60.*^109*y^180 - 
    1.8234097109604817483657667850902009642143554328948512218999098841495711`\
60.*^110*y^181 - 
    2.26181368172190234679173913697944842745564080697256917985016301012189714`\
60.*^110*y^182 - 
    2.94589249660290373542448398144106484489070265685076339322839778432944824`\
60.*^111*y^183 - 
    3.67363305717304587287607604827971554135183386875707857879317221135474241\
4`60.*^111*y^184 - 
    4.75886704307363533130958804434206053073109774216404167093356121856162663\
95`60.*^112*y^185 - 
    5.96562124331904292549395900741005889176126717961385750822975331276134886\
55`60.*^112*y^186 - 
    7.68679506009005864162636502188443340558682143682477201970811445409643715\
281`60.*^113*y^187 - 
    9.68586319915873176064258812896410161903230442802900713345550260514874129\
143`60.*^113*y^188 - 1.241489532780553260381643306672619917633583184599346348\
8540345974978512323823`60.*^115*y^189 - 1.57233642682862381726284516864461448\
19004208930301098786013957808460691299855`60.*^115*y^190 - 
    2.00492344537316897999604764836916244326248551239491369294556080258557871\
756043`60.*^116*y^191 - 
    2.55198897755537297117367294260082246864578099261169540803910132392099979\
19`60.*^116*y^192 - 3.2375047341927949563389722693434330530180118197634283870\
15066569002670119584448`60.*^117*y^193 - 4.1413307219330380812157295074432736\
43220067738347850423717160854127511491180344`60.*^117*y^194 - 
    5.22735265108031176623124603745463048898021793829850168240883908998756200\
61270071`60.*^118*y^195 - 6.7193987198665817877511593839871409600101714743169\
323996339883742014140717499588`60.*^118*y^196 - 8.439424143708244828516404847\
95958489620309036884342589462281296051672152199291922`60.*^119*y^197 - 
    1.09006354492556352096565619067679755453631267295394467715393599568710128\
6195937698`60.*^120*y^198 - 1.36239890215550953760641467912493861447714569060\
67913585729831317433071676981324484`60.*^121*y^199 - 
    1.76809503234515140189944278901125437343134565386574387248340307145222505\
63736731114`60.*^121*y^200) + ls^3*(224.0058921404107162275820248062953341947\
4084681721757377659932210877611780139808`60. - 72.267119224303876381994340296\
90177963476265474978576434494214379033163272002463`60./y - 
    275.420891982914416323665330796520817212317596839423324679076289628467864\
33870501`60.*y - 1586.7972312909916840894469866665963016247207641113144529661\
3720782453117167887489`60.*y^2 - 6228.414122909654724014019118096900974865043\
34567179888865706270094577113201394564`60.*y^3 - 41570.1817220971562974719133\
4070263035833283374971511255757995264605214650239262151`60.*y^4 - 
    175533.517861044148673517441080389144355700376552574129043701996231875930\
11957269157`60.*y^5 - 467184.882324659649214888032009497812091596880351996559\
03754586016230916305939629986`60.*y^6 - 5.02062054638166266304428848248760939\
746958400041829206646081727012506042823479027531`60.*^6*y^7 + 
    2.61076399445612497828890597568133495094269621013450395410161670546952903\
572515502268`60.*^6*y^8 - 1.6510493573754033784372945749423262135741453563922\
649765560387147947407214659685295304`60.*^8*y^9 + 6.0795120183340040175919730\
208129312319979858915612834836738284882209101601492717913067`60.*^8*y^10 - 
    7.59040667202553676243810710431665532233194293865955147287133694095410575\
226163088254242`60.*^9*y^11 + 5.242584898295402623076879353636406393298155630\
13223157967525014137294795725856827062636`60.*^10*y^12 - 
    5.32399979619808021509225217248087268351467791608806658744893025102942273\
60120354296417193`60.*^11*y^13 + 
    4.9276602967970692631923042028843775788937127799158321240451385387486072`\
60.*^12*y^14 - 
    5.12736496095500523936014278489282529967691798295690797709064930194679157`\
60.*^13*y^15 + 
    5.39701371016034942499402358188586629851827447672496106880043136469944396\
6`60.*^14*y^16 - 
    5.93397797210071664289740989343429306425244560731313134250798453615132924\
67`60.*^15*y^17 + 
    6.67031702838831469590730946071072148760039419099979877373939250148480435\
803`60.*^16*y^18 - 
    7.68105532490994808531150383350716191741490586040369664069362643639464132\
4239`60.*^17*y^19 + 9.0129607159199596229742602475914213918652626062020051036\
648468773501533141275`60.*^18*y^20 - 1.07603602862321011971991515992074509631\
8376754448975345793465898003976291806191`60.*^20*y^21 + 
    1.30422581180475591908765491291013958999328904837126908352125292729280002\
49005065`60.*^21*y^22 - 1.602555426993959012353325319323449477848311865604284\
14739305036376773427049035867`60.*^22*y^23 + 1.993520282139756160216922111851\
54085293597866312957087428474493049724687011716091`60.*^23*y^24 - 
    2.50779261607360511647335269469780377139879017262839807733636445467224661\
23001870491`60.*^24*y^25 + 3.187140972752868936080561911462945279940176983460\
99273657142731850636819434733625766`60.*^25*y^26 - 
    4.08866541092808730243214680162357085233466944661810426214459619398860977\
8028771674522`60.*^26*y^27 + 5.2906471557886879929541560113732970550361486951\
044101547982996855537092806145315752575`60.*^27*y^28 - 
    6.90076627719677880472640747016265701209084400167338053762521282235980473\
42872006992248`60.*^28*y^29 + 9.067622701016420531026478466605623316695512446\
451105918915955227728297677776394473001299`60.*^29*y^30 - 
    1.19969490357039559836518972970360928691578526210251780659606294658969057\
319130828894109695`60.*^31*y^31 + 
    1.5974472852317210369207477926363204200339626499763264761639672168922842`\
60.*^32*y^32 - 
    2.13982364659884634961604372133631505364764302497431400032893467556777968`\
60.*^33*y^33 + 
    2.88243918979642761087300014764397793699698778970190860591548603136191752`\
60.*^34*y^34 - 
    3.90322375528118009243938411412547164258191883987369549632075180217663595\
21`60.*^35*y^35 + 
    5.31167853640963642081336106198723046714789074668020989395523670504435581\
299`60.*^36*y^36 - 
    7.26207950898355296380035991026586282637266538542086777089693713973750671\
9024`60.*^37*y^37 + 9.9723495183184983678840917930539078783098543615554773934\
336285408693717176013`60.*^38*y^38 - 1.37510872565757503567187769491897258499\
5832865755003347420024414110807867851612`60.*^40*y^39 + 
    1.90363545690007293275804016508905339978522903025576062687293882017912805\
34351541`60.*^41*y^40 - 2.645144311439923015757729689299395798714982026382188\
84094486848849124382916870863`60.*^42*y^41 + 3.688520111332495844179181617055\
409732736009855372736918803522497869673253824845539`60.*^43*y^42 - 
    5.16079438045773167038422668900584623341171797442744073265968719236706465\
61849470352`60.*^44*y^43 + 7.243900138870613611228795674826810551671780207933\
02324264287945365663013948754141487`60.*^45*y^44 - 
    1.01989317252934011272465937548173936700093520197685357370362272636010692\
45011244897533`60.*^47*y^45 + 1.440132893599955718712656496141637572751093785\
50610750024802859023547583077940838636735`60.*^48*y^46 - 
    2.03919859257515747128242892736332014662782583654600598400326212652622150\
080970414464909`60.*^49*y^47 + 2.89516073275928228829833267212577602441737780\
3419322888983342796268673018621198078648149`60.*^50*y^48 - 
    4.1209048150271473566499230457394085132656654639837680289148334255425616`\
60.*^51*y^49 + 
    5.87993997369318823162938401621474950498468877639380216525336279604857993`\
60.*^52*y^50 - 
    8.40949906602228238416729663013792385916475404419354439415444796326378339\
2`60.*^53*y^51 + 
    1.20543398993356296193737135607701180701341899019009061885652026274452643\
798`60.*^55*y^52 - 
    1.73162712334727660772367402734684193077927034228872670439056677713348079\
4981`60.*^56*y^53 + 2.4926813592010409674628882334461077430641110615168223271\
527264944858145805678`60.*^57*y^54 - 3.59539370243575499127747712023107583557\
380507263334404179235061169468460463691`60.*^58*y^55 + 
    5.19590511447693746856636607233762660464701541853115858788938748670169348\
1115924`60.*^59*y^56 - 7.5228183956451154606490975708060368553319601584438359\
17649852332865026628785913`60.*^60*y^57 + 1.091128074851477421437010365614591\
169685087215682711354327435945338171417316159065`60.*^62*y^58 - 
    1.58532888158945292581780593082645732775441732915127000403173675187143175\
77507285123`60.*^63*y^59 + 2.307202019659759825298756917926880248029906828786\
75377532828062241095001456942887151`60.*^64*y^60 - 
    3.36317857830972418339118214733821193020006678349165296867226798374374618\
5612359120581`60.*^65*y^61 + 4.9100844620149293676474868168330970554604688473\
417690349348556609927188378890833228235`60.*^66*y^62 - 
    7.17927444159664276328725552519234567093662735120922072854171368938696611\
642762255838656`60.*^67*y^63 + 1.05124419601992216293857301549868399871601778\
00671729813298725739601429254930329986297642`60.*^69*y^64 - 
    1.541480528387800674943299064089439829004095561690633763925330843943204`6\
0.*^70*y^65 + 
    2.26341771244184701664300516665229106559936263234434566210539711938383558`\
60.*^71*y^66 - 
    3.32786236810414169167985969077719407798615517112859076424926359510013357\
5`60.*^72*y^67 + 
    4.89917056822173205517788150563657370557030759571184463984143480132743149\
96`60.*^73*y^68 - 
    7.22137137055259176486552891282144175705921848264262577766728247547602158\
359`60.*^74*y^69 + 1.06571434658636712777582553935082621974285205521293805583\
49773462170193603612`60.*^76*y^70 - 
    1.57460181120668899932021190158539976542792970267832304289264783449659137\
1316`60.*^77*y^71 + 2.3291364185326343964697632132390475532853809633973343979\
42496326369219658593781`60.*^78*y^72 - 3.449049364780713936294119499582562567\
5889996567046164313465979996597419163414108`60.*^79*y^73 + 
    5.11294170538745921459380833419606934531671354255818209755366983946778237\
437905424`60.*^80*y^74 - 7.58745993875309640090165405784840337060740912548402\
054438825914835706407178332956`60.*^81*y^75 + 1.12710358833374086743932431150\
184623735835190898674799198555694717187977814727701427`60.*^83*y^76 - 
    1.67595097519991308891834404454073414588764196659523404800042163798178242\
3054549514831`60.*^84*y^77 + 2.4944655875910225058090110451878597170395894051\
499541982269007683960067974613529149434`60.*^85*y^78 - 
    3.71622127923156548262677542441193939554249204267690827014288898563809589\
388087217620747`60.*^86*y^79 + 5.54144452968446712868071632304368007859065994\
0684499439481805502132100182076180017005494`60.*^87*y^80 - 
    8.27049916297860256542167342862416367087675816859285833028314174575882263\
87635980388532224`60.*^88*y^81 + 
    1.23542979443855442812486319258198334768512445052939740267099266536846893`\
60.*^90*y^82 - 
    1.84702471191539879950392321670223151144760364177045150222814408993239275\
7`60.*^91*y^83 + 
    2.76367289235437990342796355319289068082848031865677492830647344193858600\
51`60.*^92*y^84 - 
    4.13857857939549647201299389747039506805033419042032842469459317011729778\
822`60.*^93*y^85 + 
    6.20237546427756015708878838440769637846047257001588882287259710133407376\
4704`60.*^94*y^86 - 9.3024880875326858492384229676324113295070755485724469079\
918081197591268726999`60.*^95*y^87 + 1.39626109622381169839336495187129065251\
1512267925900954344396122258183098534807`60.*^97*y^88 - 
    2.09726393902635008575725531156790208193305332753455241811128620873707919\
85447472`60.*^98*y^89 + 3.152471917424785529288265703969027994703467787124941\
07848610660590617198249354951`60.*^99*y^90 - 4.741918016874888026027736253278\
656324106041674106789856050576007759785895960339477`60.*^100*y^91 + 
    7.13764197723988882692181245006264856617470612604072643606301676816476127\
11727104088`60.*^101*y^92 - 1.07509497794643211535110817980996314110124252963\
951016068238448571303502167440591964`60.*^103*y^93 + 
    1.62040630525199768182289537270272935999746302703054475505880719770485368\
22993162410226`60.*^104*y^94 - 2.44388014088947100339822612504116079094334745\
524415145917090758170524117934666744979099`60.*^105*y^95 + 
    3.68815216794210404378000224931484513715933622914074252843841683040558325\
3761191729479209`60.*^106*y^96 - 5.569355787986321454862994663227467086204301\
1896275198177681742732458638075142423592878031`60.*^107*y^97 + 
    8.415166811269360089526225613842929321352222134516614483727941768787496`6\
0.*^108*y^98 - 
    1.27226252325719569001141006587391658487897180909884619695275655894390727`\
60.*^110*y^99 + 
    1.92460561191656389317904148412179237540885543761685417273376644932861196\
6`60.*^111*y^100 - 
    2.91308191740419737861167305376332545905899295536552576082818241687298670\
76`60.*^112*y^101 + 
    4.41168670478681936124605977798125493470948637615704235344519819760587079\
183`60.*^113*y^102 - 
    6.68486856426448633852305152785477647281361919178250121703391734602760997\
5444`60.*^114*y^103 + 1.01347418769589897559693683882886425808799353716255947\
039222350970550905385327`60.*^116*y^104 - 1.537303527143649654984199526349921\
496753477700615757730132311814812975263896246`60.*^117*y^105 + 
    2.33307821915853781816288960879638952893679663292321290775446972649833686\
22685522`60.*^118*y^106 - 3.5425621307021482234318106145071513380869368546628\
6075920580501644057010782734636`60.*^119*y^107 + 5.38170676046745757802471103\
1693313124519725461429889416857987294574403619026861189`60.*^120*y^108 - 
    8.17961673725769159625118982252438149329514889054218716264656216173977119\
68200243498`60.*^121*y^109 + 1.2438051597540853690034347538360632821740003399\
29620064729417081034540031700953526528`60.*^123*y^110 - 
    1.89223224511591996781272794249674538383665623095811286408676588545293445\
62092701255805`60.*^124*y^111 + 2.8800201351790196345595407296527167890741161\
6663185815865857800200223677411800579878713`60.*^125*y^112 - 
    4.38542839029062180370871891191211274032368820829749610599849133957278561\
6900695442735422`60.*^126*y^113 + 
    6.680676595344289810453955153724584308701618099318770064029369642182767`6\
0.*^127*y^114 - 
    1.0181632122227977547499767122529784755260381896205187965520456717982434`\
60.*^129*y^115 + 
    1.55238548920542699866999109145219464007695895783222294460722816489624285\
5`60.*^130*y^116 - 
    2.36790212454664378150477454428439428443973910090350517986145786900211823\
57`60.*^131*y^117 + 
    3.61332296515918031056466846504138658035421280504286862745669564231037819\
506`60.*^132*y^118 - 
    5.51601729947518074652140999735156299274616235386795204399284933059329236\
6321`60.*^133*y^119 + 8.42397913139252327106242640744549676919790354475414228\
49583766874216153321515`60.*^134*y^120 - 1.2870009429568588016964194140029445\
41282824374433307695017644676772819668462259`60.*^136*y^121 + 
    1.96701438556045718190094835382923965379125784895146542700881020905625583\
17012951`60.*^137*y^122 - 3.0074646665164795457475805939013128294683207067328\
4427229811408580256683632126381`60.*^138*y^123 + 4.59997174640517830336876631\
1316388875320097247499740546573769147092997534680974697`60.*^139*y^124 - 
    7.03831661838859225460105423995162528136671322332654228006473621110678412\
84396679135`60.*^140*y^125 + 1.0773054966079385712066396684112119668036844609\
65248980623193557097861244914241031943`60.*^142*y^126 - 
    1.64954014517057552322219421310045234628036484303932192410314444347741886\
02684165385121`60.*^143*y^127 + 2.5266110891533163920431541487241674951004646\
731098251778284547222169427225578480744368`60.*^144*y^128 - 
    3.87135515859813693221556828470644923850970843929874386263759191380476101\
0396721182870189`60.*^145*y^129 + 5.93382060586873531044968468772735260438954\
72792907343983032060050407793238121072722133877`60.*^146*y^130 - 
    9.0980917785789974733341512290682950893843058376583148038200106872775927`\
60.*^147*y^131 + 
    1.39543141524936991678857253859998244985332247570581503911828384156962003\
6`60.*^149*y^132 - 
    2.14095129631841506322867042529619385269645930755830923062638988565545121\
5`60.*^150*y^133 + 
    3.28581468628146704789752947063825137257581624206886139766938010638749721\
922`60.*^151*y^134 - 
    5.04446667235380614136778504199232854492878402595823009839712760057818651\
2856`60.*^152*y^135 + 7.74678194405774568550633213999385362153678465532441749\
97581373629213401431544`60.*^153*y^136 - 1.1900338281011927522362230246316378\
19998904213663484593744070317234154191707318`60.*^155*y^137 + 
    1.82863590760170508039120397605601146940692602640590115173730755641050966\
74559188`60.*^156*y^138 - 2.8107566338951523786779233224082645049899238569745\
7898821893771408053379041451976`60.*^157*y^139 + 4.32160882726990726420438165\
2013056974210937135344962766116779458887243913324901358`60.*^158*y^140 - 
    6.64648542210427052814935487193057091602376325494791711597107696542048745\
95689106839`60.*^159*y^141 + 1.0224951941645962148618511643462217182257855717\
77280483822233007695653912792491201992`60.*^161*y^142 - 
    1.57344429374190907211367184189290406357571207730578495778710425733188815\
69719746213781`60.*^162*y^143 + 2.4219247382821909074809103237910456739824490\
0448694673467378187926360292649551537093029`60.*^163*y^144 - 
    3.72895741287048771883363954803456038178178450911976493283698376528633634\
8547761846106256`60.*^164*y^145 + 5.74288448350788177825260725497122985992050\
12389784116043815760439731531717307674546974041`60.*^165*y^146 - 
    8.846816450681242466590510379902274524902361929329691609353111205090103`6\
0.*^166*y^147 + 
    1.36319086409586458989996614037214088443078125270908267036692903827740035`\
60.*^168*y^148 - 
    2.10105536897650719062857624703008090563769089699341793995961043894322774\
1`60.*^169*y^149 + 
    3.23912722684404121775896592317004932613811772480433921233055929738951485\
77`60.*^170*y^150 - 
    4.99489913117685722176162413930006498072016515246948919449884521276618234\
949`60.*^171*y^151 + 
    7.70428255589434360618723492819370948485155214564622324806392235784377149\
0205`60.*^172*y^152 - 1.18861999714630574013912271466252263427125312408030567\
656288158229117039059246`60.*^174*y^153 + 1.834247041258401710116519172804805\
99340423487571681013901881225278667601495701`60.*^175*y^154 - 
    2.83123049682782356230695005772194822948285971039866854699725907480762475\
84696477`60.*^176*y^155 + 4.3711317999866496710733596380857562974077191940562\
0526307192824346978704852222209`60.*^177*y^156 - 6.75013630744840408988036195\
8597513006195656449480267907069744399698673131995544263`60.*^178*y^157 + 
    1.04262916606244313318107143496466265963986638874857914708964368368770984\
725591024469`60.*^180*y^158 - 1.610811142751643518642643763335790143800774153\
76946940845156204556520450920516658329`60.*^181*y^159 + 
    2.48917583782635558581600139622018295977135709009416553192335408053305086\
80280711293457`60.*^182*y^160 - 3.8473483852440868543542763600331218350071916\
8960689605715180068744540243084283304001084`60.*^183*y^161 + 
    5.94786703255052003124724901482481377692000336110511585850518291639720629\
1685435239413581`60.*^184*y^162 - 
    9.19715746276431556321356643087041436288631228927731653880029188446777`60.\
*^185*y^163 + 
    1.42245155297122637113479260961085952913335540596187417771417253550112611`\
60.*^187*y^164 - 
    2.20045106043606530390655530561916596720354620378069200277105894222602028\
1`60.*^188*y^165 + 
    3.40467146557062503188093276851682598249209674526519126368438500426854043\
38`60.*^189*y^166 - 
    5.26898415848299173804217392096733960618254343795883268423169627688466502\
898`60.*^190*y^167 + 
    8.15578366585323065042730863379339621663286992569271595862887583300751079\
6437`60.*^191*y^168 - 1.26267209232222237829654412509414742639998689984232635\
087893312239477451074491`60.*^193*y^169 + 1.955242015912491533075181457101580\
26508500068225582276591973985945833608623394`60.*^194*y^170 - 
    3.02826940854545132764438003908442286416499126696620631250345256743484018\
48787965`60.*^195*y^171 + 4.6910661574769185019211539287666151868140332875725\
4393113340622562217426128187745`60.*^196*y^172 - 7.26826402943907094419696506\
7257723137496030790814533272298596025665229295379139232`60.*^197*y^173 + 
    1.12634378615837545808352113160935830831038515002027259483844117618982397\
619942183229`60.*^199*y^174 - 1.745787729568271262598438849916870747507621118\
171606294764695818065871784621685347141`60.*^200*y^175 + 
    2.70639499331603686506078839073358033652110566235248456414482340693286579\
78196141134995`60.*^201*y^176 - 4.1963267327649784172107344864593710010406910\
7699410877552157357307105355496898299523506`60.*^202*y^177 + 
    6.50766052058975882971109740569033810081245530882257679051907176926022288\
2548390874776741`60.*^203*y^178 - 
    1.0093855591751964596127107587519792325870938698130348913970947455652201`\
60.*^205*y^179 + 
    1.56590362173837551057714471595853058774982370583961888140907375054770985`\
60.*^206*y^180 - 
    2.42967322342418770321019484116133113663369762410837047776331969287540604\
5`60.*^207*y^181 + 
    3.77055058854153599543792475615009288212142199080485899779341695141588265\
82`60.*^208*y^182 - 
    5.85241242716699241382667361560762204252288373888559973385662721405598094\
163`60.*^209*y^183 + 
    9.08526330486606891752900276259376406442548058549802851995579103654794465\
2093`60.*^210*y^184 - 1.41062560931889812990636369405036063942288709230502042\
828765532998696189093541`60.*^212*y^185 + 2.190568721588608115951246474479929\
37533828737323914095556913203639900240615697`60.*^213*y^186 - 
    3.40229609740465750700088188821068760339789648069875331514310993233642574\
08457244`60.*^214*y^187 + 5.2851422967598097168913722638668521128915558741541\
9033277008126469545638211461857`60.*^215*y^188 - 8.21126132404308891583066184\
5726051011972715488005023255094867943142858813311415588`60.*^216*y^189 + 
    1.27594203319659281479508750307515792195987997462507632552441251855893717\
771330352115`60.*^218*y^190 - 1.982983857749224947130215096507905077115247057\
909744158814335718752305702331431541868`60.*^219*y^191 + 
    3.08229264500126599776210716222260448795974947194433151989447975804970581\
96567770373417`60.*^220*y^192 - 4.7917518820621626247799553997746968506688349\
2012470798249519173334332748963793858064203`60.*^221*y^193 + 
    7.45040446938044992110842612536072588374531926530818709599285408917791144\
380001469542615`60.*^222*y^194 - 
    1.15859001386109120373700084272850353558791047524510789438056393015373`60.\
*^224*y^195 + 
    1.80195296040679985466133371626641541571989492671675837171861497412453515`\
60.*^225*y^196 - 
    2.80298131754143713978692900753118593418585320065570369265399314103600411`\
60.*^226*y^197 + 
    4.36073200986699628542594430657301950184355174436472677858212311079259319\
62`60.*^227*y^198 - 
    6.78516479292679626188096670882845435150295639771914943952839070278270917\
108`60.*^228*y^199 + 1.055899502848152913307970485749244240954900368511022631\
1740015795396065295341`60.*^230*y^200) + 
  ls^2*(1957.2840666698848546611607515061743295343620142212258226677797837384\
8326086262329`60. + 161.73358000724203618764854449880134087484710037623337032\
146057475227865315716333`60./y - 1385.796580830484334256154942669747486492056\
89847923115417823747022560453606556501`60.*y + 2958.3765368103231164230738012\
3735941699755981804749329563778853954046543041167364`60.*y^2 - 
    29728.7513516711532063390399574511127817925092609709945833997573406484692\
7629405683`60.*y^3 + 76256.96713055164351019625692648742788933920859707314951\
129012459510814521552839776`60.*y^4 - 665116.08495733120435536565560671462295\
287882460189118039508323546767083710162932931`60.*y^5 + 
    2.29566439559793801948414913132379776186150052432152675364193821535405591\
077537527633`60.*^6*y^6 - 1.8239411631706786892289819732682035921612692358128\
63830300314191046295812832508773125`60.*^7*y^7 + 9.13514709071265262624181571\
8014984159169254359857334840101482891335695461102413892552`60.*^7*y^8 - 
    7.05886436581923374937856837509964802641632933061500165749642825822765910\
94858778012284`60.*^8*y^9 + 4.91116083432725836906179444240263970847029508032\
323738134712107509977790927669008035531`60.*^9*y^10 - 
    4.15598179435402852613638220085822904253546243583833613012778141659744587\
5980456098085172`60.*^10*y^11 + 3.6229220213287657438929617809072205558119152\
617351307592957675798835369106839527054827374`60.*^11*y^12 - 
    3.4496305261633923393644279129656604387805794425127633811293943351482508`\
60.*^12*y^13 + 
    3.43404850645561827442220837159485655496617168879011852104205032511601924`\
60.*^13*y^14 - 
    3.58011037822508714677840076334883987850571382959626574342023717873543865\
2`60.*^14*y^15 + 
    3.85933110062733669656883212438081821520931949256682366717423492984587853\
17`60.*^15*y^16 - 
    4.28311243286672908750136895670550408336559984349464912381047586476988642\
989`60.*^16*y^17 + 
    4.86928414723686655869284080124449787508811643141554119946767121688793536\
1156`60.*^17*y^18 - 5.6526867050788757588705937539914504792434123980340430482\
514353795625130548557`60.*^18*y^19 + 6.68303364076917579564244893282093888721\
867196606451936640066457165214607603706`60.*^19*y^20 - 
    8.03016202085651299124973686119865767962310201095722378258061697666445847\
6578912`60.*^20*y^21 + 9.7895029804169801733392315640058569359870981463429463\
576056782940664743114013158`60.*^21*y^22 - 1.20909198839269727412838172892492\
9574750010973745390783662440354042845991147425342`60.*^23*y^23 + 
    1.51108557312687307989398173913319673224170376371127102075729578094573417\
92464033772`60.*^24*y^24 - 1.908941394603715812328629645713975176389705098250\
98515997487592158318635889877346916`60.*^25*y^25 + 
    2.43541415266244364202524647209128307252070543967562906762772072691637492\
4019285838955`60.*^26*y^26 - 3.1353229977034212677231996522498581342143458482\
912918810534657675481336902072744684363`60.*^27*y^27 + 
    4.07019294556714645465863069608594921041193589626075429718751367196798314\
956943385801398`60.*^28*y^28 - 5.32475888054606314325577980968671523177257281\
1317136083544619102298246978533769235038475`60.*^29*y^29 + 
    7.01610158715274737831985963290875156906397623629163350253185588539446305\
4761264448274432`60.*^30*y^30 - 
    9.306512470552556085837810514105853514178179438190037082549951892711174`6\
0.*^31*y^31 + 
    1.24216527137104810500085292458207950144827853091642272199382004718807287`\
60.*^33*y^32 - 
    1.66762466722694959104205976364714071972189775459059154353536933814225074\
5`60.*^34*y^33 + 
    2.25105196287080331401186616843339201252086627028552741431064706450861464\
4`60.*^35*y^34 - 
    3.05419892430467399524466931039398275063522367603911449224497237777533354\
366`60.*^36*y^35 + 
    4.16392411485024854388216484079229180862669996152818204544592395100773764\
4235`60.*^37*y^36 - 5.7027243312646290976185614852204217689623617168680231799\
004067413056840996829`60.*^38*y^37 + 7.84379912525631195005357126793968559134\
304114560565898098425826640339886347964`60.*^39*y^38 - 
    1.08326426276377154773201226582955278873079748156339695966314355023042924\
89966628`60.*^41*y^39 + 1.501805083455672723277128476045277490484903938367296\
46855698273355848547998228835`60.*^42*y^40 - 2.089673380621501649810494858761\
468235953675670866835892586914051956658786496773106`60.*^43*y^41 + 
    2.91776191941149765555933600280700210291631507860763812701141363731462456\
53838485569`60.*^44*y^42 - 4.087470267618664016747129959813026218719148099556\
9308841897896668002344991744240201`60.*^45*y^43 + 5.7441348746111589198901665\
12550015412076777381892345837286435309257447236723764390989`60.*^46*y^44 - 
    8.09648701540993430069590751505688790925130088288771125690660223043789518\
83964450634167`60.*^47*y^45 + 1.144488976524674843260486919766582182117444856\
034789157005365087433567969454984724600156`60.*^49*y^46 - 
    1.62223793848502960098547528019450059724588127052741654123645765423233648\
03552263775586234`60.*^50*y^47 + 
    2.305440859648123421624853116665755233835618441507171751477200968898991`6\
0.*^51*y^48 - 
    3.28459430365141612164258535399424701957581172396967687762373320522169068`\
60.*^52*y^49 + 
    4.69086176555655928974223388508210246402681885273935217280883260785490924\
2`60.*^53*y^50 - 
    6.71466390653124403204644730541322085940136960914609997979240780939738916\
88`60.*^54*y^51 + 
    9.63289451051794735585623701951033504916906367107866977582914502702859075\
679`60.*^55*y^52 - 1.38488172986511741234590046405095829084102814923110104836\
01196256086724176458`60.*^57*y^53 + 1.995062755167542661376580168497433555279\
98512419792250580223021190267755073878`60.*^58*y^54 - 
    2.87975184198725958240692694645043735468565997478090216436706689074775865\
2920678`60.*^59*y^55 + 4.1646324726988532595215625742589501231245563994926123\
621271606465960150026655025`60.*^60*y^56 - 6.03380970827123567493221847939328\
442068977199719030775569403536672964469825949347`60.*^61*y^57 + 
    8.75732851262793318156917299765316934007865498279894137014645198955147507\
0577270111`60.*^62*y^58 - 1.2731807110694138881055612803762441835704867219008\
4600336426661623569968654933907535`60.*^64*y^59 + 1.8540501921197760218242445\
70550001481589356450359205336253097907481331361842960228636`60.*^65*y^60 - 
    2.70421917811820083528180134035176504730766168008684110991814051520043442\
37707117913758`60.*^66*y^61 + 3.950284650214862616359395284228984530689012642\
58005702910097408863861771713183367966341`60.*^67*y^62 - 
    5.77908727317499074744908280170050562132761948623518160560245107381195772\
6171145560770591`60.*^68*y^63 + 
    8.4666923745078244675408846005775468114441066614693214644648468376893`60.\
*^69*y^64 - 
    1.24214490662372987814777542345815793153775454133442914101814819551640717`\
60.*^71*y^65 + 
    1.82480268029232886125530751101720119606338611451940564512192325860683409\
4`60.*^72*y^66 - 
    2.68427370503965445553058729765513228192483802374041358034813133289486534\
04`60.*^73*y^67 + 
    3.95355523378123055803901989083993834602948022198793091505796572718929627\
304`60.*^74*y^68 - 
    5.83018856450155859866708379786965578403113910760672966920854693570849100\
8236`60.*^75*y^69 + 8.6078668179800577716334886249810151579964799792768276561\
905988594708786135073`60.*^76*y^70 - 1.27236487226483281392262220207937370044\
7842471685270305995632348409090710143472`60.*^78*y^71 + 
    1.88285415817891517463747637900443370984096585445055139902797468247228659\
53161791`60.*^79*y^72 - 2.789310498372393130869985582993429598566491456597496\
12665040783223894718809743248`60.*^80*y^73 + 4.136557516856818050656082540866\
943523974977857776549959653167926882140387000611932`60.*^81*y^74 - 
    6.14088120281657522875035537867821233211403705606407391827124652731848005\
73237107062`60.*^82*y^75 + 9.125562683015017977291318533034864661121574274156\
78859645784559334831744416215409443`60.*^83*y^76 - 
    1.35742025435015981196629405001646306828948487274958925093774648253116363\
60747534860079`60.*^85*y^77 + 2.021080249056413930290129884270354782564575958\
50882221312768629604293055442696906667792`60.*^86*y^78 - 
    3.01201152200290593714219109303671618044671241994902215629833385048435016\
7773608010459238`60.*^87*y^79 + 4.4928635228829029293367406250870902021958527\
749672284122258726484300005299856247859331555`60.*^88*y^80 - 
    6.7076968968801235131979057770893534589906225406816178213053727701887479`\
60.*^89*y^81 + 
    1.00229990316227881706193152333354795198467961814797015705598750684917800\
8`60.*^91*y^82 - 
    1.49894882019126887884759352720719462977783537577071740726485283394225129\
29`60.*^92*y^83 + 
    2.24353018012871435939332405982083960540122708817586545577104021665415631\
952`60.*^93*y^84 - 
    3.36065924688087348786395410053513911622760505199507191143375411386765802\
5352`60.*^94*y^85 + 5.0379778755853122173054529700504104049000247641719170456\
111410252943134443023`60.*^95*y^86 - 7.55821594700514178867840715302777750865\
351965324900427340807260191495991035315`60.*^96*y^87 + 
    1.13476498623422731446209766819292165097725723648559128014079595852472423\
61613405`60.*^98*y^88 - 1.704938584561974547281223797081601938993604675569389\
87084696860941918339404009935`60.*^99*y^89 + 2.563424766911033752822877874190\
235335451160308907440720447173275342488877590686641`60.*^100*y^90 - 
    3.85686572780498061829902788325770515671192554778925404803625582365622768\
16693046063`60.*^101*y^91 + 5.80689379713291102845492820606342858385670849116\
273810945069006362273563614181102097`60.*^102*y^92 - 
    8.74867330307703341520294283215838633035960974284236870451407825379572700\
4969014945058`60.*^103*y^93 + 1.318934444791691264979842646759607810510674406\
24646741566527802756402039325098899816742`60.*^105*y^94 - 
    1.98966912298931876011661049429119014760384458254613002993914207005979755\
6810522145813723`60.*^106*y^95 + 3.003373094786417310537469092202176757054267\
8885808871465422792662482078250920863231604782`60.*^107*y^96 - 
    4.536310862460868920400530150898433565454050740736431427734561730322257`6\
0.*^108*y^97 + 
    6.8557650355090681111876216713117390149062487826875244439647200325129637`\
60.*^109*y^98 - 
    1.03672436087383820074204627167334003266218627868871996617464950727859125\
1`60.*^111*y^99 + 
    1.56862732129100299551524869279171519194543736383104506554908394949682406\
2`60.*^112*y^100 - 
    2.37476328098507476505621873881713704225227791844554343465047245518814315\
151`60.*^113*y^101 + 
    3.59716277560397226854836611709912557930290039147456678168969501340348333\
7419`60.*^114*y^102 - 5.45173015739393331880825573634739499099859550385195899\
64548049267703498925429`60.*^115*y^103 + 8.2668208632942139255612028670385458\
262220890467710796792469846793260723128904`60.*^116*y^104 - 
    1.25420396146716629755163431352920632771778506528272704945582194673782750\
33129547`60.*^118*y^105 + 1.9037896226834866146700885749283392309672671308352\
5191206717170394802287088375214`60.*^119*y^106 - 2.89125695581286736241617202\
5553954493333372384844579943479530408294018099620306864`60.*^120*y^107 + 
    4.39306162498152458438785435912456183508868583145548205900986062511628538\
62628649778`60.*^121*y^108 - 6.6781597697836258224628563128625076319844677205\
3883836943665616893727818719318464084`60.*^122*y^109 + 
    1.01566705138552103636535796663956674899075443194296120603762013748051647\
81350683680093`60.*^124*y^110 - 1.5454224725959754146832932511604518501120021\
4921957066686357038863673910866451024897593`60.*^125*y^111 + 
    2.35256014440668146191384744006060954908606422918325403653918743975738992\
9417279525584331`60.*^126*y^112 - 3.58284772779917288978184391704382400115059\
79108843690434114145254887832033580162004363112`60.*^127*y^113 + 
    5.4589185690519559562311113412989598978483086444900295858519938984318873`\
60.*^128*y^114 - 
    8.32093572814559769299732142408799211443751373706160496958662128183883922`\
60.*^129*y^115 + 
    1.26888344372285470301672549109502911772529258952592736735496658852772397\
74`60.*^131*y^116 - 
    1.93576269611464513881629155064443333491791387858593961293096741273249049\
543`60.*^132*y^117 + 
    2.95433824720499197605836833957832165282171617114089191600537228736261903\
8322`60.*^133*y^118 - 
    4.51069024635432212493406137609554547122682459666608297119169854203395730\
3104`60.*^134*y^119 + 6.88965584697153315672736716647196611217267431310494632\
439617664969217257428289`60.*^135*y^120 - 1.052739483148185410024695193724265\
9682691447701390629289630493120306646739664954`60.*^137*y^121 + 
    1.60920120276107839683427776001568997209949185270100732982451913839205978\
126312453`60.*^138*y^122 - 2.460725125077776738762040374652271404449309835214\
555859223374703511141028385018881`60.*^139*y^123 + 
    3.76423308976791891944885641583082177974915206908238877500007977416006708\
37904310479`60.*^140*y^124 - 5.7603378767430350119498015690538727253809409089\
8029097600133955661345765397518233598`60.*^141*y^125 + 
    8.81809782426370470777018713359470327393546100948152646712472794304559510\
38453760003`60.*^142*y^126 - 1.3503765604333912762922510847606978315258443276\
9616045570384769779533315071866076936634`60.*^144*y^127 + 
    2.06864263982833561041769371148567443180865411866635946198345190974800993\
7646498850898722`60.*^145*y^128 - 3.17003671489978468829431076918994699051031\
62142965908609041292681278090678010574223085317`60.*^146*y^129 + 
    4.8594715230268523244203327320788531640760965323480682153736990681406159`\
60.*^147*y^130 - 
    7.45173607408797419243596460959976262388126737585765776176729142239261832`\
60.*^148*y^131 + 
    1.14305560636529626673903233423282982529883644154689954481801133037139391\
6`60.*^150*y^132 - 
    1.75394741438853332141779904328378358827877943849256861518190510140285397\
239`60.*^151*y^133 + 
    2.69217316775889636860566006425376956311477255926586690979287747034550951\
5197`60.*^152*y^134 - 4.13356308127852079425254361973062728457838543766008075\
32573932679259216141325`60.*^153*y^135 + 6.3486194020419238692474688979228721\
6390150002961484023018535823031895335108325`60.*^154*y^136 - 
    9.75360563324804135878095902082188524948781117667441708299250118451733187\
1001514`60.*^155*y^137 + 1.49892652749515428776322767362302084852334075353168\
721355120047004795951154783029`60.*^157*y^138 - 2.304214324648175494680299060\
485338079817051283273152696536510464143253221046822193`60.*^158*y^139 + 
    3.54316135730280309143126890848374763878988258608319916099158466035713403\
7496748227`60.*^159*y^140 - 5.44982705321324174969994661698369202869903208492\
951360109470978027369583221720485508`60.*^160*y^141 + 
    8.38487280063230115409802092848440702089906189900344961158909335686638463\
0343101119428`60.*^161*y^142 - 1.29041820229664004277798468104377056018744498\
540402417527137191510121973037381032706652`60.*^163*y^143 + 
    1.98647469449087140130709061639306193619550440237425396837556246564201822\
4735067725306471`60.*^164*y^144 - 3.05880995443766593966449623468179949539202\
10026588255921682410846437874513479902918663787`60.*^165*y^145 + 
    4.711261765580014273745068373536347546201861033686307384284319424170681`6\
0.*^166*y^146 - 
    7.2583126577986212980812430008673006659189897581755892734002256528842509`\
60.*^167*y^147 + 
    1.11852643402137863528423061276916338482587646218262718581126686708069102\
2`60.*^169*y^148 - 
    1.72411986004711506629410582096814790183907085823954213866437475264034385\
88`60.*^170*y^149 + 
    2.65826203031541281091978299569795698803033941602488963461071622452927123\
824`60.*^171*y^150 - 
    4.09954626441228388930890196925137457146346885222924580697410093360498295\
1896`60.*^172*y^151 + 6.32382778601967109358614576561921119991279688431668091\
31473365870331903304802`60.*^173*y^152 - 9.7572877400491173537439402859078093\
421612810505625184255715939256061705118588`60.*^174*y^153 + 
    1.50584978070379782439151469333240943876033046746413283494667824968463302\
59527742`60.*^176*y^154 - 2.3245361182275285129057708749406281728312976182353\
2831100713307606803296878774954`60.*^177*y^155 + 3.58915104448045616737104776\
7138611790305593884760923712624802498056661266491032003`60.*^178*y^156 - 
    5.54302278156296960492592852166930247755426395480031468109407687582059496\
23182547696`60.*^179*y^157 + 8.5624847452562392259887391974469538801023002183\
9036636754884309459598629485756022231`60.*^180*y^158 - 
    1.32296979620579435148842149091536654781194455980472449398920083137042131\
94495379316264`60.*^182*y^159 + 2.0445408614257286762993079738418717712407558\
6842854960786001302727188600834628580741871`60.*^183*y^160 - 
    3.16035744823728147246443445962260394461847347061365627379419728437239898\
6334370921171185`60.*^184*y^161 + 
    4.886185873402045710580755154149452382787977146640586909588675900384712`6\
0.*^185*y^162 - 
    7.5560699878730364424471981180310180899024603427281567262648946104544531`\
60.*^186*y^163 + 
    1.16872688537121327149004940707942951953284929787382957002210082660512108\
1`60.*^188*y^164 - 
    1.80809005471712472043554559017688633420109780996744058165046990264232398\
39`60.*^189*y^165 + 
    2.79779536140403418974242236863359519588330035101767879477640084911007988\
144`60.*^190*y^166 - 
    4.33011694307327270619077254047988096294238834957953885039815319437114908\
7866`60.*^191*y^167 + 6.70301268548864657718854904162153823162666672829821269\
63124858541587145780805`60.*^192*y^168 - 1.0378298487018974413770696217815788\
56291759833843875852514316323664246491575503`60.*^194*y^169 + 
    1.60718901470276097085662291356481971079530006713145883752500771414220772\
95869374`60.*^195*y^170 - 2.4893813759232084300733429859603972801609323556167\
9815055976877929779664530834877`60.*^196*y^171 + 3.85654690161254414012915227\
2697855574580529747494192940380271198911697444276911218`60.*^197*y^172 - 
    5.97568277438661389159016669515103294430699829138115538186684657243985252\
09853382038`60.*^198*y^173 + 9.2609862412214387838490000890021494716042427225\
6889119875832274417459743548503521514`60.*^199*y^174 - 
    1.43551190786095299847431215165531644537906780031231839283711376789160941\
16521357809624`60.*^201*y^175 + 2.2255394654806554849837550571431375721179365\
963004695893158236426553497137325293874166`60.*^202*y^176 - 
    3.45097522017500660643500202983867186308336533098399936417366736082696494\
6774978380853574`60.*^203*y^177 + 
    5.352116240552590920699374982332473131223683629780014461018007071564836`6\
0.*^204*y^178 - 
    8.3020533366603882275815863075675252694777847112594527264204676970630547`\
60.*^205*y^179 + 
    1.28801503288926225710250572393906908920625793766203170963645235268574813\
4`60.*^207*y^180 - 
    1.99862324587048172250503115132896735629916714277867143082677337826429711\
78`60.*^208*y^181 + 
    3.10180648650498668950624201106421308784992711200608178466563801582755363\
931`60.*^209*y^182 - 
    4.81472420553150558588334241719147441031566459438198596237793542672979492\
7997`60.*^210*y^183 + 7.47481210950257191671612942580815542791414520378260990\
88921991494885440735208`60.*^211*y^184 - 1.1606479513955677729044328330640461\
67902797747861002401276244871837686813827709`60.*^213*y^185 + 
    1.80248362221918523045395154813373767927110265439110129787828933894327504\
16965762`60.*^214*y^186 - 2.7997030697837332826361253235462491916424767650290\
3128698338064070283813407226129`60.*^215*y^187 + 4.34932337150536626584019881\
109272194563023504984430529824849565447051365470957265`60.*^216*y^188 - 
    6.75771334447355561559799265127247553378462164019894185618034127377095421\
08815085558`60.*^217*y^189 + 1.0501357627204811649589200888587995232164085865\
61256811199413760316020745894641060405`60.*^219*y^190 - 
    1.63214235286312839731935495222981494032398378386318285964699401199185102\
81273481561736`60.*^220*y^191 + 2.5370955299535228771784176264519389541693076\
7245434405358833541213531187068583338039389`60.*^221*y^192 - 
    3.94440148749958570888797792066356610252664079956131938535863049431397443\
0529657137778905`60.*^222*y^193 + 6.13324389184508985121521570587717165215344\
2560316457946081825747948799731696768689116663`60.*^223*y^194 - 
    9.5381360556313320950927431749575868546957825445553370321613700322459147`\
60.*^224*y^195 + 
    1.48354351073759422912931012794763602745148969425349964969307659267516264\
7`60.*^226*y^196 - 
    2.30780925463775834321622271558777566013523457117323406213282325061449199\
61`60.*^227*y^197 + 
    3.59055629530732083677180404422207759665956225671774597471504185814723274\
426`60.*^228*y^198 - 
    5.58708330855133047337321989222736142329047260819495060236859641644602098\
8117`60.*^229*y^199 + 8.69499848126070099430232345062287980870193293261958385\
44273908673500121838389`60.*^230*y^200) + 
  ls*(166.7260056471603663019923281331055982170048407646271103156086725516512\
4579369938`60. + 1730.0897961091063835621945880880805597335563768283913744435\
9556644490575301680563`60./y + 465.337647111970739398855100599053903328392752\
86599726989005824784236664148612916`60.*y - 28183.552583717044289661193637340\
29537034351019981341290215239078393631429727584827`60.*y^2 + 
    212559.022653514856145347323387010747497516656243027355782276890051045293\
14367429361`60.*y^3 - 539451.216896682797244917140017607356909877165429007827\
97878469649692498706806884523`60.*y^4 + 4.14055869432794334039417254304017049\
870436019195704222373455319269241183869886667626`60.*^6*y^5 - 
    9.93898087980719773387609651762849232722841905633350674464269778712818797\
575163734009`60.*^6*y^6 + 7.1523368567673407925352504384168302368191740474664\
01783696885384649897660674911177016`60.*^7*y^7 - 1.55743482083066533312040976\
02987711209700669591535434785161899314691883386493888680571`60.*^8*y^8 + 
    1.03154596388485033687822554600012146509492503047900286629118691268590490\
18081082814599`60.*^9*y^9 - 5.82394014917858379752053936136662107445333653926\
37006259860744134537778540943147926361`60.*^8*y^10 - 
    3.91040088648859307108425863142158037598090776504560536333700580775139038\
851650408276026`60.*^9*y^11 + 2.167109243977131726396142772884798280659473896\
869500552619749970321853563915183343862048`60.*^11*y^12 - 
    2.4890230912207778482536989116454293833134671409039560788999009659917817`\
60.*^12*y^13 + 
    3.02157848146560882668579977246719287929386378844418891647592814085602857`\
60.*^13*y^14 - 
    3.38876547549114400902510029603515328847725693634304773168759929557234209\
3`60.*^14*y^15 + 
    3.89692190770858246454488353010269597443613906437637641165041123581963769\
6`60.*^15*y^16 - 
    4.50632225934884770571034928644634270454607883944238834807345141258667616\
35`60.*^16*y^17 + 
    5.30457473079267740193418609721227768116608312458451103151395200602322448\
9805`60.*^17*y^18 - 6.3320090676022411916005175282633526892383284949093995516\
540867754336986794394`60.*^18*y^19 + 7.66764894086642225512735988215658592177\
79985040950789684312998942547159572465`60.*^19*y^20 - 
    9.40486928284797341637554327796913175646069634938785605309481035271915526\
4696984`60.*^20*y^21 + 1.1674228819732152482128851954048794369144587236850024\
8295642510965379180100030006`60.*^22*y^22 - 1.4650413567816812780841481806171\
24906507356760293670038793057881436079380348918662`60.*^23*y^23 + 
    1.85716362808460572718797757975459754720171369612565107013850684799098139\
56164780254`60.*^24*y^24 - 2.376237541703235191924761407830747254187651272849\
27634037054985402640523278971025004`60.*^25*y^25 + 
    3.06667631572116954086364661669139228682857051000685510136019931366446917\
3878724904364`60.*^26*y^26 - 3.9894524009035871764019159491625768717717850338\
626100310208535447245166070588348028512`60.*^27*y^27 + 
    5.22856360846497638189663144734650399086351639239652395620523589694156784\
792168020192423`60.*^28*y^28 - 6.90010429914373045377949684787877614278149005\
0133620479039887519545090382914905265539653`60.*^29*y^29 + 
    9.16504542174695829771511664433212507381680721820828924244184793924114450\
05178049017151488`60.*^30*y^30 - 
    1.2247274620339754954037763886626852022361285977595716091364950110653986`\
60.*^32*y^31 + 
    1.64591257586130412016919087081565970349315968609096737241197763897506054`\
60.*^33*y^32 - 
    2.22375890098923843370761057878197508090578609029588530876189115207922229\
1`60.*^34*y^33 + 
    3.01957856930971544971590409585412103652780046127868634429774342598741138\
66`60.*^35*y^34 - 
    4.11963018732406387493421892602904694617643100765234989958468013473639809\
071`60.*^36*y^35 + 
    5.64558837946292025886733296135750478642024603185321564974659388239928844\
9019`60.*^37*y^36 - 7.7695213562329769809197307709262224253136901508664326829\
144786882171469538342`60.*^38*y^37 + 1.07353601918735005413848846318634964778\
2960010278629477542615011283551863504827`60.*^40*y^38 - 
    1.48897328668799933480831593535803471821302879933324860821547144235289147\
43988147`60.*^41*y^39 + 2.072633081766052599372822944206667755201548489755208\
37371123449311608673597394015`60.*^42*y^40 - 2.894986313522750103909148919097\
160345147962764927605314665411297666271061786094496`60.*^43*y^41 + 
    4.05684088355713907117416487600622651020548782350198109512410542131219037\
68464980193`60.*^44*y^42 - 5.702700530359827617953432091869661035662590416931\
62966525410917344143095285071258197`60.*^45*y^43 + 
    8.04012064512056136471366834163304836537059756068841246618469134230905762\
539348745212`60.*^46*y^44 - 1.13677984555245177851484461249121396240891645838\
972567376792238089641921856124357237668`60.*^48*y^45 + 
    1.61164029115671524393155722381794731958488529274087588540490699934114974\
4957640137524906`60.*^49*y^46 - 2.2908012512381502113261934750077398993927618\
528569008408977270099488251000670764737533039`60.*^50*y^47 + 
    3.2642769628570406848765554729862606244798278216469038829202948947451615`\
60.*^51*y^48 - 
    4.66253955356359673246620730191264197263883086621833753896623874511351761`\
60.*^52*y^49 + 
    6.67501604255303176328012705609849336258116287393085081658623597535226772\
9`60.*^53*y^50 - 
    9.57716849316529742757559511441739578056045209502243493320365408271298252\
44`60.*^54*y^51 + 
    1.37701926306441082560481181415471570703939618516591591630603742520127918\
474`60.*^56*y^52 - 1.98392896701810269829801652267453719945962656063195114041\
12820168640904361659`60.*^57*y^53 + 2.863930814087177350308154228481646809860\
61774387152909730121774155762894268851`60.*^58*y^54 - 
    4.14207648344620564316029343424437869979289645583554952041706511046001132\
0035314`60.*^59*y^55 + 6.0015503471394154982263463303253469627006635537689933\
485357106780597843000197713`60.*^60*y^56 - 8.71105303045477618086586503639200\
904806214279029928187153682555344146601474026232`60.*^61*y^57 + 
    1.26652360763593913282453895657236252804153085001646764768552802919596626\
1630471976`60.*^63*y^58 - 1.8444473493028267955510822603555987510520659086122\
2664044699011975287583588283604597`60.*^64*y^59 + 2.6903312154575617126051931\
89209910831592274504976922176345356583722986874659293269556`60.*^65*y^60 - 
    3.93014979855136348211687556989328163104594827475741933202402062280505614\
68785367338341`60.*^66*y^61 + 5.749826938651154173434550154313642385449063390\
03500330855689545692905624691533600453073`60.*^67*y^62 - 
    8.42407530535687865006902734618025741677171436201626878006726152597371993\
3398642286104047`60.*^68*y^63 + 
    1.2359245344167446905749248303282496413431973632776839064659974675936995`\
60.*^70*y^64 - 
    1.81570490536918393697462170985409124858238122710211628122195979508351466`\
60.*^71*y^65 + 
    2.67094156419330230546867855043111242554662177683787518231490979493761489\
7`60.*^72*y^66 - 
    3.93398154947565469630036535340504912437083292734586683874352796286849799\
8`60.*^73*y^67 + 
    5.80140016948169504627266551918124132155089746596913086451551113811514371\
092`60.*^74*y^68 - 
    8.56545364917808235706181978153723436549676578835655836369185080393247555\
5795`60.*^75*y^69 + 1.2661060807926713479890984605785427523217549981678577765\
3988304238944872624555`60.*^77*y^70 - 1.8736038410110857398523852423628185167\
67579118417015447904965674182589744955248`60.*^78*y^71 + 
    2.77561837765795513855386870560761103100462560445370666349718122672909413\
19360931`60.*^79*y^72 - 4.116261728186854288707914795835338259333879165099408\
58735845221081799158171089269`60.*^80*y^73 + 6.110755518421951761100021350038\
724341889098052129948728599389556947611414458409109`60.*^81*y^74 - 
    9.08078725385174464360690953830046988039496729028256869579970158863232737\
15547398805`60.*^82*y^75 + 1.350756916555531805488165386755222010500983095736\
494384318267502040361839215787018495`60.*^84*y^76 - 
    2.01115202023637063048001922687526879044480312679339810372332711766337822\
7776228195024`60.*^85*y^77 + 2.9972013737304552037934928107955342833624441863\
8714189585120152705333810913152500951933`60.*^86*y^78 - 
    4.47074604409958199353189456133102612800560120797263801705779478581542906\
1660294664985716`60.*^87*y^79 + 6.6746308444181982645884822874870888431534520\
435457034454727259327478345635782353594875904`60.*^88*y^80 - 
    9.9735130145210396087985106080512706849864609270372819199072567657100932`\
60.*^89*y^81 + 
    1.49153537844669250746840121873919822038155761792528978581296373315375845\
2`60.*^91*y^82 - 
    2.23241339668832594502690908588159588050041039338890556493625181202762677\
87`60.*^92*y^83 + 
    3.34397349585280394489962900892211982879442353505370251068775125789011305\
393`60.*^93*y^84 - 
    5.01291066963857221622809026133813170860476355317695735185698629830208780\
2356`60.*^94*y^85 + 7.5205241738596056544506110630940248048472237873279884120\
085894805844949820019`60.*^95*y^86 - 1.12909273770480221326624980793008006860\
6341819130726658992261606318972445703177`60.*^97*y^87 + 
    1.69639539247984429255969481256808569952695863176514720003570327592466528\
90165087`60.*^98*y^88 - 2.550547310022476332535567373874332584364164600788104\
883759740393808347092911418`60.*^99*y^89 + 3.83744013074823867993083599108912\
9848404361924109447020123245394128989708494144369`60.*^100*y^90 - 
    5.77756847285071580685864577574229002694833370843482415928220773880736803\
22852360232`60.*^101*y^91 + 8.70437105462966255216796169993003211151007415305\
647094234757641454497972396613835127`60.*^102*y^92 - 
    1.31223692528170740757650990123837329698615696912503819675114884856079496\
03621735102855`60.*^104*y^93 + 1.97953704124948987990590509128979737051033948\
023989302276551289932306250928699210580927`60.*^105*y^94 - 
    2.98803499823532748087997699873911975642444286917481994193723482478698848\
184699604246623`60.*^106*y^95 + 4.5130768444952044398731578889700997581136146\
050743002331193173092856251393668780604109623`60.*^107*y^96 - 
    6.820548260019775824720728839346132257004683671190150335827889460953834`6\
0.*^108*y^97 + 
    1.03138314721866365359722472245760065529062241881638222130261737925611771`\
60.*^110*y^98 - 
    1.56052166089493174785823080702242283990133348558270781495895414431866208\
6`60.*^111*y^99 + 
    2.36245525949080513176505893346050420605209829812026561609737522027313118\
09`60.*^112*y^100 - 
    3.57846314376483074894740407169934091583952653544463262902038136475948789\
437`60.*^113*y^101 + 
    5.42330409653558796111607275961971344370964716739859505916054922488366021\
5811`60.*^114*y^102 - 8.22358608648351851177533075173722509772605111505776435\
92024801695664588468908`60.*^115*y^103 + 1.2476247020022022254692318659464145\
63599007484956608673747185127390636291162131`60.*^117*y^104 - 
    1.89377250852612028356487917177533225839390212505539080003034874499587040\
46793288`60.*^118*y^105 + 2.8759979995993364661282961092408170791608232731274\
3613156571512824860975205093952`60.*^119*y^106 - 4.36980650389008539719788166\
8696515490095016947850944273276901846191065820736658662`60.*^120*y^107 + 
    6.64270137011638484861597278573244287164964339159062949972232268071074685\
73060817353`60.*^121*y^108 - 1.0102579918970400471844364518374941348447473744\
42046684477408855728233239635320367722`60.*^123*y^109 + 
    1.53716737877987460771466235665851829305509453763496274470064472117649511\
88166976107486`60.*^124*y^110 - 2.3399559356350085182710729958283142790628907\
2956415192367859140462832604056628073533323`60.*^125*y^111 + 
    3.56359473142344168617728558654252213583102289395135372480288818283397071\
6579821230724722`60.*^126*y^112 - 
    5.429496972825734369814586257453750041006963416170308348559749225651678`6\
0.*^127*y^113 + 
    8.2759561446544848123044224686744400447619552645019649112481967952079753`\
60.*^128*y^114 - 
    1.26200417627217286683876677659796646977292232247060205675682477110660496\
8`60.*^130*y^115 + 
    1.92523719159685518601657968076140886085665796951790347963075195577992238\
72`60.*^131*y^116 - 
    2.93822755755676716914408088924321634879757640275922028757211929056073303\
761`60.*^132*y^117 + 
    4.48602119452388835042560192055432063143249440581732669405668063411287740\
2564`60.*^133*y^118 - 6.85186778278327378413699152209983204924195554658415114\
45209085882504244103395`60.*^134*y^119 + 1.0469489634581336550085087702652528\
28017513385092289498653288311269179775146346`60.*^136*y^120 - 
    1.60032477744599170974332022223007075531342421401359463689216491660727906\
13740343`60.*^137*y^121 + 2.4471133935943362799215345477419970568854641806790\
8289015376171757445745172302467`60.*^138*y^122 - 3.74335260912612166441729888\
0436974015489044722261381081217360177240921007804513101`60.*^139*y^123 + 
    5.72829609304269020565051377769612544571547216819835512371358977747288158\
03815440859`60.*^140*y^124 - 8.7689120782202713612467831524888314782464982394\
1149197697200132669434701818821940711`60.*^141*y^125 + 
    1.34282380157742560812341786146506254045212366564601414141301268894829250\
31497567152895`60.*^143*y^126 - 2.0570411645283122257615611112418908063989799\
4935645202510451279845636788241488530623404`60.*^144*y^127 + 
    3.15221048069476810188920387750739309164117500865419899765066254947339341\
0184708598531834`60.*^145*y^128 - 4.83207203822603107838789871987270050214685\
72603624057606529100656480026621890278359301937`60.*^146*y^129 + 
    7.409609196904533673271962700508426579976223792528335447402835129269329`6\
0.*^147*y^130 - 
    1.13657660661022745287860609858255348135657288863904120572528861293801807\
4`60.*^149*y^131 + 
    1.74397991319930599609276314305416248260312056440286878370628132741023482\
66`60.*^150*y^132 - 
    2.67683434133063054291448037444831048327353261510498047788887579135713175\
475`60.*^151*y^133 + 
    4.10995159091964541242593044769504185553375853349007369791984518338156750\
6374`60.*^152*y^134 - 6.31226323578765500271091989059600735198365290856341466\
30922679399465684300463`60.*^153*y^135 + 9.6976099937740263224461332760132819\
9439800274074937454251663502834016490528634`60.*^154*y^136 - 
    1.49029972468590758776813781030299837163587583050000458945019794833907272\
08140616`60.*^156*y^137 + 2.2909200941596085569526197448882093532195772612776\
60261408775991717478432208498`60.*^157*y^138 - 3.5226689777359057645517314970\
84641409547563037221995071355740351711657968415155082`60.*^158*y^139 + 
    5.41823079438456585346845556300300088735545593325488344865307911401754259\
88703711155`60.*^159*y^140 - 8.3361433750382948248372515796126122718896924375\
9411617529377572995370749957498150697`60.*^160*y^141 + 
    1.28290097649239622858492495101731614969443233230930491132141694329802967\
59266237834074`60.*^162*y^142 - 1.9748753637525215697266897477476796097635493\
703004420942897178857434035356274549655166`60.*^163*y^143 + 
    3.04090737136761248406466416223942160914747366957023903126343739249675083\
1743824284232295`60.*^164*y^144 - 4.68362391091598492153830320224154528699232\
59644733203095341384899041607941776738575046429`60.*^165*y^145 + 
    7.215635322186814940532771741889766158918768514701307521113053381930973`6\
0.*^166*y^146 - 
    1.11193479957637797593852416379466727012484429000353391294160227206930486`\
60.*^168*y^147 + 
    1.71393651824695960358030742989844692334918575248410595368203589990141324`\
60.*^169*y^148 - 
    2.64252627861399768193414788354903251612615316234560274219406400808673681\
66`60.*^170*y^149 + 
    4.07522516275574697156330681890822424158997785812227962307446144082110451\
052`60.*^171*y^150 - 
    6.28622879351346383308602031337832247330811196611731433079372511738240142\
249`60.*^172*y^151 + 9.699149074505768170534197983928861503241606737373024303\
7353709015710380636756`60.*^173*y^152 - 1.49685794222676702740409098888216706\
0039306433690807279707325678409905906309238`60.*^175*y^153 + 
    2.31062617846224192496386932559371574518245447766992610166573199585725511\
02061786`60.*^176*y^154 - 3.5676284772936386024179683444249433356419181976195\
0099719706013915110463187128541`60.*^177*y^155 + 5.50971438336136067603858341\
241561321221580099356015881379363712731152964582422329`60.*^178*y^156 - 
    8.51092591152368734475116112519168729969929828335207142766402949387566544\
84262756885`60.*^179*y^157 + 1.3149872596404814753055482295805783619261045920\
35459592484658080677229319827848218786`60.*^181*y^158 - 
    2.03217950581317599034068129594223106027197199510677346228054369154636310\
27440605447682`60.*^182*y^159 + 3.1412114718993763634739175486977214565818838\
4321009107136376520843737401802211814719742`60.*^183*y^160 - 
    4.85652567354961441339304326957794643590358658759345136735069405109090091\
5123202718995394`60.*^184*y^161 + 
    7.510112668141546922611476658652654400153488646290432959609379884805057`6\
0.*^185*y^162 - 
    1.16160461716801862508118032644519976145580967238557098014820226281889972`\
60.*^187*y^163 + 
    1.79705018529706940474855422459658821910361781033622765509089795795030710\
9`60.*^188*y^164 - 
    2.78067982479209339624413874363700265105290757474598026180480437905610652\
24`60.*^189*y^165 + 
    4.30357717747440733303664211144434636400139265523851089622754079282796473\
116`60.*^190*y^166 - 
    6.66185199477566401221280236504306571678595517900501737954665273486952072\
9687`60.*^191*y^167 + 1.03144506365740557779828133184458081843244362167961517\
714038998103866797078858`60.*^193*y^168 - 1.597283272351203553359367338808853\
290187344911394481217930371321865798442947305`60.*^194*y^169 + 
    2.47401031022147105711526129435956210481118017494728346032081865729935344\
97573145`60.*^195*y^170 - 3.8326909780686034458523533606094410114768971997084\
9449118958660520063355060644098`60.*^196*y^171 + 5.93865199003852398582171775\
6891935500153232597211594435017468127877376006597722498`60.*^197*y^172 - 
    9.20349480706897903614416921011126771699998489604482906100019430855859401\
99404604144`60.*^198*y^173 + 1.4265846911344966540930964347253021066725050792\
11506327025772300330509215663381865725`60.*^200*y^174 - 
    2.21167507174942316389268976088625835272386769081873830750805404555061650\
56247872722536`60.*^201*y^175 + 3.4294396320047226580695075951017158452579588\
137938098312492012473146852349374766469252`60.*^202*y^176 - 
    5.31865956107690270195926119442761995144551936051150713634025490876973604\
9868444194661785`60.*^203*y^177 + 
    8.250068296125077513183247640213543461221515530009131552796845472441199`6\
0.*^204*y^178 - 
    1.27993631180761645066786677314026444791811631359019449868434954335419915`\
60.*^206*y^179 + 
    1.98606656795281556415040064735027848472239405901160268533356550168235511\
8`60.*^207*y^180 - 
    3.08228674519392500384162779582794058284122808952907858243123146875607045\
69`60.*^208*y^181 + 
    4.78437552689456302881093056711567725699605619440157037615216421118465143\
539`60.*^209*y^182 - 
    7.42761980150110680521571923138960221834105368941871860577200239645458948\
5616`60.*^210*y^183 + 1.15330843173922873329868753628950809135309763334343697\
998289150526915609262471`60.*^212*y^184 - 1.791067244009221897095154232596780\
720987505271110440915509076190304450645729368`60.*^213*y^185 + 
    2.78194267318402749081052611874615818247856508071462740943745199553597756\
19849815`60.*^214*y^186 - 4.3216896169288345912901101368158895100609755352316\
1543948031060320828294772674003`60.*^215*y^187 + 6.71471127145364392270561457\
3850539231557433794602721303474754193963926214317667587`60.*^216*y^188 - 
    1.04344307604513075169807478527060287448570394826192667237419992480966518\
896966807313`60.*^218*y^189 + 1.621724635847010608389029594499682229764836638\
3366843325666341096491711672487550989`60.*^219*y^190 - 
    2.52087724424034644438179668772548758155522722442720124398132800220690532\
48465738708488`60.*^220*y^191 + 3.9191494141051202693318364633233495965960219\
2110603602835119369756513956816053732189823`60.*^221*y^192 - 
    6.09392074808921408371090448494024734689790651832114066088333565396123635\
769959303990664`60.*^222*y^193 + 
    9.476892850967499643840313067598423787471120242235330676505125096100313`6\
0.*^223*y^194 - 
    1.4740040136444123693211907503558454052882562525666648559977529548123703`\
60.*^225*y^195 + 
    2.29294817494795442383457329270092525015916530406769934480779998241357262\
6`60.*^226*y^196 - 
    3.56740197793947255222772313140583864149247865987977730423445389581282970\
19`60.*^227*y^197 + 
    5.55100303929614836833309460875328492676072781748588497829109357329796174\
822`60.*^228*y^198 - 
    8.63876911742733082890574752038678242889585014012150568351144431152372905\
6858`60.*^229*y^199 + 1.34459856378139135473398361303696368529919648148569308\
976215883800394763917059`60.*^231*y^200)}


==> anc/P_numexpan_CF3_s0.m <==
{-2485.7129936420408142330303004325101337024786394268416848865114317792621501\
0143771`60.*y - 938.823264530029996111091527696027071147971778036575960066921\
37810264847785873827`60.*y^2 + 65.3077686207535034169129147884005365064812001\
7797446488942593905220672155580716`60.*y^3 + 93.31117769918342586594064569466\
801632041905101356332735908372450052781335504159`60.*y^4 + 
  46.868424567762618320696121648121229594954548274077842665447828739748999493\
13004`60.*y^5 + 18.5206787022834292818498498115153060456946298364091589851087\
3460924239966076122`60.*y^6 + 6.543742860662486590764718987244519161644699316\
70186139983735832982308475263178`60.*y^7 + 2.16460441197854038701539466167615\
257196677166036606101157968254802263320150468`60.*y^8 + 
  0.6852970084825981719899905975096623948460949003936679472427240047741368336\
2566`60.*y^9 + 0.210228389489419006951708383184940358916488313427391929592311\
44036904612345369`60.*y^10 + 0.0629721507031008801691409148098978665256320046\
3240820821929181382218005561052`60.*y^11 + 0.01851286411619265312522602046982\
066153389409392248798646024932645578373438017`60.*y^12 + 
  0.0053608036813521083765665541113426657965010634171831965787236225692612918\
6943`60.*y^13 + 0.00153306890414975339722235566205191613023769734782643797607\
355750029066107354`60.*y^14 + 0.000433843923857420820723965768050693527594428\
7939999859081686804890619767913`60.*y^15 + 
  0.0001216790198716043467580920263227354630232078560134836239732844582961794\
65`60.*y^16 + 0.0000338640573402635312038890706984555977475631959790067357969\
285046596464978`60.*y^17 + 
  9.36119409998383298359884821809422820247867097347950490781291460384400917`6\
0.*^-6*y^18 + 
  2.57242479333328303212663925909889353253810037205683947149328662321221364`6\
0.*^-6*y^19 + 
  7.0317550235244629318321347163912713939986093177296302473633670947702639`60.\
*^-7*y^20 + 
  1.9131015528335145583196890484459845206242333767463312904544028788903831`60.\
*^-7*y^21 + 5.182890343483336109766108206714675488304428608204078020240637041\
8002353317534197242362103`60.*^-8*y^22 + 1.3987569168077527429193841061037545\
49163603931742851602784395610923335081348829645640749`60.*^-8*y^23 + 
  3.7618446252239760923293580488430769706809614724021148654671548992447025589\
78772513904329`60.*^-9*y^24 + 1.008509351249713263446931834885173360736423765\
803678007351014999674339873683436363301535`60.*^-9*y^25 + 
  2.6958448670863211385035922019491962396430891441187587933307531775293920677\
4459313278923`60.*^-10*y^26 + 7.186992938681095017935774839825317871354609177\
733978012016912011167266800650051681246`60.*^-11*y^27 + 
  1.9112899080400167163707702776626075784976643458691314405731072991262649563\
384959481163`60.*^-11*y^28 + 5.0712216564730111365970687250074155735602141902\
60689074651893300549481008863947414106`60.*^-12*y^29 + 
  1.3426919085482741787998431392243806015395253882593916259428491771304386189\
47050669503`60.*^-12*y^30 + 3.54798349062765175260823971985509613227519411149\
879750986637357866390305725804039119`60.*^-13*y^31 + 
  9.3580539578014127864553743714193730559319353278822000865364203372597059695\
879830805`60.*^-14*y^32 + 2.4639958322492152187571027151632482162246901042419\
990315251002450999577580394756408`60.*^-14*y^33 + 
  6.4772659927198053085169515133454490714512617348186586420220940560445730155\
82331162`60.*^-15*y^34 + 1.70013509825922067892982247627907119616447057475818\
0583029888525079619794944039006`60.*^-15*y^35 + 
  4.4560895040049211194648687278504836278537100522465409249974064234025090726\
1846087`60.*^-16*y^36 + 1.166376194803560993670635294828186557427882564166925\
84139306412095534656388989408`60.*^-16*y^37 + 3.04908966135005433239835709704\
05319656860058875736180333601069985922770469474626`60.*^-17*y^38 + 
  7.9611983613475907463431757193477544855949625374069480633580865511364343875\
67442`60.*^-18*y^39 + 2.07630394413864587023951986398926731995491280158861089\
1312677564080045153600503`60.*^-18*y^40 + 5.409200268136076192635347945877330\
28043094966779187316369007960091245606203141`60.*^-19*y^41 + 
  1.4077591122872343374069312822686092650379789165788177616550489355164856689\
3298`60.*^-19*y^42 + 3.660147382960654096478578614239912572242488304317441563\
0367589011596920358967`60.*^-20*y^43 + 
  9.5074482213015604892057574144319575272158880214370376002157568844828507027\
65`60.*^-21*y^44 + 
  2.4674215355753535627198324738211663425910795130377072238072758732260122939\
23`60.*^-21*y^45 + 
  6.3981475904003663034853530070640832175819600923698808394609661548646808243\
3`60.*^-22*y^46 + 
  1.6577271244855935195378654063310952569227104628981597303318014917752038860\
6`60.*^-22*y^47 + 
  4.2917559514494022779817452513443801391396874154369088927854338455578298489`\
60.*^-23*y^48 + 
  1.1102850681395553056722501790911175259456307842275445928219901732712218629`\
60.*^-23*y^49 + 
  2.870284290236445321458198391602119085623118343824560888268585881924636543`\
60.*^-24*y^50 + 
  7.41513167982885851623399311550992073265820199214432866589793806479022434`5\
9.217160609182585*^-25*y^51 + 
  1.9143802692085533807609312177369396067880096860973298283139669229592027`58\
.3362409860651*^-25*y^52 + 
  4.9392850652579616680012590957166653576522634867176235959819567328566889`57\
.45489555768473*^-26*y^53 + 
  1.2736116515408171769221843368203638808750265483576061198832800681175016`56\
.573140405488274*^-26*y^54 + 
  3.28213862180625422799453195557510069645619228697611362643975684885144`55.6\
909907150834*^-27*y^55 + 
  8.45343356827731952832587859865653138846170255332648832218888973077484`54.8\
0846084176642*^-28*y^56 + 
  2.17607846190729335708713476789953362903503715588997885943637333854723`53.9\
25564370043595*^-28*y^57 + 
  5.5987299260240824851902360534178615886876861173946778142847771117179`53.04\
231416796069*^-29*y^58 + 
  1.439746350448904971156488060901184478744346239026415363367374426407`52.158\
72243668859*^-29*y^59 + 
  3.700594362225742483894056021534652158780204617704631068748662154518`51.274\
80075590106*^-30*y^60 + 
  9.50721146028486137547539294248200241270703874744659419866275380225`50.3905\
60125341686*^-31*y^61 + 
  2.44139351903678267077056902117719975680060877567206358327037484269`49.5060\
1100297215*^-31*y^62 + 
  6.2665980468347290843804210406878700821383953567810979350050670847`48.62116\
33400268*^-32*y^63 + 
  1.6078349004631086986681363534158151852689982524797957925202081138`47.73602\
661327436*^-32*y^64 + 
  4.123561490758363070361017372024435938941682043883667102334757649`46.850609\
85474775*^-33*y^65 + 
  1.057135084670207241672722433442256495336117078487375370633841171`45.964921\
679178694*^-33*y^66 + 
  2.70907360585682570677228378213294513181615795283726414989500786`45.0789703\
0934563*^-34*y^67 + 
  6.9398248222117770417767073396048389721451948809052824665236353`44.19276359\
952353*^-35*y^68 + 
  1.7771269206619148622344957136498987347575953589013841868627353`43.30630905\
720389*^-35*y^69 + 
  4.549202352505176953573681237205494985980512038897457707635206`42.419613863\
23525*^-36*y^70 + 
  1.164135064859848235792766218892234020184269777757636978624888`41.532684890\
52145*^-36*y^71 + 
  2.97801607783338614149438058210517950743152057711765549631001`40.6455287213\
988*^-37*y^72 + 
  7.6157086800335860584119284695327069889186363420822383859058`39.75815166380\
36*^-38*y^73 + 
  1.9469604143594176904831859862020255242542447265892604865155`38.87055976632\
9364*^-38*y^74 + 
  4.975894578962120250123329333701905515231393719328348215938`37.982758832264\
11*^-39*y^75 + 
  1.271323442982632455017538731370125985898628997421274999182`37.094754432689\
73*^-39*y^76 + 
  3.24724620158092194882835377999264659727281407752613785839`36.2065519187177\
2*^-40*y^77 + 
  8.2918600400453498247208110381994489792619781162972842112`35.31815643292882\
4*^-41*y^78 + 
  2.1167495158234313307598486765209411204334309699774603265`34.42957292007755\
*^-41*y^79 + 
  5.402201648669937162465402214735055710799721560793000064`33.54080613711847*^\
-42*y^80 + 
  1.378347961225781502159872582935651592317223535705708791`32.65186066260435*^\
-42*y^81 + 
  3.5159001224316727218638495642677341250371174328411304`31.762740905503367*^\
-43*y^82 + 
  8.9661603001808793411275968059789488080209036461651455`30.873451113477845*^\
-44*y^83 + 
  2.2859746073298333403341114510584855423480492203394662`29.983995380663362*^\
-44*y^84 + 
  5.826849056314331439236504591854424579991524191751162`29.09437765498448*^-45\
*y^85 + 
  1.484895997391928072047860343184255476249619717677703`28.20460174503914*^-45\
*y^86 + 
  3.7832109808271865012832765533065517357681162210677`27.314671326582623*^-46*
   y^87 + 
  9.6367282942118238469486218063523744604076852368492`26.4245899486384*^-47*
   y^88 + 
  2.4541742105330063249122037870836627800351759457434`25.534361039261054*^-47*
   y^89 + 
  6.2487046991557619575749924728253028520784932772`24.643987910975618*^-48*
   y^90 + 
  1.590689817958843899677463293712275822236985675759`23.753473765913903*^-48*
   y^91 + 
  4.04849741724469020065637065797591966910934248163`22.86282170066868*^-49*
   y^92 + 
  1.03018924405523014766189652332517401686958640388`21.972034710883676*^-49*
   y^93 + 
  2.6209382349160571221463527454777881344701613446`21.081115695596583*^-50*
   y^94 + 
  6.666762501914628888332566917707475936934961772`20.19006746135104*^-51*
   y^95 + 
  1.695482604513776328460676557617921947657933944`19.298892726091612*^-51*
   y^96 + 
  4.31115392534269176762529870408506777136169611`18.40759412285634*^-52*
   y^97 + 
  1.09601673110512167985511685757407053167674501`17.516174203278307*^-52*
   y^98 + 
  2.7859022839965796655359227008443369311613961`16.624635440908765*^-53*y^99}


==> anc/P_numexpan_CF3_s12.m <==
{(126633.52820413545145415526436906573614127379113560883941126760332204679542\
40668714`60.11223005912934 + 55604.401747889412971551148973397339252247632766\
97025168503711012307732106443208838`59.75479052447902*I) - 
  (669.8289416366713981193451815384225700990859639855769789382675121399866514\
9253402`58.63761111112533 + 21810.3723183582354001920581527155548201679565269\
4578731469861672039685724549666011`60.15031028208902*I)*y - 
  (1567.197285573215500167199139734423205486013477361876410505246283930729227\
6965476`60.12445508185847 - 559.620057352800976553059454306483472644365840820\
05861100360918612019728940652373`59.67722468273584*I)*y^2 - 
  (67.38821073056033110441104844506605199506526169228454386761975730343084701\
319805`60.0363168069693 - 56.057291521870723990134788311298684554227000347293\
83294208179353960319722161305`59.95636499213795*I)*y^3 - 
  (9.027627510982549584627379531483666034387682779088098146624441671361307363\
5028`60.025289226894095 - 7.9736454081590078090627689026071662423933885232653\
7749327447235723168412229244`59.9713725140187*I)*y^4 - 
  (1.222019301377324966397308981223597906229309654672429392676438362893237840\
12787`59.98690460673964 - 1.2957577981150521269802206983594914755865429178435\
9256170343123784840643893269`60.012350372431605*I)*y^5 - 
  (0.162554023502010847510258795959164041489499011306804008723141069977344421\
46599`59.9474797664297 - 0.20219809382553034325958478582852149366215563058990\
477387317557024036784458828`60.042259099967765*I)*y^6 - 
  (0.021507732761332995261367064321131722034792273446710908417921811927960029\
73668`59.912906538215196 - 0.030316552106445536904667113630270865036474820454\
57537480107476241178310223704`60.06199171415872*I)*y^7 - 
  (0.002844232125164983537259947750433747282435545353406167842612515817652211\
96092`59.88378457810119 - 0.0044205182611599591800558453199673657091735661186\
4009833835333091124149068735`60.07529272967704*I)*y^8 - 
  (0.000376370793696770342516665533923005591477554971427234779328227431299154\
98067`59.85943941319229 - 0.0006321205926498176430917023864960512987666866647\
684433929173490521820871588`60.08462343690904*I)*y^9 - 
  (0.000049830901810162446090004667753137913603745726304103389363547245389472\
80362`59.83899811893799 - 0.0000891111978874504322849692478717705510453998284\
074043322135131284660195968`60.09143165385166*I)*y^10 - 
  (
    6.59817750702505886731331003203947123004767697222232480896382575451083692`\
59.82168359356978*^-6 - 0.000012425525221216874545438978643570893986165362285\
0728698475828402386171826`60.096574353845995*I)*y^11 - 
  (
    8.7336987640409467974517210898931357865357003455834574196872609192414605`\
59.80686689505984*^-7 - 
    1.71754146741247785898970593418123179774689085060732341404147286441477947`\
60.10057591779875*^-6*I)*y^12 - 
  (
    1.1552398058992942603564359201586337271312709538250751713412617753665968`\
59.79406133366191*^-7 - 
    2.3571030885283678988448083873362403371921218890539391888055307407956629`\
60.10376776569224*^-7*I)*y^13 - (1.526640386591832133222963851427191798344426\
1283167731917707309583280574832836681527831181`59.78288888317918*^-8 - 
    3.21525808204115370841867341537756906983668503258385188443077740247709393\
42781655546691609`60.10636797448351*^-8*I)*y^14 - 
  (2.015236703207637885796612586053674095713552077339012791991593013525873477\
761524356076813`59.77306191577795*^-9 - 4.36302253040527086108904989348016307\
963230375431782616229549845205595866944996921454185`60.1085233071399*^-9*I)*
   y^15 - (2.6570245479874012474461469073736148570718738792652318547264094252\
4392240146680318950994`59.764351601970056*^-10 - 5.89360706528570782192904403\
096922761780318269820581140572347309376458759555355218903141`60.11033721261896\
*^-10*I)*y^16 - (3.4988887142599764178851826068897097519616396578829775951474\
362559853432149672843306512`59.75658483521472*^-11 - 
    7.92916924530215331631712157204221572790449305928827865545284936073892941\
91640068864245`60.11188239350488*^-11*I)*y^17 - 
  (4.601682264078126282011888366765294415288195242356267412721223461637690359\
286429265521`59.74961469202838*^-12 - 1.0629574893233168190619175742142731473\
52603099755091022975492146388930742303714015984`60.11321395993406*^-11*I)*
   y^18 - (6.0446025780664706088937780008469539763722804475488821084480808192\
8129166816370759174`59.74333539482885*^-13 - 1.420375603246924348438212405877\
358469248855502738440022498577105351003816361018942492`60.11437084692273*^-12*
     I)*y^19 - (7.93011847920229071365493506885651278508593056731874771046506\
06696874615675063459171`59.737643027799045*^-14 - 1.8924422543279233003148372\
8720505482278536668153396690909226532730771110408621754501`60.11538598828021*^\
-13*I)*y^20 - (1.039164943585102409562093905918131742068622051627979596783922\
595232719142071701415`59.73247709152374*^-14 - 2.5147102408835205480496104857\
030106155414922575646944361738071473496052034379239799`60.116280554625305*^-14\
*I)*y^21 - (1.360099515151093615584756731740291388511727269412516414567485432\
106212605878652433`59.72775074189002*^-15 - 3.3334765078204861541119051401628\
74271101209977904736976068311176773556073449280147`60.1170774549401*^-15*I)*
   y^22 - (1.7782586052407089664242829189046304070910962812909281922667684591\
0322108686106596`59.723444470010605*^-16 - 4.40896414798384172143273164065008\
858309441790498026623941285674578283288953412382`60.11778611834771*^-16*I)*
   y^23 - (2.3222858494564204397776880525906510286935216044982933387887825615\
956584642444092`59.71946219428415*^-17 - 5.8194314881479842728162265003600559\
12960674721150319680935756743314418096597759`60.118427078045364*^-17*I)*
   y^24 - (3.0299754300285695844176448727039643280318090297291754872674553655\
91170593197848`59.71584152243283*^-18 - 7.66647476360749307934482608280587699\
7508630719765844569726349462508424072375127`60.11899812600484*^-18*I)*y^25 - 
  (3.948643781283082407328654618358066393578085247037969375629441083851170339\
01871`59.71243278692699*^-19 - 1.00818666344297370714355286866814853291610423\
7160828565044260443750844487356634`60.119525778579195*^-18*I)*y^26 - 
  (5.142397952872447576358934757384713218907006139337727975448877004718236598\
2796`59.70938614992523*^-20 - 1.323636987061943046819643211138645540495979474\
83369248966830911890100270052221`60.119989362098515*^-19*I)*y^27 - 
  (6.687881324746156595802168827404413678170245999056316517533560135259023247\
679`59.70639854871565*^-21 - 1.7351089886745015835337813162959010089937568420\
951005834207610765372601134105`60.12043675033572*^-20*I)*y^28 - 
  (8.696264197279247317540872741272921633020548903041688610487504589532836703\
98`59.703883565304345*^-22 - 
    2.27120890435108856959138734908403977172151848429075933692720841935609506\
6879`60.12080792210826*^-21*I)*y^29 - 
  (1.128559232723453081630919665581370580438668345414721044156137360318683347\
44`59.70113411443821*^-22 - 
    2.96891894639960687608009175281891552232695483054105856823187532139900486\
524`60.12120809757735*^-22*I)*y^30 - 
  (1.465990565061943262679689145291652959515168768608583454130407869759489257\
6`59.6992278664337*^-23 - 
    3.87601519298249541419857605414686532756927256709745473157429534811379637\
14`60.12148216189109*^-23*I)*y^31 - 
  (
    1.897409598458576823968970251712213921655510958603484340988137569421698287`\
59.69639517747291*^-24 - 
    5.05417520434135826220643784137052313776289517125673410920821620376885564\
4`60.12188437702947*^-24*I)*y^32 - 
  (
    2.46523800706731822588648032023006675019025690676724545542502500481790343`\
59.69545370585974*^-25 - 
    6.58297014440180502556004641697336910411475906572669738491623209761278673`\
60.12201673659505*^-25*I)*y^33 - 
  (
    3.1768419929480516248134956669695444678185939436073996474825278232449939`\
59.69179382246327*^-26 - 
    8.5649907182155170066683155964830739083893697618829690831026984031960938`\
60.12252510432846*^-26*I)*y^34 - 
  (
    4.141257506019802993288156824964232139940070076300475268302780918071108`5\
9.69291309141721*^-27 - 
    1.1132425920287389339796140948297268720270376533310680384654527677051556`\
60.12237066920858*^-26*I)*y^35 - (5.28746443107601450072287871413543868746792\
5065528679918132686722002613981915318329322869`59.68646266177216*^-28 - 
    1.44555026093269732881252638084832053162390571261245246691411539835350571\
65738805509942718`60.123248399323586*^-27*I)*y^36 - 
  (6.974064011041908556650201922931785656269637121706260955878528203572117834\
64420112886629`59.692795050797734*^-29 - 1.8753307612389566161395559574591581\
66866875066023130992268998844689702844205916127277741`60.1223869990497*^-28*
     I)*y^37 - (8.69873463902548016976314666333177430413224121649718379040337\
85361608960312856846025347`59.678061138311605*^-30 - 
    2.43076592082689646195865183437893829295667351533892481343255582464517322\
127566732344692`60.124348194661266*^-29*I)*y^38 - 
  (1.188601436397471684828944329980457341346024287798910869789927837530973807\
4307783757165`59.69856605551748*^-30 - 3.148088009906288289349200228385398517\
4936131899072251735470884823500381626143337787199`60.12157667002347*^-30*I)*
   y^39 - (1.3897970017189551749454977552658217178588611935041630960807670097\
11362852166030399192`59.65955398747513*^-31 - 4.07385603698061215542517878080\
4638471245510608300064250605005712067554997989285504822`60.126608294776865*^-\
31*I)*y^40 - (2.1025122401163837240303796257893056095400676161799616600918186\
9570538182311044568242`59.71952116542076*^-32 - 5.267870049020006242239906365\
06026253706132311854371021148331309670879302777380872007`60.11841768561256*^-\
32*I)*y^41 - (2.0299767308069880259722640336356237823202462219164395628377075\
007436303970497886756`59.606555220282694*^-33 - 6.806900899161443782784001817\
2457282372194742686875002366842019837613796447847981449`60.13201358837687*^-33\
*I)*y^42 - (4.098855364886553292902410837750094157015824165967577455618936469\
889093963416965809`59.77648605395142*^-34 - 8.7894619790138572585793482367527\
2179731588895603969297791104743683149160901295694`60.107785752019055*^-34*I)*
   y^43 - (2.0148094884873416597240428763698306791698067460883834815174241634\
5648025532805981`59.393316104159744*^-35 - 1.13419119150231723505072110817733\
587179494232422887787552147718486635403055490484`60.143768386805874*^-34*I)*
   y^44 - (9.7700122996906105343545836122723732128828763146169768310083237678\
179878087566136`59.895163618286304*^-36 - 1.462625687958230898092539160498955\
60077034637649817473341291273899802960908155245`60.0704017044526*^-35*I)*
   y^45 + (3.2895442761189010163384899592882773578760713028485256685042233109\
67125081111841`59.38582226724775*^-37 + 1.88501226487935703667411890345660007\
33830699641574402823785487557694603979397255`60.14400071132181*^-36*I)*y^46 - 
  (3.086907715531074398677071157052201880007535500497814934697107128565807525\
528747`60.04594100291962*^-37 - 2.4279495803115472827568987114404391823064882\
63034574392585530923132057752338513`59.94165702044762*^-37*I)*y^47 + 
  (3.826081229880917974213064748263547802787051671392479121229924495997373893\
70305`60.03950623042442*^-38 + 3.12549980838316783535016435327883243245135000\
597356815230566472004751181992555`59.95167152092966*^-38*I)*y^48 - 
  (1.242724501764059046170356970539012415423744433158484128572516885963776563\
62862`60.12889142935398*^-38 - 4.02126675098048031639070566333289195030262238\
77568320878168020670853381772475`59.6388794513208*^-39*I)*y^49 + 
  (2.273355315627298982207471706699205779998015580863095114236134473330323904\
7334`60.139560895917796*^-39 + 
    5.17104866556361242186005221156111079520133304054912237643141990915415412\
1828`59.49647220153992*^-40*I)*y^50 - 
  (5.733144156814008803526441729638964391596396513746530194746973061305817836\
291`60.147616209519626*^-40 - 
    6.64622380363806421356731741422637497981450160884673293590465251982981561\
955`59.21179830904364*^-41*I)*y^51 + 
  (1.203150682511666542656927260281653635866667458044835802574915238660204962\
52`60.14942420461155*^-40 + 
    8.53806985829772285941495768616575228470445220072344326973594248357438265\
76`59.00046388672361*^-42*I)*y^52 - 
  (2.810771997459558855457661770208674671724716730325691983046296382815650834\
01`60.1501848918252*^-41 - 
    1.09632734813175419121590150362824470229918703717086120512334544827105795\
47`58.74129952144892*^-42*I)*y^53 + 
  (
    6.194201197447265127081743178974778614759534171900878886700225513275792913`\
60.15040297182014*^-42 + 
    1.40709559368826242877064854054918251487091123851653388554726570513455500\
8`58.5067412670492*^-43*I)*y^54 - 
  (1.415338103911015808984530059963840822738267538963548936880879292397255069\
7`60.15047967695842*^-42 - 
    1.80516298567364257658710626822842700985094333629537401772050885687291655`\
58.256135897861796*^-44*I)*y^55 + 
  (
    3.177462656990397543158167647251641515467200326717482040672213467244712666`\
60.15050347307152*^-43 + 
    2.3148615088392734820274562416690352094626753402933573921048352452355666`\
58.01294803145116*^-45*I)*y^56 - 
  (
    7.22561409307509824736207168558100710724796762680131896718119877323540218`\
60.150511335886286*^-44 - 
    2.967258530712427354402407428148103503236682951948062077972770694431006`5\
7.76399196000317*^-46*I)*y^57 + 
  (
    1.63573017684372885749714670071294954569279314436605868790225563872173635`\
60.15051382467451*^-44 + 
    3.80200996737707914976813443064502095745259490272811827046966606268644`57\
.51681540989912*^-47*I)*y^58 - 
  (
    3.7222611299894708098059014104959515761584729059029026464205764949835314`\
60.150514626169816*^-45 - 
    4.8697205872764992999715516995990317136005083321553441795666320071243`57.\
26721183215672*^-48*I)*y^59 + 
  (
    8.467280219896463150073842991068171300911486463913396352479520340660053`6\
0.150514880089766*^-46 + 
    6.234949569356760847049851941159743738283991474612855589863431327372`57.0\
1760389243748*^-49*I)*y^60 - 
  (
    1.931281786262830500555027081345826440756561753713682298350211812307092`6\
0.150514960757704*^-46 - 7.98003688438779230696346131536583546534195735701114\
71921731827579226915787952800373459`56.766674214735666*^-50*I)*y^61 + 
  (4.408933167537913943333268312784153240404272548063972733318128538238466790\
7818851178099975`60.15051498618707*^-47 + 1.020997363695139729229494646916750\
3807449655233236841451408025047666374810355189629138`56.51520609123101*^-50*
     I)*y^62 - (1.00834759638450170711747681489133085410101136385959957915635\
90437540449640295978797022302`60.15051499419011*^-47 - 
    1.30585999130857410505017680292169830063073627653752763318666556282950276\
1384215687711`56.2628013430421*^-51*I)*y^63 + 
  (2.308970544094753175364668873748759704367508537198610530175083460381629374\
767604650727359`60.150514996696536*^-48 + 1.669649037806383109074367130205505\
60762783236542187177521810323428753944292813162505`56.00972179563729*^-52*I)*
   y^64 - (5.2950634813229173997827963751177830945624029042768925693552319809\
1251003688191630460158`60.15051499747927*^-49 - 2.134098523920045371254645380\
3883450917905398427127410964593379296051346670444407277`55.755858291765676*^-\
53*I)*y^65 + (1.2158395619084869265565752028119578443173023805429207971911261\
6553964046552997558425762`60.15051499772275*^-49 + 
    2.72689477821551113643967541706085970482301461429722233105887236165883871\
235044595`55.50130710732943*^-54*I)*y^66 - 
  (2.795485867579497002523898129321873853580872209442433741593022500010383402\
5468263569212`60.15051499779828*^-50 - 3.483298654490776588689039512836150231\
39893492561807036009270694094593864504961006`55.24604840877184*^-55*I)*y^67 + 
  (6.435385975358417167792536966072233089503895003485714099657113863659111158\
604552932695`60.150514997821624*^-51 + 4.448207923415647773324694053109906568\
454608300121670415587450638763043608698964`54.99012547746222*^-56*I)*y^68 - 
  (1.483285790773312260819121371112960897247932460271344525995964515595210788\
30825356135`60.15051499782881*^-51 - 5.67877880235193366745639097778648300347\
8557463165133893003314285623032807504696`54.73354511397251*^-57*I)*y^69 + 
  (3.422832378349945551540713864736708796310053250504436117796455979966942280\
75021885168`60.15051499783102*^-52 + 7.24775762338324082657727552157957165053\
609821901406438326828739074649935865571`54.47633302768609*^-58*I)*y^70 - 
  (7.907627466540858834506288232422085948059803017104114171091969849801792685\
6739675087`60.150514997831685*^-53 - 9.24771427441582916013412543083150013831\
70099775548593947109344457207590702077`54.218503199539015*^-59*I)*y^71 + 
  (1.828901562692817960972593226756905211536377736052171431966119495807597456\
5622586873`60.15051499783189*^-53 + 1.179642058281365450175534829721496157966\
9051599333265454095419695527842565841`53.960074915080845*^-59*I)*y^72 - 
  (4.234535074429675610062196509555803444228141856955422288642163984475634266\
745544811`60.150514997831976*^-54 - 
    1.50436821604837796478770598337235374650443020274101927995853221854832874\
7674`53.70106341254793*^-60*I)*y^73 + 
  (9.814740814485312400809518501858752325400219586690925346056343811840186117\
22468996`60.15051499783198*^-55 + 
    1.91800150862178712184674796548524546214249248343509266257497268438657738\
18`53.441485106930706*^-61*I)*y^74 - 
  (2.277181237618390260129766053138161167219062004150527150100445970665102927\
91758593`60.15051499783198*^-55 - 
    2.44476638423631011090026806528970104241580402349145195098968773378686317\
86`53.181354766308075*^-62*I)*y^75 + 
  (5.288712019611003223947730221095271924778762187277416829038973809781842701\
3397879`60.15051499783198*^-56 + 
    3.11545900715981745542314600223012518675486424014898266215446338407170594\
4`52.920687119559574*^-63*I)*y^76 - (1.22948852747095856956786717935315614129\
84613399127515075295598696853496979301957`60.15051499783199*^-56 - 
    3.96922304761053124995427088048158588772971668732398594711296939248017225`\
52.659496021657105*^-64*I)*y^77 + (2.8609497815342509577305954301952989042511\
97736036388164396326808537702061536454`60.15051499783198*^-57 + 
    5.0558036042495270285803201218495939326531324053830396979541447412061599`\
52.39779495833341*^-65*I)*y^78 - (6.66341176233596967182123106087457628066508\
801882699368389531321993951878851088`60.15051499783199*^-58 - 
    6.438407576467564677503239178054065896143953935242022395988011004031317`5\
2.13559681248024*^-66*I)*y^79 + (1.553365124145859651968186476893595936555119\
22307938879410323391240359867311131`60.15051499783199*^-58 + 
    8.19733313737233843586920238250970267568820995858327668343550209597513`51\
.87291403265396*^-67*I)*y^80 - (3.6243586022505560843505985837599330103119656\
955234834273680047245612490525572`60.15051499783199*^-59 - 
    1.04345744534235090658158368371002607299095609709861419434164301870786`51\
.60975857882994*^-67*I)*y^81 + 
  (8.463696091104212898361807946927375604329327907677894733357137458923162727\
81`60.15051499783199*^-60 + 
    1.3279662891404685506328914359698043789592481034996172823451188777532`51.\
34614198768892*^-68*I)*y^82 - 
  (1.978113368545068388156143984693137066723056258455102094841642648615181180\
089`60.15051499783199*^-60 - 
    1.689707573366586629309827718617977771281784740821782147825159942881`51.0\
82075370423595*^-69*I)*y^83 + 
  (4.626960231202052398562876903118577126725698306497003322040640078537434070\
41`60.15051499783198*^-61 + 
    2.14956317931191112029789675890101523493155613377680155659845293627`50.81\
7569445377025*^-70*I)*y^84 - 
  (1.083141996772804606504825120609625681954808416681871022305588922977970962\
48`60.15051499783199*^-61 - 
    2.7340405221030781459780640869271196106193343213885386267977273164`50.552\
63454982713*^-71*I)*y^85 + 
  (2.537534338547893675508014510545369970264045601512711225324080145869233611\
4`60.15051499783198*^-62 + 
    3.476783048406945870489772395117065021956201337560918207848668061`50.2872\
8066140139*^-72*I)*y^86 - 
  (
    5.949322542794352562668630473939147959085570133203096571110635601354499184`\
60.15051499783199*^-63 - 
    4.42048508600089863378532180637356238357791120025272381075005146`50.02151\
74126425*^-73*I)*y^87 + 
  (
    1.395868722428095638450494086961638796899124746808970383319914987586603511`\
60.15051499783199*^-63 + 
    5.6193189866695991200163250773247121689471868730819318776741116`49.755354\
10779948*^-74*I)*y^88 - 
  (
    3.27744785325758392951592029123332533723204492974109277580902517493012062`\
60.15051499783199*^-64 - 
    7.142011244814210668171914747049306675020559590354202799292423`49.4887997\
37014396*^-75*I)*y^89 + 
  (
    7.7007687881284532339854342536712693838412301941624457965824107720404842`\
60.15051499783199*^-65 + 
    9.07574064958327348865829435617420076967577598143251147952333`49.22186299\
0620565*^-76*I)*y^90 - 
  (
    1.8106421204490038148026894733096458671499105456815668951981741600252018`\
60.15051499783199*^-65 - 
    1.15310775617511106815480658934542049418760080187590049084345`48.95455227\
216519*^-76*I)*y^91 + (4.2601489405704365116253251378981915364376556124002188\
206489540768142947230210944330585714`60.15051499783199*^-66 + 
    1.46482416566960351367413800403028568178753481296208065090949598715105687\
27087`48.686875710987984*^-77*I)*y^92 - 
  (1.003007497248206621852216498130506447271222182664171591832837342498352033\
4425431964135978`60.15051499783198*^-66 - 1.860502917690055534666753992950529\
9421130561151518878906601696327994688790721`48.41884117397922*^-78*I)*y^93 + 
  (2.363004878929770985484287521812132387909286754357114203281030434348069602\
685620862868347`60.15051499783199*^-67 + 
    2.36268539816930665761427460921106778898232328660899870896935689458005610\
9617`48.15045627678875*^-79*I)*y^94 - 
  (5.570576053947673808568061054241442133812140930979788244160801027480030296\
6331308500382`60.15051499783199*^-68 - 
    2.99994646393728218137798178428222096939871590764130337066846094193312899\
435`47.88172839440241*^-80*I)*y^95 + 
  (1.314028683780546923117047803319301252839071718712743121786057729588824338\
75172357852199`60.15051499783198*^-68 + 
    3.80850490138833307463569346429317180280998048758058490528557030707190748\
05`47.61266467118941*^-81*I)*y^96 - (3.10151017232833556688232817851992173505\
56989402739134214406808338798920345447420122357`60.15051499783199*^-69 - 
    4.83426265168606610880292564365939293586914878604418040879337947288957248\
3`47.34327203041879*^-82*I)*y^97 + (7.324867180306886701431769750924485042430\
503569011055562314910004274170940333262425252`60.15051499783199*^-70 + 
    6.13538668684977608526675094858164520557872966739384387799363789639491886`\
47.073557183296224*^-83*I)*y^98 - (1.7309287770422517784740832334345946294739\
92741519586625517621789606787997121313294255`60.150514997832*^-70 - 
    7.7855776034171536326236256766512730433381990502689407057942281569040374`\
46.80352663754032*^-84*I)*y^99 + (4.09266711815710470411556124771823406450463\
127414013938410292275125303277334517908826`60.15051499783198*^-71 + 
    9.87820716551279922581296987385390195985173520580851510210841446158776`46\
.53318670553134*^-85*I)*y^100}


==> anc/P_numexpan_CF3_s16.m <==
{(107055.47486631382097019290035276957251631793772600051120666951176045817264\
637471811`59.91570555515111 + 149441.9477808343477321518509240363691076610222\
1458717943285572260651607111871092382`60.060569192317715*I) + 
  (9995.310714023756751634331004374614180729495097297271654880849024562892039\
76983793`59.72463351029584 - 24703.293864884157493124101218626786717604154479\
09612596836858221998456809364581615`60.11759207583794*I)*y^2 - 
  (1197.944057410529642781482137930484653334757001976771591480313485585075950\
8046564`60.14215798193828 - 237.288615564433283712064185137271352671416011357\
79744077585503468433718355453887`59.438998346955145*I)*y^4 - 
  (13.15767089322945266364458879687966476109440824684630716439743062746445601\
397689`59.98156350230403 - 14.27606314917843504158108503465002583498106324866\
751866719495032307045144945325`60.01699294327464*I)*y^6 - 
  (0.972647171215825032481170098279490502019433285478298090412999441610958063\
20895`60.07393366735797 - 0.6324911541254686057822855661315645729411785612258\
8014170682192775907127931567`59.88703279525096*I)*y^8 - 
  (0.000734345565557243944853756770824118388044174063038749302560517066683039\
04928`60.15051499783199 + 0``192.49857785240084*I)*y^9 - 
  (0.090554536246885774019796975724151546861036479015146668282164542870867176\
81689`60.07481206788329 - 0.0584843158710556732817396720610578993771930556445\
5343194318104983867475225269`59.884941271151774*I)*y^10 - 
  (0.000245709059182663693669501949833827490949123897355137077245627553877532\
00513`60.15051499783199 + 0``192.97405716005352*I)*y^11 - 
  (0.008093048343953904196117165528290142939188531701109230925556010777873275\
64775`60.047950022990314 - 0.006288278699740375275554754162700941422252453525\
93181510466387257578061637503`59.93836966993729*I)*y^12 - 
  (0.000042428498281941092821957902005050255059030501723987567148473930656864\
10785`60.15051499783199 + 0``193.73682066849034*I)*y^13 - 
  (0.000703769327643924046352841835989287621963259633497966414384195680828136\
52993`60.0144054593848 - 0.00065704547862175671720295076009496742100495841672\
168599038508498049517992574`59.984570555414116*I)*y^14 - 
  (
    5.64335134613157963703279627976922637616685642151976889270742638824580153`\
60.15051499783199*^-6 + 0``194.6129412394718*I)*y^15 - 
  (0.000060490260507073580560309096940106452723952320285962181864468575073749\
68049`59.98059212182471 - 0.0000659034305514869707568935686898933683468517076\
5914898666940086069175103957`60.01781468902444*I)*y^16 - 
  (
    6.5405813302121850788034855461459315687390940971190334201569105333670703`\
60.15051499783199*^-7 + 0``195.54886197871593*I)*y^17 - 
  (
    5.18015133118585426442007741570107899610448880184637825766283465198862897`\
59.94894763132607*^-6 - 
    6.40766669073107884828243390999131888382186468185223331145869404300068901`\
60.04130509691808*^-6*I)*y^18 - 
  (
    6.970182136898729566147091593919512014323253415418965334099666318850244`6\
0.15051499783199*^-8 + 0``196.52123420233391*I)*y^19 - 
  (
    4.4360426213042512226655511479589707703200749654108622548639767649802238`\
59.920325780437366*^-7 - 
    6.0929746750488072129900934446074992470136547477125803539788846730631051`\
60.058159443276445*^-7*I)*y^20 - (7.02386862072196810443825563969877926662937\
0250224358980737851374071345112227517816011074`60.15051499783199*^-9 + 
    0``197.5179019494405*I)*y^21 - 
  (
    3.804615756135368699940413059165619769604029807367762835858421484250354`5\
9.89488056057028*^-8 - 5.7010930024198593462440656434949802599623333552008475\
196943776130963089455496066659979015`60.070527884188174*^-8*I)*y^22 - 
  (6.802885839956363296303589071746777489005539112861215094661604874647581545\
22680355109184`60.15051499783199*^-10 + 0``198.5317851459974*I)*y^23 - 
  (3.269624998184071765707858195294918079049086425417069827335729399708477181\
399747887373367`59.872456785577135*^-9 - 5.2705481649972231301035625139134966\
10968433768319501251458801581843719521574918778056551`60.07981462692104*^-9*
     I)*y^24 - (6.39817120859968069884396677949229648181725294354334094993120\
83938787201694112011180351`60.15051499783199*^-11 + 0``199.55842247188602*I)*
   y^25 - (2.8154586353866155006802092138281254859540017123047321938555756334\
9732529365067141452971`59.85277442962581*^-10 - 4.827393573925451560336230438\
93429022752149558970927801133822393443707314772334242565256`60.08693798651911\
*^-10*I)*y^26 - (5.8836304562615840746838772816211170193934569770930754838999\
52425677951544132533469957`60.15051499783199*^-12 + 0``200.59483294167225*I)*
   y^27 - (2.4286171513642356077693203420272546045198048327452607927858148769\
77556804744182430528`59.83551758133459*^-11 - 4.38884411423515787970570054592\
19923281741083762308904395405888029132129016215210843109`60.09250867914177*^-\
11*I)*y^28 - (5.3155242294450685090196386713161732114882850473308841441366339\
8304723680926330331047`60.15051499783199*^-13 + 0``201.63893222696117*I)*
   y^29 - (2.0979098647842361594415038370822124130020651313119618351786613594\
09575384835696874662`59.820376762290216*^-12 - 3.9659889515260309180603504617\
48449506829482063027110950818819059295631880700478804221`60.09694143719856*^-\
12*I)*y^30 - (4.7344416799976933971552963046272971923564100036034442144388672\
043218498967129020995`60.15051499783199*^-14 + 0``202.68920955789523*I)*
   y^31 - (1.8142087207577639407672385211332577729650590966877018674565907371\
3310197032610094797`59.807067715487044*^-13 - 3.56568928294569727221753759059\
784110276531400306973452144400182659574019710915094025`60.10052396097032*^-13*
     I)*y^32 - (4.16812417253614605027026770487808168035247575880458045947292\
0387350335622952023187`60.15051499783199*^-15 + 0``203.7445376805255*I)*
   y^33 - (1.5700935431037448662910691745399725777855997716375603210957741060\
179622139847603978`59.79533820938012*^-14 - 3.1918850801824684646858351591063\
040693552891404904864509167926978742653549200755492`60.103459928516145*^-14*
     I)*y^34 - (3.63431816803382826618864828960481305699020672052336513228800\
071918951282641925408`60.15051499783199*^-16 + 0``204.80405538392736*I)*
   y^35 - (1.3595128347860524028207609762809130750169033929773765441058574084\
63250339123454559`59.784968836545445*^-15 - 2.8464972506315413154502821386772\
73610096677177779204396563411892697834125557429638`60.10589629322041*^-15*I)*
   y^36 - (3.1433050679815037257553807190968976532120306453385989736089107086\
600823887652743`60.15051499783199*^-17 + 0``205.86709179631603*I)*y^37 - 
  (1.177498179739622189531846334583810982973394287026117637440414528947063829\
08218323`59.77577096325771*^-16 - 2.53005657822926649676593063801143425633809\
524888317017300831927807770050928055541`60.10794095198666*^-16*I)*y^38 - 
  (2.699992119915159989174100021814009854856379248452946575211291658105273288\
850417`60.15051499783199*^-18 + 0``206.93311583242428*I)*y^39 - 
  (1.019936707963176963164804255207055731694530775335415088181922096356746568\
4307631`59.76758350001915*^-17 - 2.242147252254443475156775626726827718898307\
0121114201719208870218511475289560659`60.10967440884467*^-17*I)*y^40 - 
  (2.305562745127911681634014089823170935157487108338944198818821451109855194\
13443`60.15051499783199*^-19 + 0``208.00170138317426*I)*y^41 - 
  (8.833944414001560697227208408860847944733553662000003558955906403675336197\
35211`59.7602693616031*^-19 - 1.981722877563278993938270046099069992509808122\
106255274161774927530509374313637`60.11115762241695*^-18*I)*y^42 - 
  (1.958734769909764192051140879609271944129186659508001817515105705859873827\
2577`60.15051499783198*^-20 + 0``209.07250269642674*I)*y^43 - 
  (7.649805967465176188602513783519567054092066626492261523657563469436071266\
3115`59.75371204840781*^-20 - 1.747333296495345571212468104915469332800533184\
91534750012255918247172082154279`60.112437381456836*^-19*I)*y^44 - 
  (1.656691998388710208296007192444023809372259232011329414837215515158269013\
035`60.15051499783199*^-21 + 0``210.14523655440792*I)*y^45 - 
  (6.622435194033755493366629429199954579909409384744680502007632457006339832\
785`59.747812543511834*^-21 - 1.537287950164632467550552584234582006521013858\
7913226443669663626286377215585`60.113550049482974*^-20*I)*y^46 - 
  (1.395755099771463304450442383271889372020062696789852102640064423247806262\
49`60.150514997832*^-22 + 0``211.21966910573275*I)*y^47 - 
  (5.730905348176153199338779001793234305752504178695822056700756285780095933\
12`59.74248659300755*^-22 - 
    1.34977337489571868627162696409782994082935751094590688422312631747857999\
7637`60.11452421447864*^-21*I)*y^48 - 
  (1.171850925807373333955354184744298477556766914773144389124505412366734990\
8`60.15051499783199*^-23 + 0``212.29560596160175*I)*y^49 - 
  (4.957257075368913543717754176850045806187527363412624724273558751389880418\
2`59.737662371989096*^-23 - 
    1.18293712189911856302325370841585138226920705971632477086503676654623791\
112`60.11538259134417*^-22*I)*y^50 - 
  (
    9.80829904682234423019232481097319003638120273967863298026088058463609194`\
60.15051499783199*^-25 + 0``213.37288463042012*I)*y^51 - 
  (
    4.286009735242775448575206226032061163360503892075329511416306893143708858`\
59.733278507504856*^-24 - 
    1.03494686218656716977512916252074506429969451631518405630927132341553685\
72`60.116143406499965*^-23*I)*y^52 - 
  (
    8.1867149475480332864221843427649162716406935966316972234441376914120399`\
60.15051499783199*^-26 + 0``214.45136866007692*I)*y^53 - 
  (
    3.70377284869940922206762195596183856706061086326859521718796394211258477`\
59.72928241731097*^-25 - 
    9.04031045228729481445423798106906795265018731015369369899808944545716716`\
60.116821418426866*^-25*I)*y^54 - 
  (
    6.816089432573140457217329592314943868379722592976612270600514027957414`6\
0.15051499783199*^-27 + 0``215.53094304898252*I)*y^55 - 
  (
    3.1989329936434214347387859597308626315872036119309149915607609516298926`\
59.72562892058945*^-26 - 
    7.8850581678605177312417575041969838216171311325293809792207869604168695`\
60.11742867880212*^-26*I)*y^56 - (5.66197196341269979326188731336249836257033\
6573286432868037715816208600560176609140959178`60.15051499783198*^-28 + 
    0``216.61151061454828*I)*y^57 - 
  (
    2.761398103257142184885964465457245024777029897353585218602719700179062`5\
9.72227907898323*^-27 - 
    6.867917184965970874417262231873345107705648756106523590123612205403781`6\
0.11797510646637*^-27*I)*y^58 - (4.693418000883162020543950873895878196648273\
46133372935049702917919230221746070701118359`60.15051499783199*^-29 + 
    0``217.69298909440005*I)*y^59 - (2.38238596584320847205149636907234263185\
3646063466737141607422468946885700921900725357443`59.719199230621754*^-28 - 
    5.97422831952668273447800713932999130068268128810338553791282691301637515\
272305217012693`60.118468924742686*^-28*I)*y^60 - 
  (3.883018981483174742424589747924515871846527949605635805282288486002402122\
03092939958`60.15051499783198*^-30 + 0``218.77530881554475*I)*y^61 - 
  (2.054247234465776688174520369238896883638169935036964422863030069609091515\
32832615359488`59.716360184795946*^-29 - 5.1905039283065061704487018796230700\
9861964243304777290498343257846908810793523448062057`60.118916997883645*^-29*
     I)*y^62 - (3.20676784481996996473552462269927617232853109707134795966375\
6908112681226108145304854`60.15051499783199*^-31 + 0``219.85841080891933*I)*
   y^63 - (1.7703157839030991870862276106451614525299994719079208923869059631\
431652732797834194631`59.71373654984442*^-30 - 4.5044242090312356747794983442\
409544517126004081281502542325492189460639108047206354854`60.1193250922787*^-\
30*I)*y^64 - (2.6438271131858022547293332173317495560427033586876199755929421\
4137048347395019272113`60.15051499783199*^-32 + 0``220.94224527698853*I)*
   y^65 - (1.5247810722024849282870479496584351988229792733644630375952991545\
95817773873241938988`59.71130617128075*^-31 - 3.90480546026605272019572751110\
0129141197392186206025667875225568939348670765541758388`60.11969808098948*^-31\
*I)*y^66 - (2.176245995651568239952015370234865479558851201624537513569089955\
8169553524139236272`60.15051499783199*^-33 + 0``222.02677034405815*I)*y^67 - 
  (1.312578474489718003432793175555212684539792774186479139334887285690471986\
61741890164`59.70904966109728*^-32 - 3.38154928812970456034380818609679998764\
106340312061495632741567711049788547373593999`60.12004010520319*^-32*I)*
   y^68 - (1.7886579363127877691716379169131788960799964597860407022114908323\
42217283421721862`60.15051499783198*^-34 + 0``223.11195103522047*I)*y^69 - 
  (1.129294503216972386664849960756848188431166667223809722044612242513732556\
9703905953`59.706950002506886*^-33 - 2.92557956879056777581671629297077192289\
49901714973227974518655728683448468675553977`60.12035470264933*^-33*I)*y^70 - 
  (1.467979149310317840406188318001644973280439179487980138341012394986256633\
57902847`60.15051499783199*^-35 + 0``224.19775844202243*I)*y^71 - 
  (9.710845165034673957778810385250517862320075345902105265894991757696062906\
06693015`59.70499221716969*^-35 - 2.52877228386904276315363022306905589440308\
9964904197673964507623413148264584534329`60.12064491047324*^-34*I)*y^72 - 
  (1.203120943423577747099836687133339523127982759317067434390143732598296834\
6071466`60.150514997832*^-36 + 0``225.28416904219583*I)*y^73 - 
  (8.346010194588652755975451036505828043124204829234985799352007512730150411\
5090578`59.70316308426129*^-36 - 2.183882030363359236111849587773854716025363\
52906375141021618553927439069210260036`60.12091334820619*^-35*I)*y^74 - 
  (9.847232253405844935113110276618920522968301137088576732985290730837478969\
4025`60.15051499783199*^-38 + 0``226.37116414791197*I)*y^75 - 
  (7.169310355481777890917501039078798485621395534994042474350959462805243397\
802576`59.701450902639*^-37 - 1.884467984834386060897627117716328559368063267\
5283149253446682644876977808265547`60.121162285111396*^-36*I)*y^76 - 
  (8.049128606677324148256694137843982880928024104709560816455613361864701478\
0212`60.15051499783198*^-39 + 0``227.4587294625911*I)*y^77 - 
  (6.155413038020552458316928063878623068848549313573241166629963124640922106\
244`59.6998452889202*^-38 - 1.62482131009201024945058035044125490972323776673\
3986507995162437923011210084594`60.12139369517956*^-37*I)*y^78 - 
  (6.570880943325286985239034977454470937633828918331871115835102533651874495\
094`60.15051499783198*^-40 + 0``228.54685473071737*I)*y^79 - 
  (5.282302695870996784298420454951732634047106995253832608776884804181174197\
214`59.69833700555997*^-39 - 1.3998953824921221415055228357723621192814097468\
6265107451809329900119301696248`60.12160930229636*^-38*I)*y^80 - 
  (5.357286351332534926582034427843796800863254514016741325391880714273914520\
98`60.15051499783199*^-41 + 0``229.63553346868315*I)*y^81 - 
  (4.530860004826043347542664653935474076441193491743540935698127265128457128\
498`59.696917814054665*^-40 - 
    1.20523975077059653929470912348706709612474690202998970942342010294320628\
2283`60.1218106175396*^-39*I)*y^82 - 
  (4.362300324120273319987566416994953704007923724170919508241317055700371481\
6`60.15051499783199*^-42 + 0``230.724762767641*I)*y^83 - 
  (3.884492877857450026784995694189318188286726786541332972353177221345947841\
54`59.695580349247*^-41 - 
    1.03693838279564024810323338556853438570309953939004172732281677087297287\
8573`60.12199897013627*^-40*I)*y^84 - 
  (
    3.547604255846316265862791316797008555832448851686501172669608508533145194`\
60.15051499783199*^-43 + 0``231.8145431618485*I)*y^85 - 
  (3.328812976131045773785784389398376879049041316553103214231677695516530158\
3`59.69431801140205*^-42 - 
    8.91552490669150026614467139852137768011384987579780178002461968725828367\
32`60.122175533282636*^-42*I)*y^86 - 
  (
    2.88137491471322288283609135670791997995045184516569850997192877277303324`\
60.150514997832*^-44 + 0``232.9048785581919*I)*y^87 - 
  (
    2.851352200705040438916801055972874685434204052590636537678798942158883631`\
59.693124873290145*^-43 - 
    7.66068028124765448403959814746167275982660036277502486151220365508034519\
7`60.12234134577976*^-43*I)*y^88 - 
  (
    2.3372335106393667047994784391186314726850686195048186719589183590006201`\
60.15051499783199*^-45 + 0``233.99577622458838*I)*y^89 - 
  (
    2.44131435192376618004176227821471945028400859061721339749164209544023391`\
59.691995599978505*^-44 - 
    6.57847811920182185926240580093182747162409631200064843703986238179378484`\
60.12249733024265*^-44*I)*y^90 - 
  (
    1.893352564259473627359411749000246620740706833939275059206427268751315`6\
0.15051499783199*^-46 + 0``235.08724683689542*I)*y^91 - 
  (
    2.0893577362751118091225745431637234117216142720575506080229739647898497`\
59.69092537941389*^-45 - 
    5.6458811876956445408932027684660666838110983331599171303323013459798159`\
60.122644308489804*^-45*I)*y^92 - (1.5317001086579426881874805676477735815818\
290953301688542544943356507472936712223674048431`60.15051499783199*^-47 + 
    0``236.17930458590536*I)*y^93 - 
  (
    1.787405007492955360418590278053057606613168520444944762448732441154824`5\
9.68990986219384*^-46 - 
    4.84279541655114256913055441681470334074708588700539719130157234176213`60\
.12278301460199*^-46*I)*y^94 - (1.2374024768621074928614343433489446992867143\
45365848844320528218244449158254811979811627`60.15051499783199*^-48 + 
    0``237.27196734807546*I)*y^95 - (1.52847696716361766236003021473254088019\
32314531203882660270201335739954806015415712797478`59.68894510918159*^-47 - 
    4.15171846432035026982998613469105704976431647048277477837387482852274082\
93196375241522605`60.12291410604515*^-47*I)*y^96 - 
  (9.982088204819219073705417837501781418625894238408114367935905369678672426\
639534812157`60.15051499783199*^-50 + 0``238.36525692596388*I)*y^97 - 
  (1.306547432638742919168654162494153753959362923341494715955700697191079010\
378044862214314`59.68802754583515*^-48 - 3.5574254543409002795682825557380821\
66896467693870896627585149839719761278488998456984686`60.12303817317906*^-48*
     I)*y^98 - (8.04042419969817483545813691555156168636701515881088971360044\
2855220409872776211028855`60.15051499783198*^-51 + 0``239.45919936704817*I)*
   y^99 - (1.1164166160418611400713910373447430522305168687436720982391532065\
0523655180172930967446`59.687153922297384*^-49 - 3.04668894517810383116931928\
763231468414614155967175058585016951588687558262258197514434`60.12315574741407\
*^-49*I)*y^100 - (6.466256919968150461572844514581562309891249964553917590265\
82953681257174219358932578`60.150514997832*^-52 + 0``240.55382537288673*I)*
   y^101 - (9.536007546942905330890545881347914529728757354657413161211719415\
990834535558361505139`59.686321278442314*^-51 - 2.608030199030096258155641225\
781017609974363753248376819559973246830328272735990738624`60.12326730823147*^\
-50*I)*y^102 - (5.19167519942206564169520252210648335866863720399976471686761\
66368529880739708245802`60.15051499783198*^-53 + 0``241.64917081467632*I)*
   y^103 - (8.142359958939530843904817337504626410972799223863412571577686300\
29591075441712844779`59.68552691319475*^-52 - 2.23149888352368637778522424589\
0550027244174272666146559135343685558336184721236455638`60.12337328924491*^-51\
*I)*y^104 - (4.16103101184348129973463554537039279419961315158799577512961776\
7849947507735958966`60.15051499783199*^-54 + 0``242.74527737650297*I)*y^105 - 
  (6.949947720402835810219224411993513053390122527449297113948025722374317362\
2479629957`59.68476835754391*^-53 - 1.908478464204509617303151635626961272627\
86926553868399549626025243246121533253556327`60.12347408344971*^-52*I)*
   y^106 - (3.328779089326169541508134644430767001153108013537530746212791501\
05907964024547761`60.15051499783199*^-55 + 0``243.8421933544223*I)*y^107 - 
  (5.930131091775756282399028371353382387069390957931865138124702750503661386\
49311926`59.68404335075717*^-54 - 1.63151469955799797481566061648368553617950\
44228850660155049355296565963410042868469`60.1235700477823*^-53*I)*y^108 - 
  (2.657686072273447016590283200116986146067106597014846716032250507183997188\
1142681`60.15051499783199*^-56 + 0``244.9399746486012*I)*y^109 - 
  (5.058274961016821554185453383003007093455438982248075233304900153105953036\
1438441`59.6833498193721*^-55 - 1.3941648243986766665011499299390766794623077\
19607402978900632059062977482299251172`60.12366150709135*^-54*I)*y^110 - 
  (2.117348429088368425051047726815983462427900465366031199681237449718984299\
054455`60.15051499783199*^-57 + 0``246.03868599803388*I)*y^111 - 
  (4.313201047725903904149108531583030897346761390970772479344937832563952466\
9971785`59.68268585860628*^-56 - 1.190865191050234226005234602148135774808432\
44699668647133873410911872713437636848`60.12374875760586*^-55*I)*y^112 - 
  (1.682967792712776133324899635042353069592392194454248792214752303413141509\
86279`60.15051499783199*^-58 + 0``247.13840252419527*I)*y^113 - 
  (3.676712980920292614316957127948543156473946909667268518462545112109387307\
758181`59.682049715875245*^-57 - 1.016815323623781774615449867832770869895275\
3156351758488402683865096630517408732`60.12383206997194*^-56*I)*y^114 - 
  (1.334340462019257145786481038627458709148605747216280689736332260088880238\
3266`60.15051499783199*^-59 + 0``248.23921167347052*I)*y^115 - 
  (3.133184900696982798019845697711635702093072158706084185545156457003501261\
57635`59.681439776152345*^-58 - 8.6787652363673807909116774687913543120692337\
7131182110344687736299655622045508`60.12391169191808*^-58*I)*y^116 - 
  (1.055024749267525453588545954716575734641612431665181113540491056149221205\
919`60.15051499783199*^-60 + 0``249.34121568143357*I)*y^117 - 
  (2.669205377278542920838016369992403093263340847284175141205174118204752268\
9564`59.68085454894141*^-59 - 7.404833415298398626257723555462041890015034514\
4176203472121197368882520371892`60.123987850600656*^-59*I)*y^118 - 
  (8.316557588535330940154949747230005399184038933554757144492477600011080760\
6`60.15051499783199*^-62 + 0``250.44453472990463*I)*y^119 - 
  (2.273269453165283139790060756727826486564163306603328202485544039438035153\
7`59.680292656664*^-60 - 
    6.31566395882128301194982218604920445960479822148493516445559428644486518\
6423`60.12406075467207*^-60*I)*y^120 - 
  (
    6.533821884185135396479381439522541825370325111882284124716491423971598175`\
60.15051499783199*^-63 + 0``251.5493110378927*I)*y^121 - 
  (1.935512509116199107575342926166163653892790819508407008643955951646551098\
68`59.67975282428997*^-61 - 
    5.38485178769182759185660321705896388189932266463967770230603039437452716\
25`60.12413059610899*^-61*I)*y^122 - 
  (
    5.11403971713388234604271396920046843237120628957787722689108053854847963`\
60.15051499783199*^-64 + 0``252.6557142325094*I)*y^123 - 
  (1.647480444919540476739098494795726608482289423499225831537143023156762397\
4`59.67923387006281*^-62 - 
    4.58969630933835291723327072622427567404061689074527518943706215100404916\
93`60.12419755183167*^-62*I)*y^124 - 
  (
    3.9859314240125252468404964129033922063567392442989494391051646988723008`\
60.15051499783199*^-65 + 0``253.76394850646528*I)*y^125 - 
  (
    1.401931362654723176864516549181336877725080567190418666096124137965072346`\
59.67873469719054*^-63 - 
    3.91069403935788678696356848280750626271121804059845587075966120852673598\
7`60.12426178514131*^-63*I)*y^126 - (3.09183286172181911888566773389026446481\
13925072701729862581454964310534263641096054614297`60.150514997832*^-66 + 
    0``254.8742623202784*I)*y^127 - 
  (
    1.19266455357101070231386800196611430886889115292864852857983166159757057`\
59.67825428638987*^-64 - 
    3.33109848289336021080404271698547283294633278524942214636375090779156792`\
60.124323446998545*^-64*I)*y^128 - (2.385154503833636181221535399069700498027\
879810922023156903776246769136511509540542650105`60.15051499783199*^-67 + 
    0``255.98696181236642*I)*y^129 - 
  (
    1.0143731290092514063640210812849176198572315311786465337870925988578335`\
59.67779168918553*^-65 - 
    2.836538771265153818197520727851431661832181348381150062704719099078407`6\
0.12438267716266*^-65*I)*y^130 - (1.82830470175288283873878610518113778748306\
377287029980390207994577228041071222242095268`60.150514997832*^-68 + 
    0``257.1024297529567*I)*y^131 - (8.62517109263798419975172200573475578117\
5616011835310725283453250765677629383701843410978`59.67734602187934*^-67 - 
    2.41468954658489940022356506226908467941884267318055039681222032194531082\
87508862507328078`60.124439605208934*^-66*I)*y^132 - 
  (1.390994118327227119072456053185785609307594714721576945797231208899713580\
4123397868614`60.150514997832*^-69 + 0``258.22115303544405*I)*y^133 - 
  (7.332141993894231140993321469204612337919822119588066552807006861092667633\
30936785737936`59.67691646011362*^-68 - 2.05498548289603652794854261791403864\
2784448715666532340040302658998789306655583302394616`60.12449435143846*^-67*
     I)*y^134 - (1.0488528317920292761213676185595845791670002465408727079094\
62208799145163834762143767`60.15051499783198*^-70 + 0``259.3437637739802*I)*
   y^135 - (6.231458444124976309157758492461894760846721209705998285290986765\
9208153113838634496357`59.676502233963745*^-69 - 1.74837463372806332214334740\
35161692330295912256796195329184103141642241061890110618433`60.12454702769354\
*^-68*I)*y^136 - (7.823036410088068668094409966701850136726459721245320098692\
275713875970772601041066`60.15051499783199*^-72 + 0``260.47110297752096*I)*
   y^137 - (5.294764742239484866383079125558608998212378684703949674595394931\
571852590334915141018`59.67610262350158*^-70 - 1.4871055101895826582338603485\
158679823883913859862394585144082380563513589933948077929`60.124597738089506*^\
-69*I)*y^138 - (5.75645079236503642258744753910124821691799042475497975546633\
7586932801614393388842`60.15051499783199*^-73 + 0``261.60432353251923*I)*
   y^139 - (4.497841259972701097396349357889456950415945238547091136534069390\
29636886572919934386`59.675716954779496*^-71 - 1.2645434282645502999700012844\
49641522175752958264069525452434565245135981255466302388`60.12464657967298*^-\
70*I)*y^140 - (4.163059021902983108277126154900679091602088014106595853782740\
64406688338139121533`60.15051499783199*^-74 + 0``262.74506576091693*I)*
   y^141 - (3.820008740948725148434504583914227337064365907975337331571408061\
9385368130044126617`59.675344596189746*^-72 - 1.07501222606388866594349013483\
033809677611310163858928437802099013550974861359179494`60.12469364301432*^-71*
     I)*y^142 - (2.9423964298924522108882368394331624745460676309202408938554\
024728666252549100436`60.150514997832*^-75 + 0``263.8957771441209*I)*y^143 - 
  (3.243617083822094552186830471808786230725885430265000381837826878723827752\
499527284`59.67498495516001*^-73 - 9.1365794837597564718544995353438702687171\
33251219898890012762375985872728271382224`60.124739012742474*^-73*I)*y^144 - 
  (2.014334624593064101841021553543395991159618598411868664356620031750271574\
759565`60.15051499783199*^-76 + 0``265.0603467111443*I)*y^145 - 
  (2.753606854679490618860902910143044166799494743988473874143857616872799864\
73066219`59.67463747514995*^-74 - 7.76331533529148038140064470891563630692482\
592828168924305058905265626120583568394`60.12478276802782*^-74*I)*y^146 - 
  (1.315101700739612903161980842337325595844638958462132312918053594138491230\
34582`60.15051499783199*^-77 + 0``266.2455189896583*I)*y^147 - 
  (2.337133370066265272942572331265915769710532050345042093021289890569110114\
6789182`59.67430163291821*^-75 - 6.594879224680831159943761494351133603525354\
2556945480929546602845247235519910962`60.1248249830194*^-75*I)*y^148 - 
  (7.940611758173763645057580379484675070443950779613550571036197033244886282\
036`60.15051499783199*^-79 + 0``267.4646243665731*I)*y^149 - 
  (1.983244578272608252757281820694173447859154204807271876766805255436150303\
06504`59.67397693603181*^-76 - 5.60099347733354242381062210955980800668768529\
0768307777492000509175766012400353`60.12486572724075*^-76*I)*y^150 - 
  (4.111081521728915556427849113777398372802760708548673838043211837408288045\
15`60.15051499783199*^-80 + 0``268.7505222402535*I)*y^151 - 
  (1.682605169289281340113549068492434598335124706158460140049069151895597581\
24492`59.67366292059438*^-77 - 4.75580855930007659989237192431716075063446741\
03104183809895398416332766214281`60.124905065949434*^-77*I)*y^152 - 
  (
    1.345670693685886181537485895284830601639084183237595997171503268431241877`\
60.15051499783199*^-81 + 0``270.2355395347203*I)*y^153 - 
  (1.427260386421573114903617252503522934567841903237631203162978539338629430\
4018`59.67335914917082*^-78 - 4.037263760238223331239144323028622723477135152\
7077516403277022681583982838775`60.124943060463515*^-78*I)*y^154 + 
  (
    6.05033579713907171030722764373102757324453339169514316699874214648519301`\
60.15051499783199*^-83 + 0``271.58269885015477*I)*y^155 - 
  (1.210433915445994277798477078549174714349455604628327934344620780122580985\
999`59.67306520888967*^-79 - 
    3.42653871712595423847247713156722892801768597286377880315810189097935011\
9633`60.124979768458786*^-79*I)*y^156 + 
  (
    1.93675012777246384198831677865010346580855928910481187765072733330634228`\
60.15051499783199*^-83 + 0``272.077404735781*I)*y^157 - 
  (1.026355008438039870804434586354562808682887222252654950353701178878842238\
7`59.67278070970578*^-80 - 
    2.90758313058707824222878311349600287368437749213068153785819925443388133\
997`60.12501524423946*^-80*I)*y^158 + 
  (
    2.8024779403440821899081941288766105427089227529009257946176775760706382`\
60.15051499783199*^-84 + 0``272.91693612633225*I)*y^159 - 
  (
    8.701106748143106947112006320956686389958704317213914688690071897168574368`\
59.67250528280785*^-82 - 
    2.46671374013930020501793156917775379153476433509923060563792971647861660\
39`60.1250495389853*^-81*I)*y^160 + (3.32130646454724951041579215267254213032\
4898745082899519054951520565223687948234940528906`60.15051499783199*^-85 + 
    0``273.8431693782784*I)*y^161 - 
  (
    7.37519355583188990447301426725882309115188382335178362092470832817105405`\
59.672238579157316*^-83 - 
    2.09226911523410002612222651029841005781639444667207592381259858379047130\
1`60.12508270097723*^-82*I)*y^162 + (3.58547725563081271311028514405705152201\
3830830171684299002046518224847646078287445422514`60.15051499783199*^-86 + 
    0``274.80993135715903*I)*y^163 - 
  (
    6.2502300041622058437592012993492186709425178738547152108885601553080952`\
59.671980268146065*^-84 - 
    1.77431411328076105606469524472134790388134679388818669935710853384600839`\
60.125114775803695*^-83*I)*y^164 + (3.666034295503571108800496031391061680796\
36142028244627643673427471227059615164960547349`60.15051499783199*^-87 + 
    0``275.8002818056305*I)*y^165 - 
  (
    5.29594901536952705817262485536176601079990897232489172071224382334908`59\
.67173003636224*^-85 - 
    1.5043869784742299483009934324581687232238055956160261550092553132603357`\
60.12514580654977*^-84*I)*y^166 + (3.6173367027195494860958795414919136124263\
321051847808173790832705383265758916672801454`60.15051499783199*^-88 + 
    0``276.8060893941755*I)*y^167 - (4.48661012824449418487749379959448157756\
3625848882356327838360108963048153404754931687984`59.67148758645422*^-86 - 
    1.27528302789814904225902992163775233546520927847002374563430475214772116\
71591175976268315`60.125175833970445*^-85*I)*y^168 + 
  (3.480655718326030251993134713788115027416662712724569809367782920592709398\
077995751868`60.15051499783199*^-89 + 0``277.82281726097966*I)*y^169 - 
  (3.800328050058701718348606972196724724724185515272601650332857943316057378\
7970683763744`59.67125263608336*^-87 - 1.080869713223455448310953447829440449\
421202311313275666168561907164365463205767849346456`60.125204896649606*^-86*
     I)*y^170 + (3.2870356322507854938194879253497179127038000894666755748434\
1814679638993171441742741`60.15051499783199*^-90 + 0``278.84767391710835*I)*
   y^171 - (3.218499853830681917811015657507221990154101482455817115535036237\
4183346099257831059276`59.67102491695849*^-88 - 9.159285742544548434123642860\
7909570584792402401313231799221620025383643410207680122849`60.125233031146344\
*^-88*I)*y^172 + (3.059563963094928641239270578357466647275229183638890758470\
315156123608390213734535`60.15051499783199*^-91 + 0``279.8788187921045*I)*
   y^173 - (2.725316493030615197529882122483978051360434216331050112438551765\
51550153755070634341`59.67080417394423*^-89 - 7.76020229426265868913616986199\
879178934265028663387696819491495764983091634185783864`60.12526027212931*^-89*
     I)*y^174 + (2.8151682815706742614426510080521102669371692195143953780531\
82888824879784548261975`60.15051499783199*^-92 + 0``280.91497396840145*I)*
   y^175 - (2.307346358403469678958294835440713175303271417405808328706249861\
49916240412580413529`59.6705901642366*^-90 - 6.573690911432715155095425789678\
77680824938867198116347264333493916127002567835698548`60.12528665250065*^-90*
     I)*y^176 + (2.5660343938643710994139654703317586230707422974154251162313\
6856328452205720451359`60.15051499783199*^-93 + 0``281.95521585592354*I)*
   y^177 - (1.953180365079161739431465171272566335810378413096944610276457484\
7612414488963245853`59.670382656600836*^-91 - 5.56764961959769310359164913831\
45847047627674960267860137089608271933518841336546761`60.125312203510155*^-91*
     I)*y^178 + (2.3207222081977606773365108561693131561727538476649770929129\
717757386768216941625`60.15051499783199*^-94 + 0``282.9988551708072*I)*
   y^179 - (1.653129572385875084602222456113893114618143861666598322245685365\
573122499592278591`59.67018143066517*^-92 - 4.7147907099730786793143495417312\
38304184741482468329425814841286171535433215525096`60.12533695486061*^-92*I)*
   y^180 + (2.085040703265391296645174309507188530128090834263034946563337194\
509563403146791`60.15051499783199*^-95 + 0``284.0453637915692*I)*y^181 - 
  (1.398967638298562108213367183391681581143399903014783824808503593817482993\
17360777`59.66998627626654*^-93 - 3.99192457355378028053351270704647370367530\
241622549953244385779598341894739648871`60.12536093480525*^-93*I)*y^182 + 
  (1.862731352565452475109708791520284367002537520023274941127594440289569096\
55698`60.150514997831976*^-96 + 0``285.09432810461595*I)*y^183 - 
  (1.183711525096259192610315645570884380291186271328423976853528791560918047\
2349053`59.66979699284344*^-94 - 3.379349061721401068431272307878163008838071\
1232944051650947582652151274256121525`60.12538417023766*^-94*I)*y^184 + 
  (1.655999603792289565178819567873804353807827508025297438536488913591051753\
6928`60.15051499783199*^-97 + 0``286.14541810053*I)*y^185 - 
  (1.001434828379165203970889836179895480881121903176156512125837744548697360\
95109`59.66961338887221*^-95 - 2.86032900015371480245837867650985260038426003\
5338326844608420591287181964901101`60.12540668677521*^-95*I)*y^186 + 
  (1.465926134442630922598313721615216117191662525807656020838472448871125985\
375`60.150514997831976*^-98 + 0``287.19836624158484*I)*y^187 - 
  (8.471089204022949107115462719722377035048068159396165559317506543553570475\
2894`59.669435281343084*^-97 - 2.42065269153573461542444061598884716357864060\
235745974189180884176682830815727`60.12542850883616*^-96*I)*y^188 + 
  (1.292783250285082194759650207261382730054462918840007805417361517534335469\
6`60.150514997831976*^-99 + 0``288.2529526124631*I)*y^189 - 
  (7.164677999566728664354416228058531791758794351465152855596853374356398049\
976`59.66926249527309*^-98 - 
    2.04825413940132635420596309888358449137201771296249302330152411651365593\
6965`60.125449659711556*^-97*I)*y^190 + 
  (1.136276674298060621005462936263083339693342394486767412938114042267768222\
9`60.15051499783199*^-100 + 0``289.30899423758103*I)*y^191 - 
  (6.058931413636868883417011303584643120095429239577577244621050593941506105\
14`59.669094863252035*^-99 - 
    1.73289135345670792572236758331326713634575292185166687900185782586829261\
8956`60.12547016163127*^-98*I)*y^192 + 
  (
    9.95728855460388772969639283206368173513515910560622549024662597945063679`\
60.150514997832005*^-102 + 0``290.36633723623885*I)*y^193 - 
  (5.123165488419672732238016396780296130478675548094097476670681140980093314\
4`59.668932225020136*^-100 - 
    1.46587249324403924220541713190366876190360397029146292616779453742847003\
068`60.12549003582622*^-99*I)*y^194 + 
  (
    8.7021661843550067228311688934309104810847402551297369817827090205852752`\
60.15051499783199*^-103 + 0``291.42485095635925*I)*y^195 - 
  (
    4.331364618724398018394893158514145778996826404832339688061549493091175261`\
59.66877442707361*^-101 - 
    1.23982280425755704656261883972199598098633489861461080255517204926842034\
34`60.12550930258545*^-100*I)*y^196 + 
  (
    7.586733214774729868094725964751433239326167287345792880722143750851758`6\
0.150514997832005*^-104 + 0``292.4844235165755*I)*y^197 - 
  (
    3.66147532822813816066785701202233030403725661291377099599054486662770008`\
59.66862132229696*^-102 - 
    1.04848632651207564797424115445136524568445277801744436509421478126531781\
5`60.12552798130986*^-101*I)*y^198 + 
  (6.599635647019019490917707579279025339989981712486100080763700716024910453\
754815534763155`60.15051499783199*^-105 + 0``293.54495836941686*I)*y^199 - 
  (
    3.0948061911131422571043275743247774731765990152531462629380818213347683`\
59.668472769619285*^-103 - 
    8.8655723416483322924319914413905448679945117948173573069122031074295533`\
60.1255460905619*^-103*I)*y^200}


==> anc/P_numexpan_CF3_s2.m <==
{-1762.4114015448038880376857934553443663866903992814929366597129423582892813\
6680481`60. - 14523.175885311697863664049515793601035625464921662386555475413\
63583942890575847564`60.*y + 29196.461218643818205226962554019567275451888603\
82976083399254983027681464216560226`60.*y^2 - 30002.1426371148858728477733577\
7997907145871722998468978615409505655341365987855585`60.*y^3 + 
  24285.063404347605627543622623120112999794563055807667369652926169926066184\
08136771`60.*y^4 - 17528.8929179699058404880726157676099511000244650994145635\
1690045774380452941221266`60.*y^5 + 11802.17704614876488839668734930625690902\
062601946383333335537594055871634058707275`60.*y^6 - 
  7581.5853741094281297759322768124265454786220196848924645351108756209621194\
4339102`60.*y^7 + 4707.485397668093134826356195582935312573587972054829814167\
7706965828900205858119`60.*y^8 - 2848.472141646447103727765792875276704151604\
13861959198207970754838273339796128076`60.*y^9 + 
  1689.0058581609069687041399873102365214866735967113481872847339873168623867\
478462`60.*y^10 - 985.2494150489302310817687962891714073845155687573226773442\
2733930611915108298839`60.*y^11 + 567.029210051916930292900861615645892856923\
93585476241247959107043201122068844113`60.*y^12 - 
  322.66623055502635571666843068243922523896286619172776746839323380435693130\
864315`60.*y^13 + 181.8539984233538633876825590230164669327192815215942388883\
2656362731334036550343`60.*y^14 - 101.646634099921324564368481417815105721876\
41182016393397509316355255335515877853`60.*y^15 + 
  56.406679728458974592630254197966072256526025147543763298123672985926002204\
4412`60.*y^16 - 31.1040324886839036689221372027010003425089674889655657482755\
5280595215756521751`60.*y^17 + 17.0556013908071701191766421959588993322650676\
6314010680681132847022542738164652`60.*y^18 - 9.30562871938835992666189283958\
696792529238753926961361673463997444134706969518`60.*y^19 + 
  5.0544757397978762728746451390063849868372608090529774634531141575500628638\
3128`60.*y^20 - 2.73431658908716474190228231752375527335251436801023709506614\
297849832054029071`60.*y^21 + 1.473763061029523213639075225167034556871732173\
64111257317209853007748578493572`60.*y^22 - 0.7916891935214632142958120200142\
0384677304771121961714546197164581172481560687`60.*y^23 + 
  0.4239881983064452341628843456841204056402258330118689126313171364828211959\
0305`60.*y^24 - 0.22642972887667041934080654699589087693045774632672299652292\
446562140685734646`60.*y^25 + 0.120611736936074456744134306851219536212561113\
70146823391622355197756927707939`60.*y^26 - 0.0640924827850392891787481212065\
2572341799470118083703460962255665063217049556`60.*y^27 + 
  0.0339829975784092371707498495751386663728294892082804967721924369022005559\
1605`60.*y^28 - 0.01798129755335990219803609226399146596529061603265079942361\
657201892073222158`60.*y^29 + 0.009496113981121440616391379481507481292699235\
06895826350350809333677904106286`60.*y^30 - 0.0050060036532345880164496991988\
7881643101944076114694269440431380106614602998`60.*y^31 + 
  0.0026345493330703396912678171777688219352664932644114711412698806891316962\
835`60.*y^32 - 0.001384319805606153006864871062467006413660775586441265281103\
82207101381139956`60.*y^33 + 0.0007263106507431479138951110931504377888148986\
4125523805121966608653241888707`60.*y^34 - 0.00038054118749665928583655053388\
814492825552956297670003247032603644020078028`60.*y^35 + 
  0.0001991170410743238058240997501377358011840337796715796933319224645286295\
9729`60.*y^36 - 0.00010405767233728016495433044743094091569175942952028389905\
069231895924313627`60.*y^37 + 0.000054315976987683714303074379606813008127124\
83338705450830683095008740566557`60.*y^38 - 0.0000283201492074985933587755376\
9161117474459380635754886437058048361511869456`60.*y^39 + 
  0.0000147503575145587126084976191139234758000381585191404888637309909133205\
6559`60.*y^40 - 
  7.67487682519542602838369152516421086927580489570821233104833982279321111`6\
0.*^-6*y^41 + 
  3.98954418962406628738310426827950077297926866158971419141019698779943582`6\
0.*^-6*y^42 - 
  2.07194293563971243468254058451484332727274335924499392800139195743335078`6\
0.*^-6*y^43 + 
  1.07511082577280249396354658537112690557889730536343101279690270590822359`6\
0.*^-6*y^44 - 
  5.5739962211772169175342096353112334886301724522811552449044598802792074`60.\
*^-7*y^45 + 
  2.8875799976969911477228742389918452417697133409909214600158015305493826`60.\
*^-7*y^46 - 
  1.4947556387900704416643766631710766771433618082340641926096691394145538`60.\
*^-7*y^47 + 
  7.731952113910540042815377191190025471653193386969257510605354131625746`60.\
*^-8*y^48 - 3.996722403956212184052958804255406411265862538708102660756365076\
8475673544829897992566014`60.*^-8*y^49 + 2.0645575262394174865332537261990446\
134680757035152992792042013714254477215534672658972041`60.*^-8*y^50 - 
  1.0657853214692085985244805460072657732792207155326640808487569080876231930\
856736340477882`60.*^-8*y^51 + 5.49848592357712146568149156006050158748544644\
5288613614171371601007755577344343685209104`60.*^-9*y^52 - 
  2.8350283632243051134034650038299090542553398900748840140996301167534351011\
19055835532862`60.*^-9*y^53 + 1.460906094443524865716363704454409133916621398\
939700247905083854390540624432288546430021`60.*^-9*y^54 - 
  7.5239682764053629251072093588993510367143265548986098773479843983320790156\
8308603500875`60.*^-10*y^55 + 3.872933478150662542310739049532756390430996812\
17837328204840803160603697034372319245562`60.*^-10*y^56 - 
  1.9925523960241578615985746933553902444727756900560439845641731776361488562\
7804560891787`60.*^-10*y^57 + 1.024622456247341582760393281611531149300106807\
90612458084086863347804668058728802321697`60.*^-10*y^58 - 
  5.2663506529415868977476876593228073197116953589027475363021519133089210044\
252503020486`60.*^-11*y^59 + 2.7055431384988214793654001535147887618774918540\
38315796426140463350606875806847818328`60.*^-11*y^60 - 
  1.3893273889130057579823471975034609050691375259053567217589705420664789328\
265557378703`60.*^-11*y^61 + 7.1312638905566775396192420885888446340799270431\
49999463584764768155731738345975335902`60.*^-12*y^62 - 
  3.6588636147403686340816114576947223140304178508129524074760763956069161141\
76550665555`60.*^-12*y^63 + 1.87650394055769670098960341435385699519169824146\
0905684461698879927157163089940729212`60.*^-12*y^64 - 
  9.6201481696029700947239191441460741413652710842642314274679207212873060222\
1124397562`60.*^-13*y^65 + 4.930015520967691809946575161919214723272138833976\
73927930647400357439122418187116126`60.*^-13*y^66 - 
  2.5255388024087524284060961162288097781566668243603278512092274132545974988\
0843246775`60.*^-13*y^67 + 1.293313479684328427191769513653478975109205464024\
87157361265293455629193964496969895`60.*^-13*y^68 - 
  6.6206727221145030781585269703888359909396959243110689627771337677483216156\
869239055`60.*^-14*y^69 + 3.3880776403634078355304949849780475446727682662854\
678509897411225590177501811630939`60.*^-14*y^70 - 
  1.7332518830718429601003873994908361472059043808738806708023324828021895323\
320212034`60.*^-14*y^71 + 8.8640276049687435883651427426568060953282849599956\
13275273341457920588633199874875`60.*^-15*y^72 - 
  4.5317448044473073810642665902173672345526991590555894414040075541332751512\
37247009`60.*^-15*y^73 + 2.31615913512945135645884331058546067192441118057982\
8104174862850951777100889142041`60.*^-15*y^74 - 
  1.1834324602197224739440808438525299352237448796120638314793683692224546439\
23845`60.*^-15*y^75 + 6.04496904852924203731671485000288474061891545902023025\
046191948378418017236143283`60.*^-16*y^76 - 3.0869064159838589527939658976800\
169563330702752457561771059637021685066545626719`60.*^-16*y^77 + 
  1.5759221247196722734380926730025450451826978916690808470819091621805315118\
9359221`60.*^-16*y^78 - 8.043238736725436973005653785980086230096027199418262\
6365477960053131033140031732`60.*^-17*y^79 + 4.104072083383518165230053779565\
2614039600027703357494439899757045089059441020094`60.*^-17*y^80 - 
  2.0935802025101237448012365380649696014447392408707147326617328094455451433\
470982`60.*^-17*y^81 + 1.0677203335637600680575686699382021589410445063279064\
161726714850853513171264755`60.*^-17*y^82 - 5.4440399041737765931614315644109\
82294257837790170486811137609304282167310649552`60.*^-18*y^83 + 
  2.7751307964386699095164133044301078541502593922456834279271939554932937095\
05803`60.*^-18*y^84 - 1.41431579297564510296064584795938711663171325872346059\
024610254257368953685756`60.*^-18*y^85 + 7.2063014224290753201334988529731854\
1792930714999172512180507161503261140576321`60.*^-19*y^86 - 
  3.6709950279791801427306840896559334997263517487720267944536574930000652234\
102`60.*^-19*y^87 + 1.8696601567597880584190566197210954821054331729652313644\
882053510426987345381`60.*^-19*y^88 - 9.5203112058841276925875454131530590874\
896565190446110050417597686935722015854`60.*^-20*y^89 + 
  4.8467568522708167291233671284635667952507831194034686043940301387997095560\
163`60.*^-20*y^90 - 2.4669758069886281322947998373194197573300521465073524394\
597874968127573098553`60.*^-20*y^91 + 1.2554343502543695702391369746597151862\
255907896865616888402325981390525486357`60.*^-20*y^92 - 
  6.3876397052419395148082025106076345421837743820494233593043531343120876677\
13`60.*^-21*y^93 + 
  3.2494201819827232602260789052526770536442711497703092633555301360628483195\
03`60.*^-21*y^94 - 
  1.6526926892312814933200681679013428580923203276335420923985943021161722790\
07`60.*^-21*y^95 + 
  8.4042849467044349091944484775507292142222919016366608370265080033755558135\
6`60.*^-22*y^96 - 
  4.2730056757401940245188661762574453118841149690694448168104892190924029031`\
60.*^-22*y^97 + 
  2.1721597768412387049472264746857929313268282905850109374065374023807026020\
7`60.*^-22*y^98 - 
  1.1040205889951402946939211784502021347075518439245193139811173100775088055\
5`60.*^-22*y^99 + 
  5.6103654452246411642728085898935786553700064533009829294855828476292081459`\
60.*^-23*y^100}


==> anc/P_numexpan_CF3_s3.m <==
{144685.329285475559495160803104785053598167936297553836781246791246534781802\
33840545`60. + 579832.0303116722227728160297706458431759416574464892456093583\
1913827571332081654866`60.*y + 1.24836143456035473731129347944997431744574138\
988487580424872892558891756050545557469`60.*^6*y^2 + 
  2.0923333478384047230847562576447810888453175712622442037723933769492301970\
1819708866`60.*^6*y^3 + 3.090404646204949098550355720024281635790139297215270\
39305901333491588080001373064621`60.*^6*y^4 + 4.22943176726134886003362357734\
57848851499464420017763167983420606596100650751325356`60.*^6*y^5 + 
  5.4993333928894815197080278743600930656774068371039805390934064587535969095\
3881353846`60.*^6*y^6 + 6.892143738555635681349744880128868056664572646229316\
34743533980728053012231627808674`60.*^6*y^7 + 8.40136579009279542582892530774\
399626497577082532814443347464986304868126594447780523`60.*^6*y^8 + 
  1.0021570877627099868924219475032863130600212637889688535845174073842777433\
21466859398`60.*^7*y^9 + 1.17481341165744514234211229226125699001312341103255\
599217923035738998793179737160944`60.*^7*y^10 + 
  1.3577052443242317557780447740440589582767913061695459201292534745861462972\
58626591369`60.*^7*y^11 + 1.5504815218727020629140408553712400888422286020809\
94254381156445449580261075113757972`60.*^7*y^12 + 
  1.7528309542424245550460792764713345542447110687127461123930858908831073929\
60560058997`60.*^7*y^13 + 1.9644749231768485935750328475139302731162334215256\
16642051989694223942934404696816226`60.*^7*y^14 + 
  2.1851620401233561649434602878322867540774887599514089345670788966757282000\
17793612487`60.*^7*y^15 + 2.4146638977146457294249350351848558060724832909128\
78638634633345350802816334911945742`60.*^7*y^16 + 
  2.6527716985227409293443141329580363869615188635375425138005531360451949573\
87274884259`60.*^7*y^17 + 2.8992935412186341361289261008177884742131663273391\
17894726401109000848256645174283371`60.*^7*y^18 + 
  3.1540522079261665649183145068260647558750022905618636662698201313363157960\
44050770134`60.*^7*y^19 + 3.4168833395899143968183880121837197109045471972638\
64989934432393408885891530650151925`60.*^7*y^20 + 
  3.6876339158996095546247320936315327527048414926134493351282337787356081876\
67248958681`60.*^7*y^21 + 3.9661609772476631782092964179958500609401428699466\
33855263852865657865294842986220643`60.*^7*y^22 + 
  4.2523305412028851304187593951074349040778889524293441367115242793159552175\
04527419365`60.*^7*y^23 + 4.5460166769147858543314414307533176856363293217630\
06411730987650617140211026177078178`60.*^7*y^24 + 
  4.8471007089428668466085425280351170182240932951336202543344605972915715409\
63053402478`60.*^7*y^25 + 5.1554705280581728963690834544675117933908720682602\
51941434694249581659867787876143369`60.*^7*y^26 + 
  5.4710199911546575568633440187203628167950065889473527872898884833410634393\
78873921303`60.*^7*y^27 + 5.7936483959285563818761353360452200830055354733598\
60309455989448753550475803294278355`60.*^7*y^28 + 
  6.1232600187125189789757058343474853187300634902672699809562525517136748341\
54494211524`60.*^7*y^29 + 6.4597637059864356457963008724516940169233090890620\
30904845757836902428205744420461816`60.*^7*y^30 + 
  6.8030725117727807757609692080499961699749592793264140400460794562938560817\
54470391177`60.*^7*y^31 + 7.1531033744665687640589025983458224277695643402727\
96705932821107015406791619334311659`60.*^7*y^32 + 
  7.5097768277270532605540952425177733279574434674142273287509443456877550336\
99900533183`60.*^7*y^33 + 7.8730167409288120940704984844955561865301101643824\
71744425191865400186566784011708077`60.*^7*y^34 + 
  8.2427500853782547624217064168354513171267054003694525248517065252566068723\
56881791512`60.*^7*y^35 + 8.6189067230817529516546245642123148625159928828234\
54204494522484841934364569763523319`60.*^7*y^36 + 
  9.0014192153296020012714116192906088929398671908738562763586090453515508192\
09961506213`60.*^7*y^37 + 9.3902226487560954564910001143544965843104480104611\
00183415556085568415033152132450507`60.*^7*y^38 + 
  9.7852544768659368289936405762082633448534697727197769775091577693354407564\
97507905949`60.*^7*y^39 + 1.0186454375293455099023124546226696298240046849993\
494283027777801743886410874027799519`60.*^8*y^40 + 
  1.0593764109293480656774941650628464718205365481801877155193186827474589538\
789129306345`60.*^8*y^41 + 1.100712741215912489246860745968798106120265180233\
0505491168069361452416085660974758659`60.*^8*y^42 + 
  1.1426489873428382305624448569886915888524024359709215625783228149896014472\
200748385323`60.*^8*y^43 + 1.185179883588351274558646117019942959934998752496\
7714007784684804296792226723667844991`60.*^8*y^44 + 
  1.2283003300468676341768271001435734037702836499047373527601391263680082984\
066857386161`60.*^8*y^45 + 1.272005383835563613667981933958107228202850513908\
76449409113176510982646367817610767`60.*^8*y^46 + 
  1.3162902509477257280849963634497061085893382058148237823202063348672796843\
828037989016`60.*^8*y^47 + 1.361150278692627387967206187956885167619700125827\
0738419930462679784869388944601437785`60.*^8*y^48 + 
  1.4065809486684229931904354822906985905871030752609763187005446828262271113\
290089934245`60.*^8*y^49 + 1.452577870220417644720880419822786207986059471605\
0034731934602962772403485976726863456`60.*^8*y^50 + 
  1.4991367743421911684341328932603190343595339737044434472706375905896597700\
544821902269`60.*^8*y^51 + 1.546253507981536343387198513547987863177295291822\
5438174598196362554988691935414109293`60.*^8*y^52 + 
  1.5939240287171036207185014455416800991859121722181626788522610947635719586\
170425172067`60.*^8*y^53 + 1.642144399775104432875194255202363140957631924307\
2849642563879193753828318626863475205`60.*^8*y^54 + 
  1.6909107853584768588170635603200140896853511239697343734697619155144613900\
693735724006`60.*^8*y^55 + 1.740219446263615573958350047524050281986787144811\
2298175651878903733671176900209007414`60.*^8*y^56 + 
  1.7900667357621591643905156694328266467631224064643235388052250798451972733\
45893479205`60.*^8*y^57 + 1.8404490957274516970601237656361973096981809899513\
22132125524133711996886387959239762`60.*^8*y^58 + 
  1.8913630529871858668700690752803008186271000881071242834803898762583580174\
650918693442`60.*^8*y^59 + 1.942805215885421232395365618237836061442246147599\
7096821530209266894084826462546484263`60.*^8*y^60 + 
  1.9947722710386780868411066458713976195566872392551391257011442375865760864\
278053998242`60.*^8*y^61 + 2.047260980272157034174430284031357598199082571020\
5467252590280211283759837021871046387`60.*^8*y^62 + 
  2.1002681777233450764590074976383519144770148603455240031356236387551193452\
335873452634`60.*^8*y^63 + 2.153790767101357205665215390132814230100830979839\
5209625729640622672390159351198073568`60.*^8*y^64 + 
  2.2078257190913422474344771977826819452930387353368729075204381161639512451\
67806375284`60.*^8*y^65 + 2.2623700688941653243436025548020518696813433640188\
094680088404360870563098580430779267`60.*^8*y^66 + 
  2.3174209138923775318225937761815740148017024406310712317432133645218810166\
402700800044`60.*^8*y^67 + 2.372975411434205649346603668806564401532818804687\
4401179484801923957666004609467535471`60.*^8*y^68 + 
  2.4290307767279491844958816622818911186014840636546118018409592589439931829\
176504723189`60.*^8*y^69 + 2.485584280839766009894989114837777523290242218115\
1685024650692205630945293289199619878`60.*^8*y^70 + 
  2.5426332487883676788736500572467765435333524152536329637820664488687844926\
821580890637`60.*^8*y^71 + 2.600175057730636819163111023374968433349539652974\
8532818887872453905603522152155418776`60.*^8*y^72 + 
  2.6582071352326267753286984725190663351719368947757672862914951244182374383\
143855143956`60.*^8*y^73 + 2.716726957620812300175642495351748336139163943558\
3871810519835627550761716776333227017`60.*^8*y^74 + 
  2.7757320484088334854064666839758725358640849160094244861852798354537672977\
441059357174`60.*^8*y^75 + 2.835219976795316739021786660582371554157638343729\
9232840271234602267171529994538637333`60.*^8*y^76 + 
  2.8951883562286695460324717494484570538582291085797400634297663037404327263\
009602677741`60.*^8*y^77 + 2.955634843035032739183931301688937581813840854764\
7998131892356204862658633021460773571`60.*^8*y^78 + 
  3.0165571351058375115851545531491472064564612722762392274003212852562011798\
575349814195`60.*^8*y^79 + 3.077952970641656617212548768780146549954011235656\
9207773624759139217974931975491979892`60.*^8*y^80 + 
  3.1398201269492620923506266946791832545315432198529437574366645916565165271\
212123639018`60.*^8*y^81 + 3.202156419289007152147236111198144332399966102425\
6329192934781392313795099869064558043`60.*^8*y^82 + 
  3.2649596997698392527063760682167994438294203165477944109549921903975149116\
114532573412`60.*^8*y^83 + 3.328227856289426082036487332799968508041491577734\
6963823412009987831056417941677529483`60.*^8*y^84 + 
  3.3919588115170377324586391847543146252307009456889755868586396492795211020\
961099892941`60.*^8*y^85 + 3.456150521916977666357957851244312852479496248365\
9280344605977552657679198736744007501`60.*^8*y^86 + 
  3.5208009768104933576427215896241460693310785285552783125830836948016581174\
41547088717`60.*^8*y^87 + 3.5859081974742256138890317109805243361953029196318\
5579429875331188769473255179364714`60.*^8*y^88 + 
  3.6514702362733744102295604780490593122596870045221456922715738391210611428\
765986166332`60.*^8*y^89 + 3.717485175827869366770594782041257684205344263154\
145341485750769247598012092005729082`60.*^8*y^90 + 
  3.7839511282099354760647968591854730009494558563584024776971638040996236661\
81992181007`60.*^8*y^91 + 3.8508662341715399708935775903141506734233136954541\
495201999874434095332330983450685188`60.*^8*y^92 + 
  3.9182286624002948924467392200973909368886797887852447442448980435393009136\
207428244892`60.*^8*y^93 + 3.986036608802472500042839440112888325244516507218\
4836090535657594942392743917237965705`60.*^8*y^94 + 
  4.0542882958118676341058266265160027187329792770771664547955792562634527591\
75759477171`60.*^8*y^95 + 4.1229819717233129402978133818123952199926266749140\
577993849672837331634746552241795184`60.*^8*y^96 + 
  4.1921159100497198825245412312960209952648746379006008809819211381676606681\
051789758099`60.*^8*y^97 + 4.261688408901581079605131629634643849089983265858\
6212321800168569809259168842571048376`60.*^8*y^98 + 
  4.3316977903879280272547488938895654168962187558042925094191515385266019443\
802406416994`60.*^8*y^99 + 4.402142400037793018035874248591776172419251615862\
9672124516037944857491649193532599461`60.*^8*y^100}


==> anc/P_numexpan_CF3_s4.m <==
{91724.2681099682528676821380622042960033215122940751972367584966839948623955\
8400892`60. + 166492.56789645828201322105467373824895190743352023865924026038\
59375475601825549465`60./y^5 + 214515.022834225602374036629626095984228564884\
98978852066114168399125813105968715895`60./y^4 - 
  120662.26051855842716678298062400156090028525895623852246545325845289036641\
649297892`60./y^3 - 184913.21558993927218843623014702294053991702141769570755\
37589162917183903722416386`60./y^2 - 17880.6174029710811776491949887329514607\
7868876849543071110266066940969029536190303`60./y + 
  53705.206231337890857841322209678132078867984630060246602902300743289445872\
0271016`60.*y - 67728.4180292749443218872419246939090722556093485670808378978\
8801835360215670562034`60.*y^2 + 3786.483782330803674783242502852735538775846\
99575157027920238438736631073470613683`60.*y^3 + 
  4061.6631893857282513605048837121241874533809441740681941382835298122385504\
6750469`60.*y^4 + 655.6875456607820931819642435601075344204779761105583100348\
2107543828923475432889`60.*y^5 + 814.2969314529956066921122321924878520605718\
625401739241749450331867824854969764`60.*y^6 - 119.59275105480235489539550486\
934330857216709214495350863395764566364309525626069`60.*y^7 + 
  220.39007150067690793867007186834882055066662834325070481309795648795082725\
89509`60.*y^8 - 33.7406506559374283316732979593905590797701950528136285990867\
5675991687000237933`60.*y^9 + 45.12597518650715602981918751241742167424600029\
191966541182578813350017826591091`60.*y^10 - 9.863214166973942236790923998120\
04169007000440558488190108462594783680042424382`60.*y^11 + 
  16.297693511620617087027371051891000480349722210049807499374910933902128973\
30583`60.*y^12 - 11.137975457788015643052554493465641565916004939455389502594\
55368196042270220612`60.*y^13 + 10.465267769459432903432508148491212971471008\
1604230702503624742522379238675959`60.*y^14 - 5.13118323710852405571698925730\
113209194314785428820446819965465235833158190894`60.*y^15 + 
  2.3573628339680247475731898130779394570543944303783525768423872496839546500\
3771`60.*y^16 - 0.98251482320654619377979132179687474873802759692290448294043\
326233762829142985`60.*y^17 + 0.753858327216831909941653830746496555202317625\
85087071256811641831383297226691`60.*y^18 - 0.4533544425472241932005536468859\
4450910194281673797308793181314084243251975545`60.*y^19 + 
  0.2826103356056113429586301076822194830277067787331259174607614602187135303\
9627`60.*y^20 - 0.25397508830111395160484763535227719509117055010473808302869\
628075993684143061`60.*y^21 + 0.205099557912734299355098298887277855148951789\
69590535304757332379306095488065`60.*y^22 - 0.0810361870894849688927078165271\
6258898519334555569488534615006878275631541215`60.*y^23 + 
  0.0004180960111997226929835362672332404844758931089433617744620742582148938\
2432`60.*y^24 - 0.01172751955958006594738388768029177074116625714831475098396\
24021262167305217`60.*y^25 + 0.0284835863722058655844049754390211905913385650\
4002420465387853943995660161233`60.*y^26 - 0.01237321582022655698743387247658\
195797448707817145227846033577676296532918742`60.*y^27 - 
  0.0033357375286340932449643316983563623553494153196723341053658464159706321\
4681`60.*y^28 - 0.00326801404683008882127492426225258053258459272039883092564\
345308034893597193`60.*y^29 + 0.008523854191728045237413967884079498893990745\
74461096399638437682133398869756`60.*y^30 - 0.0016197731127560089622886052813\
6505478604150644451223847677289724853569444482`60.*y^31 - 
  0.0037577953597948802859388687885699393717180590017198129094777104410132417\
414`60.*y^32 + 0.000184081144483480696210439775877774325912806314807121594342\
08764725668458628`60.*y^33 + 0.0028158504195953469320746539962594897472843557\
6305571997254595319607270010866`60.*y^34 - 0.00050546357168433772371804823265\
737347664150202039300137147915617859660599493`60.*y^35 - 
  0.0015205762677514923254300819794464581435968615811284559928613074745639936\
4282`60.*y^36 + 0.00012340930065639442613679250427873404777663167672414323741\
340333638665010099`60.*y^37 + 0.001074704972330432304122454120688186542749375\
39163905942737644635414968079742`60.*y^38 - 0.0001250489057184076473585347228\
6818190627170448828272666626974973074260273391`60.*y^39 - 
  0.0006810516800178741514645744047027742865054769886854989268218751157508979\
3075`60.*y^40 + 0.00006812708173129493717421904056697726289339495423557325259\
627961490498538683`60.*y^41 + 0.000453931923901623856157100752964714169892167\
87374474822366970540560937578208`60.*y^42 - 0.0000520639338861546764264868968\
1670103515665806486216954140493321982695869551`60.*y^43 - 
  0.0002939454370585869267644593693363893439573082111907893306618373885360565\
5251`60.*y^44 + 0.00003093523083855804249484704667568422465066594699520156697\
065466884868416996`60.*y^45 + 0.000195825439327654932573777272487578407210911\
44786732442854222190952781059654`60.*y^46 - 0.0000207546432554089674682068479\
7406452415521469433164788367531271065005926282`60.*y^47 - 
  0.0001302886665442453760401322738960128225114266943585121096218722600290770\
708`60.*y^48 + 0.000013457744445642279552377452783229716863913975319703917026\
99201398900812186`60.*y^49 + 0.0000874331711256704145251113397814731806536350\
6229019572659019417061482675756`60.*y^50 - 
  9.0802059447468675923797452481018209617460328555325495328545887409369519`60.\
*^-6*y^51 - 0.000058752146796950304375007721234876990019251163435141871160069\
74354227609882`60.*y^52 + 
  6.02183030763600408429005909981855461780810360457278861393951028860233365`6\
0.*^-6*y^53 + 0.0000397076262763066653638099104539455962167666797178932290334\
6315732522367962`60.*y^54 - 
  4.04030619177459089878693924613787169543355575128734664142068105946061698`6\
0.*^-6*y^55 - 0.0000269359227877357076566246233156356231235749991109045386177\
9945740511140515`60.*y^56 + 
  2.71465091726446536848124879150495797082294360214190729935930480340409219`6\
0.*^-6*y^57 + 0.0000183463927719749817535262568242104703284113512383605432807\
1939194404319897`60.*y^58 - 
  1.83758349502010776130056097692162796694897976286014446460532205364421689`6\
0.*^-6*y^59 - 0.0000125359244362800117238337796360634787923572768733595937698\
0041276495282153`60.*y^60 + 
  1.24688048014893272045251015746181440131384786735897745204732921095524954`6\
0.*^-6*y^61 + 
  8.59384277954268651121621611722982227272250046926822673100415303620429536`6\
0.*^-6*y^62 - 
  8.4935443026099848919003045106708721062426117782107962985097227196559975`60.\
*^-7*y^63 - 
  5.90907895148545661925534420486943274536540240806476758580533332838206689`6\
0.*^-6*y^64 + 
  5.8033901076676179354237145298831706365695966217309965028279453293789363`60.\
*^-7*y^65 + 
  4.07466540262555836403090328929014720049640683378017825420918456454415514`6\
0.*^-6*y^66 - 
  3.9788397595602573655340962950524646414607966550226333507209761645972833`60.\
*^-7*y^67 - 
  2.81713165434701422917193091328972573518256779885011052114284159737788657`6\
0.*^-6*y^68 + 
  2.7358003635578170217149720258620496883164474759769393271595668244339594`60.\
*^-7*y^69 + 
  1.95255513476859531331308456116721121040533786641255626683669257360313793`6\
0.*^-6*y^70 - 
  1.886336030443271471344367263593944800683571326954170471648121056503616`60.\
*^-7*y^71 - 
  1.35648969752486812393119146441959766453200005137350659716877974714135758`6\
0.*^-6*y^72 + 
  1.3039758705670479456492746589456280354012789394037656946135232055991131`60.\
*^-7*y^73 + 
  9.4447651366917038314139127290692897232404666985080889800586891470120754`60.\
*^-7*y^74 - 
  9.036311997264516587395902999130134288612198736751202776503677539286296`60.\
*^-8*y^75 - 
  6.5898107611602481148868692660253980608868947999320177808395925226989355`60.\
*^-7*y^76 + 
  6.276487631765183817547459620827310004604246184307186274341323463743847`60.\
*^-8*y^77 + 
  4.6069473396246283426372963126090894916599377510243986552809298630653889`60.\
*^-7*y^78 - 4.369095102681394587133419149947053325419232404915622740745224691\
4495522428266541951579494`60.*^-8*y^79 - 
  3.2267628440775548785721181486088050415446098508746158881860015098584994`60.\
*^-7*y^80 + 3.047633829270319199918881023790562900258478796153415290100815179\
5851864129549829181385301`60.*^-8*y^81 + 
  2.2640863104858512828232246412909927413813966756491483644030344946385787`60.\
*^-7*y^82 - 2.130026254071865583962052054436173347372923654888517919671728694\
4049182115739544591588929`60.*^-8*y^83 - 
  1.5913015762585344041323436041174679574364906424314451461419754525258045`60.\
*^-7*y^84 + 1.491469342570147328067431616415278801215078746573059494777904680\
3986628930024237910356734`60.*^-8*y^85 + 
  1.1202368907843697248385348946149286659189732118357559666902974716856071`60.\
*^-7*y^86 - 1.046190192606960291123791413421326870837994229345206244628676012\
0260893475590691252516398`60.*^-8*y^87 - 
  7.898268734846569410677532495954587559762721035782418992361925799402862`60.\
*^-8*y^88 + 7.350828372612384931643889319703119981518559424937217309464684151\
442209515378455506608578`60.*^-9*y^89 + 5.57683391946185329401596568733629702\
66511471078567745016950358981737302928554621700456518`60.*^-8*y^90 - 
  5.1731672093490360339059840663401544863392282256608904343032433370220287629\
0817438502579`60.*^-9*y^91 - 3.9431969181466146769383486576527870081270569111\
212059563816999957233872030305426875968169`60.*^-8*y^92 + 
  3.6461870222056215585830778885598366228060945443070262658428023955809351710\
33596384262753`60.*^-9*y^93 + 2.791818960151554247973099702010448713136922870\
4219548230928203331552916515014022004672484`60.*^-8*y^94 - 
  2.5736728067383501015605093726596210577204673471258913376727774860223343026\
52812241668303`60.*^-9*y^95 - 1.979150829183179943666102976162635653116462715\
290088896291770674163599411967778596516107`60.*^-8*y^96 + 
  1.8191622465529144109923399750047666542289046540549926420449280289153334040\
99606002197592`60.*^-9*y^97 + 1.404752470218886696599174688168771263135513039\
3483269961913494027858307018236998913896343`60.*^-8*y^98 - 
  1.2875580499361076000256480997815324522148965499121295283196496716615749414\
33388739426273`60.*^-9*y^99 - 9.982236813344791728911792374782350603462998202\
56425105552735049923501117343911241439571`60.*^-9*y^100 + 
  9.1246188242915800834575076465849505637182648781890785202644373976096577380\
3908251949064`60.*^-10*y^101 + 7.10137278078899404180740276277961743864224909\
3455621723487076923448568932582104276929752`60.*^-9*y^102 - 
  6.4742870618554052271470742878666432401163956512299534034247920170772049362\
8452500436241`60.*^-10*y^103 - 5.05735683257400906639111517051566919048651429\
4649656138099861252229268261259939149639864`60.*^-9*y^104 + 
  4.5991403982368487919475896064152544008778440029969001323778761531205614039\
3244932404041`60.*^-10*y^105 + 3.60539901310660491953211675251175172623946546\
9835726168532203544063153740743361560906188`60.*^-9*y^106 - 
  3.2707576608787503670802207274098868545997090027271763584976377228357667515\
5860335482275`60.*^-10*y^107 - 2.57284836349070362749037512531379026432373393\
6391981332556843771016795107669380930163082`60.*^-9*y^108 + 
  2.3285616442208064346026563952837300741811774942058389396187929055096961363\
3643270195918`60.*^-10*y^109 + 1.83776427891531118141910726535839164740929297\
9467023557360829138963143584726121537329154`60.*^-9*y^110 - 
  1.6594974232016585006934425334292274640967408963871096590544619444339763824\
8404548097559`60.*^-10*y^111 - 1.31390730916262376845415130196745702135752850\
7873276178363031372975409946835160796328064`60.*^-9*y^112 + 
  1.1838528410761161009858385399510159340242032283186713003861437877597436113\
9403339481295`60.*^-10*y^113 + 9.40208878961304954665925836915596730514317960\
616316859695677104273432032914303257487003`60.*^-10*y^114 - 
  8.4534683578021600771466087847525366561900619643230053916451349600438028184\
8524277332`60.*^-11*y^115 - 6.73371660197512200279293758870728276899627151486\
175958360206326695742658950676074496943`60.*^-10*y^116 + 
  6.0418908446485738996630203520409211341306496049599371413297290336219924887\
235901429694`60.*^-11*y^117 + 4.826619735963782842016712934513334212558383140\
05140814363800656472809166695234511458088`60.*^-10*y^118 - 
  4.3221221143377324955732437010702899972593944147328963922671995298566435613\
038956781592`60.*^-11*y^119 - 3.462395474326844985706320100028359219048709738\
25389206168720788003151408637027457716646`60.*^-10*y^120 + 
  3.0945225511157442376216581133545895237734032915399596920605166743114174822\
780252272174`60.*^-11*y^121 + 2.485671888933540045399232442302211482631526004\
44045478189595058730648537585262964026606`60.*^-10*y^122 - 
  2.2174288315492610328504202790803177040722889520936768905439076318950366502\
424486243093`60.*^-11*y^123 - 1.785801844705188410149313957456233751232374399\
91484429320090693279360896479330391521582`60.*^-10*y^124 + 
  1.5902037378946604269481459667574057798356857511298033682259907914813257885\
284277605529`60.*^-11*y^125 + 1.283909512869560840780600933566095305983725069\
44313532362609794170329055952609125512353`60.*^-10*y^126 - 
  1.1412771833298370647577779805128247311358578059015930470224026313260774344\
150605334758`60.*^-11*y^127 - 9.237131171757475783672111733487602282327731492\
2318050840896367895202756286892221164795`60.*^-11*y^128 + 
  8.1969749489136483002999497277762057902992702047607011368339725739638343357\
70506235107`60.*^-12*y^129 + 6.6501538806821044689542150302837450733313175907\
827251706474672310716272691427530723767`60.*^-11*y^130 - 
  5.8915498264517537573920397654522915055907275237542595029493297978440400954\
5525833142`60.*^-12*y^131 - 4.79081021047656687605113379211102993541481269774\
80941499142959716747101844364414071738`60.*^-11*y^132 + 
  4.2374916067395618967434704231359373998792892474161190502348478174705600012\
64099514055`60.*^-12*y^133 + 3.4535054812357009166381682024120786444260271715\
711133132487100801451818311586738777332`60.*^-11*y^134 - 
  3.0498736485401788000716718931996000743521512910084409359819403118045652878\
22684420331`60.*^-12*y^135 - 2.4910180099482153893834456069167254648368657975\
053362726172173806433953161068351049374`60.*^-11*y^136 + 
  2.1965411524241633878127805071694542954335434729878251588269885200807530774\
48267245302`60.*^-12*y^137 + 1.7978403330071099461905028981339466913675411099\
01411214251272039308401118039261144598`60.*^-11*y^138 - 
  1.5829695512210090720424321878864148940212259011250813747394877328442118388\
2435039818`60.*^-12*y^139 - 1.29830060054376269586342467621081390245032829604\
09751958014740215580498190381423124949`60.*^-11*y^140 + 
  1.1414926368504684258973336904207618541883832152779637176465688961006122165\
51604431312`60.*^-12*y^141 + 9.3808452187020872454952270125654900561210863324\
56674317567944897588954161194559830183`60.*^-12*y^142 - 
  8.2363158435349341627107410744205145893100705894356243008511029319645743555\
4400597068`60.*^-13*y^143 - 6.78178874274449584002748898612480595568698028681\
8315350457891644313527728673584304934`60.*^-12*y^144 + 
  5.9462687607194604127318629612246257968637759656177826920204707948947933787\
2489708846`60.*^-13*y^145 + 4.90541117480465780055732195934559309995462101726\
5828209753905380920983148462281624376`60.*^-12*y^146 - 
  4.2953683364496613193942635312859312437398485074033188595371768831621962364\
7070036429`60.*^-13*y^147 - 3.55000549484425437840024193889863191573411320560\
6836940749804534126489829428216121939`60.*^-12*y^148 + 
  3.1045138759900348751542749334638519094422880845742452540219488741349493140\
0800562245`60.*^-13*y^149 + 2.57038943549281300834299385259546251493555897882\
3957815993585062023756050447864585813`60.*^-12*y^150 - 
  2.2450054210445485004317088436695512271823505013822908062771126418646908725\
3509318052`60.*^-13*y^151 - 1.86199802724479035243307304793944258484391548755\
2813772832700832113070328936211292373`60.*^-12*y^152 + 
  1.6242965951346377543159035071799962311548184775788297571679615366708848436\
3433751457`60.*^-13*y^153 + 1.34947307236444146231966211495768015781078673442\
287937562912612883711081476053868459`60.*^-12*y^154 - 
  1.1757940147088214438644755429612141314079578729820231789554750269956422346\
5750081661`60.*^-13*y^155 - 9.78472225814901877066729100816802279295786743900\
339640321287930242150782956464830783`60.*^-13*y^156 + 
  8.5154812553048153039915659332126885238427088983999519835880407241311083553\
177301602`60.*^-14*y^157 + 7.097850115280384741620709458620667773028159155276\
45890881684620716526816913775083532`60.*^-13*y^158 - 
  6.1701183823109323585224511082130686667703274822968782826311080341119624643\
33711596`60.*^-14*y^159 - 5.1510309405959007981089003032827699668679942843671\
8871682884251475766116635988440109`60.*^-13*y^160 + 
  4.4727917021870303102387668921848084363950415650021775218028149015815350136\
419795667`60.*^-14*y^161 + 3.739776676311736031728902100717430495333916418873\
97850198051691304008174792568856786`60.*^-13*y^162 - 
  3.2438403447957736441831827476824163417487689441823488078692352747226340457\
428611169`60.*^-14*y^163 - 2.716293534836260400513963266109957068713141038693\
60978574520504521089337627019369242`60.*^-13*y^164 + 
  2.3535901278004339567285762120975168309532459879189097650070221202085072529\
996709094`60.*^-14*y^165 + 1.973707406163559868962719104204602593106681327681\
8082514163143064614147517147587008`60.*^-13*y^166 - 
  1.7083934526312340941579726237308541847502292987938635132694239491123468267\
03484988`60.*^-14*y^167 - 1.4346949335885559350531900197358886095435810223203\
9598532223755101825457970028699156`60.*^-13*y^168 + 
  1.2405834510841129909561822157527779502398067698397918519056211236499084409\
88238477`60.*^-14*y^169 + 1.0432849008085475733199396168584264188888185779621\
0614459769747793793652670891915654`60.*^-13*y^170 - 
  9.0124025414110568503257020589052667453477617036295685179804786564324774223\
10727039`60.*^-15*y^171 - 7.5894242839367567953940851135109597286061061457796\
369356733008614868515373136861663`60.*^-14*y^172 + 
  6.5497895913327000679831546272637302115553145256240644481539897657561866324\
85205765`60.*^-15*y^173 + 5.5229794665378471658936550761360380171856810513438\
908990160804843159328787120343561`60.*^-14*y^174 - 
  4.7619200498179286634462273856714510547772500635104743882835292973914815214\
00427237`60.*^-15*y^175 - 4.0206195310271098606635036966706810992699397655512\
470475496055348643229735684103275`60.*^-14*y^176 + 
  3.4633852047140366777764594314177314281322181135493922370229058056161815000\
48832761`60.*^-15*y^177 + 2.9279514977206261939769134263518122252740201737307\
33032458275577182851942963592083`60.*^-14*y^178 - 
  2.5198781932880498242559892730856665788265910604958601989983007411127346229\
69981039`60.*^-15*y^179 - 2.1329597018158534560856670845294107493487965103869\
891008238556148499195546542856902`60.*^-14*y^180 + 
  1.8340644555456485974233267673931766068219212837046311735052463540310916422\
82476641`60.*^-15*y^181 + 1.5543396778447996110559497251042877774722600482542\
530154418823954436865162068634662`60.*^-14*y^182 - 
  1.3353721279040531322493155727518353163560913902064806524781018415950807048\
77930848`60.*^-15*y^183 - 1.1330536634916120705395017127854405611545131289452\
641820906097638342016479712170896`60.*^-14*y^184 + 
  9.7261101387741052393455985181189982054715608242259306842878768179087270795\
4910771`60.*^-16*y^185 + 8.26215137573755653202602545493572413961601505577126\
8548428306092382470940609824268`60.*^-15*y^186 - 
  7.0863375573221521084695238337991739136162735164447032785833907751417972596\
1805241`60.*^-16*y^187 - 6.02657965656771227982637121184028594671797804391681\
9962012883337410570247498414687`60.*^-15*y^188 + 
  5.1647225154877635074037428764343346270320813218502074997702682194835590371\
232378`60.*^-16*y^189 + 4.397246393960372396174394871966900653356331852283638\
618489388508222227078370918247`60.*^-15*y^190 - 
  3.7654032228190839383243717147513302419924023583548511557173132936676329884\
9613677`60.*^-16*y^191 - 3.20937159184519278074062898277065954486581057458028\
1040868391088079098450485461768`60.*^-15*y^192 + 
  2.7460741845000080635690752264246391021055948853479594118469882540808276975\
0924984`60.*^-16*y^193 + 2.34307265458100811585237832645229306003823173759639\
7035804320089180588907442618372`60.*^-15*y^194 - 
  2.0033016903504205517965575782977343822893443799695800575465731246497472717\
1941573`60.*^-16*y^195 - 1.71109998978331720172795880656753263791480532867157\
2437157650561881944272911813897`60.*^-15*y^196 + 
  1.4618772211440245721483311832242820584114764901069513137468672492026297187\
7509324`60.*^-16*y^197 + 1.24993180701624975913838979155019667953759776605842\
9141457221493233558629497259713`60.*^-15*y^198 - 
  1.0670950706753629237270929774096148614603170625437920075866469612786194853\
815986`60.*^-16*y^199 - 9.133054394741534107761211772864651658089475078909294\
31294669783710438703155321433`60.*^-16*y^200 + 
  ls*(-79439.6686654858157530103258874051706483989113913666504860983663014486\
8455860699843`60. - 94096.983160321487078433094615987670387473617850083169549\
84154042880371700108453192`60./y^5 - 184471.001553081868778161388436015515662\
78953598290913123683457286561595432196950386`60./y^4 + 
    11586.1936373730369694113163928339373430625085612410061251353756581790727\
6023823755`60./y^3 + 161092.8197049212838414157085907262889628549154214646300\
3088228661202294901233097678`60./y^2 - 36350.25537662129324381275451911919816\
822104599816995212374608860747693660309794772`60./y + 
    18102.3656804904981413827674874807497823957517539616774524046422599781651\
0708230252`60.*y + 50711.4292457993900904598194608942272476832444941238650648\
7325786337466108597730663`60.*y^2 - 9573.105318912295711710974684169173877728\
98759303166094120614431380087859990446127`60.*y^3 - 
    8924.67588272103741738869390576252796182337568319829367177381403036646226\
421657084`60.*y^4 - 1068.5404716319242273468843144470003071491665631373241558\
6724521571514393540963871`60.*y^5 - 1042.643807087680676468724226477249615784\
72803597683199671389040294321564522202094`60.*y^6 - 
    147.940504428506194245982901779191569399993234920758676476328592862812528\
91026855`60.*y^7 - 245.809438236237118278638969690097282852236212382132544535\
59511358222544752055622`60.*y^8 - 19.3847504985930471750145116563152060947040\
1430657621558632595034676550805693744`60.*y^9 - 59.36655743862171141544834156\
859215662077642190986158676394135400416589704447762`60.*y^10 - 
    1.44637960152868662830827347280313095895027650388182983098745482309988944\
425749`60.*y^11 - 14.88477287899089659671904992974191291552427136481467603421\
059339962730714093204`60.*y^12 + 0.309950430285039978348941063901441779035569\
90656275076073296770850138374288827`60.*y^13 - 5.0343444939057976420191448966\
095987814706009278503451828390558268444590982069`60.*y^14 + 
    1.37830167660887169288502495964585682960622527579586367923601317319530943\
561555`60.*y^15 - 1.651976406577824672316563582949790813464778979868365170532\
56805519784171846901`60.*y^16 + 0.2306955221369406267830461070345119394804786\
4106215401353494603564104728167732`60.*y^17 - 0.42083375334078749463078292717\
621640153732896942629754867807292317283230523166`60.*y^18 + 
    0.17707915355121718952603502877251742611505752119519675169487548810707525\
208549`60.*y^19 - 0.139194237920750626416873867302223069989228696681848696813\
33656034890467112007`60.*y^20 + 0.0194387187506484106050327949804168509725861\
1016675708253766208957052823000409`60.*y^21 - 0.06068147904164574859004674619\
186833771946416823230192992445771723722646706618`60.*y^22 + 
    0.05175051425787132329978698682920835212681959732896025262443609917853031\
604504`60.*y^23 - 0.018317541369632762273371992926964245177761276408360471791\
74777911721051201555`60.*y^24 - 0.0073563660802058980036589395968195010193245\
1967973059261585082502056403027026`60.*y^25 - 0.00469201085813758348389396518\
520399516399558553071375160100720714403086027876`60.*y^26 + 
    0.01128687014007437355436115112208643339337492900922241045196643785854353\
443732`60.*y^27 - 0.002179358375619820865901239610088516611131928212912731421\
76199648015702229922`60.*y^28 - 0.0038315920997030564416281784539433330718242\
234419044364057911847066765759683`60.*y^29 - 0.000896771090599585072913118296\
07567141351426250138121737260385655652508674526`60.*y^30 + 
    0.00375156807372630916340909276450871493383126303816829687501604835017348\
698138`60.*y^31 - 0.000213802430044014307875651897765002024057980856777607322\
04043292918320281603`60.*y^32 - 0.0019366152382199849653315702159633904957730\
7302094846080477980232177594554581`60.*y^33 - 0.00006911920926000658960050278\
772809918602434911987041404306128070303359167479`60.*y^34 + 
    0.00136747461337382793118684355976997481033188171273659136566547323718063\
387651`60.*y^35 - 0.000038547203786324821170791174340415603558058899267502525\
80634529473038488317`60.*y^36 - 0.0008095792170811345790913472377132927140804\
0442652437843421240505689372421362`60.*y^37 - 0.00001205395488555268774926911\
620935204304698261894307778954538225227795122193`60.*y^38 + 
    0.00054841248262446064328229364999256889518799809325671553166145986282731\
761772`60.*y^39 - 
    2.35124475656750138321965108186604139543076228081659745597715726755020392`\
60.*^-6*y^40 - 0.000350615019605537620718621767996763370305475377090576557653\
42863529937707044`60.*y^41 - 
    1.27186335792369151583932084245994069609520166389052737706902210751869764`\
60.*^-6*y^42 + 0.000232898984641699472053297454435450258394288608696146630878\
75617320367735121`60.*y^43 - 
    6.3405012521857539079503241656053789559278948529379091619849869662120185`\
60.*^-7*y^44 - 0.000152555005128040307230549559410312160478354637568403376758\
12238927422263756`60.*y^45 - 
    1.2757299103015654807243898563858544065650056952121362511982375876670834`\
60.*^-7*y^46 + 0.000101747974122224310038847027660880013086991443633618834543\
96959426654217035`60.*y^47 - 3.0129452824053603111527052660035169612026678549\
848857736995194308189926195072754427877293`60.*^-8*y^48 - 
    0.00006785675798733244928727827322314908353046610797022207593480013646688\
886506`60.*y^49 - 2.541596621651580405250577648580904753154717372278469962425\
5181924743531634303924196840305`60.*^-8*y^50 + 0.0000456052152537864500231778\
0528534401375279604452322300748554542552175743891`60.*y^51 - 
    8.59196665203078806805205820420111842117894753063671987780856606015641623\
7157797337227102`60.*^-9*y^52 - 0.0000307299658580536636385481831064991673201\
940272223573878755689926259410084`60.*y^53 - 8.643067230262313083359626065286\
97242933361202230644829484366026397224785320730417480687`60.*^-10*y^54 + 
    0.00002081293563175901820074157956830272164856768836414776319207289882069\
159565`60.*y^55 - 6.240934747103151508703763663181624260319976808720495979220\
71622154705169704757656196405`60.*^-10*y^56 - 0.00001414527231852950712939072\
789577665753742966862396845368611102447600021318`60.*y^57 - 
    4.64900539119305843563220822744304929638595761365430015367518197650194659\
004842275986905`60.*^-10*y^58 + 
    9.6505599751022906046786614952402171527783257364361167596630987016869067`\
60.*^-6*y^59 - 7.757668679423060996083671816077292867373613572652251386377919\
1407543552040336328891433`60.*^-11*y^60 - 
    6.6050542251200672329548305642972302237943017164706329859071292306088808`\
60.*^-6*y^61 - 2.945079228281502745622855762120764042945034841768964933233375\
491164476029659984286234`60.*^-12*y^62 + 
    4.53502888292761425148207259439319834669246367191754019438887657592598131`\
60.*^-6*y^63 - 1.607012160194794892623145469799923745256434048182557292708413\
1983250945202328861774476`60.*^-11*y^64 - 
    3.12275279726655121300585145137184963096302739170474360537768075615233227`\
60.*^-6*y^65 - 6.711192530145195989821041222341118756387104613958626596917434\
562495565729298190478804`60.*^-12*y^66 + 
    2.15620776163923239538792398444490040707862025941226731472873164210309713`\
60.*^-6*y^67 + 1.220929748945655039721419762109871162718300769959562925302179\
2079292697355636418003`60.*^-14*y^68 - 
    1.49263485910364187968611235842112310206656769207505330326375198706255814`\
60.*^-6*y^69 - 1.563012416600608587502653249678901135911396460703482508553224\
49838004219918469306746`60.*^-13*y^70 + 
    1.03577805871061820586766549916312979820019618655737083782935848299125693`\
60.*^-6*y^71 - 3.588208241898623822421251050842978174150238020878217304022714\
30274632309843984466745`60.*^-13*y^72 - 
    7.2038951388250575594275042960409262437259850925558003767821781126016896`\
60.*^-7*y^73 - 5.607244743652968313319296663311965870406666720664796683299183\
6825261211623797308336`60.*^-14*y^74 + 
    5.021135691697830322711222759268128601141347754890299122333938421329718`6\
0.*^-7*y^75 + 1.4720147224378867473481499390575669801625050349224534842807134\
646502649752277529004`60.*^-14*y^76 - 
    3.5068624759632053486559669530436114002366255196266714020089092938145206`\
60.*^-7*y^77 - 9.296090548670362325106888123927798821958871188190934876081218\
685523044835847101666`60.*^-15*y^78 + 
    2.4539812517057625044061494838883550020323071517352495135806526983104065`\
60.*^-7*y^79 - 5.938539869246402378204801800940540827370987030758598144652981\
544340275285568343137`60.*^-15*y^80 - 
    1.7203471995443955006233861568849263543474387140819609282017475939412348`\
60.*^-7*y^81 + 4.087622476680953918059228894866183350349890782031117612213982\
5447208047936052363`60.*^-16*y^82 + 
    1.2081294292388203221067860576852604563467708480470364806292856332546931`\
60.*^-7*y^83 + 1.844249778389372975397520711310189688629106585482534303760477\
14950220118099941438`60.*^-16*y^84 - 
    8.498185368975998231089346880752534078550133226683632156703411779224062`6\
0.*^-8*y^85 - 2.9005100158832946801017833430826141202734884348238399224796235\
1134408554172408836`60.*^-16*y^86 + 
    5.98714683124135303441739846639127247889702896744398649697036124671171`60.\
*^-8*y^87 - 5.465512236648236581420083867847633523171611414378202931905444669\
3370357512596239`60.*^-17*y^88 - 4.224375919790070029718724336537005642598345\
0198370318525302187083506901651294427555349742`60.*^-8*y^89 + 
    2.53235371414866846034388531734166202474308389241070758258874318132039441\
44370755`60.*^-17*y^90 + 2.98486242196183257337497570937315072291516934769931\
39186542302820652805172517780302729647`60.*^-8*y^91 - 
    3.95512874130851536992693960154604872429293274756047659874190860619836252\
4744146`60.*^-18*y^92 - 2.111919405081461899996771312055214532594242888792986\
7029044316552505267619114427396955828`60.*^-8*y^93 - 
    5.80137022702106543735295107212044034760201793953996394196088079463254488\
4403049`60.*^-18*y^94 + 1.496220491268194484391572298538585014807763128864377\
6908456922330722701470376036266122577`60.*^-8*y^95 + 
    4.56330536036708059578642727586169135200489838896594550450449398138334013\
482885`60.*^-19*y^96 - 1.0613404777364688444402654820490615875509340549349806\
231445154092044719940388804354787593`60.*^-8*y^97 + 
    4.42287817229687273354445551758596772452187018050609136288340386575499588\
342648`60.*^-19*y^98 + 7.5375792983792699097204218303450761626965611197667504\
29347431183256716716874127023512052`60.*^-9*y^99 - 
    2.36858210401789604975555761335969765972440501578121263864926941600778076\
827116`60.*^-19*y^100 - 5.359270333781479929464812733597239490962601522439342\
817552705644637270428675862136922691`60.*^-9*y^101 - 
    6.59540644853535303082656262997846250383530794073889999635169023624110931\
29914`60.*^-20*y^102 + 3.8146605404849946405116870687278144534032465592876251\
95221693600259913696440838980550654`60.*^-9*y^103 + 
    3.07024359439235096157681121935149938048283117023706428945815810434163317\
99965`60.*^-20*y^104 - 2.7180887940416354289134598633025332720278466926621892\
86926240461158416333099418812687787`60.*^-9*y^105 + 
    7.58297040941789924726489826759380243055953392698954447868599213607817558\
314`60.*^-22*y^106 + 1.938701922207541793809398888928564209355228088237813159\
034151444654703988152700715118073`60.*^-9*y^107 - 
    5.92740869220330287039322188583921614670687057717593592765199961346666751\
8442`60.*^-21*y^108 - 1.38414396185828454284417625542620943212117606676540272\
779654248092802206438333488517902`60.*^-9*y^109 + 
    2.51747811040127548636014480156293268372970296947920583464631396376764739\
474`60.*^-22*y^110 + 9.891414670243555790912948857378926269347284823929185299\
08404517370295405972310177316885`60.*^-10*y^111 + 
    6.43359441837278104365990080399999402291693813796486988050402689209958088\
034`60.*^-22*y^112 - 7.075016487592999046829957546635234097278080474192034617\
27095847592305449341958213570467`60.*^-10*y^113 - 
    1.84244179925696140130588001450705538232762864619164226216503144057081380\
14`60.*^-22*y^114 + 5.0649386745783569178072354527265973127647095130249516213\
906402764224798070653468960943`60.*^-10*y^115 - 
    8.44328826186440074491819591078621766639024134325215090284194345937072380\
4`60.*^-23*y^116 - 3.62898484001582849292112412226504113473111014493204982905\
094976364911648814501248836629`60.*^-10*y^117 + 
    3.19074436459819031013911205326931148476870042435899720301439871863132194\
22`60.*^-23*y^118 + 2.6022414195407293424178321058014114730338882726124244886\
7592256531606464814484664349688`60.*^-10*y^119 + 
    5.28756778163140550239217951009312325721879766977037579921822832788140714\
9`60.*^-24*y^120 - 1.86745170854793278431420883758498400368420363588893814372\
864242806672385373397631369744`60.*^-10*y^121 - 
    6.04909274922912813631972377517719506575957092554476855721627820237152825\
7`60.*^-24*y^122 + 1.34115521674095187287622314867778284716320201195164420364\
817158963475294453199997722157`60.*^-10*y^123 - 
    1.39307510027380458542120094346196116258330660942293798854855603204653001`\
60.*^-25*y^124 - 9.6388595008468427568262632935866805178444159358287995699628\
710065562336578866606653804`60.*^-11*y^125 + 
    7.97939747328634685304343543354608828330050862905450803778643861917848688`\
60.*^-25*y^126 + 6.9323232923338830158814303361464754211736462436488611914447\
491817624499577513313072697`60.*^-11*y^127 - 
    1.23066646486503828176141173080702622124468027241348713919890866784590146`\
60.*^-25*y^128 - 4.9891737071841485628415301716527398944013209728425717757204\
548239933622149859981638966`60.*^-11*y^129 - 
    1.05952223273782249650649702985231607364768465727550934273974303203058847`\
60.*^-25*y^130 + 3.5930699801109624297637914533732522907164160693952337752308\
968065721117572253324101503`60.*^-11*y^131 + 
    2.9430396104151649730859274495249198958740509557359280646650955568648`60.\
*^-26*y^132 - 2.5892916733466380992770603977270476377161470982934012523305993\
693274898996433835356564`60.*^-11*y^133 + 
    9.793080707244506123462152581475860655531915005724303872783930008082098`6\
0.*^-27*y^134 + 1.86709298952813122531438418886879819215481152046292619355514\
26524887329091511256104231`60.*^-11*y^135 - 
    5.976718015675377672816192257168106605998302488479084055374175366504706`6\
0.*^-27*y^136 - 1.34713900407291526611283577225381637865440297673918831985801\
06298346537728347743572843`60.*^-11*y^137 - 6.6938975394024951695800094990252\
02821180561303800733797823690829330586128227481291747266`60.*^-28*y^138 + 
    9.72551348522768805455243983237608531161033778123640766950772793298890654\
5487718903191`60.*^-12*y^139 + 9.05619901624209860200978866326120506312525293\
4859585790146261334430574724885635831610919`60.*^-28*y^140 - 
    7.02520270707521559688847212134659772985176709137374023438601745027964837\
0388357748413`60.*^-12*y^141 - 4.85740161480495162220403651696111286549235585\
393823335965325192936701396699747136815203`60.*^-29*y^142 + 
    5.07743316572900917023990877106745644494170698560950275060428743033538232\
7844681802082`60.*^-12*y^143 - 1.27193587993002646208270071560832110123589705\
0819492787282167899031230474163144289944358`60.*^-28*y^144 - 
    3.67165408266910413980285417249779201023627768281431935401608777016554252\
4697753689602`60.*^-12*y^145 + 2.34696907070230540027423274833715350491778894\
787801836924149639160338537520197473584753`60.*^-29*y^146 + 
    2.65647007663226204473708224099313514108921805287152192093584506613126110\
4878135266924`60.*^-12*y^147 + 1.42344130260188015787153571260718881152905134\
082073169279965208327397086385528835880369`60.*^-29*y^148 - 
    1.92294754539556960279475120150930866450442423953716844278243527561450870\
3343957343924`60.*^-12*y^149 - 5.57480477390840556449997371508549096127666609\
37367759858594832595305257110081502214819`60.*^-30*y^150 + 
    1.39265408184883718497006125449518201976476235584611361686785499804390441\
6396937364702`60.*^-12*y^151 - 1.29793643047476351656692821176401562806006003\
41906829402676082184523273493191087309918`60.*^-30*y^152 - 
    1.00908232327668948728325548711341822819930721570822697204647192507525612\
8918152215`60.*^-12*y^153 + 9.59744476923516485826172275033145881114669474103\
3710401149657422700316579314365085009`60.*^-31*y^154 + 
    7.31495920499897710020084494341950836738544615287072823173842289147659869\
78112465417`60.*^-13*y^155 + 4.0696481789858691660175460036847010843682953964\
5339738436179016089455624245646367951`60.*^-32*y^156 - 
    5.30510336372820126847746932664529514334604034121693023493190379814748763\
472639643099`60.*^-13*y^157 - 1.452597664737237896898866566124274753895481391\
25033973330132643243838002663864311045`60.*^-31*y^158 + 
    3.84917179141680135902164909217414217179947580736971281015805897398492831\
220710939748`60.*^-13*y^159 + 1.413850055847774709522119943271545638264622507\
8441494371472655200593384011151027717`60.*^-32*y^160 - 
    2.79400584126701540992309075973285486545828397149786028474374953166764269\
358783910783`60.*^-13*y^161 + 1.843203966942747573929126229322371870382921817\
87279088024821636269563908154623502845`60.*^-32*y^162 + 
    2.02893975243566430557147346487540319997801178704359871251472466596066097\
528678641173`60.*^-13*y^163 - 4.748505924358227765776629968786314783123120536\
2981440862013929609655856135800559556`60.*^-33*y^164 - 
    1.47396866821549470985876192108058247762210565791166011624291664728603453\
560626716352`60.*^-13*y^165 - 1.983716984621212691361721189036846475990730283\
6761340717455800639089745258531168551`60.*^-33*y^166 + 
    1.07122380193565277364567681020848400624388477314716529549491054883293849\
505658971878`60.*^-13*y^167 + 9.507854944340395184891508457224807119590065922\
908648331555780210251082837486823502`60.*^-34*y^168 - 
    7.78826642956192043636587171480539511520405360804242196933081980664724999\
39668928468`60.*^-14*y^169 + 1.4358387081901791184073045178597035974650047290\
92658799688744575163825306478018956`60.*^-34*y^170 + 
    5.66455667161069727014438777112923694399813136451770865407635851286297330\
71286538837`60.*^-14*y^171 - 1.5747619957162355285869329324625213216625828194\
1441491202872104863544507729183319`60.*^-34*y^172 - 
    4.12146536180009269211233621800370630165268009690545295172242752940525372\
18831012788`60.*^-14*y^173 + 1.6111434573779739182387487404109006045970722380\
374895985116782539324813736047531`60.*^-36*y^174 + 
    2.99981301635215447455199800758525238838286296484729983772716478584476164\
17914550214`60.*^-14*y^175 + 2.2111444795894769934483090617264135341817232299\
426546790175297266645220153896374`60.*^-35*y^176 - 
    2.18418717397790644961118001121749267745040579793777047533625164487507325\
60866519462`60.*^-14*y^177 - 3.4384869078759737323470245772565811923922254620\
908670929252776703647031364325066`60.*^-36*y^178 + 
    1.59087155275678339216871175872194423584327883795227707991977340900554675\
86369038628`60.*^-14*y^179 - 2.6806660746425464944034669462245098830767283325\
769585928852475799360844112179827`60.*^-36*y^180 - 
    1.15911508158171979390517547229854823829576821605383839024934883537879231\
32830964186`60.*^-14*y^181 + 8.6888194645398629355832805101227525284079265853\
34918996009531425521517692238328`60.*^-37*y^182 + 8.4481354870637065446659928\
51642010798934401912216846959936845310754024453912586524`60.*^-15*y^183 + 
    2.56676917675142969033396125069912290185870910888380228217654736206138353\
0389361`60.*^-37*y^184 - 6.15934971832769874926083483464528612492132291252665\
305684867149098654882576675414`60.*^-15*y^185 - 1.613478989780450615596537848\
390355573322163950377159469113357575924905472769974`60.*^-37*y^186 + 
    4.49205895785290717541222631195057048472007728666209413034692675573990751\
810300163`60.*^-15*y^187 - 1.377821636302475683759377096198727522613099524115\
03533617490540099201240455475`60.*^-38*y^188 - 3.2770995616889806706865634735\
43841399440796015687050684856746574343657235426325621`60.*^-15*y^189 + 
    2.49371845831183341165010764923771419218816932790599278411667700269244980\
629967`60.*^-38*y^190 + 2.391467796815927196167676943256712971270719583805884\
957502089310418123512178114651`60.*^-15*y^191 - 
    1.62124180965600856429519244903676717787400923691801052682644598066633070\
8509`60.*^-39*y^192 - 1.74569091944571096331733469590636632802902158541063940\
773939946927459630265967735`60.*^-15*y^193 - 
    3.33629358214551290125393600040294708592950836354484533084169044685053255\
5866`60.*^-39*y^194 + 1.27466298138771042832350395375373565130155938359671014\
9476953356483928332976453211`60.*^-15*y^195 + 
    7.05855566050674459598617355822977328198801520247576555016417575863439675\
4384`60.*^-40*y^196 - 9.30992051821775011671910462039430778838822461676518733\
326736518209368515049814627`60.*^-16*y^197 + 
    3.74550939227417431853034714876601051714261192179001857206548339944276881\
2967`60.*^-40*y^198 + 6.80168647591293423065472412853609726558770699578416758\
503614127976182277471766449`60.*^-16*y^199 - 
    1.54623565124723984569701611736058876914871039768725632155336219221844597\
3288`60.*^-40*y^200) + ls^3*(-8702.797836338349999896724508335237267761057610\
65143493457959340552025285674653475`60. - 20212.94981343100645137303756774635\
752512245638602913920289453952249865179631453234`60./y^4 - 
    11906.4102452351309473829049857669357576545108092998813545515026318616556\
4830683112`60./y^3 + 15159.71236007325483852977817580976814384184228952185440\
217090464187398884723589926`60./y^2 + 3134.7370400733095412622235672118978480\
2421196008689100346721623655284339126933221`60./y + 
    287.787720073099706040383983613271281865618302537595455130477475950514759\
278941`60.*y + 3481.119134535339999958689803334094907104423044260573973831837\
3622081011426986139`60.*y^2 + 645.4704190284441740857621614775072419172644755\
968804552513132255510775048342182`60.*y^3 - 144.37821295307861750980741119818\
826803658897418592242287781813944641894140224666`60.*y^4 + 
    134.043186615067732029605438308448418416110298601170772683303292877551360\
96476233`60.*y^5 - 16.7104413140137288784499318516421606523829831233706507960\
4376613963182192155633`60.*y^6 + 30.29654995522827952928972083960128690597772\
221120765154617827887541475959938296`60.*y^7 - 2.7952010925259328305770795097\
2923414548951717700018158770186633608386839415124`60.*y^8 + 
    7.19496290352943319222154689941817989971720698000245163987523361855843443\
330298`60.*y^9 - 0.5398757962989050868422285675145928826154502239858210257183\
3705989579732361952`60.*y^10 + 1.74364105400994500565916746351524957292284243\
790188504701409481153137140198597`60.*y^11 - 0.112181983646525732330852689353\
68163794606757901004073261679731114717866464821`60.*y^12 + 
    0.42685252691191545449690138947334706537787436394584938766292978091296541\
44996`60.*y^13 - 0.0243335920409743316452952524701000611721249527999720706779\
0824028560125446414`60.*y^14 + 0.10510041699179680683690438152687064696530470\
333561002456671519401452246067284`60.*y^15 - 0.005426760044820323738915087526\
78413496256131864406156794779398757484416914901`60.*y^16 + 
    0.02597158312081068133227343671602055060880361417280759706595049156640198\
786509`60.*y^17 - 0.001233683450189153596646696564422260014822273105083329780\
13183317534790778654`60.*y^18 + 0.0064334045088156455426896621829238411350893\
888485483039432522813889660882568`60.*y^19 - 0.000284393685827105661448071833\
28770191340031490169458883622062404450197848758`60.*y^20 + 
    0.00159632478729826528541059598705462922813959874431735788984600072856235\
203207`60.*y^21 - 0.000066253661764588995908145938153086308586400794576195142\
59741529178331489987`60.*y^22 + 0.0003965904209046148298523626400406605515987\
4087690948563716371101490656602521`60.*y^23 - 0.00001556195537490504430637679\
205748339378635941423727027407637928031124395559`60.*y^24 + 
    0.00009862160107429437219639109654964747233093173497290037144603883126914\
313983`60.*y^25 - 
    3.67931257411606157211134536631874551018233664523248068424479917201661976`\
60.*^-6*y^26 + 0.000024542531888808801801356313228881623555521389077011755023\
53862445815444811`60.*y^27 - 
    8.7456650410375154927675431619280102519277442280399610614865043265789992`\
60.*^-7*y^28 + 
    6.11108986273274451096065967314671976716519174528379658705521956472662881`\
60.*^-6*y^29 - 
    2.0880835187208248617695234493927831775469290096316600373675564707385119`\
60.*^-7*y^30 + 
    1.52237527953105942018185523640547604766132613855254112115501814679390969`\
60.*^-6*y^31 - 5.004121722424634744981428745821484739219219848790470677787172\
3699615752839692516239360971`60.*^-8*y^32 + 
    3.7939547799518407819247067999718381516175527145485521626735549472420045`\
60.*^-7*y^33 - 1.203079387074325576895412291839391355608355435391025935679299\
3031959217193479135740987926`60.*^-8*y^34 + 
    9.458057960876764155320275967059932712344878835800163816760543447994229`6\
0.*^-8*y^35 - 2.9003918507091690073602434613215938764453362696952265000719451\
77574906599059472211969889`60.*^-9*y^36 + 2.358464170849245886481841639562182\
8608396646622692184663955095973667423129658217394513118`60.*^-8*y^37 - 
    7.00907525873657454127560001254794719547980334909328410359379879948735514\
662426113493911`60.*^-10*y^38 + 5.8824287363833031973083097513598733192341208\
69393130349878919510371140552840967526853805`60.*^-9*y^39 - 
    1.69738264161591638006759193593429724940715586773406578250159758927238171\
268492425045523`60.*^-10*y^40 + 1.4674729888326074518853687118047957685177448\
16213891688960281947724752853214149621153335`60.*^-9*y^41 - 
    4.11821094741221061694528045635466810618932956160781380391667428574270274\
76435756180451`60.*^-11*y^42 + 3.66149263406380281569670513749997041837687332\
399512560032209125302561907630129477966491`60.*^-10*y^43 - 
    1.00082689134090427812963994021522536053253856792498092026789398654437561\
32854668566548`60.*^-11*y^44 + 9.13716328253988363009972323881420598030683761\
12535497955389681390501896201469674317326`60.*^-11*y^45 - 
    2.43588147582006856214018281126969054823690931622914507941289451713850891\
705301933695`60.*^-12*y^46 + 2.2804571911323120782692825489236454475200021217\
314194019748187842383847977035279706617`60.*^-11*y^47 - 
    5.93658007499703068842355269056277396315620430112341850705372142924109480\
045404852587`60.*^-13*y^48 + 5.6922397102354491064180823001842186271225293524\
26521681903396965168209056613495063694`60.*^-12*y^49 - 
    1.44858700928850600983634086594614142526443849617506372891882853387624292\
411703130445`60.*^-13*y^50 + 1.4209852442411810836305618869432908751351818359\
62300086186222257257371484652616421299`60.*^-12*y^51 - 
    3.53861525680759925554712437623114226302473629582140028262504682459721692\
54035234984`60.*^-14*y^52 + 3.54761367124737081929567923115591861153759684597\
31722201333489019193783180509991826`60.*^-13*y^53 - 
    8.65288891750565100848839237335622659834842765238948897297098082709092564\
57918906`60.*^-15*y^54 + 8.85766685609117643625826347664971015764486814149013\
33023272270706966702221423866382`60.*^-14*y^55 - 2.11783225677544215030238002\
4064452076184594705199017648385996721123914711761956023`60.*^-15*y^56 + 
    2.21174521963946452856121302271404973778077744165776098930654115159808468\
45645615551`60.*^-14*y^57 - 5.18791158891706847252036402817365381514686893856\
189411208319484435269571155309607`60.*^-16*y^58 + 5.5230695317473675386370036\
93873622043214973478132744954633549095354204878264691907`60.*^-15*y^59 - 
    1.27184953954113649480896827916058093506119399614647231037337459732224877\
068017618`60.*^-16*y^60 + 1.3792814517131525535334014106854587621763502304228\
88215570597041451438181733481436`60.*^-15*y^61 - 3.12029590571709149405485234\
23738884467992385013207321580050470262109538945224874`60.*^-17*y^62 + 
    3.44468801469990033876652111483178214953723126387278146451339401775383005\
586542706`60.*^-16*y^63 - 7.6603761263065392317720906731427986210191651253931\
99517337687298483707951301738`60.*^-18*y^64 + 8.60338630956386763805509106295\
36833979207869774704532244999800756317015749667012`60.*^-17*y^65 - 
    1.88182134885186596311681712023538117374590515734959514816176260452397950\
1415159`60.*^-18*y^66 + 2.148867525934679117084572701258868822708178638459581\
127558807264216428540566251`60.*^-17*y^67 - 4.6255395936430638234493431231939\
4200009166520962434732402243536034172661221892`60.*^-19*y^68 + 
    5.36746116308678422677817535666618744963804004175601306047871095285287987\
3010356`60.*^-18*y^69 - 1.137589610559252685408855590444706535684338089014546\
95904372571692244977813483`60.*^-19*y^70 + 1.34074369764969584863887552434155\
0050406734610637343050811405621083923769810174`60.*^-18*y^71 - 
    2.79919441353678174637378799156996244731057901991407685961181940761975252\
16274`60.*^-20*y^72 + 3.34918310573256275450365138871753372983688472933945352\
040234041970692088968138`60.*^-19*y^73 - 
    6.89114080865991495730453667028479680492821298690475590526177303496734139\
813`60.*^-21*y^74 + 8.3665635657353396009228862343565554893542238999372650108\
211597145427338719686`60.*^-20*y^75 - 
    1.69725611761806227650687427345939379913134240553518796928307998425918267\
4111`60.*^-21*y^76 + 2.090111096117418561638336183545600162782659740120520859\
0045978023007638919822`60.*^-20*y^77 - 
    4.18206214413349185270340326146821955636628753464139717495531627110342574\
125`60.*^-22*y^78 + 
    5.22161320931676677824581904746580338545333373908375200342323795884865493\
7418`60.*^-21*y^79 - 
    1.03088449975990080578206649241160009457343981321923071070751138771113609\
201`60.*^-22*y^80 + 
    1.30452445768258451575577591737835497728217535192735436878961270201567610\
3467`60.*^-21*y^81 - 
    2.54212204311128533451183827229907292254587497734717107353193211686235916\
86`60.*^-23*y^82 + 
    3.25920111944397773048068035305155687356018336310601371538396368361992583\
811`60.*^-22*y^83 - 
    6.27105814979288239557133926438074012119402204934510818292706883066300463\
4`60.*^-24*y^84 + 
    8.14293149200912379859487800619891896546979629429748434108763405307319527\
82`60.*^-23*y^85 - 
    1.54751606798793950867443681790886477887684135223991184359268078910339182\
9`60.*^-24*y^86 + 
    2.03451279928751001449736178919041553600935603279003993638552944181832538\
91`60.*^-23*y^87 - 
    3.82007497976385538467667350398513841822847478434802188076144120750783292`\
60.*^-25*y^88 + 
    5.08334390984859063630405007404532138818186446785386598446346752560337086\
5`60.*^-24*y^89 - 
    9.4328735522364386328501342613543832916018017623230849045852598103125714`\
60.*^-26*y^90 + 
    1.27012780924157782523669788213184583190968798035287866081032465749001921\
5`60.*^-24*y^91 - 
    2.3299417650023887847180694087614873745027334606129930150037629208826341`\
60.*^-26*y^92 + 
    3.17361115125362262890531802893875930806628923393727101910034864900252399`\
60.*^-25*y^93 - 
    5.756639363717815133178997693326151437713136357364545111063907439899191`6\
0.*^-27*y^94 + 
    7.9299032421429122913146964935086492898912292653619236589714802167090306`\
60.*^-26*y^95 - 1.42268996866139718223986899037538657584204071410663074329848\
67898348185883965167291810282`60.*^-27*y^96 + 
    1.9814791893991870363030624320301710230172018165444800478747721882851359`\
60.*^-26*y^97 - 3.51692872044901232659328310283063352861434088603285439293137\
3258846418853341726396932798`60.*^-28*y^98 + 
    4.951288063347711022164303428022705530842287156838047443516248619420335`6\
0.*^-27*y^99 - 8.696089832530459313410200013352264556058941822608665858875538\
84370848467547138944634208`60.*^-29*y^100 + 1.2372388609748789559889146820366\
846256348321367132657841292147098296066168464858721543955`60.*^-27*y^101 - 
    2.15073567685369275864634217766731129516828818533717218413774145518773186\
592010805829094`60.*^-29*y^102 + 3.091685050259256957926107772330979192520807\
220157363493756891905033132674732731917715279`60.*^-28*y^103 - 
    5.32044962545631056708850984478041286178204343538961955357411212699426958\
27480085712543`60.*^-30*y^104 + 7.7257909786548779024590037654499097886816220\
5567007213529547571796875022757010744783509`60.*^-29*y^105 - 
    1.31644849877204104695932789689970720084470039518852286591537621966595788\
46142858439068`60.*^-30*y^106 + 1.9306181239919997782119806478958344538707600\
7279408223582500969177180236283800048784671`60.*^-29*y^107 - 
    3.25799087193002549364039669676816260171263760528609523416619745355258880\
2206438953617`60.*^-31*y^108 + 4.82453256699461352160327959706538480006927784\
17463905211129874320885403654324276940188`60.*^-30*y^109 - 
    8.06459826106209877286188561883850914407577662398430918419291915525742244\
050983858923`60.*^-32*y^110 + 1.205644544278938499597776127874426000843600058\
914841859651664881739356830027251798517`60.*^-30*y^111 - 
    1.99663710327272801275932224715631482684599304753309334414607137509035325\
069090089532`60.*^-32*y^112 + 3.012924612544270309116598239679335767664944525\
053827127211376500243294265723309033586`60.*^-31*y^113 - 
    4.94419842725935518220238904130191577748866966198505301278568813880934132\
35732823765`60.*^-33*y^114 + 7.5294274916315279206694720769631492455844608476\
8944977626618231278365633425886861964`60.*^-32*y^115 - 
    1.22453163543735368683022066829134077643036031288175774173696367835185244\
14599170495`60.*^-33*y^116 + 1.8816556265783122268958733644029502185048196635\
0192746920524518872756591012976168777`60.*^-32*y^117 - 
    3.03332301518182821156864803545240960961857783441994235382212596976069897\
9855939794`60.*^-34*y^118 + 4.70243314715053972132904346457625696395623612982\
6669780974305839408727473036996975`60.*^-33*y^119 - 
    7.51517620212829123940931560067447032561857762953694706819754155884573474\
140524572`60.*^-35*y^120 + 1.175193086981873080747211048530007415662312018762\
3338334388685103241731984740953874`60.*^-33*y^121 - 
    1.86221146311293580199743824895812560598535129482132097039577363121113525\
821326577`60.*^-35*y^122 + 2.936971698620301258762818081107239100608605148869\
862070550399993578643823141972398`60.*^-34*y^123 - 
    4.61514914660510725988027366497960573557424785772206606693713877537312764\
26519536`60.*^-36*y^124 + 7.3399662838531098489891891866436922925851210794646\
8163472075291509130012077615874`60.*^-35*y^125 - 1.14395020615528721890937656\
33092611600218235086518834545141030390724342497156267`60.*^-36*y^126 + 
    1.83439130143790146140251703082430058192019821862370712361085319501269997\
83035039`60.*^-35*y^127 - 2.8359003735014589972753605771092795095071854948866\
82229277428957890734574261574`60.*^-37*y^128 + 4.5845146672593612279541294020\
863660290083183891360288029168556441805763945935532`60.*^-36*y^129 - 
    7.03129351243006130141680960909779799658297525719069304107582664829607843\
128257`60.*^-38*y^130 + 1.145771666985798588821994948260878948897762812364006\
2480779336721338400431744003`60.*^-36*y^131 - 1.74356416206841595678934252731\
685098460123618150255388054192684456984379546823`60.*^-38*y^132 + 
    2.86355802418574405255819793535654675308170281705478176345776698131487207\
8957232`60.*^-37*y^133 - 4.32411487334729860737819599964562438232804085860952\
32537347859720724349600803`60.*^-39*y^134 + 7.1567685003246523506754414352164\
1133610628287552639704114123126956364752539825`60.*^-38*y^135 - 
    1.07253461150080768172339164946456225348995112494091596967924809327081927\
51399`60.*^-39*y^136 + 1.7886728146168919604338708679899982261887614662546796\
6163649194008484910916895`60.*^-38*y^137 - 
    2.66059345085826614703432754797874229934874929180466930750494417927609784\
2934`60.*^-40*y^138 + 4.47041341269915046287884515878166925629096930516994501\
96172466128855649643253`60.*^-39*y^139 - 
    6.60080965118993891299773679416057897715764780617325270991155208689341603\
051`60.*^-41*y^140 + 1.117293332723848669278752105933398467642469605838329691\
1011469128058547207044`60.*^-39*y^141 - 
    1.63781877174788532008570904712685732568059873198835259248218401795465753\
027`60.*^-41*y^142 + 
    2.79247546132590829270194841279120070931353069864901589375944304495274103\
2161`60.*^-40*y^143 - 
    4.06427369539111548842681627865148905892340414518889561613178451729811371\
99`60.*^-42*y^144 + 
    6.97933536702853140916528567354484139866809492391107658673632614595294221\
317`60.*^-41*y^145 - 
    1.00866535032661063081129977656265128751786018462982936275023243266766548\
38`60.*^-42*y^146 + 
    1.74438049680958351597980044145600671221478993804029847344874292466270195\
814`60.*^-41*y^147 - 
    2.50355397962968601581825739730232182407657857930784790420107019726715359`\
60.*^-43*y^148 + 
    4.35984193988176927828281806642343204673501023458489631508533105225063329\
2`60.*^-42*y^149 - 
    6.21457200590133275829303807977969475864360129282012471367166136717912971`\
60.*^-44*y^150 + 
    1.08968896489378804460131291737202211319365107341523306975737408786515819\
72`60.*^-42*y^151 - 
    1.54279653792601013575476316082356180692972744562691435751310169111488386`\
60.*^-44*y^152 + 
    2.72355762687806180294049519714664429574377972552063295029781472587721529\
3`60.*^-43*y^153 - 
    3.8304347098998404063531474062133701943705376535976097054019940540589438`\
60.*^-45*y^154 + 
    6.80726595298499358448819429462665540805693326872411120906717189323063021`\
60.*^-44*y^155 - 
    9.511046589770738759534204972334574437313706547715639879718411895140743`6\
0.*^-46*y^156 + 
    1.70141763890479506749938130422776141827172504336105971665240342960981061`\
60.*^-44*y^157 - 
    2.361828154206965144587806658984084378985370550467864608452274009395635`6\
0.*^-46*y^158 + 
    4.2525667468980887132933248900614523545493075348346667374088333287619988`\
60.*^-45*y^159 - 5.8655260946831390147440331314528465522690106694283408658152\
701918543335557003249862774479`60.*^-47*y^160 + 
    1.0629021313115226423912506208652376710988648918174919969709208645731566`\
60.*^-45*y^161 - 1.4568113832986479337411494588285982369333304100330493019195\
839763299637197348544448515358`60.*^-47*y^162 + 
    2.656668010631889591307196035009421329831181914353411677500527097126183`6\
0.*^-46*y^163 - 3.61856509036792840966972635760878247075568975405923553487533\
3823161827686397363434015344`60.*^-48*y^164 + 6.64022974098015913811016504394\
67370294668925033438137607564052053749684323660419947272389`60.*^-47*y^165 - 
    8.98887259824506765895334834564237901070449188554121258214861527049296731\
578142791103979`60.*^-49*y^166 + 1.659704146374608112358850001533912624107844\
7593435425924597738780933464111694931444566436`60.*^-47*y^167 - 
    2.23310392621568939621108542364840085964520361760301265715890756930326222\
609023956480016`60.*^-49*y^168 + 4.148393574867900045864141055684459530085401\
227924788851961710845153837175800766241023889`60.*^-48*y^169 - 
    5.54813031653440070612413754810436636797866880668111159187261774002621846\
24743233067112`60.*^-50*y^170 + 1.0368856780417234313806281453308643497033935\
66393928440388674341057217331620474178156004`60.*^-48*y^171 - 
    1.37853420291493337122265853258406485918234964454786311889913789915944475\
89743677157502`60.*^-50*y^172 + 2.5916920602183197165515567190298735051612415\
4611975592665074011880212463017321632080143`60.*^-49*y^173 - 
    3.42547505239245894765563462863619438855253584090943883328894053680441038\
5098613674179`60.*^-51*y^174 + 6.47794822819675976149807580476671978446057113\
33903413053973237220112608936897951613003`60.*^-50*y^175 - 
    8.51247143528471071566578567310566971707152848334112489170365733034588484\
808752167856`60.*^-52*y^176 + 1.619172257396741837787301975594904593796755411\
0763118888999571053542245092468640595761`60.*^-50*y^177 - 
    2.11554064903624743295077000473267278594536347935816891769010344490351173\
882490144079`60.*^-52*y^178 + 4.047157432370175651319505357430921757963359514\
655930371882442413632023176425813683843`60.*^-51*y^179 - 
    5.25795915870920494626893837373754995543320208972497265891962902935213474\
41425297877`60.*^-53*y^180 + 1.0115994029108830401933906294125041519803796861\
30459196421901282226881415933449030075`60.*^-51*y^181 - 
    1.30690034626169529742704221744060787079884170599573870666414781929237589\
48415780512`60.*^-53*y^182 + 2.5285317497215264201092668057526932278978389032\
7210704918782144903236330268432225973`60.*^-52*y^183 - 
    3.24860191498987970029913704578942160001356820957432205590173034869936490\
0603386481`60.*^-54*y^184 + 6.32018223343603790954387965940276477338986316367\
98083831359096831492482847228829261`60.*^-53*y^185 - 
    8.07567118530301676561094417311686238476858438981100918979125204261259775\
098468675`60.*^-55*y^186 + 1.579763573739476365743908582775861438556694241982\
6100754284656748876110781327674285`60.*^-53*y^187 - 
    2.00765109474828114451239561333063066743322755238519376787089203975940090\
313927242`60.*^-55*y^188 + 3.948715643420986406207354136844801082815120694854\
380416111984365235242831833864063`60.*^-54*y^189 - 
    4.99142702332456555414196205654226807899953524064593331713272200031637713\
04880819`60.*^-56*y^190 + 9.8700842621599738968319024086060018995180907722043\
178763340581555683106511239544`60.*^-55*y^191 - 1.241044911708271500456546830\
4083612155882492217546922051428929476967427823047527`60.*^-56*y^192 + 
    2.46710175777331002935329056625836687375502792040782324114263109469104673\
695779217`60.*^-55*y^193 - 3.085858364569018771227328011921651501544400262264\
918704841937613555722167221427`60.*^-57*y^194 + 6.166722923960012261567109056\
8607627165043837335766335439396818878318194879109156`60.*^-56*y^195 - 
    7.67343197647202213414737133199264718702155014380270419500723009485443735\
928282`60.*^-58*y^196 + 1.541426952203133551780292596127397552206921302785664\
9199479071331408716070857144`60.*^-56*y^197 - 1.90821779630142655501508048395\
883807227861210509211778809201085394428732836712`60.*^-58*y^198 + 
    3.85294288849458436061099334547091001066903072851856250306719149368215892\
9411155`60.*^-57*y^199 - 4.74559154793914253148562348892050937989960593923240\
66950094717528834688983116`60.*^-59*y^200) + 
  ls^2*(26178.577362533907660979663238782608878023181361072461537082164034347\
21222231014084`60. + 21714.68842161265086425379106522792393557083488848073143\
45788170220316270002502766`60./y^5 + 80851.7992537240258054921502709854301004\
8982554411655681157815808999460718525812935`60./y^4 - 
    28048.1392112496740329944801259194017501123283976209447696643053201241848\
7532327394`60./y^3 - 83378.41798040290161191377996695372479113013259237019921\
193997553030693865979744589`60./y^2 + 57226.579577584646814429984561302217885\
45117324443462516430419953329772604660023829`60./y - 
    14044.8362332212497628686310457809109943420806317412082450404907714930237\
1693183354`60.*y - 8718.23828411249868538041224536615462420385948705742941591\
51378454332726602020528`60.*y^2 + 5730.24433029251018580283613879322871875908\
704841922880955946196299807246467773496`60.*y^3 + 3285.7000721915574485702912\
502901979195094625611945389960011318279286153463671107`60.*y^4 + 
    314.199681271475962235965847222632098349937655110738844866575065505555439\
38382318`60.*y^5 + 533.408824905177901946252182990696282849277180976814453144\
79047396795369199407139`60.*y^6 + 59.8083565129046284467734662796244385529710\
3019471561762964857444766325200919615`60.*y^7 + 126.4312647450758617290978689\
6225914728404713312520874050157943702790552416979749`60.*y^8 + 
    17.4796124450950022677976439804127124146997390741907909632069684543796766\
2810527`60.*y^9 + 30.63102466320455828247379188444838298568085597991646191350\
254899831779990896813`60.*y^10 + 5.516683097400684704814323732829853104853142\
65627381799273975367120018405839789`60.*y^11 + 9.1109186599595375373475888584\
5668523615502554763928303742070428664690301201998`60.*y^12 + 
    0.96318593555521740350230912616918969116592740510724423436361824941168370\
36513`60.*y^13 + 3.1253089261927452455738911364658578301342600948264476955266\
6028596606946849928`60.*y^14 + 0.25076437660436838886319614876828428568305801\
429616440655505232895005368427558`60.*y^15 + 0.899941352521487804727392344394\
57777515156408971230550513514358649212372244318`60.*y^16 + 
    0.17344171362515516516442584924569688020645906033177655155427844944833756\
817252`60.*y^17 + 0.261204332020387663299643608340847439088537397624685650560\
66404112865455562269`60.*y^18 + 0.0533088676975650094485468832489984383614845\
2109373488810119578615363087899608`60.*y^19 + 0.10483590415683817659486591825\
728401333078829798009078140647441463889753857981`60.*y^20 + 
    0.00805671286000740694883326816919907573648665117542699621868543358319407\
050692`60.*y^21 + 0.037607562106574755928984875170319235651855644201038603827\
23863640969573871734`60.*y^22 + 0.0055698678346876396883460480605664558470250\
6912429718909942944680288507148831`60.*y^23 + 0.01028941516868681837142079728\
950339313224613951571887665087134961034805751747`60.*y^24 + 
    0.00310699373326999955421461533131360474709232964422266708901250535868287\
759205`60.*y^25 + 0.003704243790266099094784729141858846825218444026047223188\
72111512882070548852`60.*y^26 + 0.0005843941640453031848564517367234791228765\
7044119888222131264471232414742945`60.*y^27 + 0.00163799440079165670560452952\
10761199110990390722026238190304755818166372132`60.*y^28 + 
    0.00013221001379508415582762173252812468761888044374494879938814164481682\
677442`60.*y^29 + 0.000501208905873695741294906589643409685982297011577728766\
43002123293880903256`60.*y^30 + 0.0001307822881986323391224049095222069768348\
3725360946849947507425741120046567`60.*y^31 + 0.00013668307791766960603987921\
966076679244250591489863979464815693883071460165`60.*y^32 + 
    0.00004467131924426833111659718506684589491791734921038587992025140323196\
231533`60.*y^33 + 0.000063064574890191396220329498587860583088982149238889945\
0328341164143216426`60.*y^34 + 
    4.2692745922028295473779854019659806283434195369954990642138724652036372`\
60.*^-6*y^35 + 0.000025112935377847549543866396574628054275194462565548737677\
88745764829970568`60.*y^36 + 
    3.3629960293009789116418470756531642678111614604659818896069777298048639`\
60.*^-6*y^37 + 
    6.14209426941678238229524716802930104424965382325378953230259786823211403`\
60.*^-6*y^38 + 
    2.51196386274836136424202928097467345054909750006583757847698236047328716`\
60.*^-6*y^39 + 
    2.0755609862547015600113325867687544791520886215346344637162737614433616`\
60.*^-6*y^40 + 
    4.2259000012111437343008941253544591042919432055387774980483062770719153`\
60.*^-7*y^41 + 
    1.09649505089856775045470043920738874076038281293385994778338334194188807`\
60.*^-6*y^42 + 2.472400546355658232635883791619049136211432323441285444551628\
8065127483175682323124413642`60.*^-8*y^43 + 
    3.3497556671806468655768558106758216519060855213606339892346141966077998`\
60.*^-7*y^44 + 
    9.010855693340397498680574477363460067382740000246092155853614566215803`6\
0.*^-8*y^45 + 
    6.971789911586171539762983574047834683164411881880094837808097335263465`6\
0.*^-8*y^46 + 3.6778599507252489793555427675923563461981793034243825762897963\
814392037955067316783868896`60.*^-8*y^47 + 3.72247219460082394826469660074569\
35432414539340834278044560740855067317161097754644680178`60.*^-8*y^48 + 
    4.31711299323907263872197368806277341437657249293496779241832100531780146\
317638294619881`60.*^-10*y^49 + 1.7531025569633252032589931893994587854635770\
005258366226281913067123613778234367886146141`60.*^-8*y^50 + 
    1.13618507773798811304409277388864661203419536252555808826299785445832773\
3125007478096379`60.*^-9*y^51 + 3.5293746849646333846049641091618311382282777\
29748041625451633025685381335327348277133067`60.*^-9*y^52 + 
    1.99007818398039258270407142864116333359271118851838619580231822860382092\
5680130445848665`60.*^-9*y^53 + 9.1964880912639695005793173611956279628729692\
6651477209003759542134701360663362389976303`60.*^-10*y^54 + 
    3.16913540143160524679737907015445279812908873358003695224635833483174786\
311996802337161`60.*^-10*y^55 + 7.1675366532423868966480083817432729762289741\
6164670413801311067785842629134795758046162`60.*^-10*y^56 - 
    6.41316896884243604424016311086576349964346563862098757771883778871883080\
95591789329823`60.*^-11*y^57 + 2.31327062544731886670792146485095979842779481\
370531208320188738292030170636026147880133`60.*^-10*y^58 + 
    5.51441445010593582889311433132706394257049769615810184075970816338011972\
32783456064827`60.*^-11*y^59 + 2.50204944580244546750431175776430524800215974\
00125660139514710460993005646194739862374`60.*^-11*y^60 + 
    3.24381702619789626093070320782318998096491480631105881354106437166940390\
6832261495145`60.*^-11*y^61 + 1.858994060783027841269049069777115596653360760\
4295376258750963213692962105898771093128`60.*^-11*y^62 - 
    1.75080926948232497089466697666142045720082627092892824132844155598077261\
9871043555607`60.*^-12*y^63 + 1.267930418823950452785022491987896529307911641\
1816890325807193234260163402652867979228`60.*^-11*y^64 - 
    6.65555201724951635235358312091335945105898889090423015059225879325235918\
576260298517`60.*^-13*y^65 + 2.0245456540947852005654010735423372059526046315\
72987570407008067200119122878962210388`60.*^-12*y^66 + 
    1.61119852749510958075836337274891249880199821802064670974445113191766018\
0177070283881`60.*^-12*y^67 + 1.321650958693896756293119017809193054986088377\
83147109506113501145660923850594726233`60.*^-13*y^68 + 
    2.97277157473896474897532731689817276627900516174826122095825608774590606\
572580751225`60.*^-13*y^69 + 4.5579186182906283314999580692651369044874561416\
2922284592314952445336376964715081403`60.*^-13*y^70 - 
    1.23098031643234363367481677984329329562046024311296286764741324183696913\
582283695475`60.*^-13*y^71 + 1.7686806690118577309419787163653609066695008459\
099052634973350041580900015283497717`60.*^-13*y^72 + 
    2.63148521372713483465612355685492687059424300647813768569631865049350584\
60616860282`60.*^-14*y^73 - 8.88545195749965012547901390154530875849359510862\
696548361531745154085803383937152`60.*^-16*y^74 + 3.1153672945581201889825679\
121547685041780780810882508110867663365959403791589884658`60.*^-14*y^75 + 
    5.51540856322138677491683006652004118814325085929994370824530650882651881\
5415506331`60.*^-15*y^76 - 2.263567980384077745140455396420041232129688556910\
321468386465890339641593961319249`60.*^-15*y^77 + 9.7764691037820065263800733\
2952266354745337108228256474343683278755691599328482642`60.*^-15*y^78 - 
    2.07542496243752878269243031139987205442386086536287204201017010903978513\
792133099`60.*^-15*y^79 + 1.3777952989780594775496263145436084773058110955294\
95390105929630252232678254076775`60.*^-15*y^80 + 1.31458665470490621779349743\
9549957095015593274217283591382673253336811555224369079`60.*^-15*y^81 - 
    3.72483306749637953896759222012676889140213156640293779813995350989792846\
100487791`60.*^-16*y^82 + 3.4389164910778490673905380622585194677460588777165\
0827028629000265852618125552788`60.*^-16*y^83 + 2.724587941148534128283484977\
77622158473424488186933576111151306120384092248220766`60.*^-16*y^84 - 
    1.55722710023578821121462065565634270561070962753684413994347146315936209\
811327479`60.*^-16*y^85 + 1.5554235043423213038078918617021554793639797192364\
6386807402382602367940959905302`60.*^-16*y^86 + 9.021939969161544247707873979\
52730297132314288350559681548094345136612483448816`60.*^-19*y^87 - 
    1.28706532655040619935793233367194647672775211238893153020987137317077381\
39617694`60.*^-17*y^88 + 3.14399875019923920304877931508184195514476972177362\
75800348110466323443180664857`60.*^-17*y^89 - 3.87994615358974125977670904620\
5703415552621451286710935752017623218582960865098`60.*^-18*y^90 - 
    1.43982947175471675872073198594037507045938036447609194587112624794979122\
7906876`60.*^-18*y^91 + 7.985018682806022858754851901852320894048071129343436\
573684597747681942921695908`60.*^-18*y^92 - 3.1853698460073289016902550483183\
41857203342457572250179894288283443895405637145`60.*^-18*y^93 + 
    1.31232064267534284486227693514421375543177659513417301452423607048610304\
4969029`60.*^-18*y^94 + 1.031940227570507937202287024012916781719015275732559\
387385238790831888583182647`60.*^-18*y^95 - 6.7833598261728627961951810893563\
2116163833275003574256097029243747011556853649`60.*^-19*y^96 + 
    4.31981232341351375461271766561708077131068786048076294917571028438467393\
762519`60.*^-19*y^97 + 1.3040949082535878738394574928272541187899342486354642\
3590688889760160771927471`60.*^-19*y^98 - 1.661831496575327654815306538989922\
24362612726881178381799839079908938084277402`60.*^-19*y^99 + 
    1.52861384848531067568772332090081312112325203979022562303450462932247754\
434176`60.*^-19*y^100 - 2.322010719570669007129914480635101544956159354437766\
0661478155385260225720041`60.*^-20*y^101 - 1.50557381603379865596980176876635\
38805264058568271945459074520780608633076889`60.*^-20*y^102 + 
    3.19584437487762688502667370283799318847419450121003359350216493426963971\
62362`60.*^-20*y^103 - 1.0996501886123227718216721473008887571956915459722053\
051207462309356169159989`60.*^-20*y^104 + 
    4.10460590425997323797273231931889783202714390906757577164666814928187342\
09`60.*^-22*y^105 + 
    6.65491260615025882502170308682950804418943798534005680450025464600338984\
1321`60.*^-21*y^106 - 
    4.04574849282410663059886212032387424319080335125149611886742026474300313\
7208`60.*^-21*y^107 + 
    1.61034041751423129745945978350369858454619820401669456572945627757135717\
4509`60.*^-21*y^108 + 
    7.14227281954627376717844106443125304729748194041439575775643004130754460\
931`60.*^-22*y^109 - 
    8.41766817853489368327289118580399954906449594449629841292765144319469344\
787`60.*^-22*y^110 + 
    5.40220044136932392423021952879384040481453120466120242931528977847921046\
972`60.*^-22*y^111 + 
    5.48881576213109758416074328349184592117304005742514019154832562133207504\
2`60.*^-24*y^112 - 
    1.56969343162134861424153881036464331856451176737911584274215057330634659\
701`60.*^-22*y^113 + 
    1.58116892508383950194472140495319170820063883068569740550484562322505740\
366`60.*^-22*y^114 - 
    4.70273369565747824766233040063198847355377837921834974611102802906762945\
37`60.*^-23*y^115 - 
    1.02495113299811204792344400297316157793474635446506695416173981562144218\
72`60.*^-23*y^116 + 
    3.16770942761750625045777728119892045553616992489159386111491667513500020\
59`60.*^-23*y^117 - 
    1.66204253840704002271164533633565920046799062929117121731988771201442155\
74`60.*^-23*y^118 + 
    3.03884430459331717222726728920109604245400764006081004996153601596792799\
5`60.*^-24*y^119 + 
    5.35386810044062830514473164234918399693943958039409761342007235928527804`\
60.*^-24*y^120 - 
    4.66000935562134137724851594284450136739936892266589718366083991695134007\
8`60.*^-24*y^121 + 
    2.11674467100587574014964953502801294798373857479019918079256975672202942\
8`60.*^-24*y^122 + 
    3.32956291786744253900863397373835448825050333993752204547399584538622717`\
60.*^-25*y^123 - 
    8.93224467894202336860280585910165603371631653807328481560580351156600298`\
60.*^-25*y^124 + 
    6.50763844455284335798386721155189063446988396098138167262381856896410538`\
60.*^-25*y^125 - 
    1.15381391683966335221486053926506795754121227554176205718599896867774635`\
60.*^-25*y^126 - 
    1.29249873486580273315234777484528685124084343146659210673344365505787488`\
60.*^-25*y^127 + 
    1.63826475550347871580345139975383413069928443028067077859773403568957958`\
60.*^-25*y^128 - 
    7.0488902155845616624349783157065515275746689004753078884636940130572547`\
60.*^-26*y^129 - 2.5650857413118469474182904890390977980353300192242345164387\
74401562030669276110258664287`60.*^-28*y^130 + 
    2.983264878054387459212584703397561495531158255980414497362310084883348`6\
0.*^-26*y^131 - 
    2.106104532976966196708218530673628143817838061330274295408871416129786`6\
0.*^-26*y^132 + 
    6.229365104682936383467700827067354787966000526488469455437180423624856`6\
0.*^-27*y^133 + 
    3.820370987041570336152342858377907415216359601033207263766445235567418`6\
0.*^-27*y^134 - 
    4.998773293363362946175330454185932312762931635065269207533706766791733`6\
0.*^-27*y^135 + 2.71882524190667192519250119785044884779116385459183440260495\
17793853485362295649564099724`60.*^-27*y^136 - 1.2311890286136784369232579493\
38238362336556956682641408956889196814335417600228970461522`60.*^-28*y^137 - 
    8.46123758184098475713015155378353855389104693221423514145635855092329625\
8829342217970355`60.*^-28*y^138 + 7.47970245402360090188160924601383014437737\
2555891334949212421005500740607154212088637837`60.*^-28*y^139 - 
    2.37142250954488700777709835859653828506264333398018008107890181767592192\
3336230899562264`60.*^-28*y^140 - 8.36811833602084784892706002617711504824093\
141738830846534863344906318447527096989111434`60.*^-29*y^141 + 
    1.64728867976845864517847270379650125514747780829587805891541978158512190\
1438499491438608`60.*^-28*y^142 - 9.28159916034116300139800202492960467203408\
691624764393750980161809469839381302142647188`60.*^-29*y^143 + 
    1.36726092862505619893257695793851523482306956375395728501317762597084330\
710498427538064`60.*^-29*y^144 + 2.587908976203041442859201618988676079217872\
65449973531661992042271721732254057852506414`60.*^-29*y^145 - 
    2.43160654202891807141667981299778234112660135487622961151322726242233903\
366509416819263`60.*^-29*y^146 + 9.766065479048524582080512800427688891145750\
143766323989146494204347135867798194428885`60.*^-30*y^147 + 
    1.91517867329280044309337176582765344742511347172998016397226001622203929\
72598169944815`60.*^-30*y^148 - 5.0152689892552061961619894321067057445315322\
833573430631593070245558234800014874223201`60.*^-30*y^149 + 
    3.32733339479756701831151751404998884689088447518964358506212482777999944\
88061726504896`60.*^-30*y^150 - 6.5099730736435794328710133431559453320104924\
81194810262116445996887336164101946467393`60.*^-31*y^151 - 
    7.05065805836638983956135296935747234194354635727172690567390529164979740\
9530502256453`60.*^-31*y^152 + 8.17478994215207652932845932419653912941130707\
8111368880708050420711732696461810879015`60.*^-31*y^153 - 
    3.59103093673867977712163004883378898633242605352587432242699125122342907\
7503219032858`60.*^-31*y^154 - 2.11252845755545234201984627685843611093008717\
39999989982495423870709519812145976518`60.*^-32*y^155 + 
    1.57038255406444175329165510226613248735830356291004981027580207991288490\
1411742633715`60.*^-31*y^156 - 1.12680178785644718789370876114899153843340920\
1694729250044950706389259684885846503452`60.*^-31*y^157 + 
    3.04948673526380485952771613717215831400352435857453872412650295323805256\
344213244473`60.*^-32*y^158 + 1.946139603196749691086692256461270529163692873\
17320719682438705227233383433359691094`60.*^-32*y^159 - 
    2.62021628311207994298906889157702388561166561679872074558205852559153716\
815652729211`60.*^-32*y^160 + 1.341113783669979057869236970508793529315783557\
25518015050874001343317652887790037792`60.*^-32*y^161 - 
    4.11486198098853765225498343500070967535804990138179079222497971451802301\
0874675145`60.*^-34*y^162 - 4.65847013750967309410012379407916470673997536408\
38044563961771060203646146552303783`60.*^-33*y^163 + 
    3.86429756372134263262840247950324556893049599515211147954264032811640490\
0604622906`60.*^-33*y^164 - 1.23542601971448686388589684795769795207968091839\
37682412917575243222908940708795965`60.*^-33*y^165 - 
    4.71876066576628884749745428016151497565446216929839071567638835693685366\
8651535028`60.*^-34*y^166 + 8.45920056570911749516104778634270706479816512815\
6623564895333639385368595720149362`60.*^-34*y^167 - 
    4.76692099437623975154364552207278871161601748110075750959728551624649103\
9871663428`60.*^-34*y^168 + 5.68166941295290797566028046935743929042642502954\
890409059561745985402704480683259`60.*^-35*y^169 + 
    1.38037669019415954547954699771386258564187187993676314500440847295816451\
7974354409`60.*^-34*y^170 - 1.28394471915048738318569854401383894914657690577\
0396662539101596966395840206827804`60.*^-34*y^171 + 
    4.91532935273563722851250550823678639628047807649136459136349727392456128\
295597338`60.*^-35*y^172 + 1.041379692382227338450097007399151130587810691808\
76986045726113340083054028331193`60.*^-35*y^173 - 2.6449339016679279341343439\
1407277918933305382757942119199654151091411239808486683`60.*^-35*y^174 + 
    1.68948364396209340772831568661859630410305889300066484495466203306397074\
990920827`60.*^-35*y^175 - 3.138615131479745080759326318088697496416530975144\
9966771040490973558142148802859`60.*^-36*y^176 - 3.88396163911918665757773372\
53463999381079673131322078929806947487169552016558002`60.*^-36*y^177 + 
    4.25703343754810505284713499715697379751139408534637848189074318151350688\
57904948`60.*^-36*y^178 - 1.8502386258116200304929979937683286283937502135110\
045496680270126066062537984889`60.*^-36*y^179 - 1.497443282212280728344152727\
115395145494848111063977665801434871841766549231549`60.*^-37*y^180 + 
    8.21157316701138817975170691785245933680402328347138839450356126031586085\
9769172`60.*^-37*y^181 - 5.82654403547050683246935947535460027015008425027278\
7302688894136365424623360571`60.*^-37*y^182 + 1.47441442848194233361666862247\
1101226386406974809950078936768233564368362547242`60.*^-37*y^183 + 
    1.05928777983077395108252353538492031704469165349212706279551494989341274\
5410295`60.*^-37*y^184 - 1.38074967893694820904035396404034929859685147962159\
6475329818933272114617782662`60.*^-37*y^185 + 6.84545299608419330293453246916\
72133265871645618522367367233412722986037363669`60.*^-38*y^186 - 
    1.22672327659221075234069688123962597189264714804819791334435971815542777\
03587`60.*^-39*y^187 - 2.4770399931394673983887224418958062148650682942335880\
3599178642362993346444329`60.*^-38*y^188 + 1.99154232598987520994059717949827\
07491888575871658760322775633732359157896061`60.*^-38*y^189 - 
    6.18426265212353423143957591743208025574855259574084595338149610868744620\
52566`60.*^-39*y^190 - 2.6631589850616513408582344647306469977140416056649641\
129330855158851204632185`60.*^-39*y^191 + 4.436662803282577550932556585424393\
1827465432766984144012256335739377539586098`60.*^-39*y^192 - 
    2.45952872779517952304002731760442661600310522433368946234885103908241939\
02167`60.*^-39*y^193 + 
    2.53991707458484660008270295624468554716474015268798208714058939415422038\
4823`60.*^-40*y^194 + 
    7.32915000076960982960621008916734051483772574081769961242315602310626042\
2437`60.*^-40*y^195 - 
    6.67951390745638517018087120200001920660676901217437044594167256942260474\
7854`60.*^-40*y^196 + 
    2.46726464025363743847247749302692572276564975410789750255349454210720284\
8649`60.*^-40*y^197 + 
    5.98410246046102068746960484621322791108516368032179351177380729013333153\
349`60.*^-41*y^198 - 
    1.39800243982270964297099007065608260038478504145449823721276418139893070\
4765`60.*^-40*y^199 + 
    8.70187266529911284518926406425725806891469814965218634234716130233809001\
252`60.*^-41*y^200)}


==> anc/P_numexpan_CF3_s5.m <==
{(-260419.3236256298880173262532154534273202155977283890276433853090222162503\
0831709305`59.82779602450423 + 481610.991765259017771539623045461395832813808\
51737008375845287815877045281453305558`60.09481920813592*I) - 
  (628627.7148008472378242967495647590086861659266835280753763023066246659561\
9431265017`59.7823743059274 - 1.325876379384570571520315451156044083708175292\
92925803793252859537778468783124744785`60.10648381542507*^6*I)*y - 
  (903027.1257939951319621386201409850796724787163095118969688631220625204792\
4216620854`59.72147750360021 - 2.25075231716240977222351524196322775184499976\
933466758248371893255479813934425923121`60.118104413358644*^6*I)*y^2 - 
  (1.235166838639156536525749542005481331403591600891051779172016380733100628\
8923336282`59.69735149456293*^6 - 3.28188521329381063403418247627163585619915\
260837282124577333054276293648845145291723`60.12174925837944*^6*I)*y^3 - 
  (1.611816168855837300609886573715927847176413538489076609676795336646859583\
28319264319`59.68422894149445*^6 - 4.4323299596851573676121891171170835683234\
181561998152369072684628219674437473954175`60.123545516907406*^6*I)*y^4 - 
  (2.028629804583081033156358739977052020959542268020832265218759160486653135\
24065739583`59.67624871797103*^6 - 5.6955188667991343876755682618139979066932\
7759392809360102313540622115133714328274765`60.12457921095835*^6*I)*y^5 - 
  (2.483388310326405269047337640156799641935051502563757401955491753079116573\
22841371953`59.67111596995291*^6 - 7.0656227894955971766204993157485415193172\
6079071595424506489217000960854069646327227`60.12522178560657*^6*I)*y^6 - 
  (2.974463523945241679187852195732856032971686181892370748259056614712650081\
33573350808`59.66771536781677*^6 - 8.5375151088704019933811174590619118851702\
2418451428839941570341590861286833499593849`60.125638205569544*^6*I)*y^7 - 
  (3.500557845650632609945335208338989338969740715397277415772532511686135444\
93064011077`59.665438386813264*^6 - 1.010675746650167623234445228083940041830\
951260496038405892823417703704563750575216528`60.12591297217285*^7*I)*y^8 - 
  (4.060583316640773270855652237271756804395910634413068481706354934893611825\
94633448053`59.66392454054031*^6 - 1.1769493073242695002148647909279798333914\
17581141778743728978869639514274207279588332`60.12609387223907*^7*I)*y^9 - 
  (4.653600261283448690839360155534007355594827260061182583118625548888142790\
78339379604`59.66294709102135*^6 - 1.3522341855225266223415523919459607510471\
67877509855901497295869422462956786364111421`60.12620992688505*^7*I)*y^10 - 
  (5.278781223072095521952290705502748067650358992532921458685141831291771508\
45272275315`59.662356741938346*^6 - 1.536231475601844252274387917053975497500\
817686313549826767192977897029685792577377763`60.126279737778006*^7*I)*y^11 - 
  (5.935387271092812751299385750278341688150413020409366383154377497663495628\
31874723823`59.66205155224887*^6 - 1.7286746093728518594517529733067561586166\
41761153083530069108349618804169000478293524`60.12631574442697*^7*I)*y^12 - 
  (6.622751300289901287985266929025377733691558280440833114334555253488836298\
58924123023`59.66195982844144*^6 - 1.9293240285357456224001086889044112576463\
59995368720461176609212612852152268411275684`60.12632655506082*^7*I)*y^13 - 
  (7.340265715330999153273174961157532610834598491891065232847221449761579875\
03673907084`59.66202990129882*^6 - 2.1379629604041955602843750748401717849682\
84112985345817201545678393026625618638280854`60.12631829668376*^7*I)*y^14 - 
  (8.087373052275949507753690404001568600264187094071965871644315932645598989\
82760040357`59.66222376141348*^6 - 2.3543940368385988541605508134547806731098\
08033716787893758629301531194988142137038065`60.12629543393672*^7*I)*y^15 - 
  (8.863558660158798698244200040886542865423902450316368541741114163170451089\
13249854213`59.66251295799102*^6 - 2.5784365606938007589077331061327388390589\
07870468035432953205388570225041941429240083`60.1262612853149*^7*I)*y^16 - 
  (9.668344875580008016010368569358105660255791081853923374544519188607907192\
84513343153`59.66287587701837*^6 - 2.8099242736122090371401530207345923911933\
80720819031756965213215590227228084035141566`60.12621835945752*^7*I)*y^17 - 
  (1.050128630799687301726565117723864575739118031072685308906031082478527146\
843248286936`59.66329588820733*^7 - 3.048703515699766487101987028042688078546\
296486628548329285081197653973789992087628099`60.12616858050519*^7*I)*y^18 - 
  (1.136196596926087022382514664677758849012236765196401558152352960979111673\
25602551008`59.66376005499523*^7 - 3.2946316945536757707846452549109875648726\
6936431917677117865952447630712794051301309`60.1261134428791*^7*I)*y^19 - 
  (1.224999205671045517355529026717924366939718030758636786635644755851004595\
344525793348`59.66425821873352*^7 - 3.547576000877558256642159718162188572027\
377199939279129951669009897010493209838428046`60.12605411990491*^7*I)*y^20 - 
  (1.316499525027764546850834297614852031750859196233103008362238115229755764\
998302912437`59.66478233712502*^7 - 3.807412322503381024903024400668602769039\
959357431190239484434992916025571235829646347`60.12599154151313*^7*I)*y^21 - 
  (1.410662641952263087601733022929527156909126660234165019186687461585519971\
863302128512`59.66532599885996*^7 - 4.074024319480644402806185338329971097404\
681316212516936845374169008427635625979178573`60.12592645077114*^7*I)*y^22 - 
  (1.507455466164523729059283752015251331255363538657638446722529113453576262\
710332231958`59.66588406253926*^7 - 4.347302631022584878370531347571831765318\
025846617949882564051407604172767900717768689`60.12585944564318*^7*I)*y^23 - 
  (1.606846560969105658688097432086356739029977502689188363664293367371028923\
437648666134`59.66645238467483*^7 - 4.627144191250692150707569795024312084362\
688325620004641222670810207253144793853386573`60.125791010262866*^7*I)*y^24 - 
  (1.708805996353223878353791937795522480411294075349508849167712771667405540\
033165259176`59.66702761245781*^7 - 4.913451635376678219089539665879684580667\
476537109972459042112551083197994091402737183`60.12572153864269*^7*I)*y^25 - 
  (1.813305220618248613367241908891920909334232599978666333996993841048807134\
703311635131`59.66760702424011*^7 - 5.206132781581138995300207492371637723535\
680216919841642145753046365540376143730252865`60.1256513528524*^7*I)*y^26 - 
  (1.920316947556304208144145335402406057197876359247797547273862755526754348\
398160907867`59.66818840558756*^7 - 5.505100176662165023736845605189570845569\
137773111907419734722243991608326473767454565`60.12558071709899*^7*I)*y^27 - 
  (2.029815056763173630380251937965602833977726713353548269102574594214948745\
361702450898`59.66876995214385*^7 - 5.810270695732934189931263797232367226815\
272963176887732815444516723921995047748210229`60.125509848734836*^7*I)*y^28 - 
  (2.141774505128241639692016660956589346996668695030030726588502872800955012\
877851517079`59.66935019290647*^7 - 6.121565187990165714430323452312833668691\
995509669350918381687963625398758415863121428`60.12543892693772*^7*I)*y^29 - 
  (2.256171247894573435724024120724037318788588470998869683774001946767114073\
312708064636`59.669927929186635*^7 - 6.43890816196286833461052031360403516612\
5527761382125183392619169946075496420081300541`60.125368099608984*^7*I)*
   y^30 - (2.3729821679611030850397142554329975724335030188068959497927787964\
73486067677204690389`59.670502185724246*^7 - 6.762227504763484299319505236065\
648708849400222481251319902917255484582656198760344278`60.125297488895605*^7*
     I)*y^31 - (2.49218501232159534443690294995940232890552303760783874958768\
7314568411068427463348203`59.67107217129739*^7 - 7.09145423076188037988220396\
0706856804051264593584613724494682287641652973268438429873`60.12522719563989*^\
7*I)*y^32 - (2.61375833471433724177327285916126507040795266123961048688646946\
5820700721617965852475`59.67163724680269*^7 - 7.42652225583265484147418323514\
8455266056663450489082203763397215416983648583366011332`60.125157302987475*^7*
     I)*y^33 - (2.73768144370197732654562673653481363201664097843274324277039\
0782339851658868287873177`59.67219689925471*^7 - 7.76736819392310424586783231\
498658100474723778770479572469300514230811959730262244492`60.12508787932953*^7\
*I)*y^34 - (2.863934355519788194927756941568572794547036281598685152914853773\
043916371027702109817`59.672750720504574*^7 - 8.11393117318005312500405833817\
3832669734828157387374274316717071978574412301538932516`60.12501898071466*^7*
     I)*y^35 - (2.99249775112839534931106049991786760180534488755618679075077\
0153812992218899315741755`59.67329838974343*^7 - 8.46615266927965449272671599\
08902387024673283150205777000793066596021923919627841969`60.12495065283587*^7*
     I)*y^36 - (3.12335293698793688277810956143545179302667681526546024061689\
7128102812033138981048239`59.67383965905852*^7 - 8.82397635394168382854405578\
8192534947148685753885253332540833929108874205099155044522`60.124882932674964\
*^7*I)*y^37 - (3.256481809137988501695099361365276692120883085699270611037469\
57265280630164818581022`59.674374341463846*^7 - 9.187347956891727688125504723\
305368460459419601864731928733349424199450326439661302991`60.124815849869165*^\
7*I)*y^38 - (3.39186682022398470991163163001251260492726900748196620016080523\
5391632493572034009217`59.67490230094663*^7 - 9.55621513977126658252617604756\
3911662759116141419389642282960605359422605396945485134`60.12474942785137*^7*
     I)*y^39 - (3.52949094915832132008901187533611115462791379640801091914062\
3659530107158232347373209`59.67542344416344*^7 - 9.93052738069513866375072193\
9683865302391996754097127284895723064161608074386267657126`60.12468368480498*^\
7*I)*y^40 - (3.66933767314444943713114583760025343161878862464502359518968185\
5093305521098161329968`59.675937713492*^7 - 1.0310235868324788836834143508420\
578311671967703740462340901067490554902633874556688046`60.12461863446636*^8*
     I)*y^41 - (3.81139094182635503265233208832419446008934151604352949483370\
1059025466183984310537441`59.6764450812015*^7 - 1.069529340446932636245814734\
7038503053794013930529567913661275600413364195554762883115`60.124554286801015\
*^8*I)*y^42 - (3.955635153354896900140222563113559512288164164750716614894884\
090654749740305553767421`59.676945544549454*^7 - 1.10856543143489983861606298\
82962602884470063831592461966217078486314634825689604602538`60.12449064857542\
*^8*I)*y^43 - (4.102055132187386636368367753021221016531438168324236510049504\
157780417085271531479423`59.67743912164847*^7 - 1.148127436376070742932678535\
2498725051739975502955681122763824522525763916822210055413`60.12442772384163*^\
8*I)*y^44 - (4.25063610845821831513328695140085343611353946210714830389283836\
4710077337463515301096`59.67792584797524*^7 - 1.18821106824754944488792606790\
86771865157578917805681291409007254788797934977155942221`60.12436551434912*^8*
     I)*y^45 - (4.40136369877684934779135033432254965581445531327469889085359\
1628398191317684344678827`59.67840577341647*^7 - 1.22881216932758050476832082\
23116133303653559759460868788296863182004946839675486204024`60.12430401989554\
*^8*I)*y^46 - (4.554223888325454953054967115996475830575775036311829668581818\
833158494411636007784994`59.678878959765676*^7 - 1.26992670461077759962915411\
20620709353681808131423175670724222828941902066344073260297`60.12424323862606\
*^8*I)*y^47 - (4.709203014142504151490773162495965854968947523057947651586487\
75335090508597002743468`59.67934547859885*^7 - 1.3115507556882313557616633377\
984491872576208928509305980509840438958952016528511921842`60.124183167289445*^\
8*I)*y^48 - (4.86628774949064824787135749285105844007137706989692799682596856\
7167469173752091056923`59.679805409469964*^7 - 1.3536805150509707283586066698\
193725348212600893113027769875358803983538341852518592412`60.12412380145726*^8\
*I)*y^49 - (5.025465089217934018646002105224711160461925304021386137229724061\
803352059278517304711`59.680258838376794*^7 - 1.39631228077970374187049339798\
45404070796716291057150053166873397067379368691011365017`60.12406513571203*^8*
     I)*y^50 - (5.18672233603067124551943241461597373475073170881203070919599\
9781224756712794982144852`59.680705856455674*^7 - 1.4394424515876616139822708\
452211643720324063391742823515453202748997543755612901352103`60.12400716380881\
*^8*I)*y^51 - (5.350047087604480815692381447520457860234203960626267351601505\
002882713622537082512488`59.68114655887087*^7 - 1.483067522186793062824853458\
56176191791116967689486525453826074415162528174789498525`60.123949878814194*^8\
*I)*y^52 - (5.515427224467279547346470138291258010673914157563501318578221711\
946781820696425231985`59.681581043869265*^7 - 1.52718407895056858454857094949\
83235534262630373688920655061340381064815552058601054663`60.12389327322595*^8*
     I)*y^53 - (5.68285089859435161224011103629057190519524966306679781698069\
2414831779520284301824538`59.68200941197613*^7 - 1.57178879584931325284738538\
53552598553411544096237684734768151336510262826176315731714`60.123837339076076\
*^8*I)*y^54 - (5.852306522661324598155528190636841207134553595443181565207805\
963510120984044580111792`59.68243176531127*^7 - 1.616878430636338318526668038\
7258518477123554078747298502872870692905912137361206971217`60.123782068019665\
*^8*I)*y^55 - (6.023782759905905128801896592866989530087239008673216579629189\
659659268899458971942085`59.682848207007986*^7 - 1.66244982126522676653558567\
95626723557221003973991977199021807712862692960436539282059`60.12372745141154\
*^8*I)*y^56 - (6.197268514553715044932812712300245047312502296698026434754819\
112035281879504647107043`59.68325884072023*^7 - 1.708499882520480354287667976\
8447665020553678893272848697793555416308893479850052222537`60.1236734803723*^8\
*I)*y^57 - (6.372752922767573429817193927342134852255623434705106816068506325\
090811156820633212378`59.6836637702052*^7 - 1.7550256028453849231806002063383\
202117540831123990496744620027129459495373540017316988`60.123620145845315*^8*
     I)*y^58 - (6.55022534408315151561467908660558441516365229006672203752553\
9947659079232168757308378`59.68406309897083*^7 - 1.80202404135242221412977472\
41076501932530473834291954331012935326009154021537660620469`60.12356743864592\
*^8*I)*y^59 - (6.729675353297137823133542938694046383669136574747446169302324\
870465700256168095692631`59.68445692997878*^7 - 1.849492325002871793143285407\
6971139654019424028046664176518390855157697807022840435245`60.123515349503634\
*^8*I)*y^60 - (6.911092732776933914457962447120313021556156558085409778144283\
432636428979925993535152`59.684845365395326*^7 - 1.89742764594342480021373687\
41251457194377125888322916071162495308659034648188408031507`60.12346386909867\
*^8*I)*y^61 - (7.094467465163495127812454266220989010684044828736307327305747\
749912175413307526976781`59.68522850638341*^7 - 1.945827258988688345494191366\
4207595219409604997514658489413867976806354207914750417703`60.123412988093214\
*^8*I)*y^62 - (7.279789726441268843520890353944763370152352890872383119730623\
202450351281951125466584`59.685606452930045*^7 - 1.99468847923940961076688771\
91288998422355359088349047650722071945582813604740305063243`60.12336269715829\
*^8*I)*y^63 - (7.467049879351294131500121928195016665245239987727822719876204\
980390863607150264040663`59.68597930370411*^7 - 2.044008679827104352935894270\
7057073161268298759008878271439356577378191831930459559357`60.12331298699681*^\
8*I)*y^64 - (7.65623846712543630718682953378554555839642436646557902117748851\
6106359976088923628349`59.68634715594053*^7 - 2.09378528977654625585496619468\
69307917234783502196598286905541895313367345820018789029`60.12326384836319*^8*
     I)*y^65 - (7.84734620752146006554200144078715221731927606507036242103129\
2915668311900057555211407`59.686710105346855*^7 - 2.1440157919782707906105515\
368670085157942284440309164379777472542441520404779761594678`60.1232152720800\
95*^8*I)*y^66 - (8.0403639871402148402812503591082755242645118189647286599569\
81907152591690731633334169`59.687068246029256*^7 - 
    2.19469772126387811116956232143143854117420976946124063191052595287094374\
52535128409239`60.123167249052635*^8*I)*y^67 - 
  (8.235282856007632865150748094870901150967373294919804842012655774375689283\
69741196393`59.687421670435384*^7 - 2.245828662577491215891575660640110596760\
0864753408321767872269011975333123230173954035`60.12311977028026*^8*I)*y^68 - 
  (8.432094022405539078533852993637800084839151790294170718662218192691540171\
526394267299`59.68777046931137*^7 - 2.297406249237244460523359910154913915867\
6003631410757976355007352442058967629208548665`60.12307282686687*^8*I)*y^69 - 
  (8.630788847936455729462890998248893720148579106717997250482212569206982693\
565045513196`59.68811473167122*^7 - 2.349428161281149076416068906482579891527\
3740068958711319008755074834388304135204747985`60.12302641002909*^8*I)*y^70 - 
  (8.831358842808664995199566259880980111240131915907496719142029948661475225\
681799523912`59.68845454477678*^7 - 2.401892123892111536073625592021160092351\
9550863098544992060333342360617460508235151101`60.12298051110314*^8*I)*y^71 - 
  (9.033795661328780453913345410402426624579805324598245765857669223796168492\
750550623258`59.68878999412669*^7 - 2.454795905897271754594145338495646210207\
6847569670761842621427225480400013018112540611`60.1229351215504*^8*I)*y^72 - 
  (9.238091097589982049300300014785178612706509125127495096902015355103012905\
640643561267`59.689121163453024*^7 - 2.50813731833718506138420303060605304990\
97386084616039966853130618805294971478629461913`60.12289023296195*^8*I)*
   y^73 - (9.4442370813448973946997293511799819295503032854872644378567790444\
67110079107917484657`59.68944813472456*^7 - 2.5619142131006980291103245839038\
946950471593814984027356159475779763763463840285528209`60.12284583706193*^8*
     I)*y^74 - (9.65222567405287215467291787596993811639136720230917575410937\
6722610654756612575130985`59.689770988155544*^7 - 2.6161244816216666337815746\
348917628196171321883026204802321567214291954693159129427548`60.12280192571029\
*^8*I)*y^75 - (9.862049065092070288230767140889734125737868450067131988835816\
728021073431641043633393`59.6900898022192*^7 - 2.6707660536339385355947562629\
265818159795280395630691300841033588125834283285256246148`60.122758490904616*^\
8*I)*y^76 - (1.00736995681274869243368081249876572493277005150088079655390225\
89813139707824804496224`59.69040465366514*^8 - 2.7258368959812719165100516252\
699177101567702424519387968999782739204914255844043756808`60.122715524781384*^\
8*I)*y^77 - (1.02871696176265477416548555321948863312971312342606932253653296\
86206659034522030750162`59.69071561754017*^8 - 2.7813350114790934316625367129\
313642995657242155439189414424787669984938744169319163905`60.122673019616734*^\
8*I)*y^78 - (1.05024517655145135770684140992821851797174800482496221808487137\
75761192508695884958698`59.691022767211734*^8 - 2.837258437825209344763354990\
2674605063020457311468965929984719864725486362661113271497`60.122630967826616\
*^8*I)*y^79 - (1.071953867796241175139707886501336951982354672208115678878812\
9831877081326140718959582`59.691326174393666*^8 - 2.8936052465567785391737853\
90031703314023500287123430978006582000094698835881220404436`60.12258936196663\
*^8*I)*y^80 - (1.093842313230068001421859510501892515138193446623291345313574\
6017127409084727234879008`59.69162590917381*^8 - 2.95037354205103536554144856\
98301809538233169821491494584168012117651684015607206739492`60.12254819473146\
*^8*I)*y^81 - (1.115909801405213843665037881279926629059162991611855300904449\
8886278668912657941100534`59.69192204004294*^8 - 3.00756146056741558583354696\
59319367768160764808699785520993415038102039224636388854298`60.12250745895397\
*^8*I)*y^82 - (1.138155631407830205249924036613431628602410735930895503282290\
2741594531977699672905179`59.69221463392503*^8 - 3.06516716932889124493761098\
42143956137424466609628232072670462027097994892298073252352`60.122467147604134\
*^8*I)*y^83 - (1.160579112583341529932995386918870654284177283420744487722313\
199778527908353092624346`59.69250375620828*^8 - 3.123188865640461263500124070\
3282655229937530673172861051692210024842998276469592565372`60.12242725378768*^\
8*I)*y^84 - (1.18317956427209308126871918586190749174072091597669405620648667\
49576247018056774319191`59.692789470776745*^8 - 3.181624776042874907881409858\
6536857294041680743730508957383080608516145385977011236308`60.12238777074452*^\
8*I)*y^85 - (1.20595631555474721141822004274879829079088569966227277587949898\
7491284883349043896189`59.69307184004246*^8 - 3.24047315549978596533740678546\
22173454248773317935604881208543123405461855370822966038`60.12234869184703*^8*
     I)*y^86 - (1.22890870500696142319560213235761939071301098317437269049835\
47597307780794289757131281`59.69335092497771*^8 - 3.2997322866166472574585270\
96357372718810055131025151851181266258599750881495878448141`60.12231001059826\
*^8*I)*y^87 - (1.252036080462909013604127645427235578681633200020049295814652\
5177373519512543078095119`59.693626785147565*^8 - 3.3594004788897588068431552\
748755144473072423274268187414870149148766244453058846935935`60.12227172062995\
*^8*I)*y^88 - (1.275337798787228572814266543500875344855943786560614481214639\
7646728361965451090715927`59.69389947874225*^8 - 3.41947606798397920522099009\
25690606099334413044689361748322633977912543948212149019161`60.122233815700525\
*^8*I)*y^89 - (1.298813225655012351032689218512906860967278541110589910102835\
2647404627195512625640574`59.694169062609355*^8 - 3.4799574150376991272497610\
589617201351422645611795442560220836682976110198412550660972`60.12219628969294\
*^8*I)*y^90 - (1.322461735339465634861390591450059117153476898780632575659109\
5624027186067106730318115`59.694435592285906*^8 - 3.5408429059937590481514043\
714628057969278512854481222792128241254968745604370227311816`60.12215913661251\
*^8*I)*y^91 - (1.346282710506889920128334848297172763531835218405945204582409\
2725108069322223508306449`59.69469912203006*^8 - 3.60213095095507055981445287\
24131125790759671226544982106631950212677652017247632265074`60.1221223505848*^\
8*I)*y^92 - (1.37027554201866194430314338676616199888724815944303767576811283\
28243190145300208598451`59.69495970485242*^8 - 3.6638199835637726980703231219\
437007252168049862850558148925634158889482700928604157149`60.12208592585326*^8\
*I)*y^93 - (1.394439628739898653033464263682958037270262664695103663499176380\
7946630480147388242618`59.69521739254692*^8 - 3.72590846040282181170863222670\
44492020765696721710471738231425621437156131511433095831`60.12204985677703*^8*
     I)*y^94 - (1.41877437735451501757879348984693396320887638871302325056477\
05680174100273898062950484`59.69547223572122*^8 - 3.7883948604189761026819969\
593156556123621476393465324252449190324216315145042543924304`60.12201413782866\
*^8*I)*y^95 - (1.443279202186397380360531310758783409029506486785324073192576\
2611632519305360263483254`59.69572428382659*^8 - 3.85127768436619439481500799\
80915007133797999705717591632758521016538185446681831578946`60.12197876359181\
*^8*I)*y^96 - (1.467953525026429764497480897044852843595273202854572497828759\
9852905757164251753567184`59.69597358518722*^8 - 3.91455545426852326304532469\
07977374779656895998044334106394928997891062253179843657003`60.12194372875904\
*^8*I)*y^97 - (1.492796774965124413380291308145018285092987163343600263473845\
8438837471824812968154797`59.69622018702896*^8 - 3.97822671290159766745495438\
11423333254115714448155547597917732790049197468676054631468`60.121909028129494\
*^8*I)*y^98 - (1.517808388230620795320728569376680489309998150315221023941224\
9610928873529856224897201`59.69646413550751*^8 - 4.04229002329192795213956165\
08123312749469217289540923270095972483552034731305068828188`60.12187465660666\
*^8*I)*y^99 - (1.542987808031829477852527750509137129348052887906318956529062\
67311124929077232367921`59.69670547573589*^8 - 4.1067439682331907320407342366\
459653975900742583870705114511473293587145665894806777306`60.12184060919617*^8\
*I)*y^100}


==> anc/P_numexpan_CF3_s6.m <==
{(-6214.320651708698894203151764586633858562922423675413317520798571179508761\
81861073`59.35091773047578 + 38677.319905220748647253748205200810961773154911\
99415210847075243516351452546802394`60.144980444469205*I) - 
  (102283.9390420576547032445964107150071561956955206780519659330278553629801\
332937158`59.97355308533896 - 114769.6672977221049820623046238997482814884168\
013494982447743196847721573609583457`60.02357276329014*I)*y - 
  (60166.83263231639957356995934879697638149564816635793550550617731414919375\
77735669`59.82706036907842 - 111514.31279618913803561206597765405354291456976\
735650885352950407383252675532595725`60.095033831988275*I)*y^2 - 
  (36867.33488132242758691434640500753412889991739705856455444716314927923976\
45866774`59.77261603832938 - 79917.891795848848933590074232111656890040491924\
67730364509471096688745443859374267`60.10861831333247*I)*y^3 - 
  (22546.26162742069747276317716688703801961017203510607118284458381676403931\
965708925`59.74210630362893 - 53157.05806879160523662510251198617108983756647\
788339059197134881214767036523715584`60.11459269865439*I)*y^4 - 
  (13540.18359890697676521859694249221382403816658317191804724247167809265024\
180068831`59.722121438506335 - 33690.2082049697371986110171570198047942228783\
274415136057269445426442643730320941`60.11800058019864*I)*y^5 - 
  (7999.720029137633476680523307103116596072380203024873012910696547203373769\
05683566`59.70822925175698 - 20654.228725029916569670743357948330892070560489\
75084264513896634208547555670535636`60.12016344584683*I)*y^6 - 
  (4659.281054120541096907635452827566868351372784381032598433843805444314687\
58545566`59.69811251785965 - 12355.139037733414846585596760381632104238979115\
28344311568738790342410090689702735`60.121641246461664*I)*y^7 - 
  (2680.476938249867648945824738716044411639489866070016248355968230596477703\
80824973`59.690494905622856 - 7251.375000179695741283633257948561514861474537\
42121510887805545524104205295500208`60.12270319550826*I)*y^8 - 
  (1525.795231674351010086920791849585714781257237368732489689358503192042101\
18442449`59.68461824275329 - 4191.5243505077377062327793312529296663339129382\
4289661345566612969584450194200544`60.12349398294343*I)*y^9 - 
  (860.5802563146385568179012571397840787981710181086634658705598748453535276\
5546087`59.68000202863865 - 2392.69713122964049084371950834264292951394866296\
177529149774036046085180490466412`60.124098379374544*I)*y^10 - 
  (481.5155203250126222687142701716332542949976354176020046263746084698393289\
2189474`59.67632602742185 - 1351.61705680412097623696504573435394451537518594\
896551239946189580423420297235745`60.12456940119064*I)*y^11 - 
  (267.5333103083025457140999900717379930606406454078395596907880557520797117\
6539151`59.6733683141907 - 756.7483176288858158244649589328808161081365739611\
5166747109722704752046302398008`60.12494191501414*I)*y^12 - 
  (147.7230264848921589391789645294955423325219776887818006933053794298977535\
5349127`59.67097023029252 - 420.453284171118329532493358969561652256251614488\
04928025332361363709336475656781`60.12523978270091*I)*y^13 - 
  (81.11825950539273781783110612750940708865559057906777668792943725693612612\
169286`59.66901540930606 - 232.0508092673525940043033586029549280852902510429\
0023208347067521995903953479431`60.12547987289418*I)*y^14 - 
  (44.32418627286727105999059699125036160886751666877068362698118987978205511\
553203`59.66741664623145 - 127.3205664547571852582460855336582758647009309439\
9950261872576851369155338934087`60.1256744370442*I)*y^15 - 
  (24.11177677461066816499368671246459210212593987474434522843855870873709608\
674109`59.666107371933585 - 69.4951380248342712329833263418960023083675427301\
884390646935777718623289981963`60.12583257943214*I)*y^16 - 
  (13.06376194254237941865581512077532127192224708898622609682434865730381739\
650514`59.66503594784794 - 37.75665487896414636617828242516923225049456839893\
962601596677730259782155645365`60.12596120028334*I)*y^17 - 
  (7.052080820772473522013167380266371472931785120677147523220913018460819304\
32775`59.66416174868232 - 20.427779058791314321928656543926742891910907241198\
20592792573394786774808279136`60.126065619769854*I)*y^18 - 
  (3.794154206854885508684564101554662231266656062340060087370344250610884317\
35338`59.66345241222753 - 11.010640114229697972931901883189541068490220331603\
87195674519440895182939777453`60.12615000200201*I)*y^19 - 
  (2.035085924053070144360236126777031169825627234952478086942918089156369769\
87728`59.662881870364444 - 5.914506725486177105833863564294471339251467503338\
06289100637023084794962782111`60.12621764989429*I)*y^20 - 
  (1.088497510916293298397405270840316207924888844750827160615944261907881660\
92447`59.662428914590805 - 3.167158077345500886632586624381646079943631425162\
69123724305182773285495865486`60.126271214485904*I)*y^21 - 
  (0.580688936214261923021796490444057608706355655053321025003008220109087533\
46788`59.66207613449908 - 1.6911427314320964169468200418202107326366013282214\
6802688536280190275536180728`60.12631284627782*I)*y^22 - 
  (0.309040264873476277010391450209392177224607993357568477699776877724025912\
56705`59.66180912107459 - 0.9006379706489412352053706276863785011535092457321\
3308215478507116217372735801`60.12634430645951*I)*y^23 - 
  (0.164103161228459111328869263401717656912380562150912445722308142695319460\
5766`59.66161586103647 - 0.47848478893115554733553789158822346010194597246023\
193040996301378156367910751`60.12636704987581*I)*y^24 - 
  (0.086959366935802887283850400157521551387062217481429615703854386768770167\
47949`59.661486270997415 - 0.253636870603261394624014426910352148492002883594\
50473371488744249804515042238`60.12638228775133*I)*y^25 - 
  (0.045991096906178610845111720485819267567296655653626541079170443246899197\
57447`59.661411835309025 - 0.134169242612260046373700723316192488187929571328\
9938905729107708687932601146`60.12639103569533*I)*y^26 - 
  (0.024279721595675505593674551173275004119406987315869685100683546290935335\
88821`59.661385321731586 - 0.070835755738310029586383955380153286870973781007\
54196608468601431863301726633`60.12639415085492*I)*y^27 - 
  (0.012796040196300018673235395193374741169004386449984273978284239183980830\
40719`59.66140055617084 - 0.0373308088961640938820835134668957948483771420644\
5552297395294525722477101575`60.126392360967*I)*y^28 - 
  (0.006733088995303546796503314244743405068016913819608985689381800197190191\
71803`59.661452242708194 - 0.019640312761848196482688294272892418974133204467\
97832710214972775591829344734`60.12638628729143*I)*y^29 - 
  (0.003537536310668086888201584604260469284267101963783921607548641292730182\
89494`59.66153581869539 - 0.0103167177843935890659788531009408031287802575185\
9858535727667383853641876755`60.126376462873495*I)*y^30 - 
  (0.001855977262334225238327070853510968399881144254604542383169230095839061\
54372`59.6616473372353 - 0.00541113864113662532018802185882800693658096829628\
063330364576313201515389646`60.12636334720518*I)*y^31 - 
  (0.000972442338989245653500170883213192251681125344023496610885978651047456\
2347`59.66178337122945 - 0.00283418259137324508796063417628235866330320141362\
043056835355246988184329135`60.12634733808444*I)*y^32 - 
  (0.000508869014840307311285685908329536147265971382928633782130687790973760\
08733`59.66194093454026 - 0.0014824971055560208387699851974584654603864645088\
3613565800872587808502279866`60.12632878127562*I)*y^33 - 
  (0.000265967196958764563347196286749030505439556840260365816621196147303999\
97`59.66211741683341 - 0.0007744950347411195020549188428896126490768780130318\
0956566595033950864631052`60.126307978430205*I)*y^34 - 
  (0.000138853492181196995267074176142849739107819847233423462746488892254790\
60712`59.66231052942852 - 0.0004041396592678881339562566268527816554882311297\
2318592622405989560222687841`60.12628519362141*I)*y^35 - 
  (0.000072413064177483172947982117987990776964838777610300452937786094121301\
08903`59.66251826006507 - 0.0002106489622072382368685997718197376590424395917\
846060127400131940433450328`60.126260658765865*I)*y^36 - 
  (0.000037725181716418076754579378656998809169595106053540001199527125135406\
96919`59.66273883493105 - 0.0001096799095417135021221120089579832943511373489\
4749979603047494997470715417`60.12623457814652*I)*y^37 - 
  (0.000019634566542591130221056282285578046586084855690480175050914035940051\
68737`59.66297068664178 - 0.0000570502778233561971089764467295934628638435565\
1839042138460088100206558745`60.12620713220484*I)*y^38 - 
  (0.000010209550796300848784992942601894838378821450600035196880702271626628\
84273`59.6632124271194 - 0.00002964644941575331968806561322568956554520130284\
628005178096882504008914225`60.126178480735504*I)*y^39 - 
  (
    5.30402681405554085255965724268894099652134514464060872303826444921322167`\
59.663462824528786*^-6 - 0.00001539187940435810723824509273880022151333364519\
900910805328179590433704865`60.12614876559005*I)*y^40 - 
  (
    2.75318717298105100460252005088550846743176488569348680332945954736849963`\
59.66372078358726*^-6 - 
    7.98423051146944569035352511381272978188326518868060163304148536766420553`\
60.12611811297454*^-6*I)*y^41 - 
  (
    1.42794926810573358591751314434027958586903120143352256170334849172529155`\
59.66398532869266*^-6 - 
    4.13822485562380393650971951001001471917014184676892773285076289375120375`\
60.12608663541014*^-6*I)*y^42 - 
  (
    7.4003433199519675309143574751783320320633439660930269731099128532566772`\
59.664255589416285*^-7 - 
    2.14314083912557060469137231994575613337601335843654204731736209295994592`\
60.12605443341263*^-6*I)*y^43 - 
  (
    3.832367070930921018640528876533598976964499483008513818550489292944259`5\
9.664530787987815*^-7 - 
    1.10906732094857536785509697604306769267561660410827529329150193825676064`\
60.12602159693599*^-6*I)*y^44 - 
  (
    1.9832236840280367544589752940773493442857290087299348410966869632354203`\
59.66481022846479*^-7 - 
    5.7352146715383935299592996950933803341287239870772487364510584979609311`\
60.125988206617905*^-7*I)*y^45 - 
  (
    1.0256002074314363915087926404740068571508151702650745094865169425076604`\
59.66509328733197*^-7 - 
    2.9637334890373495691131022795067828906546512795650956193221875945704172`\
60.12595433485748*^-7*I)*y^46 - 
  (
    5.300270041203969591863154612069300092844341700838968779499368592409586`5\
9.66537940531853*^-8 - 
    1.5305186932028667297222107469005715814261829343138358317550141392946485`\
60.12592004675101*^-7*I)*y^47 - (2.737426149782891543167950657592482181884442\
7627474443623612551713622246154427789741349294`59.665668080256005*^-8 - 
    7.898774806006542486533325574013213812211085701053400853234256978684959`6\
0.12588540090666*^-8*I)*y^48 - (1.4129335573975888297824148754004754579139597\
047345612235065402210002326035057815488716664`59.665958860828425*^-8 - 
    4.07392781101158417713885839199167172861718850593893644639705425169329449\
17797672578806392`60.1258504501559*^-8*I)*y^49 - 
  (7.288628216981223209042504118603447494560352510688251800006004820199050791\
87868951076176`59.66625134108982*^-9 - 2.099953601551505441377619463871674894\
4159136911270524604101557866942525199536850757091603`60.12581524217628*^-8*I)*
   y^50 - (3.7577152404658305815241256035811528397009985812836505006483218867\
26818241718582494021327`59.666545155643355*^-9 - 1.08182877936620445406985398\
87507517096312581290044910958967170015750221806013219311687985`60.12577982003\
825*^-8*I)*y^51 - (1.93626469186434205046327470188505293933207482889830078752\
7039804772227930052782891664398`59.66683997539287*^-9 - 
    5.57017671385605270356833844388148299736559708274527748202177828711704263\
8979676199859618`60.12574422268616*^-9*I)*y^52 - 
  (9.971872027281406872570880452528958347092082589083035357212454079998088678\
73783333191983`59.66713550379061*^-10 - 2.86648502954632664456367813872667468\
922352382751199413666483450610305400818080538589776`60.12570848536267*^-9*I)*
   y^53 - (5.1329574571292210490426280585113629694343180732079869480349556745\
0241360116172101397123`59.667431473516395*^-10 - 1.47437796373791786978073911\
2164151498028016694693786115105892671930553937794122868342707`60.125672639983\
79*^-9*I)*y^54 - (2.640858409998033524045315727897907481791048973157161628062\
30430527317652782657343319981`59.667727643532885*^-10 - 
    7.57973791046682772876962366936997387154062476107405708251110720348253957\
871739822355427`60.125636715471224*^-10*I)*y^55 - 
  (1.358051264828737075966131786607368241397273838405316098737614254685830728\
4902589663683`59.66802379646931*^-10 - 3.894871248691536928280107865978859516\
54049638911785672597270443322554554453401977465228`60.12560073804736*^-10*I)*
   y^56 - (6.9805166522040001742171840347253587446092742737344445255774122773\
975337746370944754629`59.66831973629286*^-11 - 2.0004723942327645483947394460\
2001310573368400526577162904385868791023161133223041095957`60.125564731497704\
*^-10*I)*y^57 - (3.5864580852782963301993363676168134817003790196535217386568\
398654529601303493217862926`59.66861528623234*^-11 - 
    1.02702068519827123638507292542085699428482192932269700113730958472666503\
315025289389301`60.12552871740473*^-10*I)*y^58 - 
  (1.841861065034160565645558728664442088151864393886520822681921222895214737\
1676175641911`59.66891028692391*^-11 - 5.270348040810059927199803870240652542\
559679021399443262840216022076235215174814919498`60.125492715356664*^-11*I)*
   y^59 - (9.4551131417636679446128888454865544637489890075534309222774469815\
57135936416549247259`59.66920459475231*^-12 - 2.70345334085189109020978322751\
0122724531373571591616841345375277507994294340787294209`60.12545674313424*^-11\
*I)*y^60 - (4.851777954236942720704945370577973531847460350676500065248364074\
217675295841334844324`59.66949808036467*^-12 - 1.3861928464384509973594733929\
04871667704083128501440730881480024912075839491467740829`60.12542081687799*^-\
11*I)*y^61 - (2.4886552791780954004707855740874488694719619581310079363648106\
27872150145286250705952`59.669790627337136*^-12 - 7.1049179604152372170952394\
31000095365739014516579173285880123602685714548285288325013`60.12538495123841\
*^-12*I)*y^62 - (1.2760370619071302946769873836638828089455994131052172391800\
22921367978646219975790037`59.67008213097664*^-12 - 
    3.64024251022325530405082374312973094780676077174700236454468952111784864\
8080251432513`60.12534915951084*^-12*I)*y^63 - 
  (6.540356251336174681829575034217674157583145786331756190683971745253253113\
5573498156`59.67037249724294*^-13 - 1.864414025594747827870758340338563506052\
157174581513436393668299765632558617737493981`60.12531345375697*^-12*I)*
   y^64 - (3.3510718177886261436827780014163902075544415967167471899331183438\
5542073585035885925`59.670661641777286*^-13 - 9.54552761897064117620361287906\
421169940135072112464503786641236430935779256983168028`60.12527784491426*^-13*
     I)*y^65 - (1.71638505209120272432282001183771005848054051791981843374674\
089154359237581113745556`59.67094948902632*^-13 - 4.8854837996787573824255428\
5912221996942728716029208926107273469720542559225072243447`60.12524234289481*^\
-13*I)*y^66 - (8.788173556642293420457112201215765019812044554652109332970168\
6919262308008443169332`59.67123597145069*^-14 - 2.499594787753450839842600082\
47324131968244165022397010819648716519314390100803370866`60.125206956674646*^\
-13*I)*y^67 - (4.498207842117484937673967794239049370927336679431218732132931\
6173561561346285029518`59.671521028809536*^-14 - 1.27846894734743101463817148\
358514552243682475962141317064471014199512385963763779421`60.12517169437458*^\
-13*I)*y^68 - (2.301660761541409851467326187189685725972544429647632969410808\
8933139459037896617029`59.67180460751265*^-14 - 6.536921501713016579586369312\
1165521800574555707650337479467554536925583191448021505`60.125136563333406*^-\
14*I)*y^69 - (1.1773558990451437596643452103498197335399708543767230968866978\
535836997874388126383`59.672086660033564*^-14 - 3.341355422152596203804206310\
8330827653734194394369940672891917223768656793130768978`60.12510157017444*^-14\
*I)*y^70 - (6.020637384515799463155090994740122191316089236377606300021405635\
296445489004102893`59.6723671443769*^-15 - 1.70742661751916699556267636252757\
63344382904494887032860750370952562003796221779327`60.125066720865775*^-14*I)*
   y^71 - (3.0778602329129055667625220006527558998783981087343789668414373965\
33806530979922675`59.67264602359483*^-15 - 8.72237775749163502139851771331467\
8601760753773881946408452728034952648792772000889`60.125032020775265*^-15*I)*
   y^72 - (1.5730059292568380468223587393929909093981796343419421707809529697\
97900265550954595`59.672923265347514*^-15 - 4.4545574977814894437828600986930\
98340765863149471699692977716351773328691703279079`60.124997474720416*^-15*I)*
   y^73 - (8.0369277466161811708982251169456009183926542989766411602826582033\
12568545826432`59.67319884150319*^-16 - 2.27433434358762927963927468144446900\
0493947578920762230338995663608724993867118841`60.12496308701393*^-15*I)*
   y^74 - (4.1051694029578841495740584123003900888585221384679604327725740648\
8330762210644003`59.673472727774*^-16 - 1.16087970048934398298045130586856757\
8862461009271206912262710595536945858489541889`60.12492886150523*^-15*I)*
   y^75 - (2.0963142106655697085662701411971175153142263709824875115477939998\
0328031230077456`59.67374490338412*^-16 - 5.923880329694106815989889135654466\
45865437016597029874092133597473795785668338346`60.12489480161835*^-16*I)*
   y^76 - (1.0702094960580160945227858153106019031064482573752614459444979085\
2985691894667836`59.67401535076704*^-16 - 3.022138474203635621651957601876267\
88102306998918847012628011118854925703815441109`60.12486091038662*^-16*I)*
   y^77 - (5.4622439909107096373281159102056003879818061893284658044998059545\
538060717287094`59.67428405528928*^-17 - 1.5413960111178121725759681622434329\
5390986119493687235837884765409185116858177268`60.1248271904843*^-16*I)*
   y^78 - (2.7871857449399739265045398522907003593854513745755302863930554404\
353450709922932`59.67455100499786*^-17 - 7.8597467244914714832105431389203410\
728271974074693058155402369637150875909828906`60.12479364425558*^-17*I)*
   y^79 - (1.4218566155182551269515826339714774226918890946687373245156160199\
157331931818604`59.67481619038968*^-17 - 4.0068204931471672145009525226658804\
834468013849099953988332795685463080552196504`60.12476027374125*^-17*I)*
   y^80 - (7.2517568055588207320886114145301087665188741827313904632054187851\
34066755052314`59.67507960420033*^-18 - 2.04216443107613973355767153934225207\
04595155250127237153132127264663730720358906`60.12472708070292*^-17*I)*y^81 - 
  (3.697690640411153969022439870455582377827911867592963700846062881452761270\
448326`59.6753412412109*^-18 - 1.04059898855684941339575316241347470736524936\
56629176500465088198344595112798739`60.12469406664549*^-17*I)*y^82 - 
  (1.885038074915532006072539731204424054817301222364473909993740755845700930\
161274`59.675601098071056*^-18 - 5.301274120504015776244016515528394378946027\
198278036925748682021711949014885817`60.12466123283768*^-18*I)*y^83 - 
  (9.607582148087127655941213463974141629806276332260631977414901307156469975\
68978`59.67585917313666*^-19 - 2.70012278536036768944943068891676194761483501\
9918589341313530268600401557680543`60.1246285803308*^-18*I)*y^84 - 
  (4.895698407629867187566727054709893938448564822823422196434288260781211554\
69524`59.676115466321235*^-19 - 1.3749765757375296105756174500750879792406269\
85141825953883886140457192264331581`60.12459610997622*^-18*I)*y^85 - 
  (2.494157335289931037406179040291925680011439172990761420212546750372265498\
90232`59.67636997895936*^-19 - 7.00031671871381422300169685146599483088614293\
360231922240065803118231739600097`60.12456382244122*^-19*I)*y^86 - 
  (1.270409345053320748504972981762812436676870727131872591195075527134574311\
30318`59.676622713681446*^-19 - 3.5633024321861967990795970432054409057731673\
3611143400344417058292623743961485`60.12453171822381*^-19*I)*y^87 - 
  (6.469580109721214071416471199727929237573911894380667156740748732102138054\
1901`59.67687367429871*^-20 - 1.813435938407503439481842111771043004850433726\
25038158114136601375367871220944`60.12449979766615*^-19*I)*y^88 - 
  (3.293995236009453286276564514799083771651773373885138146055632720339383164\
1177`59.67712286569746*^-20 - 9.227162349989976782714484082831553478902850002\
7893246091488879394294956050981`60.124468060967175*^-20*I)*y^89 - 
  (1.676818708240272165697737499911074382282932749196528424826545968235753364\
2679`59.677370293741895*^-20 - 4.69409986939068783475814468269141904429269938\
87737276359487490125188653007565`60.124436508193945*^-20*I)*y^90 - 
  (8.534287815943436138106249071259485662841102237210102819485502102977568162\
455`59.67761596518485*^-21 - 2.3875719021673443229490080997943220670852632934\
121576816884543746476193590004`60.12440513929242*^-20*I)*y^91 - 
  (4.342783643800151248641282927268995979016795154354240733658480454887457132\
695`59.67785988758554*^-21 - 1.2141777217498229370703024955654671460355249425\
101167395633497990491843465719`60.12437395409717*^-20*I)*y^92 - 
  (2.209482094122165992534870094416870004852373873392509735961835089746736793\
546`59.67810206923401*^-21 - 
    6.17349881971920270832960025348336379324497821373013058154599736263358722\
1572`60.12434295234048*^-21*I)*y^93 - 
  (1.123920943600510339788507186557061783416344497612284348862533431196573022\
449`59.67834251908148*^-21 - 
    3.13837892467323455520794197083130221117932893007603276930599705424653810\
7619`60.124312133660716*^-21*I)*y^94 - 
  (5.716175822231213056250391885065001326097085518703817654315145168504232691\
31`59.67858124667633*^-22 - 
    1.59516579892988842468011303821844508902350611902120511333933661897141077\
9684`60.12428149761008*^-21*I)*y^95 - 
  (2.906708197381618300979749566977704655505341133514638384941219302408990508\
77`59.67881826210509*^-22 - 
    8.10651549134160079658928900631091494394520795907313610674801366926230316\
275`60.12425104366175*^-22*I)*y^96 - 
  (1.477831077284578869988694658634960833987018493290597716585657100653695371\
91`59.67905357593802*^-22 - 
    4.11900188181023392972116253218440802799366629915929600145364068804018896\
116`60.12422077121653*^-22*I)*y^97 - 
  (7.512371831336920809392563985026068539625119676052240657231107387979631071\
7`59.67928719917915*^-23 - 
    2.09257270408439272615330675964225253440221522433590761660779109468386631\
099`60.12419067960896*^-22*I)*y^98 - 
  (3.818208617417489333438482673499460266967076400357716119893001679610921190\
6`59.67951914322007*^-23 - 
    1.06292171203689998409691262715527756965158432448324772757162578826479867\
055`60.12416076811297*^-22*I)*y^99 - 
  (1.940322258714250117764832053628737537920215081812202015866715497448530860\
9`59.67974941979751*^-23 - 
    5.39828093202613970151257933636943356263722742693547445604383234550217784\
75`60.124131035947244*^-23*I)*y^100}


==> anc/P_numexpan_CF3_s8.m <==
{(89589.521864738890008460196151447425246422222259460055566919528809362283325\
2111234`60.14546795575536 - 13738.1081974457032890971497480123877948855899676\
4870346609814944836696287835456176`59.33113766940263*I) - 
  (22836.13505980451110565456278490204070156436305846222404328451313060264786\
963749953`60.12942514969213 + 7293.104464983238607520897354210090096227204710\
41755363375245723246780711585158915`59.63371498115672*I)*y - 
  (6058.241231422615917461292927793061263625806462914667276797979813679502224\
59123447`60.00564802211358 - 5900.6476289093560267604792385672183004038639911\
5560073624791448238000042663944444`59.994201140215274*I)*y^2 - 
  (1420.598989305754730681499914340818644932245739385331207765421514755759040\
36255522`59.911025379679174 - 2015.480029251068433319970784589250772443083065\
20131830192103501159673062739166708`60.062932377549465*I)*y^3 - 
  (400.8073445369565702792275307530817137587318337950633848955358527576675092\
4136893`59.86098657453488 - 669.917599671175085855735539176308379497867432934\
26474631995429573075154918702295`60.084072290899236*I)*y^4 - 
  (112.5088030621571570700179898249804285828219452175063884095206311954795338\
5221204`59.822706055676484 - 211.23487219542343532953952316876539287555179887\
487816761452664722304535138064735`60.0962851675434*I)*y^5 - 
  (31.47505564631257599408226343737231726590400919277178498769956635326449039\
443675`59.79431252642216 - 64.17433308719087414722360866900405938485891334121\
911658573091874276806757002278`60.103707383920565*I)*y^6 - 
  (8.772793808594743161759140142839477145500350412724878081240624886090343581\
19544`59.77283286495957 - 19.005408084410974326742490544953273407056018431505\
23466435574094592478849364027`60.10857214214064*I)*y^7 - 
  (2.434447340983285296437432615658185122506522691125617728977965060680347455\
2184`59.75612247521705 - 5.52395609757024224636291497535642443734460111140042\
772245268522017845155227266`60.11197230866873*I)*y^8 - 
  (0.672385098209800444783616308416159564092102636804827824717645730055384835\
32372`59.74278778974341 - 1.5823412985063705105082237832564915986534719970464\
3610121848404020629816480373`60.11446987310781*I)*y^9 - 
  (0.184839818624120050165857031246873368418951301199676157227594640468493309\
64246`59.73192198280708 - 0.4479698193779121350237966006445554054966576002721\
3280965217811760289850283368`60.11637520481237*I)*y^10 - 
  (0.050584238505285864139995819615069264574257910012957823660574448328333330\
75743`59.72291770634041 - 0.1255940884698776040863966066214187529065765993205\
2537422960089431880831908207`60.117871688102696*I)*y^11 - 
  (0.013784604941060745420448095685682595642378766292538399721481922914452583\
06282`59.71535386453145 - 0.0349232505592006324312667977696286689031515425324\
0474374325147380953921852975`60.11907420038368*I)*y^12 - 
  (0.003741629016664208286407130049157133764433760100840711987567508385921176\
61137`59.70892874912971 - 0.0096425143227467037059363751677145768805626351348\
5501499021966030048984581228`60.12005831685264*I)*y^13 - 
  (0.001011907625678544964485768674351343320974663420861303148977238354088492\
4829`59.70341990622467 - 0.00264604226357585752019609766462646112704303186572\
702248243805677095103811708`60.120875814105496*I)*y^14 - 
  (0.000272743397317271427469034449825441739185464198033747634502052851707683\
17065`59.698659300765904 - 0.000722201388965188345315707465091752767377598597\
04721395300742715911885347064`60.12156337429842*I)*y^15 - 
  (0.000073284348784350968070165870118655798761009872943202508316101130902354\
4046`59.69451740663645 - 0.00019617404540488918238041134240413305107255434594\
590716634943463469811598923`60.12214772162001*I)*y^16 - 
  (0.000019634173260414168064926888684904552115012471008679945346566324155357\
22669`59.69089266411715 - 0.0000530601829919484318601885430645693167192775608\
2549058670474190801446994187`60.122648788467075*I)*y^17 - 
  (
    5.24626137235617041275105801043224364087486292286925480639554489167764841`\
59.687704275728464*^-6 - 0.00001429642301873981663914294758070108769784913267\
566813886357185501934466454`60.123081742169035*I)*y^18 - 
  (
    1.39831835560239343713045536253164246798178060135875553596263593223137972`\
59.68488714877982*^-6 - 
    3.83863867929141900581460783510536096289173527613559205938203404197450997`\
60.12345832521721*^-6*I)*y^19 - 
  (
    3.7184000047014039367837974698559227992024610191281275142211400915952724`\
59.68238826155859*^-7 - 
    1.02743797148171127132062310742278859684141239047993348880997285955903726`\
60.12378776673436*^-6*I)*y^20 - 
  (
    9.866613321070737886318861792068524533460477873218887511840888014158059`5\
9.680163999938806*^-8 - 
    2.7420888694468677391803808190129766504689182095446669995624347290757036`\
60.124077417587245*^-7*I)*y^21 - (2.61278576907712072451512133095873760642597\
34198583949753810448307669520376274549646096678`59.678178171529964*^-8 - 
    7.298923852730424657630852796528313047952816283719980260992847834928327`6\
0.12433320240262*^-8*I)*y^22 - (6.9058844236132359719229336311241208639191220\
30072974528972322154540855755599743413133405`59.67640050280365*^-9 - 
    1.93811146326624724164645427520863534661875703099030117747057876706054527\
78445646649210106`60.124559947314204*^-8*I)*y^23 - 
  (1.822072801118650334848580123466547335049332249103264429034420624240170832\
514864179410936`59.674805486754195*^-9 - 5.1347802260221167163504659973944272\
25945737472542214180519076896782519715848791767612341`60.124761621558754*^-9*
     I)*y^24 - (4.79943037344127163517115855486169642090274095964271223388666\
040166869303289030057814976`59.673371488989524*^-10 - 
    1.35756216214311589150475756919759242864687657736652657606718221654665909\
8732727413131765`60.1249415182133*^-9*I)*y^25 - 
  (1.262216521314987802204931376622193436500635806173272566576157576553187931\
84028145536732`59.67208004699717*^-10 - 3.58225258406839476644016565569511150\
601041563550358726293906067286857201292017502695268`60.12510239121319*^-10*I)*
   y^26 - (3.3146470736215250126920852213866752758275971556678670388354214251\
396999517945005901448`59.67091531559245*^-11 - 9.4355786423405752259173261936\
180654594299438958814746417378579112491813417123838781331`60.12524656048639*^\
-11*I)*y^27 - (8.692323330069303216078192349185899138319441824952638188700692\
47130312309600083053839`59.66986362421659*^-12 - 2.48112269791922854807795101\
24861796477435911284827245441029104459457827627548093784329`60.12537599351592\
*^-11*I)*y^28 - (2.2764735225357860648724093716291824622001018147731523890869\
74628903507818688054164748`59.66891312067946*^-12 - 
    6.51391147299520629022018308059082849116962190394876952789684792539122801\
5720455227666`60.12549236925737*^-12*I)*y^29 - 
  (5.954535826151725712581729880570688718083745635448881770898441038701965345\
59530690679`59.6680534823285*^-13 - 1.707621282781344524585620274682512485269\
544716667594656786404077221838963625392053632`60.125597128697045*^-12*I)*
   y^30 - (1.5556786802342219067521230694357509694395538852157421098470978608\
8951134388490336634`59.6672756802578*^-13 - 4.4702903806496868830359002821670\
4446175459249364009145435047961456099796235127693689`60.125691515188436*^-13*
     I)*y^31 - (4.05979930749698889857052362426943591401232206537338869553765\
09222928495298068201446`59.66657178556987*^-14 - 1.16871706781634965864815020\
846544359585158099871203727403759323434521909231916028687`60.12577660689208*^\
-13*I)*y^32 - (1.058341940614653185331306050739083936591608533603466248121534\
6736252503233829325981`59.66593480922406*^-14 - 3.051718994196194453545631042\
7396676866054038982332574479078158046257093222728821676`60.125853343059276*^-\
14*I)*y^33 - (2.7561738042363510774411115928211083189861996508694105578117977\
63651820807179022417`59.6653585688948*^-15 - 7.959221248415330997097219932087\
965899442820945247876640184594459641327676158398196`60.12592254547659*^-15*I)*
   y^34 - (7.1707925040154710861695151461367652854132315412942274614077508315\
459623264273812`59.664837577690626*^-16 - 2.073550010195193071044977530430896\
040162407343249990633606794851011768120583274844`60.12598493607613*^-15*I)*
   y^35 - (1.8639190898250411842940081714781253040635348068835094690185302626\
7968435759294176`59.66436695067427*^-16 - 5.396364257606705096862979149138637\
92194483347811768082595168544362132236077893911`60.12604115148565*^-16*I)*
   y^36 - (4.8406578423563450334559017462205304828726074823163993282470021437\
830111355254942`59.66394232596134*^-17 - 1.4029875435698265556638568441033823\
079645035392812834882918245382653496604877681`60.12609175511948*^-16*I)*
   y^37 - (1.2560763566010744700908476720815611926774368599604383867743880695\
917616200292866`59.66355979782247*^-17 - 3.6441268853746908393618251761028168\
719296715583621660231267156110147359285202573`60.12613724728014*^-17*I)*
   y^38 - (3.2567005644201650007039458698047444570497146929945979476759851398\
17604397009761`59.663215859720374*^-18 - 9.4567093948209671240293950251647662\
30290855150031949538073839471537473555380468`60.12617807364117*^-18*I)*y^39 - 
  (8.437320822057806060230993890432793167783972416641671713656195611664784145\
65704`59.66290735560871*^-19 - 2.45195129892736711319765786267158246431303057\
6582092613163246454904497107214682`60.12621463240496*^-18*I)*y^40 - 
  (2.184289195061750277083987760616144300285030230056723037713754655839151754\
89713`59.662631438133886*^-19 - 6.3522265652819035469535191647395866248178618\
6127842448885820343731760879790279`60.12624728036999*^-19*I)*y^41 - 
  (5.650769670474319052550991661149801933392907062170077431593559846136359898\
3714`59.662385532629514*^-20 - 1.64436570664540668658179337880909987366492856\
290713069156934773682839467291706`60.12627633809606*^-19*I)*y^42 - 
  (1.460862172901694956436160952383017696377500185547038779599548704753324097\
865`59.66216730599206*^-20 - 4.2534764446932876534769382558646259413764327875\
125276897750678762080203580242`60.12630209431955*^-20*I)*y^43 - 
  (3.774214790484216833219606700144040303769095114951367988278983935249396216\
426`59.6619746396862*^-21 - 1.09945328767790138137540816392183636622482286120\
18916074798881704599646949226`60.12632480974244*^-20*I)*y^44 - 
  (9.744747909769132092398351121816463905505582245438345338697223123226696938\
8`59.66180560625738*^-22 - 
    2.83994364894029530952963409661610410881054363122542812290871572550282911\
1308`60.126344720295684*^-21*I)*y^45 - 
  (2.514499293378427534271876962453039235500882650105958810472386492258187809\
47`59.6616584488337*^-22 - 
    7.33086309455029714768357384417450085536526604894595240376700084173149674\
335`60.12636203996034*^-22*I)*y^46 - 
  (6.484538252821468217378740312403402080263291055981208903803009897790888192\
9`59.661531563184454*^-23 - 
    1.89114337893244152657343801031525668386977850682645014362344184321870629\
262`60.126376963214*^-22*I)*y^47 - 
  (1.671330789505198679096725423591950297401589419662476149488548540469975118\
4`59.66142348197292*^-23 - 
    4.87560595793406905278717462100286032973261007084939960038157606080397415\
08`60.126389667159565*^-23*I)*y^48 - 
  (
    4.305368106225956336187112166309171954562031989410716745479049264047753515`\
59.66133286089788*^-24 - 
    1.25625482200734982813623148966049817555015547262437936114355504212984909\
5`60.126400313382945*^-23*I)*y^49 - 
  (
    1.108487821405550726612565942678051747616864715801027979475744388363947855`\
59.66125846646646*^-24 - 
    3.23505381202355183752764556333028356734731421970055760095410566319710755\
9`60.12640904957948*^-24*I)*y^50 - 
  (
    2.85254262456788533730682572537723553637247070813597773156423890555835461`\
59.66119916517928*^-25 - 
    8.3262412152381379059436280305232823617393353729174370033812831141312247`\
60.12641601098114*^-25*I)*y^51 - 
  (
    7.3370480194386595917494581712558573138134832730939046353421461083083128`\
59.66115391394275*^-26 - 
    2.14184860168198889745280449533304057601836518097501081015516786485471184`\
60.12642132161303*^-25*I)*y^52 - 
  (
    1.8862777184559152413057988587181382543366498118612546072340791347526646`\
59.6611217515496*^-26 - 
    5.5069226767161259850339025430634022020945589119930334483809423220230306`\
60.12642509540196*^-26*I)*y^53 - 
  (
    4.847208139515741327095437630856249216932895538308564017249389728637526`5\
9.661101791092335*^-27 - 
    1.4151983541609941104005885878507211205878127976320778134666153599041033`\
60.126427437157176*^-26*I)*y^54 - (1.2450472870322137702589538852262080486133\
019682601145857451734269756998374766765613661429`59.66109321319325*^-27 - 
    3.63513945644381670684051049664657327328746893238167519352750811324523`60\
.12642844344*^-27*I)*y^55 - (3.1966438062589053489419105143174172731680019838\
91619041312114600713919789922361726584262`59.66109525995084*^-28 - 
    9.33312731241884690467550375361532516675563356460101422157413969016119132\
802463016506482`60.126428203336616*^-28*I)*y^56 - 
  (8.203943576252786496086514451475063288141002848089252503468108121350424078\
05696525576209`59.66110722951639*^-29 - 2.39520248964007931904251560516691138\
5828390569512854515992659206773763829784367424173782`60.12642679914663*^-28*
     I)*y^57 - (2.10463422559283312249223015625568126051209698203981780683578\
971162137466731403313656524`59.661128471225766*^-29 - 
    6.14430073715046871605707567659190210218739045812459266144597542617691270\
384445169003209`60.12642430699733*^-29*I)*y^58 - 
  (5.397111809322252195727592753963399795153256807087931398280977637695903089\
6777371293162`59.66115838122208*^-30 - 1.575519676477090242856172874890812313\
65806704592574090513551615304840565772977850739188`60.126420797393386*^-29*I)*
   y^59 - (1.3835092453914054719292703860725595181021552816667068643631422609\
754491423531452641544`59.661196398512516*^-30 - 4.038331837476908235333677470\
8435194159448902893104242636253879655795776906089483503164`60.126416335709386\
*^-30*I)*y^60 - (3.5452217005251038661065930140059849336928021935473535552794\
95851639996386796227608057`59.661242001410265*^-31 - 
    1.03469507093413995423137056941218076303665779952857851489055913447433945\
759227097521`60.12641098263201*^-30*I)*y^61 - 
  (9.081341862840158467451465141933798590358258555173947831877388866889824269\
98559031482`59.66129470431892*^-32 - 2.65008689847184654785807341325766354797\
1440993107321220434806483938265830764552938763`60.12640479455778*^-31*I)*
   y^62 - (2.3254465160842579059388157181779058592889279966583128553451832431\
1779779359042635187`59.6613540548218*^-32 - 6.7850042584716166940868513236363\
4999402150259049555098340903825569580175654617807294`60.12639782395164*^-32*
     I)*y^63 - (5.95273592705048000103197936976863958028225508895418405543446\
3765871999991670577617`59.66141963104284*^-33 - 1.736549253299923100908674845\
60592137752662755910400309197863576039592170463506075697`60.12639011967036*^-\
32*I)*y^64 - (1.5232979565941364507823968908707467004265962078738562782557658\
599222359564778908064`59.661491039250826*^-33 - 4.442992166299549107936155071\
8325356288077745177402457538916869551003629752894717636`60.12638172725519*^-33\
*I)*y^65 - (3.896861465878087428216648244140061862066767968039377068788112495\
582495587735267908`59.66156791168092*^-34 - 1.1363699592971401656957768791073\
930969878806494964414779827892122911372035484375921`60.126372689196714*^-33*
     I)*y^66 - (9.96576553656505990991185825201663535204372916978041893793276\
037813311659167001044`59.66164990455125*^-35 - 2.9055195768639212859791262573\
47793873517014100253207988116233998638733244523219465`60.12636304517512*^-34*
     I)*y^67 - (2.54785983526399635069237042327093289641952091719368057957752\
192923495140334114906`59.661736696254614*^-35 - 7.426627965447960993941586189\
37744699625815027526164540907217399639046479164834848`60.126352832278435*^-35*
     I)*y^68 - (6.51197920247983985788845902410681407810595117793519350308756\
02569768653909008886`59.661827985707774*^-36 - 1.8976980195231169217594972623\
6587611732309502210261273381581802162562541371797541`60.126342085201124*^-35*
     I)*y^69 - (1.66389679302286258749685928018552895651819724999755491412213\
48406535267126048975`59.661923490842554*^-36 - 4.8476776153230064658470992881\
550318951613932509636212604249353698179959138976549`60.126330836424835*^-36*
     I)*y^70 - (4.25029278316064591892695091896929595521668454671300917774805\
2618777538127605673`59.662022947225054*^-37 - 1.23798395723417438920589076739\
47287493060413392004489334159465926686766900476344`60.12631911638337*^-36*I)*
   y^71 - (1.0854090759352134404241544880716391823538263610183675726174011519\
7107471118128`59.662126106790524*^-37 - 3.16063463973902755916596234667471960\
065458973053778044503729565933313006680267`60.12630695361344*^-37*I)*y^72 - 
  (2.771105934929795844193363366123199474590274491020421008200816856534210297\
55862`59.66223273668267*^-38 - 8.06705033358012412852250232769256273244440104\
804902774230753414555290264860839`60.126294374892296*^-38*I)*y^73 - 
  (7.072952126315434044766245640347353116414328516474042040615233409222539927\
0908`59.66234261818809*^-39 - 2.058446129163489820847381144436148541696003949\
55118471524025997983555875366823`60.12628140536403*^-38*I)*y^74 - 
  (1.804840995314806364476601685891730326007618649772268024265187082509704912\
791`59.66245554575638*^-39 - 5.2511142797080680681639131485252332639552998990\
257018510976269467333390196721`60.12626806865515*^-39*I)*y^75 - 
  (4.604372415546789619607629039687111248822529154896828485374615437562886556\
644`59.66257132609851*^-40 - 1.3392248655123981271162472221093177346868256251\
981722859891565195861353033741`60.126254386980776*^-39*I)*y^76 - 
  (1.174350517309416064745603793247238935551784643713702424486675652578591614\
311`59.662689777356206*^-40 - 
    3.41466692015067766411490644876551100297912228415293094245093563615690418\
648`60.126240381242184*^-40*I)*y^77 - 
  (2.994492938068034050628034350969674244880462579134302551902404655539464779\
49`59.662810728335764*^-41 - 
    8.70439590571484724647942186633864487297189291073101786512636471970026160\
123`60.12622607111646*^-41*I)*y^78 - 
  (
    7.633952506136412125557458948266241709368667276321831300434502548792880982`\
59.66293401780124*^-42 - 
    2.21833387451197691046263640377341014358365297297762992445720155268041128\
337`60.1262114751393*^-41*I)*y^79 - 
  (1.945711762620298100431135586068423236288889625172311420925727138780707181\
7`59.66305949382099*^-42 - 
    5.65217528041083049298882531312037382784565484383010450388240619317232144\
47`60.126196610781*^-42*I)*y^80 - 
  (
    4.958069921476455008790766610956232201908348523624704453320995146927788736`\
59.6631870131635*^-43 - 
    1.43981644135376574413405982641023648021918536863782072551632055177484991\
6`60.12618149451683*^-42*I)*y^81 - 
  (
    1.263147333439844372174303671423219307520209246334825767830478437194050764`\
59.66331644073836*^-43 - 
    3.66693921339168126459063707754101046192626340911390693369721171167339509\
5`60.12616614189199*^-43*I)*y^82 - 
  (
    3.21739697036578178997935190167942795190551547463527751493186902987407645`\
59.66344764907799*^-44 - 
    9.33700447674231592448794740187799057554194083458278487381826619365785269`\
60.12615056758156*^-44*I)*y^83 - 
  (
    8.1934451917323086693618445856995693488048043389414282718091824953758549`\
59.66358051785741*^-45 - 
    2.37695423753967116428641032564077162839298709372375887838148656590790377`\
60.12613478544613*^-44*I)*y^84 - 
  (
    2.0861313373128385239096539869169182231546488595967207357196711078793246`\
59.663714933448425*^-45 - 
    6.0498627494507132596062680168392721065008884012392376645885370478270049`\
60.126118808583165*^-45*I)*y^85 - 
  (
    5.310455730618248671620722108651214530033587082171714023085933567163753`5\
9.663850788505634*^-46 - 
    1.5395140390969578171145231670758760325220681449822011419155298255149612`\
60.12610264937481*^-45*I)*y^86 - 
  (
    1.351570777005379320759142340175934218298988171816810071930078104293236`5\
9.66398798158167*^-46 - 
    3.916851722283646688310846770557876855674742474399176828657989198162018`6\
0.12608631953211*^-46*I)*y^87 - (3.439255129980121368024583757882965442529826\
1632026798642982627148671203779506628886036156`59.664126416769136*^-47 - 
    9.96340552545786527913649309887553772338389661608292487194418814327339796\
28323643052923091`60.12606983013605*^-47*I)*y^88 - 
  (8.750044989764828662056413597875504234839011132553934218260947697030948583\
98824022380963`59.66426600336761*^-48 - 2.53394669301835002914760903971088917\
65204626190370835767517866468875572556310608123679844`60.12605319167593*^-47*
     I)*y^89 - (2.22575885047617640914560205527541314641106468862768159321115\
9121683301593178576397849523`59.66440665557312*^-48 - 
    6.44329280324960708712489841971717229472988604157888948793715077433201731\
6953408972211988`60.126036414084794*^-48*I)*y^90 - 
  (5.660691036198586838997147263029370053349046180662638933219656388941231918\
83639876366042`59.66454829218874*^-49 - 1.63810096465700720824881907516493260\
5082839857397322291109297109960937219662067986459661`60.12601950677246*^-48*
     I)*y^91 - (1.43941443728577333036256896593089384291037592018648673258868\
826663485508777845737090445`59.6646908363548*^-49 - 
    4.16387320875152154602850305874888741898963244731720926752608098120198600\
992408734101339`60.12600247865651*^-49*I)*y^92 - 
  (3.659559495346083509337350698945059136796745902698836755047683792792033725\
2117362232435`59.66483421529682*^-50 - 1.058229672786989802532744659157716899\
91444896436273947483270321876868525443776094293879`60.12598533819096*^-49*I)*
   y^93 - (9.3025020630284828484057162933332743921385167878929663407254004790\
56611351626773236858`59.66497836009004*^-51 - 2.68899198855562125561039667652\
30566847391027856519225257499026968938323569872143375596`60.12596809339297*^-\
50*I)*y^94 - (2.3642867625656060532162787735226254630277244064514181377544390\
75069278855459566371299`59.6651232054395*^-51 - 6.831682855741782070197177548\
211549980055889320858963322462912406459095639504946824897`60.12595075186806*^\
-51*I)*y^95 - (6.008019114145045335281406990850351597939411163764882996826939\
8790034417676729163482`59.66526868947419*^-52 - 1.735385390720952769631279231\
922879846513715758732608977143035018886654838102125663028`60.12593332083338*^\
-51*I)*y^96 - (1.526492122052344165188461762907211599023765734499065168346152\
1030404950670374404519`59.66541475355437*^-52 - 4.407533490039567792970049296\
60142961619102778293910570992956911765174180629964269737`60.12591580713962*^-\
52*I)*y^97 - (3.8778519548184207733872138016440104291217206544984698029480990\
128740152597254893242`59.6655613420913*^-53 - 1.11925256968614172904526736496\
428048080834977157066432036894613417294610900731382518`60.125898217291514*^-52\
*I)*y^98 - (9.849689304223822143575947658488450257796440199415812947088300731\
713350145981296546`59.665708402378044*^-54 - 2.841807699215982215382902557781\
310629511965696289484598270113117006949014059620129`60.125880557466886*^-53*
     I)*y^99 - (2.50143777878811392542549718986358874126253900112523948993451\
9544446196756764036109`59.66585588443115*^-54 - 7.214340792174640814114167013\
860857535181575426602074043706078813250241297470622878`60.12586283353473*^-54*
     I)*y^100}


==> anc/P_numexpan_CF3_sm10.m <==
{-36849.211756313019712214215116833114332955004951630135107594947584490573786\
70935625`60. + 7948.898339573899126940493058256015064500206133906977089801928\
5340651464444298027`60.*y - 364.980676923877647951941239414043880979394743001\
64825281863633106963161083098134`60.*y^2 - 0.80497038570992741610764137118347\
541537517559471088201755571240895095330790009`60.*y^3 - 
  0.1545088227581785165145037009436051656157374603920792945931421291061049706\
3223`60.*y^4 - 0.013436005042589285956602278228853332399140341059426842648924\
53530883057297671`60.*y^5 - 0.00097720260226758588302748898623746562436918782\
016283608743592370854444361195`60.*y^6 - 0.0000661498055162080218300724689245\
2816369241712027276839430560562571599822541`60.*y^7 - 
  4.27308739320371091816431463545168037835552827621578605175010400455043103`6\
0.*^-6*y^8 - 
  2.6382455713660314978813839948976988181349072148672961946359964708670086`60.\
*^-7*y^9 - 1.5380740442928515028591359438882467941455064170097505106924856655\
307666175560704221410475`60.*^-8*y^10 - 8.20072946113153658832021800008577728\
257732519735662049252769811377303807006082881176411`60.*^-10*y^11 - 
  3.6655023890086602766263635008026395286192291964270430023280579863381319665\
403280813989`60.*^-11*y^12 - 9.1636584796284483689983160205308257161254256454\
6545183277137132975330203162694080992`60.*^-13*y^13 + 
  6.5405369247163373317066993168121066363552384084613194175730825123166432956\
978928852`60.*^-14*y^14 + 1.4661084613068155640048330521907528802942158071765\
985539221081840722911272788417191`60.*^-14*y^15 + 
  1.8053354011325729504424061419893355553646543899737367885346864375089751680\
89284452`60.*^-15*y^16 + 1.86211635980637522133436732297423944318902836325105\
222626728998826496325662882436`60.*^-16*y^17 + 1.7607864055804068093445914515\
281940755722969470190665404898696803830037999967918`60.*^-17*y^18 + 
  1.5805373078302130038692525000695603978348962355235704354099559238672374328\
94614`60.*^-18*y^19 + 1.37018675560494263509860219468879649246658688483860856\
065173235514014193392997`60.*^-19*y^20 + 
  1.1584691349301390116400172451947535616610981222014473582753648354462535684\
14`60.*^-20*y^21 + 
  9.6111134399158911682494086794311000631055060527666307786454333292675288902\
3`60.*^-22*y^22 + 
  7.8563182053118720385626355577307167651982275937133583743101247277077008639`\
60.*^-23*y^23 + 
  6.345466842355875972032776318159616651693331929680334289098263183548352376`\
60.*^-24*y^24 + 
  5.0747455166697072766524914373369763831140542949307978078578021575336814`60.\
*^-25*y^25 + 
  4.0248913011509510824454255829194493536198260823147518164971305065487306`60.\
*^-26*y^26 + 3.16964817480343627281478750636501755606692036816265564800352058\
04019488491781153961196928`60.*^-27*y^27 + 2.48085723865622429860926100362031\
2680806944716008222596933451736815238657943896711832864`60.*^-28*y^28 + 
  1.9313523777731592937759701777007322377485848232122701237501690335983080995\
3120395413125`60.*^-29*y^29 + 1.496456797593800691287055837094836322313707616\
4923071750942413021856430546084269661549`60.*^-30*y^30 + 
  1.1546134867031787871881332619296529349550053942210924523408524072680816517\
20454586731`60.*^-31*y^31 + 8.87501328765334112209578931693786465313761935262\
80534440442981056963596543501646473`60.*^-33*y^32 + 
  6.7986461812293475407262423604537192334260664626852859248453772067126207381\
68310948`60.*^-34*y^33 + 5.19199985628855682055163700562776381166693530519886\
092446398396198784916385847992`60.*^-35*y^34 + 3.9538892885514463790398344631\
157387796798186156662699555939457289710266117036214`60.*^-36*y^35 + 
  3.0032753914126437172732428687759099560097969882426919472246053122973526684\
16878`60.*^-37*y^36 + 2.27581485163850102844273108454197429113298636194310667\
55034083681128006543299`60.*^-38*y^37 + 1.72079563620493738258294375137993570\
01281852701058007611776160895646883959623`60.*^-39*y^38 + 
  1.2985019992196248798802928728712151897586866328481111441485552430384999733\
66`60.*^-40*y^39 + 
  9.7800147868136458021664097117491499923364992729230600308842353423196776767`\
60.*^-42*y^40 + 
  7.353192436350564338930630024388182596240248918030970315121449277371703678`\
60.*^-43*y^41 + 
  5.51953053370155965237172980907735960366765087378355960475657253972202667`6\
0.*^-44*y^42 + 
  4.1367897197715364221353322425109113026209067769522376417937490316499002`60.\
*^-45*y^43 + 
  3.095999268586075723515910526199513209845227269597552320644607075539047`60.\
*^-46*y^44 + 2.31393728875259511964773463343206442120264558167720802091055504\
90339425710711359325611319`60.*^-47*y^45 + 1.72722760980237663194542660065954\
5871728995405092630631072332720595984547955362139846139`60.*^-48*y^46 + 
  1.2877329420303576594782203627684077034714810304696359210091954082057828024\
4300529732872`60.*^-49*y^47 + 9.589781028209192393717017260056325335175150739\
833622600616806006823226304920092867075`60.*^-51*y^48 + 
  7.1338557574245155603955412666999312239032868035259783623260684588061219712\
4346294619`60.*^-52*y^49 + 5.301475317352582734669928127003951081099159314812\
2185223832684173644843853257648856`60.*^-53*y^50 + 
  3.9359370508401404851435133943875756850384044758292829080086397895153106580\
02235024`60.*^-54*y^51 + 2.91943668206845809055387670650168406486105655908784\
696644137448257449167113048918`60.*^-55*y^52 + 2.1635579666780472313329834665\
321459894265998845213457880694796507340880082739996`60.*^-56*y^53 + 
  1.6020433373795547948633279894604390409347013787587869740192108080530613256\
02473`60.*^-57*y^54 + 1.18531205761176131963211351289757463143949855374500446\
263175986444731066791626`60.*^-58*y^55 + 
  8.7631292565326545516868354551831428880941839372960852162775865784488319223\
51`60.*^-60*y^56 + 
  6.4739322348792485805474053323526209889634029726818907329531794142889651187\
5`60.*^-61*y^57 + 
  4.7793948995072572689622479963305264467940643304175701085098967801940642293`\
60.*^-62*y^58 + 
  3.526030711810864026782493987812395791481994661634960043355750750175177101`\
60.*^-63*y^59 + 
  2.599677480862885690294626751563423520551551224207264038784402234507229`60.\
*^-64*y^60 + 
  1.915508779161098031037847387807600132580553620692139851845715687807274`60.\
*^-65*y^61 + 1.41055669272031521485697413407650369513333421577138871917081327\
80049529018522982211847087`60.*^-66*y^62 + 1.03812224503403441751209612056453\
6686439341635237042956718825632802936152148006246227124`60.*^-67*y^63 + 
  7.6360237613502660864303819891742374155879661320289826486732162890119895465\
045361573151`60.*^-69*y^64 + 5.6137830136072565995963622974236962603800927999\
41171660681422770357808167969986128404`60.*^-70*y^65 + 
  4.1249798082079587194146838027970439924049137956903094444658680770836457946\
8443488871`60.*^-71*y^66 + 3.029519272866325399157878890512324331973984713142\
9711047390230642558354085095643254`60.*^-72*y^67 + 
  2.2239177548803766507793553540723341287012306296888858198668465373337329821\
01911583`60.*^-73*y^68 + 1.63178851879380941765767184220047867112046903739464\
019610679615969834431826608177`60.*^-74*y^69 + 1.1967842214696580039815943789\
83239167068446369705190519285666367533702382606372`60.*^-75*y^70 + 
  8.7736643559101508261371962016886252601091806199600109800622204523595593885\
4012`60.*^-77*y^71 + 6.429325227209343491998333628677998489853363792058653313\
8504508530649508248873`60.*^-78*y^72 + 
  4.7094993257406890555476169227580399851371247957176897597818392073733694958\
09`60.*^-79*y^73 + 
  3.4483752784542240704297364099941851913136827187462196416114550237879437649\
2`60.*^-80*y^74 + 
  2.524003580150304938438626541233475588840443314714868221119312431827503461`\
60.*^-81*y^75 + 
  1.846741251515757098241020202927513489729251767814834253438073167197844751`\
60.*^-82*y^76 + 
  1.35072683981185214781302907647741755261556994807702948078072483893685147`6\
0.*^-83*y^77 + 
  9.875951503124653400243455883840056927682642661647632270127986817345455`60.\
*^-85*y^78 + 7.21846162922255816687006585349202234412065533056330961825435589\
9732106771855817220168501`60.*^-86*y^79 + 5.274348208541049692050470246832463\
4362347184754070378750768535734259852617600368849026`60.*^-87*y^80 + 
  3.8526128363908669868195401341020905165175265300797885192314249317653877154\
871144292427`60.*^-88*y^81 + 2.8132490033368522621350970658109571295216745997\
49620684879503426002776799139837826917`60.*^-89*y^82 + 
  2.0536710161306243993893638652296977818309525246069648573051137906996125036\
0226201696`60.*^-90*y^83 + 1.498742336723614524899622825108446761410200848052\
1702745748020782063942273344114347`60.*^-91*y^84 + 
  1.0934523073886831749885791712088993059237857585006007031928976289860834564\
50081866`60.*^-92*y^85 + 7.97540445941613398245786210639234763162624443155612\
54664247931991090882458498112`60.*^-94*y^86 + 5.81552191766332149252690111391\
894974506456236903148947538798202230057818221081`60.*^-95*y^87 + 
  4.2394622512714449734198416854374654003613606888794899601110176950732935421\
6371`60.*^-96*y^88 + 3.089739161952904055710743847953446127114166747272851478\
8716159647571532711412`60.*^-97*y^89 + 
  2.2512545159745910961347407262070205192467271220236802953908147236532450711\
94`60.*^-98*y^90 + 
  1.6399166449879010170183413706984823850765749583363309685893412614123785588\
8`60.*^-99*y^91 + 
  1.1943068233652722401748161022974693523221582685247005745760478750581820169`\
60.*^-100*y^92 + 
  8.6957989121136981410610031601892967949203998191713493844380219920357085`60.\
*^-102*y^93 + 
  6.330017084075504894786131698081655988570857527581302497443704565575285`60.\
*^-103*y^94 + 
  4.606853429082124861529962395967741857964396103085384018395285128138262`60.\
*^-104*y^95 + 3.3520481358568575308157789555680832146637674450835640105891834\
73232341489195236272339012`60.*^-105*y^96 + 2.4385102177074031867930060246489\
3689050833011954839902738125969710240077495373926141865`60.*^-106*y^97 + 
  1.7735746164830564044069769499680091918422286773523383294499143463824467509\
503884177825`60.*^-107*y^98 + 1.289694658735142353153927712912665544037775740\
877830933743515133591333238122499339943`60.*^-108*y^99 + 
  9.3764582332944039237367657356941181519865933164724810806827914102805089177\
996205589`60.*^-110*y^100}


==> anc/P_numexpan_CF3_sm100.m <==
{-3.8122417007979457166085106258314428497384328148892742054812543812147244859\
490225034`60.*^6 + 75782.5476846914359014105729683324073309955020097382656469\
1423891251354130629821114`60.*y - 364.707001681915729832795205216145068589778\
24603890857588712140880134919379381137`60.*y^2 - 
  0.1546216073613938822004968106793106174266907465104078990197753251835374320\
6472`60.*y^3 - 
  8.84703919673769180120070728361168379579623161129279511265718346741665377`6\
0.*^-6*y^4 + 
  1.21962684958510556381594527049643882247827176167913688631191390604043113`6\
0.*^-6*y^5 + 1.06402027584975906498442609454643790520654802412067753912434753\
20006482887839922820016064`60.*^-8*y^6 + 7.8317399663528099804849637872602469\
241149854568813796054861732259415257713546601683291`60.*^-11*y^7 + 
  5.5526181347515438000968830887807331465047969695276709612899272406232999529\
8080015168`60.*^-13*y^8 + 3.8958675258775474313632273041818121085292748295911\
20153922914071990183689773190925`60.*^-15*y^9 + 
  2.7170577362515158771828550252866693336628963370701423428932605602261626891\
591959`60.*^-17*y^10 + 1.8768732676659312763068074586314506788268079749755572\
5577751910060770343384232`60.*^-19*y^11 + 
  1.2729708442712306927178463771456519483306843935628102184616727742988026030\
66`60.*^-21*y^12 + 
  8.346612864299795661313210847331112419524659291065633245987576452422049977`\
60.*^-24*y^13 + 
  5.1368264490906600086556527729394127823945644830962230537281313121438496`60.\
*^-26*y^14 + 2.76915194249667829388923860729055453149027700500372350805130451\
3833401029793381581971031`60.*^-28*y^15 + 1.013724361202905765929316916107601\
4212504088477756146516719124376501121148087801537644`60.*^-30*y^16 - 
  2.9113961249315216394024793957649715159361038128682810225984145172560851545\
697357199`60.*^-33*y^17 - 1.2607355104654168869491615196431301275382120382380\
43840833709919210720110936796629`60.*^-34*y^18 - 
  1.9783796366915014528300688857756638960092098151096991612170958803024046500\
572101`60.*^-36*y^19 - 2.5050381205994954637346588576433096088256590470958152\
1701225458493835917476942`60.*^-38*y^20 - 
  2.8858449451489243748764414639236150586166544165348528836075439897726899915\
98`60.*^-40*y^21 - 
  3.1545737318973296381362556043681568747090924505733549637522047373116779552`\
60.*^-42*y^22 - 
  3.33674682198646944231440180110857322745606200490176731703939095701596041`6\
0.*^-44*y^23 - 
  3.451824916377158036424416030334158140679359773493120576882356212118197`60.\
*^-46*y^24 - 3.51476819376537917878832752451098342755915972679985272233829880\
186851475896331890505542`60.*^-48*y^25 - 3.5371622772021838990330190233050978\
519048877894165425571725412829637792928197473667931`60.*^-50*y^26 - 
  3.5280392314760959433079157789578617650905427373984073333052259252770817488\
3956792832`60.*^-52*y^27 - 3.494482334407911779369412614385883476442477384159\
358202155382124421266322590542646`60.*^-54*y^28 - 
  3.4420758502115703377203915146563007501212461526894334251887721918613617075\
352491`60.*^-56*y^29 - 3.3752425387382518401728442379157612461562501242290065\
4761097406564352939705236`60.*^-58*y^30 - 
  3.2974990551685612611753421207024969903477350579640676059467701790298841750\
33`60.*^-60*y^31 - 
  3.2116507407148283274887308243601627622596891959752737695439544517141443499`\
60.*^-62*y^32 - 
  3.11994128613967644452472719659986958383813870385338587644143255841375626`6\
0.*^-64*y^33 - 3.024168520291154803613810900563902749049598573812642823228228\
1054517016609760700542874702`60.*^-66*y^34 - 2.925774574103958283115714372250\
50527912385521759058151775642314434808343773427051250153`60.*^-68*y^35 - 
  2.8259165201349556682878220335131998466223669124422219278259088526045919768\
86650600647`60.*^-70*y^36 - 2.72552203346911269327380710157323719079896553974\
39284573659946853189801353341931814`60.*^-72*y^37 - 
  2.6253334869635478259972027613153513836662187117546491598957582962699385977\
4079333`60.*^-74*y^38 - 2.525943061419882423840118841525668559854201061223403\
056338927103272723010732464`60.*^-76*y^39 - 2.4278208350156516299640684539156\
740961398697005887307530690547949076128542192`60.*^-78*y^40 - 
  2.3313373567633560276519756961830373831176496785515694262224613454967874189\
3`60.*^-80*y^41 - 
  2.236781863695198276776742582769818395580563543368437187489307207686828029`\
60.*^-82*y^42 - 
  2.1443770406706175919951610635007479111070097597320319471354731993029273`60.\
*^-84*y^43 - 2.05429102336303577121181873682487451294358142157317228999944915\
8786035759892565806087469`60.*^-86*y^44 - 1.966647193246390989288389701941167\
7706235189091310177048376288057753621969948388778787`60.*^-88*y^45 - 
  1.8815321966624458013795402992884177131892352809925773643210057026460949564\
1828768054`60.*^-90*y^46 - 1.799002529749551561916240255242846083531688550213\
42945592580642744691763131020798`60.*^-92*y^47 - 
  1.7190899608041065839224742871284159631535391271784367398934631614640498241\
811255`60.*^-94*y^48 - 1.6418060067882284949907986502960432769108318663520133\
5756190676649469076687604`60.*^-96*y^49 - 
  1.5671456376323747006702973065432661453826822736893547542739237144209929663\
22`60.*^-98*y^50 - 
  1.4950903480221448636135159931936817705990277242628148895220237521838180684`\
60.*^-100*y^51 - 
  1.42561070946347921418616218379395767176656207556639376167035278871643425`6\
0.*^-102*y^52 - 1.35866849403217831923886249004225512772470917136597722220365\
94202912765655453616642093809`60.*^-104*y^53 - 1.2942184441371177498858364044\
7870624482705017094133380140316360482097152656456773854145`60.*^-106*y^54 - 
  1.2322097489405804085478999361347030330337587006636787746949447949701385117\
94653628004`60.*^-108*y^55 - 1.1725872770704587271447336491234438661927760542\
512154616868122786649793365422679791`60.*^-110*y^56 - 
  1.1152926063728387614606021018476707112008525121855720142919665665120902911\
729671`60.*^-112*y^57 - 1.060264884256237331889999904872509760626421120376781\
499474420405484294563236864`60.*^-114*y^58 - 1.007441546330544996740500227650\
7037533067555863303200134760782239258441862891`60.*^-116*y^59 - 
  9.5675891627680183779586922541862772376939010489892763188833376004365021172`\
60.*^-119*y^60 - 
  9.08152705986658627154446111956196817594914960576236003940755590216488133`6\
0.*^-121*y^61 - 
  8.615584318148342498494240082063769052324654263155892709856829410439631`60.\
*^-123*y^62 - 8.1691176016036964206215146754856389553801154177494786834712252\
44067434815819484141937321`60.*^-125*y^63 - 7.7414879342617734577446104841689\
081805417804324114435247641414485454780699058344723373`60.*^-127*y^64 - 
  7.3320630561566625857412471756480724821373598978407945514125484278925575068\
1876536036`60.*^-129*y^65 - 6.94021935341225208246671511622606314014005892384\
710009813818668687030676440594844`60.*^-131*y^66 - 
  6.5653434278653323376175610268892596003125027136741295676663324700706087207\
67415`60.*^-133*y^67 - 6.2068333613809205210112745429618370654677075199695845\
1776164739672429811205785`60.*^-135*y^68 - 
  5.8640997214458654522896658135874209045058319120847289959231984601889366645\
18`60.*^-137*y^69 - 
  5.5365663474600650028535752306777473355214684096918075254586594023617257972`\
60.*^-139*y^70 - 
  5.22367095113704934493703188220459343156128301237463837552247310420904208`6\
0.*^-141*y^71 - 4.92486555937928342944764954500737756543166906394235944469654\
64848989528986072953860538265`60.*^-143*y^72 - 4.6396168237459788828149590672\
850207495229523969402858548169140456096147197284521504919`60.*^-145*y^73 - 
  4.3674062170490240351151633381809882126419134049111921552179474096215496334\
2068074173`60.*^-147*y^74 - 4.10773013458587151876813666484805325978560337182\
0158310072393944832294369104955943`60.*^-149*y^75 - 
  3.8600999149560391444694308490413472752073111286545865089996419216993106740\
2851948`60.*^-151*y^76 - 3.62404179323509692539546034820175929975625993435572\
9106928052967405945491553215`60.*^-153*y^77 - 3.39909679743425885812373245595\
52276505012061856325482762501158301796806934388`60.*^-155*y^78 - 
  3.1848205976031192075791349674846786221299059372520878580446114503410551746\
6`60.*^-157*y^79 - 
  2.980783315594472522332093318728551893215435139742778120467201806663136253`\
60.*^-159*y^80 - 
  2.786569302367476177309659015466745453458450610346707767372961687920977`60.\
*^-161*y^81 - 2.6017768887284958142991275690440644727418123236953388785981084\
95951507394123999754831667`60.*^-163*y^82 - 2.4260181145725461785444564175360\
199747118903142473240999068924703557445367353286294474`60.*^-165*y^83 - 
  2.2589184409710865588451837732658287701719178619706441110076175860321697918\
4877358626`60.*^-167*y^84 - 2.10011644883620771628411066735946033521098468113\
0749442397292628780076148989164976`60.*^-169*y^85 - 
  1.9492635273619219539233497399964177789811558785799506038712806051103086357\
448683`60.*^-171*y^86 - 1.806023554987651339173942438022103914536527277694798\
25063715690073899080349018`60.*^-173*y^87 - 
  1.6700725752363739116252183901200738660041125341064807752707193542888744971\
43`60.*^-175*y^88 - 
  1.5410984694411500276920947446818872502820517528621233489349863022079931805`\
60.*^-177*y^89 - 
  1.41880062808120584085898501031723978472224773120890128057691809128787473`6\
0.*^-179*y^90 - 1.30288962219585259560455817857574945699409340523549051050247\
184866318007017147995149828096`60.*^-181*y^91 - 
  1.1930868761256994112417038650484941905658314023604844529856361884366840885\
62079496038374`60.*^-183*y^92 - 1.0891243426411273888759823192208147506800388\
538802797320809977003941566675706221167096`60.*^-185*y^93 - 
  9.9074418135378358830134029152955828127749928548754661911060227348778701885\
126443492`60.*^-188*y^94 - 8.976984411644626063524487242531865806742005176874\
58998449923930183857707540429728`60.*^-190*y^95 - 
  8.0974874737720776928318686167221555570240443166788234730218380557398545004\
17745`60.*^-192*y^96 - 7.2666599400224319814926705410013725006507204589519918\
830348038397546934048989`60.*^-194*y^97 - 
  6.4823004167726181292614784824120119923326489299640744396891697552084409565\
1`60.*^-196*y^98 - 
  5.74229421555768486201664002146149818781995860559835714727867190002639038`6\
0.*^-198*y^99 - 
  5.0446104544099879905960159055655144574736149534942905656062229357128217`60.\
*^-200*y^100}


==> anc/P_numexpan_CF3_sm16.m <==
{-97636.089660004326577776524485041328931591704195354998355029430978828002710\
20292086`60. + 12318.86519213744270159745470354664401086264234802019571399684\
357376199219552644535`60.*y - 366.7873361457951318553439369522011827038960066\
3341439577990041598211380855336778`60.*y^2 + 0.467361117230276639991008837412\
4777972582094269417445215374344198694391314223`60.*y^3 - 
  0.0064528461955126084013459075421831074766784823750099827925185629805116394\
4278`60.*y^4 - 0.001188123603446972525284725498023197162823274480560661225762\
98747068242502425`60.*y^5 - 
  0.0000776514662359820845792503673408030889306117565318544811680555601305995\
25`60.*y^6 - 
  4.23034538551830743992339349243459995556958366456999051259503695199612093`6\
0.*^-6*y^7 - 
  2.1513142903576206429173789369603423522963981897294712967302298893579073`60.\
*^-7*y^8 - 1.0558620157555699375789929211208314666220747025007796767102608488\
978950867134430063425605`60.*^-8*y^9 - 5.062761016057490857499360536480513976\
60669652014765620716204510847644356589231116921851`60.*^-10*y^10 - 
  2.3821731454805234037894815153050335339847689370637326135709280040445206149\
093261566688`60.*^-11*y^11 - 1.1007520137284828813505460156825234257795007674\
54221661325039736028627401196077543037`60.*^-12*y^12 - 
  4.9867359096518073700890690618513114955802713703325697845177037738964834577\
696477289`60.*^-14*y^13 - 2.2061244624955649708466350142020037841452481996584\
20479896716952741023503797846989`60.*^-15*y^14 - 
  9.4630804803811700728398999301128557641001560670119785031822974682026704069\
725322`60.*^-17*y^15 - 3.8861772618171560896663328110656064459134025027878429\
9132885985610784200835986`60.*^-18*y^16 - 1.491030657555955219506046197683496\
83342105744409449257609473113206398376301633`60.*^-19*y^17 - 
  5.0532134798038967538968429102824356472182236436777165468629417987179804622\
32`60.*^-21*y^18 - 
  1.2568455493328254427122570277640451131288187120552151870280339628224791921\
4`60.*^-22*y^19 + 
  4.00241294509622568533020133840243267194210326778177429831140718906755478`6\
0.*^-25*y^20 + 
  3.70666273989722505183896009371170407043012537248746782381214556533205996`6\
0.*^-25*y^21 + 
  3.6872080125484714466870214090669367892734400482828518702288603976606919`60.\
*^-26*y^22 + 2.80014710397739048901216369352435289490610323030294140321295079\
23484582157224296756143812`60.*^-27*y^23 + 1.89782658966749314689518418659650\
2083087728736992652224402379556300535252360597221617892`60.*^-28*y^24 + 
  1.2073809078081886770532026774414393508296616888170216225634668061030082463\
5110119393003`60.*^-29*y^25 + 7.376492925402138781848130993197689236889265846\
256200565725412046199049439737671287362`60.*^-31*y^26 + 
  4.3813310703063086145122109234397393968623634867482091969386923515652873872\
4227555299`60.*^-32*y^27 + 2.548693285022736942422645038211070351630580694203\
510976927713270419876989919351593`60.*^-33*y^28 + 
  1.4590266984758011404309044099975687420627872694238137320302306395569161260\
32705621`60.*^-34*y^29 + 8.24649693317190283758282994794499754448507713967917\
65736347994969517518012409468`60.*^-36*y^30 + 4.61273472010053156054873720339\
4155588758053163072143742471136786759851675749985`60.*^-37*y^31 + 
  2.5579273829438674689895468497915515453467650742806825261184267278531140839\
123`60.*^-38*y^32 + 1.4081109370797026040133735649245919257102674006828870038\
099773712954390102701`60.*^-39*y^33 + 
  7.7029279298618316488017407252579867037927422451982801039146408439975141021`\
60.*^-41*y^34 + 
  4.1908727856929484817663974674889205523171621043901811186269962369290025124`\
60.*^-42*y^35 + 
  2.26920529761764577462669648345223985289731976014639076233320326970426131`6\
0.*^-43*y^36 + 
  1.22349678328178517627333268462242895443222169956533870022945979614730259`6\
0.*^-44*y^37 + 
  6.571893688514194871293139497616579082095063849265673827867084365451433`60.\
*^-46*y^38 + 3.51806830293263310665513761344424946499850325083029749570426434\
36716200657662362690247893`60.*^-47*y^39 + 1.87752748059621726720541479733725\
6591615834393270824422201923600776151443283041852714616`60.*^-48*y^40 + 
  9.9921424522982545663851502816248249959011437676206800105188111581689988243\
677262199703`60.*^-50*y^41 + 5.3042824920476207560209607721692816537855491815\
53445609457535381593301341384753934199`60.*^-51*y^42 + 
  2.8091968992508811134474352920494424575024962866244624748942604742796772792\
506638085`60.*^-52*y^43 + 1.4845870329072188574853347518117654589130749717827\
473661800052881726658355926237479`60.*^-53*y^44 + 
  7.8301126186801599120683786954708521920712894515016705950086654042771805150\
7640627`60.*^-55*y^45 + 4.122228652121045046749084261874667315764201385041407\
2691341085056683380753885059`60.*^-56*y^46 + 2.166475943937911860699522560550\
708021561515998963767195273817243625177930288752`60.*^-57*y^47 + 
  1.1367985467400986400162769790887005645435977754026430290509664873958167901\
4217`60.*^-58*y^48 + 
  5.9561557215897442785669994114114431208455642645860634805519879648186480229\
85`60.*^-60*y^49 + 
  3.1163205689905521203270026702817350969351815036053574385547218186119132384\
2`60.*^-61*y^50 + 
  1.6283530716525567921893756838318665538967692800166631740435016353281338809`\
60.*^-62*y^51 + 
  8.49804177755829710604722678386003339433941960686745869619097255934490271`6\
0.*^-64*y^52 + 
  4.4297935706637219200159150621567319826846668043090783651610198647331605`60.\
*^-65*y^53 + 2.30658975240918280325044175877968339908801664785110333662334570\
34642887359188916376960131`60.*^-66*y^54 + 1.19978950000453553790743633823419\
2377293391782763983497854696609579647939092270942341296`60.*^-67*y^55 + 
  6.2346360924201667647449478039835258852767210827713442237994241948449324925\
223365837889`60.*^-69*y^56 + 3.2367577713854776184806150569785320369747233870\
96106064564663206890495987218787635556`60.*^-70*y^57 + 
  1.6788904563813356714773557493799421963460577274356689095823422516656340198\
675615815`60.*^-71*y^58 + 8.7009393543665186287492941966216484377317496676646\
31071181246277194286820218592654`60.*^-73*y^59 + 
  4.5056635045568820866571479931389615208801264140709924746039519692010162283\
8261647`60.*^-74*y^60 + 2.331396817412903126250238211121128146941626562527893\
8101586655924263300393638093`60.*^-75*y^61 + 1.205461599537151131306151128520\
130590878800489243406199218004003765827644080168`60.*^-76*y^62 + 
  6.2285105398836313113391284876517329805185877013099526010264563142303929724\
04`60.*^-78*y^63 + 
  3.2160416687626999318236441897369259497143952584180613479238844506735852282\
91`60.*^-79*y^64 + 
  1.6595026039796831927030290112086387267739406775979501190816120638755617917`\
60.*^-80*y^65 + 
  8.557845182596532912613453026677223542881092775788434262223893680572345221`\
60.*^-82*y^66 + 
  4.4105407706574305455922972682585486299268452707797657857553928687448865`60.\
*^-83*y^67 + 
  2.2718008452404550079182958518955250714880422738133832764949139872369147`60.\
*^-84*y^68 + 1.16952404708625917450916921872937176667914433473502775406846859\
69555525003980157523616695`60.*^-85*y^69 + 6.01751911319852946819494355356523\
488849741786703349747035466745113830362594205031644174`60.*^-87*y^70 + 
  3.0945938787787588441367728164465719726425973528972078718773711221793789203\
283197665412`60.*^-88*y^71 + 1.5906538501515964945291842257298339749900665492\
30586579372358105046832696731781434161`60.*^-89*y^72 + 
  8.1722393604602798267926165863313755879115349371578640892560796920046277021\
070584261`60.*^-91*y^73 + 4.1966910462899755790466498030912607980268330556142\
343737888926713677059781520223`60.*^-92*y^74 + 2.1541711911444648879781930412\
8216117391164478101558715370695015879865897672804701`60.*^-93*y^75 + 
  1.1052668671395435315436389375739630983882422746989191830697590411863449706\
586337`60.*^-94*y^76 + 5.6685752541496133465040511938780007184220325415707363\
3952037763749365229362529`60.*^-96*y^77 + 2.906071624453403665925858711175623\
2707132497330961436598175418531182447856911`60.*^-97*y^78 + 
  1.4892577435745307003651504664235125416871308465791428008580935821982270032\
89`60.*^-98*y^79 + 
  7.6290390239832107916662232928624892193023091690261683027069460542399274127`\
60.*^-100*y^80 + 
  3.906710564390980472864231952513199791260168934884575483991716144437910928`\
60.*^-101*y^81 + 
  1.99985658502140689178899041544267604810023826216385097449974925739240646`6\
0.*^-102*y^82 + 
  1.0233807649569311317749163937886974076774474373810959891049849354121511`60.\
*^-103*y^83 + 5.2351700492599258406358027089035628724543720072713914050530666\
95618848487589585534421289`60.*^-105*y^84 + 2.6772174919498025351765197141095\
494984117733434191279167337704081168424018687385193007`60.*^-106*y^85 + 
  1.3686733912327404877496005561801345091947159551479585549950733902187740021\
715971940821`60.*^-107*y^86 + 6.994926018059061169177424219092126721906620083\
0632572983153831341209206515879721999`60.*^-109*y^87 + 
  3.5738573987855629601111742991156517359838037714654414257389862737999742203\
296455888`60.*^-110*y^88 + 1.825431819568398078158710613357567763820195633785\
235674274580161569769892125863757`60.*^-111*y^89 + 
  9.3211969282191762091450347103373658900099649479838370808241193568179549342\
575021`60.*^-113*y^90 + 4.758374855681724172853673666484751294022834873031808\
163137151874327502403161457`60.*^-114*y^91 + 2.428452571907503775734194332749\
74850685590963221457909667504273931986805465792`60.*^-115*y^92 + 
  1.2390464514254935728203561897491010674835084406687200546775345355013337373\
185`60.*^-116*y^93 + 
  6.3202667175938984005256913210765455904564446712274647805027047562809290541\
1`60.*^-118*y^94 + 
  3.2231152723645676017854325182847614176637902490713793844974829116836119284`\
60.*^-119*y^95 + 
  1.643279884505432377615458290425625609397689817648350564754281385066213424`\
60.*^-120*y^96 + 
  8.37616195153570881072144486439798561904590788523626721329459110431312`60.*^\
-122*y^97 + 
  4.268535337982572291379689373091982479982610344897166475526949244842569`60.\
*^-123*y^98 + 2.1747801450599028786100192897797318649261297833173087579876286\
811190118362067494724843658`60.*^-124*y^99 + 1.107788340413512395621473832662\
861143436891776768255759310016763077916606006498846443856`60.*^-125*y^100}


==> anc/P_numexpan_CF3_sm196.m <==
{-1.4317567709435110858835009215574962440292057039662779759030629089318859054\
18945276312`60.*^7 + 141799.9195450606527708373510194735237019879379715299558\
5609899403892026605088492601`60.*y - 324.840128657061788643747963146621202202\
50171373490696010563646651708246144611899`60.*y^2 - 
  0.1184411857528330167917430453689751015361523629243227480659888550983269103\
7051`60.*y^3 - 0.000099845265123752855663040862999881514879858594883539828310\
47560603875820454`60.*y^4 - 
  8.096880228158211863757909185214532811293314830018343856045624534167435`60.\
*^-8*y^5 + 7.5846304637368007048662757884269693240016631773220602284162393961\
948217782846343388027`60.*^-11*y^6 + 9.28834423678143667280329583345182831150\
395531405920104278585132816887596516976458945`60.*^-13*y^7 + 
  4.8692859110955521787947094469230926198394791144848286791425548952754161446\
14871405`60.*^-15*y^8 + 2.198465421541218504682363791693850299609657897487175\
3972766655773588543399980379`60.*^-17*y^9 + 9.4503232578203604353558955631177\
903977493703521670976877006980446292507376855`60.*^-20*y^10 + 
  3.9881565311122217852603658982813664272280142258501750211249788485763606131\
8`60.*^-22*y^11 + 
  1.67206084995821636593150087347919159793788128288484277463436356557759923`6\
0.*^-24*y^12 + 
  6.999575126044197711800085157093378861573475825974385580899678991977443`60.\
*^-27*y^13 + 2.93186989817031706811173479846086510769756888620998068495622744\
297476543743731678621626`60.*^-29*y^14 + 1.2296390848850057124402725157180390\
36517602186170889406111132690088162196734912834861`60.*^-31*y^15 + 
  5.1636877480255629937789696177791997228344340061290178992422583238671153420\
04095271`60.*^-34*y^16 + 2.17019189403804547765447319900483584003078079274487\
62492130321051812963976302246`60.*^-36*y^17 + 9.12173652092830628584451165842\
95893093170353469741274987624626605507870696354`60.*^-39*y^18 + 
  3.8307715253650910550760347340676635427109176972160729401404684490697936537\
7`60.*^-41*y^19 + 
  1.605520014557875680039630686682668222011515346011343831848791923016867626`\
60.*^-43*y^20 + 
  6.705677935637630533770462810214612634582190349604418921820059070772746`60.\
*^-46*y^21 + 2.78606631264688004314582162407939807049696103377250867105554950\
8738386868457490093596027`60.*^-48*y^22 + 1.148863863097186843184364543940947\
4631852972453633157214985181557538236191023331205933`60.*^-50*y^23 + 
  4.6876241402938551211926627578459146457858979430649491312334528557669958395\
337236279`60.*^-53*y^24 + 1.8845311992470029159556409071558435126863732311701\
4816533764672218712388141258195`60.*^-55*y^25 + 
  7.4183196965704391562713394382948132955178828766736057615170316708977876646\
1749`60.*^-58*y^26 + 
  2.8311029461440386197105240136466686861389176326965384553899847197605818835\
75`60.*^-60*y^27 + 
  1.029509377095410055604946997343727921131735672036305792749680695573250606`\
60.*^-62*y^28 + 
  3.4445604940852960448718277954296378521702847101002687675340831586670489`60.\
*^-65*y^29 + 9.68644585511468410589445958093081100738275043636329551898946311\
997926740610411350843392`60.*^-68*y^30 + 1.4981984229401540799587737926790372\
00226478287082229592266616656542328361006822350145`60.*^-70*y^31 - 
  7.3972357922140283524047036037071559982490317941509318224957145736018967726\
20105597`60.*^-73*y^32 - 1.03423924576891455095555617552054087099267663410750\
441133555489052622554054068999`60.*^-74*y^33 - 8.1431428942203355266186020030\
7339775586116795224364754257581097721282723928377`60.*^-77*y^34 - 
  5.4040211064932490967431321855063299968618261685034927066581465217039805259\
44`60.*^-79*y^35 - 
  3.3006656526892796685029039292170727214170975752592991180280184739876298621`\
60.*^-81*y^36 - 
  1.91982963337467778318980586340589192589391268795385275366785449512308604`6\
0.*^-83*y^37 - 1.081454696472603251949410478821983522537055460428655489849146\
1836273408428284414768829377`60.*^-85*y^38 - 5.956322614894473247421076030202\
0673898014128673844135614478201300229188636388068841138`60.*^-88*y^39 - 
  3.2265725578563836597708483831461666788067275041612908328694635648986323055\
917417695`60.*^-90*y^40 - 1.7258349610996804034457281995254695039539337344164\
76161416742745354058863400800479`60.*^-92*y^41 - 
  9.1397512597600169672628086072665726874649506389586475116720240444111166112\
01962`60.*^-95*y^42 - 4.80176174146769077262036320577169226238805536740520380\
51382335808177969483328`60.*^-97*y^43 - 
  2.5063012306382435386624244703834727887016813510100070085657835112172100667\
1`60.*^-99*y^44 - 
  1.301118622375609052650348477707428836652299915579116314753420521674367816`\
60.*^-101*y^45 - 
  6.724015344164707355318479503027930315501350367284665184172839532072465`60.\
*^-104*y^46 - 3.4615250632133692463277243744581645628804130185769886205242104\
731408118002781748348546`60.*^-106*y^47 - 1.776124819116762112752086384529966\
439039005727496643995137341067016750857011155431191`60.*^-108*y^48 - 
  9.0874566056016930697472144950336031499958707531108148304629936698031762361\
19739516`60.*^-111*y^49 - 4.6380477185966213570630493466669694617656882556193\
726315351927057890233861185309`60.*^-113*y^50 - 
  2.3620337196505618524658925191725544443278632111358538121058841448653718719\
4935`60.*^-115*y^51 - 
  1.2006251808425085426823728387350841610766384187965825884913265344419958473\
68`60.*^-117*y^52 - 
  6.092483705422096973603421998102217234617545841964156389534925137336329912`\
60.*^-120*y^53 - 
  3.0869377332827950262051253078875972645868489607585180721990562650665573`60.\
*^-122*y^54 - 1.5619867250063838734847218920677324744843226182994971999234959\
603933919688633917919229243`60.*^-124*y^55 - 7.894099842452443536784215272521\
1945443820423623063941664934285177308076789759112747794`60.*^-127*y^56 - 
  3.9852497338671458453252100057815819138861437451083598600706002503176263937\
4443194825`60.*^-129*y^57 - 2.00993148990925355085949321099130181244927427634\
4601431843696324574205583420125511`60.*^-131*y^58 - 
  1.0127895769325620273064323852660074442471105453488976093462219036689216140\
705939`60.*^-133*y^59 - 5.099224123572398616915323210086066736723268285628040\
4616728211971242751231913`60.*^-136*y^60 - 
  2.5654669492965386744219976499029979391260535988165167380674018294930055138`\
60.*^-138*y^61 - 
  1.289832142522133008018677243067898422405771471977846669061398699071187571`\
60.*^-140*y^62 - 6.4807962295601803026764109377738236032866744548171907639947\
164975321909097899169683330376`60.*^-143*y^63 - 
  3.2544173469656359238893392612188041083900495724309687011119922019212402008\
8889622487684`60.*^-145*y^64 - 1.63337853019325852143902811872585246418542914\
8145004672877232511232229329269234694887`60.*^-147*y^65 - 
  8.1938150241572506947719525804468121444508863782756623814138413266479241973\
8481532`60.*^-150*y^66 - 4.10852962104450916033374863465904184034071728360895\
04831205409183555971514617573`60.*^-152*y^67 - 2.0592132891710404813554214553\
8247578122923019378217104195705972064497381779685`60.*^-154*y^68 - 
  1.0316757131537406445082210549918579997210614604755241107208630929634146743\
82`60.*^-156*y^69 - 
  5.166817929808567083802499503643224363755179979139763601009057923227469985`\
60.*^-159*y^70 - 
  2.5867307367500810235486448459130583161376351923957666710700133925284027`60.\
*^-161*y^71 - 1.2946026325121709706459242529291248447027177452500665394930662\
54902992735267703060245378`60.*^-163*y^72 - 6.4771980093290175572118290646865\
91518997470298819984729160087198493090494576743768836`60.*^-166*y^73 - 
  3.2397444423102444979229231388977030813094720011634625158562903971337173233\
514870309`60.*^-168*y^74 - 1.619996241847209295005154287060823548593829503996\
28013696758618226901447909418838`60.*^-170*y^75 - 
  8.0984723028249728866998565312449157716400928497179282814389030287460150109\
4117`60.*^-173*y^76 - 
  4.0474700984296999265864492917430396015506805280014503428332664054623570756\
5`60.*^-175*y^77 - 
  2.0223706935569965173852906080632537350774860016831370363211893991560669522`\
60.*^-177*y^78 - 
  1.01027383281080241156296082093433891043882055287670988171866042882389859`6\
0.*^-179*y^79 - 5.04571740155563677529092663304950508509564844397334381436044\
54943515096402188884803270491`60.*^-182*y^80 - 2.5195100625537099481418939224\
3537895659629215975919365499261417906149820176718493115918`60.*^-184*y^81 - 
  1.2578306292731615899650186760507625976598536711409766798430055295209724323\
90093790432`60.*^-186*y^82 - 6.2783331849341945073316975662711716602229145072\
15490276307927028430208843558482193`60.*^-189*y^83 - 
  3.1331820217558577977893278173627767194723627791417503781158875514820145005\
060153`60.*^-191*y^84 - 1.563322774064141212879162961000185912188617331854500\
06223880967483281151610675`60.*^-193*y^85 - 
  7.7989457354109874100882529573229423060459808243140229164107968549838233522\
5`60.*^-196*y^86 - 
  3.889999925383934106001658083360400068911441133568291643848383606189720605`\
60.*^-198*y^87 - 
  1.9399555228702789157268611712828024607834148869200812434061448352540442`60.\
*^-200*y^88 - 9.6730690773926092553422427937423861155689642431100716337557925\
3000786577186012426876376`60.*^-203*y^89 - 4.82246208077522500945500728503113\
0386369360780447408128619519886055523323830634154354`60.*^-205*y^90 - 
  2.4038473866464496813722125268769491103611086473650168027853673715594514588\
782522592`60.*^-207*y^91 - 1.198063609748280806012580705414975135443472910395\
97087681578610462586261781017567`60.*^-209*y^92 - 
  5.9702018697555254120036943942342523663668629286823922642756619238068622875\
707`60.*^-212*y^93 - 
  2.9746469124636798422393305082534854410759892858471791439987684221256285491\
12`60.*^-214*y^94 - 
  1.4819040751945918975458861235955761525407608817596805451653111460067312724`\
60.*^-216*y^95 - 
  7.3814878549157698087380751653926278427572476499085030595685654679922102`60.\
*^-219*y^96 - 3.6762721632932198333350143285098737825238567574010106626388030\
6321786656411416400789487`60.*^-221*y^97 - 1.83067822254417074336036788779904\
36743068021926350011657066893632760446614272545526785`60.*^-223*y^98 - 
  9.1150190521161806862051949257790622764904581878108251455865768229204144758\
019820938`60.*^-226*y^99 - 4.537794857442223839951482827705887847402776125623\
11439549746947013163706708239185`60.*^-228*y^100}


==> anc/P_numexpan_CF3_sm2.m <==
{1372.09080818064708272236301605253731279022626334204346675257822597780115292\
031452`60. + 908.983243662663844363948585443629136190087231580545318542072370\
94704104181986311`60.*y - 684.01122540993059953674439826176219999631084701882\
379317349326311581144869642303`60.*y^2 - 50.870669362649924321208706551391519\
95200581897824124246884281617319689058607794`60.*y^3 - 
  4.9059978013660472728744589652699775505932303196001150987400801199720141832\
7414`60.*y^4 + 0.073709548635015703393992832343406919024863802078552539730398\
96644411217029093`60.*y^5 + 0.19302340794535585176552445219695236621509477186\
807399707901305680038948990853`60.*y^6 + 0.0668074992754359939940319914046114\
2177935909852641257566614379974370849378629`60.*y^7 + 
  0.0176003862089411562870350456211962588602806718846567030808931326100625128\
7634`60.*y^8 + 0.004120478231016170114940564052926931605118854484781514419375\
03530256859942945`60.*y^9 + 0.00090206142551166944049638992407175288122185946\
354898269386970669993761787558`60.*y^10 + 0.000189031579397460286278357390035\
08017299547074003281503171193044480099439725`60.*y^11 + 
  0.0000384041999549951356558751302530200521782636000528387453208014632048028\
4866`60.*y^12 + 
  7.62326402115152623173836607834656335728795869514742672428412879211075432`6\
0.*^-6*y^13 + 
  1.48606254142677786872096035617648722902504584851006342965437834441414851`6\
0.*^-6*y^14 + 
  2.8550079407579487088721541707453908542390315228824679180386762475029128`60.\
*^-7*y^15 + 5.419622076317338230350862483456998229938243011996412274790313925\
5048306445270441282449118`60.*^-8*y^16 + 1.0184988541383388332526949115959079\
344768210783444595992016937023957158558519007185940053`60.*^-8*y^17 + 
  1.8977039450705504392937966730328430431411526329286112351360946820406979831\
19214546384096`60.*^-9*y^18 + 3.509802124392803459231902998807122813537246701\
78204059007809091606128965911822237447563`60.*^-10*y^19 + 
  6.4496008202979404932238676156862771933295804478023215936218375192903172224\
342382643131`60.*^-11*y^20 + 1.1784569150098661890417614945933725438020482548\
506812603710932393031293470594640105245`60.*^-11*y^21 + 
  2.1424086796489135039764457696350499601954729119607541895292040412277414923\
97085991129`60.*^-12*y^22 + 3.87731271273077641843815211903068233477113150863\
150144073396584530178306169034874635`60.*^-13*y^23 + 
  6.9886908253603908004585317188287543406849930086282256781828997069859542346\
072165153`60.*^-14*y^24 + 1.2550624450180565306315083161415742229576949414282\
467742181927784652730599833438183`60.*^-14*y^25 + 
  2.2463847444334848729227093764892943727951749655522022531285177994981408684\
04575581`60.*^-15*y^26 + 4.00846368955711650169290777821460318603242303027489\
17972113083280414860026480268`60.*^-16*y^27 + 7.13274405615682706177849477818\
84374471394470731382223430688641144158899218347467`60.*^-17*y^28 + 
  1.2659507478720355854842085826172106942148976286923679967879415764189820381\
039572`60.*^-17*y^29 + 2.2415265216951387996880183682905275917054077178703425\
62614976524858096181708785`60.*^-18*y^30 + 3.96016943464424316861769278650011\
614167608899309259479749277934240114256152941`60.*^-19*y^31 + 
  6.9822314371712664790948389611798261476965413598369885380781286014429789409\
806`60.*^-20*y^32 + 1.2287005923235377419374664734086119269576611803488076092\
904894134127009678417`60.*^-20*y^33 + 
  2.1583603438759153594584858687611070193112166578208480903277379765683002800\
09`60.*^-21*y^34 + 
  3.7850996760613629338923992956774396180771208583367005403475836989301125086\
1`60.*^-22*y^35 + 
  6.6275189587921069807466706657651692329675795378024288270059631682636404723`\
60.*^-23*y^36 + 
  1.1587391497245101168169323302555645973358791675872634739292668766430685722`\
60.*^-23*y^37 + 
  2.023105829427065585970755316570784344247956719567630327200156027675979556`\
60.*^-24*y^38 + 
  3.52763586159895462882359701313653894775163635792710396515347647435709551`6\
0.*^-25*y^39 + 
  6.1434497978787525199882557044412700858956049173350091526848121107403717`60.\
*^-26*y^40 + 
  1.0686438094009876347717798381339016238843246442822624752179090487941991`60.\
*^-26*y^41 + 1.85683007025764746363755525629573229849055420409683855764755346\
92011199370965664365815356`60.*^-27*y^42 + 3.22295531813000761872394283898103\
3963700328276786461467906286911070364533754237955712207`60.*^-28*y^43 + 
  5.5885860318634137272154125437063051297500745365873373180026564533196082814\
8932749477341`60.*^-29*y^44 + 9.681353626667845759318102458182013442917628701\
2698549041622181385100447792743845104433`60.*^-30*y^45 + 
  1.6756224959379918910419280568382465931597163037295068609200957282740564293\
18340750528`60.*^-30*y^46 + 2.89761284934687376708684398610801692711037641838\
3289883239193910959508296628804845224`60.*^-31*y^47 + 
  5.0066301449104148876816167612822928995680722147674695161908272723059924030\
6094282949`60.*^-32*y^48 + 8.643853849393745863582634037881277244311968104883\
5369157359323249862707190064082602`60.*^-33*y^49 + 
  1.4912169584019213310613807999637703018692274024286776880973267394547072961\
568057753`60.*^-33*y^50 + 2.5707485010097639906449579280168846506038957633163\
26690581518292430064423374050301`60.*^-34*y^51 + 
  4.4287040129648766854672115162445628526840037482651419974491511289202311996\
2933798`60.*^-35*y^52 + 7.624374299016953021951489519625858230342617279513174\
4509857927615874503468609944`60.*^-36*y^53 + 1.311757956532512049547982496612\
5430296964223490919208388795939202122072078396217`60.*^-36*y^54 + 
  2.2554642078941094114747809877982486459408412419286558161737381368191867244\
26381`60.*^-37*y^55 + 3.87579749815232922126611116264796335924361248314798841\
66510503928902615163322`60.*^-38*y^56 + 6.65638944554575138609709941084781665\
15538254731284138568054083529267040924533`60.*^-39*y^57 + 
  1.1425571900237913517677950296248317749470358609848185887062466824372245881\
988`60.*^-39*y^58 + 
  1.9601410896473780476700070151417064713641495442658892975045964534431556609\
83`60.*^-40*y^59 + 
  3.3610502414345540719214192219897366996848649818396866712442466675830260881\
1`60.*^-41*y^60 + 
  5.7603472491770344318492619958553649780435340126794342032837463584378326889`\
60.*^-42*y^61 + 
  9.867692794295517330124980833610590739624749738317963173752995475055538705`\
60.*^-43*y^62 + 
  1.689595756649443976253635991697676783597559748794472956027367500459078703`\
60.*^-43*y^63 + 
  2.89172392757095039531901318422058501992374911267041280172928975510949762`6\
0.*^-44*y^64 + 
  4.9470232182960198656199535847722311538605789175975085780076958685561556`60.\
*^-45*y^65 + 
  8.459606115563368656972967848740878946519047537306459932680716729576066`60.\
*^-46*y^66 + 1.44604264228914276125439541663648226892777746969615298815167536\
17336171726050599012787541`60.*^-46*y^67 + 2.47082647879919128305514712210256\
79120337660944901424203983984982763306954364228478520244`60.*^-47*y^68 + 
  4.2202556510271761110254290241694899628777456660043408458504192343742412772\
69050048153602`60.*^-48*y^69 + 7.20569015539853185912824453437351364192327708\
158846888277308809871520025707904389757085`60.*^-49*y^70 + 
  1.2298649973397552566720599134780113043917300571448441061110825087582986536\
858023492463`60.*^-49*y^71 + 2.0984027716576871947309880647728618108904299092\
241864110556348795736876796067203441432`60.*^-50*y^72 + 
  3.5791024957002938109756040623244791374999063070174194175911481904495658311\
33513142485`60.*^-51*y^73 + 6.10263553207969997074257696331093674613891517045\
48140474736505345351257933757495602`60.*^-52*y^74 + 
  1.0402140367586815021165608485493867975082127933408935127305979670089680252\
5182377803`60.*^-52*y^75 + 1.772530703279787404541921467137836339826505389537\
1862593823949444670527587934566643`60.*^-53*y^76 + 
  3.0194945496959230827690994175323369299078082652219854538350733382095327957\
26312557`60.*^-54*y^77 + 5.14218455713379463761432748377632953418776800639852\
124217896162818667890071429359`60.*^-55*y^78 + 8.7546211425822217742782128526\
491547423370596281652686854156367328168893934714652`60.*^-56*y^79 + 
  1.4900696530568662650312754108450707206124367698139192495953655947085581191\
570159`60.*^-56*y^80 + 2.5354695765957898974130138822851391230018811864894726\
98627693010073744996678221`60.*^-57*y^81 + 4.31316273199276135202485123987599\
835925292200483112743842687363293134209545136`60.*^-58*y^82 + 
  7.3353655939759068927332960944105845076117340157399680554305741067474993161\
044`60.*^-59*y^83 + 
  1.2472081201656407808093941445616497124653029699305473834032622422136918393`\
60.*^-59*y^84 + 
  2.1200690503032366731993275075735995772771643094206898514237720122302897539\
52`60.*^-60*y^85 + 
  3.6029444037267734077038288698336747327445169415398933114761416459069447623`\
60.*^-61*y^86 + 
  6.1215876081023596042425176982620955502365055972858611563651592001906750955`\
60.*^-62*y^87 + 
  1.0398529291950037324700322651159001672578747630740836763322028682844130841`\
60.*^-62*y^88 + 
  1.765970383170488569285105078802962360389183396944292810827573632258885435`\
60.*^-63*y^89 + 
  2.99847741767116912597009372740878457199290220223913327164326949507195428`6\
0.*^-64*y^90 + 
  5.0900982760238769791363937665876210987117380186862269287586108781328495`60.\
*^-65*y^91 + 8.63896364670232827942962791209351084402628766019387634535865289\
88706672647759031695310848`60.*^-66*y^92 + 1.46591647361936099883494487493078\
15880324138656262361414885405524920345803097566062507268`60.*^-66*y^93 + 
  2.4869717021533158937027658670480689564312068210147018907214940962524740417\
4769765790699`60.*^-67*y^94 + 4.218406014430478529286740272734789261297676121\
66074370868088486363357378323691477199579`60.*^-68*y^95 + 
  7.1539127985038100597456242604521132240605710678994647213183270667057294672\
597674739427`60.*^-69*y^96 + 1.2129932788693355463519086878662597649511572681\
733799525990499620356532980027097331143`60.*^-69*y^97 + 
  2.0563372185332975571435039098397613247512111020778564887092464756006469000\
99450239197`60.*^-70*y^98 + 3.48540391658853137716810871699594089741614766136\
884007604428803514447444875102757597`60.*^-71*y^99 + 
  5.9065832261557485926237248472226071413125018881011124490132992922282400276\
163679809`60.*^-72*y^100}


==> anc/P_numexpan_CF3_sm28.m <==
{-299063.90724747352342344755372394090534276169597013405370807707142176679468\
285971638`60. + 21309.4485930097026994827607055373809354545138096875817092215\
717617985817908284871`60.*y - 380.8300741487595050469315015706055042577291280\
2347208591183393499950907177917571`60.*y^2 + 0.242380688310670347510387608966\
94733516475185792708081648691002076914930082881`60.*y^3 + 
  0.0061320542024957418668508456944770421901705554360585847398540735388002998\
151`60.*y^4 + 0.0000554709234284056790885809377892948409586554509968473137734\
2423741259949955`60.*y^5 - 
  6.1883693420410935930449777815885351752237357345086543469031543183318517`60.\
*^-7*y^6 - 5.8957355084745370254809598251232614206603068055748823365954249659\
97738846700489227157655`60.*^-8*y^7 - 2.5296658576695534617749489491077399269\
20949039498125147208419272917391069858361218727248`60.*^-9*y^8 - 
  9.1170365955772599566962677056131920382593451133678216508208830852352688440\
217259614845`60.*^-11*y^9 - 3.05904320731549053359383466898949875034534003263\
1433559435148046244717679541243123993`60.*^-12*y^10 - 
  9.8930706165970415487802478149663892959548427501804779854893251685191167881\
290998261`60.*^-14*y^11 - 3.1305924752127524966028175940261326284737919454620\
03230020818844019957361707616553`60.*^-15*y^12 - 
  9.7658074919986251114450411253583402708483732509971668418610221137150133813\
021631`60.*^-17*y^13 - 3.0151214317379074919379049569550143949767778380011401\
76892370559408412334349415`60.*^-18*y^14 - 9.23365643205498232630757553887015\
94804265239332320553681021514671235311227918`60.*^-20*y^15 - 
  2.8082759014612540125790714969279173049820585404722483242364715182063687119\
53`60.*^-21*y^16 - 
  8.4871967460012292444948607810232879060102149613490010051263087318627327562`\
60.*^-23*y^17 - 
  2.549365033328035185116298632126580508749174037701289712809288154933001628`\
60.*^-24*y^18 - 
  7.6101934374340261482827744890548261744931498356868836927757670354887255`60.\
*^-26*y^19 - 2.25680909238687355632885660980480906372857189986940996909388967\
24834117304770563795163949`60.*^-27*y^20 - 6.64442546791389963323464631333809\
631192561500892481803437652564081453576128393829484197`60.*^-29*y^21 - 
  1.9403788328733914356256559181553185677077422305205005711616923504835173863\
186195675554`60.*^-30*y^22 - 5.6134468036758140506767740220195399776826069655\
3658467677709538757880951994485711735`60.*^-32*y^23 - 
  1.6059231595596973524635006162176588856603690342864306216371975597958075816\
990931726`60.*^-33*y^24 - 4.5322003270319535395678856677753060719359159244734\
7232833542277315836268466433977`60.*^-35*y^25 - 
  1.2573626771915252461376660568227687775531851625121455374751905144548774278\
377533`60.*^-36*y^26 - 3.4112251066150163230643597882872397440596156599390863\
9410209559508441269278142`60.*^-38*y^27 - 
  8.9759197795167695625298881414680903837282112417336134413071359245503018550\
43`60.*^-40*y^28 - 
  2.2586203017745756844191721904046598029923899357985237211730757753218437063\
1`60.*^-41*y^29 - 
  5.289130629990348490216214914163414801257850099007769479285829685011114684`\
60.*^-43*y^30 - 
  1.08101436828578563565102638912012447826458125268756870197960846529819408`6\
0.*^-44*y^31 - 1.532548500969713674585438001923541964268759963878497636026866\
82668316913917551573924315136`60.*^-46*y^32 + 1.15931518158345139357471377189\
0065147651246658258543567148548956133237137338086698286578`60.*^-48*y^33 + 
  2.2770990458822910250327425917698940516703152431880099170951414330084327279\
3021036067578`60.*^-49*y^34 + 1.327248378715712518708529150858526782548452941\
3653579144357045319930887237268340017849`60.*^-50*y^35 + 
  6.1249901332366300293487590328850419914852138758657626246456222080790021181\
5647576922`60.*^-52*y^36 + 2.548500806171942276892819106027917940761974417527\
4403822555082528654590709526443287`60.*^-53*y^37 + 
  9.9978192116407430649329690370239567887456192975069804573304076388650302511\
9970193`60.*^-55*y^38 + 3.775689882557030277836074459033899483100120866321430\
8793431875855922267820765845`60.*^-56*y^39 + 1.388355097783215857574297049277\
468550254266618128057948270463686610946907438215`60.*^-57*y^40 + 
  5.0051897313223421041426651665467710715570465621028968416717667905739848037\
466`60.*^-59*y^41 + 
  1.7771253923715083532705374765752062004895087334214498458420811563208385066\
38`60.*^-60*y^42 + 
  6.2337030879831926469404116833298894201192363845800277681823828494787810069`\
60.*^-62*y^43 + 
  2.16509797270653662288826426386163844707564072024645648621504585348303757`6\
0.*^-63*y^44 + 
  7.458228028902834692076017853305124470538333889852538442070791466384248`60.\
*^-65*y^45 + 2.55136700883665244397429852735049202231286621190106620698689617\
07144305303525229550637619`60.*^-66*y^46 + 8.67603152796584956154963846843987\
390492162476703634843483934009906302685043938840479122`60.*^-68*y^47 + 
  2.9351080762145788221184941999217190892095555006253564257174126725385817257\
651549251379`60.*^-69*y^48 + 9.8846274002543566929181638396210310343906019345\
8163767076556321797872417712729065955`60.*^-71*y^49 + 
  3.3155716937400963321501404425695454433232401584153751229377062835336672019\
556326084`60.*^-72*y^50 + 1.1081757224474651552202284303659733765831441866015\
75444778306147671793538620443141`60.*^-73*y^51 + 
  3.6920776552975227408558545155170737123889965509779782487807539708477061990\
504573`60.*^-75*y^52 + 1.2265373410816025364637025154789719647219260869379544\
76875307725930344996216169`60.*^-76*y^53 + 
  4.0640099498997627090103669422746768206709915943108389406031529191723042573\
87`60.*^-78*y^54 + 
  1.3433623906428619261193689170985444789134600435807255027325873876272352444\
11`60.*^-79*y^55 + 
  4.4308121434620068541561520870866984327636765343191510532323240552462292669`\
60.*^-81*y^56 + 
  1.458483821791549508431251219054227842171026445809796662282679174271144229`\
60.*^-82*y^57 + 
  4.7919831403870332239454376757982212755146730371919159565127733310058315`60.\
*^-84*y^58 + 1.57175145396044184495175800531823965019010772093352473591950554\
9701311630283555686043998`60.*^-85*y^59 + 5.147073269743864521514052394230245\
58902687125656827116278515648006104222873347437043919`60.*^-87*y^60 + 
  1.6830307841349125250912434649499460909897944445788753259446510444591511076\
186005591778`60.*^-88*y^61 + 5.4956806567754446769173642713035519115989661885\
6318313527439505101270221532990585793`60.*^-90*y^62 + 
  1.7922018808990871687861431439501855355034018806466550820992747980292369884\
209558789`60.*^-91*y^63 + 5.8374478502514104201708206832096707412153324998444\
1366528355791333567775201252191`60.*^-93*y^64 + 
  1.8991583555069213730189247103523230652289241597159902954923490653021339440\
871218`60.*^-94*y^65 + 6.1720586823463462426760313087615003844285031029735375\
6185826157208186963178244`60.*^-96*y^66 + 2.003806403304498880693633263361928\
4693198316967841114276930373595366869078989`60.*^-97*y^67 + 
  6.4992353417489916198987143755364798558164259881790992779812852895554063642\
4`60.*^-99*y^68 + 
  2.1060639098748726293944113451744446859701050434059292375781534856288217094`\
60.*^-100*y^69 + 
  6.81873564345362252821471204735220237205687319161606380544658847806200265`6\
0.*^-102*y^70 + 
  2.2058596170074555635538972323029142480583989641487138071258669655803693`60.\
*^-103*y^71 + 7.1303504806553201925143797640490379746039989819554252535953945\
05784758402190626336084551`60.*^-105*y^72 + 2.3031323441326124649576417899956\
9510994457368313029891049566109299604935216139333815611`60.*^-106*y^73 + 
  7.4339014456631801640459104452177191489852071402454904987567265961840876352\
12453720827`60.*^-108*y^74 + 2.3978302612809708691865367107027643701017111495\
8124673483664009621007710411123904905`60.*^-109*y^75 + 
  7.7292386079356520658321691021114728475453445549672811710959411568561772809\
31189616`60.*^-111*y^76 + 2.4899102099689460602682709359619313271835071559947\
3695303986175326886826277431481`60.*^-112*y^77 + 
  8.0162384383347945945335283908182854921537193351276049251243013411844042677\
29167`60.*^-114*y^78 + 2.5793370687026353430590705288092245971415450387393541\
3248214995149421512063676`60.*^-115*y^79 + 
  8.2948018695538628631024517802141208231771387064154965441339252707758516615\
53`60.*^-117*y^80 + 
  2.6660831600469233419120246533346306851083032805705841569312543905955582232\
6`60.*^-118*y^81 + 
  8.564852483433021638540314986513641007494155849316174739612030254371397412`\
60.*^-120*y^82 + 
  2.75012769643464754470160354390004392446338947488737406898674825298973697`6\
0.*^-121*y^83 + 
  8.826334816564100868779710448819573380441088092374912776613658345452113`60.\
*^-123*y^84 + 2.8314562620977235715705200841713640623857189270785943632076422\
970397436190896761423001836`60.*^-124*y^85 + 9.079212776211505538432333403657\
9373928630503528355624674216994159869891009111784111323`60.*^-126*y^86 + 
  2.9100603286918392767845884929294817290540274003970405131490477542731677989\
85584228592`60.*^-127*y^87 + 9.3234681591518824775805248736887025125658760256\
8769103802093051607400395567167440556`60.*^-129*y^88 + 
  2.9859368023610759252329039322366799737140363623731618342160598609998888782\
020068828`60.*^-130*y^89 + 9.559099266566161814822784300515556384142551489978\
19981787486762720468177379650565`60.*^-132*y^90 + 
  3.0590876001502596346646213450473030367894828746247697209430354307444422671\
830217`60.*^-133*y^91 + 9.786119608608609664315715227443861833635753051443732\
22568542241086676147565111`60.*^-135*y^92 + 3.1295192538222200292110172296114\
521565417038210356282454406274425036392609558`60.*^-136*y^93 + 
  1.0004556692732005535723755806920011918430531879855755469397769983839257434\
18`60.*^-137*y^94 + 
  3.1972425392754196733331649190465652913856997989283561780231930374766113026`\
60.*^-139*y^95 + 
  1.021445089026883985442663512229233365425289884189657027375645360644789836`\
60.*^-140*y^96 + 
  3.2622721298854522545636698791879066710032758094123650274868808659777908`60.\
*^-142*y^97 + 1.0415854376157990635263134441578225517036595565372090451995718\
594339236359982742844163057`60.*^-143*y^98 + 3.324626272212431347462201023145\
49976295544772146311971411706766263510194890038829310008`60.*^-145*y^99 + 
  1.0608830137066921469386237849920121750722885513121476680496303843567299897\
822205389473`60.*^-146*y^100}


==> anc/P_numexpan_CF3_sm4.m <==
{-2848.9627438325192812420200134781367313248971160554337003178478266558678444\
948915`60. + 3178.66110370741086938842983568204175897492641752212832817334223\
885981480590755989`60.*y - 481.6149106571119214549569947972023408581540139015\
0291977324224574525910744108424`60.*y^2 - 20.24438285179182188749996071570835\
051402403396628882978747311769181178559319465`60.*y^3 - 
  2.4590376768144361018845927427088159039921040302124349533700432286166988839\
7952`60.*y^4 - 0.235796584931610649282329370091020246434058916758487475065664\
3334872059682693`60.*y^5 - 0.016677360307423851231128718471356804996788146982\
78008465370843645859281511484`60.*y^6 - 0.00015629470319375472855572611748944\
944993177043134239663835991003574219437586`60.*y^7 + 
  0.0002560922008179452246665889349097524747645641417702032109444432868976693\
5872`60.*y^8 + 
  0.0000704251255307842157132497289723996983148122821750706655776173413398130\
85`60.*y^9 + 0.00001407336124626896946348453072808103735279861250689802453496\
057831113526816`60.*y^10 + 
  2.47413342350800343367549587267857865687070779632597896486826123544853155`6\
0.*^-6*y^11 + 
  4.0541771599616638342567419206143252381932117196592515740766321827980657`60.\
*^-7*y^12 + 
  6.351726260538486595907663515155903772864297849198194892782046770549537`60.\
*^-8*y^13 + 9.644340052996599610334697067796938275652220043069643309946621220\
406175746338893458578018`60.*^-9*y^14 + 1.43074791122193901869605882844025136\
6823822576582708059921050326289554824585431552754734`60.*^-9*y^15 + 
  2.0847005519336053618768107328626550402131809309207557897088604458126027548\
8567553170449`60.*^-10*y^16 + 2.994203036258103792551844338468001589758724996\
6360568469671459317912768928797334501816`60.*^-11*y^17 + 
  4.2501298475881890379333342006100983145220395977711687965906236094774502060\
20803069973`60.*^-12*y^18 + 5.97372616395147206127488848437861099466140473654\
584949749225775424934742437340499917`60.*^-13*y^19 + 
  8.3263236189933141103954395077777018832064600955672649722664368005993422285\
353778599`60.*^-14*y^20 + 1.1522065186163549151647403576970633291220652274623\
798132244198756596959801329062973`60.*^-14*y^21 + 
  1.5844548197288526728387253818705587731847631963530223733501629811156490679\
33730593`60.*^-15*y^22 + 2.16685637404804576071870437057596795763486487039014\
596115548940454359752879347183`60.*^-16*y^23 + 2.9488458385688959597533929593\
546943427512447525869949383645325490826204004717823`60.*^-17*y^24 + 
  3.9955092929444427554853106129661421634793148779668271985440871376046089752\
75588`60.*^-18*y^25 + 5.39239516227685886720439492267745835763690046506998404\
680061706536368773622364`60.*^-19*y^26 + 7.2517701364743103619816086464479160\
715402544068002746004656963374462947148579`60.*^-20*y^27 + 
  9.7207461367233556785554329466895206873908501719992128142236125450871712344\
13`60.*^-21*y^28 + 
  1.2991828108299700238962887213676754074403776348733085901692373097886133398\
56`60.*^-21*y^29 + 
  1.7316591628358295888724070050465743610771172111343639640762809402467278960\
5`60.*^-22*y^30 + 
  2.3023404073935769397439087571494781634164053089734433317035831127887928739`\
60.*^-23*y^31 + 
  3.054036629557685537768958249505866066906481811772640173160797202380020119`\
60.*^-24*y^32 + 
  4.04249899014773563274977257406255825353092412304227027667372250369527206`6\
0.*^-25*y^33 + 
  5.3402559518786825403176515975236159179035343633474261576636359523227864`60.\
*^-26*y^34 + 
  7.041568681972499836712724915976491932006241496280505602473711938639651`60.\
*^-27*y^35 + 9.26882782937116135669887345463412054529866640394330705935455559\
5213136993097779561445548`60.*^-28*y^36 + 1.218080559777432459520946677110458\
447152208044253357640653251658505938499131418071986025`60.*^-28*y^37 + 
  1.5983294621525606165049584471990759050776488475018385420602879250311001214\
2444409362415`60.*^-29*y^38 + 2.094281583212684867347592912369192800208477748\
8070189186207782117245876201083040386711`60.*^-30*y^39 + 
  2.7404270519007921914253214431374252379024269532346621799402854407380994390\
48940250621`60.*^-31*y^40 + 3.58136589410515563413857033744341764786450258608\
984287418544029973670797272043309221`60.*^-32*y^41 + 
  4.6747304204856787551976586653025055855862032329545071602613733472102285126\
194372399`60.*^-33*y^42 + 6.0949424928353735953156157735280554252046012943987\
99470790412030709100303342699027`60.*^-34*y^43 + 
  7.9380418003088703680885285942263157249611171765364399622348858761479749998\
1386898`60.*^-35*y^44 + 1.032788748752964088159073599321629572773850611124153\
40874165013879400167509340117`60.*^-35*y^45 + 1.34241201133026919749702651784\
25253603941567063480692115398559020618978138827055`60.*^-36*y^46 + 
  1.7432379075460990719865572278555718886954802302366262742490278000240969874\
71425`60.*^-37*y^47 + 2.26174088083922866986914821148839722668373016658401187\
370761762692071444760557`60.*^-38*y^48 + 2.9319863522042521719980723003962814\
892667598685213370170271775131772299226705`60.*^-39*y^49 + 
  3.7977845551551800276089900164680147151939481441069288611918652247062001697`\
60.*^-40*y^50 + 
  4.9154499961282371595970263296338118374615731345803540477064257219540171354\
9`60.*^-41*y^51 + 
  6.3573355008883580848580172343516372178045468584587314944345614850555341265`\
60.*^-42*y^52 + 
  8.216356621558616011787455318448420039940859306430197985762634410564866544`\
60.*^-43*y^53 + 
  1.061178188508685968610061333589049859882449786641061832526878891124052989`\
60.*^-43*y^54 + 
  1.36966404935062631440859400581299889763722533255177468787708358506086553`6\
0.*^-44*y^55 + 
  1.7667196132979770277136575548558235167901978183534261039852324571338415`60.\
*^-45*y^56 + 
  2.277505922984861566060142982976833848282470798674417025085248247105253`60.\
*^-46*y^57 + 2.93426675808431348425564555080475114800177939732938263531228228\
43878146960266592914475`60.*^-47*y^58 + 3.77830660314546965921188813610009385\
3853860510236762257662549183931274578701145281383504`60.*^-48*y^59 + 
  4.8625171543732752648315662764235149776459578852765687302294866830774968823\
9939056086834`60.*^-49*y^60 + 6.254603553691865122987166220727737687631855741\
5658674489720430114653519696856822219484`60.*^-50*y^61 + 
  8.0412029810532580894975085435293052072442449206112761013755720622288083223\
1813994158`60.*^-51*y^62 + 1.033314098288411093846594435122900071271253645452\
090874536984138354591874759733154773`60.*^-51*y^63 + 
  1.3272138035689331878398730671433423315136750579164563844332746373318049138\
4892703341`60.*^-52*y^64 + 1.703936423939210803211022023777653396133660214525\
2159607919575376641495151264238353`60.*^-53*y^65 + 
  2.1866348659364302104801709949208703456021793037581354584497456536722145839\
64993988`60.*^-54*y^66 + 2.80488879817020060015381691302208256549524597319263\
033840046176325031441666982627`60.*^-55*y^67 + 3.5964774803678010470085033797\
505097570780199845312846325026894706878995578350979`60.*^-56*y^68 + 
  4.6096389195850578523959217811285440202260950430451043554751694932482582557\
65855`60.*^-57*y^69 + 5.90594810234184963999556833972985026189543072462303351\
085544598219482559749736`60.*^-58*y^70 + 7.5639831249807558245072072288739568\
420104680639323517863556940883158809349975`60.*^-59*y^71 + 
  9.6839938812175563027057987093807418749907752382037474205352682197501913991\
77`60.*^-60*y^72 + 
  1.2393846198297476883128114108392748288364642504475053099067282466498389872\
13`60.*^-60*y^73 + 
  1.5856588281554255602447743300925606781425387782050884959321915349191655654\
6`60.*^-61*y^74 + 
  2.028008026873285889331090530373654665920528010461397180355884920563708461`\
60.*^-62*y^75 + 
  2.592924698470859747204622505158956215635893781154349709327649449903709844`\
60.*^-63*y^76 + 
  3.31416654403734268105436882459211650049341231482540086437234637061153489`6\
0.*^-64*y^77 + 
  4.2347390879820762191777154205814612364027424409258996961101726470627541`60.\
*^-65*y^78 + 5.40941692065107651579693285955810498560687995086931514495613892\
442296933763928335069791`60.*^-66*y^79 + 6.9079493305039153987220802440612974\
60073866668990396225926832546658455019692606163382191`60.*^-67*y^80 + 
  8.8191353731356389807380033098342976916256610875839490594502953149705209764\
7982758485858`60.*^-68*y^81 + 1.125600327914880180708092585366766967995584916\
55261861611367825887316361913502479632991`60.*^-68*y^82 + 
  1.4362392345369961481484894857832239954640052884866858109405840301685307734\
737764508547`60.*^-69*y^83 + 1.8321315668478530363393786200694296819392822263\
65078780440490763154021774067625540524`60.*^-70*y^84 + 
  2.3365583808072084037235669740404411293414930713628843791633365475777450227\
3430571106`60.*^-71*y^85 + 2.979129846066803817424988590473647055693784596468\
5399306804235870936044987869846515`60.*^-72*y^86 + 
  3.7974988774679065960799807998052550553488255858192079044559771374890278247\
84154895`60.*^-73*y^87 + 4.83953702691734271542139848295262506459181561512323\
075083967744007281692604753708`60.*^-74*y^88 + 6.1660969125636630962019648796\
288346962423590559540064255256669888428107299962585`60.*^-75*y^89 + 
  7.8545187704253104204041303426246913963377339076774440216526983688059995604\
68843`60.*^-76*y^90 + 1.00030809236563438139040694139243520192700599247618930\
270511044524903949008286`60.*^-76*y^91 + 1.2736647449296631994238526592940006\
9820420855296386705180082373469054634542701`60.*^-77*y^92 + 
  1.6213834085423114156313497618856087696687524759896537927643178112449400464\
414`60.*^-78*y^93 + 
  2.0636099265233947121590492888513518178908629669398197845483693053514790053\
23`60.*^-79*y^94 + 
  2.6259275900972132832579017781191052814199413913173657919323055864330035762\
6`60.*^-80*y^95 + 
  3.340819725977216271040848393076587671546910523354005278845958888453631492`\
60.*^-81*y^96 + 
  4.249524468194682955231633804867288001084020559810102319787918028414418882`\
60.*^-82*y^97 + 
  5.40438657409052739136361239463088400147548667790519273572365254215621254`6\
0.*^-83*y^98 + 
  6.8718391069603235323065791416834616127973417145817137774475981776072921`60.\
*^-84*y^99 + 
  8.736183208808701047033949306775537122398369728509675941509418826835098`60.\
*^-85*y^100}


==> anc/P_numexpan_CF3_sm52.m <==
{-1.0316008028735283737189530155497502380056780948798925875702791106691425796\
4834532154`60.*^6 + 39757.528647693030085830511524064614243580186414651603409\
14996353271454177539214935`60.*y - 384.15041330933479284258217034029578893737\
262520814263655683259274455198441842899`60.*y^2 - 
  0.0748140422598607033417984720932775485498825157137718965685345507147791667\
638`60.*y^3 + 0.0014223324005683584472639925409224371417826374350840318850088\
3734878565430028`60.*y^4 + 0.000017986693609871504534279073192850967342650900\
71384368070533944040578900765`60.*y^5 + 
  1.8891091220542201545750347026297131464286586758032166577152689446413298`60.\
*^-7*y^6 + 1.8203534239870043056553332704373668293193969104780443194889823632\
2617584726240309147772`60.*^-9*y^7 + 1.47882431938209399460137292710028696607\
50293644329350722953840366668535622766025875666`60.*^-11*y^8 + 
  5.7986132116085776755698350986077781484707398097553872037351903313807135971\
660088397`60.*^-14*y^9 - 1.42576635540696150509943247861623383179303975699695\
2884148389558011491015347069971`60.*^-15*y^10 - 
  5.5581262931164227215959494835412984290640939240017897853819976133054710092\
407594`60.*^-17*y^11 - 1.3686804669903709733581402137502771710456396892303070\
28439734478194586646725544`60.*^-18*y^12 - 2.92104997541945111583823339522022\
98606175244138527663141457200437948950500979`60.*^-20*y^13 - 
  5.8269695430024431424777949376527002732482643962294417206766619860592954239\
1`60.*^-22*y^14 - 
  1.1190397432470185110394807640036262020408124162018949900341047329678564742`\
60.*^-23*y^15 - 
  2.09880601953053135321964039805473835170732465127115236535225897477841554`6\
0.*^-25*y^16 - 
  3.874747059052604859588344002167078708618847379864236653200285816210632`60.\
*^-27*y^17 - 7.07453195129083510113298093140459744878686373196994875962175291\
037112869891255921149836`60.*^-29*y^18 - 1.2812176767705917467176987953908436\
539441686911563574847595871792952656041365527601522`60.*^-30*y^19 - 
  2.3060415935061134516181970898709262000212057244750575802340240995337209493\
9847815729`60.*^-32*y^20 - 4.130542396172820426198830297007135910411170649580\
151480940355561070015003314388356`60.*^-34*y^21 - 
  7.3696076867247760279254392216698799039871343594635274153416235132471745526\
654312`60.*^-36*y^22 - 1.3105797946918327153466422909866627245829558585450373\
80189716446660452089152827`60.*^-37*y^23 - 
  2.3241709667291840018446542251663786721569119783765774579536720253983787802\
12`60.*^-39*y^24 - 
  4.1115407631335716808558779598063450009399328292366866357924372739779326661\
8`60.*^-41*y^25 - 
  7.257345827287314314225176532337776089001801168051552529541576715908921885`\
60.*^-43*y^26 - 
  1.27838427374755717053242506314975231718423164678073836739195720288963701`6\
0.*^-44*y^27 - 
  2.247529016275980766613048290620516161066605362812018868014461212620034`60.\
*^-46*y^28 - 3.94403403412071361955239753323594413946710629154454701796852030\
6796971344953889433173287`60.*^-48*y^29 - 6.908494416716835176983268610933309\
3848839805860815694347173550286662259983770171056283`60.*^-50*y^30 - 
  1.2079159640999297354093434963666575046060536504605271868095084496101075424\
44909621947`60.*^-51*y^31 - 2.10810635352791049146604906917209137329051331045\
14347410083324314435905413541166669`60.*^-53*y^32 - 
  3.6722521889167553267900544606496086766255421048494555917812120772912122049\
6460688`60.*^-55*y^33 - 6.384525158362197333463392478431027698584004865769937\
454713391767748667738547995`60.*^-57*y^34 - 1.1077532864740269996288772670211\
855536975290808253945644021452532320462380476`60.*^-58*y^35 - 
  1.9179088743689635480929011326517431575743669438007266361401775353614065230\
46`60.*^-60*y^36 - 
  3.3130246267851133930999034953680173089306737436543145994314176445873037406`\
60.*^-62*y^37 - 
  5.70903098410851749828449135017567742902772304463340001138091478364314085`6\
0.*^-64*y^38 - 
  9.811981596315379800759022578083506715491835313438150469654275065428529`60.\
*^-66*y^39 - 1.68153990678272622335242059010709636980632655341544880153392756\
9860957303670289674339186`60.*^-67*y^40 - 2.872726193582415431072368463663089\
8605076273095354849526106638849938831385792538382221`60.*^-69*y^41 - 
  4.8907474524999339062834513210524796662560146731871710127712288756195010572\
7200602076`60.*^-71*y^42 - 8.294285610966515658195953323950768487962332113968\
307638539261247605955203822497383`60.*^-73*y^43 - 
  1.4005494091475553408586390157640719135823808306894707108434733978669401928\
093719`60.*^-74*y^44 - 2.3533186128453582213188879365538171934552100402275425\
41816855641234158402867595`60.*^-76*y^45 - 3.93199868527221307930884100190095\
53042779363227846390285299361533535802358971`60.*^-78*y^46 - 
  6.5268633047274317747190672976014906277545692225433412762119790994586941253`\
60.*^-80*y^47 - 
  1.0751137713306283391671996643550000209480400180184219360609656095544672985`\
60.*^-81*y^48 - 
  1.75473846295082688246005589977779116041819614175951102699279413571042272`6\
0.*^-83*y^49 - 2.832108641402603340795663410336454810107433605268027435540375\
5205691213693834101677785208`60.*^-85*y^50 - 4.507667042895798098108015458425\
63830078232179236707616718293872215908640697862847961326`60.*^-87*y^51 - 
  7.0474133183399395191336255811689067244643115712352730657134957741130593182\
72979892945`60.*^-89*y^52 - 1.07591805482123046244971662805510292711256491929\
463029114938272103746969433691420854`60.*^-90*y^53 - 
  1.5888838915677595475983256384726466538783848468994002330932967207429950161\
41866043`60.*^-92*y^54 - 2.23234444316093812307178585857959840133729598728129\
41959803558751482126337702456`60.*^-94*y^55 - 2.88588452312845659666822140166\
73690796166527428675965740154602785463739201953`60.*^-96*y^56 - 
  3.1524911366483577403052395412671968063984984143871417101229440294540786932\
59`60.*^-98*y^57 - 
  1.9929583007819060554648810952843910289839216395133315936988063742956211758`\
60.*^-100*y^58 + 
  3.04755138672627451886431012787239536542681722523917630278223836575794606`6\
0.*^-102*y^59 + 
  1.7439161195888213411556334180641971771135334580481801361021074069370866`60.\
*^-103*y^60 + 5.2919649750881554707529518505886203176275911776567905211518875\
15419191297152721371763285`60.*^-105*y^61 + 1.3401913381397646537894250420979\
9720702445878398155587270537579384925805444675322467861`60.*^-106*y^62 + 
  3.1100922228053027876791808193243525812351279659855339603495126819408487278\
21107083187`60.*^-108*y^63 + 6.8537585030936594270978744268532652809143194424\
182948399560576268098712124751683378`60.*^-110*y^64 + 
  1.4595578851706179720027089292013138223378987022710966055581550560788308559\
19432065`60.*^-111*y^65 + 3.0334575957514435696689348794610997579396824414268\
990142390991131647737600432925`60.*^-113*y^66 + 
  6.1906928558545558773387357115394353859013477339258306979063370463759489690\
3631`60.*^-115*y^67 + 1.24563482032180866842139527363949631152145043326419763\
49720531803779637950431`60.*^-116*y^68 + 
  2.4781300137102985397713419398708261240474425425771008810380339284283187085\
3`60.*^-118*y^69 + 
  4.884644222501599520792377831865039710132076989003132008026631008866653981`\
60.*^-120*y^70 + 
  9.5540238464336372725769762261097081636468142265834823275230224932956713`60.\
*^-122*y^71 + 
  1.856513858454103014863569316602204530390377267013214229817297309679669`60.\
*^-123*y^72 + 3.5873353997540182646354628480208102350176727262349710763023517\
98764636673516680626200374`60.*^-125*y^73 + 6.8981111502749512708226740041305\
881977951802039710053290431975285053529161087497269062`60.*^-127*y^74 + 
  1.3207928529808058978236349189882264979574206651935726735117537722343048491\
61803791432`60.*^-128*y^75 + 2.5194234093706849933772903845428178373326622949\
372704496860297752087381777507784351`60.*^-130*y^76 + 
  4.7897095657245836276472688378815066261640007093394103894610067195217718245\
2663871`60.*^-132*y^77 + 9.07841511118070776978334925315362443771860939372644\
3443775867241415369323158987`60.*^-134*y^78 + 1.71605940010468282198991552003\
774900221555931703701853595845059853832579217394`60.*^-135*y^79 + 
  3.2358341244707849664292586176442585524065335543241549101206676674737590039\
81`60.*^-137*y^80 + 
  6.087893731156866992031537948639659126947445456528588170435632492158659061`\
60.*^-139*y^81 + 
  1.143029878413851090834745929613836779949120742021668452064619954386796941`\
60.*^-140*y^82 + 
  2.1420535082906161483264737307244968248421023121602680990470139197417017`60.\
*^-142*y^83 + 4.0072745098745045980778101831745056450129165513152064472472530\
31932785197183521023727597`60.*^-144*y^84 + 7.4846313927867381905405932222434\
672553074054473627024324385654965301482768909833104765`60.*^-146*y^85 + 
  1.3958685880410226541605793175956031459981123516203411147720195358007105662\
33972552653`60.*^-147*y^86 + 2.5996587374818955658742745113952087837928796378\
819394108576487576714594138137173047`60.*^-149*y^87 + 
  4.8353299647028230107850803971365095153114394503841398925522234405700323939\
5025227`60.*^-151*y^88 + 8.98276703584191121883312770153169434489548054709906\
3030791527189357397438556173`60.*^-153*y^89 + 1.66686795003574154443741327740\
130845808561886980628553126518607810076349445506`60.*^-154*y^90 + 
  3.0897905329814006624147548722773417507684554954066932992145996505191772514\
85`60.*^-156*y^91 + 
  5.7216425932725678714101825063802428203223548380871796038969581169565381862`\
60.*^-158*y^92 + 
  1.058524603839663161937400493697237916804746001637257185521868053205180376`\
60.*^-159*y^93 + 
  1.9565562332458355897978994866476375974212763251808189150488651783856273`60.\
*^-161*y^94 + 3.6133963181238954064288086801071364743113858640909890822887803\
32841146174586005163654493`60.*^-163*y^95 + 6.6679114589910579053368890598598\
250226767291333406458648528348699226903138960309756431`60.*^-165*y^96 + 
  1.2295115261797954507070062202453896053464295730815873148086616353066396583\
88433504708`60.*^-166*y^97 + 2.2654797920483998555729947141369485036042904256\
425458453855980965517221265875795628`60.*^-168*y^98 + 
  4.1714557536852994088929232963946329916107451736697314632963084762804428571\
3181408`60.*^-170*y^99 + 7.67589309927115280542421218106809947605543451234790\
680409717312488049173671356`60.*^-172*y^100}


==> anc/P_numexpan_CF3_sm7.m <==
{-16325.748546893522048603091396534219108732953740466061503630666345245358858\
7704984`60. + 5713.2952371593833443618617906545269753330448015502668481993006\
6418912908290792719`60.*y - 385.835042702147085889645754355522357961038806451\
21960136219797758271281256374656`60.*y^2 - 4.66293277483193412543655144427368\
027714676225311631236838431528711574964357462`60.*y^3 - 
  0.5858571839388494145043120085787218363803451194030156833478261523377684288\
15`60.*y^4 - 0.05396318857555600664970097201370072289462447287005754797561384\
266290157606597`60.*y^5 - 0.0044190670445060577417682354823802009743613123446\
2249022799318933355262502635`60.*y^6 - 0.000332239191480565742177936853151882\
98800058330531100859174726774286440088177`60.*y^7 - 
  0.0000223622642575646386947631268546261777841524046208140908971881497663114\
8488`60.*y^8 - 
  1.20918818142358717663898180989877802931037994552089533010334805589881027`6\
0.*^-6*y^9 - 2.61121211092466961225710293116767087164695512884087564496611875\
51709924817607573558709942`60.*^-8*y^10 + 6.000603064914002457679828097277885\
812539850070608882084930457443086680823377570283855805`60.*^-9*y^11 + 
  1.3721875281843879961590674487343107197285715529423238739117614146686539073\
99520504044227`60.*^-9*y^12 + 2.056230968569789623256133465735964127255581500\
89680665878803133900256742399176923963936`60.*^-10*y^13 + 
  2.6550363456521507545323420703369538645095002142930127615735675032474338800\
140670767118`60.*^-11*y^14 + 3.1726220031268361143379240240775372376463934058\
36217913406141205033097946801883080883`60.*^-12*y^15 + 
  3.6137404700286709889593613709637217807433880726843450653434235502953221860\
812568178`60.*^-13*y^16 + 3.9835806311834128749123788880727233261009847268841\
835452948567735800438201578197348`60.*^-14*y^17 + 
  4.2875543372816216833216348447137869530519169547489528723208984393774694524\
41314912`60.*^-15*y^18 + 4.53113919229097065373453236085128974657563820073456\
29593431538497217228945801051`60.*^-16*y^19 + 4.71976164656047008464017313258\
21100936732550514270302110548236031522774199524821`60.*^-17*y^20 + 
  4.8587104651144717742566036689282110179284331403037100402637881097008730364\
85161`60.*^-18*y^21 + 4.95307375408116245034522009806858412684691176622163000\
689673743980696940638555`60.*^-19*y^22 + 5.0076945288858346312697955075601160\
270482563467914096024964292159237757408753`60.*^-20*y^23 + 
  5.0271409573428905579738365072531511610310938254183113836181985356913828671\
04`60.*^-21*y^24 + 
  5.0156882108462253704833083858524541233793058798087998058533986382535958362\
4`60.*^-22*y^25 + 
  4.9773094518890545298390453516939561220953547646264511068492428908375367533`\
60.*^-23*y^26 + 
  4.91567394932561969907524823868266272727355916048314048858201375778736854`6\
0.*^-24*y^27 + 
  4.83415068389149998658882672376443706703546071243517713549750323584212428`6\
0.*^-25*y^28 + 
  4.7358161089751926363550752856797495298919052870798426930921774396133502`60.\
*^-26*y^29 + 
  4.623464980547855536648395206706625252356456164716076863547421434119748`60.\
*^-27*y^30 + 4.49962337599756088836280396363217897523291561577494727871895285\
8937443273414464216388677`60.*^-28*y^31 + 4.366563192170247118765528047122324\
50685378360604407887487914347085480693019800518491818`60.*^-29*y^32 + 
  4.2263175542615056150196219866125658505395225441251798352831550912713116620\
941610654923`60.*^-30*y^33 + 4.0806966842122194532631354866102322009871276544\
82060349829363079318572663193557248753`60.*^-31*y^34 + 
  3.9313038739403945184888875623263302422834357752825579967571971206860030383\
5303839807`60.*^-32*y^35 + 3.779551288414508518433903610428881888306693007797\
5416816259344622985391246848948638`60.*^-33*y^36 + 
  3.6266753890178833085387174790697574284921141449908170323683683013256870771\
44627804`60.*^-34*y^37 + 3.47375182119922523212419510245537309364933113712867\
223669380056394836252751778951`60.*^-35*y^38 + 3.3217096540103985239907766576\
110102420217547935164789806168707553514963990374692`60.*^-36*y^39 + 
  3.1713448944466668597939697044606886501242648447374757654899450919742588759\
85446`60.*^-37*y^40 + 3.02333322791374331633664102632123858315288247927873514\
928877357948708142781398`60.*^-38*y^41 + 
  2.8782419588165742043847814787821517342348544746394166470752264701140029735\
04`60.*^-39*y^42 + 
  2.7365411431776895295137537079850666707774055828435497049893932900787752443\
77`60.*^-40*y^43 + 
  2.5986139191722857007863506418569461980196487446541788055142515995962142959\
3`60.*^-41*y^44 + 
  2.4647660522047541025877719170575258414506168389404544114906625864571661698`\
60.*^-42*y^45 + 
  2.335234719227233323238643262381155355438015502325968153764590735092163826`\
60.*^-43*y^46 + 
  2.21019656290078514532006564084358904716271165396307596776484792608372472`6\
0.*^-44*y^47 + 
  2.0897750503302913411504571381994244854229135242797943236454466940638051`60.\
*^-45*y^48 + 
  1.974047173804387624381139375870439942169189386766629739066216917958428`60.\
*^-46*y^49 + 1.86304953252440401496325730107972276555832406059250149273965975\
13925550263637911726130031`60.*^-47*y^50 + 1.75678383494644727503423617254463\
9329805544268973728024765383403988235340463950346771038`60.*^-48*y^51 + 
  1.6552218612834188543051646933517578585234069601604849276655175219923290491\
2646672975451`60.*^-49*y^52 + 1.558309925080152577973592235561584945376813449\
9014528190471173402405205019240700613354`60.*^-50*y^53 + 
  1.4659728717178670777991080201492324297729519824720593199122592909650194033\
07918971635`60.*^-51*y^54 + 1.37811765033284001116643104178063036249085697236\
742169546032614452356407611898136239`60.*^-52*y^55 + 
  1.2946364940377446586408989076827032625584936454832220999853536130345626846\
033593096`60.*^-53*y^56 + 1.2154097415848521129243825220468089893451245997265\
21091063811443262209070860872627`60.*^-54*y^57 + 
  1.1403083317667327166318690933394104168225969079098604471362784979808538083\
1064283`60.*^-55*y^58 + 1.069195999958975200407829720273611403703671514485090\
3764784226980225478318011611`60.*^-56*y^59 + 1.001931204307870297303852465013\
371615716827955218954071316655193656168759311385`60.*^-57*y^60 + 
  9.3836880718301782246183766234153343808095913280929957087236748567480964574\
229`60.*^-59*y^61 + 
  8.7836153567279291312499085676068851656696087665366547503465908157257152280\
1`60.*^-60*y^62 + 
  8.2176124311643849309881508033832776743810994840302203943522192907295707415\
7`60.*^-61*y^63 + 
  7.6841999195262000888243838880135098649296180831063445666463177837361875297`\
60.*^-62*y^64 + 
  7.181909765292864350574899703152399685526734859468192357844571069418720021`\
60.*^-63*y^65 + 
  6.70929302969340424791704573948695811892782164666018621182195411893444905`6\
0.*^-64*y^66 + 
  6.2649264172423214895965413555970537764160150068962399952305898066749331`60.\
*^-65*y^67 + 5.84741767074531365820039480989794873388896325519014221251012258\
13651341856926367661312665`60.*^-66*y^68 + 5.45540996552652842007624625520079\
8421475670898426315399981196619408347067009237569113779`60.*^-67*y^69 + 
  5.0875854206687517049254566425281959399639261276119946056464642352710863923\
3813298516738`60.*^-68*y^70 + 4.742667833953548078707572569464588316167581696\
6643764789145228014239763507998074486885`60.*^-69*y^71 + 
  4.4194247369106569603685094390547959850791631809470058344846857176561663256\
74104118198`60.*^-70*y^72 + 4.11666885690065240268408203415597759920770361367\
404962507863983648290311785152835258`60.*^-71*y^73 + 
  3.8332590644243335533446938482679381512857517700080544629477753507720462037\
827332054`60.*^-72*y^74 + 3.5681008758366951433238188494142112253748053029313\
90392057005890367219218574875811`60.*^-73*y^75 + 
  3.3201465743016339253397071200534114751179585391855661728128153576107543231\
6787871`60.*^-74*y^76 + 3.088395005114414290721460142301420290487713157391652\
1826975531402820545573246374`60.*^-75*y^77 + 2.871891095401247746584656291041\
727350502597432703697477642681327726628140465588`60.*^-76*y^78 + 
  2.6697251426387988548636021288300437287909255679466987232361775035240521954\
3772`60.*^-77*y^79 + 2.481031911381811445164308021715733245368224645241406208\
6611122689411847545229`60.*^-78*y^80 + 
  2.3049895730065643925358393217263440632824417340311026291490015948459643351\
99`60.*^-79*y^81 + 
  2.1408185191353419372545785694912384912850738553888876493998109550896541021\
2`60.*^-80*y^82 + 
  1.9877800756681167022292699444995593146670197865142905259353151685239424161`\
60.*^-81*y^83 + 
  1.84517514097960695879392908806422269609608604150222550064561517445103053`6\
0.*^-82*y^84 + 
  1.71234276881207343296631327600062882470905784146538766994501189443498437`6\
0.*^-83*y^85 + 
  1.5886587136778409249605513742935700729218869193563906334786256710179506`60.\
*^-84*y^86 + 1.47353395415360975148315081801993527838913794573072835875960786\
30274281621355751489082852`60.*^-85*y^87 + 1.36641320727603393209762499322012\
4702525023777846146965232653036216442817716212974446263`60.*^-86*y^88 + 
  1.2667734453114340561613619846760204112969721718754853135936994238377000711\
9064136340535`60.*^-87*y^89 + 1.174122424450238313711600237240473186580844351\
4057625485770088178339964020156383886967`60.*^-88*y^90 + 
  1.0879972334487948874760486110365631513821424596944166307770616954314053944\
44261754139`60.*^-89*y^91 + 1.00796286888911677626206656080218699266704416211\
065003542244225692766187667914606618`60.*^-90*y^92 + 
  9.3361084253392130801263155177058098663973150566784639819159867201154164813\
49994439`60.*^-92*y^93 + 8.64557825204412668630659427218606131814331273462980\
864808412555196053665075984929`60.*^-93*y^94 + 8.0044433068732980242384075851\
008881895908317735512757941143074740733083077727547`60.*^-94*y^95 + 
  7.4093344237276472313011530242327793291243007384579655352124882281683010069\
23302`60.*^-95*y^96 + 6.85709584623203857516147619154981854630524499109547909\
962020177692851691445961`60.*^-96*y^97 + 6.3447734026626978973681605716871208\
151387603435184108289956959199165418184047`60.*^-97*y^98 + 
  5.8696031507883443032735739262191965086304843258035600231211108835756147892\
95`60.*^-98*y^99 + 
  5.4290004967953524693507684485791877871895018373184347082948805721012079455\
9`60.*^-99*y^100}


==> anc/P_numexpan_CF3_sminf.m <==
{21129.0871857156206180727563248753798688996688462385019123380979356768052823\
9655862`60. - 1045.1964669540768476000464864708935433381956955976844027089099\
3524578185926348809`60./y - 25759.7649465873859466120882588520110949881539424\
0111041331168113823258456184954952`60.*y + 125046.323893401067588381754599396\
64163111939495598218827709919705893522211528616314`60.*y^2 - 
  825805.13341182512302711936446487956239991014544622784716488686196710385433\
33889458`60.*y^3 + 6.21335529113968488743521425614837668080180659283277291567\
634083827544715185660400111`60.*^6*y^4 - 2.9348656966665553652660094474005301\
31322228574103923445219703955030844990659495131873`60.*^7*y^5 + 
  1.6405911193009135145725626973158866021500337950027973547633739133465423563\
582676023981`60.*^8*y^6 - 7.3135103150091894912870590818907803440410088251361\
036124304675117096663112839551419779`60.*^8*y^7 + 
  3.6356886189860248948520961942160970366501343999227745934912525100063121934\
3318272717487`60.*^9*y^8 - 1.547526219130931501582283240134722330883804656699\
604841077119578265489471774721582483864`60.*^10*y^9 + 
  6.9660363278329464435272051251448360364567405260714517219983202271523011053\
92750621043417`60.*^10*y^10 - 2.628108131914899259337765732103346076857427403\
0030296139231395085733357793745062308278731`60.*^11*y^11 + 
  8.7345869547381905444947968801552946397800553696200861886545817746452512160\
079402527358976`60.*^11*y^12 - 3.57983986390446799517916615118077579206961917\
08679994949409752136208824591798580243024824`60.*^11*y^13 - 
  3.05488558767362183166266516771487875343955965511637369353571373513613869`6\
0.*^13*y^14 + 
  4.737894133922370882192872955831343807070347074316942352649713350586436353`\
60.*^14*y^15 - 
  5.6217276882469407137616472751989002147199576957053961580502978563027768634`\
60.*^15*y^16 + 
  6.3199636870430672463009271237954621938035405449725143568620042188534270998\
6`60.*^16*y^17 - 
  7.0392014629187703813837748686054689446785974865051920166328910532807518969\
22`60.*^17*y^18 + 7.922227480350997396502548013618677092634560923423354359732\
5779246245551383821`60.*^18*y^19 - 9.0535440289348525957500744216479923814829\
2536474555680709499084995347205217802`60.*^19*y^20 + 
  1.0521255606113185559144578440923703747388149925237426209288264448213003118\
2053`60.*^21*y^21 - 1.2425667969501439084314475159343486985135011294485180259\
5447090159437746217909177`60.*^22*y^22 + 1.4897127770792140528715978515679042\
07228338909228890815477693459361177680720678273`60.*^23*y^23 - 
  1.8108101954320371205447504914262907559848034815872012981860714173541909125\
613632394`60.*^24*y^24 + 2.22903862471258602113171252696673542756134934577774\
457125652213973675134827160021032`60.*^25*y^25 - 
  2.7756791460776731133157421985787523137934349620535591374484692947290534477\
4824280055`60.*^26*y^26 + 3.4931151757421882986212867604377181222509869829390\
566726102973794622048981965788334252`60.*^27*y^27 - 
  4.4389581672287350783179282045914680538319108388932457344453337338228739441\
6025339927227`60.*^28*y^28 + 5.6917815041602379943941130597537920303713097627\
78032674016274691924252830889713332862241`60.*^29*y^29 - 
  7.3591059114830009195409906652022247737919923717251535496376597244619090442\
959705597804544`60.*^30*y^30 + 
  9.588557233886957597630022921198528262646927941163295364992978769788364`60.\
*^31*y^31 - 
  1.25834964217274965758044512997293575336847251111834751376726450149808213`6\
0.*^33*y^32 + 
  1.662497087734316258889560242399699481674954054115930000887367615684109582`\
60.*^34*y^33 - 
  2.2102620082348348436514105752265006785496552628386325887691403935521724573`\
60.*^35*y^34 + 
  2.9558293588631702827066580764924214829959407642708452534971487434416644606\
9`60.*^36*y^35 - 
  3.9747755446417688421047496730083204079307586171457632834213648783164592177\
22`60.*^37*y^36 + 5.372817488292360218128970159349086859360001137176733598530\
5381038623624438827`60.*^38*y^37 - 7.2982455645937817598828221457173564516878\
4726219344294752141851689146403872484`60.*^39*y^38 + 
  9.9596297436437122017248595332676002972817296690668745975511195271051815072\
12323`60.*^40*y^39 - 1.365108843545245688976851003513220073748011161243844699\
28276525788328024819851581`60.*^42*y^40 + 1.878842374997819823466814237722266\
687900539192522713677546667291796288090098478191`60.*^43*y^41 - 
  2.5960898326465580646977126411374716702710308772111437854475533498071916403\
973619826`60.*^44*y^42 + 3.60055668624953756386390459641773192538945137012330\
144306412584395368521363812507246`60.*^45*y^43 - 
  5.0114186454940775002540593652004650656417905232904435340534590836911066788\
25444574561`60.*^46*y^44 + 6.998726311759719058946514910371014899920909987666\
9070877411030419011903002405318182957`60.*^47*y^45 - 
  9.8056406760023419036533480259996780530925269322877822961741474340346296386\
591258967987`60.*^48*y^46 + 1.37805832454898525924308845495481684345650295969\
14682969176064485315091341805657943747812`60.*^50*y^47 - 
  1.942379874735663362046803534240156848260991431891158010482070232443849`60.\
*^51*y^48 + 
  2.7454900081462221898765257891930804445854600116704579116395007399548846`60.\
*^52*y^49 - 
  3.891100403565906727104571145577799643529324090065710549283109253382054677`\
60.*^53*y^50 + 
  5.5289529148902186796601706917121894055622906999083734770799102717188359082`\
60.*^54*y^51 - 
  7.8756289143397686256162829764130309350759104712820793894821481134399139627\
6`60.*^55*y^52 + 1.1244917513689279235573337167623200181558823198573400569189\
345769533888625228`60.*^57*y^53 - 1.60921955895488649064638879735813731081018\
925801053669077397961338344648794388`60.*^58*y^54 + 
  2.3079372890961366170022720310478235379599648121708198231200756349437718011\
05937`60.*^59*y^55 - 3.317005766708880278588597311510124404444858384599571758\
6274848033830037348629074`60.*^60*y^56 + 4.7769184889181356945483644484768478\
8734240188147141146144615788705402741244571178`60.*^61*y^57 - 
  6.8928137610916384163522483689251081845614629960133324222804619530183004088\
52286035`60.*^62*y^58 + 9.964644942671830046462503810402439827100061927643879\
1234913416297170210065968493276`60.*^63*y^59 - 1.4431609113859880465071687395\
12089322477634833144381287679794729965198427716423116564`60.*^65*y^60 + 
  2.0937648516072150542097707517683456514975508071100784428318414730684689916\
669630254899`60.*^66*y^61 - 3.04281287818471572765951630488115254089263949829\
049317917771520119902620858555235717453`60.*^67*y^62 + 
  4.4292690292011386163342927517636900696748263190406910944268645748722602448\
0046576926098`60.*^68*y^63 - 
  6.457655128597109655913023179809714275937774389322503119506715579774737`60.\
*^69*y^64 + 
  9.4293390635546745460229739268268823834484304104860705339475152009174216`60.\
*^70*y^65 - 
  1.378891155039142195068265079186831359848246113977400417173502824435060506`\
60.*^72*y^66 + 
  2.0192996122978586510061615426901472218982908597911166343371376850790082522`\
60.*^73*y^67 - 
  2.9612442866379490094241430868945124145402386503156733136907767446285187125\
7`60.*^74*y^68 + 
  4.3484246226520652353729705515677003166979065176460268540933937266797843408\
25`60.*^75*y^69 - 6.393759004719692718507354554735392113571209572265822456976\
6781395408596277387`60.*^76*y^70 + 9.4130493730426211279971123734915600053537\
0144455130005980282599184368934480297`60.*^77*y^71 - 
  1.3875161795641268814529474586825667695874960823125732910166888107025526466\
59728`60.*^79*y^72 + 2.047689028220954311898220243971862283520688324647978839\
1909768685576164128094618`60.*^80*y^73 - 3.0254739361205435603695300279306655\
49906167164159870151546461773684506294791480542`60.*^81*y^74 + 
  4.4751969210802752765433406786544829056635218580190906967385487707977124451\
757879592`60.*^82*y^75 - 6.62684247602640210098357971021179889374325899853384\
41440343788407714825990325009847`60.*^83*y^76 + 
  9.8234468825931689841929583531458185311288945093970146927017857627506573596\
29441285617`60.*^84*y^77 - 1.457710995091149728496254528760253684124762073246\
01487459534772847896566297376460378656`60.*^86*y^78 + 
  2.1652958620488896987243849424382432764986466192242770918357723144250329773\
42767304480908`60.*^87*y^79 - 3.219510411818942415150308001720460573409274675\
6285978870806956067040469536692035213222956`60.*^88*y^80 + 
  4.7915731536495966743328994547220108245942839000341902503574351861534151`60.\
*^89*y^81 - 
  7.13791654196164800539346002306164284444750690065408857616090645361465314`6\
0.*^90*y^82 + 
  1.0642891068114974138468963503629110261584352448031152750516461617426280012`\
60.*^92*y^83 - 
  1.5883006503006069884720627797603198550319937067515936999904606905322420321\
5`60.*^93*y^84 + 
  2.3723636217606050952461798825105228263318621679865397785341306388354449443\
71`60.*^94*y^85 - 
  3.5464683597047018086516028147494008626687750297204434042585094816154145963\
14`60.*^95*y^86 + 5.306013983700979322029138836294649257128496010252466647304\
51098608951083839132`60.*^96*y^87 - 7.944922163954442980995729570792427227887\
457344583239025232897507406958994413372`60.*^97*y^88 + 
  1.1905609878167569077363696731689092484372782539391920769609408259908438701\
6144639`60.*^99*y^89 - 1.7854449564112319065538393489620227274949200174826866\
20521195211698140368780949792`60.*^100*y^90 + 2.67957827139858001779295572440\
03971171833530902720050724483929627544561289805721051`60.*^101*y^91 - 
  4.0244283345739579924226572261224156657621019734440553422137591965660523777\
8220083101`60.*^102*y^92 + 6.048568058555769292100587513234101015117750673271\
604204534350248025036961037436381056`60.*^103*y^93 - 
  9.0971354240584836258982053557080770000074891485499665771597697131302848510\
332796358719`60.*^104*y^94 + 1.3691586705880523949920208202032550802462311536\
01119927397374686353778900464125879937106`60.*^106*y^95 - 
  2.0620228379774523208984389271879668672499401813366378397016884345591760969\
401314241232096`60.*^107*y^96 + 
  3.107545336936022381944937892945442694539735283627669556042478522208808`60.\
*^108*y^97 - 
  4.6861882535843376409407774377948782019537259934556664721386118892128635`60.\
*^109*y^98 + 
  7.07122046301536476214417086801820507848210442384687968184683127132772397`6\
0.*^110*y^99 - 
  1.0676667791384383091187545965499077373896371419147396522162952758402396537`\
60.*^112*y^100 + 
  1.6130145283775535893626918535573563485252130700896462059684757873046717366\
9`60.*^113*y^101 - 
  2.4383536033979052286873790672380598863387588935073862427167410915532148281\
31`60.*^114*y^102 + 3.6881261916988849249687163429273264973239082120443204406\
229880528616421510938`60.*^115*y^103 - 5.581623194072703215847792234645371947\
76422641255673183890827377419792207851825`60.*^116*y^104 + 
  8.4519328674292701384593760993560569237077389377227968491446014723341847904\
76032`60.*^117*y^105 - 1.2805236792986295087496265217716801380133986486597187\
8743781187131416051862949024`60.*^119*y^106 + 1.94111223071340114749282677211\
7215386523402655726289835072059995878409245082227172`60.*^120*y^107 - 
  2.9440194468269168478287686672782350357536167829995788670672019812419626569\
938410845`60.*^121*y^108 + 4.467384830168280930544153659518555300240932348744\
00069273065402036962071454114161792`60.*^122*y^109 - 
  6.7824172991813092212699198430494594400779621035685750377306669453699752779\
34528829414`60.*^123*y^110 + 1.0302200705702463710494775085587995511705677894\
2359522471574986896510672023202886003129`60.*^125*y^111 - 
  1.5656182822763407048375225228867922323906043281304038045859651755113552000\
22797306244713`60.*^126*y^112 + 2.3803908353850016669293071469956528051443563\
467808703300237304947726755459354546322904149`60.*^127*y^113 - 
  3.6208738807869742472730720782146991160448198601115061473922598323706749`60.\
*^128*y^114 + 
  5.51032997833229973199553258863136996727430922743638934398878907113647585`6\
0.*^129*y^115 - 
  8.389524188129365129305001838393361770067381107837147474117313577752037573`\
60.*^130*y^116 + 
  1.2778771341167357183776713845423675960355608318923061700601011884706713357\
7`60.*^132*y^117 - 
  1.9472850672145740112600778579159047203069703045337446110596636258984149077\
63`60.*^133*y^118 + 2.9686250154676746060435915366998608201480812654719575990\
080130986373981764648`60.*^134*y^119 - 4.527550688795493506296842937229649608\
62262204674666487112457430252199924838829`60.*^135*y^120 + 
  6.9079684480132457393032412779833553769634565531956482984871876474073794994\
98517`60.*^136*y^121 - 1.0544193587306266950529532682091945911862601402188643\
4663170233653174753478559966`60.*^138*y^122 + 1.61008732239740837032072277102\
3444233404389660618982537349267753176771879787092544`60.*^139*y^123 - 
  2.4595498602676923434279985143236271427402362593171429178809466885473687215\
614206091`60.*^140*y^124 + 3.758626325337316923087961240455866890003015053545\
46491350524111317415232642818994527`60.*^141*y^125 - 
  5.7460213983653228163165268116486014796839537355155993069758931753704867300\
75503339203`60.*^142*y^126 + 8.7875378677686025911196017274774263891228339769\
103198528293860373828496466044443910139`60.*^143*y^127 - 
  1.3443936206282385979680936393765983816878398710028119379464803917359238211\
28048596377571`60.*^145*y^128 + 2.0575120270716808168859393377759991557478625\
844798845548163721614735245679814986858555031`60.*^146*y^129 - 
  3.1500143493212186028461076698605897393820480039366465208823243072159416`60.\
*^147*y^130 + 
  4.82430164634065346664376370467547091410614607344066717204055773963798076`6\
0.*^148*y^131 - 
  7.391043713905547584500406173670048607028920784389107635476833964345555191`\
60.*^149*y^132 + 
  1.1327241394481113981523509928813840735608238493429898776965322792853451267\
9`60.*^151*y^133 - 
  1.7365501865743121161037222904738140795415556212388702226138024103036580722\
4`60.*^152*y^134 + 2.66313450590776194726194615455149110385865130863897720545\
83466593354854459066`60.*^153*y^135 - 4.0854441312873569710307865179948812747\
3450811382173098499110067070420512454548`60.*^154*y^136 + 
  6.2693677020438616790907596516483486281473911257087931834359925678612815911\
02693`60.*^155*y^137 - 9.6237521366264197010877265072577686473427472351601258\
090023828312592600660255457`60.*^156*y^138 + 1.477744361143381591642803061234\
071358403907966778428076668517887274974760920501171`60.*^158*y^139 - 
  2.2697938065393618682740749873252281076714270805246618219586540805276139593\
557707583`60.*^159*y^140 + 3.487416187750022878024193717088261447659941920181\
72135653155644482418564999058602347`60.*^160*y^141 - 
  5.3598117072291033142121143546440325846560076816822820904591522702445096407\
24744352161`60.*^161*y^142 + 8.2398975884973184520852327020219424139757614206\
789786151806307223349679767912355443302`60.*^162*y^143 - 
  1.2671230981932564405309913077830440042498861028315332634997258267421742584\
97088377914238`60.*^164*y^144 + 1.9491207198304462161129492679592392606949589\
801531587090730822141903032505183207385907503`60.*^165*y^145 - 
  2.999023489778261140228626064585513614885304218588775300476719123090151`60.\
*^166*y^146 + 
  4.6157310298752093683024207105168256799847954578644048916927765515032449`60.\
*^167*y^147 - 
  7.10589769048289488904097827122609165572135302973491428826715893852314045`6\
0.*^168*y^148 + 
  1.0942425695565948538948523779347752599862471129389825047404720064722525639`\
60.*^170*y^149 - 
  1.6854771267135980317187606180176887582057285783571936312296656786594992897\
9`60.*^171*y^150 + 
  2.5968397825408117475545270359822962925597428793744510557169131542073636339\
91`60.*^172*y^151 - 4.0020171956932928974412419178797570166404709827235422371\
461065890514679100115`60.*^173*y^152 + 6.169113270296417596029464687818111982\
61807608876051073882452666415166720236586`60.*^174*y^153 - 
  9.5120706026169861973103430235554963420357268843098635372731307409351152234\
40885`60.*^175*y^154 + 1.4670147130745029059570758360564797903734517872473799\
9197678509977915608751497295`60.*^177*y^155 - 2.26307810437938251987767793905\
4849380801198527436803672185077365343637006170846864`60.*^178*y^156 + 
  3.4919570874313000814625686443936917855528999584153206976845626585347446607\
481427972`60.*^179*y^157 - 5.389409399258823222430862337669713045673203861786\
48291360667283281139092011628989706`60.*^180*y^158 + 
  8.3198412870133550656088465020927502126199380620451728311407781089715491399\
18364460289`60.*^181*y^159 - 1.2846629190155268374088356986444578796263923760\
8399718103851854059656478302067743136907`60.*^183*y^160 + 
  1.9840944122244797833509249436379003280867795426644864039268925853229635913\
7945416527708`60.*^184*y^161 - 
  3.065019340677616986665727668904639048227013448337621784242544056099762`60.\
*^185*y^162 + 
  4.7358791339980162492723408150086755116013104612237666284316031517298329`60.\
*^186*y^163 - 
  7.31919461373555311314453390502873035909100969537222039024177852324347147`6\
0.*^187*y^164 + 
  1.1314101886556553884342112799007241560138481227204984257030771606335099767`\
60.*^189*y^165 - 
  1.7493222279614309992898065587795702265661468105929088144199325057269898503\
9`60.*^190*y^166 + 
  2.7052744919240546244488556451148972926234864154424050875386818123826013258\
11`60.*^191*y^167 - 4.1844995954053816257390408277436716210572655517899817374\
066441823449511103975`60.*^192*y^168 + 6.473889597395385727901423441279761727\
2563114424152694266775427949133148947956`60.*^193*y^169 - 
  1.0017873191250886541942081243174210287450832526873214340425295206951887738\
687136`60.*^195*y^170 + 1.550505065432294976877377404212978425145598970804345\
39437461979968173963294091356`60.*^196*y^171 - 2.4002541103227701260212422593\
37339295197176056217251644089518940232584006472033197`60.*^197*y^172 + 
  3.7164355143336225766013003605567347364254309117852313764580959619659712242\
11335209`60.*^198*y^173 - 5.7554637050829638235546710154817340568246265462504\
9304753330375635364819826791919192`60.*^199*y^174 + 
  8.9149186687901144884000310243082034927118285354774669268483648108582638008\
89510859939`60.*^200*y^175 - 1.3811372101431340403017891050218667079586999935\
3223697266491469810246330868692381119825`60.*^202*y^176 + 
  2.1401178287182236862564388107592172728262598916778691090323116600950885485\
17339747890026`60.*^203*y^177 - 3.3167979975128877429048827833497349303549992\
155132408015335402682506546564240041676741118`60.*^204*y^178 + 
  5.1413825003904249983506283146749116136906190475824035654658879114220322`60.\
*^205*y^179 - 
  7.97112197060598936031179455241503248255812155428794087610342112404627999`6\
0.*^206*y^180 + 
  1.2360520202090644057512494196333187984127937492713369479483712542557677063`\
60.*^208*y^181 - 
  1.9170388766378701391804087043545359966162155695210995495469993032376574704\
4`60.*^209*y^182 + 
  2.9737270711871781077424958707181221406221651994327287687263218525242100312\
88`60.*^210*y^183 - 4.6136692717694897182872003564594253130810856158029588991\
389673443459424700688`60.*^211*y^184 + 7.159227186557415268051781198129893977\
43236931108744447117171948621250938755035`60.*^212*y^185 - 
  1.1111158466403337553830943047465366185575002751678155641994333151038271729\
889225`60.*^214*y^186 + 1.724746387712050207756346539766897507127207661157665\
75475274347784532836950811654`60.*^215*y^187 - 2.6777070266117627347089072402\
53393870009909091974311432567942555891974545286715829`60.*^216*y^188 + 
  4.1578805006765059004397259175044701465101602837354233920231090073866508301\
972947989`60.*^217*y^189 - 6.457305167500102702430055319460746495030540867521\
38260569486260724061320732232157827`60.*^218*y^190 + 
  1.0029983680628702530310068982559513823316811000874280765618013648998948691\
934567318937`60.*^220*y^191 - 1.558181360699881607987337662517767121710244412\
82625198953451854352329912284879479023873`60.*^221*y^192 + 
  2.4210508719627768755253196986171079900884804089724097734176796797733960571\
83781818191488`60.*^222*y^193 - 3.7623330417629050910837949783488517545096930\
684544669432199562577859456806191082240617556`60.*^223*y^194 + 
  5.8475946594802258438641114977576794718776560498802427913734291024632839`60.\
*^224*y^195 - 
  9.0899875771430300482702746069729974742339018333675229516853842752528115`60.\
*^225*y^196 + 
  1.4132358196782134274837447742247604718182264865493896049397446310033410506`\
60.*^227*y^197 - 
  2.1975088100646659671041717251016666155487897076456109882697491259404504945\
1`60.*^228*y^198 + 
  3.4175162567321840581418380634551087441276595578207515464413528470455082062\
76`60.*^229*y^199 - 5.3156193493734653285707088215443979469714326545973132165\
034107516422247666989`60.*^230*y^200 + 
  ls^4*(-312.0703443637862651200828208879531419112590621880415291773453063981\
0700532494511`60. + 12.212630046381081989039095110890935351668798946205850002\
51262111328007968430081`60./y + 1668.6342956846296734947834457732091307693498\
0035599360977435911032278387567146401`60.*y - 5371.58423850244997571439407138\
902273149397434163781810483943349258851628326874721`60.*y^2 + 
    25328.7131261267751497003886155529126990175056239159840164523563015408954\
2895759374`60.*y^3 - 127264.2958064173632304967648835986322932538219869745462\
7362722017868189149568668819`60.*y^4 + 585444.5048345326346016892342491105090\
4826532310272141057716919540267863287399258765`60.*y^5 - 
    2.78015981334377695688521777430187755390899857177652489151700708250364642\
986046473964`60.*^6*y^6 + 1.2446742890799357762841918586355913393069223515947\
36638858809879621359894785868754883`60.*^7*y^7 - 5.66275451305008548074204689\
2775970410903141203219752661070870799273547707742567029009`60.*^7*y^8 + 
    2.46230005000524516908877249708708370780952915267355768540334965181391944\
97916842841293`60.*^8*y^9 - 1.08523656219573504122370323707061045953147737314\
03259259754854921885593904029079015748`60.*^9*y^10 + 
    4.62261116945636656328836861695865050480813838404767477100993089047180747\
707745041526417`60.*^9*y^11 - 2.009944008963193222239527679791505081654166218\
705678839564511387190038311883777542065553`60.*^10*y^12 + 
    8.58501455783438032918445829981693545574045675123325021088045719262266558\
7829440944909253`60.*^10*y^13 - 3.7936544569842430592701536215850358527276917\
312252103846144438524241938596860897560020851`60.*^11*y^14 + 
    1.6719617544882436185999161177329058927097071614337048088025584551659459`\
60.*^12*y^15 - 
    7.6299191804443992409020295248654787086167104323676518555344133676039498`\
60.*^12*y^16 + 
    3.44935048923662795122362423150830849603263815543125898916429404718704755`\
60.*^13*y^17 - 
    1.57199281651116533938596634993427027866760435638407740189230526623812989\
7`60.*^14*y^18 + 
    6.88770457072490619880034219457705049885088463385088605976766814648462102\
8`60.*^14*y^19 - 
    2.92164026707259938569313072189037533394297424868625901194660459478814762\
23`60.*^15*y^20 + 
    1.14435913619292867100108375056987866527532363578875172071446276233705811\
626`60.*^16*y^21 - 
    4.13781197409734166295424248719937435031200463242299938866130026543900320\
091`60.*^16*y^22 + 
    1.29782622642736437293393463730189898457540869317494044393381802661825130\
3672`60.*^17*y^23 - 
    3.51830278672411722902263109930200089082972835040232695280341153700060396\
8174`60.*^17*y^24 + 
    8.15403504029670201334947096807105233199603505024713079766741798162287758\
3824`60.*^17*y^25 - 
    3.04577201547184936316814588173308068134452222089987582511045199411268900\
1033`60.*^18*y^26 + 2.5548158404887918255245600559738055616333373012048076394\
1489747449894101748571`60.*^19*y^27 - 2.3935285686248578646402832917887207556\
61724533781380614634850552891447865321561`60.*^20*y^28 + 
    1.82634815144941912613400130307749030730552881389849030284660911724756990\
81312176`60.*^21*y^29 - 1.162917100210697266008640415969860308606832608230435\
26863452285472994632052657245`60.*^22*y^30 + 6.195174532847868309587052890494\
65701538208098783535171622599014076331069524477969`60.*^22*y^31 - 
    2.73273143052492248476073720269350940883030730686811022185743864648129912\
0870905799`60.*^23*y^32 + 9.0302452013164174876214373114907339022710612692956\
07789590900004262865245465237989`60.*^23*y^33 - 1.251077555002782147866076368\
954363120507456774584923908318642400530946097619420387`60.*^24*y^34 - 
    1.12434727501330834351273228338904253954583404056307626306903250534718288\
715755082754`60.*^25*y^35 + 1.27212300817696677565819509793867440377939297206\
7807731630610726855192040330510995052`60.*^26*y^36 - 
    8.13393674873605497794505892756389773474582579858777015302004080533484110\
4638312813289`60.*^26*y^37 + 3.7695572453224139428233118459474648400639221844\
402739331362126906907122343219756659051`60.*^27*y^38 - 
    1.15222905464576618890647231386727982475069887097614706629235497396136871\
551600063031261`60.*^28*y^39 - 1.40765337360679439185460576803185391297398530\
894496878862739906656619587162516913206`60.*^26*y^40 + 
    3.21486413622225255801175600915036582170574175565821366289753963415916243\
9656028990281824`60.*^29*y^41 - 2.9360489312116027296942644789748573308488234\
056448237509540501594353505646685438589184689`60.*^30*y^42 + 
    1.79587597782646664458611194764520508059334803879411422209804652998511184\
376323989871525888`60.*^31*y^43 - 
    8.337311282693560931042421612250266769641645419448223630334184696700916`6\
0.*^31*y^44 + 
    2.6962659650245160057234531594345530281153066875215165917341568188503191`\
60.*^32*y^45 - 
    1.915743864841585291849593459394629489364348992358667567525355764990655`6\
0.*^32*y^46 - 
    5.5086379029930768178504422585084770614250367737738806791165045641801012`\
60.*^33*y^47 + 
    5.46506493943209805231694466259672144750103860521060498336539912252916204\
4`60.*^34*y^48 - 
    3.43227788088471862496269355679924521562837256827957129522970995432686051\
23`60.*^35*y^49 + 
    1.61536932877823376331102549641784802523922641817297055080234892637580747\
418`60.*^36*y^50 - 
    5.28141170086180293722107291811950290275443342189986963788989316105634867\
52`60.*^36*y^51 + 
    3.93442716081573360796966372101116297723198795237648636130182852158847220\
642`60.*^36*y^52 + 1.07357873909973411788048985028975318824142568329805068654\
70603699323143952636`60.*^38*y^53 - 1.074751549885147671694513784635227039466\
62645780892778701198437668873066096886`60.*^39*y^54 + 
    6.79081142069740764380912564107336588654022832220331846927153665897766102\
218992`60.*^39*y^55 - 3.21932693744555639442310393567461122723809753310562182\
0782192148735213928884308`60.*^40*y^56 + 1.0680379598110030977237862291848940\
325157348472694080200273546940074807091140768`60.*^41*y^57 - 
    9.33804734986991126580034796939565408493058113827452564947636343340772078\
9016585`60.*^40*y^58 - 2.0415940486628570905899548756030820039534415452304433\
0120988215618251860034443708`60.*^42*y^59 + 2.0913404666592268149194852346414\
58556629933776547946469050663463064169153657478288`60.*^43*y^60 - 
    1.33289938679615372500270196861356947526099435971321324465727906923016512\
10259096947`60.*^44*y^61 + 6.361416517776791341622733867774566182413431647229\
5965765044455163174100454362049878`60.*^44*y^62 - 2.1319089136257569276546389\
7059712936520815657141278327419575000058334254074503084497`60.*^45*y^63 + 
    2.02824424603618082410200154813323031697555726927983881827772883411567466\
805270385521`60.*^45*y^64 + 3.92997188648629274614514291845986210039848292556\
5250180520328134350950708825019416092`60.*^46*y^65 - 
    4.08830235202973016910703160880238190008924039688782157859892255554280622\
70730618328064`60.*^47*y^66 + 2.621827581409363976108449542594950155792624051\
28071887573328787383851245374496924235354`60.*^48*y^67 - 
    1.25788887636299988039554920526718673313170479632028317540724355085002029\
1259339897665162`60.*^49*y^68 + 4.2515648912076340894323280876736236006557839\
90446288921248049862109115139751844281157389`60.*^49*y^69 - 
    4.33130338853591123725253518350383795374615253681235646576366137749314505\
5220767625225875`60.*^49*y^70 - 
    7.578747459984101959899023549254314561200270229816128992197586156334459`6\
0.*^50*y^71 + 
    7.9959698107710910239275080505121682750528648683349782235137082610767979`\
60.*^51*y^72 - 
    5.15562883678646676687402088811090469871523859997551629436267217990301168`\
60.*^52*y^73 + 
    2.48453792823468056698819543601752885531335344729752974095628268858482901\
4`60.*^53*y^74 - 
    8.45616911835332258217011503985462505116526397445813059454971543598175455\
9`60.*^53*y^75 + 
    9.07242418485368258838250202119294525988892076984638252391970213559837170\
4`60.*^53*y^76 + 
    1.46629012406925927907622924232198944734759531958924101923570433487089520\
131`60.*^55*y^77 - 
    1.56557040448838972535797456698935063209201520219625209505465927284147249\
6395`60.*^56*y^78 + 1.0140437492670693538405263771213958204722156934911088799\
331487535623590859216`60.*^57*y^79 - 4.90506005209585251414033623291273601996\
37422402491496187922440340474896196114`60.*^57*y^80 + 
    1.67926275458935371583347236991519178996663856219430216412158475814681199\
8367`60.*^58*y^81 - 1.8781215716772567155566664789791432207041628799008004184\
7450385675382942685393`60.*^58*y^82 - 2.8430524401753143723961144212153800993\
90635368217609075230370656699084918311475`60.*^59*y^83 + 
    3.06743434227754433249329823831415376626853961410837970647840694822568695\
94317858`60.*^60*y^84 - 1.994634163094164498633653440600169979696911844865724\
27060163009191919959377110091`60.*^61*y^85 + 9.679308767818125857557067039305\
64768466544748608886188536277574316853896184133044`60.*^61*y^86 - 
    3.33033549771267792795751869631734700928014471487577043007967347280101570\
4423839467`60.*^62*y^87 + 3.8532729433098822932669876974992035835965299573413\
79405347932924314164212363228009`60.*^62*y^88 + 5.522826079859700369324171209\
721468271753164021496043429990381798096005372759493807`60.*^63*y^89 - 
    6.01364025822056186218613847242472207807893917406777980469015147968422534\
155339586137`60.*^64*y^90 + 3.92379406462190336185322102060493557482143876081\
5018247567034971611220097503813449515`60.*^65*y^91 - 
    1.90939168643034382539120762266742433895884049866508019446768153153006120\
82029892565124`60.*^66*y^92 + 6.597974039386199523119933069754218703299896861\
2223322500110982837957264664490371666074`60.*^66*y^93 - 
    7.85305546527487795212677626134462642223947105564789321102510401329948346\
770878047048`60.*^66*y^94 - 1.07447636352202754099715295233428190309215638240\
6392314999064591668808568691112259444816`60.*^68*y^95 + 
    1.17952673542150559328281132998000162201883892092549899497908899151079118\
75`60.*^69*y^96 - 
    7.719279502545236367759475312346976507858093801578834802744265040856987`6\
0.*^69*y^97 + 
    3.7655017029162769092404979725675566211766594669993571003449237244211737`\
60.*^70*y^98 - 
    1.30608092596675416929808064641369880426916783694455832486221997915921826`\
60.*^71*y^99 + 
    1.59220382034620338569565840138572538587588938179791014435334798175105213`\
60.*^71*y^100 + 
    2.09307578084354195316644991827076519598676460494011259076641498130089420\
2`60.*^72*y^101 - 
    2.31446928096869662304073793071967496953727744062652923265601863602917130\
7`60.*^73*y^102 + 
    1.51869648920332574362759120368656219445966373411686143431679505189262743\
859`60.*^74*y^103 - 
    7.42421141265264506078500086065460191952877793467034297091302608592567668\
162`60.*^74*y^104 + 
    2.58364375778985362420605703814503182622809610317992145778588053095882289\
452`60.*^75*y^105 - 
    3.21501878566913744890910035074505451989004413790594548118528483199515599\
2653`60.*^75*y^106 - 4.081677873316241270939129426373127225432174798801709559\
8544290261263956439891`60.*^76*y^107 + 4.542971429113535109363244471571759994\
95154857635210732222840567032333807458291`60.*^77*y^108 - 
    2.98803103094318725645753594520500873234248224464416465504781174009543943\
1436034`60.*^78*y^109 + 1.463505575020688514838540963094428697305180546033958\
5373355755135446426801253438`60.*^79*y^110 - 5.107974664385558979258290738577\
7988802750327104706746548530052546525562628068938`60.*^79*y^111 + 
    6.47053033677559646199795034776643662629736416585086528874631641769260867\
52828033`60.*^79*y^112 + 7.96689775631824418899050437875945955954197758928134\
033837134942850974530908934136`60.*^80*y^113 - 8.9197214442498934793859993549\
16089224079128530802246218089319640648465230232140584`60.*^81*y^114 + 
    5.87917293651574547126652814924816182643916455505895850040842454165715869\
8273378852`60.*^82*y^115 - 2.884485891112538978238107009496226642893075642765\
10260972372070342951807278752988499`60.*^83*y^116 + 
    1.00938806730729680753046409931655637734121971758868731320071718372355928\
9254294870792`60.*^84*y^117 - 1.298761279566486117056710702521109176109705735\
498631701006883727437716004962403906225`60.*^84*y^118 - 
    1.55625394631579992001466505532657614156003685954887984038826609736293869\
53539273931714`60.*^85*y^119 + 1.75173067217344785716352109271914372379577111\
253100998444795102647029248017225470455611`60.*^86*y^120 - 
    1.15680995511472515971272812773749732308807018458778222779292965850776920\
55133489521308`60.*^87*y^121 + 5.68438013693880508762851535479610985004257146\
1789774650522719130665421849396821064941568`60.*^87*y^122 - 
    1.99385027768246357218558824230809656881477181253521757895769802706140512\
601191957397504`60.*^88*y^123 + 2.6010741944463653643134313848981190304795243\
929657548735828256272095400944187317120139264`60.*^88*y^124 + 
    3.0420511323070322646576789223484540914911905882693583186741227464268671`\
60.*^89*y^125 - 
    3.44091184908986975594347155073891201134286464934473552455102261124880737`\
60.*^90*y^126 + 
    2.27625290680855214048503812493465287847989911015919483994849644970076103\
2`60.*^91*y^127 - 
    1.12007493340241114098210692886382041247635255940060944038012196664657581\
59`60.*^92*y^128 + 
    3.93710816462094150093517607565558367438771928953073795566203838863260658\
67`60.*^92*y^129 - 
    5.19956593672674964346787505395293185672824918748298989074835714757184045\
71`60.*^92*y^130 - 
    5.94989638748942663218613937724699062963814939500185848141567797155804878\
247`60.*^93*y^131 + 
    6.76017498058223835734149068056237217502747932980671413486373355181358161\
8309`60.*^94*y^132 - 4.479093367826654942501758816855725740857226146358911346\
5638538394663853839833`60.*^95*y^133 + 2.206822172278285785028559022300279278\
13521907594848285288950133454367812063116`60.*^96*y^134 - 
    7.77200973659655603196892942415991809937943120003676765454568151632596911\
32596`60.*^96*y^135 + 1.03775993347801748779825512639603165730153830776996647\
3928781557616397291856197`60.*^97*y^136 + 1.164333654995884008126533098229978\
4582607310851106406895175652035655584834999332`60.*^98*y^137 - 
    1.32834399632626360921575822468499708139058839520860248854283597392575804\
256848255`60.*^99*y^138 + 8.8139275946729402244041097848915627480585445872826\
7124380711205339121627347096922`60.*^99*y^139 - 4.347601020949652631209212402\
630649665763393154510389857956984199998285229649512656`60.*^100*y^140 + 
    1.53383130646677176909508987463287042959141720173077977260883339615112149\
42259162071`60.*^101*y^141 - 2.0684367487135236385839238326337055752348514801\
120576054742435942644528199838240295`60.*^101*y^142 - 
    2.27952303223185134063306517439321460050215921424163165671184921886499935\
808841500769`60.*^102*y^143 + 2.610496295973096515951119535239093947118635448\
332954514397249128229956607584356414855`60.*^103*y^144 - 
    1.73443275825422317689634216277418222708971025853919490353919953549056528\
06295520852352`60.*^104*y^145 + 8.5644389434165388790574659551294509633420488\
770276988233597486654651784218985070963211`60.*^104*y^146 - 
    3.02638601674857529635921685221178031290183037191445349236819691375562545\
782206529406155`60.*^105*y^147 + 4.117982594197030021487873947088380733801653\
33373670617650324980507039809122342740771956`60.*^105*y^148 + 
    4.46463952977759675376582311008515755363809236804237579584427236626833047\
4508577346158592`60.*^106*y^149 - 5.13084020812572839668845953479556872371488\
4224659010970339994266464293663918400549930724`60.*^107*y^150 + 
    3.413132261887875284191275293678607000858616897092802110883870241302872`6\
0.*^108*y^151 - 
    1.6870155092120828768334502873033971330043228162895225654739925412939237`\
60.*^109*y^152 + 
    5.9701520354163677665421472846074548138094521378202500861425594576005482`\
60.*^109*y^153 - 
    8.1901254890892074115868760760295420435866879334938461934462492419653211`\
60.*^109*y^154 - 
    8.74752938184821998832684053105963265717459822871181877040236345703528966`\
60.*^110*y^155 + 
    1.00855786291137316464639346877624317637092976257843999084050325676254910\
35`60.*^112*y^156 - 
    6.71669464392271682781672618034896446604513585214391657898297549552604483\
67`60.*^112*y^157 + 
    3.32287157651896145679018061089943157019225232209637594137011426938930322\
513`60.*^113*y^158 - 
    1.17752688835539192621548702297615294386594465207653277900869980870346191\
4479`60.*^114*y^159 + 
    1.62748077180608872440191731885335723320296969505246303608870587502329243\
9057`60.*^114*y^160 + 1.71444854149813958876015164285857209754185799735089176\
76275797812741185909566`60.*^115*y^161 - 1.9826907264001892334556309352154918\
9092731596087614028336205971664909594660872`60.*^116*y^162 + 
    1.32179534425892783781198464167437228182711848556819470630972847703712808\
0603213`60.*^117*y^163 - 6.54463234115670469735941399879224138021978106881857\
8410890757927836908942373016`60.*^117*y^164 + 2.32214410530602755205719758955\
2492327344665328537375767911748656843929320610321`60.*^118*y^165 - 
    3.23152000926117568819161419153901114335028440804341981964456478844911874\
8613983`60.*^118*y^166 - 3.36116037947409631407056570451579633969994609726174\
998479080594646096662951674039`60.*^119*y^167 + 3.898042535571923578621963941\
869885610391413172457062531551445298840070162302528856`60.*^120*y^168 - 
    2.60122753464174459583601543331646166441591074797936115534634578637124010\
08102934444`60.*^121*y^169 + 1.2889516908704151021264152683509266747926655861\
4379723463992458477900966545739477013`60.*^122*y^170 - 
    4.57875788987066107575141456021218935905140247355842816390798836222316838\
282736391158`60.*^122*y^171 + 6.412134760951766911686603309764006046266709955\
72083457549261205659761016863957301581`60.*^122*y^172 + 
    6.59124328322098101221933798363010412278650289699799559462733765638365076\
9113131503519`60.*^123*y^173 - 7.66428816786765949228331445990463069775061791\
27828620892664675784653741200492467949975`60.*^124*y^174 + 
    5.11914515020944621349379047486020109693521173275861897158560210258596095\
597820367187631`60.*^125*y^175 - 2.538457194002425756636241266735791910333229\
146523176759996839668806988664286804592513368`60.*^126*y^176 + 
    9.02719114884324753459576274624666420525671863951237026881348009020331670\
2248994751705767`60.*^126*y^177 - 1.27155888651998046372172550348519474740857\
64755102583706363846592699676426831267785334501`60.*^127*y^178 - 
    1.2928494253941779221522721339281828532926485956308500168901847396965812`\
60.*^128*y^179 + 
    1.50704921605506063840852417284126340607329686852727411148782247060990222`\
60.*^129*y^180 - 
    1.00744432425649880620912687331860433337065407206002673418990138088355013\
7`60.*^130*y^181 + 
    4.99904108938397525886042969713736939731101573901650004399496389946604708\
1`60.*^130*y^182 - 
    1.77954700607512675678902541552013129390757595520081742687269077489983757\
83`60.*^131*y^183 + 
    2.52021022305465786840795335142671107673520606074842692711965978414146859\
98`60.*^131*y^184 + 
    2.53642230293504980379534749869074912698166573393670842758930242627761499\
194`60.*^132*y^185 - 
    2.96353818075420638437236577686858389480356029949469715599145298703443693\
6156`60.*^133*y^186 + 1.98266236874795309033129789354890947929318615124722002\
57767218739774469116255`60.*^134*y^187 - 9.8443903894409426202924571175762418\
473113622692587224993569403291718708041964`60.*^134*y^188 + 
    3.50770344842466420298366868256345929267667976311760698636953020908349863\
574692`60.*^135*y^189 - 4.992613528048171605268261638559818318312435377591206\
43779223044539069035613165`60.*^135*y^190 - 4.9771398315230840778434952665663\
3370194945634382419394495936747420906600188327`60.*^136*y^191 + 
    5.82798701387434571774499828374584139591055403603140570456230233805378164\
6629141`60.*^137*y^192 - 3.90193660788013631730228491364731371479222901880181\
838962698761444293023856696105`60.*^138*y^193 + 1.938552677025711743164294140\
782027919130707993055908645580475996906119793450575009`60.*^139*y^194 - 
    6.91348415776832941395194809057799277182587023430500258795427795658678732\
1783530055`60.*^139*y^195 + 9.88623998020526538583547595016364732946211089127\
5846463982397437501407028489877352`60.*^139*y^196 + 
    9.76821942339288663727744780422777820909571449477289480038712760987912585\
10087224667`60.*^140*y^197 - 1.1461708449653786606211208878637905086004535758\
45930141681327166192107261874315576377`60.*^142*y^198 + 
    7.67918395327295115195223792828561721433604203258186096953075532466081703\
5153790673163`60.*^142*y^199 - 3.81728222860829891456747733849210711698056780\
91608331134313620179111872546852431429128`60.*^143*y^200) + 
  ls^5*(51.333333333333333333333333333333333333333333333333333333333333333333\
33333333333`60. + 4.`60./y - 83.333333333333333333333333333333333333333333333\
33333333333333333333333333333333`60.*y + 248.35555555555555555555555555555555\
555555555555555555555555555555555555555555556`60.*y^2 - 1317.8`60.*y^3 + 
    6153.26984126984126984126984126984126984126984126984126984126984126984126\
984126984`60.*y^4 - 26269.128465608465608465608465608465608465608465608465608\
46560846560846560846560846`60.*y^5 + 121142.441789321789321789321789321789321\
78932178932178932178932178932178932178932179`60.*y^6 - 
    520668.671879971879971879971879971879971879971879971879971879971879971879\
97187997188`60.*y^7 + 2.36484947784955784955784955784955784955784955784955784\
955784955784955784955784955785`60.*^6*y^8 - 1.0394560641766773531479413832355\
00882559706089117853823736176677353147941383235500883`60.*^7*y^9 + 
    4.65521860320973007041118496226855359982294966815090654099942025638620065\
8646479079916`60.*^7*y^10 - 2.04389132169544621185488058553074032950193940906\
0152094207821762001328564796057056119`60.*^8*y^11 + 
    8.76169422095171853168891801278394359562753693861514564166334256521361111\
48091226163645`60.*^8*y^12 - 3.6350981055333470450121412565886923135543407450\
7974090690472437679329589411700059162705`60.*^9*y^13 + 
    1.39945881503668281129007112764460096985784606370598204402664401767017641\
7428178544524396`60.*^10*y^14 - 5.0399910882466991540255078764461843819997560\
46478815125451559556488516249952812855477079`60.*^10*y^15 + 
    1.54888825603656512724751047415341953382031515340772027718677234227059435\
51932274109146283`60.*^11*y^16 - 4.139133017898742436922746967464946036830572\
9406263729135250530250623333223869367741223678`60.*^11*y^17 + 
    7.73445323597365530653297589763442525666227557417186811018807434461586878\
48062391855087616`60.*^11*y^18 - 
    2.0918068041376547904472474225947634055324941730335857400957628233384144`\
60.*^12*y^19 + 
    1.7529607414446735514531118013707089687425695392949157458094440716681978`\
60.*^13*y^20 - 
    2.09557702509541826867257808694427919191580212679643160878831186165455445\
2`60.*^14*y^21 + 
    1.75190938813558006175612199030973123741041315048972545073942786422937796\
16`60.*^15*y^22 - 
    1.20734492591950140642030966017534752853469442405004966015160829762415431\
927`60.*^16*y^23 + 
    6.76159075681876506710453442162358579635782118266029098405790936258724324\
21`60.*^16*y^24 - 
    3.18285717313525709056221771200981030002288395932381917418363591810759111\
3844`60.*^17*y^25 + 1.1489004886501277914666461045321484751599105664843591375\
951048378480658931275`60.*^18*y^26 - 2.34077586803895593970997921346393584252\
67982087016768360495126745599614767901`60.*^18*y^27 - 
    8.32817684547597971858806182041065788560707990677595040035407219692191134\
94613`60.*^18*y^28 + 1.297303504426986678662574290651163105372273848238217068\
441430421541074623160575`60.*^20*y^29 - 9.24113619888481527472579151767647623\
3969791372152481891643799896167365050517963`60.*^20*y^30 + 
    4.70832579444542970663233996695994441323295707699471087429571514915128982\
19920301`60.*^21*y^31 - 1.721613424036684528958035277921024104829316178864498\
95341788260474844094301396313`60.*^22*y^32 + 2.608820865794758902224002951303\
5699136737253687803125472741165688558467012150073`60.*^22*y^33 + 
    2.35496485377906502231266643167032079146210527889511089484645174390386403\
9996281933`60.*^23*y^34 - 2.8704642835145329256417259515393570228164737977717\
194835743599215316383906128300847`60.*^24*y^35 + 1.96683235905984381456833342\
098071139835388456120164704669611427982254245627518900111`60.*^25*y^36 - 
    1.00726736317515387352108577855006835444789444987404686576406066252688063\
236697990895`60.*^26*y^37 + 3.79977830869014856937715679350856027525122408839\
640795412007836215307451854421242114`60.*^26*y^38 - 
    7.20658840883744183604336812633748616820365291746308777014943987912918846\
522087636564`60.*^26*y^39 - 3.72751997197413762947372536424856281702229867156\
1104970248895774983840666393090981264`60.*^27*y^40 + 
    5.29177787202403971952561209264858115765608764449396044643421538722476562\
417823730447639`60.*^28*y^41 - 3.76323855180101528940051242197747481318897090\
9337078846361524479467598594694325133639681`60.*^29*y^42 + 
    1.96316346727427303648817802295675641245989911519520814383028119550622093\
28005860608650246`60.*^30*y^43 - 7.539214721171001130838399422362854461290842\
0100215705896024861528589406119985688032051199`60.*^30*y^44 + 
    1.49426309408055753288155028997099308969971627671037553195900773349934037\
665026459249410048`60.*^31*y^45 + 
    6.89374988316675244342340160255431435435408505966667677995799846112811`60.\
*^31*y^46 - 
    1.02589836410142871250536734025009342663980586055013646175019686541248882`\
60.*^33*y^47 + 
    7.39093741641658290654173996905276918176203066607709925976998132915260075`\
60.*^33*y^48 - 
    3.89486999500403558269691316004806971836334576216408032356289194136477642\
8`60.*^34*y^49 + 
    1.51600793573288136561277937284496097522446038054185562407466846006598779\
94`60.*^35*y^50 - 
    3.15143454361673992969609222572549589095332422632488871118178004731036456\
03`60.*^35*y^51 - 
    1.25237379943334105611125869093974736369653630594734609926324309326295626\
008`60.*^36*y^52 + 
    1.97956225064700043506823946051571641889063411280032996558153700336086023\
6955`60.*^37*y^53 - 1.4460011589599776253306918347118571569652698101022796182\
895527891338814337022`60.*^38*y^54 + 7.68671733113242737330588182118446713724\
72895842815118083689130500579172538519`60.*^38*y^55 - 
    3.02280597368711246734381313815064051633977173955843714930704271107580149\
795156`60.*^39*y^56 + 6.48400877690175672169181712634705138806728576501353746\
580960048578980930292989`60.*^39*y^57 + 2.31971185720326644587223491104366822\
2209330003008447970433682895735647278219094`60.*^40*y^58 - 
    3.84140940873474068299101656697912969473073144450902546181902134809936092\
73145784`60.*^41*y^59 + 2.835086749060628356175970140852359612329117772095259\
76500386212648997189194471451`60.*^42*y^60 - 1.517273471130589085734954740924\
663534456343127590237160941225914621912169368751157`60.*^43*y^61 + 
    6.01527286699812524697261653417808020357557610399406416406740040586362507\
6408996339`60.*^43*y^62 - 1.3225581042091240244063241349751741592894475957681\
07285438372399706340675599104097`60.*^44*y^63 - 4.327552366268377090612995798\
3489810088485318874350827689392942543731892038109557699`60.*^44*y^64 + 
    7.47013097264804705717954378746528321376398273756681803346095093232457627\
851163029111`60.*^45*y^65 - 5.56125337504699625862338945209669372098879624775\
4832999127894609980060623300911966226`60.*^46*y^66 + 
    2.99279731335524688690301015372272821816064094407627471578147466084576234\
92382182574567`60.*^47*y^67 - 1.194333365900186850976596690450609695157344515\
81545433635908616593751260816266204402461`60.*^48*y^68 + 
    2.67729851506249067874337620393253593432730380663613972266620941237613193\
382874266268974`60.*^48*y^69 + 8.13378384411606677880171687646871334802904417\
098425910537250162697334362473747942923197`60.*^48*y^70 - 
    1.45563373756272032238833980350843542122787299206342170431466052174239675\
73687430127060694`60.*^50*y^71 + 
    1.0915362380863026972464000816407997881579214198810581641231592672185683`\
60.*^51*y^72 - 
    5.9012112329586713284621096624476452892772432462752265622577923293282155`\
60.*^51*y^73 + 
    2.36784074841195854700645391953661141674583298065913596752618177056316568`\
60.*^52*y^74 - 
    5.39204888939601548581861576734465583740222126027855531447607030782617333`\
60.*^52*y^75 - 
    1.53736524049851075610079455344327407673680566611335404113339420081107663\
4`60.*^53*y^76 + 
    2.84065858945159560394902517491942524813263183299158838981374527524906348\
88`60.*^54*y^77 - 
    2.14329369184215387981775104958129625854365077929474050500031844744313932\
086`60.*^55*y^78 + 
    1.16325445033334399170638613739107625629973868825433366568831985536746952\
925`60.*^56*y^79 - 
    4.68893493349630460314676541277988413107507977368252644495878030626164094\
3379`60.*^56*y^80 + 1.0817399746916168486786272351415722177506491539211704895\
266090893403113132488`60.*^57*y^81 + 
    2.91942174703382463114899470881251367875766686402880545484235379129425299\
5121`60.*^57*y^82 - 5.5501324080518935096246239630710667446711078873482621573\
8719532592361208688227`60.*^58*y^83 + 4.2098882099566952977119188085195612580\
43829501618748617545685627906529495980541`60.*^59*y^84 - 
    2.29250848446435689930145165896829691281251821131040056104303952379644431\
16657187`60.*^60*y^85 + 9.276978623671672684033659333248731627123624717823090\
088741565721128877098869198`60.*^60*y^86 - 2.16374610276784525703109359888060\
156049178718005800535971117634377674997862215705`60.*^61*y^87 - 
    5.56544603816525704933054706644793474438221414586756273098140654535552826\
055596766`60.*^61*y^88 + 1.08543013284588321444527449606520702286631580591476\
14567625131866027883434674094985`60.*^63*y^89 - 8.271330066981548989383055513\
9530659264487373111222336238490746125802746473898065108`60.*^63*y^90 + 
    4.51720247442474275638812433501197416715706132209176132370916204882687439\
387957582873`60.*^64*y^91 - 1.83412715688497503084434049955744673288830814975\
2820860445559123097863304003706148929`60.*^65*y^92 + 
    4.31799449828126414816993538551197931992099718707428096383982726873752863\
6712908506838`60.*^65*y^93 + 1.0644411150752127804819339953807596406624937938\
534098735162789253256475192521388789644`60.*^66*y^94 - 
    2.12441397625329523527323945631676518163220844605518430140695514585237485\
870168434622992`60.*^67*y^95 + 
    1.62545535787176696103201430010666485635120641298879921823227499239677843\
75`60.*^68*y^96 - 
    8.89950815437309702252179427182812958961007227812437725712476388137412562\
5`60.*^68*y^97 + 
    3.62412327932116526812823031415155349545075114878548957702948453390510028\
125`60.*^69*y^98 - 
    8.601107827950197599062775201048493020173281904751068844332651957502253`6\
0.*^69*y^99 - 
    2.0414993152908941946770501623722032181191388652434029614816837284161932`\
60.*^70*y^100 + 
    4.16060689216823970206845896387247181177000911123181090807682160228414046`\
60.*^71*y^101 - 
    3.19487062929805891380705010279261901288880081058853352287446085041025343\
8`60.*^72*y^102 + 
    1.75312059862547241005225313993369774853362553053017300242662775107283748\
31`60.*^73*y^103 - 
    7.15768304624501667642321979519226220452142348624167566015666423005327933\
51`60.*^73*y^104 + 
    1.71070574565882837783381866539850534468579332783146392699885349103252808\
203`60.*^74*y^105 + 
    3.92474965579419991554330305749043410957574732487940928412007502806231597\
062`60.*^74*y^106 - 
    8.15283898409729828260753287432580081789328236378622542734823012084145392\
2545`60.*^75*y^107 + 6.280544582744526117245863077004495191035759645706449454\
8606974334207132287574`60.*^76*y^108 - 3.453152800454101478944243638130478847\
49908647493435160648668585580078971795006`60.*^77*y^109 + 
    1.41310017854720811717994242367381754473798257904390783954981468188047251\
3312102`60.*^78*y^110 - 3.398292731843499441097341366015819356266878091531071\
744810037319495500809237172`60.*^78*y^111 - 7.5608454441258161064366557293461\
44366903850112401676558174237258028973406003072`60.*^78*y^112 + 
    1.59830439187349803828790983611171038842765753755963325870631987978367541\
480818252`60.*^80*y^113 - 1.2348011003246184534025922574933052400780666234841\
84857359845466549992745418827579`60.*^81*y^114 + 6.80119050453418504179496975\
2792849503755327007232344811227217082773964137425664306`60.*^81*y^115 - 
    2.78889299349907592095394786102086333138865684190853927120783177269022509\
84697194186`60.*^82*y^116 + 6.74373814676156092390423863861947905989624821016\
45756102762865548946594689073635107`60.*^82*y^117 + 
    1.45918195119916951781986706498171143529798559272824890634965629144611949\
078562452957`60.*^83*y^118 - 3.1345808779228072711771121470731970608646367273\
39237095004941341660356973795791854843`60.*^84*y^119 + 
    2.42797528825156962998014240204071630023055256885170009375739202522626405\
10104116004812`60.*^85*y^120 - 1.33944445326033077989324254690423432544015854\
559422423856894228538766991713866524319907`60.*^86*y^121 + 
    5.50263820906453068535492083241688143417546463195590430607660427191057519\
213468329922295`60.*^86*y^122 - 1.3371060175558430449373107371274750575580097\
03898610657527395433865222598218687674028275`60.*^87*y^123 - 
    2.82054768952929621602007006583488833283707568560829506912848308597676194\
328147285508096`60.*^87*y^124 + 6.1495760590599804699319668133766795297636062\
957089064099361048668540262920722873342492672`60.*^88*y^125 - 
    4.7745500853717632915945014118240844100331812131059253444923609696305526`\
60.*^89*y^126 + 
    2.63778563148076328477308720682239561348313405956302850275498999197743254`\
60.*^90*y^127 - 
    1.08544498416555408184568232332328756960766163038969574707916477189438483\
3`60.*^91*y^128 + 
    2.64918776210587183555374567131192639556930133973769467248954238670429137\
3`60.*^91*y^129 + 
    5.45961325628291042673367278657534298696233469151542222329462537531991730\
1`60.*^91*y^130 - 
    1.20680515481058540754366130474759032244865976058426744227449826276025263\
337`60.*^93*y^131 + 
    9.38979577605724560288992422973654594696195175678552819504804396550158326\
31`60.*^93*y^132 - 
    5.19436993069330187425398340358341434217687792526156999934066028276752247\
1949`60.*^94*y^133 + 2.140704370788320152345091099320526888798345472803922200\
2463040732741132167987`60.*^95*y^134 - 5.245502116701467264269362583377532080\
8740167717686110998020859757582042407102`60.*^95*y^135 - 
    1.05809970303690101675816744451290691330663118331832205244431214975084266\
734133`60.*^96*y^136 + 2.3688595153245666927284985237240832417989077497874791\
86542669481446607726979799`60.*^97*y^137 - 1.84676158495876900547475726172707\
71810899577773817309402750172353523844258628625`60.*^98*y^138 + 
    1.02284013719251996882544944461093224131819205992263427660768808100325926\
363344929`60.*^99*y^139 - 4.2211358934541159590457619679104824473731077542706\
0424530672888356107571222466995`60.*^99*y^140 + 1.038068811132056798647799878\
890672843992618909901212174100335957682273181155710758`60.*^100*y^141 + 
    2.05290782625875957518574363190855074233129910554432347936089621921630001\
836144791`60.*^100*y^142 - 4.650912284629771067737557999095895993820311399573\
2660855958465520264054022127216245`60.*^101*y^143 + 
    3.63239221115269456221118101556686488981393507617750895004999228926919588\
602922337367`60.*^102*y^144 - 2.014032949361839500301929702378675469450754735\
989943173707091236184134914293190856567`60.*^103*y^145 + 
    8.32214861539126036155326027655070835314169591807020797326247240896934804\
2796505498412`60.*^103*y^146 - 2.05333950246017260852209698892467246826357651\
18301817522763827733522173421671568995768`60.*^104*y^147 - 
    3.98694768944822263270990783458175117708668252487161106491045360315161066\
60535487651519`60.*^104*y^148 + 9.1331865153681903866023516286665122612402824\
7369045660124314035334167589721760124640319`60.*^105*y^149 - 
    7.14494145570385275324147419694543687815909619430934538249269064325045129\
7357495181246464`60.*^106*y^150 + 3.96562202545296509719488203882109533561615\
06287023892661375912203730937324216001460423019`60.*^107*y^151 - 
    1.64052646794645980055284445141204781664562776535308683412479640499154254\
339610749595287552`60.*^108*y^152 + 
    4.059911443765749766079004092164318536130291797389289105712842666913139`6\
0.*^108*y^153 + 
    7.749911408408741352485865436541610534634456033772767762515089097890783`6\
0.*^108*y^154 - 
    1.79383377271067893087319954243780357899817307503286769771917331788280577`\
60.*^110*y^155 + 
    1.40548412575709843659188773468782516651559512022419218869923709452538974\
8`60.*^111*y^156 - 
    7.80806992845101657825604234328861282054704491704312255824107149555400544\
7`60.*^111*y^157 + 
    3.23354958620565387077284451722346011405300674963074785552548502865642348\
24`60.*^112*y^158 - 
    8.02444591216938053734287795458964476980759362447732936193671559303776244\
92`60.*^112*y^159 - 
    1.50765024481570216447338293600547706952539743594726439103420929505887861\
132`60.*^113*y^160 + 
    3.52378593047296644917797709057867444130446742238947745825089727755913306\
8715`60.*^114*y^161 - 2.76485420115461764469733637601732536458685285766484627\
94606708998850621709573`60.*^115*y^162 + 1.5373230253531321077944209075822821\
3317054757467034553140210160014154256391842`60.*^116*y^163 - 
    6.37279793767596642837378135531833727472926413510954533227816210524142795\
39745`60.*^116*y^164 + 1.5855298956957114291421623164248402166768178810254166\
41969970345539531143846512`60.*^117*y^165 + 2.9350765866537522423100064567834\
55369256434048485003488205378648069739746616771`60.*^117*y^166 - 
    6.92304581767703105223303578975244882190241165514322775013574072734559319\
75589588`60.*^118*y^167 + 5.4392066043083068631624573932319805059241483446959\
4179968434798194383448358679102`60.*^119*y^168 - 3.02675209158696485410137129\
8791619583821692777518746673441324579266755061458872861`60.*^120*y^169 + 
    1.25585671989889085324056635560786966555523147770964804448769866128935731\
43211129504`60.*^121*y^170 - 3.1319166248662229435534862569841854822911206118\
334897620650167144274377548181104091`60.*^121*y^171 - 
    5.71774216790887304584610159814766162614057041724612095827884358736599162\
07663532987`60.*^121*y^172 + 1.3603139082726358249797576563776849284321249956\
50931389443306904572027922743961281046`60.*^123*y^173 - 
    1.07007492511620679739898651068795709624587854084278607759106157760303557\
40399813612845`60.*^124*y^174 + 5.9590893565689120788768608656198525005625364\
469843258411542666467403661134467107568332`60.*^124*y^175 - 
    2.47464920293498111930336740796038141086083530702217233775547705013214999\
113647989399257`60.*^125*y^176 + 6.184941459822622042210698057952672335074126\
03972961894983994816409712463747631768518009`60.*^125*y^177 + 
    1.11452734178458384887037384969895898329080489848537454524878840557343914\
8854962286072867`60.*^126*y^178 - 2.67319102137133578511302977290073032539808\
12413350201584032672169573760031938047881414523`60.*^127*y^179 + 
    2.1052643438578669652627547768546663245022989633650495494271234492301342`\
60.*^128*y^180 - 
    1.17320842421756262044510138010882693941948773723641497931960221372137585`\
60.*^129*y^181 + 
    4.87589674312587812173105330066208871006377173678905819041418434761640702`\
60.*^129*y^182 - 
    1.22113048201092256903136543691717550156349841934842917051194463098772532\
8`60.*^130*y^183 - 
    2.17367978733288822205290925411844991195327136558314289592493690691349144\
4`60.*^130*y^184 + 
    5.25369825462486033745158994888517421461254475462415499587030761159427766\
28`60.*^131*y^185 - 
    4.14201428027142437337881877991988551500569531814069538729110518153037473\
505`60.*^132*y^186 + 
    2.30974192402328849007763052745144987169908854237836704101783053521897055\
514`60.*^133*y^187 - 
    9.60651530333782418583806559108205627219829069636931501262036535730875110\
9272`60.*^133*y^188 + 2.41045780612297368114446719796255484576915742168031354\
19355211627222450562175`60.*^134*y^189 + 
    4.24149774511119053394321057606181968776378275942595178022293952034793521\
256`60.*^134*y^190 - 1.032619824735420144229736442058188494998501844565997427\
72969270323713877720599`60.*^136*y^191 + 8.1494427185793606586089111317995533\
89309085112765009084469006505977533224137014`60.*^136*y^192 - 
    4.54721439653951052535647486630263114250620657294428026937685955224206162\
3843929`60.*^137*y^193 + 1.89256405832136635845903259586496112395316551048935\
403478028514665139957793207819`60.*^138*y^194 - 4.757256869562704834119132287\
2333503389148502461659832756255303089911399151105983`60.*^138*y^195 - 
    8.28026164381204382914169523800567344753240206853499895514344176982742755\
228805952`60.*^138*y^196 + 2.029796052806066536300374151863450738584175235956\
3971399051066087075007863537485877`60.*^140*y^197 - 
    1.60344690497730600945856821225961559711250606503434114609529234666165020\
789001910961`60.*^141*y^198 + 8.952033307890570725460256114659348089529261604\
84320354132206108045765373447529883089`60.*^141*y^199 - 
    3.72830205003961013744194598236852323824107750233224283656528469658385472\
6674891978196`60.*^142*y^200) + 
  ls^6*(-2.`60./y - 16.222222222222222222222222222222222222222222222222222222\
22222222222222222222223`60.*y + 73.866666666666666666666666666666666666666666\
66666666666666666666666666666666667`60.*y^2 - 369.6`60.*y^3 + 
    1519.82222222222222222222222222222222222222222222222222222222222222222222\
222222222`60.*y^4 - 7159.0222222222222222222222222222222222222222222222222222\
2222222222222222222222222`60.*y^5 + 28657.95555555555555555555555555555555555\
555555555555555555555555555555555555555555`60.*y^6 - 
    130985.155555555555555555555555555555555555555555555555555555555555555555\
55555555555`60.*y^7 + 519076.266666666666666666666666666666666666666666666666\
66666666666666666666666666666`60.*y^8 - 2.32785982222222222222222222222222222\
222222222222222222222222222222222222222222222222`60.*^6*y^9 + 
    9.18024053333333333333333333333333333333333333333333333333333333333333333\
333333333334`60.*^6*y^10 - 4.062344782222222222222222222222222222222222222222\
222222222222222222222222222222222222`60.*^7*y^11 + 1.597801888`60.*^8*y^12 - 
    6.99996028266666666666666666666666666666666666666666666666666666666666666\
66666666666666`60.*^8*y^13 + 2.7489947879111111111111111111111111111111111111\
1111111111111111111111111111111111111111`60.*^9*y^14 - 
    1.19493017686222222222222222222222222222222222222222222222222222222222226\
6474775309234785`60.*^10*y^15 + 4.6883888623288888888888888888888888888888888\
8888888888888888888888888876719436789960434`60.*^10*y^16 - 
    2.02508753744977777777777777777777777777777777777777777777777777777777778\
82877591359432615`60.*^11*y^17 + 7.941277131002666666666666666666666666666666\
6666666666666666666666666672815581357903183872`60.*^11*y^18 - 
    3.4122236172551111111111111111111111111111111111111111111111111111111111`\
60.*^12*y^19 + 
    1.33768035969582222222222222222222222222222222222222222222222222222222222`\
60.*^13*y^20 - 
    5.72246810129509333333333333333333333333333333333333333333333333333333333`\
60.*^13*y^21 + 
    2.24302429589542044444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^22 - 9.559263815809872`60.*^14*y^23 + 
    3.74676216009830328888888888888888888888888888888888888888888888888888888\
88`60.*^15*y^24 - 
    1.59156224353412136888888888888888888888888888888888888888888888888888888\
889`60.*^16*y^25 + 
    6.23831719423316668444444444444444444444444444444444444444444444444444444\
445`60.*^16*y^26 - 
    2.64233033527133430044444444444444444444444444444444444444444444444444444\
4444`60.*^17*y^27 + 1.0357730653513943516444444444444444444444444444444444444\
444444444444444444445`60.*^18*y^28 - 4.37602361129229325617777777777777777777\
77777777777777777777777777777777777777`60.*^18*y^29 + 
    1.71555970693722172394666666666666666666666666666666666666666666666666666\
666666`60.*^19*y^30 - 7.23161087373593234962666666666666666666666666666666666\
666666666666666666666666`60.*^19*y^31 + 2.83543925082796130525511111111111111\
1111111111111111111111111111111111111111112`60.*^20*y^32 - 
    1.19278846377046329240168888888888888888888888888888888888888888888888888\
88888889`60.*^21*y^33 + 4.677513415794644999070755555555555555555555555555555\
5555555555555555555555555556`60.*^21*y^34 - 1.9640682580329158383533511111111\
1111111111111111111111111111111111111111111111112`60.*^22*y^35 + 
    7.70334527891519711933912888888888888888888888888888888888888888888888888\
888888888`60.*^22*y^36 - 3.22917647355091597316550577777777777777777777777777\
7777777777777777777777777777778`60.*^23*y^37 + 1.2667441414577974996112807111\
111111111111111111111111111111111111111111111111111112`60.*^24*y^38 - 
    5.30193921432981660012724462222222222222222222222222222222222222222222222\
22222222223`60.*^24*y^39 + 2.0802145033276807168027424`60.*^25*y^40 - 
    8.69444371976063045260007660444444444444444444444444444444444444444444444\
444444444444`60.*^25*y^41 + 3.41186955811505081920215341155555555555555555555\
5555555555555555555555555555555555555`60.*^26*y^42 - 
    1.42416926033007861918481774222222222222222222222222222222222222222222222\
22222222222222`60.*^27*y^43 + 5.589716440729122033677692157866666666666666666\
6666666666666666666666666666666666666667`60.*^27*y^44 - 
    2.33043228055144313066327827772444444444444444444444444444444444444444444\
444444444444444`60.*^28*y^45 + 9.14833395386686717238584389823999999999999999\
999999999999999999999999999999999999999999`60.*^28*y^46 - 
    3.80981142949318812352947391984888888888888888888888888888888888888888909\
296776923998047`60.*^29*y^47 + 1.49584220198546243412718166866204444444444444\
44444444444444444444444443903635411514051754`60.*^30*y^48 - 
    6.22293392230067650776555787836853333333333333333333333333333333333333328\
12932188438049801`60.*^30*y^49 + 
    2.443731119163508296491353007045297777777777777777777777777777777777778`6\
0.*^31*y^50 - 
    1.0156415562460323623369118087640248888888888888888888888888888888888889`\
60.*^32*y^51 + 
    3.9890875508412928587238962497657102222222222222222222222222222222222222`\
60.*^32*y^52 - 
    1.65639894897628537537562222125989013333333333333333333333333333333333333`\
60.*^33*y^53 + 
    6.50686401884163148252867522052838044444444444444444444444444444444444445`\
60.*^33*y^54 - 2.69955105586390864949151801996655584`60.*^34*y^55 + 
    1.06064661490580549000471931222777617066666666666666666666666666666666666\
67`60.*^35*y^56 - 4.396841383480310919453127770022222688`60.*^35*y^57 + 
    1.72779008105209027932894788298305124764444444444444444444444444444444444\
444`60.*^36*y^58 - 
    7.15700290203513369134692276999901879893333333333333333333333333333333333\
333`60.*^36*y^59 + 
    2.81287850758606897834236792723666763107555555555555555555555555555555555\
5555`60.*^37*y^60 - 1.1643389626580184100575345284750227670115555555555555555\
555555555555555555556`60.*^38*y^61 + 
    4.576857419774008398971993800065422059648`60.*^38*y^62 - 
    1.89321810164881154506152746535583292871937777777777777777777777777777777\
777778`60.*^39*y^63 + 7.4431253299855833709800306848612533828704`60.*^39*
     y^64 - 3.076866187774417516433100544336486521080026666666666666666666666\
666666666666667`60.*^40*y^65 + 1.20984180535764188221153391371127930332569066\
66666666666666666666666666666666667`60.*^41*y^66 - 
    4.99822570870637764284326611575761868378230044444444444444444444444444444\
44444444`60.*^41*y^67 + 1.965620677162812633911490280389656205372577066666666\
66666666666666666666666666667`60.*^42*y^68 - 8.115847690088810703803963579150\
56598518807982222222222222222222222222222222222222`60.*^42*y^69 + 
    3.19212728926192972501419275609753050121485592888888888888888888888888888\
8888888889`60.*^43*y^70 - 1.3172651487544390774334158983136820318439848871111\
111111111111111111111111111111111`60.*^44*y^71 + 
    5.181799422764664598755394699508859181747900224`60.*^44*y^72 - 
    2.13719167172646447472527723372843999789267382204444444444444444444444444\
444444444444`60.*^45*y^73 + 8.40834648945026268238005807732980505713057522168\
888888888888888888888888888888888889`60.*^45*y^74 - 
    3.46619991862712433774649505964268420350877635370666666666666666666666666\
6666666666667`60.*^46*y^75 + 1.3638893581969952687433618177128164032546502941\
084444444444444444444444444444444444444`60.*^47*y^76 - 
    5.619683106075106969788217087177399556748224606112`60.*^47*y^77 + 
    2.21153834774955212938178568862790545651986319544248888888888888888888888\
888888888888889`60.*^48*y^78 - 9.10805687442992766594237240809965411953325534\
13256888888888888888888893782857028580402`60.*^48*y^79 + 
    3.58479428235987569456283078405816033078090018068238222222222222222222222\
5986813098908002`60.*^49*y^80 - 1.4757146160678895732016620235853063869991096\
630646559999999999999999999966118682109827986`60.*^50*y^81 + 
    5.808921593621188750863159215648111873610416344897390222222222222222222`6\
0.*^50*y^82 - 
    2.3902774059078716992620400405926832873362056008786922666666666666666667`\
60.*^51*y^83 + 9.4101139561453233768990418472633406046057861518676032`60.*^51*
     y^84 - 3.870522581231688073372081025878124361850895727384445546666666666\
66666666`60.*^52*y^85 + 
    1.52394209467684427011780048470423749795960614074589730844444444444444444\
5`60.*^53*y^86 - 
    6.26573394832691461205951324917945564765495338787111795555555555555555555\
6`60.*^53*y^87 + 
    2.46730006355237096747697295535856269978899091421113241315555555555555555\
55`60.*^54*y^88 - 
    1.01405295736439645690397292321257524379749066283189283061333333333333333\
333`60.*^55*y^89 + 
    3.99356470172183717551391765318166355243598973195002760981333333333333333\
333`60.*^55*y^90 - 
    1.64074320050660930471665920418347378299573381918219765380266666666666666\
6667`60.*^56*y^91 + 
    6.46233865968218249098809693535594908036082389557041163962311111111111111\
1111`60.*^56*y^92 - 2.6540953197397190378231131554543969162139178393829920196\
245333333333333333334`60.*^57*y^93 + 1.04547487799598475618949036409344524851\
355573447439308784398222222222222222222`60.*^58*y^94 - 
    4.29232590793780321686155666186734392525293224515812544672126222222222222\
222222`60.*^58*y^95 + 1.69097335576603491132137837926976730952756090665570129\
9404046222222222222222222`60.*^59*y^96 - 6.9402195992013444939034759949481457\
68261855312909984299012520888888888888888889`60.*^59*y^97 + 
    2.73440797228891298641543360160175334166955938510697301787819697777777777\
77777778`60.*^60*y^98 - 
    1.12192007287377174221685558765503178174171764871917110493516224`60.*^61*
     y^99 + 4.420761706479020294838016631443753464981300090469529251539255111\
11111111111111111`60.*^61*y^100 - 1.81326974654593544128548342811052978316891\
3912435303600965727278222222222222222222`60.*^62*y^101 + 
    7.145650710257751346786026888431178607905869545737237134822005696`60.*^62*
     y^102 - 2.93007073338465952866633690020922121162062817472960399509410852\
44444444444444444444`60.*^63*y^103 + 
    1.15478403882155190431510667506411034450483510804665956157375169536`60.*^\
64*y^104 - 4.7338249320443804318316630195543774389341128070488179347011162466\
4888888888888888889`60.*^64*y^105 + 1.865852492385963297220640507521020997977\
106576474164681287567329272888888888888888889`60.*^65*y^106 - 
    7.64658832192086887031761881008420603089336298900327285245570715282488888\
8888888888889`60.*^65*y^107 + 3.014216492768669508294039176220777144569971075\
0132300948349030713159111111111111111111`60.*^66*y^108 - 
    1.23494472158145671222905277347119273488134353111065323984057119006328888\
888888888888889`60.*^67*y^109 + 4.8684987824622359581822848034390651815119809\
1082042136259578070119466666666666666666667`60.*^67*y^110 - 
    1.99413396245075449726103740553869046568967270333167845447066057604151828\
125`60.*^68*y^111 + 
    7.86216064030521294209796340680378961356672134156172092537062411086041593\
75`60.*^68*y^112 - 
    3.21951692585720040245334702139118547051623121742735355299272311080919431\
25`60.*^69*y^113 + 
    1.2694557724788610640911456315180053690836477434059910539448943323459221`\
60.*^70*y^114 - 
    5.1970763925041529569442549679003729682512021910791754569048145716133885`\
60.*^70*y^115 + 
    2.04938950456790228621587567531559767700485238733947859384351622827307942`\
60.*^71*y^116 - 
    8.38806534350025175478080585591108143637119678829867521495685514251538333`\
60.*^71*y^117 + 
    3.30799652339280588762154802661642051903499801720802900253586212060385138\
8`60.*^72*y^118 - 
    1.35363327302759998642477992099110794203189788747106502941484543206493244\
17`60.*^73*y^119 + 
    5.33877232909806792553702516762554508607989895483611081901273136856957104\
67`60.*^73*y^120 - 
    2.18413176936752010784351444584163859467158243262049781199660278104085681\
8`60.*^74*y^121 + 
    8.61500798108795582152113279715755617192315081030411350540530298969857286\
709`60.*^74*y^122 - 
    3.52368628382210981937990377195677223089611306423598894062645282030773130\
5512`60.*^75*y^123 + 1.389984315218133415195800272470994796064557162755076752\
6893354518335399745567`60.*^76*y^124 - 5.684052917027659830796247446743275983\
9737852361839992776308022378775434316116`60.*^76*y^125 + 
    2.24236319962392196405551272073380785931364497261034271655478585395512098\
258662`60.*^77*y^126 - 9.1677606903959768063818222547276720495713896642479468\
207685217393074510888057`60.*^77*y^127 + 3.6169764246623113346667115668411072\
76570253776477859073054514235435597082658311`60.*^78*y^128 - 
    1.47847648901371800489598733696791036086220514626221798346490552005314776\
88917817`60.*^79*y^129 + 5.83352143776502286482674516554989376993001720998661\
24889627238860388240001802729`60.*^79*y^130 - 2.38403823924504520623383746192\
865633992863192230477879018965302955940249675306543`60.*^80*y^131 + 
    9.40725628219472987100532750555233230353746170418594799688607057860430583\
370761161`60.*^80*y^132 - 3.8438038638039381848966868590826889675742191495710\
86247232001551699988209994820225`60.*^81*y^133 + 1.51685404533260982866678857\
44923161660903008335365886528120232383448934416187762107`60.*^82*y^134 - 
    6.19669223269456652780137772292907865954283288058705840738235074605788165\
94681454584`60.*^82*y^135 + 2.44553998146255066445587626326964475696447221083\
640704116071669531488015832307615992`60.*^83*y^136 - 
    9.98874149283019040329268741828206963395599664039258597780389379131234541\
080866776602`60.*^83*y^137 + 3.9423696563235500045963470804136259218148831784\
74035749955229993458585112273341403541`60.*^84*y^138 - 
    1.60996016881007381645558915519981606004326156198712543810023750034986882\
63185882006473`60.*^85*y^139 + 6.35466862519117692483555980091863353902105507\
42919058791350708690153357979099436791126`60.*^85*y^140 - 
    2.59462329906638186653305018365221763374080891204633535243460368606845651\
773161144054328`60.*^86*y^141 + 1.0241953266634462333207392586257007291620941\
86288979363694320876380952903260375588274176`60.*^87*y^142 - 
    4.18109060573465445183264279860541963668651267599512136490522753834533339\
2013123731324928`60.*^87*y^143 + 1.650548384361301203866297980869126833562218\
996214647392788503918539303504879422755831808`60.*^88*y^144 - 
    6.73693154700216738828558936555805264326988075102733350358464387117075679\
29205548046614528`60.*^88*y^145 + 
    2.6596870474474810965473588430852551143129061053844764219692903810500953`\
60.*^89*y^146 - 
    1.08540830048428931095483358456250799209523176775371518520509580851582958`\
60.*^90*y^147 + 
    4.28539438070121313073417353601442657046130345024179442704963468150703064`\
60.*^90*y^148 - 
    1.74857273491365364598516750878813841999319360095074127241552533409968299\
2`60.*^91*y^149 + 
    6.90414900901870824591340437195620966097442979705085705181809036905901206\
2`60.*^91*y^150 - 
    2.81666303104737509755124129601446227399979301179723403274084625867509261\
13`60.*^92*y^151 + 
    1.11221743350839813491854345045615051159289576617870963315355133580064421\
826`60.*^93*y^152 - 
    4.53678019830268626259506879023652529828912529454316562969468307309173946\
102`60.*^93*y^153 + 
    1.79155629629835647649905363142815357622344387945991353760947888710995754\
3914`60.*^94*y^154 - 
    7.30673276642312731002942381384456562411542504044513557939646290095216090\
056`60.*^94*y^155 + 2.8855821158597460971151261321268651884247935686524131519\
974621572126960233859`60.*^95*y^156 - 1.1766906383643589564491296257091048559\
8498031042464547805196133924756168333638`60.*^96*y^157 + 
    4.64728804891183389821530181720337742022468880062601894816279229826592829\
801536`60.*^96*y^158 - 1.8948109031633128647035849008971884513394403554104788\
64901418021538579369155667`60.*^97*y^159 + 7.48393221987569866561228362012369\
7684481628786599277532605901348677954037481064`60.*^97*y^160 - 
    3.05094819825994370607933449288341174955898745929672241732844353222326516\
26146835`60.*^98*y^161 + 1.20510555432546990945542823626216212730437790137577\
94035711406653393766341949485`60.*^99*y^162 - 4.91213192149264761321352120063\
590736169406896857158893151067787213232664771970794`60.*^99*y^163 + 
    1.94037725962355996431025578728032130690071536863713715242363616219776253\
8134812861`60.*^100*y^164 - 7.90810187666705858733112042047451520673076678454\
6806457798779646561530371244685165`60.*^100*y^165 + 
    3.12402093572998638067265720704133165011967989056246087091837121712210521\
96930995392`60.*^101*y^166 - 1.2730407988112352616607339930125673173082577339\
9922363397219884416990544187823000971`60.*^102*y^167 + 
    5.02931876400366388330718498241508885644859663333383506688923033532879793\
745830550672`60.*^102*y^168 - 2.049184119857496586011588324868355257663972797\
727613298413805089967315405700610484144`60.*^103*y^169 + 
    8.09603962524590686298655107464772519644005060521076111697042472449353620\
5826624684297`60.*^103*y^170 - 3.29829097623608326814666488825344430614035514\
58596247714747887343112761882101802551684`60.*^104*y^171 + 
    1.30318197547713561497166392153210267529520335928050588579960971127433415\
413287060456469`60.*^105*y^172 - 5.308440876923662259434894751071810429208732\
23168944039845714753611574476391449918763995`60.*^105*y^173 + 
    2.09752524522412582947135673952259289802847380346651166512237808934167322\
1802330469433344`60.*^106*y^174 - 8.54310451690634865519701883216647104437369\
5462345870393039481346377650203148031402689336`60.*^106*y^175 + 
    3.37582334766649811620631105612786860325859289817723589761719309764151515\
6071621713429902`60.*^107*y^176 - 1.37478831285247372159840365489618462997129\
43459270606538720734309163716439363053569441792`60.*^108*y^177 + 
    5.432794530857208586709635389993238508431509255774532858824768452699697`6\
0.*^108*y^178 - 
    2.2122181894956941357913063774644519994801517016691157517434664625110127`\
60.*^109*y^179 + 
    8.7425584698559864433378341186036964631890762002774748949523198725664328`\
60.*^109*y^180 - 
    3.55953050342867102951432747197605353937648959828409306842452729314444851`\
60.*^110*y^181 + 
    1.40677982929614907756738096344179600383628822423713998719873123162712596\
7`60.*^111*y^182 - 
    5.72704649385000353090404253779167693277315358732055863261222356240173504\
2`60.*^111*y^183 + 
    2.26353203704396889901694124754468174450833344916818327553043223347491906\
18`60.*^112*y^184 - 
    9.21387903587662436026583520447649056561965354553307269657758783329770454\
38`60.*^112*y^185 + 
    3.64183838463721043378130339732851280604521142074726835020755792887803095\
767`60.*^113*y^186 - 
    1.48227461380903873875123117984636170079557578906166733392634132063840578\
0691`60.*^114*y^187 + 
    5.85907110352131147770112312067180782844080270842136501509340015630559385\
8117`60.*^114*y^188 - 2.38445836517172693245592406942740249174231496587842187\
91787114113402689650243`60.*^115*y^189 + 9.4256539667829285786927469376014839\
557345295696028472418703487191021317467687`60.*^115*y^190 - 
    3.83553764660701943824861190714921584320860471647926703729703019768027855\
146313`60.*^116*y^191 + 1.516244959839076982706974634262684525584706341070313\
148978289117389453906558534`60.*^117*y^192 - 6.169339888214256481983782957500\
857790006292072177419024314703563304879235571031`60.*^117*y^193 + 
    2.43895011526751981557536234131138576201270572573850507341234607345126378\
88393558`60.*^118*y^194 - 9.9226478725477535374872378967980717370854423756584\
16689320806832867392560257161`60.*^118*y^195 + 3.9229487337201307982274928208\
087084296260771765592057240843737818933229185813252`60.*^119*y^196 - 
    1.59585479976414326794965938602901533925591250547329265672288699450173916\
2009894023`60.*^120*y^197 + 6.30955889934557624399424473810509425930243781581\
6126760787648643480880536949182642`60.*^120*y^198 - 
    2.56647208174586626913634589337176173290724977533240859316658286189520757\
09008831372`60.*^121*y^199 + 1.0147580026319384951135812908031017575696163699\
3995977647305368005223953921038774743`60.*^122*y^200) + 
  ls^3*(832.00294830384612781869640201037779382065934209409493669223526861589\
841273086216`60. + 106.399792993465523079107123969584915536660492661855666860\
11821564816778862608146`60./y - 2665.6144861933407843920991234012889535520088\
633243651659546312002306231682520439`60.*y - 4598.503864404721542838246750884\
65827395248790835822394789030242251051522452384493`60.*y^2 - 
    16457.0524613770874295287685800268884940835351154162994590077170579887827\
4987709543`60.*y^3 + 33875.43366575788638117421206526811792876396016849552346\
065317325888776997295679013`60.*y^4 - 731577.31856086980216534184344780112831\
46514531488899866077714139153161686903598581`60.*y^5 + 
    2.16234957751761786971997042472997623314883397490810447883154797587753323\
977454086758`60.*^6*y^6 - 1.7939018708935629192354623396739418371857225912820\
55093433507127124955437345476643199`60.*^7*y^7 + 6.44504979053013467124514554\
7650234214544110487374881302691488127294882265097946175608`60.*^7*y^8 - 
    4.41381345997041308918401601226087035263153785578717601918400558770947168\
3255324855951`60.*^8*y^9 + 2.041670430983861229862217421169339876766406331765\
91808533290550179476981475795743916753`60.*^9*y^10 - 
    1.42489637798220861259800299286132659163638778262245431557215628733987428\
2499881727911991`60.*^10*y^11 + 9.1299270093688766056011588054456794554049658\
5158341259626990902419116723014312780627968`60.*^10*y^12 - 
    7.46447638947426697717789959652450359643123868593428769646358644925084094\
62890678531915776`60.*^11*y^13 + 
    6.4302915969535574927259650948642774127464021784663726586881024054309258`\
60.*^12*y^14 - 
    6.22381554229711941096665756909344210392777562146945074190358723478417736`\
60.*^13*y^15 + 
    6.33904888093266857311050662701260596680110963032916741894298911004058300\
4`60.*^14*y^16 - 
    6.77921168407467247328325896082072459078168677363447240934198444701661459\
91`60.*^15*y^17 + 
    7.47445099221588829045050053526534689112255852954597764383854124119370977\
409`60.*^16*y^18 - 
    8.45745698917631083352215260796246027780197066734635113412299165078250652\
0711`60.*^17*y^19 + 9.7717326932113439600599863819534326022728765739064130734\
221207125603329148019`60.*^18*y^20 - 1.15000858516398470401534842500254434990\
0584911038407587639775240552868255200188`60.*^20*y^21 + 
    1.37559165330563449469825410219422563595026252219064662393059549563202808\
46232299`60.*^21*y^22 - 1.669657218953493810139165120924601867843867426529130\
97976812354672281662267750725`60.*^22*y^23 + 2.053508975165699634780517337422\
128324742339776620003488422826991943315808685192895`60.*^23*y^24 - 
    2.55606005711641084189429525982292214503688262173631540071814890381122217\
84465339374`60.*^24*y^25 + 3.216562332468301887025863682815420824168704088333\
06312167710862709887898066031209365`60.*^25*y^26 - 
    4.08846051843552518374284600311423078623437803827007712451732818031318297\
6682241039567`60.*^26*y^27 + 5.2447399934200712371346378584882618178596380361\
678885975856018507044358891319237317822`60.*^27*y^28 - 
    6.78539787290122168851937953048397207209288490578968674050806853641008017\
475755471494097`60.*^28*y^29 + 8.84789111523081532648437890829918632521107715\
97202420720029732770664186279412774207488`60.*^29*y^30 - 
    1.16217904933302974419104331922707550613605182045450466133304332001162253\
967744866617131009`60.*^31*y^31 + 
    1.5369382712551255366093689217516492881477974679302679991340456224192249`\
60.*^32*y^32 - 
    2.04547072564531076022098656298507520278262741015303260255598932796595027`\
60.*^33*y^33 + 
    2.73845793326980916672832587415946338860574474735086913767100399357966069\
4`60.*^34*y^34 - 
    3.68666827071118127079428042507130398779677009662309602391714721955029683\
93`60.*^35*y^35 + 
    4.98920229143862484289005756799874380121310778547005768291104420334311661\
511`60.*^36*y^36 - 
    6.78522154074714814505670434124387089497340533960069017909386033199585870\
1222`60.*^37*y^37 + 9.2706684745581540100827186958905413681935750320236280176\
316492257095597094818`60.*^38*y^38 - 1.27221511816482337792820601261655993064\
1614577252693653238694497843143231343479`60.*^40*y^39 + 
    1.75311323050477249630945038667904307774704382518516853552525989978252438\
47429179`60.*^41*y^40 - 2.425296376602873911633372292317449846012298698945516\
96492519726246961103854653508`60.*^42*y^41 + 3.367734795329876696391290202090\
922271301200441440076338325073150044337667302938306`60.*^43*y^42 - 
    4.69297754934465821735683727093365251599848105201419820219120123941470274\
78597261715`60.*^44*y^43 + 6.561782019950032144229458643413117444949563079155\
38714216358507739983306870898649705`60.*^45*y^44 - 
    9.20424958104579525942916328534092884825889773817310306621909064932304881\
4568655003844`60.*^46*y^45 + 1.2950412679415130003676079150295531649820209949\
322576762196734996676352735402350204515`60.*^48*y^46 - 
    1.82745726088515901930199969169554330257152933463788985938130216175348124\
0389043051933861`60.*^49*y^47 + 2.5859672433219679309158583660745640954822193\
027044902620928309727794572298693528966673227`60.*^50*y^48 - 
    3.6690903553698398642817632993720318448015683042344066095016587277758533`\
60.*^51*y^49 + 
    5.21920271352367872513488178568979364413186408192850411167110060447570817`\
60.*^52*y^50 - 
    7.44241932904533220735067037794936022497487223787271459618088929771402651\
6`60.*^53*y^51 + 
    1.06376324032897004366160380407258217311662281795358151695224455489310011\
108`60.*^55*y^52 - 
    1.52389816494694658726687174339781407625149842010306676232627028336045059\
2604`60.*^56*y^53 + 2.1878053540521322249396219398604703857741934805230436690\
602087946441320384962`60.*^57*y^54 - 3.14750937327170709107986941532579955683\
262926143970387202435788151253068146066`60.*^58*y^55 + 
    4.53729367470232062078551665760102324512745219845569716272549288299400095\
0660441`60.*^59*y^56 - 6.5533902875638374519266264664362946294970411690573004\
783122600017902343880898995`60.*^60*y^57 + 9.48296165651756608443641669950984\
645814611158119539991572101295248255724047923823`60.*^61*y^58 - 
    1.37468101141884862913346800654740769572456018144633378388504665079381698\
9601112674`60.*^63*y^59 + 1.9962389476200269050918136482473387271513544528508\
0266200108779505466970444882745591`60.*^64*y^60 - 2.9036873373782647523299381\
36723202062061068922464271821821343501549616245844017772875`60.*^65*y^61 + 
    4.23047672325710452638953944314621907042406810951017618800556132129779246\
56749141157961`60.*^66*y^62 - 6.173159909967799287786286599534476600049869834\
81001993377040621399741402647934686368504`60.*^67*y^63 + 
    9.0215731375010447059788923399531585577836225404168112177740732120916675`\
60.*^68*y^64 - 
    1.3203601129315987828324511423620600582088231476430417245826715590217374`\
60.*^70*y^65 + 
    1.93516385021522285929837919124301940653537923193352762467767689073821495`\
60.*^71*y^66 - 
    2.84013579838256327739072363143959816758975582339620694141659597554725730\
7`60.*^72*y^67 + 
    4.17386274054824300627113246290943134343588474696932489420502006580484875\
33`60.*^73*y^68 - 
    6.14182477266844893734503465257517805412240696802249489011132931418798766\
998`60.*^74*y^69 + 
    9.04899132648564107385941153031056079868742255966098155558816176322055901\
7737`60.*^75*y^70 - 1.3348437698041300566970445949276575133677487337520811522\
6414776655103192570351`60.*^77*y^71 + 1.9713917784807525662192766545516559847\
4350790886530522783533224639301153368059`60.*^78*y^72 - 
    2.91482879299355538341775782894186867890455791250548568676271029815410420\
92638163`60.*^79*y^73 + 4.314562431982250348274873741476403977897009796119012\
73672407588546497054848015159`60.*^80*y^74 - 6.393381696164281116688549016048\
049137710032205069005292300455739549750924515596842`60.*^81*y^75 + 
    9.48378720895273828972087269507888104436749011095925738835350459277428369\
49183656876`60.*^82*y^76 - 1.408243984440750896281540247965114692824890374063\
379837448603143051170346050182005533`60.*^84*y^77 + 
    2.09318243770867876182336887154269887056056059188045422510194509656012726\
25767315119142`60.*^85*y^78 - 3.114282022193736863379176013782426071767767955\
10612824780409847735266476696662547274535`60.*^86*y^79 + 
    4.63788016154960708896709857518972527811468496936847601373517106831466335\
2703965916972538`60.*^87*y^80 - 6.9132347344935904590056991287190215192492929\
785081412256328217661897211649842195334168576`60.*^88*y^81 + 
    1.03141430195299940007149866222163913108166442065361095090849707959784612`\
60.*^90*y^82 - 
    1.54015811440893253135493546049802429377296376530440283609526950419066153\
6`60.*^91*y^83 + 
    2.30180425958918933192653303542506105391239604209400430702468572193342052\
61`60.*^92*y^84 - 
    3.44297083992076841841330848311884749841963404495824455509241473029120751\
737`60.*^93*y^85 + 
    5.15408352368112069616521183199273404323172659694843729380606809115389061\
2986`60.*^94*y^86 - 7.7217244942602862519009919252783764453269071165905756610\
117475959882239486039`60.*^95*y^87 + 1.15774731122755708594232607023137014663\
5282095824780461444620727665002174871828`60.*^97*y^88 - 
    1.73716894795754476032149993087001935154033156592594479762143212335752902\
61413254`60.*^98*y^89 + 2.608504384865367177283358553024668518055892913584695\
53252644430524351251057928352`60.*^99*y^90 - 3.919719754557504898375662672954\
175979206822352409089032394241270656800298486062099`60.*^100*y^91 + 
    5.89420640313853458825187272789092182103957352617049972761717276393233875\
29233188493`60.*^101*y^92 - 8.86943009691616100044267026985455437516494597263\
887200986829875157674462486467341491`60.*^102*y^93 + 
    1.33554813745516184530663566020552634791397083475354400025584995009400579\
38779825125829`60.*^104*y^94 - 2.01238211772892148629761830458990786888683528\
432070044712957696596304995745516350055915`60.*^105*y^95 + 
    3.03418633911197614383368761387410359321902082788965331779326735034214202\
2732511273698103`60.*^106*y^96 - 4.577717243997348787729185532081187974561652\
6691323737325487346771535025194757308939245033`60.*^107*y^97 + 
    6.910743967924677398923032622798183745666046699252482735175349758061799`6\
0.*^108*y^98 - 
    1.04391264268909204172813641758295624673106510476986320120615653103808587`\
60.*^110*y^99 + 
    1.57783501169337833605181050430876527901634029343709799656568442738699144\
2`60.*^111*y^100 - 
    2.38622739352357387060404610800209333730806920692564134373562255584831927\
76`60.*^112*y^101 + 
    3.61085260967260180400373797423068617227321445015436748424152785074393170\
119`60.*^113*y^102 - 
    5.46701712605903897470445330508995244148797355058807591438045853638196031\
3819`60.*^114*y^103 + 8.28188194329416068605117263992288534446430097591018038\
77825045361745657059475`60.*^115*y^104 - 1.2552808274576611709836856777942741\
91609886640682388174629562069106606312475875`60.*^117*y^105 + 
    1.90362536149259507132124249824670414827349093868619764208683949174057930\
32434161`60.*^118*y^106 - 2.8883272166761291579583693015108504071843732906605\
9125711723234201831033017365335`60.*^119*y^107 + 4.38461384210478932320382470\
8552206148072617674329380968737691441774879510739858276`60.*^120*y^108 - 
    6.65935551346167655285534302819284187213485677697023397370713595899418744\
21611880121`60.*^121*y^109 + 1.0119170269706573933380850363258740543271406531\
80283272078640720051878283999855201348`60.*^123*y^110 - 
    1.53838675776974243455449075329434588131685996095870451074950396577475297\
89325782068055`60.*^124*y^111 + 2.3398621363466709458383525028866893042626710\
7261518292956012224631541391084497660505741`60.*^125*y^112 - 
    3.56053614999631419065749860889368654763742803563510952402137422145365482\
9562539792312303`60.*^126*y^113 + 
    5.420474529745657219847552239716019305587951160400502084124326142117854`6\
0.*^127*y^114 - 
    8.2556729126901359944759389758593113178662976776676547460263899756182708`\
60.*^128*y^115 + 
    1.25793292765049389028283587467949067976521727724709617806775961157107747\
5`60.*^130*y^116 - 
    1.91756015210883179843371970348579208136817006608625505009029024355509109\
66`60.*^131*y^117 + 
    2.92431238638938840087461794607791784237885536645223443791917414080483795\
325`60.*^132*y^118 - 
    4.46147665691292237478238384502721852065136548151725084319600029723438986\
0689`60.*^133*y^119 + 6.80942589921087856490073792459199139629795411683619153\
48937148975555334426188`60.*^134*y^120 - 1.0397199563055301430055707678121303\
24957018008951798434471238630736934078243006`60.*^136*y^121 + 
    1.58815666780548474737438016846801344238434734176124188347029922592279989\
44303223`60.*^137*y^122 - 2.4268253957796440251464420054165193379570131461598\
6625169735575439018423140254702`60.*^138*y^123 + 3.70978859989443530640044107\
3060152294119435176588297091883186484113966915729295548`60.*^139*y^124 - 
    5.67312719638995883649995500337546589675367789137120871015010431295281379\
93257948761`60.*^140*y^125 + 8.6787256126676648741625164081801848178669649385\
808847126761192360730429319772506953`60.*^141*y^126 - 
    1.32814927124279973666261617447565973207553178334885925391748877462531150\
55304232148203`60.*^143*y^127 + 2.0332594027174931418634444506912983745397038\
6508328249574988156115338444673261071285972`60.*^144*y^128 - 
    3.11380346996956164445655443638488943677542974113329378694360616397153360\
6229945956398048`60.*^145*y^129 + 4.77023429664981615151281291583877079177029\
40443175080020174872473599506064211560891320012`60.*^146*y^130 - 
    7.3103130969740926296880959935260620394730086880277987687943577742904439`\
60.*^147*y^131 + 
    1.12066989902782786853761022255349897015199820656179384748541717841875330\
1`60.*^149*y^132 - 
    1.71855191911133499591357066329099927913334516836760192833762486667036945\
78`60.*^150*y^133 + 
    2.63626242124756527646942195478268767403435834449671281180389841483108675\
796`60.*^151*y^134 - 
    4.04532588293413139490701364387738488574212082552734310000313125334864412\
2521`60.*^152*y^135 + 6.20947936947568368837716928625290102665582507505255340\
51528602806986733930077`60.*^153*y^136 - 9.5343616356353661427958417455704379\
6144224295025735533265131001717162707278728`60.*^154*y^137 + 
    1.46440367629063086092199918804251649309505871956166294892098433865017034\
06083809`60.*^156*y^138 - 2.2498875031349657963999742687012329560521682951980\
6849412437009101576789799905995`60.*^157*y^139 + 3.45771892956476913230970100\
4385102237475942943884583189858794512369655261438700726`60.*^158*y^140 - 
    5.31551798988559222189491509780119827356295336261379546075631937958217080\
39770198078`60.*^159*y^141 + 8.1738504561824249910074161988412977076178149304\
1242808990132997172480551940463310729`60.*^160*y^142 - 
    1.25727761528709951215817631785667032462866768861239104388338230835801677\
13070108025036`60.*^162*y^143 + 1.9344491865049293831351947404106501861777450\
0100028836400793690363116267243750361546048`60.*^163*y^144 - 
    2.97716840205963573267941056621160544877863243286297616354498736026738113\
095713098726966`60.*^164*y^145 + 4.583188588599292772681165190327754454689661\
1106892497825129619704994274726816405997279611`60.*^165*y^146 - 
    7.057463854179872626563272498539243855191267596233295450385567093372207`6\
0.*^166*y^147 + 
    1.08703766997997152881583486375857676210791546252912905085182849136766156`\
60.*^168*y^148 - 
    1.67476526849753208204170703741381264453863564383004049632657209095630886\
7`60.*^169*y^149 + 
    2.58092373777802092348580989394453170015886977505369946741592663858127290\
07`60.*^170*y^150 - 
    3.97838454352190836691737935914839240393957484458009392553502623330106434\
211`60.*^171*y^151 + 
    6.13404875154353905583517714045975143792193587370135474367274528875830236\
4118`60.*^172*y^152 - 9.46008658639404414761539268698920337627334832540992585\
87364935853289353397809`60.*^173*y^153 + 1.4593148389955328951834559179229842\
5715869000507525376742363466129498401296482`60.*^175*y^154 - 
    2.25168424038284940752918789019219398783418134243059154030967806268469960\
73873401`60.*^176*y^155 + 3.4751152397930644152823996849350415116762474319710\
6375822488076287895417876528746`60.*^177*y^156 - 5.36454415772897676685099791\
7347906730520413846674455308136354677503236783306334936`60.*^178*y^157 + 
    8.28317834389095047617586986988197545031707209349087161856866638431543526\
57272056445`60.*^179*y^158 - 1.2792648966531610436162540594404546072619726475\
6898346643864593933420823625240024226`60.*^181*y^159 + 
    1.97615938923031275118015047275195723185381611672200427928639766233446755\
17382007351011`60.*^182*y^160 - 3.0533756052666984691513745292449710820849640\
5543710423711179209481073491984629314118538`60.*^183*y^161 + 
    4.71882691675632130681172085395951771972917111899511377051787590939240893\
9622967831441775`60.*^184*y^162 - 
    7.294276529565928315050611058116779130268134017162409041936031614508209`6\
0.*^185*y^163 + 
    1.12777791195159693865227453957684104697758448207457731670845316020547182`\
60.*^187*y^164 - 
    1.74404215749075411328973212793829235221334021345863686539476479815735010\
3`60.*^188*y^165 + 
    2.69762312075517803318261448590124504759829477614446831383187771407900024\
7`60.*^189*y^166 - 
    4.17345143513937996367177585234835423248284222214281591226656199254472799\
043`60.*^190*y^167 + 
    6.45800170786795295311164793492817116862720951117833205005201406525185802\
3364`60.*^191*y^168 - 9.99513304029559236960801762114159906883828777122277362\
03307366006714268731167`60.*^192*y^169 + 1.5472681439141579517426007424219875\
30807238798754918885367865719311703954851852`60.*^194*y^170 - 
    2.39567630933189515185784326533445220281079027488302303468962011296464544\
9476477`60.*^195*y^171 + 3.71001125873131149145567541017274496515233258488210\
103157797481171182946489424276`60.*^196*y^172 - 5.746532355605104688345873676\
161788987166427402750384806375692081070303111534006703`60.*^197*y^173 + 
    8.90264479775973313215284233283468918864422893873726891040835744306739204\
05886188611`60.*^198*y^174 - 1.3794750033811803808140090028282934218228995311\
77120673429730364112773799013466113564`60.*^200*y^175 + 
    2.13790931484899436928012335311144907216490585469589629621009388155113358\
11740793682672`60.*^201*y^176 - 3.3139385435658895212877415509768673037380868\
9914724176867207992876212438403596966546405`60.*^202*y^177 + 
    5.13781467750734826264514435929847341687180005301651052596750413412061916\
9018293589924623`60.*^203*y^178 - 
    7.966917815974990940487623036747529629901130449931742293228144117358296`6\
0.*^204*y^179 + 
    1.23560391245142724914675523589924201086413454161388065142180028571560573`\
60.*^206*y^180 - 
    1.91665691882333515796845077572832666860186780477980523369562019988937378\
5`60.*^207*y^181 + 
    2.97361544738025889364658373488892767205038722074392725275210636766463454\
43`60.*^208*y^182 - 
    4.61423496334160425219652201504334275485347019394853231586041671511992180\
551`60.*^209*y^183 + 
    7.16124053867176532077978300602947295962060120723645020718770674676069564\
1889`60.*^210*y^184 - 1.11160287452595201206757184565785198409069376512199571\
700566507030122551573648`60.*^212*y^185 + 1.725770764242639229187163911929665\
900989722774754909721623584167459056803983369`60.*^213*y^186 - 
    2.67971011865454466004985458958208745331654861451795658866731213293318419\
98730529`60.*^214*y^187 + 4.1616256897826812410905135047822393983545932601573\
289002063986473618201364131258`60.*^215*y^188 - 6.464098226671073546832564018\
23456803443995632734783514741665372128769863472765986`60.*^216*y^189 + 
    1.00420380756978773409430807387866204556380591714411517527458051129033186\
528647027815`60.*^218*y^190 - 1.560285348291629431008294720961346060754557619\
333205952826355362036437294987855047641`60.*^219*y^191 + 
    2.42467605594209713956489774711252359022258143293574470119300652849374583\
05027012035779`60.*^220*y^192 - 3.7685148610723214404163715606763318896295137\
9349681511902262899976046840205958696159224`60.*^221*y^193 + 
    5.85804704561697474456914275519683324593545558304810610463956783893539026\
1657704900232156`60.*^222*y^194 - 9.10753613071828068449420057430088584732243\
28327348559081121747928603699524769891959701504`60.*^223*y^195 + 
    1.41616447680278324789466950925209264183663613731742874298517238016155144`\
60.*^225*y^196 - 
    2.20237144320294554607562576957571278697713235011903588127973414906257073\
1`60.*^226*y^197 + 
    3.42555430977133977378616723457118938077656659166585971594165298775635140\
97`60.*^227*y^198 - 
    5.32885519166229224268217130523240572752588339840243072134860613454363953\
531`60.*^228*y^199 + 
    8.29085105531486093667196723484469017557332680917930214510795699101724111\
8373`60.*^229*y^200) + ls^2*(-4855.133765805674665242957858635091927444368492\
74459064125587167379643808525054263`60. - 541.7066335013235858051815210386128\
2277376912228282142740441278297707107540903785`60./y - 
    22677.0814131249871162123479465367593441358119031765289927166283341982540\
0298957939`60.*y + 64987.1133715484798340176887045546472400141043212907730121\
3012040605610960600623161`60.*y^2 - 216140.7261947028492585488093760958006845\
9769543791757266311629602174811260515603906`60.*y^3 + 
    732084.053044413305900219396564165084957048109961056216658078557170134257\
42421299587`60.*y^4 - 3.40079699306209205789672184957463948944879776282676467\
176362905607327030899873329053`60.*^6*y^5 + 1.2518716806950607405648139373619\
22306305636038773208952600443281642105772120561289641`60.*^7*y^6 - 
    6.45602120500294514776561273037036630926986745230704792003731912567085913\
9491210155724`60.*^7*y^7 + 2.738066282481261100379823384805218231323240040608\
8674693108011643821762703921978703527`60.*^8*y^8 - 
    1.61270472618007672917184223319088022891105900691896094412114877106478614\
476457620619546`60.*^9*y^9 + 9.1029989474628192158011507222708146889804421118\
0267001167505228130135964588503266141051`60.*^9*y^10 - 
    6.61294545846719519047586504608255101312767035870705540995966057447204946\
1591682957102092`60.*^10*y^11 + 5.0921130413736067572352105455483319621948103\
352522399074525590378377129148861986374310819`60.*^11*y^12 - 
    4.502544503742770536133279910638633032639457524780011268180807673067096`6\
0.*^12*y^13 + 
    4.23878987247448508019169062961352951787878810953250161195461057276524365`\
60.*^13*y^14 - 
    4.26308053240619205030843766596495194952660339013153961777326623764176005\
2`60.*^14*y^15 + 
    4.46931542423030544591235310153654154195565513429691673529834152424454186\
73`60.*^15*y^16 - 
    4.85370014462826159501368441518797906911857156012221948906358843112108449\
828`60.*^16*y^17 + 
    5.41578463925598027862369553087012116419757567224558050302155406005662635\
7169`60.*^17*y^18 - 6.1840344643513579961540603069683448024117623333286781348\
065565716171720262174`60.*^18*y^19 + 7.20192585460434622843564133473180870857\
426597651445211759426216035149894236358`60.*^19*y^20 - 
    8.53476649151101884749358963428660813771702072664229485333493335724641297\
353288`60.*^20*y^21 + 1.02724938358175415942660385332766679656463678122338458\
936767436823044691825903486`60.*^22*y^22 - 1.25380104720676909989840420435989\
0554513159123269026024223056548582754218322916944`60.*^23*y^23 + 
    1.54979623090905214007281355785420851940886188307799844168958009774752376\
30787153558`60.*^24*y^24 - 1.937846302411589906371151596953396887702161144270\
9668230924517669420385896942324541`60.*^25*y^25 + 2.4486837079813789954363521\
86862037875895445634882331801109923648730141878976048369653`60.*^26*y^26 - 
    3.12419797877845904308480857718090535169665369078361267773922019842749036\
18405157186641`60.*^27*y^27 + 4.021664953143295469464156969826970221077765649\
62087501500612994300087731115550703400013`60.*^28*y^28 - 
    5.21965584824980432921264128789284363258296570033415913702229242820731860\
3627629395491829`60.*^29*y^29 + 6.8263111437394015029572654274607257717458547\
800963252002361004301636659996270719351652352`60.*^30*y^30 - 
    8.990955412239019846564893057930650498685769979746319183696248776139163`6\
0.*^31*y^31 + 
    1.19204423227223186958680452414340639430592661312057722115751925947119579`\
60.*^33*y^32 - 
    1.59022124705273601413394296002024597941201341053781356741547896627569487\
9`60.*^34*y^33 + 
    2.13368984586486196557247546509558119466660605088493504457870627661384133\
31`60.*^35*y^34 - 
    2.87845373772233983184132699323953080994712804705387605352459402191064434\
513`60.*^36*y^35 + 
    3.90302173718979906467711969051502777654667235474555727387200363033080152\
6388`60.*^37*y^36 - 5.3177535414061368068416714893197764853330240028755649442\
101736965629074651741`60.*^38*y^37 + 7.27819314991608031648888043869319524677\
095311189398609212014807220385050622124`60.*^39*y^38 - 
    1.00041306334161561221789361610176119570231831242613741146963951798248046\
59079651`60.*^41*y^39 + 1.380690786565397350701966090832035232077290564447916\
62009703699242072951086635549`60.*^42*y^40 - 1.912860964642393156497513845032\
319773568981433229850450026346096743817789060473756`60.*^43*y^41 + 
    2.65984196748088558024555699890431417048381458181109227929582541522032089\
24759612015`60.*^44*y^42 - 3.711380754743147981243992308717440647986794057055\
36150043798352913178744335774967191`60.*^45*y^43 + 
    5.19576954156506513130963295734428182830153100102655459140814985891447630\
2755759378532`60.*^46*y^44 - 7.2967841118996140701982230363105861716180818919\
048956349286319217634569455685961666317`60.*^47*y^45 + 
    1.02782118774101938532351254563466355785451466586494998372595205229336650\
7272957030149555`60.*^49*y^46 - 1.4519428292368892256611840231003953022408769\
742970082169055244754527952131314266770445442`60.*^50*y^47 + 
    2.0567079767947660788705622684879903140114996259099647874786980450452981`\
60.*^51*y^48 - 
    2.92102802655806572416201110654773617086922695333006690945964687476554735`\
60.*^52*y^49 + 
    4.15901826274264500328290486365634580583611139272834523868812786985620406\
7`60.*^53*y^50 - 
    5.93598700150731802406944189724230401661471132909879250165143565018721394\
25`60.*^54*y^51 + 
    8.49180057813350416531533652788430052809684456383684256709914246244177889\
327`60.*^55*y^52 - 1.21750735062549345618329877986103213865253642237387687389\
81072392867479259432`60.*^57*y^53 + 1.749326593903813651604044848339376838962\
22781492507768232123552010287813166825`60.*^58*y^54 - 
    2.51861847431496873424588606967882423107151444978199924217135291131146922\
0070001`60.*^59*y^55 + 3.6333957684365969856180316507675400047946372472004678\
534945250514954517043831806`60.*^60*y^56 - 5.25158441859940084036225141596664\
539168102993438545840328734826163124686263986737`60.*^61*y^57 + 
    7.60440972926625843709124701722025252867833490606921411648335264379498791\
9558669445`60.*^62*y^58 - 1.1030874632339840105384446903472613970638694455198\
8007154196468766389283833528521007`60.*^64*y^59 + 1.6028648731073457333124101\
69018459495447448102022473643383646909488368630198654104304`60.*^65*y^60 - 
    2.33292623761398961755935037048022814547266396883183700918777732232549577\
736056751921`60.*^66*y^61 + 3.40093339244202801643448105937454484394164768770\
326640598363615456185280885522661343944`60.*^67*y^62 - 
    4.96552704032761394842035179860289656950615838410335396229673493639216208\
8794684769779431`60.*^68*y^63 + 
    7.260739946024293167801152161900421529181109747311416968636719660982798`6\
0.*^69*y^64 - 
    1.06322202410260258011107645346429417979717994097164035715867538790204964`\
60.*^71*y^65 + 
    1.55910305347330512071176621461638509183473931921572730424644088686881165`\
60.*^72*y^66 - 
    2.28936268224734572790427767449811009758010211556075944552086260052933736\
6`60.*^73*y^67 + 
    3.36608673407203724967752728735971418443184439409971348320376589461239089\
89`60.*^74*y^68 - 
    4.95552587741915266212929397685826363379151308100114633893473035366276049\
4431`60.*^75*y^69 + 7.3045172328164645157169490199168230641716917933694367946\
027581953470208772861`60.*^76*y^70 - 1.07799044227356679411765180202434333098\
6254454903662351099241802277877476923127`60.*^78*y^71 + 
    1.59274005319119270632002494437567409836466946433214350050157588678210967\
33209851`60.*^79*y^72 - 2.355955629402507447034617407652628077656118253643652\
21404399906276535227533256102`60.*^80*y^73 + 3.488733094015347275953836440381\
634709048115248102810019932907211930342208889466173`60.*^81*y^74 - 
    5.17170332944657611620437636263237229887643137211443516676556925760015555\
78118531471`60.*^82*y^75 + 7.674533946194131679909045240593777919864736100590\
89965198536525887449909912595201854`60.*^83*y^76 - 
    1.14001562765937479279814521130168678435853247876319482671219511683797595\
0099840579383`60.*^85*y^77 + 1.6951116349130959565101998401628399427745870353\
5861762824196534638254037189598351162718`60.*^86*y^78 - 
    2.52291889819870873287409660885217495692861997979448047625111515888083668\
6206697797351387`60.*^87*y^79 + 3.7585036204346497773707418582051284004216662\
208512194513529340141604115957336478568153088`60.*^88*y^80 - 
    5.6043206944614498358550135226119169794888203851809350963090869889427384`\
60.*^89*y^81 + 
    8.36406355301291000138296147727079743367579324539725370694942455440924846`\
60.*^90*y^82 - 
    1.24936230088862479695821280821013323883334483490856624311961897920105870\
08`60.*^92*y^83 + 
    1.86778524464368626078972313580367693178228021089638352608771623538911763\
186`60.*^93*y^84 - 
    2.79462816846552961381040203415436147967976935466558849143829633313750256\
1871`60.*^94*y^85 + 4.1847649796590610775155339625812252890637288534784058048\
853156902251767432355`60.*^95*y^86 - 6.27133161897404563702714756688963670756\
329361274367086045516798224073283561528`60.*^96*y^87 + 
    9.40550479132591671952826905160339518167132690333881263011705526231683109\
1913568`60.*^97*y^88 - 1.4116608629579791087428883855424583141449076777805085\
5608501864960087893427776143`60.*^99*y^89 + 2.1202989640148098099216552302535\
9192955838574438113860315913135968565922863850618`60.*^100*y^90 - 
    3.18694875796659335272933483246499464300517266550721371162070548910490207\
65818396445`60.*^101*y^91 + 4.79355093188747125925118255664868646409110675320\
428283593520649879687087018512916493`60.*^102*y^92 - 
    7.21501373126480443397680567616318801858793320070547376619688199482926940\
0221428561419`60.*^103*y^93 + 1.086695861844427924786250746522401474188810771\
91748739214119411044673424013165312451574`60.*^105*y^94 - 
    1.63781029482013151672323105693323132938485038110371102782487738639907813\
2642795662322728`60.*^106*y^95 + 2.470004878369562034166023278506130342255049\
9324262093499759606904335270893994726786072576`60.*^107*y^96 - 
    3.727389256272800342398043947089862636759012605897245398308035107498415`6\
0.*^108*y^97 + 
    5.6283188050250404646775794334471605935847172129223140816190201672266823`\
60.*^109*y^98 - 
    8.50382056479202010766932870527278042913544500410804997837052563196421316`\
60.*^110*y^99 + 
    1.28559913560289106471917693398680139700014803654528822845169351018414581\
87`60.*^112*y^100 - 
    1.94467903371449080877621113444493472270351814691177293871111926255976504\
541`60.*^113*y^101 + 
    2.94331074755160620024778617359683644674061352519895188166409732716891877\
707`60.*^114*y^102 - 4.457231833516771298935544339726978884057866325368215880\
8853340712120982474337`60.*^115*y^103 + 6.75352477976360848971716566764229785\
225438504165206420048849144223257334048554`60.*^116*y^104 - 
    1.02382875230877459610746943490233763817079999781266529172001594072725766\
71251742`60.*^118*y^105 + 1.5529276144445528020769666319687000222391167477067\
1728041239061611642689542887072`60.*^119*y^106 - 2.35666480789769136203305305\
1595996894866900475601108836449053469309511892592728537`60.*^120*y^107 + 
    3.57818592387616572425342780386617846138393763523487580101361401887913250\
43173480428`60.*^121*y^108 - 5.4355358053811100330451282293150953460607489935\
5971838002892079916236387945036492575`60.*^122*y^109 + 
    8.26099186218938635008384421230358700077104863088232379169398238311188065\
992339407935`60.*^123*y^110 - 1.256112442827054196904243187228819052856044920\
12557022096594327364039177330201073635019`60.*^125*y^111 + 
    1.91085420291222472981692434507725221038429159446395211169924094093551630\
6311945354621987`60.*^126*y^112 - 2.90820904406686179203376081856856189724779\
39566865064160275790914415282293129475632683985`60.*^127*y^113 + 
    4.4281176061717606626392769030999687195107142440068808145037799426951282`\
60.*^128*y^114 - 
    6.74535247279998953245212156419425453522089471037727541659083754515941927`\
60.*^129*y^115 + 
    1.02796596450222938278457836604088348122975375845971483323068584650164909\
1`60.*^131*y^116 - 
    1.56724938424255446103870361469956337495476479534827323363513258733259444\
56`60.*^132*y^117 + 
    2.39044937252660420903550166761686936734012245516814570956861489134166908\
8376`60.*^133*y^118 - 3.64753888478114336988990264542865149308830018563545099\
68791369283359636480176`60.*^134*y^119 + 5.5679611522948813295486481085429792\
4709409917521981286457308616160400744602744`60.*^135*y^120 - 
    8.50286676295927470849540578358409109676339850631253008727730267205561010\
7302721`60.*^136*y^121 + 1.29898627546008703207212359547973103863517321499863\
123343079038745114436006738618`60.*^138*y^122 - 1.985230481645175091572159696\
635165189317756336523199890442441408915000740562970188`60.*^139*y^123 + 
    3.03516099917896655604181246312450376842910801609713230150925341130063408\
54153568124`60.*^140*y^124 - 4.6420975977805347688813247895859901590061028020\
8959571132207684524172998488683886157`60.*^141*y^125 + 
    7.10241282870965704665755695952494852561490238233194723353261793066128404\
7411656149819`60.*^142*y^126 - 1.08706148027932509237898467058065128565712696\
290137340806651999565206332730957917825178`60.*^144*y^127 + 
    1.66439480400569934285160913584059804866363723702030267847453044719156911\
940363273741846`60.*^145*y^128 - 2.549236949318144392503820084494493296203697\
7060188325353536252682249273395398990349810489`60.*^146*y^129 + 
    3.9058295215334787166996864508460936743121009420689310369452112465619131`\
60.*^147*y^130 - 
    5.98636593380086533631183132465563291270390048136224614088269106192760562`\
60.*^148*y^131 + 
    9.17820730328271168169531006585335094366349294607981686341039978471130907`\
60.*^149*y^132 - 
    1.40765059407926359208977238580957282738796632103525224741691854786722733\
499`60.*^151*y^133 + 
    2.15959397048172523237404416845404284531244634953228604607851731791014919\
5143`60.*^152*y^134 - 3.31426672332027327063103357931051053911935598472928302\
68517406668145802638274`60.*^153*y^135 + 5.0879032543997302665823009035533435\
5003968536333260800361493126921527481337402`60.*^154*y^136 - 
    7.81311549294978184784455142365292929579460051410868807979905481018113707\
3545385`60.*^155*y^137 + 1.20016697535303852122674236376562940421242646986491\
059982165840549534774840643907`60.*^157*y^138 - 1.844120053693085814796702422\
441252490797092274692748396557723237007596958364946563`60.*^158*y^139 + 
    2.83442456182480049344373672630303522760781446511016008158123009385071437\
15498906356`60.*^159*y^140 - 4.3577965792040129668622259499865571834211280682\
6780719907025327163326420589089493982`60.*^160*y^141 + 
    6.70183186408670335566884810997214806348641460913634673754240810258402206\
530208932227`60.*^161*y^142 - 1.030962454688049447515431361562037848943655955\
94042237792380755215163794806884097843934`60.*^163*y^143 + 
    1.58640174720520205221836636984714601893273881052938140904974161503983315\
0113519918666413`60.*^164*y^144 - 2.44175910541445090055704112094299847614709\
72851128872766224110774596810916652817930256384`60.*^165*y^145 + 
    3.759326899835111652316047135611339575957375907147182605635482842225371`6\
0.*^166*y^146 - 
    5.7893976034039564015985081720378983687297817090357842677371260528416253`\
60.*^167*y^147 + 
    8.9180740048722009126442554159806854549290916383476653445187314536316193`\
60.*^168*y^148 - 
    1.37411035323591137809866870299378514197110815005325685661385462973648454\
31`60.*^170*y^149 + 
    2.11779277943704102229945568847060795094328741410187739729454479175714037\
083`60.*^171*y^150 - 
    3.26478904029704573560279493975962808510003398456639018101991995048659273\
3297`60.*^172*y^151 + 
    5.03425397286286488684813643505015369381455391084609509705528625367704607\
3193`60.*^173*y^152 - 7.76465230728082667807575149477470600699847957305350119\
314589469048972624425252`60.*^174*y^153 + 1.197882954452758613436777730762432\
7031300063714982146725247086227088535510011957`60.*^176*y^154 - 
    1.84846337739221366239396217615333579103162381718862539309165332835926664\
766261458`60.*^177*y^155 + 2.853054386720466279192755746401652192767518379402\
405932552347538950326936322314481`60.*^178*y^156 - 
    4.40464237119572148402113914846858341330543254742719513383197793075683370\
49215918567`60.*^179*y^157 + 6.8016040885039044313657985960618611264058841982\
4017296800620299088985454417593492681`60.*^180*y^158 - 
    1.05053580268718546531983437421895725734743267324864924258566063052138493\
91155645573018`60.*^182*y^159 + 1.6229603973233940609172069929125956072869022\
5705668450767685285708714767928817820252862`60.*^183*y^160 - 
    2.50784856786936930881737854874385296233332749726315172953503777409528249\
8873057167118542`60.*^184*y^161 + 
    3.876053889152925717632970356168748091613636962153679915496707220699869`6\
0.*^185*y^162 - 
    5.9920058361713290109022741738971600602190233619936235246239197681833714`\
60.*^186*y^163 + 
    9.26504230926280980276401274244752130036985341098106845960649153432848472`\
60.*^187*y^164 - 
    1.43289444810065249164507933214600170356476364296971425265098231092825598\
72`60.*^189*y^165 + 
    2.21651912980269673650802389717251833303467327773217214350643101058965429\
648`60.*^190*y^166 - 
    3.42940009878634645251819693213033749953434486646844253656011229065186927\
6759`60.*^191*y^167 + 5.30704944546028204977268389720890332018093911546175519\
75659874394393152534958`60.*^192*y^168 - 8.2143906869442614281750941680573475\
1101657265871141971890044069232636702414401`60.*^193*y^169 + 
    1.27169737286321282757287107095633799219126012608366693272177956020525982\
89916584`60.*^195*y^170 - 1.9691435040592392633974940816726539601501578657325\
4124133977816291624704750470972`60.*^196*y^171 + 3.04968600285669926142652374\
8615257119880115181954055871693157740469135932084136434`60.*^197*y^172 - 
    4.72406715651613401977424598233872189937685269826483919156970743489254322\
25260941129`60.*^198*y^173 + 7.3191256706129915566784376950036917207910905345\
0809281938145682931035094767403095388`60.*^199*y^174 - 
    1.13418420592899813346229329838631666356762966698419375182090756058634304\
04276621870524`60.*^201*y^175 + 1.7578762457832474555277658523833845762288476\
9891972494274106793726679690853228459800118`60.*^202*y^176 - 
    2.72503690749030374107294993396054676209974753032426941962272158470233175\
3261416172291756`60.*^203*y^177 + 4.22508024740730449015573009431000008408926\
94522089983815619956586349818561874441062463555`60.*^204*y^178 - 
    6.5520186693961447212625495098618264846868358581206118948860769443655033`\
60.*^205*y^179 + 
    1.01622998563207005663823511264190604057625146210160023208071742240798373\
7`60.*^207*y^180 - 
    1.57646646958689677767481998519429306959514355510515933051949239426910946\
11`60.*^208*y^181 + 
    2.44597760976206427063356009654822028240128686724113590262943543319908804\
887`60.*^209*y^182 - 
    3.79572193981878858754312315529406195637442659062113240796793708220240631\
9947`60.*^210*y^183 + 5.89127991078377025208768133076966628385277608031705151\
44126525878904119677581`60.*^211*y^184 - 9.1452898478295448271517533658508912\
2732562456570169591290173839358386184303826`60.*^212*y^185 + 
    1.41989767416890582168694589226407162476913080099894367878339056807390976\
81296895`60.*^214*y^186 - 2.2048934047983237243587210260939946697526863106953\
719614224821881543509313984073`60.*^215*y^187 + 3.424430523142162008573194651\
595959914548892578279668570177524222423785789438994919`60.*^216*y^188 - 
    5.31935011681739677240207903402583703596718526291201569171873856291343950\
64496203207`60.*^217*y^189 + 8.2641369714848105283327893087295950421193163749\
5429946224268704094218311216289840655`60.*^218*y^190 - 
    1.28411648088885794065772328704173910513696275474906697542174490457150589\
22828176859247`60.*^220*y^191 + 1.9956234433477497038019512334304162295458171\
3329263194040735627830198074042583728550565`60.*^221*y^192 - 
    3.10183956029358602440954183182265066376120080375172934475046069308548356\
5728289263218499`60.*^222*y^193 + 4.82198576311287750711547779913092094392301\
5279640448771868582526555754788533149528887921`60.*^223*y^194 - 
    7.4971757377406213156753515468520675754834463356575473188037682164851894`\
60.*^224*y^195 + 
    1.16582659252506611726780869350067330957820094750681142450334667378211269\
2`60.*^226*y^196 - 
    1.81315135184865986544276267161540405047178117848431949872579075445904749\
12`60.*^227*y^197 + 
    2.82031319269065327184788402678560900901143312815013531174002379688150431\
64`60.*^228*y^198 - 
    4.38756087817023801353565823753271100315166286017355448129767709208272445\
1429`60.*^229*y^199 + 6.82670086285335335385072725045982558675608616516985272\
38040333913165105090213`60.*^230*y^200) + 
  ls*(3909.512909418658524666466802890135699960481529550434653096533965989314\
3139887029`60. - 2362.5405826094428461063253651203122718704196980075952322247\
7181788491894177171407`60./y - 42586.8906161767114830126819488101109515364609\
2886423605801331182159091353225967801`60.*y + 523029.470838535017570141908075\
45915154807148062117729693905451165778795055390605832`60.*y^2 - 
    3.03855320133519638590560856687972676949298211709999113353324512320920007\
831825039932`60.*^6*y^3 + 1.6731300365718771290849670654903450405079152359185\
84041303401579761667572616689428442`60.*^7*y^4 - 8.11305656546263121688279625\
2322583078307430425383543652872008529402030018425623896322`60.*^7*y^5 + 
    4.04509193916657522509769483535310506980853988007654390292242021329785008\
90473094791832`60.*^8*y^6 - 1.87215673092956969090850264416918694834651660301\
180713180258584275357973033926081367946`60.*^9*y^7 + 
    8.87185001559654680170636060998888396371179138693885554401028187155809814\
331620960946186`60.*^9*y^8 - 4.0156095421097339860198864466074970775729830269\
23771697645138529782644005864742214212485`60.*^10*y^9 + 
    1.85775757903213176073265022482189080510021309751587453339039875275979170\
20688624753545373`60.*^11*y^10 - 8.415743769841438801331464490395967612563169\
752989667038700293880360368119554006740631552`60.*^11*y^11 + 
    3.9629063595812087076669092261799142166044929966702139139626285307969953`\
60.*^12*y^12 - 
    1.93404135909027714612267932016873243523353316878387296001798471099356577`\
60.*^13*y^13 + 
    1.06718324057872242255528114362301414780756253746331828441599003746132934\
9`60.*^14*y^14 - 
    6.99858216503076159370539500512754117882064833211775187827762631522101409\
6`60.*^14*y^15 + 
    5.71704063518437792872560377764694027155502232947273848652359228546255654\
5`60.*^15*y^16 - 
    5.54881093423105778556257789888345395145283447497013346240018076014121435\
982`60.*^16*y^17 + 
    6.00483904986639912618058115212405416822192824109509239264474511344899530\
5603`60.*^17*y^18 - 6.8825117397056060162331778385577681579772438621235489172\
464514683983528320422`60.*^18*y^19 + 8.14619120538229980697603405954638550097\
137095842090268670080051891207776576379`60.*^19*y^20 - 
    9.83864264128231906359070592695680538778307162194691461019512423310862185\
560565`60.*^20*y^21 + 1.20627324143801477866036890018688884402707389213460195\
145218488861940703921995404`60.*^22*y^22 - 1.49750683373100676930079955986865\
0786253242319729596239469997010524564487881052704`60.*^23*y^23 + 
    1.87962008531310704928020400372756185759024621294579172999235814271767866\
24800651484`60.*^24*y^24 - 2.382903186078239474541057668482420756044683188244\
80184444852889780888993420831916675`60.*^25*y^25 + 
    3.04878944626435009336413088683482272571031377302971370984291240468383580\
4650385713138`60.*^26*y^26 - 3.9339963735754483049935798313554204923311570302\
569673854312225200814611071312740966412`60.*^27*y^27 + 
    5.11637314624118016955325149274673058580458515989648381022221757186189383\
595749707597173`60.*^28*y^28 - 6.70310657767754445115929648250966950029500126\
670540232883096670588710367990810647843949`60.*^29*y^29 + 
    8.84225282393027641483473670832594518675787264515600072145190221841429339\
28306406124945408`60.*^30*y^30 - 
    1.1738970911955404036900067808732396481037059446410954552899060234728135`\
60.*^32*y^31 + 
    1.56784285853368299968161398206204827150986946934959895457576947630291267`\
60.*^33*y^32 - 
    2.10581978591353644140311543317200391050049741358480752850601947742219411`\
60.*^34*y^33 + 
    2.84341774226409316333468845354828560535731111562407778640221102473436392\
92`60.*^35*y^34 - 
    3.85858360493758048104122416804253029408681358492352444825228412256024266\
667`60.*^36*y^35 + 
    5.26091081448852856072276428126548076747822630625673906711348517209440361\
8412`60.*^37*y^36 - 7.2048941273052322468431449229459735284678529587255464938\
711532019933147317153`60.*^38*y^37 + 9.90888095294595908956378092399509365625\
646644684307407181672136384179804143512`60.*^39*y^38 - 
    1.36822215707083465745033130367779528504523430790847885909809033490466061\
71967184`60.*^41*y^39 + 1.896424056893917540579593827804152438804212638473963\
28428163465329196466075153788`60.*^42*y^40 - 2.638028155536551980761821330049\
636444601833063460368009581387694533823344732783604`60.*^43*y^41 + 
    3.68224518507494397980902012809503945763026002148720748183036888481239552\
54463440069`60.*^44*y^42 - 5.156615885790755998443133694333143801026182507332\
59923767696432328275076293539186179`60.*^45*y^43 + 
    7.24385925792905146229525538422712410120812424638561864923802062880477247\
2311369297536`60.*^46*y^44 - 1.0206271593127974646313973838087315591197859566\
5550244169766292132816709061134823595167`60.*^48*y^45 + 
    1.44211175673665994605988281448827541572200375178780795288408547363798391\
0255980499957173`60.*^49*y^46 - 2.0432046325400930818045816397610490407129669\
757656880007297452451131759181349178966513591`60.*^50*y^47 + 
    2.9023902980411926788063767003227841614703268061083803979743725898683766`\
60.*^51*y^48 - 
    4.13317429056589274749190810651439318890870185908348467904173439852993009`\
60.*^52*y^49 + 
    5.89999156498215932375498702589587552528483767291661381224175164075471383\
3`60.*^53*y^50 - 
    8.44145416952194800627838698729113381805232365980557372540138637959429014\
59`60.*^54*y^51 + 
    1.21043706371302187065416901570755032520316198711944255142644942404783478\
3246`60.*^56*y^52 - 1.7393594377182983802262981394036679980896892122716200642\
598782128772709274243`60.*^57*y^53 + 2.50451607915726547321066667527582872597\
873468030676326840693523180902008299437`60.*^58*y^54 - 
    3.61337286562976938683871167059032841417649187024977473285433844139678381\
0167939`60.*^59*y^55 + 5.2230609539764469437490640752919757590045052072884816\
893742172849441281273179528`60.*^60*y^56 - 7.56364820339135602014386444543095\
89103398386139355373208471917737226353655844574`60.*^61*y^57 + 
    1.09724485747286523006195783266377806317161713094904733386816310991781440\
16489587255`60.*^63*y^58 - 1.594466233534966532965529899102832701622356120262\
4709059236596275730536395171014197`60.*^64*y^59 + 2.3208202899509626155653405\
24333890097418427063390665382085734536853347807199393091525`60.*^65*y^60 - 
    3.38343813402534173783022642925795023753398400116298801006962987239462768\
29293876330727`60.*^66*y^61 + 4.940180379910818505675843476231795768677730943\
64058650131161351501369911611750942418435`60.*^67*y^62 - 
    7.22393130418426618252305082484844474110531889067109146378549960983736357\
5239491452669996`60.*^68*y^63 + 
    1.0578645510573866753620916681768414552984776379132824384206965178104515`\
60.*^70*y^64 - 
    1.55128846021184913632252647381027098687757087613696872176772631222923027`\
60.*^71*y^65 + 
    2.27794057071970683366666201647469972287645871007352981851953123207160665`\
60.*^72*y^66 - 
    3.34935889613737464995935184544843796403203598147845273465708414039208878\
74`60.*^73*y^67 + 
    4.93098169378338187048662828493136416844439629636695962748215934545778397\
21`60.*^74*y^68 - 
    7.26843970317521620754498032753619416131490916038927121228245494027117589\
382`60.*^75*y^69 + 1.07267829072505422083539757549208612668627469399825932925\
808135264732122789378`60.*^77*y^70 - 1.58490544095265866264904096345140842034\
2928385884317154946472585150766386908407`60.*^78*y^71 + 
    2.34438258435190483521572364101085808794893200618465337896103788163055507\
0350116`60.*^79*y^72 - 3.4716119709727133335794582611662872500499415036979443\
1442586361048181224299612542`60.*^80*y^73 + 5.1463377792556135767182446007940\
2439391404731130537434140444689889728924674895006`60.*^81*y^74 - 
    7.63690186649375393498083635768982718275585223312385764674677842497886941\
16482917346`60.*^82*y^75 + 1.134425137128018731069887654920898763148534311959\
176402369650775432617974075617694066`60.*^84*y^76 - 
    1.68679597786465595637522458566315910280780649456834574943459312037933747\
61224492736815`60.*^85*y^77 + 2.510534451117265278895014340200914521075230689\
24832956205930398257133010573444015724668`60.*^86*y^78 - 
    3.74003775424274955106389815181720505173982424309677347498087981238024585\
3738302213360623`60.*^87*y^79 + 5.5767557912613690378661141169645373107393293\
076653429288919429252942098149322104552554496`60.*^88*y^80 - 
    8.3228709977226126271029806292455356862269847453960333850110490495867129`\
60.*^89*y^81 + 
    1.24320005263808974196686238489425790214625393187419942679249620037718592\
8`60.*^91*y^82 - 
    1.85855737445910807666117810646553542688574195636928008200023176699772009\
58`60.*^92*y^83 + 
    2.78079600595091756652591954400939615292748263576116940979051351420468475\
878`60.*^93*y^84 - 
    4.16401152953848596504528388350602430311308781346938153897813101963545248\
9254`60.*^94*y^85 + 6.2401651073201677843511739642864487240326956202060540760\
876488300001110248834`60.*^95*y^86 - 9.35865900688573486778531915522331357549\
639843517402606518872042340475814006703`60.*^96*y^87 + 
    1.40461353160127997108323813447694442631398994963593035698182346703555053\
61054446`60.*^98*y^88 - 2.109688392454662850831289745546690457321989812272726\
09054476776447883245653334206`60.*^99*y^89 + 3.170960490025688455052370824777\
380698125436154264105428825848945313181318096454543`60.*^100*y^90 - 
    4.76944067686625774518972810871039559480621875049245409079550996289324977\
84897586277`60.*^101*y^91 + 7.17862812196606186027368716648151390425485745896\
856520361145942209451354287147451325`60.*^102*y^92 - 
    1.08120076735974853379087056276842983315928571113235616404148391914253416\
25982413201493`60.*^104*y^93 + 1.62950549814623850719703941278598584368138030\
102072047284569632016613965153963216228413`60.*^105*y^94 - 
    2.45744509158478006570267837721654373429578476336053827938271436958306580\
4842998886016919`60.*^106*y^95 + 3.708381692540117734172038232045174623960576\
6633632042060915119264387110033495616301039616`60.*^107*y^96 - 
    5.599534651922711723324154573117486243590821733411405705722274233810087`6\
0.*^108*y^97 + 
    8.4602035923563769511285286426313894668077311424357629391429089643561273`\
60.*^109*y^98 - 
    1.27898572897073473308368948006821424564631826954588121464096113672973793\
1`60.*^111*y^99 + 
    1.93464546346771547014869581795273643496571348672191101506297816795466944\
57`60.*^112*y^100 - 
    2.92807935758086243851711587493239389237804014548600422200547373359139014\
256`60.*^113*y^101 + 
    4.43409676166863518804266590770419630141685431792554147653231308844586334\
966`60.*^114*y^102 - 6.718365237582192325693046330244291738868890387272164575\
6764279054312212005718`60.*^115*y^103 + 1.01848248535407477679083989095799025\
7496399944142980873201606979559308366848609`60.*^117*y^104 - 
    1.54479392833458221739219649151188225885734176377934211543980087613746388\
37016589`60.*^118*y^105 + 2.3442840277363779848805846716602092863407879776676\
4157268379355999063799316467969`60.*^119*y^106 - 3.55933089656676547022459955\
2741750559985168677113357583292368703430032422150246799`60.*^120*y^107 + 
    5.40680685306676259853503089789291868542385168750723932973352987498485231\
6283900743`60.*^121*y^108 - 8.21719721884001132645352360770413599550087446882\
635567293242716347675918082010497927`60.*^122*y^109 + 
    1.24943321772236985736514139565111848739731845246925462375369288340107003\
04061886484736`60.*^124*y^110 - 1.9006628809690002437102311530190238979258279\
0674772993092461960922249465704095523691721`60.*^125*y^111 + 
    2.89265189705823547502483050470239595993312415205641731611527488442969031\
5303440084456691`60.*^126*y^112 - 
    4.404359042528429469354683722330221739316671952442886570354062138937644`6\
0.*^127*y^113 + 
    6.7090532651394916990919460256966307457789776966369964095935446774661971`\
60.*^128*y^114 - 
    1.02241770279605756043716125734485680442277310586451380183738579452881874`\
60.*^130*y^115 + 
    1.55876547946268404026889730025902979436531626953964329119176586904860209\
46`60.*^131*y^116 - 
    2.37747130460566632811811700839040776967071836490077316299244978176148123\
274`60.*^132*y^117 + 
    3.62767810992916879248839658928565317006175335715850965216029295394008422\
6327`60.*^133*y^118 - 5.53755574554629576932341124998110293551401756701746993\
35540751708934628401284`60.*^134*y^119 + 8.4563005801521939527370347703519636\
8861469414011063968221732150340641040517134`60.*^135*y^120 - 
    1.29185195741229533542641052495078991916487715066613903279025302013555686\
82675972`60.*^137*y^121 + 1.9742961254644253657142742962890832374666936653211\
0262043317826321941743548740943`60.*^138*y^122 - 3.01839652624499257231106512\
9771476485728022859732771268485284653859362551900347696`60.*^139*y^123 + 
    4.61638537423410694310624217119493057122849249635822672673812003244340125\
09395327225`60.*^140*y^124 - 7.0629635009808829941441217052268872714558491474\
687007498934365779881414099692030079`60.*^141*y^125 + 
    1.08100685737630776433195972368798875098885886431914482116350420270786603\
7058079467638`60.*^143*y^126 - 1.65509916014738649047795075928322545686986102\
06184348689001706807546147180168448089424`60.*^144*y^127 + 
    2.53496069820370527821281128187405149003998864074268496641201924393476811\
5227844223216802`60.*^145*y^128 - 3.88389699207284196540625301738401567212694\
04279251677563689101319601481235264167034748928`60.*^146*y^129 + 
    5.9526604401158613430270790793944256444642342666067735204644978871421356`\
60.*^147*y^130 - 
    9.12639322839984606993338633303035021804559403518578736217620585648402662`\
60.*^148*y^131 + 
    1.39968299246379186952812147562990914311381031045036963197541849059087266\
44`60.*^150*y^132 - 
    2.14733827205156736913688720556031611234768501913875293859761326176458920\
892`60.*^151*y^133 + 
    3.29540953406445421200469227045115952741655837219229452414362321665288532\
0102`60.*^152*y^134 - 5.05888026137477205842767476291941267993111706223663927\
19139242475424278670528`60.*^153*y^135 + 7.7684335818480679883566412504198141\
8438220205398534452293573029891648145314546`60.*^154*y^136 - 
    1.19328610138655105454653793769799883063818115757344606603781443478236316\
28124223`60.*^156*y^137 + 1.8335207861704479614500638432659364932903110841541\
2804092749102228704563988180322`60.*^157*y^138 - 2.81809304173901993400876096\
6010467872279846158395193962401590879341113557154694`60.*^158*y^139 + 
    4.33262595210977079244790366997867766866453056122885609968874580805773193\
31242843016`60.*^159*y^140 - 6.6630278776135593386692839700404628065043496286\
0554215302990059932064236875184115142`60.*^160*y^141 + 
    1.02497872738611036340101271890401227205599641533742821433285706663947836\
97079322597465`60.*^162*y^142 - 1.5771722364259952431153788588598451643731692\
3413093149858223622604698105707636893471174`60.*^163*y^143 + 
    2.42751958537568168281871108471144011617931818252295092459780510117136671\
8566100348237011`60.*^164*y^144 - 3.73735234001900224413331042441833078792949\
31109532209529718348318026333531661717037121536`60.*^165*y^145 + 
    5.755477934717123731720480428694054172660027051178671891455253821666195`6\
0.*^166*y^146 - 
    8.8657033431524596819646667234010464265122479610231046701391112113512308`\
60.*^167*y^147 + 
    1.36602259690912303771299927038446437782095047152761267891225704814612619`\
60.*^169*y^148 - 
    2.10529968217385876007161248587460699878952257091472430723129547890788943\
6`60.*^170*y^149 + 
    3.24548657351077422641467821571748263813681613014281743087856868418246536\
545`60.*^171*y^150 - 
    5.00442387128513863937125164551825246501218379955318547539645118392445918\
9084`60.*^172*y^151 + 7.71854237292115808135446137770976721053251651985962834\
08462281473969493215297`60.*^173*y^152 - 1.1907539187878034964539763455406281\
01501279708496187889338246487303151422872647`60.*^175*y^153 + 
    1.83743879187862401174860208909542279135521148374566952349802226421707492\
59734234`60.*^176*y^154 - 2.8360019019666692700189047722884182213823466152610\
3857442240533690225521327338403`60.*^177*y^155 + 4.37826049182327639192623464\
3100287182103853663566725655341843131509105211354076038`60.*^178*y^156 - 
    6.76078011974136972505095180249888781364721242727318177089930526219605795\
44964586188`60.*^179*y^157 + 1.0442172887782578315288194579498992860256410974\
58476991125788921118427395057599967779`60.*^181*y^158 - 
    1.61317893645715070029680005077903376014643496267761304226886168524694867\
80800479533909`60.*^182*y^159 + 2.4927031800583414010837313241493798720804110\
232803360148229520782569546513990091982949`60.*^183*y^160 - 
    3.85259843496404862634090410525917849392363733762917956469573379699014231\
2294574574527945`60.*^184*y^161 + 
    5.955673530242463397843623169739195624993514435496371489003596676705746`6\
0.*^185*y^162 - 
    9.208752903790902651116401613547337372356117991954847549940077743972946`6\
0.*^186*y^163 + 
    1.42417188974459342741914614067216242651433968191535665047206099833394100\
6`60.*^188*y^164 - 
    2.20300016029347283283084183198977903255032207988190409034187711088342025\
56`60.*^189*y^165 + 
    3.40844330900396281584640654821292646902848275122659845265782347117087637\
041`60.*^190*y^166 - 
    5.27455670139044837715943842732444569239252164220208223683380087756775621\
3972`60.*^191*y^167 + 8.16400264209565927841548290406328450173966971975516141\
10948404404088568417251`60.*^192*y^168 - 1.2638820459644566226504220823959491\
24956171370888990034916051112653749763781681`60.*^194*y^169 + 
    1.95701954752298302068202078795903282867968296923478569890391475020404049\
03458012`60.*^195*y^170 - 3.0308747270958824213743409689029082312721374965854\
6885672207919603249270643463086`60.*^196*y^171 + 4.69487488573739356924096715\
0385343785305139761824411398740101332852316364020682436`60.*^197*y^172 - 
    7.27381584746078191575215047806873517071997621418340899861221538407963976\
17596586948`60.*^198*y^173 + 1.1271503925517714676472294485885432555594794716\
4008281681582239649718124480872141156`60.*^200*y^174 - 
    1.74695524485727952872837636490397695790894788012784306650281468107076375\
93630413160913`60.*^201*y^175 + 2.7080776695662213215774000905914118133177709\
4055202246904524348267004344804131556587324`60.*^202*y^176 - 
    4.19873988888041325386239285731315697825867166887894870978689200885296830\
4900777493453535`60.*^203*y^177 + 
    6.51110130242773738704342498051735549942512846549406259432014120287518`60.\
*^204*y^178 - 
    1.00987281999615337406717166738073537829374181846227550287574443630375389`\
60.*^206*y^179 + 
    1.56658802784527524442301442151328481597593221087476260712572858094631219\
5`60.*^207*y^180 - 
    2.43062501957774120066985194083341775842161283210250686187444827401879661\
18`60.*^208*y^181 + 
    3.77185798522431611972755330286877705121051458889469004487394285958639105\
662`60.*^209*y^182 - 
    5.85418024727304603785892147324089736973159530266642813971871986470842590\
4503`60.*^210*y^183 + 9.08760475484545337180241608370089221563162940914681433\
27190835416525878604813`60.*^211*y^184 - 1.4109270517827679976411639284979245\
54185754639397726412135357145506354045526924`60.*^213*y^185 + 
    2.19094109209608618200392968948180859985906888492968114837469733934506951\
9297748`60.*^214*y^186 - 3.40272682301909072860821233248569328155942740834569\
866321877328075628833642779601`60.*^215*y^187 + 5.285583726925957674857842813\
259947760114013851416934083656777628041180415657722069`60.*^216*y^188 - 
    8.21159600194145011523343617052782780090298173438871139238920586835241985\
7630508124`60.*^217*y^189 + 1.27593986726725389197218558534452547408506035432\
215464789979912170178137489282260062`60.*^219*y^190 - 
    1.98289690874748739542109705978629278665043999788593080995451227720260945\
18667015020356`60.*^220*y^191 + 3.0820285098335901423208349213378117270847416\
8567979957600510643555117379353094993911297`60.*^221*y^192 - 
    4.79114217655063308440788417168368888895081281442666572946275879769782679\
4136445786164492`60.*^222*y^193 + 7.44914915881226843451024494509819075612689\
95422483850369068883703691982724769981905991179`60.*^223*y^194 - 
    1.15834735660906565927469793916306971269285651178655295081035168395476663`\
60.*^225*y^195 + 
    1.80150228823739662610031935862553879068232058838554997655463346872349943\
3`60.*^226*y^196 - 
    2.80216712959955294871608920540241575453596595445952850435731463856055145\
38`60.*^227*y^197 + 
    4.35929054986243330195603770229588010950487202654659802203664790415407563\
853`60.*^228*y^198 - 
    6.78265189333439593075768841105137980857727387127931756326337847515028163\
2873`60.*^229*y^199 + 1.05546672450201140609436011777464687170044728472651691\
641457537904200468020674`60.*^231*y^200)}


==> anc/README <==
DESY 26--118 

Analytic results on the massive three-loop
form factors: gluonic contributions
by
J.~Bl\"umlein, A.~De~Freitas, P.~Marquard, J.~Obrovsky, and C.~Schneider

[to be quoted at any use]
----------------------------------------------------------------------------------------------


t0.tar.gz:
z2*z3 and z5 contributions to the different form factors [labeled containing the terms g1,g2]
The first entry denotes the prefactor of the expression at O(\alpha_s/pi)^3.

VE: resHVectorEp0.m
AV: resHAVEp0.m
SC: resHScalarEp0.m
PS: resHPSEp0.m
----------------------------------------------------------------------------------------------

t1.tar.gz: 
contains the constant part at O(\alpha_s/pi)^3 from the hard calculation
without the z2*z3 and z5 terms. 
----------------------------------------------------------------------------------------------

t2.tar.gz: solvable parts at s --> -\infty for VE1 and VE2.
----------------------------------------------------------------------------------------------



==> anc/S_numexpan_CA1CF2_s0.m <==
{-17608.904715625107892443730782574859093848737614653987724711797286950501398\
08852168`60. + 7146.978676606449607756315308225098498390750870978265333765157\
59853119736130496799`60.*y + 0.0988125657567368407826072029025419280415560401\
194993569828959529961450188978`60.*y^2 - 22.112855399712060307185685064803124\
2342490695843988198224353045495516352744961`60.*y^3 + 
  0.3359380288940998071408818343843022688997710755977543731530590388260977906\
6101`60.*y^4 + 0.989572432926468538935994149148007331092236163420584578958899\
19539623637915042`60.*y^5 + 0.40795875795525671036509168318833515761162100365\
192634805170888742321492207022`60.*y^6 + 0.1325122055058916097286558895839849\
2099506145423369424132097803944541383699726`60.*y^7 + 
  0.0391576419734153249383824421369833567665132232546759822404976255962459731\
0764`60.*y^8 + 0.011011187864689883905731902960617370198301374195481214041869\
96456082102442339`60.*y^9 + 0.00300507100109091845200642881927799597220718385\
382458243911478808430882688257`60.*y^10 + 0.000804138190643536594657586652951\
76042538826939416063043871424770040700883235`60.*y^11 + 
  0.0002122508997263304950645614483988226336938815363824742586166990444846171\
1979`60.*y^12 + 0.00005546675117112399509314976380375107541824504519998928994\
076297370408539254`60.*y^13 + 0.000014386471513872274229497707053614033841022\
21548679884969904161215969378793`60.*y^14 + 
  3.70985348957514438566384695925169063468927882037647000318636027984945697`6\
0.*^-6*y^15 + 
  9.5229457345939293370328250887977567387936042690785805569537647842507659`60.\
*^-7*y^16 + 
  2.4355031166070137643225184426348295091961374398948357664180867230901983`60.\
*^-7*y^17 + 
  6.210164978709003304310213471611444379281541339467401892243595838196533`60.\
*^-8*y^18 + 1.579576501066983408480605209809792346565308799853880192492801635\
9118068190992156901047304`60.*^-8*y^19 + 4.0093859847216535933462093455947556\
21653813259494555415494538179437948654305756564313918`60.*^-9*y^20 + 
  1.0159090098981674138902442997603621583967915382438021785442493018559133508\
03820374692888`60.*^-9*y^21 + 2.570301385259945685184304077913093128580822520\
36524563533054626870908185407838291534999`60.*^-10*y^22 + 
  6.4946700090364680838675078892174177476565410882380327429194354916644868641\
653491808347`60.*^-11*y^23 + 1.6392647664432224877026759913266080395113821251\
224004909875457759769370000664929068448`60.*^-11*y^24 + 
  4.1335427393701040121377485546305089805556210179914459715608324459195496690\
63163072797`60.*^-12*y^25 + 1.04142789592347317256402732776248483563570894646\
3506525825192798966596290036257961196`60.*^-12*y^26 + 
  2.6218833331077776409084554835720173437049639204282700222391156095209430905\
772901799`60.*^-13*y^27 + 6.5964790890920063167449690111880958578182024131599\
885264709252096808327480731696103`60.*^-14*y^28 + 
  1.6586606467891140861380978529509857808733665780204830562117271276046539429\
695580727`60.*^-14*y^29 + 4.1684710097641247915215760858457976041911699814836\
16122289526197007075182479140973`60.*^-15*y^30 + 
  1.0471130516597531625436809425645324181791392554184437109161648746955251730\
75713341`60.*^-15*y^31 + 2.62922915674261080239298061225315554076321080088808\
325042207636919758887521591898`60.*^-16*y^32 + 6.5993217815058085933342270271\
79694065685548206661402471201631836875945089920578`60.*^-17*y^33 + 
  1.6558533542275899654681911154840827943546165870976373889657292793616493352\
174721`60.*^-17*y^34 + 4.1534593066741454440439886778742379294772687644455278\
94362866317140638486120784`60.*^-18*y^35 + 1.04153957153812955625262046758707\
77311396510368042002097594514263092639960492`60.*^-18*y^36 + 
  2.6111398879847185013925337380122288694106602397123701013612055418726962987\
1994`60.*^-19*y^37 + 6.544593537963401861281825597158133519652976394673080998\
2312491283720809715136`60.*^-20*y^38 + 1.639992967521501640279995083301021693\
2566673108045102559883953043831810023574`60.*^-20*y^39 + 
  4.1088070580489468291565557072171385702773736725717900234220325911933071551\
73`60.*^-21*y^40 + 
  1.0292262833316345026522759585012420246875713745737673208217483830284730238\
33`60.*^-21*y^41 + 
  2.5777070440851925652514683755401440848595387162529215652189913240933086599\
1`60.*^-22*y^42 + 
  6.4548985899483699265165725251410069375843568559777049318438688525431582246`\
60.*^-23*y^43 + 
  1.616156950166821750041790966209494192724546611165564660319621822605482222`\
60.*^-23*y^44 + 
  4.045949766887765076599786726368241555630980987594306041749456594285915401`\
60.*^-24*y^45 + 
  1.012755140790905691866812802900121495776369450290451800284688241287611472`\
60.*^-24*y^46 + 
  2.53477401384001712893426750111200803791594288813171805729908308003427471`6\
0.*^-25*y^47 + 
  6.3434909448652500713306374173339572031316980790034591366024486252192311`59\
.28364015792341*^-26*y^48 + 
  1.5873579111947820336690992769504661068192304789233274003304567365639272`58\
.38918619922493*^-26*y^49 + 
  3.971748666390537298442034148452142508089688779609731370685547123435056`57.\
494545202959216*^-27*y^50 + 
  9.93691738937472592054348452228693072797686714898722565733864538777911`56.5\
997247546256*^-28*y^51 + 
  2.4859195484708623358971921854152219281506061328863720179146717698477`55.70\
473199990241*^-28*y^52 + 
  6.2185650202686089219105066804309987245571016022606811823002070710784`54.80\
9573676857504*^-29*y^53 + 
  1.5554751730151254536696645253262187632436824063258158553219627609486`53.91\
425614588817*^-29*y^54 + 
  3.890520392779549187708754914397653819650222857574135998028952074276`53.018\
785416725386*^-30*y^55 + 
  9.73029003838537602781577188354358986849869800361039890983958995658`52.1231\
67173275064*^-31*y^56 + 
  2.43343074114371322189300996675896711412046422626747473771595802241`51.2274\
06796257824*^-31*y^57 + 
  6.0853957392029866068362466118513730437961789974883979787696074734`50.33150\
93839987*^-32*y^58 + 
  1.5217268416557259814246738162514405950655126605499896690769760645`49.43547\
977147313*^-32*y^59 + 
  3.805081146067875767979687231571780153513075011908538375059796516`48.539322\
54781559*^-33*y^60 + 
  9.51418751989554823922732435906565852219317176783500905843206626`47.6430420\
7241451*^-34*y^61 + 
  2.3788178312680183857987034756431999445485506914103234911994774`46.74664248\
973645*^-34*y^62 + 
  5.9474857864051337510991375945008370566269322728509069619944327`45.85012774\
29909*^-35*y^63 + 
  1.4869260625832251361956654535452056375501134369583823310898542`44.95350158\
674311*^-35*y^64 + 
  3.71732033268409565087006741460456627593828878216441309251716`44.0567675985\
6873*^-36*y^65 + 
  9.29300374495462047490137446882342765418486386457755673244295`43.1599291898\
349*^-37*y^66 + 
  2.32310346488212794506054934188599679405852263495081270353602`42.2629896156\
8387*^-37*y^67 + 
  5.8072170849500461941115637718573632461225840100769280331916`41.36595198428\
898*^-38*y^68 + 
  1.4516280225521090708663489902704434213680720467455678982742`40.46881926544\
301*^-38*y^69 + 
  3.628532865614016603749151942904892580674867390940914326238`39.571594298537\
32*^-39*y^70 + 
  9.06976084800981842042369063342424519405473319442917892751`38.6742797999803\
3*^-40*y^71 + 
  2.26699337531479294273333518296636786020347202086551371542`37.7768783701027\
4*^-40*y^72 + 
  5.6662385692443346329561446082148482786583315241670052711`36.87939249959034\
*^-41*y^73 + 
  1.4162181861989332002281602232260348018639200222872662825`35.98182457548231\
4*^-41*y^74 + 
  3.539620247086840133508248576939192632299634458519181101`35.08417688676968*^\
-42*y^75 + 
  8.84656810306525400877825349318038739715442383076552318`34.186451629624884*^\
-43*y^76 + 
  2.21098126586674454122277018763083518275078627602874109`33.288650912290954*^\
-43*y^77 + 
  5.525706215288574955137459445024278449147290783608814`32.39077675965645*^-44\
*y^78 + 
  1.380967300888650052302751889118219404900080665027134`31.492831117539485*^-\
44*y^79 + 
  3.451216777618744862735472635171206112900041514462133`30.594815856703253*^-\
45*y^80 + 
  8.62491186973567679812363939616298681308246931083167`29.696732776621776*^-46\
*y^81 + 
  2.1554155003984883197585738294637663053297461009729`28.79858360901532*^-46*
   y^82 + 
  5.3864366143021191734629699302141775892715752023122`27.90037002117085*^-47*
   y^83 + 
  1.3460668011995355110289835540998674627489692904001`27.002093619063825*^-47*
   y^84 + 
  3.363771265959843930297235325497555776806319125622`26.103755950294705*^-48*
   y^85 + 
  8.40584437178852291498316845392921956309108753932`25.20535850685356*^-49*
   y^86 + 
  2.10054276275348330282606937791604215759362191216`24.306902727723976*^-49*
   y^87 + 
  5.2490080464261715108063959218459475757303450491`23.408390001338194*^-50*
   y^88 + 
  1.3116522307538076150580894252461920425946371534`22.509821667892385*^-50*
   y^89 + 
  3.277601355891601074150102839924454854889759177`21.611199021532553*^-51*
   y^90 + 
  8.19010982370903308965179605471599536007081472`20.712523312418536*^-52*
   y^91 + 
  2.0465373648297813003506792820214270463455509`19.813795748674938*^-52*
   y^92 + 
  5.1138286432303066471989018833391167434103588`18.91501749823579*^-53*y^93 + 
  1.2778191083581525165017633083928561579386874`18.016189690590032*^-53*
   y^94 + 3.192930488157353209746859734426973606192`17.11731341843393*^-54*
   y^95 + 7.97823060665758351119851895105866169284029`16.218389739236304*^-55*
   y^96 + 1.99352135400934782285351046167462764665257`15.319419676722346*^-55*
   y^97 + 4.9811833400376000974574940980019475533706`14.420404222280071*^-56*
   y^98 + 1.2446338998377075496998770148237943766241`13.521344336295622*^-56*
   y^99}


==> anc/S_numexpan_CA1CF2_s12.m <==
{(111871.79579720645160497960197414852392880630542536820175532530611376740215\
52183033`60.12551797988896 - 39075.626171105822469753680112114258526459264022\
28357045816201465842888591696228941`59.66870331647653*I) - 
  (10657.07289784964763485946465668642945639484794439897836044545679316869583\
980926829`60.06374520067774 - 7469.176648067120769406904452083653516914656738\
7593379793889293443217159210355821`59.90937999491759*I)*y + 
  (773.8372864949586320684419599846190817725339254692842216493310988137344164\
9041959`59.966073005647495 - 895.18376788122334695177308938233086201656814823\
505948891995328832543082571315656`60.02933555240857*I)*y^2 - 
  (34.05043969488567868096299169917039786880675884217543899831112609309877438\
694778`59.80562649479055 + 67.20347507221235231194824489417883118259865848612\
247182224107479400013433251698`60.10089550131725*I)*y^3 - 
  (4.705961332023948117836641468248466899321220625092545322828095634365417526\
75017`60.0390976607652 + 3.85330191630629351980228844214502118000121516796204\
275748482637742599517930559`59.95228234488177*I)*y^4 - 
  (0.493783696061307231975881746522158581583068291425442441875978773650257357\
13076`60.10162800588741 + 0.2481179217569745400820901589097867895582783273849\
2175290241703958958138157127`59.802749394600646*I)*y^5 - 
  (0.050875116053903118265155397337838795830233103833762491796826818149617750\
97001`60.12456471059527 + 0.0181260713316208083326098252880859128684147634642\
2014572670500101684991861046`59.67636298241045*I)*y^6 - 
  (0.005365695700363372079275533917158176197870400494590593230533248781381145\
07428`60.13379537865195 + 0.0015180130982665214015641396647493177006903959624\
0827967633750335439214605098`59.58544485826222*I)*y^7 - 
  (0.000584109215457651810179315970445929448741260847994591611003268898583296\
57522`60.137589102533774 + 0.000144657922371589030386138878842249511471644260\
93135516505095873144450895022`59.53143726771529*I)*y^8 - 
  (0.000065586796930390943993883659536839257391769913120486933841673859108359\
55947`60.139138353522576 + 0.000015211061087721778332250760156261312630435267\
27764963981823689135645931542`59.50448144225778*I)*y^9 - 
  (
    7.55452827604263574211620153828694207827440125123466944316817131995676069`\
60.13979777089952*^-6 + 
    1.69922957776811343719582782718270339472833876976420789803214979086450753`\
59.491842478876634*^-6*I)*y^10 - 
  (
    8.8819661776805081535987951012188085360646166648748847628235674437486771`\
60.140220431303796*^-7 + 
    1.9570575987812478206551545801605355147001161430429663544080777522041617`\
59.4833149239506*^-7*I)*y^11 - 
  (
    1.059230839828279177648977493859102233098805461613620305132201222781991`6\
0.14066862813245*^-7 + 
    2.281357337780873700206724368617704955478359214325243373505585325516003`5\
9.47387132705777*^-8*I)*y^12 - (1.2776692755556522649114630286310767297796423\
110251127398589142701255499671048374774350642`60.14126454525906*^-8 + 
    2.66541249627301526382123559180477453917357931142841979294855005217361561\
5792958068666344`59.460610523426894*^-9*I)*y^13 - 
  (1.550854294761317933153639145623520271338707056320966362667180449712114401\
495543439345158`60.14197190105528*^-9 + 3.10661228223216319448457031055852938\
9621968582620035583494417304328979983561097892566`59.44368795891597*^-10*I)*
   y^14 - (1.8952921214997162327238582276547025374874782725020526091577710148\
0231986184948193002609`60.14279795379583*^-10 + 3.604910092301139866728401791\
1882437980899441961763385142734545752639592431810267742824`59.4220162342321*^\
-11*I)*y^15 - (2.318959560569088391770768173246328912192939093327223192734773\
8583312299606761521916802`60.143631439908994*^-11 + 
    4.16172494783007399368718074261856379228240582361570377625017128699724942\
1739892352564`59.39761163860552*^-12*I)*y^16 - 
  (2.854893098648428701298527852261281261662221147306142022581850157583758230\
907010441742`60.14451373867926*^-12 + 4.7790483439558003319879854500678182278\
8713067774578074992809665323205763872663950958`59.36826531171593*^-13*I)*
   y^17 - (3.5016689963997392222995584217479922336532328319108821605955308295\
3945742061217672993`60.14530132914309*^-13 + 5.458605370504144550375162118295\
867157748107217177645947231144440966845218410031375`59.338107936327006*^-14*
     I)*y^18 - (4.33791841241051692238709256982107199202930454393848139095964\
64501277028261236190166`60.14612252456178*^-14 + 6.20095706244579368258715997\
8385131778928236914137362393627593853089806855255792043`59.30129986917277*^-15\
*I)*y^19 - (5.307244384395343561444933441049599748355463945386137670946652568\
974089508729103155`60.14676519635824*^-15 + 7.0044439577917008936263996064214\
3092198776875624946120707798077294668126818239311`59.2672697750386*^-16*I)*
   y^20 - (6.6398000832388858988387081595344556534847597224144206432772165140\
5513731898750898`60.14749025426781*^-16 + 7.863868699921790561151731947110780\
8565961483417359129468080691072522239201666925`59.2209715044433*^-17*I)*
   y^21 - (8.0290803706685944898049085797682570074899963924312944123673510993\
237726347551602`60.147940301428*^-17 + 8.768802343444694929829261398706799364\
057800471820901277725093505303281998681289`59.186214777031935*^-18*I)*y^22 - 
  (1.027755149617640988009239153274370958308221193480444278122051891377617804\
1295807`60.148588741872864*^-17 + 9.70137609496705154947203713086244413514153\
847897731422248969157509677134377294`59.12353242164427*^-19*I)*y^23 - 
  (1.199335025624269410375167847910909407634664320020296458308889500038973037\
893889`60.148814738480894*^-18 + 1.063338723162358872570128803981956886084077\
36230620736814934770357489281795815`59.096545851076364*^-19*I)*y^24 - 
  (1.631720427655636979219394496349743621409024698066367127089545970577697744\
9792`60.14943486806772*^-19 + 1.152250349013800928117766791889970592579041523\
5788079960483325141365618407874`58.99833596587026*^-20*I)*y^25 - 
  (1.713406151307254283906666230795565071218493015951159876526103106795522687\
4575`60.14939751536233*^-20 + 
    1.23072919868156567113789298419199937673990687422722526972762881115444178\
9717`59.005699697858205*^-21*I)*y^26 - 
  (2.761940569093245117313016132227878722249416203053444928895577150114951849\
81`60.1500417589015*^-21 + 
    1.29007234658697446049862571086046336103320265060579501509983034876832979\
744`58.81944149561471*^-22*I)*y^27 - 
  (2.074064442481171501348948235834475805902731635794876745274226855570588852\
76`60.149639656499325*^-22 + 
    1.31817060851256688282676632301701499941451293658456460932616367053513597\
88`58.95278903430497*^-23*I)*y^28 - 
  (
    5.422376700257978978629102284595561626213800853312140140726222701406290138`\
60.150390525508136*^-23 + 
    1.29840794874819144856332389336186791541954403321510438726736338971296513`\
58.52961200569927*^-24*I)*y^29 - 
  (
    6.4479453168673136911553320646872044307528915931855212592526860566663516`\
60.14302125788405*^-25 + 
    1.20823424848823138477717335876627831505745686514056165984656740231588106`\
59.41575105423175*^-25*I)*y^30 - 
  (
    1.381225758564436457275251010719116942391724676598840477184716382594346827`\
60.15050321832055*^-24 + 
    1.0173187287083715447820732248021261079208696891823932372729110311420253`\
58.01769558926051*^-26*I)*y^31 + 
  (
    1.08862362147265534851483218483784129197284316016689528899456920820345189`\
60.150506396185044*^-25 - 
    6.85165841457895913553135541712530861527713203026394205105095389589037`57\
.9494243459096*^-28*I)*y^32 - 
  (
    4.7096664069610505936240926127777027657709522288669673994226205946084013`\
60.15051497337939*^-26 + 
    1.5804307805050711965817202192631819716543682179174755458825468279017`56.\
676300306339385*^-29*I)*y^33 + 
  (
    7.325071388993242152339883155032919943902258814794365849429732806873097`6\
0.150514834662815*^-27 + 
    6.349709380044244219059678279938066513877896544347596143763612009838`57.0\
88456821565714*^-30*I)*y^34 - (1.96452253332625888071396928543734152639300751\
05636344830665520167844249596408167496635754`60.15051481814392*^-27 - 
    1.78706181275613830620568767232546111529208386870631529882715204717355918\
09338874360636`57.10939737814946*^-30*I)*y^35 + 
  (3.857275256315474759398868140174685397156835588587151838447265836829969808\
702630994476791`60.15051482710867*^-28 + 3.4201879911539813043136549074087908\
21038592042091590746339258332578981141152132067589`57.0982841735273*^-31*I)*
   y^36 - (9.0564516266317864256712123358359791573398683734709575975628973111\
167680635390631929058`60.150514912012895*^-29 - 5.693416092731275562995202853\
35779957158064253513956202847062317354973033166394278804`56.948929764831625*^\
-32*I)*y^37 + (1.931065931593449226378384051926133237564179770020152330020777\
6622281445372917879770985`60.15051495259799*^-29 + 
    8.81358242295791701740670788086599917442293976981181144499638361053380619\
84978856939`56.80987032093261*^-33*I)*y^38 - 
  (4.368124037489896713190376885213389593583665080297790917461419176699246523\
6310248101128`60.150514978453806*^-30 - 1.30489142346992779180866151082169415\
40824915023709563110342800738054081241690746833`56.62579439302585*^-33*I)*
   y^39 + (9.6055154601244013743336710132798061412655403643535802481391191327\
7319326040865031604`60.15051498956117*^-31 + 1.874641399754243397203190165730\
743994199527903893696883546144496619333359400088939`56.44091251801849*^-34*I)*
   y^40 - (2.1559416548310030237682459714894476970789619785349319329271549739\
736181108069496136`60.15051499458728*^-31 - 2.6354024509983296666150065944925\
0297243086229318739565018354242956068399359052058`56.23772493651502*^-35*I)*
   y^41 + (4.8054686486984275526720157009245993005172522997986425124319434551\
9649562649402332452`60.15051499658274*^-32 + 3.644886392936643387091679581446\
2615072394361137627305157056511722074441974100208`56.03046324474997*^-36*I)*
   y^42 - (1.0798319728117321135705319233251324007897311668275554040617903759\
4038213367225310688`60.15051499737065*^-32 - 4.977316252920002290012075676612\
493084601748577568558278096116522718547964477738`55.81415405118282*^-37*I)*
   y^43 + (2.4253829871789032795296189207860148656835627822045111520847481475\
344239850362646646`60.1505149976649*^-33 + 6.72799659115132818910654294353049\
584099670418445965192040021131897267847801695`55.59362043352144*^-38*I)*
   y^44 - (5.4699893812144671480403782014621769209130379213744702738792722417\
68260301519589043`60.15051499777296*^-34 - 9.01912160452933214506934700877041\
48737252855759276440627283258544913936785276`55.367692757070195*^-39*I)*
   y^45 + (1.2353947775974890310217164892131452004583949016703870386460754417\
16266157810870092`60.15051499781148*^-34 + 1.20071511520241850536083111300843\
88817659374335497591857162840636313938504805`55.13814921448968*^-39*I)*y^46 - 
  (2.797769040887803066247484895624126237902766820390386739658398935264547665\
44361594`60.150514997824985*^-35 - 
    1.58921719131734101512024422232709081685581557909331009841233538916217544\
4202`54.90488639208623*^-40*I)*y^47 + 
  (6.347798389002068549883806916144798337212242787845104716914658546761518260\
0071337`60.15051499782963*^-36 + 
    2.09297707347584879019873813389706032878268815029035306180981010112475545\
809`54.66865634414913*^-41*I)*y^48 - 
  (1.443401750530798511650170039957757601241378003594671996843526588392400905\
702064`60.1505149978312*^-36 - 
    2.74460857506864681979551235737326032150489417847684271594138183180557989\
92`54.42960818605149*^-42*I)*y^49 + (3.28825385817302293954123583534748685686\
9827338011635987155923237851294954278912`60.150514997831735*^-37 + 
    3.58568755210366478736042991140368807257654555799359949392241191986473503`\
54.188122103012056*^-43*I)*y^50 - (7.5054892169290652581703267211514900340027\
3530753351737595114883457570092487965`60.15051499783191*^-38 - 
    4.6691666594828816453166792803965035311143644045167484290057084179859278`\
53.94437536823846*^-44*I)*y^51 + (1.71619011960646978836392883111741084359350\
149484831449639119236816573778563229`60.150514997831955*^-38 + 
    6.0624317340520025747984311766499826974052159095344555142864890101148144`\
53.6985964617645*^-45*I)*y^52 - 
  (3.931069294238065780678857776280371741383211619791166572018131278372660373\
632`60.15051499783199*^-39 - 
    7.851168542921570317873065888543672573190148027132880196058610770525375`5\
3.45093859905783*^-46*I)*y^53 + 
  (9.019390145070203577544067412350986882122088432871289386849354841066927497\
692`60.15051499783199*^-40 + 
    1.014425266362751108126312672383778229951310378665462573467236933736919`5\
3.2015578822217*^-46*I)*y^54 - 
  (2.072729546923455614596259885566596043066160142627015515793887214326087963\
23`60.15051499783199*^-40 - 
    1.30799307082815352797110013255386200882901386899393379444210370196482`52\
.9505778027754*^-47*I)*y^55 + 
  (4.770664061792855392177485657927173692184453710494256985984954396416931562\
05`60.15051499783199*^-41 + 
    1.6833630913259727382439815153754953624747434394906867603000775142883`52.\
69811396292106*^-48*I)*y^56 - 
  (1.099671554358735747960617441348092698280840623068848979488693750311765539\
69`60.15051499783199*^-41 - 
    2.16278289927566624659022405670628316865324916772778164744610320572`52.44\
426493373151*^-49*I)*y^57 + 
  (2.538466272575941006010172585487138430994591441519149039054993001239096559\
1`60.15051499783198*^-42 + 
    2.7744505753513260464094167886018223097645974025154968299410124527`52.189\
12059292783*^-50*I)*y^58 - 
  (
    5.867900520596338965301304106734550224115468689982327785776634045544964028`\
60.15051499783198*^-43 - 
    3.5540872138836646157850251502639994362624182154946492011613905696`51.932\
7603360274*^-51*I)*y^59 + 
  (
    1.358238954816356711472874845235458811274600717052765737078593161103555436`\
60.15051499783199*^-43 + 
    4.546921246284549762622369266072617816450309303708401818615620632`51.6752\
56247980165*^-52*I)*y^60 - 
  (
    3.14798213909909151851453044414278638501216567120300474349987771943135422`\
60.15051499783199*^-44 - 
    5.8101916845196896387183987345995345756488053793494838834721512`51.416673\
19869368*^-53*I)*y^61 + 
  (
    7.305203230360696285073881175711981866700015194163951768155930647362512`6\
0.15051499783199*^-45 + 
    7.4163050862895450767153119672916766242744815475798053092826313`51.157070\
28252284*^-54*I)*y^62 - 
  (
    1.6973001374431938355700706939850659787347308164937393263855367766879328`\
60.15051499783199*^-45 - 
    9.456815877020123353042335154218649835001307677241014470386989`50.8965012\
8490383*^-55*I)*y^63 + 
  (
    3.948157076899566980060727693251325530351411557520095372960804135204689`6\
0.15051499783199*^-46 + 
    1.204744346003376337936362039968020832420166159157590548600265`50.6350154\
71929634*^-55*I)*y^64 - (9.19440411214298785993120208009792131748634663338013\
2555875812360219363761164395373062455`60.15051499783199*^-47 - 
    1.53343946034909917925393396360474331629175859714550444956560519282411631\
92147032`50.372658044765075*^-56*I)*y^65 + 
  (2.143536238007068819242730376192972573323445059539770770193470440739229490\
4678411168529582`60.15051499783199*^-47 + 1.950232879653546927567792036736831\
875280618792432154750689316672135194279302577`50.10947064195114*^-57*I)*
   y^66 - (5.0026664346416508254772623266826700138770607755113869836251654210\
57348536872052211699425`60.15051499783199*^-48 - 2.47843912405887332648494378\
985450696492823863469334908387762162488464278388565`49.84549170779947*^-58*I)*
   y^67 + (1.1687504431188284760167987358749541470901269068695807121367289878\
319747565312582026475`60.150514997832*^-48 + 3.147484743335086029955412933412\
1382372630408911538845006639166589691636162351`49.580756842941824*^-59*I)*
   y^68 - (2.7332429175092143467402908727321837479410039380821518929220051023\
1968715290340593633775`60.150514997832*^-49 - 
    3.99449906223614514334080453364649231171690518845544934817056345545290281\
2957`49.31529908995338*^-60*I)*y^69 + 
  (6.398204717456820401828613565470470136530780370878399095941313700704011198\
1892846347774`60.15051499783198*^-50 + 
    5.06631659185070797741058564768211600870437384215721903195898828835264829\
528`49.049149191311315*^-61*I)*y^70 - 
  (1.499164525807438241924560325263644787187223990382949453119294461072314867\
4549986570746`60.15051499783198*^-50 - 
    6.42199715620967934857554140970190424893224167207255368898477224240011324\
1`48.782335809637416*^-62*I)*y^71 + (3.51592865688066597354688422518417095886\
2011724953958229207527658202391431725408192212`60.15051499783199*^-51 + 
    8.13599700127223435659466470996134259237886020047578964123585379897758022\
4`48.51488572362895*^-63*I)*y^72 - (8.253140129054619685256418672424932579158\
10025558072983415269482498517504639943792788`60.15051499783199*^-52 - 
    1.03021583353385402677570614000813530877664598670573593547438039613689969\
7`48.24682399915686*^-63*I)*y^73 + (1.938992241313666573883614865792192361006\
90734959061640214216897612274046241262711841`60.15051499783199*^-52 + 
    1.30387276731941860401284804159306775147971637122235045671632746855189747`\
47.97817414128581*^-64*I)*y^74 - (4.55932266005109279729323901139859727103962\
23882005943297373884972317310415949410762`60.15051499783199*^-53 - 
    1.6494667250718191971706917371914543623000941270242788918464882234242136`\
47.70895822871309*^-65*I)*y^75 + (1.07295651314886335881729283154423936287201\
09726199095985374488929534035804320534027`60.15051499783199*^-53 + 
    2.085759143973289341006493856807346931632656582605296979001460138162607`4\
7.439197033641925*^-66*I)*y^76 - (2.52703916033032453242311888641684917452842\
5190435922826161023663836784289738593275`60.15051499783199*^-54 - 
    2.63637450338233109519767256065927874128258635845022766056800733398288`47\
.168910128690804*^-67*I)*y^77 + (5.956357801919767225888252045940733182731534\
85051240252889418079996649620554727835`60.15051499783199*^-55 + 
    3.3310546896636009327430300800891835525327357601296417878644434084349`46.\
898115982692715*^-68*I)*y^78 - (1.4050112016967331774502497446098884361111786\
6962933053106078968895482773833359869`60.150514997832*^-55 - 
    4.207235628603130632670982054536224869804806750708685950478975302182`46.6\
2683204669405*^-69*I)*y^79 + (3.316657152026906458790019976439477454920130240\
5509000315131872333923512541627704`60.15051499783199*^-56 + 
    5.31202871151198176464859791190359480251959957799832327576452887418`46.35\
507483141147*^-70*I)*y^80 - (7.8349288803408883516732634289180613066018740048\
71196874259123489897961417123485`60.15051499783199*^-57 - 
    6.7047106169012846249013465227410888064545395729090576379979146653`46.082\
859977149695*^-71*I)*y^81 + (1.8521468798434305275012652466594692748562643399\
49937535233559971565268307817619`60.15051499783199*^-57 + 
    8.459851575447650461084518465696502245764493364297860812486968447`45.8102\
0231708142*^-72*I)*y^82 - (4.381412739110937543443249424490395503039763131840\
6557557570021025406862242564`60.15051499783199*^-58 - 
    1.067124530746403334025605633921568975164613662840716109945418949`45.5371\
1593464688*^-72*I)*y^83 + (1.037155913914503541384112228108749995148765592393\
43840940200900943938625490402`60.15051499783198*^-58 + 
    1.34568454915408503766097791443040245616907418754536157814740322`45.26361\
421573871*^-73*I)*y^84 - (2.4567337453192041912108872124652022416714832253634\
053277740010703322058210956`60.15051499783199*^-59 - 
    1.6964965847296033610935823637836256108375722244111622444309326`44.989709\
89624538*^-74*I)*y^85 + 
  (5.823037229550336075000896058783215985836311935870040828428217635968510336\
131`60.15051499783199*^-60 + 
    2.138206642585671076762150073558263778041188973083835657770138`44.7154151\
0545465*^-75*I)*y^86 - 
  (1.381058201371305245134447775667319065454754804047487138983449596175551479\
023`60.15051499783199*^-60 - 
    2.69425308731085175888165689635326065955756316817506018860944`44.44074140\
5754885*^-76*I)*y^87 + 
  (3.277472578018098994114521204494522286892480693940950315120399765047135410\
42`60.15051499783199*^-61 + 
    3.3940942492889014673543447480275044329791275619198009736917`44.165699829\
017356*^-77*I)*y^88 - 
  (7.782601082731190063901850998999440860747681794235281701482020947919318330\
2`60.150514997832*^-62 - 
    4.27474961925496282734246339484136052739060391244001252461`43.89030090999\
68*^-78*I)*y^89 + 
  (1.849112113929314106367476137413597155620992426533179493046640982821125649\
4`60.15051499783199*^-62 + 
    5.38273454879503772231260446179558057201867936893265591283`43.61455471704\
706*^-79*I)*y^90 - 
  (
    4.395910441938812692075029638378243082910842749794339336084431565730922421`\
60.15051499783198*^-63 - 
    6.7764887009364521939230934990286883732321589821378773441`43.338470880414\
39*^-80*I)*y^91 + 
  (
    1.045625298876947142339864785504018987789737147785000945506849336991406093`\
60.15051499783199*^-63 + 
    8.529423982464807153806040848852092313428271990002109918`43.06205861834003\
*^-81*I)*y^92 - 
  (
    2.48851176472825591854609544884243916509970332541140919728331856278674547`\
60.150514997832*^-64 - 
    1.073374964663404371789817141825092757499698871249695087`42.78532676117888\
*^-81*I)*y^93 + 
  (
    5.9256305389277455451220949125464057479621263197566554450993612836276496`\
60.150514997832*^-65 + 
    1.35052723213285951670830205531770805390569880160864352`42.508283773717224\
*^-82*I)*y^94 - 
  (
    1.4117433409376449146359945903020998466179857991081951631860101772738626`\
60.15051499783199*^-65 - 
    1.6989418948427367334327871197474201913392859236253301`42.23093777585309*^\
-83*I)*y^95 + (3.365103606977628526896993430048916674753933271237671573505999\
2757867722266780724274258896`60.15051499783199*^-66 + 
    2.1368793590136847864362740820362759746369462714380225047575670132037133`\
41.953296561785436*^-84*I)*y^96 - (8.0252395527983895892664119497115081838660\
64419402723113576793387424695989816235697629688`60.15051499783199*^-67 - 
    2.687265799401486920476767095834886337536141880813754430681173232079111`4\
1.675367617842575*^-85*I)*y^97 + (1.91482877465654827999910982215963407110298\
540988780497715622810637032187469734572633911`60.150514997832*^-67 + 
    3.3788824753191314322837646348993217778422734666319023570169291636549`41.\
39715813906762*^-86*I)*y^98 - (4.57098611308471817152194196457663968166404071\
210933801063719894183192146301717431527886`60.15051499783199*^-68 - 
    4.2478575917381545596817624595362645921903559496980409494376891930474`41.\
11867504466589*^-87*I)*y^99 + (1.09167571487073223683982734181182555631021154\
590743617067793417549025571865346830382467`60.15051499783199*^-68 + 
    5.339537535012263392529308760538120923697557947495644134733821034708`40.8\
399249924096*^-88*I)*y^100}


==> anc/S_numexpan_CA1CF2_s16.m <==
{(168214.66556840312972564616365082380330467988738850638630620972044559083923\
293718809`60.10647545296902 - 79762.71098261830709593207489075628015262593459\
575176515458560458099091783136844432`59.78241150287539*I) - 
  (17699.84489135794755034427658525176372056112583175835592239298206059767821\
887678762`60.06662600656055 - 12154.52392679772153711965221861695564484003053\
317599728277404192753297074763290401`59.903394498919255*I)*y^2 + 
  (924.2803930048185227068360015007832376309900935951896255194240257610814593\
0631295`60.12178231717029 - 347.647719058795702584857174995046763939423750192\
72228880122303027887917888917835`59.69711796112959*I)*y^4 - 
  (0.818895688585931821779122984091474099993024797353646874164242299578720958\
83427`58.578609893276955 + 30.54764239853004406679823914053179234749747754283\
614132454531133717375060650413`60.150359006635796*I)*y^6 + 
  (0.035248587146747709352980324999557682626120355025859966522904819200785874\
36579`60.15051499783199 + 0``189.6780814692418*I)*y^7 - 
  (0.759674812760075587577596920121097457980283624997111272520066277911212979\
97883`59.85009696814457 + 1.3133244100995924479097896048625484472787188476609\
3025048763626478715640076419`60.087841257013096*I)*y^8 + 
  (0.005844166792559733061127814301141942171518218585016713199544114989019185\
76724`60.15051499783199 + 0``190.4585005810813*I)*y^9 - 
  (0.065272781595377299340324574060359110393758503388129494026101397827347753\
20718`60.01592811966775 + 0.0604803621820082691284236106523747261540153596579\
4141674992074684048593478166`59.982810382386205*I)*y^10 + 
  (0.000680741584485554341871613067145748003815886420337451709057638414009285\
01515`60.15051499783199 + 0``191.39224090211033*I)*y^11 - 
  (0.004859426211473008063237039476124373521825780173060372281900926125238226\
6128`60.08153148037317 + 0.00297156071331619232393349745200963295106731084903\
654432991188462375751331147`59.86793109641117*I)*y^12 + 
  (0.000070720200287590074703598997002074565907418886616860055336814983375480\
01692`60.15051499783199 + 0``192.3756797013101*I)*y^13 - 
  (0.000352879394595225802867878359792807322255907467821414307323862723294121\
34394`60.11224843939142 + 0.0001549077084787843817594717229701099083545676495\
9247162757629885702056900585`59.75469516925276*I)*y^14 + 
  (
    6.93267823518706277799253017526753471942185118298787546522751719330881428`\
60.15051499783199*^-6 + 0``193.38432213943204*I)*y^15 - 
  (0.000025744707793949826008686873200349495575344756185974416729978159942286\
08073`60.12754405757554 + 
    8.59977136544739388368695785254515570981138592649835765528031497353583638`\
59.65134299587958*^-6*I)*y^16 + 
  (
    6.5343542851768018587172381090023104944870409643256953786704706159711254`\
60.15051499783199*^-7 + 0``194.41002050556256*I)*y^17 - 
  (
    1.90539267056306782252027574540285213505682646907530144123719124817253415`\
60.135363771989*^-6 + 
    5.1221333165113767564679753192986998158900746293009433701832209412532155`\
59.5648301595913*^-7*I)*y^18 + 
  (
    5.97575291061692015248546548441759757477055334671591473414103780336202`60\
.15051499783199*^-8 + 0``195.4488305516047*I)*y^19 - 
  (
    1.4345471440497772621260171340097389103198223944350652352457953583452429`\
60.13940618187543*^-7 + 
    3.286621107458725240758335416993388819028544331500144713120801275758654`5\
9.49944099674422*^-8*I)*y^20 + (5.3345598281809435592855708206692063265549405\
90839256823685503058878921655587823311216624`60.15051499783199*^-9 + 
    0``196.49812459309413*I)*y^21 - (1.09834657942419874325160807116321355111\
43583033986210652355832990471987025412473120949675`60.141492234782056*^-8 + 
    2.26234598239152833563010254228610108574227139253027965785766586899778112\
4614315095889325`59.45531185560949*^-9*I)*y^22 + 
  (4.670436978747854319725287301363623823236526452305549493328954169477380557\
70845596288446`60.15051499783199*^-10 + 0``197.55586566705142*I)*y^23 - 
  (8.536751835843896106066008465055471551320534941309154737932225785494395903\
9629823991367`60.142549359328875*^-10 + 1.65013999204240972317603715702207403\
315863981410532013468542958960267625314897305306708`59.428777492489104*^-10*
     I)*y^24 + (4.02549658982677148503372762019418965951839756363773702640267\
69252913900001046340908144`60.15051499783199*^-11 + 0``198.62040372021912*I)*
   y^25 - (6.7199286699059140081574861327789347207238735047470734660326456056\
271324985251408773945`60.143069292809706*^-11 + 1.255087224048519869572961719\
4514158931298255456306277123075420164415513373363245386857`59.41437853841194*^\
-11*I)*y^26 + (3.426324441973868418650621683536494676887153510800496028655912\
739595088646767791883333`60.15051499783199*^-12 + 0``199.69039469894687*I)*
   y^27 - (5.3446575532747623890598941704146438924512403806030634555681959118\
43143089738102526195`60.14332519842067*^-12 + 9.80631708343167938761801966128\
580005454086041358529314274867430635491760577891821895`59.406911246291024*^-13\
*I)*y^28 + (2.887184740330801162467837183548816207893340110777440129575879234\
45911650234684844855`60.15051499783199*^-13 + 0``200.76474860961176*I)*y^29 - 
  (4.285624666292030095973228078400968904564039336694034048375229241025800643\
88270833346`60.14347340002818*^-13 + 7.78041739544794719934823679260778078531\
67357126998823950969740804596946677993948618`59.40246216321287*^-14*I)*y^30 + 
  (2.413440303091402103660521584612588012424689887103883965512276647415020549\
9682513318`60.15051499783199*^-14 + 0``201.84258662235757*I)*y^31 - 
  (3.458159784270260051277339105257101222936650720768097486575601525591435823\
8214118802`60.14360217951595*^-14 + 6.219579853687446824599223071293839225693\
719524461256451226072846100905339431024346`59.39851817167148*^-15*I)*y^32 + 
  (2.004561259616996585240131964704773699578770704895048859993666544284605699\
756143716`60.15051499783199*^-15 + 0``202.92320385041043*I)*y^33 - 
  (2.803897459069118643868253214519763070237569063617227957038014150607611342\
943545871`60.14375760942648*^-15 + 4.9849621634486560795994621688064934107895\
1363012824143685955706282709335932076494`59.39365734866758*^-16*I)*y^34 + 
  (1.656478431832401488772639907339016093245405237262197697252073354111083916\
63250955`60.15051499783199*^-16 + 0``204.0060373977618*I)*y^35 - 
  (2.281681593394562464315381910130104529171932825010872844016741108246665045\
4085135`60.143959257557164*^-16 + 3.99461443922963569083279840710629713293852\
63267163495408900348680174828373133567`59.38717908615523*^-17*I)*y^36 + 
  (1.363275918512186551099964023289528116611148910892611098082662604859621756\
2451982`60.15051499783199*^-17 + 0``205.09063942007236*I)*y^37 - 
  (1.861799456452930130310153460988537104746399524702518000059998862106706654\
7064141`60.14421067908189*^-17 + 3.195468998715446831083373651026941233714098\
210992709268023271867539346146994969`59.37881238844212*^-18*I)*y^38 + 
  (1.118326052794356411150912468689382684922774112059117571409428896450005770\
441124`60.15051499783199*^-18 + 0``206.17665474084217*I)*y^39 - 
  (1.522304304918270347032153563522205890940013588199042149275404385538350522\
879372`60.14450656708748*^-18 + 2.5498579679360453633995439521328523377622531\
1450586845217724430492739681336349`59.36852108162457*^-19*I)*y^40 + 
  (9.149992405802601772240809957975071104684160961782742223339945924640882231\
96`60.15051499783199*^-20 + 0``207.26380244967163*I)*y^41 - 
  (1.246643140580106773282264921258605450240140837246410108980802776630505978\
39061`60.144837472674546*^-19 + 2.0290347047377382454053858520098634059119074\
170806895791876379974091683447851`59.35638479622292*^-20*I)*y^42 + 
  (7.470717050526252900673093670705338266355693382021679860700424032609809184\
633`60.15051499783199*^-21 + 0``208.35186089524203*I)*y^43 - 
  (1.022101597066129204961346616889532160358240127606440446105350308103089175\
9897`60.14519273567275*^-20 + 
    1.61002124532438513221521429348125036971566824851367692394589370406690724\
0957`59.342530275666256*^-21*I)*y^44 + 
  (6.089304005237173711238468598245167658671115504698732639603984507214268497\
41`60.15051499783199*^-22 + 0``209.44065552677296*I)*y^45 - 
  (8.387638697173639999246331213287884464145577387125825479546467384494471381\
05`60.14556215229739*^-22 + 
    1.27400484173025651778300874123533579635208431632571057293136311623782761\
958`59.32709351610585*^-22*I)*y^46 + 
  (4.956488273293781358536724590493194308980338712325339625679635823081424619\
4`60.150514997832*^-23 + 0``210.5300491002828*I)*y^47 - 
  (6.888009134458376084756728039601178501481218152528924042231203169304370321\
8`60.14593680266429*^-23 + 
    1.00544154707179827749232398465999799682851004716003910225909363181398722\
92`59.31019991555621*^-23*I)*y^48 + 
  (
    4.029854360503700663539702402268580583078108688666916179933417549514272062`\
60.15051499783199*^-24 + 0``211.61993383232604*I)*y^49 - 
  (
    5.659710957370260859036644105172621251640203772151646935755341915276599629`\
60.146309355533695*^-24 + 
    7.91479144072392555607965179730746191940366740745744989171621659620953947`\
59.29195457873112*^-25*I)*y^50 + 
  (
    3.27339215205695288206980647297821265888427558535109027392530471945024`60\
.15051499783199*^-25 + 0``212.71022514642704*I)*y^51 - 
  (
    4.65261015464946706169361980771211045274839098440084663126035295612085687`\
60.14667407248974*^-25 + 
    6.2152804893604360806194419576915506629573058895516069668161961192129542`\
59.27243814095357*^-26*I)*y^52 + 
  (
    2.6568465369708607017210117804045228296436235911466628790576342025011487`\
60.15051499783199*^-26 + 0``213.80085671358648*I)*y^53 - 
  (
    3.8262089371392690498609450836623210511701467699736920843480786071184784`\
60.147026657575964*^-26 + 
    4.869086040377981128774279519980673997937870277535290118591827744566896`5\
9.25170542471316*^-27*I)*y^54 + (2.154996880088347080539397182225478476350378\
7263589076897752634052790724682829951950456125`60.15051499783199*^-27 + 
    0``214.8917765375435*I)*y^55 - (3.147653675199212285746421587377653043853\
9493692121336702811381403872558050379988579126954`60.1473640426234*^-27 + 
    3.80546982137297813993322746547511072662410047328144196385629135720999030\
6729767120216373`59.229785382331436*^-28*I)*y^56 + 
  (1.746945293536822337586142327459396887455132717123219962309174850855948143\
090159114431744`60.15051499783199*^-28 + 0``215.9829438782403*I)*y^57 - 
  (2.590206854168799335611530255712896701280317113918028553363307445605780207\
697983921155113`60.147684160352014*^-28 + 2.967096801158477083276535142085465\
0475964095601051964463300907999128386432059235873153`59.20668142743727*^-29*
     I)*y^58 + (1.41545588885817220412478219463450046840749423069621719521288\
573882172007355310525256276`60.15051499783199*^-29 + 0``217.07432684369059*I)*
   y^59 - (2.1320565804029619057121215778437677892243953799622650349616275422\
1449244235169992399647`60.147985732663315*^-29 + 2.30772794812528997895146318\
71034492219821271696822102378644264294850168788128858944659`59.182371616558726\
*^-30*I)*y^60 + (1.1463643493552288106722172238290162596239375557817437912115\
104577892702941943932935929`60.15051499783199*^-30 + 0``218.16590051175956*I)*
   y^61 - (1.7553774006329984372948729068242578164272607444332819245087941502\
71597036693677652488`60.14826808642134*^-30 + 1.79023788857428831599539687568\
9191222049041054826872611067645331683629647330330082012`59.156808327922946*^-\
31*I)*y^62 + (9.2806354477620390393422320834620044948249305354470444795216758\
6831176915955813932895`60.15051499783199*^-32 + 0``219.25764546978363*I)*
   y^63 - (1.4455820967686504209968142110175160933436543610070775364707963972\
09363035358232387785`60.1485310002713*^-31 + 1.384933511581220763138842151344\
60967785030382136306980651414177493564666857590656698`59.129917163456284*^-32*
     I)*y^64 + (7.51063231080029929444848904471582354406601410454624915850823\
95455621125173381580464`60.15051499783199*^-33 + 0``220.34954668203181*I)*
   y^65 - (1.1907211340607410224831497152840384151339459806300048904561356251\
2683145178864815864`60.14877458135886*^-32 + 1.068145182854843451577159766997\
7788323194218555287485205751809673429945479525620673`59.1015948056275*^-33*I)*
   y^66 + (6.0761791486486850431558849693357989565995655972074018011036507978\
71289576460055731`60.15051499783199*^-34 + 0``221.44159261327115*I)*y^67 - 
  (9.809978849104004836591562043633391823066089754965128345350549347445704278\
096578351`60.14899916859868*^-34 + 8.2105907925767163154031697305550053280640\
9556881499842081869936068201838674106284`59.07170550546*^-35*I)*y^68 + 
  (4.914152521544706317867574231164444158775139697476343093806005560066282498\
45983331`60.15051499783198*^-35 + 0``222.53377455164906*I)*y^69 - 
  (8.083756470816585645076351676023735623165721088793138037074214430654648611\
95756324`60.1492052583621*^-35 + 6.287582845792188879577087085252384978362268\
0559600757767224829453361835599405703`59.0400757571737*^-36*I)*y^70 + 
  (3.973169537469443188096983039916664040220399933042930792264870817117297036\
6658943`60.15051499783199*^-36 + 0``223.6260860862374*I)*y^71 - 
  (6.662580690310359987614069636573962165373708054685605445777554841041207858\
979825`60.14939344845462*^-36 + 4.7944140714382910221635580239293206462853775\
1967997395583825123483173782478885`59.00648650599047*^-37*I)*y^72 + 
  (3.211444928833978358419907680281845871660738941887420976236428776107438794\
443792`60.15051499783199*^-37 + 0``224.7185227043326*I)*y^73 - 
  (5.492286609285904672618533720904722195707292805064057316779129543090656998\
356707`60.149564396638006*^-37 + 3.637899408774537843676817484301850048519616\
98210792870735035315947024953535302`58.97066189053069*^-38*I)*y^74 + 
  (2.595025930875712474929927557668819193072687988506348820362561135925869258\
76277`60.15051499783199*^-38 + 0``225.81108148138085*I)*y^75 - 
  (4.528380959296634682814906121690742407448609958149957489981326034793524423\
7288`60.14971879048731*^-38 + 2.744587700955974521121031039614954383173071937\
2333709718182688804360090648856`58.93225294770854*^-39*I)*y^76 + 
  (2.096342990839785961028537347068731635455668162630946835886986239568091123\
5237`60.15051499783199*^-39 + 0``226.90376084255132*I)*y^77 - 
  (3.734303055709148269388626124971515971811513371204919093323914243977444718\
6423`60.14985732593365*^-39 + 
    2.05667639597775191694070332471308020321217466802902041786047558627366798\
3396`58.890813729705634*^-40*I)*y^78 + 
  (1.693022786996648348683084729857942240623891089221162132105166424186494715\
549`60.150514997832*^-40 + 0``227.9965603798155*I)*y^79 - 
  (3.080001510221717146391422617981127019641133446443913861652300069866103211\
128`60.14998069236422*^-40 + 
    1.52874760058265297491314953106492169041387954458738513899959335551792444\
723`58.84576555132151*^-41*I)*y^80 + 
  (1.366918027208599320275046384918877316410081999160393266542880497024254117\
6`60.15051499783199*^-41 + 0``229.0894807121717*I)*y^81 - 
  (2.540768460862968407058219864014971313564983978147301819154941126997034450\
61`60.15008956260391*^-41 + 
    1.12516809436897470836566145167611788421633138785520408174822601881132815\
3`58.796341881492395*^-42*I)*y^82 + 
  (1.103315714060050112533664904426483499491365222370871048014038188387800618\
9`60.15051499783199*^-42 + 0``230.18252337959217*I)*y^83 - 
  (2.096284132538146573686317345523700456297907287336401388210456580661804480\
4`60.15018458648107*^-42 + 
    8.18023339848199887643556142733111198785201816734509197153640420429753466`\
58.74150013459418*^-44*I)*y^84 + 
  (
    8.90291895117680346091473501045271502997408460308172527751841465484578087`\
60.15051499783199*^-44 + 0``231.27569076354723*I)*y^85 - 
  (
    1.729833380324237403066326232271288253645632174780994038232218137818895697`\
60.15026638698692*^-43 + 
    5.8547919594064901274174380355765539379814868897226333173997263896807713`\
58.679773581349785*^-45*I)*y^86 + 
  (
    7.1818636321667923029139922628458408681885127943107276722727634811770225`\
60.15051499783199*^-45 + 0``232.36898602871887*I)*y^87 - 
  (
    1.42766298075840699469762255901936093308869099989396631853111997615697437`\
60.15033555828155*^-44 + 
    4.104850577689288929401802735091353529794543773414716278364767656562208`5\
8.609007212670676*^-46*I)*y^88 + 
  (
    5.791753921809536591279736592308220698447809367446835928668863644779724`6\
0.15051499783199*^-46 + 0``233.46241308187203*I)*y^89 - 
  (
    1.1784541874673757410613024344086740566924200732702808361008116728005302`\
60.15039266498946*^-45 + 
    2.79748810753088072015629693521784902952139019738932497007084338798693`58\
.52584821000998*^-47*I)*y^90 + (4.6692447418805231047369470681009437156681792\
59152421565579200859046715568466793841044198`60.15051499783199*^-47 + 
    0``234.55597654489733*I)*y^91 - (9.72889733617847014159317603541272834700\
30742834391617625161822682167176930087699990359027`60.15043824237421*^-47 + 
    1.82927700323888378295664464933359259108370244052490487089645728413264197\
6876832253171822`58.42465409651123*^-48*I)*y^92 + 
  (3.763062603481784039221339561590047197412499066857086137017049078163878101\
205410133349855`60.15051499783199*^-48 + 0``235.6496817398496*I)*y^93 - 
  (8.032982591971240923944892413071217879007885859932345855210516510209507837\
237675877400129`60.150472797092675*^-48 + 1.119904006773843804775744342210979\
60364991595988931883832380904663342484885197781971455`58.29477676973472*^-49*
     I)*y^94 + (3.03171588200387754135868032065386925565822783725860171292100\
248838314575991621955601247`60.15051499783199*^-49 + 0``236.74353468443456*I)*
   y^95 - (6.6336223430679362033366066773130643662298930484412958424599198463\
2145459543822379843377`60.15049680831371*^-49 + 6.071461968897887720815110397\
542303242577194241865178267529245142848964300516776371678`58.11203934410542*^\
-51*I)*y^96 + (2.441636937434150417781611623401841006723422852832164549234517\
1239552798316566348222207`60.15051499783198*^-50 + 0``237.83754209689408*I)*
   y^97 - (5.4787797396126753547034609279267702382855030922224345149989111912\
959402595338488040086`60.150510729048285*^-50 + 2.429186692108242957602446313\
27760962878667763056590469560181552602416001573640493569`57.79728778121389*^-\
52*I)*y^98 + (1.9656752689854011531772396627307901753346907670926606384103391\
52612600046134800496651`60.15051499783199*^-51 + 0``238.9317114096372*I)*
   y^99 - (4.5255840211323100275723348111950667755536529371036285240669022939\
65254372566394552577`60.150514987583975*^-51 - 9.8314431974145059849933965365\
2454181563831415069203974716169133221878296077464439`56.487457629609594*^-55*
     I)*y^100 + (1.5818758359139455936434156234132966635291780484857850056757\
1876949752792492703286191`60.150514997832*^-52 + 0``240.02605079129034*I)*
   y^101 - (3.738709087265910322150556597509470684165611842023377381264155857\
62763369832510553746`60.15050998895136*^-52 - 1.79563210328262804948652094407\
8204751010497725030136296889668862913650931374199477`57.83200567672604*^-54*
     I)*y^102 + (1.2724889103135471554726990452651717881145658203716963295448\
607041821694376255449739`60.15051499783199*^-53 + 0``241.12056917712044*I)*
   y^103 - (3.089040231693288051753404858353365597870894048555884464102271793\
6034863801453203559`60.150496116373*^-53 - 2.88053809042257856002342893075897\
650635725482342659168927683072717862359726223114`58.12014617421608*^-55*I)*
   y^104 + (1.023167826398883777929852649854167197722685459973829241475911198\
844016649402707993`60.15051499783199*^-54 + 0``242.21527630803024*I)*y^105 - 
  (2.552577563632244091554345960614943551611409971970519998153579507475049559\
291406013`60.15047373266455*^-54 - 3.5189591759718493656658819362076930553916\
90216316340399145032289871891914190978`58.28990901360328*^-56*I)*y^106 + 
  (8.223191511175493809396122596428292438493244912924677422342228136890098967\
3092407`60.15051499783198*^-56 + 0``243.31018277855972*I)*y^107 - 
  (2.109533888264381353785659409055952893810050154822778960746327440710905377\
08239047`60.150443181568754*^-55 - 3.8366895549548905290390347692848719326281\
03135339053893636556525798203938263632`58.41021333490175*^-57*I)*y^108 + 
  (6.605764530340070912977692843482708356961408470228882913412039183462984177\
230746`60.15051499783199*^-57 + 0``244.40530009455566*I)*y^109 - 
  (1.743592392968429049033104424357507044993696941158271528384422230298739635\
3321054`60.150404789012406*^-56 - 3.92853919004996106927592163959249235565915\
542176882168382546145792307966968542`58.503190913331615*^-58*I)*y^110 + 
  (5.303742637213397565322267790001370120350661272064101357068961339243162352\
75837`60.15051499783199*^-58 + 0``245.5006407414111*I)*y^111 - 
  (1.441295694605127087662087723951523581952838901075830881658314155513628145\
269265`60.15035886428198*^-57 - 
    3.86546833656546348716333622753436093783730554954312559920161642550996730\
2557`58.578807895118715*^-59*I)*y^112 + 
  (4.256032339105971189108442821371391117106891802690867646001667823965697979\
8885`60.15051499783199*^-59 + 0``246.59621826403804*I)*y^113 - 
  (1.191542892702729123393500890472323320916733476865748774719446169915773816\
32235`60.1503057011174*^-58 - 
    3.70014194689920655524794570291656234486315865652577712247038898641093733\
3978`58.64241440562038*^-60*I)*y^114 + 
  (3.413310708616798199312467443012162072967787468339083813828855426824996690\
552`60.15051499783199*^-60 + 0``247.69204736002655*I)*y^115 - 
  (9.851754471324446947150992567450450930550361341354748709387082461794788553\
205`60.15024557872644*^-60 - 
    3.47124558448686107440066188220864802542049481068325396867267601397500897\
42`58.69721733937986*^-61*I)*y^116 + 
  (2.735767560011737939467932980849348134876628190609658050305995379573572456\
4`60.150514997832*^-61 + 0``248.78814398778823*I)*y^117 - 
  (8.146361225655016931791544541516521924105355411075548291348487054367390834\
21`60.15017876272307*^-61 - 
    3.20683175045644009916002101969181156241593289430246965848952536400318746\
55`58.7452912739201*^-62*I)*y^118 + 
  (2.191279074130933994130879690910001539491912513913071090124130234584126553\
1`60.15051499783199*^-62 + 0``249.88452549188102*I)*y^119 - 
  (6.736880512636087222681246424995204631451183300076907687824205614381166220\
9`60.15010550599454*^-62 - 
    2.92690812023127545996587289001758693751807663055170169047993541125698352`\
58.78805575088495*^-63*I)*y^120 + 
  (
    1.753930721157630615790833903910049599441137216831402259814239601603676182`\
60.15051499783199*^-63 + 0``250.9812107481992*I)*y^121 - 
  (
    5.571832714940017160237400996762445960658498313465495608689588410076271777`\
60.150026049502124*^-63 - 
    2.64543390105759875879428390642811608935590574149448613378689546023276846`\
58.82652489522806*^-64*I)*y^122 + 
  (
    1.40282291354913886284889577999935516581092606505863221709908177224682609`\
60.150514997832*^-64 + 0``252.07822033230403*I)*y^123 - 
  (
    4.60871991849947001918017710655722409367858899361997679588600844321629725`\
60.14994062302046*^-64 - 
    2.3718548166372163651778418676016726717147382366228614275536891899371569`\
58.861448409024106*^-65*I)*y^124 + 
  (
    1.1211054618557418812368744026928289133291867876572099791425974914301023`\
60.15051499783199*^-65 + 0``253.17557671489658*I)*y^125 - 
  (
    3.8124538630403363676659172252042657849319457237887743423887752730305523`\
60.14984944582047*^-65 - 
    2.112279091012937857399608479346912500777834165896222542806910925425805`5\
8.89339614918452*^-66*I)*y^126 + (8.95197156322208563360715776266436699253901\
4386320860157974660752928150399794075280259053`60.15051499783198*^-67 + 
    0``254.2733044893426*I)*y^127 - (3.15406001773001361103915467751216275209\
27997245665105417358268502204796501859198473269593`60.149752727300616*^-66 - 
    1.87037464895480461148187758089385993689028797785974099318999180396313792\
7360722916646601`58.92281138159352*^-67*I)*y^128 + 
  (7.141551066178514259683109749562346037104266271136869800101847227618319598\
34250062840815`60.150514997832*^-68 + 0``255.3714306372924*I)*y^129 - 
  (2.609609091722746698784744846259992722274938068870821042554491286266237217\
155031159015365`60.149650667570775*^-67 - 1.648050315175142481582640752300366\
02287051438135090468649127359887474987890385052408309`58.9500456774423*^-68*
     I)*y^130 + (5.6916520641980494420397959079580179001565904930875081197457\
065149562343452661128232729`60.15051499783199*^-69 + 0``256.46998483987585*I)*
   y^131 - (2.159335912266601331287859177796807985483605656421138650807704171\
96490968849651443814577`60.14954345799293*^-68 - 1.44597008410846114544335251\
64524048464946168435643074961866039045045262885740336407863`58.97538255822041\
*^-69*I)*y^132 + (4.531305461047822374272061505587918478110973938837247348473\
314884593022058591708172194`60.15051499783198*^-70 + 0``257.5689998437801*I)*
   y^133 - (1.786912691554341355307159385116094382086468467627726871576570841\
2314838325553817379865`60.14943128168222*^-69 - 1.263938758753808432623163273\
86146736957645108954131643554949082122816150465984902282`58.99905397997588*^-\
70*I)*y^134 + (3.603390169635544943882790801285488466854627455063856009080605\
43992873782080211201001`60.15051499783199*^-71 + 0``258.66851189386983*I)*
   y^135 - (1.478849532104449696640358888054483976131535094044255018365954064\
414027261105014284971`60.149314313972006*^-70 - 1.101188799381309231944440872\
17213806516310888349258823441810151254838145584973767225`59.021252111075455*^\
-71*I)*y^136 + (2.86194930231865405741793649919667491533246373236613906529386\
36393617586221419886845`60.15051499783199*^-72 + 0``259.76856124705705*I)*
   y^137 - (1.223999814231754295497989586758552125482208721657825921755195514\
77329405981231763032`60.149192722845925*^-71 - 9.5659158960542387998501752250\
802076395942365459681729986470954237942913406862695`59.04213792916676*^-73*I)*
   y^138 + (2.270023730023605206893762472780308058895459021619118687252979164\
99645268306825159`60.15051499783198*^-73 + 0``260.86919278611043*I)*y^139 - 
  (1.013152052757991804738989630106387545901424811298876516492127351031861084\
9099896527`60.149066669339675*^-72 - 8.28811130615924490461833886661038821940\
433659584549440444917552806656811626572446`59.06184761549333*^-74*I)*y^140 + 
  (1.797903698979749266539447391817077804493035282933584608896964655442030852\
7850963`60.150514997832*^-74 + 0``261.97045675735995*I)*y^141 - 
  (8.386930550420026502009473763817953085656373537068697068175119070553771909\
3871621`60.14893630791518*^-74 - 7.164141081256137744185945488184809530264590\
3667689125996254652961634920070614335`59.08049739083185*^-75*I)*y^142 + 
  (1.421718190105795233908136084140153042099957179486651284977004835353206556\
7896023`60.15051499783199*^-75 + 0``263.07240966327316*I)*y^143 - 
  (6.943298830487231861444596735867727146356581002464384296653744608340337562\
4253048`60.14880178680946*^-75 - 6.179470993123954703155257536801136435743636\
407186489290159520754107634840666572`59.09818722765395*^-76*I)*y^144 + 
  (1.122297079921317744353300384411438936172754821496479819518011786864781217\
227703`60.15051499783199*^-76 + 0``264.17511535034924*I)*y^145 - 
  (5.748603206408996038214567418250372854155045759042165342943588530152963318\
317366`60.14866324836005*^-76 - 5.3198920820714309320061321823639300574548388\
8263936227702055959780762327003152`59.115003737974234*^-77*I)*y^146 + 
  (8.842536019936248824404871996122559743870358827741500455466892266294819845\
0405`60.15051499783199*^-78 + 0``265.2786463457055*I)*y^147 - 
  (4.759833574318017990299465126901891464868610691870859730224723698471604957\
28691`60.14852082930932*^-77 - 4.57186487432730507095252308320252647602793617\
49074409929333377772390157186411`59.131022447196614*^-78*I)*y^148 + 
  (6.952446725612030700883491883921613398654323388858188421122315991192160666\
112`60.15051499783199*^-79 + 0``266.38308551359944*I)*y^149 - 
  (3.941426912748829030656941064256525520938779933417536399371970515468557099\
3525`60.14837466108868*^-78 - 
    3.92273003606252378070471291851872878236866326152392394751103248023743721\
908`59.14630960421718*^-79*I)*y^150 + 
  (5.453747854089569558797818791598937550469516064522901445658585565995869350\
01`60.15051499783199*^-80 + 0``267.48852812817677*I)*y^151 - 
  (3.263974793975881699192942907698025106802683445637804162765348367798476806\
991`60.14822487008508*^-79 - 
    3.36082239897470217984344931190867899365075588513199151008920083978239859\
003`59.16092363682176*^-80*I)*y^152 + 
  (4.267157657476126439694215231588493120670179735601115855070877247674117895\
6`60.15051499783199*^-81 + 0``268.59508449437584*I)*y^153 - 
  (2.703155798401405068983390735930249850954434667722849282672534588916122808\
24`60.148071577890356*^-80 - 
    2.87551628866368720291055828546853263870148722866604775503211328971400657\
33`59.17491633263113*^-81*I)*y^154 + 
  (
    3.329199975867441266103644369831199646139525757919639235814346829484198428`\
60.15051499783199*^-82 + 0``269.7028833004751*I)*y^155 - 
  (
    2.238853584882935327433222939175121454650555088944324539095366745720811687`\
60.14791490153541*^-81 - 
    2.45722314122452799318334693604830441483145459221700195486754845638125733`\
59.18833380543353*^-82*I)*y^156 + 
  (
    2.58909044267933874212602544816999568245972723403027772992007735587622475`\
60.15051499783199*^-83 + 0``270.81207596171726*I)*y^157 - 
  (
    1.85442824047220701180875214323949194559211131922825945108904802455179253`\
60.1477549537099*^-82 - 
    2.09735705257007336046063430028012677013335112064035580521906346862388658`\
59.201217292055915*^-83*I)*y^158 + 
  (
    2.0062306208386042607240363050429786075760028607562486447087195762944293`\
60.15051499783199*^-84 + 0``271.92284232858117*I)*y^159 - 
  (
    1.53611419664458731554453335024947743748634063118040196384742928035814435`\
60.147591842968716*^-83 - 
    1.7882798133931094945246372613737756978191348544285508655890390955605776`\
59.21360381421801*^-84*I)*y^160 + (1.5481921983331266120258533130568894495657\
923084078982848235602879845212669491813781412776`60.15051499783199*^-85 + 
    0``273.03539830866316*I)*y^161 - 
  (
    1.2725226685860163571268997809367878458780919455879433820755006716342609`\
60.14742567392611*^-84 - 
    1.523233861589190411962467705705585745738859154411744757571650015625744`5\
9.22552673191451*^-85*I)*y^162 + (1.18909610311493142836827874628725549678315\
042150441434666358657141217441014794244713089`60.15051499783199*^-86 + 
    0``274.15000622743634*I)*y^163 - 
  (1.054230424628261691402164238640557457575561080568363960469981544541827018\
5502123372248308`60.14725654743847*^-85 - 1.296269215052281333745662527684936\
633338051372688646469899132041246478648934547666761736`59.23701620897408*^-86*
     I)*y^164 + (9.0830976352256608879204516331621046523357885747614235472087\
297857428783789354853420512`60.15051499783199*^-88 + 0``275.26698920079474*I)*
   y^165 - (8.734398686487231490553806476483159392872392938415955856864104410\
96609352279472184067858`60.147084560776484*^-87 - 1.1021686602755095350545168\
6238218112590152609980163553704698023963808464699969768456943`59.248099607000\
82*^-87*I)*y^166 + (6.8940057673468026635757288135686837253808097668769849312\
25937438264233412603872034555`60.15051499783199*^-89 + 
    0``276.3867515408963*I)*y^167 - (7.23698037861781825273986937148791801261\
01596203710523134293772608360687055146596606668`60.1469098077874*^-88 - 
    9.36374132804661305306645139686092002199757027734082791204273036805981407\
6963632630543`59.25880182051802*^-89*I)*y^168 + 
  (5.192956303150286318802236902534825087865068534161887407872115945386679611\
26803308521`60.15051499783199*^-90 + 0``277.5098085151085*I)*y^169 - 
  (5.996642796511125735036507857477170013702266644608827792967657474788109464\
177572845569`60.14673237904809*^-89 - 7.9491623036403917513375379895220052536\
9837118433832263358394036063599518037844833742`59.26914556353582*^-90*I)*
   y^170 + (3.876073975879877655828863965382224769406050275041681486732031632\
7374503206441088415`60.15051499783199*^-91 + 0``278.6368311262069*I)*y^171 - 
  (4.969181544124369297490191854821334970026572376542179702034823140358535680\
27747156296`60.14655236200958*^-90 - 6.74348067534974129051981626612764136467\
83647865437738155508765215200930327903660433`59.2791516157493*^-91*I)*y^172 + 
  (2.860929388115031397023837526672790712245661703425879631252935735312228845\
745389051`60.15051499783199*^-92 + 0``279.76871604436775*I)*y^173 - 
  (4.118005830940350550148909711821160774055845344637442484576371754824247814\
7460110461`60.14636984113358*^-91 - 5.716841494347963843488484332442422935622\
614894314994156188029133638384119329485008`59.28883903500064*^-92*I)*y^174 + 
  (2.082204447206241092167619402757977732174043629326190576004892069522391160\
45525629`60.15051499783199*^-93 + 0``280.9066998135724*I)*y^175 - 
  (3.412824728630928513192410063518689300086706443361993352645564181511211821\
605142047`60.14618489802154*^-92 - 4.8434456229689620955604157421783967138385\
8487026222353575570139010269866841600839`59.2982253414016*^-93*I)*y^176 + 
  (1.488220463718579341068222929461656244493122801247753641187039294966708292\
7410722`60.15051499783199*^-94 + 0``282.0525559112956*I)*y^177 - 
  (2.828560571040776416146157859613853485581471273014777588818483591027435227\
75238922`60.1459976115368*^-93 - 4.101045136400812881200627110209227400958210\
1856858603141644442790888180818633899`59.307326677531606*^-94*I)*y^178 + 
  (1.038159193043488955767950305140726001630405413952236364760207832029960539\
395095`60.15051499783199*^-95 + 0``283.2089592292366*I)*y^179 - 
  (2.344450138722362574515502968345720422650624159578312224759769519804867954\
1068558`60.14580805792009*^-94 - 3.470490749288619317011936436522204187895899\
6812518129367299541172698739427965`59.31615794834484*^-95*I)*y^180 + 
  (6.998402000740367422850005634217602807465094256482453573742118550700385437\
7206`60.150514997832005*^-97 + 0``284.3802242977719*I)*y^181 - 
  (1.943301105658529946429095697227790324957472582854652296133362735956888942\
00012`60.14561631089912*^-95 - 2.93532863090000466734014737423273599370259070\
757494388628281076741578517878162`59.32473294379206*^-96*I)*y^182 + 
  (4.479446144662184899510737316445643642673056051806686701128425148790349364\
138`60.15051499783199*^-98 + 0``285.57399886375106*I)*y^183 - 
  (1.610876871623379542438539138561840661559519945660509251245374140164159726\
85771`60.145422441792256*^-96 - 
    2.48144327024873818813741589011514871141010198027405483300877753234616615\
2567`59.333064446655804*^-97*I)*y^184 + 
  (2.625968552649071743369063523318520018227194275002763456938481497297847058\
17`60.150514997832005*^-99 + 0``286.80593366240754*I)*y^185 - 
  (1.335387566806922727289547846547440140897136373784988906815000643044591344\
4904`60.14522651960702*^-97 - 
    2.09674268464198303560246302504583815657968316422543620493269423555057249\
7141`59.341164327686755*^-98*I)*y^186 + 
  (1.282332370998483253138746174259672522640577835476969351727177035605615408\
9`60.150514997831976*^-100 + 0``288.11722257761977*I)*y^187 - 
  (1.107068867377547342274699568746263550629556081970375548741804194408956710\
743`60.14502861113348*^-98 - 
    1.77088213417053339100589683323560833201872894492005261163149550320029778\
132`59.34904362979252*^-99*I)*y^188 + 
  (
    3.27003324879663210906050298572242389496740747517119294513722351962240097`\
60.15051499783199*^-102 + 0``289.71067101481856*I)*y^189 - 
  (9.178334430615118527937459901313416250009794969806820027019758335646219913\
8`60.144828781032714*^-100 - 
    1.49502253760794927786139249872145661059948942012471504467677372933125375\
96`59.35671264275531*^-100*I)*y^190 - 
  (
    3.3462792339524944281084698533063704405870489549945686381691311047138448`\
60.150514997831976*^-103 + 0``290.7006610049685*I)*y^191 - 
  (
    7.609824873089471246830031106625352245200202720272393674547935217731640875`\
60.144627091921514*^-101 - 
    1.26161992758279768639273797956936957434038284021615199112636030938956144\
6`59.36418096972788*^-101*I)*y^192 - 
  (
    7.759530096117127407936018704206686760126321365446401523001909046559729`6\
0.150514997831976*^-104 + 0``291.33538776136504*I)*y^193 - 
  (
    6.3096695351120465777992363921196979459094262721881661845911801508764676`\
60.14442360445208*^-102 - 
    1.06424249458463789346389072637274244106022066394972270918357030288287238`\
59.3714575865681*^-102*I)*y^194 - (1.0536782105679975312249157682866223923101\
778160885150124417797621742863990078782440341169`60.150514997832005*^-104 + 
    0``292.2025151840928*I)*y^195 - 
  (
    5.2318991652630886415570560507631865668651351584980431619249203332820814`\
60.1442183773883*^-103 - 
    8.974120211020179807491124107785248076550492410170225701499379112129834`5\
9.37855089491785*^-104*I)*y^196 - (1.2114188463940550780717235545779657077447\
4085294225293486861719652078961829188883533288`60.15051499783199*^-105 + 
    0``293.1419288574629*I)*y^197 - 
  (
    4.338429630703809494616670950660071812364749153047228432583043122173995`6\
0.14401146767832*^-104 - 
    7.56466777980792420242137775440558609161181759771789311768628430953786`59\
.38546876980018*^-105*I)*y^198 - (1.28254561522606526949476064548084803810869\
517497600822537539961328837007367247224610565`60.150514997831976*^-106 + 
    0``294.1171503630411*I)*y^199 - (3.59770741507832476043875344141465963006\
7813228561448477321931492502804187223572667112618`60.14380293052364*^-105 - 
    6.37443230180603095110504672705592083350205374985868455478735232272387459\
817442523806796`59.3922186023992*^-106*I)*y^200}


==> anc/S_numexpan_CA1CF2_s2.m <==
{-3389.1481129767050073808078892309837957104720325255276356649312136157314869\
2390475`60. - 7211.3567420849513133973757977784103029640513414159475167940305\
3513933910711077687`60.*y + 355.924380852542561795808150589434896270880497523\
62502394097120178266635191947786`60.*y^2 - 438.108539434369714778687263098057\
26346345182511317271854282074227512214416515314`60.*y^3 + 
  327.02209077167571676600606146104422566931896057005356455834265483762230231\
515565`60.*y^4 - 198.58980296687263851291414068503906716934416007252771788782\
087639647472838356695`60.*y^5 + 111.67368810340204437356189885044836406284848\
597377836998183668379426874196483552`60.*y^6 - 60.412448010433756902248588843\
27606639852106463555585790795142932048158900297499`60.*y^7 + 
  31.951959151752036876402415496858863616893971145024408856849587979453864257\
45769`60.*y^8 - 16.6579927362575278645529811742730223853671838765508012429005\
3100980535582640663`60.*y^9 + 8.600393697449477237146557129741618178231289879\
88085335392968859925170211598439`60.*y^10 - 4.4097854857839189163406926887829\
929752275282856764462575258959233585501978324`60.*y^11 + 
  2.2496654466229652336321306278396885647821540227954143685319799927894047267\
78`60.*y^12 - 1.1432977601131008844585699660803074643077708261988804059272626\
022712980158144`60.*y^13 + 0.579321732352097235040316545996463034009361051724\
26971544086809607913113098576`60.*y^14 - 0.2928681637963016046847260272053131\
7162818402321339852421933283741086072562048`60.*y^15 + 
  0.1477808403474736094987325315604792886459893733208325779392815832887483111\
2059`60.*y^16 - 0.07445777788656624653423326367431289282391552169933736138840\
086885015790065566`60.*y^17 + 0.037468397910659580956320872056042906523175616\
72275049042260142378944761340277`60.*y^18 - 0.0188353976048215718116726933357\
7710735974080508980002898874989971846876984911`60.*y^19 + 
  0.0094604446541425405902968665458788130598201892008067792629920754417613281\
9859`60.*y^20 - 0.00474824921132645116203215420351743965880646811938621185667\
71980912072308532`60.*y^21 + 0.0023817038931519448775701417232102373173831520\
6378675703914192436898981228048`60.*y^22 - 0.00119402357415746300909331965850\
22717769873984693237447445296933690191719329`60.*y^23 + 
  0.0005983299812333353849668385770774274285881484891770053151427151233259829\
6973`60.*y^24 - 0.00029970768815119631880632910823757255848005057359087637541\
239691028427178327`60.*y^25 + 0.000150074362598345692355001511413949512938251\
39084106429852630766397473809166`60.*y^26 - 0.0000751251628059932834192035983\
5265862803724837633752037390716702800633892949`60.*y^27 + 
  0.0000375967760167322128770675772398235426421116612636196250758193977930569\
8046`60.*y^28 - 0.00001881116473629913480821293811679079016528681874102415110\
306174465289102878`60.*y^29 + 
  9.41005994419753772747606393972457768032210686095903414434764698995905082`6\
0.*^-6*y^30 - 
  4.70642161828833647611902257762781134926679524778301088349828261394721315`6\
0.*^-6*y^31 + 
  2.35353021427099795802141223061327667157464642173178735402285900859921477`6\
0.*^-6*y^32 - 
  1.17675721537726870043242808765468241550563964380054620049095801703486488`6\
0.*^-6*y^33 + 
  5.8829990810232607609116885272170245211038174570699022173454184285051467`60.\
*^-7*y^34 - 
  2.9407720744804551033631268543883570440019814107160508545474228083559336`60.\
*^-7*y^35 + 
  1.4698728892680575133923707428354832570409160579779714025262232958305906`60.\
*^-7*y^36 - 
  7.34612940640777463987979746344376537223122655440689861748311074932422`60.*^\
-8*y^37 + 3.67114705399498580969391140612946986318308806821908790665123742188\
86662676571167941358043`60.*^-8*y^38 - 1.834479998355012542418274912324525950\
527829691598201347181757741684848490089336788943055`60.*^-8*y^39 + 
  9.1663273386078802706662505123928020291761579575607377816991083531616163917\
22881672931661`60.*^-9*y^40 - 4.579855461937507293479707771491109552963592478\
569013666364689921432592051392180640901998`60.*^-9*y^41 + 
  2.2881514045523510556343068976863100609547748682327803346197783876656662532\
31168418989113`60.*^-9*y^42 - 1.143132584423640190635162094160013814230485128\
167769204319493003372222626248266722261027`60.*^-9*y^43 + 
  5.7107002433781113378014013000383313093720792723835784268719542468990167908\
5589233804973`60.*^-10*y^44 - 2.852757707397037795430922082455183578219448388\
28716161430562563426901366389779025934855`60.*^-10*y^45 + 
  1.4250327352529230108887678218632720215475031695458880153873374420040347050\
3853483684565`60.*^-10*y^46 - 7.118208951336264017615525280157189256595030577\
8118100852828512008297651561024239865091`60.*^-11*y^47 + 
  3.5555265523707078281153376634048480026318052100775202845118322541153991624\
116642471074`60.*^-11*y^48 - 1.7759292481388259060853466642149686284963998441\
833272860591695939933637130907523840304`60.*^-11*y^49 + 
  8.8702744279291873587214801742646346401455926534371678910541713481591075405\
27859839539`60.*^-12*y^50 - 4.43036122034342689917973639591396682890051416733\
7722949059231312693304681263856624014`60.*^-12*y^51 + 
  2.2127524588954115784903110823890200055558628760154279493764387449108640583\
05851274315`60.*^-12*y^52 - 1.10514430279324080888930461413552156467364014600\
6119436226409150433657239955320861698`60.*^-12*y^53 + 
  5.5194827726790874574927873074333969969648112150817993454886207997474138891\
8988109087`60.*^-13*y^54 - 2.756587091082623305666104473856918777993480655070\
69849845074905556735220828794829958`60.*^-13*y^55 + 
  1.3767010495344047849659500412795985748855332263167434756453277723888207517\
2561724435`60.*^-13*y^56 - 6.875475686508497855097371819706416796330106432228\
2644289987173573922590011367417532`60.*^-14*y^57 + 
  3.4336939404667176836049580918894381613164676617589687527061071008444703344\
667786778`60.*^-14*y^58 - 1.7148124798828502763861526683507268156340098524931\
104204909493343511123545416492938`60.*^-14*y^59 + 
  8.5638365135006418717092135108419428178250546111902711798784053335835657923\
00763863`60.*^-15*y^60 - 4.27678284015446308771661461052405935940546422485587\
5221714711311550369616337946644`60.*^-15*y^61 + 
  2.1358144204141796588504407196805461946641092385415052926983113961972163305\
65230154`60.*^-15*y^62 - 1.06661495701818999913376158320060758854124140225770\
0836286794147312836327159489581`60.*^-15*y^63 + 
  5.3265988468404769722426690622496390721251966660741191363333216435598294198\
5808555`60.*^-16*y^64 - 2.660055997555196965658015351475801877254952662694936\
11024396192616084503355818508`60.*^-16*y^65 + 1.32840442038850164605253274728\
089383130203964993323507988857877709533075351181663`60.*^-16*y^66 - 
  6.6338988455569231844110299549322979646412156472461748593539185449602910464\
298148`60.*^-17*y^67 + 3.3128869325437604466488601304726803326896316230109501\
59047928610673726118794665`60.*^-17*y^68 - 1.65441262623728498268896539404103\
53345478969620957198694065930165589523554081744`60.*^-17*y^69 + 
  8.2619147971807590257137202703822902314581302555986632112267966184477089512\
70554`60.*^-18*y^70 - 4.12588792888981740890956383368144545752844206970903202\
7627949964128630804449281`60.*^-18*y^71 + 2.060412388527894140569179004279693\
531615553559949314191385131365818029763639744`60.*^-18*y^72 - 
  1.0289423578505782528575228492192451001193825705731740950734501417097887694\
96576`60.*^-18*y^73 + 5.13840407300651022735324700145466680870430998957831339\
646495717489031879291317`60.*^-19*y^74 - 2.5660546951362460433454602048987112\
5046442193625300660113121358322137672830139`60.*^-19*y^75 + 
  1.2814572948054193735773786577820200541990636283524330687184355161351614965\
9054`60.*^-19*y^76 - 6.399455948085428971877454918908698932635061541388963706\
6228391168259504951486`60.*^-20*y^77 + 
  3.1958233351269512629776912063025275204716136905628705086471925901276761972\
55`60.*^-20*y^78 - 1.59596500580350766309883512253842992896215184270088008709\
39587143905066109394`60.*^-20*y^79 + 
  7.9701215896327812475737051364694472360383452634217725171117215126725485862\
62`60.*^-21*y^80 - 
  3.9802247321037028967541684997894964542637624002422655224368218463611733438\
48`60.*^-21*y^81 + 
  1.9877024927656179514003015967442655329549137541731750642892766136781288083\
48`60.*^-21*y^82 - 
  9.9265053895565189640848395044231123647190444331722278760237157532426467151\
4`60.*^-22*y^83 + 
  4.9572709869630203816895767964522093300962144039492797664863994896034488723`\
60.*^-22*y^84 - 
  2.4756558645033444011434310225679650753117271938067071395730320464422401008\
3`60.*^-22*y^85 + 
  1.2363438708304637528788966533578259712376595145311878029604495860734600873\
1`60.*^-22*y^86 - 
  6.1743284480249442705506316744899434210840627357044885460289681045294781753`\
60.*^-23*y^87 + 
  3.0834837580084929361340550519934114900705754604268709394186220275027850463`\
60.*^-23*y^88 - 
  1.539909268319834226432502407063237580838456068249106564333303177073981307`\
60.*^-23*y^89 + 
  7.690421976428875327408629791647959950679774794755370737398572830880691782`\
60.*^-24*y^90 - 
  3.840668406861759620327335340452461414008003375356766822033967925983886059`\
60.*^-24*y^91 + 
  1.918072827428165728317042026992564745480336760847745316173599747853126438`\
60.*^-24*y^92 - 
  9.57910733347647137000400150459735111680048361434678078978839035559847049`6\
0.*^-25*y^93 + 
  4.78395052331639610832359351553198947761224516205973851194819001320918722`6\
0.*^-25*y^94 - 
  2.38918641475509115577801800928927907351819984842507773297289119482546237`6\
0.*^-25*y^95 + 
  1.19320518738967597285007432675841228293346956605085330483117748894096421`6\
0.*^-25*y^96 - 
  5.9591180283144299994182742732728027125162886848358905998501033406669704`60.\
*^-26*y^97 + 
  2.9761212279432536299377507391593026333621291245384866249893138462978049`60.\
*^-26*y^98 - 
  1.4863498343868132544486378678806067883272460971202025849357974548551976`60.\
*^-26*y^99 + 
  7.423235957605564273780077199706793615037942711979038596152730322524616`60.\
*^-27*y^100}


==> anc/S_numexpan_CA1CF2_s3.m <==
{5380.12238872485750116945074352164202185166181282356095838656519226908941028\
332759`60. + 13230.9706590287507680038849992174398111030104325648359521003453\
4361143584966782239`60.*y + 11047.8915654938201451693363140649090226962850832\
9147408687923975729392991421144624`60.*y^2 + 14402.16917710760904132678822089\
002629861772238540433785376569821658903513207422941`60.*y^3 + 
  16368.684748532636046134480626650211387832052718498291461105124237791701909\
41795984`60.*y^4 + 17581.5716890557215851266358781622475172715908301586677760\
9800799421616955214688865`60.*y^5 + 18380.05776174818315254116172415232318644\
582857314553698183835184392072520923213465`60.*y^6 + 
  18927.254555933571688309893068762840587479278710255749868923507742583205946\
73755819`60.*y^7 + 19311.9775650686076538280861448058251109871446580822268760\
0191292278453898922886549`60.*y^8 + 19586.56211188320397902530775630802269579\
399253107682344650378329158810871294245075`60.*y^9 + 
  19783.704125270722998299666535766404638245490170648933462910872227368933956\
68125637`60.*y^10 + 19924.789756403242544637789491244254610281790199382104013\
38733022650928244729417332`60.*y^11 + 20024.336865743304493319722378159422364\
85028613735791826958967526579946691948401281`60.*y^12 + 
  20092.507594352908037302710935299603844393988248407381211615068096897358587\
26792331`60.*y^13 + 20136.600297822211522458540281412874386117947052663311854\
93044680880381251161969427`60.*y^14 + 20161.972127937922598373916418859496264\
91505287080097890690805486037043983690667143`60.*y^15 + 
  20172.629576132334282394706936869489356042254999527099030100927045824883509\
64173729`60.*y^16 + 20171.617883893615282689473030900630734018027099533638355\
30890678552919659883875753`60.*y^17 + 20161.284549482647255493118674750057962\
93588403421708907963370975811281816602914175`60.*y^18 + 
  20143.461729464281631205919577911540800623419918954698110281440124746378920\
6542885`60.*y^19 + 20119.5950568723871614529998234199618313039418972127302823\
6609660353638718465544885`60.*y^20 + 20090.8362561630664675859702204542160744\
1476488483284258735474143621044176951638873`60.*y^21 + 
  20058.110803015526244399173236844516809170854654612784111186949198860857645\
61437709`60.*y^22 + 20022.168070101376358428783108262439638932774049530069422\
22149333525735356394504015`60.*y^23 + 19983.618979812438977693270716678640247\
50263566658780522793479054918018528858831802`60.*y^24 + 
  19942.964613139727858518789157285755684252106140192641436784446186550853228\
94291958`60.*y^25 + 19900.618183049504621370605993097360328232828472703651846\
11163162603739218976943299`60.*y^26 + 19856.922079147951056204051946122246090\
03289726590542398761782517020881018345171602`60.*y^27 + 
  19812.161209844630094561015650139858293796284629633145676563658927876922313\
85008544`60.*y^28 + 19766.573534083886307505179782155294201190385159347877748\
47729450647952832505881544`60.*y^29 + 19720.358439184953705860400157882321482\
42394033500129736529555307932378116897168806`60.*y^30 + 
  19673.683453196733009875216214343923798074300738343061134923673966612029230\
7414666`60.*y^31 + 19626.6896587303286483586926091442453487312234476118044090\
6926265283922000067983801`60.*y^32 + 19579.4960865520603986922079241665275480\
3241941927164309034428270821323344922362356`60.*y^33 + 
  19532.203301801032025048705866368843707214368095001585975494886734898067631\
03529134`60.*y^34 + 19484.896346975847418454790338561048459533741659285053168\
6256895524990161222979587`60.*y^35 + 19437.6471692277523395178025042846111839\
3842240170228572133217068013539662932143147`60.*y^36 + 
  19390.516631760614417820715886329028376734214224625101339001646064175835928\
40483877`60.*y^37 + 19343.556187956821591787551187645164092926075068968374389\
24085766905542856668760221`60.*y^38 + 19296.809280553106896741570067635059046\
19619320336375220626578936215196993267774594`60.*y^39 + 
  19250.312515566688293640182338657108880727707708154155397703544208937494949\
21929006`60.*y^40 + 19204.096650828184723032980828989315530658904756712523973\
71434751146736715032927898`60.*y^41 + 19158.187431253534267200849751059659384\
98692605854740497914745384745290858947959191`60.*y^42 + 
  19112.606296890329670848893549890575934178797379718073755800615986066895011\
22545688`60.*y^43 + 19067.370984934733752527151334569673401100185779700669997\
39796912376439218898235599`60.*y^44 + 19022.496043053600261514635281915476109\
69940521849189495542551772751123534283938443`60.*y^45 + 
  18977.993268249469820591681547161071390260246548755681208195240958254996171\
58823711`60.*y^46 + 18933.872083010382279807251036021953523666142717178067280\
21187827841992438284892418`60.*y^47 + 18890.139858465993843281875599335928678\
84897658334582719423587260351737911583231937`60.*y^48 + 
  18846.802192628638676121882531487951245254179715540878525096224780989893913\
16372561`60.*y^49 + 18803.863150456575911972221888117398019946434113758309554\
40649543407792212145997612`60.*y^50 + 18761.325471377025837422983136031934202\
06509522676529205180896784681267064050013057`60.*y^51 + 
  18719.190749001707328886031803585349751471218412859214919456079155285775503\
9861799`60.*y^52 + 18677.4595870202306792530374138058713623432316083765658111\
1774061642896117401412192`60.*y^53 + 18636.1317346372890255110564364183942833\
3188903320079649894515391026021415732808172`60.*y^54 + 
  18595.206204404500059067870115904417235653305249402400504503693287683756096\
20537103`60.*y^55 + 18554.681374868029258212885914023287425739591517571444320\
01786618330003315719079566`60.*y^56 + 18514.555080093519260655800815406164762\
81156905823514662163431203177766095708931201`60.*y^57 + 
  18474.824687828024143873517230771477222188255388097773916846967511736885588\
71688156`60.*y^58 + 18435.487167804595683536209398906282675163589714607139798\
02450107663686429969071629`60.*y^59 + 18396.539151480742826070156663046048519\
75941319131642853573005489134457038435958695`60.*y^60 + 
  18357.976984320527542470998842201366880140430151107633926238803159923058204\
0294279`60.*y^61 + 18319.7967715761112932223588427866947776464806999010478192\
1478246874129906615668797`60.*y^62 + 18281.9944183936368427514565226982859112\
5046725533071105612187005502796614343457104`60.*y^63 + 
  18244.565664956715893872050620946727540229875029236263438816381098563415493\
73525288`60.*y^64 + 18207.506117285428614946280664479594011751120903114377029\
47493583107642945841112709`60.*y^65 + 18170.811274227082576891571743937957383\
53862479771141494361665831166156061901485173`60.*y^66 + 
  18134.476551104908620629089797607316457239517485313712660487263333975372414\
09501957`60.*y^67 + 18098.497300430622841188156720141442945128923387303354631\
33528734955425101515021191`60.*y^68 + 18062.868830034878841954894664826232053\
21575913282508167064779338459859241430275829`60.*y^69 + 
  18027.586418924832601764276714720335312071361414076448238469383731451359648\
07367073`60.*y^70 + 17992.645331139300949755782065534418713528974287209570975\
72519859425373705799167105`60.*y^71 + 17958.040827838434837325328803851069740\
60724201629418719676773947295156728890141604`60.*y^72 + 
  17923.768177835707801365449847867469631816132026666973048376508507117908697\
50734829`60.*y^73 + 17889.822666754709520253010937851551139356412554382969265\
50606740806585916292154348`60.*y^74 + 17856.199604971200688646571064008640653\
20803466285219154312987631503535030896920288`60.*y^75 + 
  17822.894334481674944084772285335433400623901664375007131668377031113513124\
06500443`60.*y^76 + 17789.902234822899745125854613635366476335454613232346471\
60835585106427224911639636`60.*y^77 + 17757.218728152240937231938405879784747\
97624732272337516071118321267900758010269006`60.*y^78 + 
  17724.839283585732981891847749755932985271191069561157326555314831568781943\
29332864`60.*y^79 + 17692.759420879596571095379497109567589538634747355325716\
53840100794187438923383644`60.*y^80 + 17660.974713531019929611329718349356543\
71063742233436595605641240795278592045595926`60.*y^81 + 
  17629.480791365330914690919419925695716320679175089075688820153444170567366\
8403479`60.*y^82 + 17598.2733426690401857413109887198557083102802904314010210\
9193414577924239512744061`60.*y^83 + 17567.3481159214984538868366715401851723\
1362012970200091746315911331159653324834492`60.*y^84 + 
  17536.700921171968365896809173725969465762738190480436146343116887073662959\
94485927`60.*y^85 + 17506.327631103664575717410518412528417412112426221911071\
67996348627179635720056436`60.*y^86 + 17476.224181821677869369779885477041792\
8823866440796917591448489667683639688764143`60.*y^87 + 
  17446.386573397596039286690890510023649080141573373996217015409851699077274\
91907793`60.*y^88 + 17416.810870200000512765768149533541564816907330273217271\
76504470972440576900256138`60.*y^89 + 17387.493201036796890878430976404206899\
41321834195179687415245745274016851566000283`60.*y^90 + 
  17358.429759132480164385058683994342297748714604067114474566368989789857029\
02578679`60.*y^91 + 17329.616801960898322524938755926539208380606518480440852\
16446583759794465865528888`60.*y^92 + 17301.050650951823660946562834242492805\
32820732756685153417435625765834792298633659`60.*y^93 + 
  17272.727691087636326652127209304804258024413173197643372997687337068213137\
0890658`60.*y^94 + 17244.6443704046405879183104862611924667762612112585579446\
1700496222850244845248452`60.*y^95 + 17216.7971994119456060631374609448268239\
9904198375205141620125977891207908713667616`60.*y^96 + 
  17189.182750439426817091734324219419671099332857179915208777122552521329860\
27295566`60.*y^97 + 17161.797656925021794458410022514242998902174645201103131\
11082539813576708718206977`60.*y^98 + 17134.638612650488392866296980191474887\
17847891096892376219614955441814748577463096`60.*y^99 + 
  17107.702370933747847846240879524441867757892114500227998483484379629638836\
77024073`60.*y^100}


==> anc/S_numexpan_CA1CF2_s4.m <==
{-59957.115905160475833759163498566937451714160321016853338255177523557881470\
04713379`60. + 1.139649737919835619005837898144379934615975525208626264035921\
453711259438838673`60.*^-2041/y^3 + 0``995.3927262424369/y^2 + 
  31267.000441969646603122706753795669910385202230931871614752621917383105257\
39182054`60./y + 36893.258137296129449482902503120864620700610880141612651165\
56438358315763539989561`60.*y + 15330.266710941231028706575761740393883556825\
14553794915244870074265262613956617224`60.*y^2 - 
  15291.680178158048055484410182053834390625409552253488220501266438840551042\
74662138`60.*y^3 - 8615.85424025199989896705977816418935247087860763534135102\
333581875669614000654963`60.*y^4 + 7159.2144881747922303260728795556847551989\
2262132184006529031709960589582243516617`60.*y^5 - 
  2511.8264279286940772888444614867405504059432341907379540891461959349019009\
4009111`60.*y^6 + 1550.709190332638916257187101178423869636305977484157908816\
13034791253593505627276`60.*y^7 - 708.691930926660821223851859966245657413128\
68211535152061319242467731483757306751`60.*y^8 + 
  409.12314680472608134705878606775841114896707233383151839024046107875789644\
289323`60.*y^9 - 217.09622820795678832450501764947970596910576148259848335082\
817299625012457192802`60.*y^10 + 122.1625106963900714215883823599812646652964\
5826812410765841866449387522871391997`60.*y^11 - 
  73.178183266480916292114981339834837749920005637852174235860359244526279925\
16947`60.*y^12 + 40.862509919289691359103616862227586529229464329668656062556\
5361725107273644901`60.*y^13 - 25.1036957186091735852461433223533619303439663\
0749920566490106557597501885773826`60.*y^14 + 14.5093175892420824865154005704\
6437400445670052078819051683521007643880192092755`60.*y^15 - 
  9.5104774395992179322181019839517791137212954164037152204021462633973690154\
8203`60.*y^16 + 5.21063048375409538348863254817351942241257734117346149280893\
375492206159057211`60.*y^17 - 3.103383253258044164502324399114326317121847410\
48229623576142058962725460110523`60.*y^18 + 1.8037121646824875385709056534377\
7242996108482843791421672848371096109929076771`60.*y^19 - 
  1.2534095559338236147209525324491270738814421797963037025896212967883795434\
793`60.*y^20 + 0.675030210263949653671443393536164567011856932686612959304767\
03889434820106862`60.*y^21 - 0.3729063239224371978817743410109556428827493525\
0239574571560517066898570805633`60.*y^22 + 0.23289008226126279875531982300495\
404585319127603905814657302284734077405184723`60.*y^23 - 
  0.1816538417753411102392842130932267422279035258354994436106846147968066508\
379`60.*y^24 + 0.087378631171353590269806317770686189736888374817683911985837\
91292977162067368`60.*y^25 - 0.0332380517810447345832361435926458832237108215\
7628544567091149949840949731584`60.*y^26 + 0.02750188671090853562251329226434\
243710261751191758134430335418359802947999856`60.*y^27 - 
  0.0311171225386766189235985228930030773821881694608356427666411682644007127\
331`60.*y^28 + 0.012195264359085806052940977265981456954347076703308617986096\
23826706732266242`60.*y^29 + 0.0008970356954222196888820003562394730152331670\
2774803114733285283784029363735`60.*y^30 + 0.00289179125551893866883904364590\
598191372460174100681106766774225197590703349`60.*y^31 - 
  0.0072243788274672206234824294796514000916571650496482835172634075637374675\
6414`60.*y^32 + 
  0.0018521312704832478176766542937040394530778346058436296812333893627669447\
46`60.*y^33 + 0.0023383390988974029395360207710713572335284647049834341057858\
3360513333776457`60.*y^34 + 
  0.0001227161860933068862881153900397907137960491547374466071241257753061593\
02`60.*y^35 - 0.0023538237815451257871818622019895727180911265817926057461119\
9453294557033008`60.*y^36 + 0.00038996543108741525132723902484718470834877744\
154981383978203344507961401561`60.*y^37 + 0.001248205293621253044843066190008\
51257250145333823412311257898423441682443969`60.*y^38 - 
  0.0000882391431040613471306594871781720570392035263052247574296664929086616\
6946`60.*y^39 - 0.00092642230280597766500076875978094211467684125772236802114\
447930563743812224`60.*y^40 + 0.000114378540626025087667976542592386967543234\
95497820064171356751942658916763`60.*y^41 + 0.0005799781551018763977516383593\
5427460227990874931583789708607264266918520804`60.*y^42 - 
  0.0000549052354152242571764125939969347405081343298390396199281564780995133\
8734`60.*y^43 - 0.00040035640516294552901425286157544811182156686142701418272\
028782560078860338`60.*y^44 + 0.000043528331772377195060576723673930377227433\
70794586535475531876566478647972`60.*y^45 + 0.0002644875587916719583152185191\
2074253560857862014712535603722285118080402239`60.*y^46 - 
  0.0000265085003456562330944972044090324349134877036913305980419079451339893\
3764`60.*y^47 - 0.00017998587804679983375314750899825607031850866610785467319\
000767511086042017`60.*y^48 + 0.000018585797269042758862366189315271015393590\
0654952314259897468586928319061`60.*y^49 + 0.00012144524279696309371064567851\
770426380450604411046069280119835213191709401`60.*y^50 - 
  0.0000121857378589547022522412047506569731200250797522741563771358237815555\
4871`60.*y^51 - 0.00008282056091773516058031848651757481989360881476799760667\
432488529153451952`60.*y^52 + 
  8.33378310744009298669750885172110417786405174733915855463205800381646144`6\
0.*^-6*y^53 + 0.0000564939535415333775350548714117153333392450525060124844495\
2696164484883621`60.*y^54 - 
  5.6147296948036893314193432660348812767956129531914359496486570138262528`60.\
*^-6*y^55 - 0.000038731953521242524755915199011312312689404094642430528515092\
27102312972623`60.*y^56 + 
  3.83399011657889703277893509438016437317076108575460862432719450420903169`6\
0.*^-6*y^57 + 0.0000266154169120142282527240508519364330249146331116479102142\
718335702857761`60.*y^58 - 
  2.61410497929033779585163272525233834332355174997621190741648723489906087`6\
0.*^-6*y^59 - 0.0000183512771154897990326178522412419871543726591474811134662\
7027791276826676`60.*y^60 + 
  1.79283814635476638564378462992206782642686018416120798904551533470342401`6\
0.*^-6*y^61 + 0.0000126852444978737076669001442429770309761092214869944517063\
4655205052084289`60.*y^62 - 
  1.23183967500171817932075031350459075708970015660864880897841991373487182`6\
0.*^-6*y^63 - 
  8.79215553559294086402370006979974906246783624485566343106137976671169818`6\
0.*^-6*y^64 + 
  8.4936030904915487138876450078170100481153470119537306856932037953343152`60.\
*^-7*y^65 + 
  6.10826481591651327270147609676622999766328305653792174678348030467895019`6\
0.*^-6*y^66 - 
  5.8702634956539231931201768210243069499487396810647854158372199562663539`60.\
*^-7*y^67 - 
  4.2534313301534364073903197030919877150999118012807816188351671299428949`60.\
*^-6*y^68 + 
  4.068101439836059816359693177565418867406463405017133495659598036567937`60.\
*^-7*y^69 + 
  2.968149083700471071930209634909891081819893607152841594554163313307636`60.\
*^-6*y^70 - 
  2.8257049587468082764278181130185155258539219359302990701649636058083286`60.\
*^-7*y^71 - 
  2.07545265228716034205690424983637422680762555147564542671420981343154685`6\
0.*^-6*y^72 + 
  1.9672228150791711459015139597176261549470782579397669745185356326233672`60.\
*^-7*y^73 + 
  1.4540143013328257528930634200348491006832469016785802238502935432887025`60.\
*^-6*y^74 - 
  1.3724332487899242778716959166271078164107515650012169101683716887912243`60.\
*^-7*y^75 - 
  1.0204959050660708426431503103136410197536106694784617204807251266133695`60.\
*^-6*y^76 + 
  9.594057060559983958792370358711264767913545176700309623536105838720649`60.\
*^-8*y^77 + 
  7.1746204927572230216667789101031729606793959936447372968756035546995829`60.\
*^-7*y^78 - 
  6.719461879894712308120034047454339661372866771686385608313919222254061`60.\
*^-8*y^79 - 
  5.0523631563277056979817928537101718434770829139577306954667396881407391`60.\
*^-7*y^80 + 4.714635651364693888316125959734540631120673365037882710157100904\
3591443779430317012668279`60.*^-8*y^81 + 
  3.5633877097545076267118961412044151398025190737438701739609023451690324`60.\
*^-7*y^82 - 3.313615983412712321585102307400867129858930419172043463928350529\
2998278894211046426869119`60.*^-8*y^83 - 
  2.5169367049494575268833144358470674696496232374754207779092025432808369`60.\
*^-7*y^84 + 2.332709882295079873440091511593778235249566100992989262299797736\
9781788021365888369144933`60.*^-8*y^85 + 
  1.7802955896855801845433948334784373659131193474926634415435784395564632`60.\
*^-7*y^86 - 1.644710577749240322926691713349884885249340755897908870188982064\
4013595062528687439343193`60.*^-8*y^87 - 
  1.2609405035056696464666498125506963366313711405807464084138714846103639`60.\
*^-7*y^88 + 1.161333715058706007236281809622341002879455675518393780604095795\
5535464055779738570580315`60.*^-8*y^89 + 
  8.942390338069472058908774022883549489303058919339012493829486171947286`60.\
*^-8*y^90 - 8.211714965656305988086248040283741855154211883886987403387810290\
605600956808155352084045`60.*^-9*y^91 - 
  6.349577458681320799828579400250501623831938281018747773888493911748518`60.\
*^-8*y^92 + 5.814234839236888160350460701003270198739525497251299806267459899\
376376082749016192550661`60.*^-9*y^93 + 4.51383196506513465139281961770487875\
93956867979585899935063141352367626769956898834849803`60.*^-8*y^94 - 
  4.1219951419668844056159620688933203163595036373831332242698424534913923460\
91524379092087`60.*^-9*y^95 - 3.212431938978350188710269092118136327471687937\
4780841116011273609285229262338546713413324`60.*^-8*y^96 + 
  2.9258671034850250851400068544682174615860623931605503553319305619752825555\
65883513153147`60.*^-9*y^97 + 2.288708114214466639408260307026759416467114240\
6606907682015225381671490975312587262445808`60.*^-8*y^98 - 
  2.0792726294868461788383119134613391013642671219378340987465562426352072742\
70102931079034`60.*^-9*y^99 - 1.632284906318170908487063200582136188853078045\
2971299766218664339607636820088690354196189`60.*^-8*y^100 + 
  1.4793021811484140499298133425103893034767141469761149981566152112958581053\
44958479540209`60.*^-9*y^101 + 1.16528691983189180352868550078164660542359477\
58656262781633355392841769685913383152844489`60.*^-8*y^102 - 
  1.0535888142809342924464142012995013948450010974623879176133844446758171565\
0741905802928`60.*^-9*y^103 - 8.326920726524829953171917480943987966572145240\
326020637000739926943857224258207288745895`60.*^-9*y^104 + 
  7.5116535154506120224607437252470415933523988344380799770893136587161198674\
8505719172907`60.*^-10*y^105 + 5.95572850515604719229049831280907464682340577\
7297227545898316982862594734540952938393347`60.*^-9*y^106 - 
  5.3608359830977937500499222882558497682090229225536085299630276166285982514\
3442435527334`60.*^-10*y^107 - 4.26353065046867083789780282542900314467156712\
5077612390534159122249488676029776202425062`60.*^-9*y^108 + 
  3.8295302651027329400105482582400806655070102129059096660570383839163236093\
0466293869528`60.*^-10*y^109 + 3.05473732099925087278164755083265291606116629\
9130515305293387432683947433115723630345021`60.*^-9*y^110 - 
  2.7381603074171117879836468336581473626604240440323955356759684890177153991\
4086632217059`60.*^-10*y^111 - 2.19045856350298651653524537066538798660208779\
17498023995327508242797303604806028987335`60.*^-9*y^112 + 
  1.9595567198580182821461874173688356874096091324436171291704310267081831667\
3640846142461`60.*^-10*y^113 + 1.57195573662856334671085431664456015533655479\
9131669976804726613604533334453808483614224`60.*^-9*y^114 - 
  1.4035517647095360744359688793611215446255706332284188435474150727423597430\
4695070986462`60.*^-10*y^115 - 1.12895790349113516584696727801304089181339891\
0427488588828728708972906536360770245330952`60.*^-9*y^116 + 
  1.0061377047970766609455325618126831483629968086098332401955087894598080942\
0218173750957`60.*^-10*y^117 + 8.11401905932079036784185113886895305035249491\
767031205645457136676292049686831263137619`60.*^-10*y^118 - 
  7.2182557494749527804936015048332064860345893113521357546837533188733632639\
001653559849`60.*^-11*y^119 - 5.835853532158263492527506574545292367617056954\
90043196552217018335605531524194515130383`60.*^-10*y^120 + 
  5.1825208596479189150245815280713635749683554169575092529153840546928609584\
972157576725`60.*^-11*y^121 + 4.200225478177101967715980701892746688322787923\
26054991545319886398440278193611391822577`60.*^-10*y^122 - 
  3.7236813207691765483607954480627498682096263170335065192322843736864787733\
388172345129`60.*^-11*y^123 - 3.025038889975435847976592839396104341406976170\
35217475104409538146510722526360246171651`60.*^-10*y^124 + 
  2.6774160994527718178255160971555143278554276061204720746521880656325537076\
574980511131`60.*^-11*y^125 + 2.180068778983481133316244852694279574035479652\
20439005560744130207967726130914405234484`60.*^-10*y^126 - 
  1.9264641838441692666760560681781950398122529319004304975758081225929928932\
544850067859`60.*^-11*y^127 - 1.572104752083570108828126340044006324628316672\
36748375194172610889205484888233017093254`60.*^-10*y^128 + 
  1.3870687612189937591506092207887287569448999637915619187749321321520711479\
892396903271`60.*^-11*y^129 + 1.134374364260639339858268201977221521416515622\
57188288441391643291767801699585023368555`60.*^-10*y^130 - 
  9.9935034023194500742128428648334461633650105778741443684985716944570383065\
29090769545`60.*^-12*y^131 - 8.1900571852386601568426013165371994511384719777\
75423141805190962938204637347587844888`60.*^-11*y^132 + 
  7.2046258364234554895993009200500900028369560082384438443920226910337854029\
94558535485`60.*^-12*y^133 + 5.9165072969454890237645199478844935424169880778\
779986128217187648473517854785446987544`60.*^-11*y^134 - 
  5.1972136048812500420233281327406242074037783268289708815317338237929635964\
65160561808`60.*^-12*y^135 - 4.2764607064881059534873226930715836804086277625\
95043844943739471621810350708860356187`60.*^-11*y^136 + 
  3.7513460502669904129876462208852396235334388823560253922935757126740691980\
84386146328`60.*^-12*y^137 + 3.0926955563924115908480782158321851920489900611\
114000312931447652631315651721109134297`60.*^-11*y^138 - 
  2.7092771368799650189292674716051919248649296180665500883019938514458717296\
54610125038`60.*^-12*y^139 - 2.2377767190740923429452990425588468715041194548\
001280927785876832474997244241120880588`60.*^-11*y^140 + 
  1.9577720824425404042271546712281753567371517251682181315025368081395178899\
48497007863`60.*^-12*y^141 + 1.6200066869568177889917352351960680433701629540\
156757140704440914434731643982218068891`60.*^-11*y^142 - 
  1.4154880178189304268339835980225399057276036908453042635032667466031327813\
93832195143`60.*^-12*y^143 - 1.1733597466621692290335445886822143101072073857\
25705231377131912558568437540199935585`60.*^-11*y^144 + 
  1.0239503581174435915125179430245319243736398969692843444526006660536047515\
60130855017`60.*^-12*y^145 + 8.5026438186568811273713329699668040157547841891\
02616259196821109233859499543092953907`60.*^-12*y^146 - 
  7.4109485934430597621232982593783488590270958647184819407359792302218642811\
0086486322`60.*^-13*y^147 - 6.16424019133124165567991704824686917128600984657\
535898996443959709213484648769039939`60.*^-12*y^148 + 
  5.3664206946373061872679218733565575727656960633491336534800829492346547262\
4086043633`60.*^-13*y^149 + 4.47097717432157114542536919377948273011315321837\
1160205003705791281072872472012014123`60.*^-12*y^150 - 
  3.8878161803665939609195582155626130478391753288365909832514916117001548535\
131462857`60.*^-13*y^151 - 3.244273584367019902854597159841676817638985865392\
995792549434851978858164425327099993`60.*^-12*y^152 + 
  2.8179360797965923078544707177997775393602024778192836117694040386185836092\
4136770465`60.*^-13*y^153 + 2.35515554081245657992768785785494223335373600720\
1060444979365699003145600262429952634`60.*^-12*y^154 - 
  2.0434099422363927685868327435349287277365589458665187469297282678581639874\
120990121`60.*^-13*y^155 - 1.710424884832632025515305537444638773035211166215\
709838081516223714370390413213708966`60.*^-12*y^156 + 
  1.4824278774939585218868565651878493562052665808913719590794776954835453509\
8782780618`60.*^-13*y^157 + 1.24269935293559028191559943111801501751149390830\
9231836068477691892605753226581207967`60.*^-12*y^158 - 
  1.0759208222930403544108763560318196503424108736800698906393184795264968968\
6965554867`60.*^-13*y^159 - 9.03236193612385845476993814305978601147045406437\
445414778031287631809828731035631135`60.*^-13*y^160 + 
  7.8121553996340797308745166873128952223304225989162659712427315823855980158\
121364183`60.*^-14*y^161 + 6.567581813245367673567745685972624977381392790380\
28224159408316823314177930486107059`60.*^-13*y^162 - 
  5.6746697921873537819625379790313708733364740827670580915891256266130220227\
84253924`60.*^-14*y^163 - 4.7772109046793744653818426576985905612244034514006\
5725034588878837094186229845454087`60.*^-13*y^164 + 
  4.1236803121929045405813790486344634073231157314363725010642554186554579480\
120628032`60.*^-14*y^165 + 3.476194883825348551546130778975493561337723929910\
79104490871391210194029406557273641`60.*^-13*y^166 - 
  2.9977798413084748909180491022710981617590206377251359515731382003985932441\
957658405`60.*^-14*y^167 - 2.530409163372397738060997678761713405489098909154\
90794791076676722920604478970050842`60.*^-13*y^168 + 
  2.1801213511774039456712278463077345081417776766073236034023403722085214826\
240352499`60.*^-14*y^169 + 1.842598081758083226098576091701467468601455412203\
42608917611692771298050870202380853`60.*^-13*y^170 - 
  1.5860752062708596712060953504568150536067602970941329807568207794330445731\
040947572`60.*^-14*y^171 - 1.342208942945693433745726194281269540526705480866\
60195153458913106829124051075253353`60.*^-13*y^172 + 
  1.1543172581673333746325858606004736191308256457438865974091046840493269677\
635443155`60.*^-14*y^173 + 9.780382470078367697174994508397585331854241887123\
703327417434967509558332201619472`60.*^-14*y^174 - 
  8.4039057374234139717746353929334088177455532716744221268835361228792471397\
36203101`60.*^-15*y^175 - 7.1290951451636248984595881865779333085819456913976\
012191933634649027497979889875997`60.*^-14*y^176 + 
  6.1205172150422999642897348511119698182422105701873862897171990630464770223\
21336545`60.*^-15*y^177 + 5.1981956645896527934472651667694970850509546483822\
861812546058351387909325974686983`60.*^-14*y^178 - 
  4.4590522730099288567866482068461502016303400423361132429163875736512724194\
07475455`60.*^-15*y^179 - 3.7914676915959948735851402315778418588928069985426\
549582911896918838723576313470185`60.*^-14*y^180 + 
  3.2496839924648436655820423481384068925298797246000591260940951637553398727\
37125587`60.*^-15*y^181 + 2.7662766444721831888796837971432508628562451098286\
344123659945039892390396278846995`60.*^-14*y^182 - 
  2.3690846514586592135543361292697472857427052915302778536826869502541421807\
34042455`60.*^-15*y^183 - 2.0188983876993747615302985442891515499997084563783\
97564883751612379263308188626095`60.*^-14*y^184 + 
  1.7276579710839426627064744652384669721392032645444940393079662091389377385\
53342464`60.*^-15*y^185 + 1.4738765004598474719564227254740969381709863412113\
578578178587110752841273092007789`60.*^-14*y^186 - 
  1.2602875990660131852649257211714832839077358607746954695922033736911788363\
67807047`60.*^-15*y^187 - 1.0762986154827842944172767053071877835695641810863\
913178698882296408651005352064013`60.*^-14*y^188 + 
  9.1963041522974807827714599879821631321768731926204558078438271119649483899\
5991949`60.*^-16*y^189 + 7.86188850858688602620685919375523748630647180391160\
2618345457082013857279551895076`60.*^-15*y^190 - 
  6.7125250079219022210618000709749691021895263543280449840222778728770098035\
1358528`60.*^-16*y^191 - 5.74434919805389815769156018900969089971318759941184\
2628325111838594576233813488372`60.*^-15*y^192 + 
  4.9009997752897081659412418025857050162028654452039027703492415850020770835\
7445877`60.*^-16*y^193 + 4.19828732853126712184136200985274287417843891443380\
1860455540722965583806102549759`60.*^-15*y^194 - 
  3.5793730162032923673697893952569464999102107491154063575383801822749715300\
9963445`60.*^-16*y^195 - 3.06915239635879607442901310409661673220734529370545\
6370198169992837817576730349093`60.*^-15*y^196 + 
  2.6148703891715408641986672594385127717747939818467695963434443166085186729\
8447902`60.*^-16*y^197 + 2.24428180486681830394513691448896013005684642265459\
6218763647101303373007628305065`60.*^-15*y^198 - 
  1.9107849130131726030196786727861555019990721744321709632864634108509723131\
5832111`60.*^-16*y^199 - 1.64152198226374120936656231134503201473577891722552\
5831308670642237975549192137799`60.*^-15*y^200 + 
  ls^2*(-19976.07930780486184452100978374932989787492760025536022786061913746\
937072057647141`60. + 0``996.0691865121328/y^2 + 9525.30892568425309901873473\
810345274488581761890532084919603200387729934385978568`60./y + 
    14232.2448419305512897786953427679685826392055783189077846248872382652230\
5107754839`60.*y + 5964.17350342770951240753240154797518126428686947642815105\
220629898986312580521961`60.*y^2 - 6757.6213477711512136979394953169448827328\
1405630810716281499545763848912055625811`60.*y^3 + 
    3377.57114737692960409087685024837093107466696787210291888563505352291144\
859165204`60.*y^4 + 1202.1006643826399389310230514244878640009170123068677962\
6564046375679827974886937`60.*y^5 + 240.9953115686748144944213039922805887143\
7741485469189849890927372013363579586588`60.*y^6 + 
    438.397339645602354165747490339442760180773924195777749447575038161356641\
02973937`60.*y^7 - 17.5401076600492891819767962418046593716483702399197517177\
5393269527527604787729`60.*y^8 + 123.6382782826811688763245013216827132282081\
3786187792173488092962624469437411454`60.*y^9 - 24.75406096271155006671350199\
796085706852618722233513716354983468613875007626945`60.*y^10 + 
    32.2597235524469842286541829965948573163647229341269022631630228137402979\
3132208`60.*y^11 - 12.6185668758210423993683791000460077370024763553789642823\
2387694398241674957678`60.*y^12 + 8.03396532362727687983350402816621238593565\
150915770480877816600609088736338663`60.*y^13 - 5.432923862071526690403103045\
60248713917448819584804753038820236578343984105954`60.*y^14 + 
    1.91110104722046888527129032872250400128402343641197198411083870823408994\
729051`60.*y^15 - 2.156771712088263243356741534818482390215264040710061308086\
41472557640678860288`60.*y^16 + 0.3996077160495649742177743331978734921327827\
8330800748400840890271015332299862`60.*y^17 - 0.81152485222617834920918315087\
044484704773073096020716010914590471534530251958`60.*y^18 + 
    0.06216800497154548050975461869484467986224786953864586945155379173404564\
265546`60.*y^19 - 0.300711630247385978515518786725342294323261036291461003885\
3930896985352236275`60.*y^20 + 0.00212337528936822273750212843030617926725840\
512086281474870187331253785799305`60.*y^21 - 0.110490435756105228302565347898\
80196342299842594318625653431342882409632722796`60.*y^22 - 
    0.00484730284998032383883354559604963230675298287584102284763064926084791\
385251`60.*y^23 - 0.039685585774513613461885581643991735414523563852641288993\
51194733264654148892`60.*y^24 - 0.0034658559428729380016702677037456695981407\
115517777591826620052702367693044`60.*y^25 - 0.014134536107705795788929168435\
84042210571452495195787840335085416797409501436`60.*y^26 - 
    0.00162809534055736297845865380056732722264575582395477455227399550647953\
859431`60.*y^27 - 0.005070510298467175456300243093550641971639456886821384479\
3202246020240556387`60.*y^28 - 0.00066237342124989077612443239557741006916162\
141621803445973839503633215576189`60.*y^29 - 0.001799454660104060397428895223\
35798032295377208174430709365591536429012210677`60.*y^30 - 
    0.00026931169907787146940224927979266267824956523897060294437396787202709\
594813`60.*y^31 - 0.000629014432688465926068295567655769005402766942320965962\
10425355701091073592`60.*y^32 - 0.0001045788729047940330248836286136044165113\
107406130495822109411180931739517`60.*y^33 - 0.000221929788628762695661238971\
80156677050702122141922385306820293636212225695`60.*y^34 - 
    0.00003742800583853818909204461804374179943180590442023731496607542955396\
266201`60.*y^35 - 0.000078592924346615517673065388104373101869715144527405646\
1137717509745474446`60.*y^36 - 0.00001356052444794294358436394234660610822259\
641585335493105002886809721359371`60.*y^37 - 0.000027279419211297949935690699\
47740360122642201048036125474335807746633162511`60.*y^38 - 
    5.07561652888767702066090481825851797033868803235687971919261031666081518`\
60.*^-6*y^39 - 
    9.4559961651946967825499956894347114569628052445570457638612131035832729`\
60.*^-6*y^40 - 
    1.78384540621690086924567617279582220163657800790252718135990201435929269`\
60.*^-6*y^41 - 
    3.33786773610097234535775974722441158878634799525055722145270957441660991`\
60.*^-6*y^42 - 
    6.0580464426222210907394801361436201027588939311692561995362747201266745`\
60.*^-7*y^43 - 
    1.16354173915241325213244683704547252468811779855672492840112854476252351`\
60.*^-6*y^44 - 
    2.2024298482904677268186312998573003521996267668137032079154956763717054`\
60.*^-7*y^45 - 
    3.9738900732943118676137567931011620234509814481685748350229274742265559`\
60.*^-7*y^46 - 
    7.939662748845562684832632484945799149455698599641193966879723831250052`6\
0.*^-8*y^47 - 
    1.3845028760717952245617106273937013843190790911424894339577983030538847`\
60.*^-7*y^48 - 2.625150760059435253766550576920559212258358689505395979103766\
2790320190150369047726867346`60.*^-8*y^49 - 4.8764172094521673185223680582833\
536808203171275946577750308255906597228637318371078132897`60.*^-8*y^50 - 
    9.01443976763724050483670667378982134458788832668199101432660322943907608\
2607873293726709`60.*^-9*y^51 - 1.6626235793913211974509103573154465081077540\
31847652838042405437600142725035086052960319`60.*^-8*y^52 - 
    3.34679077930819105969361508955372501026788843519786743955061283878957381\
075659104157852`60.*^-9*y^53 - 5.65690305089500200710411740640725926800059676\
0994025698297197679332734245417470968294221`60.*^-9*y^54 - 
    1.13884755583177615077330748430323673175092437677155470770547931969804875\
1573812876503389`60.*^-9*y^55 - 1.9972500533956106060481850966999703349518712\
24470566060936205844019063304228140356193579`60.*^-9*y^56 - 
    3.64472551356448149901164235493129565776871937267300798042627881153502759\
349153132624949`60.*^-10*y^57 - 6.9283043180743003139813695386187303342030330\
9738647050425648942143666586732528519237622`60.*^-10*y^58 - 
    1.32873549429141657670084668953521903842654124759833722412646538237996550\
88961472223009`60.*^-10*y^59 - 2.31023854338979371529916213302537475574155962\
990786299961397851809104323776035658116002`60.*^-10*y^60 - 
    4.87834090540718131479949832708930218563101455683390434348099137552641911\
57802949100039`60.*^-11*y^61 - 7.98757449131439503737325545177707194179750319\
80700358032256520499510671266272235424851`60.*^-11*y^62 - 
    1.52795896482457326498903038360191905543281345413798493571000395853789982\
8951032922336`60.*^-11*y^63 - 2.843046254916495515897668106334443718310646785\
9744954976465431466362876055257196454559`60.*^-11*y^64 - 
    5.04316720363515260231419233770529316225349380327320610700585257266783099\
771128908717`60.*^-12*y^65 - 9.5408472242545853168239216915169428098451942125\
77941264776464564889070619307390551245`60.*^-12*y^66 - 
    1.97731942823442553674795704571475767302487695450266498672001065127392771\
2974074971128`60.*^-12*y^67 - 3.161733314100396176137816654216814834190016588\
773194074176765962956720713306307917072`60.*^-12*y^68 - 
    6.70246063248153849505447836900504309178637997807734892535111968686934113\
1858463845`60.*^-13*y^69 - 1.131037407624722744628115645197069886050349482953\
320238230780342299384628530139039263`60.*^-12*y^70 - 
    1.95423113528996842581533707904465521221127896048043375941656640774908068\
212804790775`60.*^-13*y^71 - 3.9584983415544226955304853649938973123415123368\
3308535931269202024776156688847497796`60.*^-13*y^72 - 
    7.31687465835570254964088062599266543324628012203070530204191852224493497\
84774074839`60.*^-14*y^73 - 1.27306860098113022597186960711606752130178821959\
116067427853503930236720524175180425`60.*^-13*y^74 - 
    2.89995181634950910928243531461883288195322576575926992791290065110636547\
22208973427`60.*^-14*y^75 - 4.35180882805920440438925634165070786911272846679\
95016180489394451766673765718911133`60.*^-14*y^76 - 
    8.41993443438759107141086560820741219099190271354705150979587936441371388\
9535195424`60.*^-15*y^77 - 1.604041336869358323686793314366450845964395696813\
0437148648824364479403826417640214`60.*^-14*y^78 - 
    2.53026378781440436322819692768684065429881856471148929551687599314433066\
1556631078`60.*^-15*y^79 - 5.305238225465533404619248462751764927976143174238\
242787910365028403341777370195163`60.*^-15*y^80 - 1.1299007675794398349720898\
92957240467798319505036514189756476799721652494530066701`60.*^-15*y^81 - 
    1.66871068499919384797378577209951188506180357178962933026565245031899356\
6765556726`60.*^-15*y^82 - 3.956936964820226930607223684922181661133246154479\
7205972869566378502773235209045`60.*^-16*y^83 - 6.151530696024517749205081300\
39321863749919227897077451519999035799901604754289354`60.*^-16*y^84 - 
    9.52961767976230173550327611437803928721067127968419703475208208567400540\
09928397`60.*^-17*y^85 - 2.23311030637660708282686264449506519165880079055438\
617827002009422022518562342161`60.*^-16*y^86 - 3.6908918627996436180052738159\
593231852408830078809048814850027680152279059382766`60.*^-17*y^87 - 
    6.75089199608828281368239015108467062061981734202876909038429036786738686\
69472975`60.*^-17*y^88 - 1.76083315126708085211219563628386044174741804433839\
20258793062304735443605768367`60.*^-17*y^89 - 2.23191361687760178154219921912\
09310496244840169728155644975802168212101760013096`60.*^-17*y^90 - 
    4.61871491547577793646976033784437878736310379674876696575376554298731525\
3846721`60.*^-18*y^91 - 8.930876337463984619354529292875248265073225391221068\
483370605931799623069843395`60.*^-18*y^92 - 1.0537359612793489730233297888593\
80713268697264141677835973643675089454387054495`60.*^-18*y^93 - 
    2.94000937567219911874094167503072703884834176633529495277998990579122844\
3527586`60.*^-18*y^94 - 6.324280375357120882153468374615344679442601661883384\
16462015562548262580671302`60.*^-19*y^95 - 8.23804268943302819457653863503695\
228684899293203428485126603485063248998160767`60.*^-19*y^96 - 
    2.49136454670431923528775102340384735115888991257603640515981120169029809\
880568`60.*^-19*y^97 - 3.2028582568372354455488780235567597659343176156534746\
3704546916961230351691891`60.*^-19*y^98 - 
    4.04398951841622568508046020906991832217505086119120686754759354565804271\
9775`60.*^-20*y^99 - 1.282450389845934691433051168466840628288086741805991929\
8531291534876902453706`60.*^-19*y^100 - 1.53586315243682434544050667983600476\
44371896159426361401317752887947116594534`60.*^-20*y^101 - 
    3.49782357066241411222376715937919863926827794660931736246788464772317859\
86598`60.*^-20*y^102 - 1.1324005671209413505115314221687286158902633287533805\
017728394871311577835479`60.*^-20*y^103 - 1.036329290546007152443306159375484\
2143276542009935066604201545782278862251577`60.*^-20*y^104 - 
    2.72009396019787781808122730861216868078082057070422186746652785020949981\
7413`60.*^-21*y^105 - 
    4.97277263406901787759316715362676382166588621227608034876375990543064682\
9163`60.*^-21*y^106 - 
    2.13117815444821417513409035563753487274249816282534899824952041733042547\
604`60.*^-22*y^107 - 
    1.69273578811759071263478361235964353092977229755624572582776441058268357\
6814`60.*^-21*y^108 - 
    3.37401226585042981291937659742030087267728217369698136505625744538545336\
371`60.*^-22*y^109 - 
    3.65362685213411672909816295899745817487060587549317037119851214831466995\
206`60.*^-22*y^110 - 
    1.77525480897198196949415602187914845306942577563810740693340207139433857\
606`60.*^-22*y^111 - 
    1.53753195486964432363843937150611710599954844300481074883324277863694078\
26`60.*^-22*y^112 - 
    1.30378125720544512796833179920187108189246906683434553208427179884557317\
26`60.*^-23*y^113 - 
    7.77322406299584912462165752001700252268805512913830415487343544983737727\
84`60.*^-23*y^114 - 
    2.26571967544247841231794335795230773453334747034260044626610357857036645\
2`60.*^-24*y^115 - 
    1.83518654042682274718264702817207020200263709720580545845877231427705108\
09`60.*^-23*y^116 - 
    7.83849387906778927856559785383911295731405587299758694464951141504579888\
6`60.*^-24*y^117 - 
    3.71948378270367659282445662605447094664564558166128943843256539858630185\
6`60.*^-24*y^118 - 
    1.93554333829762820619565319047410436976913197924681380653131122094733050\
2`60.*^-24*y^119 - 
    2.76996277028792500855478241418559243215304523735161617799612236513873292\
4`60.*^-24*y^120 + 
    2.51982187529141348190285487522411909059103985699520260711894270275321205`\
60.*^-25*y^121 - 
    1.07678477400682317732318896845212785138122553533240770798067898740144097\
9`60.*^-24*y^122 - 
    1.49843156829111943665624578361862947514770445820511757881375415563683277`\
60.*^-25*y^123 - 
    1.28343587200467376263488519511272008188085489597741351039332980302639142`\
60.*^-25*y^124 - 
    1.46540137718695024229885753959091555885314176615708670618737354868457558`\
60.*^-25*y^125 - 
    5.795320407948509047685317571387963992775986343237127086596365185896602`6\
0.*^-26*y^126 - 2.01963029513811694438352178824526307785195230238165223078849\
42168695324855402265084566048`60.*^-27*y^127 - 
    5.1346473941145623723239198605981870094329885066718269182892636955470834`\
60.*^-26*y^128 + 
    6.125166398605807355274883070846118934231256518744132997050531620428069`6\
0.*^-27*y^129 - 
    1.0695712018982283468402851973135713202721151866964944614497455116228891`\
60.*^-26*y^130 - 
    5.728325656580319204510619587832182367700410515118430926787119535275738`6\
0.*^-27*y^131 - 4.51574846322609507492089766095276675096551457267011412485978\
997501210517331761137496848`60.*^-29*y^132 - 1.781398829464986809395921543044\
1867168406687964319697415331713047644446554000483365432985`60.*^-27*y^133 - 
    1.48970774465191700546666931648200488213473395678716112989688806934632641\
78961002611940134`60.*^-27*y^134 + 4.9151760990772252031864396505272178633082\
09028700906640808154321831065729842313647517987`60.*^-28*y^135 - 
    8.01692710532048287230213015464854579684591105665625533097186511772296022\
8220404689201387`60.*^-28*y^136 - 1.46926365213136580108905302827657859661566\
888282441812735996286479877963360927786426465`60.*^-29*y^137 - 
    1.68686249240519971363191364013827076114648333225310569303321905051156011\
859066817798601`60.*^-29*y^138 - 1.353661353667194624395654729415088194465613\
570803198172412767095653759231180691424706287`60.*^-28*y^139 + 
    1.30308591732685932067801930674453175363030267690332242854524763354268418\
0292989602394`60.*^-31*y^140 - 9.87438080171074709545963450221057468755410981\
1973247023986990720667524245001994833408`60.*^-31*y^141 - 
    3.71829873527078358562970167432654989688557952286316695868384615686529495\
748651743404649`60.*^-29*y^142 + 1.185122068194649409783857250031207290023845\
54255251248095257608997468759652538414517357`60.*^-29*y^143 - 
    8.01389407636913221442055757020309275550615010326664020905543972519837816\
13334879734006`60.*^-30*y^144 - 4.1653352664100048115248610001833349343882270\
352153580230896467579401351438871118394925`60.*^-30*y^145 + 
    1.96194188480914954856108890808591244719398013149515090892581054889258627\
31470257112172`60.*^-30*y^146 - 1.9696367911848622995798889184431724876867497\
865833141775165539273255562704949171721877`60.*^-30*y^147 - 
    6.63645213885305975408325485161539556889608790386429790641809474294681747\
4161597206458`60.*^-31*y^148 + 5.85154425760459639639578424725589459622520081\
1649524482388707578812562624239056202183`60.*^-31*y^149 - 
    7.00661641140800734656241753267625286722626772389467142146377161416486909\
0052841175504`60.*^-31*y^150 + 9.74095993332695812318913203161600166504874761\
701520646975304923914857462426157414383`60.*^-32*y^151 + 
    2.20477910781595192265258634682005013677374013977296991814711925502373951\
465891468676`60.*^-32*y^152 - 1.315641092019651956737833932781731077691012333\
230844328196278801803176647595214571476`60.*^-31*y^153 + 
    3.82716470925275295565840433733751429107164897275456174865627656503987386\
456472165067`60.*^-32*y^154 - 6.328313150393761739519778720566191465129241208\
8239734360940081522173148367375505225`60.*^-33*y^155 - 
    2.85409803981921585442231295984521881702099335526323193729671816360384194\
378755882006`60.*^-32*y^156 + 1.589582581803129199698961761264477623945605253\
69426650503737562461000819095161885812`60.*^-32*y^157 - 
    8.05906703703307131683451661085940335586164249256450689532661243863246712\
52865929477`60.*^-33*y^158 - 2.6873921322124688702803372937486765894017297807\
440243884267055223215062878905923045`60.*^-33*y^159 + 
    2.98515034426705902969844738415238696816218535156589048950716808104515252\
42920178647`60.*^-33*y^160 - 2.3248490398388800108239136891063463728960292250\
687057205045676259514123800264472014`60.*^-33*y^161 - 
    4.10344200602209939458304788177787987593064029689668793544198258749237720\
235423476`60.*^-35*y^162 + 5.721804638601446389611788241504643273285788958539\
967477924068242903747604086994096`60.*^-34*y^163 - 
    6.78809625704778311947394639585757037301175813888755378704076140147757192\
1316542605`60.*^-34*y^164 + 2.00240305953750993529283679996392997773135748807\
9977253904754855829541624142719569`60.*^-34*y^165 + 
    1.68838841054690246391734204227160202155007424567897300182739251682303071\
485963984`60.*^-35*y^166 - 1.275706807154769889518551668249734426230503901949\
995612810865441258705243543923126`60.*^-34*y^167 + 
    6.53768343673503889381234518455465827788580573779581427290915945671750223\
78212154`60.*^-35*y^168 - 1.5929571779603480825801769324661598605335207144917\
3363068733607851075792670934565`60.*^-35*y^169 - 2.17268193802231450063415056\
975083001136386859140255384948637395538417171962152028`60.*^-35*y^170 + 
    1.86345177004328678369972663437316897813134063266137664670006695614529643\
069679407`60.*^-35*y^171 - 9.555264935587595470423960872104247589414426655996\
0278236983418838212268385799194`60.*^-36*y^172 - 1.05195585041676608409169506\
68618309177134211326508964980045104563804128066016976`60.*^-36*y^173 + 
    3.36137077340478946780862801069876903033390270855868349343342854600297480\
49408978`60.*^-36*y^174 - 2.7318610202347397104940172944613677224650911835147\
337601527431149463332931389924`60.*^-36*y^175 + 5.037448309503703771306252944\
779313749203924152327064658174676286496398453176058`60.*^-37*y^176 + 
    4.70726388843568893508989627125083453508131586087171906961849253918779833\
9789064`60.*^-37*y^177 - 6.81160490035731288709314553444608433319614871508078\
9701796780663026558932445702`60.*^-37*y^178 + 2.98282758466566630392109030356\
7768396499902346793138788113401302873306127123286`60.*^-37*y^179 - 
    1.70080731148399418401846943075144738656363235817162185228538015074577772\
423663`60.*^-38*y^180 - 1.186243146156458444754588329268092815724738402026281\
623438827460564775076297288`60.*^-37*y^181 + 8.537975804160704583230937703571\
84507562469302908689058946447252061564865130852`60.*^-38*y^182 - 
    2.83953156898034084291380827931351745894398163660956083006998652679175936\
312737`60.*^-38*y^183 - 1.474815150757481321407517844072591025918178354732345\
30175418259468195864195938`60.*^-38*y^184 + 2.0110210906808570756698131980254\
903264308054963907628564147274036092578461327`60.*^-38*y^185 - 
    1.17369182847418030667311396480881275916852275710587698778502946314100442\
158805`60.*^-38*y^186 + 
    8.48371142372187301262803269922380756444323349483853775175276844713116560\
7803`60.*^-40*y^187 + 3.24386514720792576702408994279098065412868405685706649\
82972494994495542189144`60.*^-39*y^188 - 3.1059102567960480345347624427189782\
943019169402799897872081154973185685519465`60.*^-39*y^189 + 
    1.02506283968642612586680000922209917140984306553441722145430724197828782\
75818`60.*^-39*y^190 + 
    2.89404696783838892415724999300480980348798814915274110942155975292579055\
245`60.*^-40*y^191 - 
    6.74409265454907080419571353760595130568337586852021077268728961683000417\
0022`60.*^-40*y^192 + 
    3.90419050846214209102968898778254357615077454096669737576458900592211114\
6489`60.*^-40*y^193 - 
    7.07947701084060133263068041911623265398398624538406187641815118087050822\
573`60.*^-41*y^194 - 
    1.01653479334517735027062263698476572599513039433137450490835993761637515\
3596`60.*^-40*y^195 + 
    9.94996825739205446295662005136918906119378000135046492232416524714654740\
877`60.*^-41*y^196 - 
    4.25990720009125471161704831875575945373699509371848781991189350278329617\
738`60.*^-41*y^197 - 
    6.58838390630183238681288031648529953123687802816271551445005872402205605\
8`60.*^-42*y^198 + 
    2.01993772219974179982589120666473621814040961649893358118078368044187964\
879`60.*^-41*y^199 - 
    1.40921265202299816799025357222201831594534191022841666788392112974554967\
639`60.*^-41*y^200) + ls^3*(5211.15112377518135074461124793460779944563328702\
313745074624847064418366623734037`60. - 3317.52184219082165981655141274315504\
57122108857401117469495414894770541250382367`60./y - 
    2358.28888529473812433929096638181349840400849579757943627852507395906751\
565218089`60.*y - 2609.962052732519279202898731078359966894067176581453521207\
08572393374518637307872`60.*y^2 + 1586.03305116480711643786551204865703108694\
097127452217371920077742660111271359262`60.*y^3 - 453.34382882337120589179761\
992764454214874259277259364943991984801437405884312216`60.*y^4 + 
    467.066210573805161515995314651666793960799639108451682494804564191739807\
30673804`60.*y^5 + 53.6013515211543500227654142159940493801203532093243890924\
9726173132838628556716`60.*y^6 + 77.85180404236686536087709775399201356313058\
591585936411843521246101505159206202`60.*y^7 + 32.721785649616961521399087257\
45976059934791253872841225604992003178139066819129`60.*y^8 + 
    12.0675577143944650735037081657106095369852604659438360473843349849732934\
2441076`60.*y^9 + 11.41239767563735021570451999748936713055923237058856302479\
27629590423204977852`60.*y^10 + 1.4576628836351165481023132978393817008500996\
6925279398686977705305962459236927`60.*y^11 + 3.47733080837994656058745678056\
108980316392241413074631718501796526509577988136`60.*y^12 + 
    0.01537996456701670752795285277431436170707580924103062390577067405010502\
631427`60.*y^13 + 0.999043120686282018154412617205466844666121241763046176384\
42638233019927596984`60.*y^14 - 0.0769574888397419292611349209514793048905716\
6838325931286117495223818612520259`60.*y^15 + 0.27789649596894707550347578996\
991990689679978711572925081743799841277626946662`60.*y^16 - 
    0.03832870517924506620789190203097902609058626329071784878065566108636525\
583765`60.*y^17 + 0.075748815294060268198989517445324132774661471461128500643\
99629773660763794519`60.*y^18 - 0.0141514135405902664080124865888985024974072\
3704870245166513865560167731052533`60.*y^19 + 0.02036365031279627589587012226\
394427133580362114303472521927650654314792786448`60.*y^20 - 
    0.00464135077013982329174737656460869949914995530623814997725998393551494\
459578`60.*y^21 + 0.005419742777436659895016863623224973171320019390843049646\
69922318724239459238`60.*y^22 - 0.0014285363194382738956404219177144022548674\
2684652171320928188466550989799081`60.*y^23 + 0.00143154149077447100027300964\
679574933713303076643948804530306722793505650107`60.*y^24 - 
    0.00042262413948875082124778314590990750846908234974559333450509058245217\
930197`60.*y^25 + 0.000375878883595851707547500577515402508348735764321715765\
72658034984363994891`60.*y^26 - 0.0001217046826585535440374838696746680920790\
8243313792810467631588906045444983`60.*y^27 + 0.00009822392606278462307962888\
745865667658333226782647899722280313650355420383`60.*y^28 - 
    0.00003436986446200671703864219713730212579267973598542292542194192063160\
773629`60.*y^29 + 0.000025567199036066118498758469042762095331212212382986869\
80343516118864924774`60.*y^30 - 
    9.56369732373773192970039394985982178782385379852645842782890391301427109`\
60.*^-6*y^31 + 
    6.63323441586862499933171840952656438770691676248537814267941401409145237`\
60.*^-6*y^32 - 
    2.63053939579780653766714906445996423483499483390398498499005014530888235`\
60.*^-6*y^33 + 
    1.71616876138269108907177737225520201422395142012298435288176768405054381`\
60.*^-6*y^34 - 
    7.1683728685494456291591557650797716356730576650031868936808783063003404`\
60.*^-7*y^35 + 
    4.429527957587196617507975476881934661052094647524548256017338192058388`6\
0.*^-7*y^36 - 
    1.9385443278198743179659841435395945472492616145817606592135706215379156`\
60.*^-7*y^37 + 
    1.1409177701706239210245966842420145944594228624994881204114164141303068`\
60.*^-7*y^38 - 5.209012767063795285373297851470800284478880883187055491738618\
4253106172869462553915227866`60.*^-8*y^39 + 2.9333368581057014456949908357501\
221255962923824726113984763443339448396659057598852165808`60.*^-8*y^40 - 
    1.39213366580870637788238595740125796822690446598013887115254389957362629\
62523274570685095`60.*^-8*y^41 + 7.529602013201093945682792406967708433453433\
353388279852292608056121718300293594079500338`60.*^-9*y^42 - 
    3.70326251164689442219754459779036153101276866625428973855247810975037544\
5342662633177449`60.*^-9*y^43 + 1.9300173173797271716791279070185279583411724\
61403160310180938560459329575593027362958732`60.*^-9*y^44 - 
    9.81143798135125815269907631013194699441730675115304924653703267185702923\
910231633792339`60.*^-10*y^45 + 4.9407639027606099863565593856337053281645059\
2542422669435832164334251736926870051269754`60.*^-10*y^46 - 
    2.59025499882152278703122689227078813592708451264128433357811817206314239\
892912006969316`60.*^-10*y^47 + 1.2633558552543220393388857101637321290051157\
4532495616357029200369004335167060066425787`60.*^-10*y^48 - 
    6.81699864522737005112779278593759915235176225944865827536770981188493638\
63751397139124`60.*^-11*y^49 + 3.22703134525295826568211160339396239646178297\
5544129935413538663250708537806751596725`60.*^-11*y^50 - 
    1.78909851417895319721900800144254122016686196232459184288023487874159033\
12315449914324`60.*^-11*y^51 + 8.23507123608137917159260592110992859345065813\
998056658219008620735621193261791073639`60.*^-12*y^52 - 
    4.68372905384248599098768913215741440656823606149109234551578365768467406\
9906774511605`60.*^-12*y^53 + 2.099683047927182659290415105877654730778888048\
415576586315373655748458303854455924547`60.*^-12*y^54 - 
    1.22341289711664400613022058832222907586313112502343231037170222677727459\
2823808871467`60.*^-12*y^55 + 5.349256647926615738011684801511068196990623815\
76969493203841110518438458741560854643`60.*^-13*y^56 - 
    3.18911527130283222477720521291876622519588411111743425901753184200168289\
74733982083`60.*^-13*y^57 + 1.36180159745061998436579246940601227637854033022\
128737456906586338409141070864975313`60.*^-13*y^58 - 
    8.29779809748870030877588720113021426815200387995477082620856669333442703\
06295526371`60.*^-14*y^59 + 3.46448922137340356512799788259078856318398649765\
53403370936265988480565709364570562`60.*^-14*y^60 - 
    2.15536230004859179307514508483185414114454245804048740907877222399417483\
71688083127`60.*^-14*y^61 + 8.80828065644295282003228166375491357857641679994\
2786703620987934935526441451038012`60.*^-15*y^62 - 
    5.58988858718607968228794329791921432344883233010337616709741069895767786\
3249907838`60.*^-15*y^63 + 2.238148585520592075408079646147426479810220395157\
217641482180339974445764768175763`60.*^-15*y^64 - 1.4476544515237046161528588\
28093185025977220634001025458075209469439676826178698928`60.*^-15*y^65 + 
    5.68394456276189954838756391377677980858108508465540297312466785932483228\
510736575`60.*^-16*y^66 - 3.7441467483863139786901432473100472231674911350349\
8965164682508733417840807396594`60.*^-16*y^67 + 1.442744700036574587295429176\
39691654696670829954570543718178734494601658426195422`60.*^-16*y^68 - 
    9.67183960997033007932933892034297345011638362463498452106280153305023208\
80179585`60.*^-17*y^69 + 3.66034455164293439369720597085422132179283062785054\
51088884777712189926746086668`60.*^-17*y^70 - 2.49557815314893018218830396030\
73374082456207325364889598915921823652513070874192`60.*^-17*y^71 + 
    9.28239517782824957599341385478072249767057816116866976436062521406663994\
2118507`60.*^-18*y^72 - 6.432397213283807387175232838307573072186896366627090\
633444503567859803004527649`60.*^-18*y^73 + 2.3529644798635814329408003873477\
08315214673110209923954779417965417263374060943`60.*^-18*y^74 - 
    1.65632095781396663065586004553586292089650760526591277640878361941497565\
3895262`60.*^-18*y^75 + 5.962090015259083849045834673619438751093665238185896\
12710313416425996832006824`60.*^-19*y^76 - 4.26101976642116131333270871011381\
296169986897771119480511881211285983788414925`60.*^-19*y^77 + 
    1.51014702767472980733356940219173392857587245611047464267061915338298887\
968647`60.*^-19*y^78 - 1.0952289093920358834919044305887770568344134016325383\
1918677235266954651555552`60.*^-19*y^79 + 3.823722662728368017880806605690061\
1100601663398954777615119687278421055593493`60.*^-20*y^80 - 
    2.81281510328649348043827134669227080556599305463960951999057346062240251\
24724`60.*^-20*y^81 + 
    9.67850267710565857537056795241024403608546982814216795470547782380936400\
9012`60.*^-21*y^82 - 
    7.21843516962981986729233056411157620942517200686395599818278080803819946\
8501`60.*^-21*y^83 + 
    2.44901895539988888052293511812601903968830413646111865421408242105356203\
014`60.*^-21*y^84 - 
    1.85109801692838042655579463474541930139400170984997519385908262632080759\
5733`60.*^-21*y^85 + 
    6.19505649835670240400613140555944990687206622109834944890030028598844606\
643`60.*^-22*y^86 - 
    4.74370395114836227168112053465286774377060016227768591760035147184393036\
673`60.*^-22*y^87 + 
    1.56665727912528615157058102709693372572378003340986134291661544312111948\
462`60.*^-22*y^88 - 
    1.21485228699150976892796028414406563036728317056501819044815183702248470\
028`60.*^-22*y^89 + 
    3.96081281476673495681177660513216247727021682321867736028784277176460802\
97`60.*^-23*y^90 - 
    3.10929400597663647967496544468644233123384418456510053600919640311367260\
62`60.*^-23*y^91 + 
    1.00110996373645712137217711902273162499846878909235540699288739959682591\
81`60.*^-23*y^92 - 
    7.95327641594735036263060900080957821437116725883670680220574451402747568\
4`60.*^-24*y^93 + 
    2.52971486099898292375374547509563376026385982836922624921819950776477025\
3`60.*^-24*y^94 - 
    2.03324111432155506861897210181244471626451474830022717270057338896477522\
2`60.*^-24*y^95 + 
    6.39084829514044454686174584856816802665820771005509317589217519918576003`\
60.*^-25*y^96 - 
    5.19519487681681789567753519619463674131608364358449073880962641305394458`\
60.*^-25*y^97 + 
    1.6141619265477585416350849473432574139477255232706312119424325533039051`\
60.*^-25*y^98 - 
    1.32677037252497621938544365191173714211402101478261484997756679916722748`\
60.*^-25*y^99 + 
    4.0760693046995880591139472042346227350439171246713329087743503865651745`\
60.*^-26*y^100 - 
    3.3867310380438762535267986638205495484057331146057945784863625454413187`\
60.*^-26*y^101 + 
    1.0290721800437603583596173448240942396539224326502244970929124384293316`\
60.*^-26*y^102 - 
    8.64104067957222360329235575614628036356003315901614178427361304979208`60.\
*^-27*y^103 + 2.5975483313730217184208916934895138859851894137685222961113737\
316489368772647050554171588`60.*^-27*y^104 - 2.203740975774185205292316965976\
8617197831123954587448252095544159792549869212666950403719`60.*^-27*y^105 + 
    6.55538852722689288698419012880405823867732841164299821636663500059071380\
858055065534205`60.*^-28*y^106 - 5.617879103744528972685309579475268478540297\
329020321172059879658273568959112314167204426`60.*^-28*y^107 + 
    1.65406856757377494635151476100891742417909895123011684972880528768756609\
0185990343905685`60.*^-28*y^108 - 1.43155898204989225352923694171699954935483\
8979763824362125225805751633798519077464568344`60.*^-28*y^109 + 
    4.17284193839112828564900398932867544053004975038641260046705987727561703\
34904878101654`60.*^-29*y^110 - 3.6465175891257542368319097310212560287134400\
0327701126635001002419556491457749912477381`60.*^-29*y^111 + 
    1.05253517633713512311837255257895088633035005431808500761098803209217065\
306946145341015`60.*^-29*y^112 - 9.285094868002579458073777621366283884865063\
1767582520499242589680771207936251862571546`60.*^-30*y^113 + 
    2.65442405734942872544346104493012210601128193040731391081915903050490884\
21347671751275`60.*^-30*y^114 - 2.3634134266071288183967563961624245341592929\
846829653855681482266995966069380712150587`60.*^-30*y^115 + 
    6.69322743768875810790286773561535866620541756898498695250823209536725511\
4390734015297`60.*^-31*y^116 - 6.01373594765528538321266167708265321629740593\
7432337350629365710397635500068711438308`60.*^-31*y^117 + 
    1.68746550645693392897969136038095829427883043336394206201589166637275707\
245206379471`60.*^-31*y^118 - 1.529698905317354964352494774293340661801232656\
679973372848090878514569434798882000535`60.*^-31*y^119 + 
    4.25373656350537471114549089386231422180829088962033573850579749745725076\
308474379065`60.*^-32*y^120 - 3.889822861774398773003446157995865294918893623\
49110254282523783127828008719021642321`60.*^-32*y^121 + 
    1.07212356336005451453193974462885841176606920278923602967405278179172807\
156593576303`60.*^-32*y^122 - 9.888285359763367434597187846692529476345370937\
6130045798486312988816291688948166589`60.*^-33*y^123 + 
    2.70184072844237960654044474132572435673437863131946159790533308709019893\
03379302931`60.*^-33*y^124 - 2.5129521152702367505677408860934313875500549471\
67409607280044833879052081923307732`60.*^-33*y^125 + 
    6.80796448311357056904347751756563758315352381915356538366229338481574911\
4212988947`60.*^-34*y^126 - 6.38445743465891201750376905525704877495424402707\
8896093730299602665259087071200617`60.*^-34*y^127 + 
    1.71521804503706315072950904590467272795113328910717874835839266259321229\
956558417`60.*^-34*y^128 - 1.621603260183558662389992870681453411989247432891\
725978160594234082451130734552991`60.*^-34*y^129 + 
    4.32083521066126849647976897143450786420651005505257413417200192880864236\
742885987`60.*^-35*y^130 - 4.117656387362446422555956581710305624805668021266\
38382291383045215510070582433295`60.*^-35*y^131 + 1.0883387357890643824997054\
2896914629498517657890427027237174440676425293254338544`60.*^-35*y^132 - 
    1.04530811799278316413952815101067542617424865318486515464393724847783607\
079011767`60.*^-35*y^133 + 2.741006800096577015749640345394966826972393240609\
298960173127046050971150243565`60.*^-36*y^134 - 2.652961370170975403123041946\
9916762887405248082660778803136729540513593643899781`60.*^-36*y^135 + 
    6.90251457846452067952191125473331959935165107395092001305412607792951540\
4834841`60.*^-37*y^136 - 6.73152384994577353477484706045087194480504547532103\
0661025881614351624941465794`60.*^-37*y^137 + 1.73802982606160825870040452963\
0263900893890328369859344162947825560822699077515`60.*^-37*y^138 - 
    1.70763489627312175455597517569530256746625038279780537561799643914962268\
790552`60.*^-37*y^139 + 4.375837676929569349076095736349163960070945734611139\
84927539548097493662900271`60.*^-38*y^140 - 4.3309081900538815866204343632224\
7965761167803851205483594464717746785751659719`60.*^-38*y^141 + 
    1.10159160539158070413717756725553915946007496392867278576468410234420466\
953595`60.*^-38*y^142 - 1.098166685110597449165094987893447180934673047263838\
96127234063731653925614715`60.*^-38*y^143 + 2.7729162930272866843564349289962\
521864783693326602972912622855085681124015337`60.*^-39*y^144 - 
    2.78397770092120784326439906702103444989699709592669981202690225363084071\
47882`60.*^-39*y^145 + 
    6.97928389717117648372602238571253830843972519207948983371723752990154044\
372`60.*^-40*y^146 - 
    7.05625360818179621151167690712656828978556728781842523735908987324755338\
4995`60.*^-40*y^147 + 
    1.75648366740594555635026125009464023262185655640465486043610894497810499\
3087`60.*^-40*y^148 - 
    1.78811798009176523011835674907440577884339386265103907918115354288662017\
0505`60.*^-40*y^149 + 
    4.42015651140433213543355172639290867764552683083488414248259723660116394\
61`60.*^-41*y^150 - 
    4.53037574020359402211529607390080341187215146945125573420609411890109389\
962`60.*^-41*y^151 + 
    1.11222472673290644986016425687797244147606337170354430482083216760609185\
526`60.*^-41*y^152 - 
    1.14760051937022994522817755737802528446077242858025807667374913158085680\
196`60.*^-41*y^153 + 
    2.79840040180203561684507509124195353708278340284892195931082565731874548\
27`60.*^-42*y^154 - 
    2.90648445124360821010947100413769881730035522178776324103114318432604865\
97`60.*^-42*y^155 + 
    7.04029040583830594681114599498922593557936784874202726049577469954692024\
5`60.*^-43*y^156 - 
    7.35983748939120353069634426409452511246642022612732674140028255387149932\
4`60.*^-43*y^157 + 
    1.77106974907899890339349792324656833558798593538130302373486808864048654\
6`60.*^-43*y^158 - 
    1.86334600473272149312244389323480521440417828769503316334921358224127226\
4`60.*^-43*y^159 + 
    4.45498301073051529296804132261092431460198318544304224387239963983485339`\
60.*^-44*y^160 - 
    4.71678271776862727244525337193376216228617983563352153749275241545302659`\
60.*^-44*y^161 + 
    1.12052776722960620272780811896097343247655683994728708009419881611804492`\
60.*^-44*y^162 - 
    1.19378813358581069217103291319383414356782513446362446184172616075866164`\
60.*^-44*y^163 + 
    2.8181637996934061235534023380201392483059337327342248327889422300214275`\
60.*^-45*y^164 - 
    3.0209221341521906827711454894989513882880552852669479012190489410575255`\
60.*^-45*y^165 + 
    7.087249158090894481120312056060199668082946994616871992844351622383877`6\
0.*^-46*y^166 - 
    7.643362938538816723186074646208944701376538741268415553929795884454185`6\
0.*^-46*y^167 + 
    1.782205673464444479760742823039698917751863817396875025259197242002477`6\
0.*^-46*y^168 - 
    1.933587509651480952275944274767135247568025425313645396610512702839314`6\
0.*^-46*y^169 + 4.48133444780798010804554773281018192931930721032072239699639\
29737762610830070726165538541`60.*^-47*y^170 - 4.8907924909140626175829184017\
088105275542614017162261029020302078284072153283486532503177`60.*^-47*y^171 + 
    1.12674863763048792782784296724254115594280213838790563452720095770597058\
58490040904618484`60.*^-47*y^172 - 1.2368934510303128288416790672750053574679\
707447099574872196880501814316326388558306813617`60.*^-47*y^173 + 
    2.83281089579742373667436940738935613979130126373484875363027367622395754\
4648151352867983`60.*^-48*y^174 - 3.12769594098686200827478904010617401386756\
190950362710303238868869897464568067440922543`60.*^-48*y^175 + 
    7.12163429478684714826819179386699634709589185499763727058558756551669485\
669808110277766`60.*^-49*y^176 - 7.907831816954144781712292424682288637979687\
93388521871640372342730914686722621955906771`60.*^-49*y^177 + 
    1.79025111879375973383203651315127751738433691855827249330242924516738614\
353012147263526`60.*^-49*y^178 - 1.999090281351559930135621935575509118192126\
59898419178715345624724731910979158875634799`60.*^-49*y^179 + 
    4.50008873573888094552358456105791532254833556162576006136686493400016221\
33054666044973`60.*^-50*y^180 - 5.0530180662712129086975587264256213647753383\
96314361147782764002322266772791786527729`60.*^-50*y^181 + 
    1.13110169921197775460001960025911287277305353032268451497859205456522895\
91242814511914`60.*^-50*y^182 - 1.2770681646388796685086662650027226627483541\
081127149669845878588999906484413936898799`60.*^-50*y^183 + 
    2.84286528328359523837654917628693921043874543303228701624228434557364049\
4094809374196`60.*^-51*y^184 - 3.22718134032218541128915983177598810241088029\
7497734627709836215900239903507608455523`60.*^-51*y^185 + 
    7.14472516785105857997608171280928821334702046500392063937707462109093764\
190025009168`60.*^-52*y^186 - 8.154173701942208290486816846802997296318436959\
96939394435246773140042658893749646987`60.*^-52*y^187 + 
    1.79551878677077125812925808240248842546914379195169913921996479044700522\
662463856697`60.*^-52*y^188 - 2.060084515392029760187853107160084085808828727\
09234059918305763452471487781308651464`60.*^-52*y^189 + 
    4.51201043270995514605656978028535648076505617345370165099091916532723113\
95041442549`60.*^-53*y^190 - 5.2040296132452954530716412520604473451622038537\
382093319282630222530767362443684222`60.*^-53*y^191 + 
    1.13377394567320781543611908869921611765760725598542227314566450114467359\
59331629084`60.*^-53*y^192 - 1.3144535290230725938571512995504882722563459773\
357298848541347725816871421271342686`60.*^-53*y^193 + 
    2.84878444597464642781432654447463697069925727159009431148612595256942757\
8253305976`60.*^-54*y^194 - 3.31972834945880841299508996551099165061471822842\
5013244648685205675580556703876938`60.*^-54*y^195 + 
    7.15764135227694534907813234132443652223475030700767390124004978508030698\
319176268`60.*^-55*y^196 - 8.383256076755453506148123095878840338769041321081\
96023039511493180241528392478818`60.*^-55*y^197 + 1.7982827437920321128621409\
8343372562886868124410569035203548955606725218899461142`60.*^-55*y^198 - 
    2.11678524923162530423748908964239751166242889381969918196201216919593016\
939633804`60.*^-55*y^199 + 4.517770627749815526697714326680088137382424562729\
3534920135377656668612947207734`60.*^-56*y^200) + 
  ls*(57609.51029297851066467661561492184563900820730659643987341654023277746\
037962165073`60. + 0``995.8876816980395/y^2 - 36807.5020423422732300201702344\
845190659250585399608127586777827355518957040459858`60./y - 
    34511.9424391912700339081288859577518845946747936349699835896012600176146\
9053676633`60.*y - 14630.3125440307058090172407331492869123378886793690749571\
6291871022838611196638068`60.*y^2 + 25818.75365358574082629610573687881883430\
535750035283934960876257584563355098849423`60.*y^3 - 
    4824.07736449996700775599034637098742076494408377702862924760490214527890\
862818908`60.*y^4 - 2277.2925000634028916233878731754353961265489136275770657\
5674593932489911634819864`60.*y^5 - 307.2921222653757028239049583662377010796\
2184516895298694412533113703249801072686`60.*y^6 - 
    581.011233503121506907108580941853024366733507269100416684404118090362363\
7665124`60.*y^7 + 52.58715039763250715654454353229348689576778773470706330374\
557622994310812354001`60.*y^8 - 156.72848467225152673292968481308752693842455\
330282145257652896072109295393636589`60.*y^9 + 47.205776219412035236142865129\
14094206587930656384598598030803086276859854505835`60.*y^10 - 
    42.5847981016944219262477648861906670111172750293114548429871484042682790\
1684434`60.*y^11 + 21.6433818550861902054322223534844739107780785437944935325\
5481945633593829018876`60.*y^12 - 12.8769377212774436076454171416928456041521\
2219019366023446185411010589626373184`60.*y^13 + 8.63940035727636485081232708\
173491327246000449649201116746945994346065103948459`60.*y^14 - 
    3.47843724684464881670770898971985038458751252436785262208254335733070441\
256214`60.*y^15 + 3.301581809295211143320594368953900617636775433547609448816\
71645760748724052021`60.*y^16 - 1.2508219305856914136518286307313879222669549\
1999534336756185859118158310927727`60.*y^17 + 1.20519851572752126597842137779\
347529859894435546542505025415258215857783309471`60.*y^18 - 
    0.25839049377784221902267422459912491311985283197651317433642009217619581\
508645`60.*y^19 + 0.430138047946054153814383130044950797452220419592582005334\
49338192948334823312`60.*y^20 - 0.1438051417766321911323541179557238800290024\
9878093660647815528104626213116965`60.*y^21 + 0.15508499698053185952091796111\
864774156717083605655109034284058832275848592128`60.*y^22 - 
    0.00675506289693279323398460817494970274208687142189224836841556699934276\
551711`60.*y^23 + 0.055450100963011614938404757349377520665849888484481438723\
89031488932568014486`60.*y^24 - 0.0258984671934122133666346563877974063868867\
4740990581343700206706974498673524`60.*y^25 + 0.01941867014028499422220957028\
352419454525567351916098535604361082629854753046`60.*y^26 + 
    0.00651507807185277342014743856288587281922119899669164870515416947311300\
265821`60.*y^27 + 0.006873209839786635060354513954877495068515265680732004971\
64817505490948395492`60.*y^28 - 0.0072465205111371540562512443392373081778788\
925894036840414478510453819262199`60.*y^29 + 0.002458500597243735170308376650\
31153340720193160772435157840352587457855140255`60.*y^30 + 
    0.00350088808626443326368371302054231571659086923837576352883200885693566\
198775`60.*y^31 + 0.000860051567858927911374762982718169544585816598764907050\
15868458898307434528`60.*y^32 - 0.0026316782890328954280502950169004109354984\
3914663412656186743302635858537702`60.*y^33 + 0.00029937534640870183628989267\
193030786306620258993328268157493402567811320182`60.*y^34 + 
    0.00157567086366294970721787073365775560237879532362104282098143699289929\
815315`60.*y^35 + 0.000106699569634085349259050584881147918790571101843369162\
84473803257737924838`60.*y^36 - 0.0010777934207810108602047338520981830010504\
4112357001900441361674832745547743`60.*y^37 + 0.00003764519845814372516122409\
202981171449388156836914445943237736610073460249`60.*y^38 + 
    0.00069172364729553912056339135566953951834746525824307218444933704596484\
614728`60.*y^39 + 0.000012939420289417238887197481743428408054118916413136953\
67700256230765957035`60.*y^40 - 0.0004644935061817424841766427116751648842599\
5850004658438709567324177418834643`60.*y^41 + 
    4.53832665295205285499473345528704206214884855233684679444434102001431423`\
60.*^-6*y^42 + 0.000307329444133132758080252841899734475177203718471147114701\
03523672106822053`60.*y^43 + 
    1.61876144626451652550082402020041055579385606777651029628157561885793588`\
60.*^-6*y^44 - 0.000206767853306740449940652045925182907604417378615154442170\
68078879694125948`60.*y^45 + 
    5.5742669564967503840505009947682302203989155551701956542309985350195521`\
60.*^-7*y^46 + 0.000138906345950066953421336395030121231413132339256565577884\
15290883074302583`60.*y^47 + 
    1.9053434745324212140913509443247372183971468886146375577271075609405486`\
60.*^-7*y^48 - 0.000094048237325733928316157304180020172874755288544244258640\
93347194512716015`60.*y^49 + 
    6.78949746417384860693351942324788046302721236483436560807180431401619`60.\
*^-8*y^50 + 0.000063826748862915075822797282439059441233343102088582721191386\
54352228789708`60.*y^51 + 2.3852500414736517964048224966787765704321616706142\
727896434828704434153480277596314155482`60.*^-8*y^52 - 
    0.00004352364385418129142297419101869924245828627311327286707013938075042\
599595`60.*y^53 + 8.004009552009609525562125661091493356485902071602881982014\
897283358380003568236239057946`60.*^-9*y^54 + 0.00002976810532313879589609093\
971686148637756010538473104458696742224194489758`60.*y^55 + 
    2.77924941105951447878123720894131234343482222894222687435476589761178840\
2571561352353025`60.*^-9*y^56 - 0.0000204319400309049507245446636413864940626\
7601231957518565977269844437018371`60.*y^57 + 1.00067681523404007280328244089\
4604138911146360329201453025871892814376968804803929913185`60.*^-9*y^58 + 
    0.00001406468017165747708714599427356278216113688787577597514563575559536\
689682`60.*y^59 + 3.394544351022528025227694379031390698845252831432083943324\
55334512004521195450620360184`60.*^-10*y^60 - 
    9.7099468636385783121106968872130938056218973227761029468222886325970549`\
60.*^-6*y^61 + 1.128084371798956303645643751912360910223487038114771281080019\
7425383416397967321537583`60.*^-10*y^62 + 
    6.72113163107682868307477636937141880814467140085741547569151640405311121`\
60.*^-6*y^63 + 4.058566867123463895579747482936472780242923755321423844970664\
1125204982908784206250633`60.*^-11*y^64 - 
    4.66400662657249548791489994724040134203871124559241169722817940343511572`\
60.*^-6*y^65 + 1.439124364759048633126587475657087834178547970598795571457236\
2072320876695381712466779`60.*^-11*y^66 + 
    3.24406274942600924046155570488971897574123635045055453423081698727474986`\
60.*^-6*y^67 + 4.664003999191107701711576036295205048847763058445462905328128\
496573446174839321488818`60.*^-12*y^68 - 
    2.26141223375637406268602178314207293378422218031672454408029651531487825`\
60.*^-6*y^69 + 1.594368885475550497495750865578023449917249767263200547457309\
337790466290092303129454`60.*^-12*y^70 + 
    1.57969318746546668392505074353603850645972370989818128986786778173340474`\
60.*^-6*y^71 + 5.927378778169648414801654611666986992204833838497049907336516\
77040344282430608508818`60.*^-13*y^72 - 
    1.10565573511793330580041120049704063076093388393640165196403790715667243`\
60.*^-6*y^73 + 1.988257674232712512464686733197047256741512552120508669243042\
77069615578872669079169`60.*^-13*y^74 + 
    7.7530835006105005460050470658198615967008309486306873715776122620869012`\
60.*^-7*y^75 + 6.272738082013197254813232651859661270722944049037848328599524\
4681367630637866240265`60.*^-14*y^76 - 
    5.4462110626586283153811790718225413180067085546402454098167835636677296`\
60.*^-7*y^77 + 2.308831368156631767004390061451630969270883709567327833610741\
7852435087975167172046`60.*^-14*y^78 + 
    3.8321335408454044192933629550831683158423539565845624518435272144773192`\
60.*^-7*y^79 + 8.492787844392137575561072249507233317613419716561865157506446\
017823787696756663248`60.*^-15*y^80 - 
    2.7007034171840704679640779524119806044588859023410840522900291915535307`\
60.*^-7*y^81 + 2.605330163047620495782620011573190134600968646637562143083871\
316998331482433858375`60.*^-15*y^82 + 
    1.9062052185332643870045292889347263662035047139054586214730751346788101`\
60.*^-7*y^83 + 8.568923843617806803504332272758324508690954771950671574249970\
69722948481318205054`60.*^-16*y^84 - 
    1.3473728590767185349958964519567564441231552022318199241036344722108541`\
60.*^-7*y^85 + 3.429442963449957545394491005201001164333800224913819113281815\
01929427696508849542`60.*^-16*y^86 + 
    9.536792220213467304389551380646828217224746857553748463734253330506787`6\
0.*^-8*y^87 + 1.1527202932216632726978701765067768335509281870406636230596126\
9923639531133582139`60.*^-16*y^88 - 
    6.759058808136289238494304615455519596745463330300461471158545760933356`6\
0.*^-8*y^89 + 3.2680404856623312613488777654129767129422367356311520635382907\
666212951269952172`60.*^-17*y^90 + 4.7963877652438472230211091363221261118573\
624152568583020986936062474380417066766476305177`60.*^-8*y^91 + 
    1.24845197711237465646240593507379689528653989417397872771467203746831847\
05287049`60.*^-17*y^92 - 3.40771234613783777324427166643726272632968632180111\
48507627231788345709702337543405593745`60.*^-8*y^93 + 
    5.04558843274278320482981949884839733756606793489193490280998598801331316\
6150901`60.*^-18*y^94 + 2.423874163663852926003946387190231766927840370252586\
1818730284987255574594222894244991428`60.*^-8*y^95 + 
    1.42254038878778752028224074734030513355220653011828639635769006102417975\
2779681`60.*^-18*y^96 - 1.725977021223689454212746734970429689459125771397018\
4972353926638159346769337355323778927`60.*^-8*y^97 + 
    4.18866727133371311104833029506901255021929944966558507585056290491751436\
947469`60.*^-19*y^98 + 1.2303206349760754238220105596460720628955855613241660\
389679028598080894106495872389610462`60.*^-8*y^99 + 
    1.96099976700782700474394785185783004975857422768580563999116593357938315\
65228`60.*^-19*y^100 - 8.7789320817429086519554264244420310661390902484189271\
33477275066108767950362505669810588`60.*^-9*y^101 + 
    6.87524690031732985482293753573554392412932468828761376561029390217944180\
31103`60.*^-20*y^102 + 6.2702946306547638717558682595714398622641231472402491\
33192515883581835489536648761263102`60.*^-9*y^103 + 
    1.55843113571409604246907392832586181037423710687890277093314629808462044\
43878`60.*^-20*y^104 - 4.4827123353129669418432270690632590620178869532833961\
10022885128568305347160484310204846`60.*^-9*y^105 + 
    6.20637510965046187092802496338678267876188486072505029515803928435398669\
1504`60.*^-21*y^106 + 3.20763656784280631579039103244152966416356392848077081\
4628613561709993913335647652236738`60.*^-9*y^107 + 
    3.11339693757592459100560825364266464409405377942785183277881122745085351\
0521`60.*^-21*y^108 - 2.29723991244548139816397513375336685539166938767998196\
536539838201264433065981002147157`60.*^-9*y^109 + 
    7.87665284304017683916966620515084663062157100580911670589113092314727336\
442`60.*^-22*y^110 + 1.646610179938839982107911073010365602771196309416171124\
19701486473330399485593517643372`60.*^-9*y^111 + 
    1.65398155282127472480171865051906919097885260276477450516846898954632274\
616`60.*^-22*y^112 - 1.181205740223402312683521484287323198110739774348026368\
377005661209246104707631818574904`60.*^-9*y^113 + 
    1.10512821538768279824964899366824991765893773501645908604476758975839832\
346`60.*^-22*y^114 + 8.480048861067549119959168603968326171857652102915111378\
27811422233192530920514545894808`60.*^-10*y^115 + 
    4.44761492708298350778463390491135085748822720830554753658375580606277835\
36`60.*^-23*y^116 - 6.0925287740220312872847771323806219079396811116247734909\
3148585586883627088397905681883`60.*^-10*y^117 + 
    6.38229026936099619748174345766952610538764230489188872743186330746699319\
8`60.*^-24*y^118 + 4.38038433172941090542900306115323519662288812422861013547\
259079089342959266621576938971`60.*^-10*y^119 + 
    2.46566714977550995450815503848962252865433235356917663215461424650767706\
8`60.*^-24*y^120 - 3.15160480279117750267681068635258493286299203293763770170\
589465640031607559102744532619`60.*^-10*y^121 + 
    2.04989260107368792384079647689066635238910804735889527735833274537504927`\
60.*^-24*y^122 + 2.2690613010915613512375951758956365514205145498063479887976\
0691286341372344982777455325`60.*^-10*y^123 + 
    4.79009195684483316870068121546553083629767206091661700487115286586744337`\
60.*^-25*y^124 - 1.6347304555233525987414072787130397151357608723549503293517\
3784886300858847946753823687`60.*^-10*y^125 + 
    2.115830909856628039669194559556937756267516117900895475036275968650047`6\
0.*^-26*y^126 + 1.17848074098033370824032962237872955937790287166102398973107\
948373101211347705811464224`60.*^-10*y^127 + 
    5.8999603707283966749947358435398444132758412526762368315083100574824298`\
60.*^-26*y^128 - 8.5009335370182648083207907871147138511623939253939202519487\
439203754052944211729282725`60.*^-11*y^129 + 
    3.281715674146767535910692168443412722762964010791718696187585036612729`6\
0.*^-26*y^130 + 6.13578775234356904098396741102554053538417817679765072663866\
24048049892697171364232582`60.*^-11*y^131 + 1.8811492536647367994182938151178\
123704177637686900854264188637960222408330479819099908682`60.*^-27*y^132 - 
    4.43124503161272378265362398799859037155176621811248581532763368453260126\
52493667670135`60.*^-11*y^133 + 1.5519991930002573761701586309330973955819508\
48710200920852414849326710231635817042942254`60.*^-28*y^134 + 
    3.20203029898928400896353895781908812535758331309513406988391567429279086\
95525742739243`60.*^-11*y^135 + 1.4494522472965594529713726974129458912516469\
530633079781755973381282525145781556037166614`60.*^-27*y^136 - 
    2.31505960310402254282733426537226036666382516493478300463220385317195783\
43699209179142`60.*^-11*y^137 + 3.5901218313384295015381458188310514594494160\
28583389813177119764809404834740370151280783`60.*^-28*y^138 + 
    1.67466957241819284670092142165662622769439942658268106332770485597059713\
97455528612264`60.*^-11*y^139 - 5.8773845424338722331712527834416095341563398\
8336629730927589456765054206700451821298286`60.*^-29*y^140 - 
    1.21204776071487147222554646065896984721444468733491819097099971918225531\
45060114455373`60.*^-11*y^141 + 2.5247639821060230154988076009536391413077527\
1448858754854098962030111654766855752461585`60.*^-29*y^142 + 
    8.77662824902864757533464360422854375022607681815781402279184884737340109\
3250506589172`60.*^-12*y^143 + 2.78784718134061756171878185182594310414380378\
874990718643524990802432168680647263701188`60.*^-29*y^144 - 
    6.35838784298980749089522275754254775345082802410723388353629351168111254\
1033487609394`60.*^-12*y^145 + 1.96508176183768876237133570209949016694948954\
3284776630081493649193283306165671754322`60.*^-31*y^146 + 
    4.60863052124686606526168726856163551653342993440268366658023851884209477\
2873378410987`60.*^-12*y^147 - 1.35797516883887960228946563751689826308419064\
55041807107671196385807404698123201671965`60.*^-30*y^148 - 
    3.34192569811379860497935866913654403831726792351111529692889340375351282\
4029634834641`60.*^-12*y^149 + 1.07056026796309369662922262267222861814174729\
69682909230194093621864935461752649116925`60.*^-30*y^150 + 
    2.42446761671132264740740171518462501977963753570414431797601639469295652\
4339361479839`60.*^-12*y^151 + 3.45582521849699937941877989658500957568868904\
8650261937517494229975446664084380895185`60.*^-31*y^152 - 
    1.75964707794386783535482725077099735473159032211782105608193277676038174\
5514646973469`60.*^-12*y^153 - 9.94158182483837438004717829532228891777462206\
802319167317391820920515763796208026404`60.*^-32*y^154 + 
    1.27767215831446843982487812524511425775139886514276149063424145605028071\
5154086005187`60.*^-12*y^155 + 6.35437954193746197090256662553387434656301791\
50593636364143493072584658415607872`60.*^-35*y^156 - 
    9.28096720990238039918531806183084150196640778578980579575247477158520292\
616992301269`60.*^-13*y^157 + 2.613210240719313842027384790846539404858306497\
33804913021005157137885887998760135483`60.*^-32*y^158 + 
    6.74438646169730255047679137220551827808981631476814500859492944001303836\
145356692671`60.*^-13*y^159 + 2.555775593103565355603759703342379710254667734\
741101652448565163798130489234526615`60.*^-34*y^160 - 
    4.90300893088329636013184807112814381718530357884206501796051250946952997\
580883752314`60.*^-13*y^161 - 2.408408261629287341783975670458235331800328242\
4476706466866425675802377096273710775`60.*^-33*y^162 + 
    3.56574049600639730029338119501342598163665332418261815813939613804060216\
893046274771`60.*^-13*y^163 + 7.742032045332935574264191830127611519215016889\
469160919152692367807053486681676676`60.*^-34*y^164 - 
    2.59417658297727545119135566372295298241470729066512382649012089154191527\
411347333243`60.*^-13*y^165 + 3.898086687403135580576381104271787842772975276\
089377459626459687771411812363559489`60.*^-34*y^166 + 
    1.88802688739796267374355634278996424842751292948313088648991692998174086\
25443134263`60.*^-13*y^167 - 1.1385878970067572825052658672066319274387051207\
30783373290106542680100106090443439`60.*^-34*y^168 - 
    1.37458588251348056469046121527853320160423131815961830882854757166221851\
263882903276`60.*^-13*y^169 - 2.136663793480957480059174000838828286578875601\
22065125990905253827813289590128111`60.*^-35*y^170 + 
    1.00112200348599198693683866345153664276377304734084818369027850566142910\
304255711925`60.*^-13*y^171 + 2.545800373563890726688293811895240524921786510\
69291503060406883482247178287164533`60.*^-35*y^172 - 
    7.29373605149918262539523861209645700760230511151268229266890835388483594\
29076905789`60.*^-14*y^173 + 1.4485172577095096107437467236333440560595835097\
402880877742793931871146003633486`60.*^-36*y^174 + 
    5.31566488486450095001859145355909950292016118367048883589710735563017416\
24262144715`60.*^-14*y^175 - 3.1532609090363956782296273920285579328636908811\
854694445789834588043854250438136`60.*^-36*y^176 - 
    3.87530940142620988168921612372180634657525078732967816825227869725976403\
61454113637`60.*^-14*y^177 + 4.8302561659643370818293318061907664360363884858\
91575013798101002954367247382049`60.*^-37*y^178 + 2.8261371830904474642102742\
225973781589354113404570601703376678919715484126762448064`60.*^-14*y^179 + 
    4.61333331960203845420418624697339215890068522955186004951311569381776678\
3201112`60.*^-37*y^180 - 2.06165078100277963542526389615211816044132424144429\
22173280659877628255634125408476`60.*^-14*y^181 - 1.0852370043696944902565412\
67086961023920840088354053668972245336597823027596814`60.*^-37*y^182 + 
    1.50441970020361263214378455584913581999465620353778172031445864569557797\
96749255328`60.*^-14*y^183 - 4.1230166566205588329188325779116737213364678677\
0385670942873461088623056163244`60.*^-38*y^184 - 1.09812581370296955369186255\
77021170444225376582360750486792526258049943204644808318`60.*^-14*y^185 + 
    2.45473435843498699664783604689279236020309023640465702699053529003364428\
871842`60.*^-38*y^186 + 8.017917742139768320162196880364956413255335526314348\
895073368514450183966308698538`60.*^-15*y^187 + 3.408703053302492299427134191\
0377759816058907542626544082718027376642356815286`60.*^-39*y^188 - 
    5.85591567762542334971166018719084753822567523403407852811747191442930002\
4474721576`60.*^-15*y^189 - 3.64841248728088366626118563743406371660996158541\
76469275390834830913258651558`60.*^-39*y^190 + 4.2780824946329048554608030419\
49733745383641586304099595969033684861678141945137996`60.*^-15*y^191 + 
    1.56802594671158987362792829316819680487617809893600163492802469260812930\
148`60.*^-40*y^192 - 3.126238438991577089955209812789366016361883878650050060\
471190590187200579690675723`60.*^-15*y^193 + 
    5.39607326088753446313452264262457467605088855095718202462783284198636328\
8897`60.*^-40*y^194 + 2.28513154146167435825902263164464721761024374986304991\
7353728571754158778847652958`60.*^-15*y^195 - 
    8.64057223330370541817522332156309841060472119192320581269859254830618766\
372`60.*^-41*y^196 - 1.670760145107612248171264494398420587353381970565906974\
01050790519971451291906755`60.*^-15*y^197 - 
    6.01374325884107701931361290772692957338517169433862576852698492494688651\
246`60.*^-41*y^198 + 1.221879869500848770227875493765871676925765277463151721\
468165098761123482893718883`60.*^-15*y^199 + 
    2.25625966427765314446526517690556634128678356763851831270452412834858852\
782`60.*^-41*y^200)}


==> anc/S_numexpan_CA1CF2_s5.m <==
{(13262.157708948584131765647079265807002128246889856188227261603255017007467\
75927195`59.394759149154766 - 74400.82154890188456864186871470426727744183073\
222832637356171452015756570663577475`60.143722692209494*I) - 
  (66949.70659507284226562506697941689639110514645965956780189827796333087706\
501066794`60.10393898367047 + 32745.88879081386446769151870330057148311206423\
590383594716422785764680540240291336`59.793347088170634*I)*y - 
  (53364.43360974138312020662571561150688103295011039795250881101424946854546\
812280616`60.141888806344454 + 10742.6559629923989249464983608554089735020120\
0677922686876053349872843114112144465`59.445748569531865*I)*y^2 - 
  (46651.98806946530107061271019865199731610868202022480649764388398953164694\
549264822`60.149628251522714 + 2984.25697013932856498048372732262248276225506\
944103367647848683784823288077909156`58.95559431252639*I)*y^3 - 
  (42966.01480942384543360813369617599961587938695252153675396143213848767213\
933283587`60.150510283863895 - 200.190559103292965991215873946547459150722363\
06638609916042904412405458112124836`57.81882880255605*I)*y^4 - 
  (40617.63636570598325428080088874573592530517853879869748184949993101455876\
029320505`60.14979669409556 - 2338.033895444798455327942446963076402084500544\
44290274859206850451436823278330883`58.90993284991107*I)*y^5 - 
  (38828.23548258277718207539949214318410335009408093393173308109434028184996\
538735943`60.148298666512424 - 3932.75549950248554309317236865625223202349998\
351284062209268164914659691359052638`59.15384795871654*I)*y^6 - 
  (37360.17604938725753943865311648765216159350725880393421394209566706755137\
192103756`60.14641234536673 - 5159.631398364973807238884238908942310523890492\
49886590564193298399828081879038356`59.286622108254804*I)*y^7 - 
  (36113.69779522677667364614655079449620414496694314063572590683277794259009\
772472523`60.14435583462572 - 6125.513741136611185802944654247924549993399198\
48087926467999177568804863356658821`59.37382639358073*I)*y^8 - 
  (35033.01963852517027596278627692385116342923612953855869820052172135606899\
999728393`60.14224658640701 - 6901.742910382433505863958703524880820640763427\
58780249597511297046736170493728381`59.43672779167381*I)*y^9 - 
  (34081.77884691704004276965873317065624418627035841174377898154511123961661\
422473507`60.14014747153147 - 7536.801138913888025493140213013537488942035184\
2177872299516116426571892579390217`59.48481227391532*I)*y^10 - 
  (33234.42387548776127775059426577744157516635874521016204400119705072785554\
074847806`60.13809187994896 - 8064.314787533212801272900347426320600785505453\
66880002372190865577229372875353057`59.5230711973*I)*y^11 - 
  (32472.20025011334147137846057705979584791355380623363008846250805731586308\
979252836`60.13609696684878 - 8508.175475154852133182758346308189908512545983\
39955906007138994388445894368285046`59.55442168865905*I)*y^12 - 
  (31780.91523368041244655702004717303303579645134897804540565238000585954992\
967031475`60.13417075683164 - 8885.768557292519214308579732663566334619146820\
16861441559311859322392358719568699`59.58069935409721*I)*y^13 - 
  (31149.56948892605914064204654922406846877547435507106161764683935607095839\
097647295`60.13231607011152 - 9210.024864629984941309207388541595263800331579\
21461622977751324373606121710001829`59.60312482403815*I)*y^14 - 
  (30569.47077183902638138174850716627182504681423821837462489052834656797895\
139724586`60.13053275546198 - 9490.751579511370703213883414990547105132728685\
2527413079740396177129029299514687`59.62254544119621*I)*y^15 - 
  (30033.63637224570303208853240329000210261083263818122094175483957517463750\
484815586`60.12881898951759 - 9735.516531273356006070491703943486016346281330\
79684198171376026422554497371496393`59.639570069772475*I)*y^16 - 
  (29536.37732434246701261757474984455281911558925519748166081187498925538117\
179651969`60.1271720452922 - 9950.2498193992729784522470409668349368003753208\
6809059710780612905927052162322366`59.65464880248895*I)*y^17 - 
  (29073.00147637827758000583599602210816490052497820971593216224881407165851\
544893412`60.12558875120932 - 10139.66218812649912471688063905280700976248896\
477464214427845219197596582744783611`59.668122367196155*I)*y^18 - 
  (28639.59673615437581445808551230174555605257189155580960822015611343747527\
6183059`60.124065765943 - 10307.541821655731438486490689980158210154928151655\
15779733036553502245652007912273`59.68025397298477*I)*y^19 - 
  (28232.86983077884190304747709805661642573561236234780679694321794801495475\
5473947`60.122599741848674 - 10456.968723639505867434987472302101269953128448\
81638653826874025932724504488972758`59.691250525109936*I)*y^20 - 
  (27850.02437302343208967142675658211537141815819673419168201938837289456240\
550912419`60.121187420183524 - 10590.4721201497037646564982767361991194950977\
7536560199080270833012349701439408219`59.70127716185966*I)*y^21 - 
  (27488.66730251860899359510200870725413774999597302666620884235037628147097\
024940884`60.11982568423385 - 10710.14776014006338729093526614050891544121656\
879430386737926407705740775408631732`59.71046746173645*I)*y^22 - 
  (27146.73616146865944257029734870263435291642287994123821327042143171059793\
405251344`60.118511586386795 - 10817.7465236487727038947917056062261266486317\
453544971408684572395809198766747718`59.71893076537308*I)*y^23 - 
  (26822.44190109897112026733234169822029692589282129708373548375505363407682\
296433862`60.11724235911866 - 10914.74219101383341687467003605744858955606445\
338538419663801047524720286260084884`59.72675752788066*I)*y^24 - 
  (26514.22342314717137953236785300771925760777877721521031663375654792545413\
596472479`60.116015416164146 - 11002.3838668535034236574064116160076969970264\
3759671890298652979581297438235536778`59.73402329776635*I)*y^25 - 
  (26220.71109772523656146377682319702822944951880137405200386517897483142606\
419882601`60.11482834782647 - 11081.73695999741574252396317527647664268558151\
116482515021273726963295649504312284`59.74079171975797*I)*y^26 - 
  (25940.69722447456460413869601171051214906995660178270227930328820373868099\
321382072`60.11367891294232 - 11153.71552826772159145706796529433131476681645\
159638227691355642944370674114191663`59.747116831994084*I)*y^27 - 
  (25673.11191961890291555324624718472867442775945719141017305959853997043887\
782468798`60.11256502909511 - 11219.10803663226390883240354160438270983481836\
552525690801992590805659302344136539`59.75304484518361*I)*y^28 - 
  (25417.00328323374944546281802153861776531949184770199242117378806515579644\
466424105`60.11148476208153 - 11278.59804057417479350906002638458078413544762\
858644048782296482746202490190816796`59.75861553610942*I)*y^29 - 
  (25171.52097246428270170027524454349145275686999159659753892220275082832916\
775106498`60.11043631525672 - 11332.78092284102788802904974842043437102127804\
256331715748259301139241379547546185`59.763863350340024*I)*y^30 - 
  (24935.90250695859959543543390810746355676800154247332064728168464950942830\
782592409`60.109418019137486 - 11382.1775341360370399633855988621662347854512\
4881425357288182216038794408885705443`59.768818283103485*I)*y^31 - 
  (24709.46178257358123897982022545666160415183372213307998452328403623943102\
887366198`60.10842832148464 - 11427.24538521012887902012118351202690251584439\
104304703929403687580982461805000632`59.773506589099455*I)*y^32 - 
  (24491.57938243376617757596896970565075880759208786025695832600891551228941\
844323782`60.107465777982334 - 11468.3878876558051725182682758598854531867843\
288947556904178303323230517577939402`59.77795135908979*I)*y^33 - 
  (24281.69436050909248829206613870931333122487740218219708538690593942300795\
114990931`60.106529043567136 - 11505.9620285985914314975001054384582167143608\
3643005020030843222409730385197750762`59.78217299178086*I)*y^34 - 
  (24079.29723902272311379588780459616010761015688199387686694848372376828234\
695762876`60.10561686441768 - 11540.28478001468964092411459339965650487174964\
67281933227573876908117818330509124`59.786189582704196*I)*y^35 - 
  (23883.92401224267325434985761648705535300243237535043442291972615698723209\
221712974`60.10472807059041 - 11571.63847920910766311271806737717848189197968\
451638176252292036946211448355931486`59.7900172467779*I)*y^36 - 
  (23695.15098921485903201225051478155308067298593264390287966969662894853225\
903052262`60.10386156927203 - 11600.27536780352389484075991377208740805725960\
871979784556059032080145156613323081`59.79367038748447*I)*y^37 - 
  (23512.59033945206716402785503633116471758463675883231717040441544034630836\
974630968`60.10301633861054 - 11626.42143860838244322201895783596536755258392\
793335292332633744122968479539903483`59.79716192277877*I)*y^38 - 
  (23335.88623049847517064012267715526212123347144266465255000729929353008201\
474670514`60.102191422083585 - 11650.2797102213092057629534146450466660728796\
0976131910424900294697510179571212442`59.80050347569498*I)*y^39 - 
  (23164.71146613458440519576515946739780783769643913510019593839497750208728\
734285977`60.10138592336143 - 11672.03302606936190217340054879748612135538007\
139615299475174176238580226047791103`59.80370553597756*I)*y^40 - 
  (22998.76454989728130597790407656627883493315381323631730420410718684560172\
46708494`60.10059900162279 - 11691.846456387818263594122924133540798560562837\
49910836663719567923335644934954593`59.80677759779047*I)*y^41 - 
  (22837.76711141834733207141572265971072168187336486757010426316548576274706\
489180575`60.09982986728401 - 11709.86936717643268564322772739097097890625200\
579290316885224853916849276101734247`59.809728277570535*I)*y^42 - 
  (22681.46164348556054759350529126064735941809618455291262400086693313423443\
922260261`60.09907777810374 - 11726.23720864715553724723946262851380076286325\
053241228323128315694227538883059573`59.81256541531408*I)*y^43 - 
  (22529.60950620695096195508247435750441266886452416671798571089644774669246\
491803698`60.0983420356289 - 11741.073066432106237892408043736445740373983803\
63443143776836571707128271410901213`59.815296161975134*I)*y^44 - 
  (22381.98916160108102866261010427704210987099071511949319460056840995229000\
680106966`60.0976219819498 - 11754.489011366185993363268031603085848204585756\
38856541246487902876841523943094696`59.817927055165825*I)*y^45 - 
  (22238.39460764891091051900249035669083364730606381990787685498766602403631\
584461094`60.09691699673554 - 11766.58727761789896677200037927235384138701586\
867019233583628841368743591883001993`59.82046408496166*I)*y^46 - 
  (22098.63398556482464152873952654425275538985297735943488330269720446828019\
56383928`60.09622649452319 - 11777.461294023095539277152399381909846945858774\
13324274469060776008560747743704065`59.82291275130144*I)*y^47 - 
  (21962.52833796430948983378059828452085995835121996498670070287993940364602\
071969167`60.09554992223693 - 11787.19658945266398217355630012253564500540507\
521295348661510779715570223332494385`59.825278114219294*I)*y^48 - 
  (21829.91049887320958400124475453133320511149775221524086778315174144289068\
885947336`60.09488675691526 - 11795.87158973930541456126388420338881639732034\
337903381823768670710132209736351712`59.82756483794082*I)*y^49 - 
  (21700.62409925772781275164002476142887499699028791386987746890376048375290\
747552187`60.094236503627116 - 11803.5583209609623207891524155071129884273726\
4105624120506391074147432792351496313`59.829777229708206*I)*y^50 - 
  (21574.52267405104073447141496096775682560286375396873194160330204338111089\
391145066`60.093598693559095 - 11810.3230316190004595730870938987436333054335\
0078904785591339586151350865947306127`59.83191927406149*I)*y^51 - 
  (21451.46885858850179198994051374281678508243721368209493639004530034321508\
328129578`60.09297288225791 - 11816.22674437031120951204211448566848871028803\
187895142181412963866836273089085815`59.83399466319013*I)*y^52 - 
  (21331.33366400119830955308890495075243984653060472091266800890461962330414\
257375466`60.09235864801392 - 11821.32574640423102048084675860373877194035304\
692216691925201055209298342248090154`59.83600682387522*I)*y^53 - 
  (21213.99582250766775034659167532141018739722385677307910475706442763796442\
857030529`60.09175559037285 - 11825.67202624154810832935997601018387374005397\
554701257759577638592412765679380897`59.83795894146512*I)*y^54 - 
  (21099.34119472711397099335181940503945790258847033218724010290976264631823\
898584969`60.09116332876406 - 11829.31366362877765113063422207602986637158738\
197792245213741381987035566082693535`59.839853981262124*I)*y^55 - 
  (20987.26223214826862618173321192724526282854605319759339322877056886429488\
672953042`60.090581501234944 - 11832.2951782698633167419393439922211088307424\
5645036970149214145746023604198199318`59.8416947076436*I)*y^56 - 
  (20877.65748875387805592552445721137320134072254924609988777508001783328512\
884146887`60.09000976328214 - 11834.65784234989486904260419170617128236213553\
456576099833558497960572723064246215`59.84348370119521*I)*y^57 - 
  (20770.43117654456551763069910375582188171402130279726239882707180887481711\
676929132`60.089447786770904 - 11836.4399611371862529345432002489571903996127\
7343364744255429737361711318610089142`59.845223374095795*I)*y^58 - 
  (20665.49276034648516574349398155169565351933750982351662910899098692894719\
254567113`60.08889525893517 - 11837.67712538139386228491827708036302389709185\
795859257728118477872026752720113272`59.84691598396*I)*y^59 - 
  (20562.75658784050120144687340393333978787423680150222166900748625786175351\
837388436`60.08835188145113 - 11838.40243874006198664811583130073443605632897\
457264116635431406784812195162047181`59.84856364631835*I)*y^60 - 
  (20462.14155122972362349922211547143280070045448730660746257638369655113219\
595035781`60.08781736957838 - 11838.64672305070771304248416748399615595359625\
295623300609180229203796700418175711`59.85016834588968*I)*y^61 - 
  (20363.57077737809008061164224032186148912457677495081383521264703705203838\
704654461`60.08729145136259 - 11838.43870390926175573957194493217973253451568\
104493434138111725487837556140438819`59.85173194678177*I)*y^62 - 
  (20266.97134361450978800690551348342724480167017090079276908852149290019274\
311553662`60.086773866894966 - 11837.8051787092097456979106538143594096259165\
9682110161085677521021990184783329938`59.85325620173817*I)*y^63 - 
  (20172.27401671262642013959107493355924701063032447770635499412809662833368\
145443388`60.086264367623485 - 11836.7711690315140484635111344650391828392683\
9660603193383997164581137145279163861`59.85474276053473*I)*y^64 - 
  (20079.41301283204706836090225937909337689648300384252519547435594366215249\
222919181`60.08576271571199 - 11835.36005904698367569769904109257204701674667\
065868684045846406358798935166365195`59.85619317761647*I)*y^65 - 
  (19988.32577644845187227354805296692099359715876460583298209266151594048024\
982578148`60.08526868344294 - 11833.59372139488037603699765277159069232510955\
884306364561981247661175828875682734`59.85760891905481*I)*y^66 - 
  (19898.95277651203290777707645452660277504528822192846358660469834067527005\
796957255`60.08478205266078 - 11831.49263182973848847450896366241958640921584\
003360852153073711309501329053418799`59.85899136889507*I)*y^67 - 
  (19811.23731826019912874605600176398034691761278857911498210836172837504619\
630082377`60.0843026142523 - 11829.075973778877761298758325403940658134976394\
58668723890867896161647473820535602`59.860341834956515*I)*y^68 - 
  (19725.12536927482651046594369209548398816269165876149024319976844095509658\
293359754`60.08383016766146 - 11826.36173382273197195943617719123775322875159\
01472645496988032469144615893628668`59.86166155413973*I)*y^69 - 
  (19640.56539851943478806667483525302209879034511976997704101297376553144768\
251591619`60.08336452043573 - 11823.36678899621992474736612840949390841288485\
739761680770418257149675337573244739`59.86295169728997*I)*y^70 - 
  (19557.50822722002363865676721078372815293645699505860568494021208941360758\
567880469`60.082905487801845 - 11820.1069867096746963416626865344915595633177\
2119801781061226511757704153434654756`59.864213373659624*I)*y^71 - 
  (19475.90689056703928120187783694795873061128831666228162368642983089286999\
112673672`60.08245289226839 - 11816.59721800038808040215977646616560442258315\
457825932990107758773925867567718418`59.865447635008195*I)*y^72 - 
  (19395.71650931690669432930093494465427261512519189298758765641248947728762\
404013475`60.082006563253664 - 11812.8514847489721486152367052389831366408983\
4068054260207987954616320591033385293`59.86665547937417*I)*y^73 - 
  (19316.89417046133936547318292095092824841432579838751655590226992477649863\
540527905`60.08156633673655 - 11808.88296142708118544083122127261657661986080\
976519597804389985188423748384345721`59.86783785454916*I)*y^74 - 
  (19239.39881621259871713338774139675601130793679906555177837922226876090589\
53832958`60.08113205492891 - 11804.704051883370108594829485526663601464415794\
4786867486491762872279197376432953`59.86899566128167*I)*y^75 - 
  (19163.19114062420644409048081389961096882825268052987302514963985018428682\
714288365`60.08070356596807 - 11800.32644162185624649103907917696275784806604\
698456469673782943758628618381327659`59.8701297562352*I)*y^76 - 
  (19088.23349323034523796386709420635974759316236265647369549256068631021298\
463486966`60.080280723627624 - 11795.7611459802114440678942854767925050325283\
6205315321258964929624893802923757716`59.8712409547222*I)*y^77 - 
  (19014.48978914421253335009630312367075557015648488044834093579793530560136\
448364568`60.07986338704558 - 11791.01855457417547939442757172420551909939090\
515560647947425184283661387436836225`59.87233003323408*I)*y^78 - 
  (18941.92542510669824042824514035416169226624324269110874375921780116350279\
82423885`60.07945142046853 - 11786.108472337589025178591478432375753838977776\
60963079243312513029014376639587545`59.87339773178472*I)*y^79 - 
  (18870.50720102262182581134303712370457282855159425136890733602136617177749\
894614239`60.079044693010665 - 11781.0401574549235316218907828290782080596531\
6677163222224645644202703130301558977`59.87444475608354*I)*y^80 - 
  (18800.20324656298181032438733922493224853141767975025107608801540180237231\
394082451`60.0786430784267 - 11775.822356454141403918304671033147236507382504\
28234320305828389231342381847482316`59.87547177955262*I)*y^81 - 
  (18730.98295244876304208723602997155055641884778379641497065578419784781365\
60603767`60.078246454897794 - 11770.46333670182299765264084015693318249826805\
815816923480711845913272075323491515`59.87647944520093*I)*y^82 - 
  (18662.81690606527124344206177648926847129107052728473177111693951953780313\
623658045`60.0778547048295 - 11764.970916519373602514989089126982278743532782\
24601571953374750721523152762578529`59.877468367367385*I)*y^83 - 
  (18595.67683108612210491281557135104520270502244314668454963827740672329391\
3532776`60.077467714660976 - 11759.352493118448243100913975139129176152035755\
74023174525924600950874099983816957`59.8784391333434*I)*y^84 - 
  (18529.53553081325720971863209821649766764421521605855763147309751049954222\
61568166`60.077085374684835 - 11753.61506853522078790438842674338527345347539\
503036668972492435570045611764141435`59.87939230488484*I)*y^85 - 
  (18464.36683496400300383352269676437919283771411809224161437073591515063569\
913780249`60.07670757887676 - 11747.76527372652829938242763128030214741296514\
724636791673477830756281835814024834`59.88032841962197*I)*y^86 - 
  (18400.14554965850703869001097008153100405364545830251700712394481853419294\
181403425`60.07633422473432 - 11741.80939097602447858757374617584737078374220\
957631169405666891610589302640199056`59.88124799237547*I)*y^87 - 
  (18336.84741038112108374264078176121324307769067730632050315189231084751752\
568388159`60.07596521312459 - 11735.75337474508692837738437874230042842391750\
938715158251965076630444884506270345`59.88215151638592*I)*y^88 - 
  (18274.44903770766883775792983780897336853292231630166517081990880881391694\
008778474`60.07560044813962 - 11729.60287109117446702429640491137716088308495\
646153476400551035661680318876118351`59.88303946446318*I)*y^89 - 
  (18212.92789560722785626474966957660786253960052291232152683583669544655454\
510439398`60.07523983695963 - 11723.36323576547572326687667376520550065166826\
943173428319469835645506038571702458`59.88391229006208*I)*y^90 - 
  (18152.26225214224054706457599666295485488369448248066187564657894139380681\
232978205`60.07488328972339 - 11717.03955109189913465401309242335745506471209\
700024583390911072587846422111248151`59.88477042828951*I)*y^91 - 
  (18092.43114240459845283408843700093374702727956367403603766213644332734428\
143106919`60.074530719405075 - 11710.6366417206129438653258395248383838651640\
7092391531767703538086687072679933482`59.885614296848466*I)*y^92 - 
  (18033.41433353795178718896361451152061249729174139308387459652923929568162\
503635649`60.07418204169759 - 11704.15908934135087804554466643467932033759100\
126355317947622118137395678941112157`59.88644429692326*I)*y^93 - 
  (17975.19229170800199602035392199271364765889289151147560777025450776258145\
129935779`60.07383717490164 - 11697.61124643446560458019933584045733197918482\
738898579501908766955414777713999558`59.88726081401045*I)*y^94 - 
  (17917.74615089304580465898194047881018926061114051034895119745839589608003\
22708919`60.073496039820476 - 11690.99724913115869523743735326944969867704835\
511574386968480842738492609222612028`59.88806421869927*I)*y^95 - 
  (17861.05768337665025489169240405176684487375186175244957695318623283222749\
377323959`60.07315855965978 - 11684.32102924837256343441404428148958966527582\
413239093338851392814462290406406736`59.88885486740513*I)*y^96 - 
  (17805.10927183313506228611173461685798746428040355686882341228675045230439\
052065098`60.07282465993248 - 11677.58632555843438997727659696991660134861571\
01017711386714763306553214146005406`59.8896331030595*I)*y^97 - 
  (17749.88388290459776626742330617705876206100545745815148234097515045558247\
319859961`60.07249426836819 - 11670.79669434863905362299857116461025629983842\
370384502699228526121291011395494191`59.89039925575927*I)*y^98 - 
  (17695.36504217560724613528698152062358686557761351310303220690926283113878\
949393992`60.07216731482705 - 11663.95551932149824920237467258032082915715796\
443555783418717393358390345970838142`59.89115364337823*I)*y^99 - 
  (17641.53681045847387306511228552525219553904214534064349087059070162514486\
493884112`60.071843731217626 - 11657.0660208823223843127133960570518082504565\
2309527482551838815625100759931501971`59.891896572143374*I)*y^100}


==> anc/S_numexpan_CA1CF2_s6.m <==
{(51337.929671643095651585727055529461274929234159917288832353074726858256205\
07934105`60.005956705837 - 49929.46549017399159550175743009966723420166467203\
237265106765960153260948350796228`59.993875271970204*I) - 
  (22210.66169194806000219225412602259376367491278416782319509607508115754444\
232405529`60.04041482327495 + 18048.84733394931733438515153491247950511144911\
264002506870131339949636974197403126`59.95030279766832*I)*y - 
  (8840.606506718183540048220454595992891448479130727036055462830699675377473\
15689581`60.088375442361745 + 5088.609983633111343229860948860146231735912373\
89622740165398868920575490023825656`59.84849254736622*I)*y^2 - 
  (3879.639695405535760816167082973458656062278722267716300750442020124755734\
18293908`60.137871359085004 + 949.9544223902899240601016182990919446888114405\
2741165293429469301682868665388835`59.52678273371114*I)*y^3 - 
  (1671.728871943954343585919217558487427334400567147073630337476940429772988\
31123652`60.145022989392764 + 267.5506897972365359818703296925628791960146689\
7465854061099469832573886477177135`59.34926322130033*I)*y^4 - 
  (768.7705921528011067523089349734845155310650169788428074321370066101715296\
0584108`60.14775876595013 + 86.8874504155701338118639040120885260238056188969\
0846578479496424663610047768729`59.20091905775294*I)*y^5 - 
  (364.3912912876784892514731083274282490249644128462501746505329105875168219\
486605`60.14935751625197 + 26.63954932322654686260712800196522058989860220508\
856789909096057658925421989618`59.013316400527295*I)*y^6 - 
  (175.0378035230209752023578592003360044137613541960805480967846683921116833\
8413451`60.15022131493528 + 6.43933297216569434700341723745635117155528675113\
298795503394005457793799900513`58.71593034268266*I)*y^7 - 
  (84.65052229120477036964316074415827640038238930723138543376772223355797394\
836385`60.15051158542264 + 0.335571254870053855838653632664372055493855062773\
46325895899539268515235498372`57.74866669534542*I)*y^8 - 
  (41.10778919654061748632017455106936844061754594703859864077302793457507050\
173252`60.15037384816106 - 1.048232152241477919084857533621585303490280977881\
81679930308843047831271302409`58.55690720400002*I)*y^9 - 
  (20.02161116816725358915601441886863490414142068017411048231208656204102563\
087497`60.14992981483849 - 1.040064732995215713873222829256135802329677884892\
59342098171761582528085374294`58.865491162344306*I)*y^10 - 
  (9.774013268683331517301344013271108431540916458616146661257069929044861451\
32837`60.14927145389836 - 0.7407103306201131539286806687819439031883599871595\
3984279779730531913375743851`59.028846931390355*I)*y^11 - 
  (4.780411670267504887360735819280637312418101553864497312137406016259543998\
66231`60.148465127223076 - 0.465561550628406389126459330808485746413894082357\
50046850280150959927705914245`59.13697693527368*I)*y^12 - 
  (2.341785995754232928150204246333349563645374740170821343001693504046134379\
39788`60.1475580541172 - 0.27420269895831205999795088832123930391580136410768\
414354957272990110260346993`59.216082574798584*I)*y^13 - 
  (1.148737194696527909464921791026643819537212626610116672359310512049535372\
94405`60.146583853924966 - 0.155264272885982396227283303354838620828023659001\
27218519390462621579548654681`59.27743470452205*I)*y^14 - 
  (0.564168142406007629435899794952321922404171603376324854096085012117586748\
48498`60.145566605429785 - 0.085652957106129918205583841359438037385502753829\
79279998414386082443240043526`59.32690040803416*I)*y^15 - 
  (0.277363016612367377712916092866939000240964140248916426261655933367846723\
85154`60.14452367170393 - 0.0463911806339763157220322732985374753450598125084\
3007557631276726040518518902`59.36791054487604*I)*y^16 - 
  (0.136486435723967760946361357227128719717460451980270295526065961326648032\
3845`60.14346764419922 - 0.02478897523876892426702791020003118189138298146449\
456573020013817394099346368`59.402636725339775*I)*y^17 - 
  (0.067218484549949328531925617487378234530161584530649721217622972578191399\
07229`60.14240768742357 - 0.0131104085970757026456859515254940152707889371482\
1161057478645360917937568501`59.432535197468304*I)*y^18 - 
  (0.033129144059164801990236936151236441681341896894004044815834387189316943\
78671`60.14135047912545 - 0.0068783815611700974766432294058874769784217565756\
3063824807412992213269921366`59.45862652730833*I)*y^19 - 
  (0.016338917135397643903118693551304190515566346534245475307006831112548436\
52566`60.14030087570446 - 0.0035856980494666361244373199538657652860193118080\
0463849117423764691460549356`59.48165132045813*I)*y^20 - 
  (0.008063088710005006758320384879785472716318133119225328696905486814995639\
69691`60.13926238873934 - 0.0018595227519720924538660479613281002227338935841\
5266299384842700994697613872`59.50216244729763*I)*y^21 - 
  (0.003981271281782415868704198835708263990313565666526956985581745772233320\
49874`60.138237529986874 - 0.000960210991026180929665332378907105797678230360\
9346119092167082082627649892`59.520582431591656*I)*y^22 - 
  (0.001966818186559154726507768643414501665483758442118702871750129016474176\
43808`60.13722806364439 - 0.0004940566974110613849083793461086649699705906990\
666603118660435912961528817`59.53724063916861*I)*y^23 - 
  (0.000972100426182518416410100082606047918005941133380030582539063676035609\
07361`60.13623519246887 - 0.0002534394095901810941011785832735855344912278079\
1046957753779800708765379863`59.552398207120355*I)*y^24 - 
  (0.000480669899588523843130011342113971855471235253090247594544317646983743\
97427`60.135259696217666 - 0.000129673870164942005085386911136540845883966083\
42949058594099025749367123435`59.56626524225621*I)*y^25 - 
  (0.000237770366967894388973150573120262075956842924477160652573813476304731\
17131`60.13430203538334 - 0.0000662016289372362277066107338780612184942326271\
4116286944862179333587976967`59.57901298301175*I)*y^26 - 
  (0.000117660625567452142573314481413431020972549397728356387757455068244118\
81688`60.13336242943618 - 0.0000337327160147375025874229736377659709435497828\
1131994280707812730193323408`59.59078258650116*I)*y^27 - 
  (0.000058244657210206961061902158778389722366682728776973738811271559371000\
47391`60.13244091618433 - 0.0000171595848096630792254768937878596832671507526\
2112278017349548234578851301`59.601691598073*I)*y^28 - 
  (0.000028841812380751414142830255524144431748897804367418204203217669680559\
55821`60.13153739703856 - 
    8.71613493839478960534499723355100525746805828331568848750721534859045534`\
59.611838794785704*^-6*I)*y^29 - (0.00001428635622279403955451983867622109366\
89857327934641155672521876481511595`60.13065167167907 - 
    4.42158185221441535437354118082372378436630506191880050599207200930437344`\
59.621307865924905*^-6*I)*y^30 - 
  (
    7.07855611085135178670450455760447365827612754950710396315720782275948712`\
60.1297834647011*^-6 - 
    2.24043042514770813094238705747655400211099571015483182860102719774491834`\
59.6301702474651*^-6*I)*y^31 - 
  (
    3.50820290278141506857465186606249544584522579263887935986451765533561814`\
60.12893244615211*^-6 - 
    1.13406928683089881940443816435165876336673910721653836171493002226325304`\
59.63848733150527*^-6*I)*y^32 - 
  (
    1.73914080845814735597724116393419415576019764467542140647914307008822373`\
60.128098247391904*^-6 - 
    5.7352018297108190454644659067583142337924625261578770109722501817775001`\
59.646312207513674*^-7*I)*y^33 - 
  (
    8.6235995716666134192982687281029454068621904406496303268423119526515111`\
60.12728047335273*^-7 - 
    2.8980051794940620677901913550262051537871862503840255464225260176756481`\
59.65369104841124*^-7*I)*y^34 - 
  (
    4.2770123532137500255434089357897917919051918719138011152293819822066588`\
60.12647871201643*^-7 - 
    1.4632752155254953567403080463324027475902750728375500926510715037662433`\
59.66066422411541*^-7*I)*y^35 - 
  (
    2.1217062914602469884825771796411533618956011350665532621712954703418878`\
60.12569254173137*^-7 - 
    7.383459995869124823401579503661399226446389090259562304103877719545914`5\
9.66726720372419*^-8*I)*y^36 - 
  (
    1.0527324833551599288466659985629738477158542295173495130032909837032228`\
60.124921536846365*^-7 - 
    3.723297846716301840359210856315835476349762966178511930965159227344736`5\
9.673531292185004*^-8*I)*y^37 - (5.224374679462955112080352575310175384405956\
2794998895259473977989593153010099488276527487`60.12416527202995*^-8 - 
    1.87652035682660601236753147261715341851941191737458497227893422443314640\
26470793373169446`59.67948423617902*^-8*I)*y^38 - 
  (2.593164130241909216581447203303385628677593905862629930019048980304728428\
4051654963645295`60.1234233255598*^-8 - 9.45273332197502352043181956387270520\
4053793721041300050634211802455395910642009017339562`59.68515072579972*^-9*I)*
   y^39 - (1.2873636983346611768809646044836676531776016732964456379106453448\
797588092267618145054592`60.12269528180403*^-8 - 4.75947214333578181841067918\
8177193315434919243902972066552938075807485005461979326341948`59.6905528125571\
*^-9*I)*y^40 - (6.39211400718049150530096998690328296661389547373666780054137\
1748903085468090628895195747`60.12198073306755*^-9 - 
    2.39537790289215199112402501352079719788031454277805582042623716838997738\
3038928584169748`59.695710259707575*^-9*I)*y^41 - 
  (3.174361997963484837419641916726049354066959279728747882926515569846331353\
288944921140661`60.12127928093924*^-9 - 1.20508590779443449546993067630201528\
5937422804220327343921653024853796933441125887034244`59.700640837478815*^-9*
     I)*y^42 - (1.57664524253531053208291923051089328236401840434797564384789\
6045538401092046008877222272`60.120590537246464*^-9 - 
    6.06043811078889212187613012839389225935947973891457592199115546464916561\
157223410395265`59.705360573140126*^-10*I)*y^43 - 
  (7.832027902295045360071358155195642524981343047855117635317265643135783950\
99223159733658`60.11991412470146*^-10 - 3.04680082951262411795342421073845229\
105575340008018166057221058594803323729069627493064`59.709883963852*^-10*I)*
   y^44 - (3.8911186700899338810737921746600513289785910301065186734214848847\
2720976171179378915316`60.1192496773059*^-10 - 1.5312600684995692204955847775\
0088320302259428923386471456253767234299890633626967827598`59.714224158662276\
*^-10*I)*y^45 - (1.9334467096662479837760450045245267851864470594946088890223\
8873023497722513199987405005`60.11859684056657*^-10 - 
    7.69358011626639720014120508611902288997104363610441950264702534284521775\
88097997866096`59.718393114792484*^-11*I)*y^46 - 
  (9.608266625247514548206188572626424519149207702116670782476616978917129014\
925627660296`60.11795527156399*^-11 - 3.8644839406828559034900437937002805168\
630894360099859142357444928384688325798655427928`59.722401732393614*^-11*I)*
   y^47 - (4.7754111370300360984131144866033335157772127574918349619700857774\
92962274992625256964`60.11732463890733*^-11 - 1.94064501142161023235453924375\
57795339113434568919019121633410119672586178513134533061`59.72625997118602*^-\
11*I)*y^48 - (2.3737079143658665344316613073693831849109324149824007771166508\
138762703236096484070497`60.11670462260214*^-11 - 9.7431548961929743710607514\
97039105405789526792294582870452628581686135061797141593262`59.72997695178888\
*^-12*I)*y^49 - (1.1800287916438085143841097412150642887459330562343684605557\
258722862812265001011368535`60.116094913852066*^-11 - 
    4.89056160583983767179657775933076713943441754803517998657839410177437016\
0176665880784`59.7335610440551*^-12*I)*y^50 - 
  (5.866848684070561386782550603244101734566202541490609096885942361737405906\
186860761775`60.11549521481117*^-12 - 2.4543111290800998141361465521484225910\
88712305645760513509259053286367683219736832612`59.73701994433293*^-12*I)*
   y^51 - (2.9171742646581639682254837403939657184796463392528689597466861122\
05407419418915279938`60.114905238300494*^-12 - 1.2314531061416716753061937275\
34333991243867692352345400278756485556253606298035440565`59.740360743255465*^\
-12*I)*y^52 - (1.450652549276024232038689526074457030746936275672841604800080\
494738329607765214001189`60.11432470749941*^-12 - 6.1777265870029308112403582\
03416035013673752984827168512536817850900625379246180199`59.743589985398174*^\
-13*I)*y^53 - (7.214502953291009435188516920150921777491677509725037749005671\
56285893134149608607362`60.11375335562003*^-13 - 3.09860902765367355397640935\
692815912430179294837763306869177703897152027198012534655`59.746713721930234*^\
-13*I)*y^54 - (3.588309702117254871168965758727939965528993949404433953097526\
69639027416458322108015`60.113190925571544*^-13 - 1.5539482474174765475857599\
355083750977669229165802776124587103425414406235843552109`59.74973755721034*^\
-13*I)*y^55 - (1.784894332238584989149070314866602208834444507792835251183413\
35754233043926771347684`60.11263716961978*^-13 - 7.79187597198083733994601447\
815410451852351351311507467486720025969622471254863214`59.75266669013134*^-14*
     I)*y^56 - (8.87917988811435798248377115968828346373732342577083945582898\
36022512462905600309658`60.11209184904574*^-14 - 3.90649215534503227260634482\
86450589363078155402695893460152949780335393598789701173`59.75550595089772*^-\
14*I)*y^57 - (4.4174300902168901531443801982487407797400217892724535997929127\
690095305736144682122`60.11155473380677*^-14 - 1.9582799850222608109393564866\
559950690881922012782221935365997025525862719609464376`59.75825983381927*^-14*
     I)*y^58 - (2.19786897186454330366413683750181695417371840261133559303033\
01382030924036646600638`60.11102560220244*^-14 - 9.81541626334071068530730322\
7577287669927453831906188826347799728371573843552477329`59.76093252662*^-15*
     I)*y^59 - (1.09362403957574752809531059851377725109010830050696250250210\
62756367944270895011394`60.11050424054723*^-14 - 4.91916901256099968210029447\
616764416635158103379380130100897668824299165206104208`59.76352793669064*^-15*
     I)*y^60 - (5.44211037438791136959616071908992476369660736167491342019634\
8796725996015373478185`60.10999044285128*^-15 - 2.465055021860751435095707166\
430020596634203707611706959889014994362824103302348726`59.76604971465377*^-15*
     I)*y^61 - (2.70831173949513605683148517740208744970075592686839076395913\
8919592192999621628302`60.109484010510265*^-15 - 1.23513923416692527636471318\
6143852151641911792544657464176935945188085923917478391`59.7685012755599*^-15*
     I)*y^62 - (1.34791025591237649775928558274048649200806255324894506474043\
7392415714222425245436`60.108984752005036*^-15 - 6.18816726021813476073093690\
646965686038380452290862323653009830855874338979896173`59.77088581799031*^-16*
     I)*y^63 - (6.70893180940882647182575617952543276986567194297240140808650\
161156156847916924475`60.108492482611595*^-16 - 3.100039562867092882678928036\
51984756458633809900794358176017745870247955618172396`59.773206341306214*^-16*
     I)*y^64 - (3.33945003574192492034557185563883524178447477661495707140852\
805300429751741022293`60.108007024121456*^-16 - 1.552864591075887314859556897\
72198309431582895956399170160749542358217305226185803`59.77546566125257*^-16*
     I)*y^65 - (1.66235905359024073362662128337178367966564245792088421807085\
375386154317647470871`60.107528204572844*^-16 - 7.777912489827609343336489095\
3496604984328707481053112389240259121035827381474905`59.77766642409849*^-17*
     I)*y^66 - (8.27565167302427856219980599137937508816693166153587761658766\
4112656010833763235`60.107055857992215*^-17 - 3.89544847349630667558232835086\
89735487029961504650374984359585584138249232270196`59.77981111947333*^-17*I)*
   y^67 - (4.1200858981995377834902712375929574829360983799466596818581941199\
610875825021637`60.10658982414653*^-17 - 1.9508260151384588195315627270860110\
991843419852553365055139692191567172015292601`59.78190209203798*^-17*I)*
   y^68 - (2.0513335445887332808227787896603756712708367293024830638411997965\
394699627612734`60.10612994830574*^-17 - 9.7689499763291527054497099840014053\
54674512583387976262759689650180981138316048`59.78394155211402*^-18*I)*y^69 - 
  (1.021389793094109187518373094402833428964645789079596775709495666181388494\
3927254`60.10567608101533*^-17 - 4.891555866069980156433182606050526409613624\
175960037794852653336475430515200559`59.785931585378584*^-18*I)*y^70 - 
  (5.085940467969346645920907605947161998721267537509640254804380111048023416\
835092`60.10522807787875*^-18 - 2.4491611184783554437636547001341131908703922\
27251521455687302635937748337250374`59.78787416172037*^-18*I)*y^71 - 
  (2.532648348973371184489770392557182965652747741308646231996834573189459904\
61223`60.104785799349344*^-18 - 1.2261969665731799610693478307051972188029014\
2779591961011910256517305656244578`59.789771143340985*^-18*I)*y^72 - 
  (1.261251624682637544241009782466494866135514538059617031337607924425995028\
086123`60.10434911053136*^-18 - 6.1387072161701958641602249853390680751800693\
4688790020872893773832341957309665`59.791624292176174*^-19*I)*y^73 - 
  (6.281323998491169739304642617036500139559416432494639128711174845777736312\
71273`60.10391788099009*^-19 - 3.07304267391635077731264371260198386110830819\
294004550202865717159756974729202`59.79343527670365*^-19*I)*y^74 - 
  (3.128402865353069821114922766965003847331278707998950571212610912230280452\
20001`60.10349198457009*^-19 - 1.53828345359549536641002714458600087557375096\
531400938272175798668365818913282`59.79520567819565*^-19*I)*y^75 - 
  (1.558172773470731001318026919064824165126782723821701644040719720089374257\
50901`60.10307129922203*^-19 - 7.69983304933584457541338795458018365921537531\
64863848312398863607748960436271`59.79693699646987*^-20*I)*y^76 - 
  (7.761210466379238368464507401032777642619543424340136840383679426545949297\
8986`60.102655706837055*^-20 - 3.85393520764279429235578557004709388314222739\
91325306618315250480044409976609`59.79863065518453*^-20*I)*y^77 - 
  (3.866016460713787947402187667377052354836743778965314221369043497585654952\
2377`60.10224509308877*^-20 - 1.928886228760702521253749657179587247799503306\
3938741934263365018226845389262`59.80028800672027*^-20*I)*y^78 - 
  (1.925829441472751011228391945124525153676097817137743063979362638428432210\
4849`60.101839347282294*^-20 - 
    9.65358914054275169473289627317480599329705538314491453014972036009459250\
3796`59.801910336686014*^-21*I)*y^79 - 
  (9.593815094354385052451938196929536666017757717554591899370701547576103349\
217`60.10143836221031*^-21 - 
    4.83116477120936257587476403471178702327786994277587625530312031185681718\
7071`59.80349886808263*^-21*I)*y^80 - 
  (4.779514650042481412908046023684534754023680453462814340691870727127547253\
398`60.10104203401543*^-21 - 
    2.41766725413971872832768657115913042917493778313571654762952142780660844\
8017`59.805054765154516*^-21*I)*y^81 - 
  (2.381193730396190002255133770094585586408837374164861153909113676729248215\
913`60.10065026205897*^-21 - 
    1.20982792698503982373303355123005288386098861124788170548975800852574975\
7713`59.80657913695641*^-21*I)*y^82 - 
  (1.186379704332836548102821404882638254622602115743711972337543047044685994\
941`60.10026294879553*^-21 - 
    6.05387989200267234409541665746117009506468913564146784447285486959059509\
633`59.80807304065983*^-22*I)*y^83 - 
  (5.911127290561768288440041236535699141250222517965947892733961953675146414\
74`60.099879999653226*^-22 - 
    3.02919894250729660225334574301019965394992703582999057136838334146299038\
213`59.80953748462129*^-22*I)*y^84 - 
  (2.945331175127921345891372010885422117967513685412587619247409354037249978\
52`60.09950132291942*^-22 - 
    1.51567554190459889952370258903979101179812609703831629715365932552121807\
945`59.81097343123239*^-22*I)*y^85 - 
  (1.467623932227724916551487651878306897016959732304326629566245753148770003\
81`60.09912682963137*^-22 - 
    7.58350111622331358073584460900251118268722733463156444452125433878577205\
91`59.81238179956954*^-23*I)*y^86 - 
  (7.313274687807161923808518133187295377804578357812671354423391385301182682\
6`60.09875643347197*^-23 - 
    3.79418864775996039159067968676295030870000649434129301205300858104537996\
23`59.813763467860056*^-23*I)*y^87 - 
  (
    3.644391887115169104137535641921113378127968410606219404603725682653861986`\
60.09839005066997*^-23 - 
    1.89825388017137526270343534971331566189916123613264745283363020279541308\
64`59.81511927577926*^-23*I)*y^88 - 
  (1.816159502979108631976387592346741828063769501652941660850774681975954269\
8`60.09802759990468*^-23 - 
    9.49678080475216559792598568493603298133529933041248584346281608516107082\
3`59.81645002659201*^-24*I)*y^89 - 
  (
    9.051036014732920842440584044188697923403643685169895880380763853797838355`\
60.09766900221483*^-24 - 
    4.75100819927383553546187589537957254267792215835690295757788054055117148\
9`59.817756489151094*^-24*I)*y^90 - 
  (
    4.510842430862292703406164464957286973117537617771998084076210690878100702`\
60.097314180911496*^-24 - 
    2.37674656976351017418829041950696002752814843270313198467472240002184472\
9`59.8190393997636*^-24*I)*y^91 - 
  (
    2.248183515905461821016847699363282258905864463039593391291722080018946919`\
60.09696306149474*^-24 - 
    1.18896251221223124000366092596946002428746475643743826563217887492007834\
9`59.82029946393524*^-24*I)*y^92 - 
  (
    1.120521746879031355995286496447319276010934337861345946015857614278957275`\
60.09661557157397*^-24 - 
    5.94760442762084130424876969414404017828379817515931040988940882082286795`\
59.821537358002296*^-25*I)*y^93 - 
  (
    5.58499705116302412647909303967373721224193424928912112011743544464277992`\
60.096271640791564*^-25 - 
    2.97512377147956619782093570019373043462579675835096264220283125361319905`\
59.822753730659116*^-25*I)*y^94 - 
  (
    2.78380905831368750580573340811286726426032232520271308880032029932912925`\
60.095931200750066*^-25 - 
    1.48818679731476608082248478375948823113827030299372777174376813739152198`\
59.82394920438953*^-25*I)*y^95 - 
  (
    1.38761662413117540707228341785644135323912198153826423799135346745794653`\
60.09559418494219*^-25 - 
    7.4438855302875642302846886246928858176323930964719633245144335731280398`\
59.82512437680881*^-26*I)*y^96 - 
  (
    6.9169211719266661412247587273257863996802262192857882741036468100752053`\
60.095260528683966*^-26 - 
    3.7233350578634444809274338399960891076270849430578288172476333447695923`\
59.826279821922654*^-26*I)*y^97 - 
  (
    3.4480152247024780583595835967317606504765480280282883295140220618494539`\
60.0949301690507*^-26 - 
    1.8623233865022387544469811903506621296963507925663937783464429796531023`\
59.82741609130972*^-26*I)*y^98 - 
  (
    1.7188512025312215678704880589202154656890925695861270692959374262781522`\
60.09460304481554*^-26 - 
    9.314701730199425688109650334028477971342732664227783800043510428177007`5\
9.82853371523245*^-27*I)*y^99 - 
  (
    8.568797887002614949087591272055941619635685551022220133067285664265043`6\
0.09427909639074*^-27 - 
    4.658799353152538024233649226159692093940540470096308635948482145129515`5\
9.82963320368161*^-27*I)*y^100}


==> anc/S_numexpan_CA1CF2_s8.m <==
{(77368.445235269760582430049292982027468413565028508253824364048231565418766\
12339411`60.12163629425731 - 29179.302889826189332690531716460677859467963752\
47100624501344897465741930893269802`59.69814733685557*I) - 
  (8560.451045819315758083571343361831997709673320245258946612292718312605958\
00344029`60.09932153303445 + 4413.9370060416662193572724447534384058471607906\
0361245695241247180274144109640556`59.81165101578994*I)*y - 
  (870.9538624970729593286230348912874387615068269012684196076853442753416902\
4902312`59.688345472880854 + 2369.4357078562605611710447093078660636049123156\
1062174771215926669864567064198934`60.12299525244849*I)*y^2 - 
  (397.9449095697270887601319796041532333106963598836267692025804583760865270\
7895706`60.08908259186332 + 227.553977101345962917907853734148281382014580038\
70069719514618087170316081059068`59.84634406853791*I)*y^3 - 
  (79.49553859970010062885588420670774605032689396533320581899515114418397428\
80254`60.128898734474284 + 25.71897719667501834878014859187762909702600197191\
992841608070542011596767496298`59.638809671731075*I)*y^4 - 
  (16.52128090615860363893322255985558370483256949540709528562010731586625023\
091444`60.138070148902266 + 4.01248584525752451568124813157044376512898036144\
572850595209502271956376399031`59.523439946831886*I)*y^5 - 
  (3.655889327014419306476170015920640410373648704056525224463306162409084441\
84491`60.14115066443422 + 0.7674556870986286874578848323135541966229854485638\
337232283508109394566761103`59.46321093306625*I)*y^6 - 
  (0.845137046202213218479605812415120061216005584357053765692552409163353449\
2445`60.14292751653208 + 0.15936890381004604934232745409994991477059910354655\
955212985043517778603370371`59.418403962740385*I)*y^7 - 
  (0.200482815719787846228852086298161179326260985709014640564561084173130573\
9381`60.14446509327516 + 0.03369816344691958079080932248683693832031770892825\
111752984694488173055945459`59.36999417247532*I)*y^8 - 
  (0.048250506297906247220009733557908010048800412444712327778119695516936153\
88947`60.14590023595437 + 0.0070714883849877788440451456048301230333192532820\
2624970010267528853264567535`59.31190919352687*I)*y^9 - 
  (0.011707138515865204391196404733039415573569542292369867651746287957664556\
08551`60.14717583922981 + 0.0014573499203390214303972870549904642875597951040\
3459658565654514324934584216`59.24228892394565*I)*y^10 - 
  (0.002854125382132236772089603304970527979332563461266221628638744828114645\
53869`60.14823964744994 + 0.0002929265254627536335211515307912816993126762664\
4625232986655145946061533979`59.15952529989378*I)*y^11 - 
  (0.000697930222015412445711615636153685547263830690838676367748136029843531\
92525`60.14907603299077 + 0.0000569088511046685121384141101980597947073797493\
673868017461769787519878437`59.06044384629953*I)*y^12 - 
  (0.000171026940522342794600824319244592449161604047631440296302637652444785\
55691`60.14969569642379 + 0.0000105152353905958357660924726939663613000381918\
2058324714777385523898731746`58.938450168769755*I)*y^13 - 
  (0.000041976368654920579889430460886965882252237012166172411915940708021525\
85279`60.150121935481856 + 
    1.78671379936341162139536349699900387786100199668435939977867733338685853`\
58.77917206172476*^-6*I)*y^14 - (0.000010315655814150140319567699649503690763\
13263183141639080799480942044978753`60.15038165664103 + 
    2.5566337892508566002495373385743025741463937665169717740556672528892949`\
58.5445533377271*^-7*I)*y^15 - 
  (
    2.537762045996094751680497662125795327719712741842098409414143909027269`6\
0.150500795773674*^-6 + 
    2.052373918051279938420767030814079736230877173548413950393379011980391`5\
8.058306384779186*^-8*I)*y^16 - 
  (
    6.2488929587336669133103324231860127202079319558153753327622469075880512`\
60.150502451475774*^-7 - 
    4.74997154101083040202064791006060591121989593699785111528834304427233`58\
.031390373651185*^-9*I)*y^17 - 
  (
    1.5399430245660922295333638197226268220171320509838514018975617709251346`\
60.150406415881406*^-7 - 
    3.44397989824180437824060484327381811377905648569332781547929412275872`58\
.49996237085734*^-9*I)*y^18 - (3.79766509351596093163900500906144507928693945\
71898063829700189783768873436969811054314296`60.150229330337915*^-8 - 
    1.37788434822550524049701966385278517623059176775109867991217188987922460\
8368187658330831`58.709925434473575*^-9*I)*y^19 - 
  (9.371455480842219271253350923045433354335023176999787216637183698476359964\
743488929409384`60.14998506911146*^-9 - 4.63237421589402532069734760275041654\
586922774011247905842308442495075895639887919976657`58.843981658340944*^-10*
     I)*y^20 - (2.31392274084648918350380876266866597316159700789813625624165\
8782396025979820209986684758`60.14968516728224*^-9 - 
    1.43179701746200478175142796368910799961431769273321999748537703056982739\
540595280559685`58.94121776642097*^-10*I)*y^21 - 
  (5.716354074872984025055767947053709575075587695778754409220118240186378887\
41155745005158`60.149339217562776*^-10 - 4.2120469460580603035712919297895804\
601540933214269763627397153010263632686432993468134`59.01671329915465*^-11*I)*
   y^22 - (1.4128565655847473431655199627212392191169545876952393924228197760\
2272244522139884025164`60.14895521182701*^-10 - 1.199592621544197503166623418\
3818024009274383148245085884696905852137982690869980382147`59.07789092352704*^\
-11*I)*y^23 - (3.493562697683906788564389533516294472598042247879193789461974\
1154135437455991195587998`60.14853982512778*^-11 - 
    3.33950621876765232030087606922396703545831082998762618675752910075521118\
8109858554036`59.12895353988103*^-12*I)*y^24 - 
  (8.642024728587199528162882950325914216573235633705731227415112187569813355\
406642997306`60.148098648220206*^-12 - 9.141711836627738580192527783291848077\
65994205209618276991449219342978507912630630612`59.172510670955695*^-13*I)*
   y^25 - (2.1385811649397033482702735612373385793092631339256159286093299354\
71954662441558794197`60.14763637677517*^-12 - 2.47048220066327582626179086092\
913419965678819885905275878129377225688541586781614592`59.21029236844995*^-13*
     I)*y^26 - (5.29404373221720178855244321472034204447645760193564228691225\
096540673884147946690376`60.14715696519335*^-13 - 6.6089733900001470963325337\
7865718575072071478694738158993250905113471747520317973`59.243503443915564*^-\
14*I)*y^27 - (1.3109629829080109960281304193925154333102853035685125840396348\
0377436801565060047101`60.14666375184538*^-13 - 1.753647778594059159164620071\
8469148213868735041686579039493570428784097146632322727`59.27301569239933*^-14\
*I)*y^28 - (3.247320135725555213069723168074166940907205803722269342173431404\
1084151278943962479`60.146159561346295*^-14 - 4.62216184590662775938148400912\
1564621102637552303107238896124850297442885433078058`59.29947960418218*^-15*
     I)*y^29 - (8.04605778138087654494401691008960748254955356094093325005467\
3536653685457571211117`60.145646788370364*^-15 - 1.21151632203286210435966666\
9499699022862801080632851372177775148934952526565010804`59.3233929108148*^-15*
     I)*y^30 - (1.99414602513900160988159063798837219559337974119216838361881\
8680570139300412807213`60.14512746659531*^-15 - 3.160632743717753810792646610\
86211129990217114727304759741175834103392998817237815`59.345144544437446*^-16*
     I)*y^31 - (4.94355812349226930654945853135492945545848282600766906235693\
981463160141675599957`60.14460332562745*^-16 - 8.2125911222355293919242094118\
329446445730337971657909745095574848123454940182033`59.36504388220126*^-17*I)*
   y^32 - (1.2258150113702896475713804638941626901247642669071641085150836710\
80230160866821`60.14407583817605*^-16 - 2.12662007884349857315676880573851945\
36745107734232357194993986224289656965811735`59.383340812768374*^-17*I)*
   y^33 - (3.0402346028484375697197732028734840111372411063085675252062368093\
093859868835276`60.14354625928694*^-17 - 5.4903586229407335869259703879563165\
30999578711066949687268085173802511053779818`59.400239874518036*^-18*I)*
   y^34 - (7.5419019017994886606709152517711549665268723380197652984982045622\
40126317273943`60.14301565908414*^-18 - 1.41375992804984420811996804486075377\
3360015914153142614528397466719744821084749`59.4159104476383*^-18*I)*y^35 - 
  (1.871291536195987339771229893163157987477953265765589695119330059671069687\
297547`60.142484950184645*^-18 - 3.632041090103687194890526249828081643742266\
15161674664116029961828530717271083`59.430494250040745*^-19*I)*y^36 - 
  (4.643916183089973179784277400234537398491353757496310887173542734528649475\
0662`60.141954910726184*^-19 - 9.31194517563240086190234342889314669622567946\
22174931419822557607051840455379`59.444110948455084*^-20*I)*y^37 - 
  (1.152671431579902472681301626987722895424383069073519000723981282810348996\
80639`60.14142620376941*^-19 - 2.38309716876942225656765035461951553961065012\
50340878734443261503504060675523`59.45686242495819*^-20*I)*y^38 - 
  (2.861548564863306000912426867785169211650181824233437830806603500305852112\
6219`60.140899393693694*^-20 - 
    6.08888531517560440761973770739097276568360476056078123500851398944686566\
6458`59.46883606689124*^-21*I)*y^39 - 
  (7.105057858626327829984790337267424775845014638855509727189897479724213280\
073`60.140374960091776*^-21 - 
    1.55345971223758701901733687704901713874965172065104349106274244555196433\
5904`59.480107335872496*^-21*I)*y^40 - 
  (1.764419071967888333042397801254405922724212189199002065437675439139559478\
501`60.139853309576665*^-21 - 
    3.95813161141110695820413731828007386716828406075581212979514905966673681\
13`59.49074179685659*^-22*I)*y^41 - 
  (4.382283203519418789686487375811382120103704206282647866537407662893844222\
61`60.13933478584099*^-22 - 
    1.00730825213875148480263229545279006835578816189175474769953732383060680\
879`59.500796737402425*^-22*I)*y^42 - 
  (1.088581273824611316202187495750062399317740051687284480541038989897672755\
52`60.13881967824877*^-22 - 
    2.56072919596445889978145880600608108998460768767640584074103344751987370\
58`59.510322472178*^-23*I)*y^43 - 
  (2.704458594211836709342655323111712728399624771117804642746723921834466669\
7`60.138308229191196*^-23 - 
    6.50332578405581085262890431102712649236579132229935846780734031462311168\
1`59.51936340302699*^-24*I)*y^44 - 
  (
    6.719800499859733821318065990833495294695083208756041823847163419595213086`\
60.137800640398694*^-24 - 
    1.65011657474460474630218524387373355070773908231185560322303706690676176`\
59.52795888728873*^-24*I)*y^45 - 
  (
    1.669885336180706025536862153071226808220502570128389680969850211530065674`\
60.137297078369244*^-24 - 
    4.18343983025208120388800800012752489704386214456645751573749714606631147`\
59.53614395430403*^-25*I)*y^46 - 
  (
    4.15019933459781644065623331553268384321245480914464265618650780259092121`\
60.136797679046076*^-25 - 
    1.05979332072208990041403892201566659481620085695201766659174033232168585`\
59.5439499006887*^-25*I)*y^47 - 
  (
    1.03157600863332847002360274592112885526593677650876471798424625552615436`\
60.13630255185668*^-25 - 
    2.6828937228902145501676323003711714472342351605057794732721067297300951`\
59.55140478802505*^-26*I)*y^48 - 
  (
    2.5643750318870807978432123451607111704983605036747279001525845447940751`\
60.135811783206876*^-26 - 
    6.787402716648588523113621866352113280103642109856842153775510568521333`5\
9.55853386142576*^-27*I)*y^49 - 
  (
    6.375408924854700344822747349169798823155525306054838091469960545157547`6\
0.13532543950849*^-27 - 
    1.716099678889639950655212572597090840290470413379482393504102623970911`5\
9.56535990349163*^-27*I)*y^50 - (1.585181610786145054662388714908423971695941\
435617650047680014217631833882384031230375374`60.134843569807614*^-27 - 
    4.33649640752855116500745446155954269365659959303976485048726471651692876\
5238085873948419`59.57190353518071*^-28*I)*y^51 - 
  (3.941784224827157179763434972976954926917135827542366153055140390469121856\
951157641806921`60.13436620806938*^-28 - 1.0952420559563839707506488132073502\
35457856745072409865209770527307511608414897500139593`59.578183472788496*^-28*
     I)*y^52 - (9.80275092932491679680578374273423076238270301324961814957284\
415480835202001905481845283`60.133893375167226*^-29 - 
    2.76484851454915594244125150061143666229107286132167164792325255554690954\
380101425043694`59.584216748440724*^-29*I)*y^53 - 
  (2.438051798383061937228804622552283334706863922759650355845952620569993152\
16512040446011`60.133425080617194*^-29 - 6.9764863331473046345389166111073902\
173379669311703541594518151434815906856825440287124`59.590018900089525*^-30*
     I)*y^54 - (6.06423948552796520366134972118373057173311461877402362415833\
17802035153213152755470652`60.13296132409181*^-30 - 
    1.75962107820616821747554814083720106506029470959931318070249414078380786\
50687543432086`59.595604135893076*^-30*I)*y^55 - 
  (1.508505514623455092446323343042204256780884202855533476983566332200920515\
7341896091927`60.132502096743146*^-30 - 4.43639576856752930014653413016769859\
3043242408954884026298180875577134832654789831292`59.60098547697574*^-31*I)*
   y^56 - (3.7527821730664793130124851114090511859190883818327403459821877430\
96199903244427491941`60.132047382360305*^-31 - 1.1181005378975467825216591670\
26654546788566181954036436089653985484425874593888035712`59.60617488186069*^-\
31*I)*y^57 - (9.3367240612464226647547231419529533221943643070930966596779760\
4517679322968460560673`60.131597158383016*^-32 - 2.81696026296530257413248797\
543246386472686126444594501122640906743543138359083015484`59.61118335529982*^\
-32*I)*y^58 - (2.323107336990460934344407110953073813416047379333257019162558\
41681794213649908168435`60.13115139679019*^-32 - 7.09477984186789603844792531\
63297392205239349602882914983372584087314737118312683583`59.61602104376749*^-\
33*I)*y^59 - (5.7806482367467369274927513249331910710559806875245474721947290\
313188616810484257438`60.130710064879*^-33 - 1.786338659324682652812482908079\
9150455757316093634103243909450162327544141421991551`59.620697319511436*^-33*
     I)*y^60 - (1.43851800034010458189712362677562047321864279692330343793946\
99887465813812968892802`60.13027312594904*^-33 - 4.49638022823319761516668009\
0918608556418099156719421886991557011991683926348154865`59.62522085475075*^-34\
*I)*y^61 - (3.580012778043112267327872139029752569057745218374730154603753742\
424737085688015177`60.12984053990291*^-34 - 1.1314717735316937096631242465706\
26481775148903313631998936097407800461280099887924`59.62959968735954*^-34*I)*
   y^62 - (8.9101177137361621768450015585771918868486427377094399918886660655\
8072564846145985`60.129412263773915*^-35 - 2.84650831672878927386366037707645\
58648576500886939262970136640119290036604957954`59.63384127916956*^-35*I)*
   y^63 - (2.2177419319005877367170109976860891758272392093781748371661842583\
805944119318659`60.12898825219*^-35 - 7.1593785073765648896681814914684681361\
89533216250268410771165484381022736336386`59.63795256785391*^-36*I)*y^64 - 
  (5.520347638640771751709791627189666944034352230957764421286737918073297380\
6558972`60.128568457781256*^-36 - 1.80027140488481215452323177847521585691372\
14218684454297628449207143278149440264`59.64194001321152*^-36*I)*y^65 - 
  (1.374196666368589362490945922251797414859800847828847033160688257665081185\
882454`60.128152831538465*^-36 - 4.525907750428257088465607542281072257346574\
017367998448826292143902090052405054`59.64580963855406*^-37*I)*y^66 - 
  (3.421035813270522096772554750287119175715065768564567950366376054491375017\
473862`60.12774132312808*^-37 - 1.1375837123569237167927067937651013370397357\
72328038056557343553153915048772647`59.6495670677964*^-37*I)*y^67 - 
  (8.517102525330899765558926586067703704274380817645202059290955789596989011\
02808`60.12733388116901*^-38 - 2.85874588670575149792665256862818536169250627\
674233794797687935146452838246027`59.65321755876853*^-38*I)*y^68 - 
  (2.120561843488573488286872256241494817328374037452622558016446549417411927\
24316`60.126930453475865*^-38 - 7.1826800662119661760940508016689988876923202\
829914285962376489755177010680715`59.65676603319617*^-39*I)*y^69 - 
  (5.280002656652811128510071604720400086553407378700821717516530281105471880\
9913`60.126530987272474*^-39 - 
    1.80434781287675952137764844837342011086984356258836722185981959533523946\
4204`59.66021710373663*^-39*I)*y^70 - 
  (1.314742845502246702196305923900861080697704787553278117071646469220974446\
118`60.12613542937919*^-39 - 
    4.53190174220508245889901245924485685763104044943297963148385390986443953\
6824`59.663575098406156*^-40*I)*y^71 - 
  (3.273937165968251930235988518899497042459176769876402333500908537900675079\
113`60.12574372637696*^-40 - 
    1.13807451014986680855468911273094025027078984120167435825437985120572920\
256`59.666844082690986*^-40*I)*y^72 - 
  (8.153087624023890799304059770524212592864313724190435547169703503907901040\
26`60.12535582475112*^-41 - 
    2.85755214830703111844645486614543036455198374312629240943166900909949317\
233`59.67002787959751*^-41*I)*y^73 - 
  (2.030465179468473756645530237696467361994349094880188232334410421323609001\
07`60.12497167101691*^-41 - 
    7.17387760810429713170187173668396775860725480035232976310126850779108900\
64`59.67313008786474*^-42*I)*y^74 - 
  (5.056966679615642371621053793040506302462766268636004342299292563431884357\
8`60.12459121182897*^-42 - 
    1.80074815622987715396764371942768450818333192562018288436033688854461829\
49`59.67615409853467*^-42*I)*y^75 - 
  (1.259520417324915079199265557515773437733441859815184057077622236723416434\
5`60.12421439407685*^-42 - 
    4.51953681038861615243250339459348741820476942557412750731410877756070441\
1`59.679103110053035*^-43*I)*y^76 - 
  (
    3.137186882514558748541625107388868388510102494286425763653170680351124034`\
60.1238411649676*^-43 - 
    1.13417316507374739575668639424063751162826159698727132411375062875796759\
8`59.68198014205163*^-43*I)*y^77 - 
  (
    7.81439088216234832548493481104841871001208051494312693851824229970580027`\
60.12347147209755*^-44 - 
    2.84584804482513288061628277219970802584848610687604912102865021497386674`\
59.68478804794643*^-44*I)*y^78 - 
  (
    1.94656520595473339998060094323803133305168700688404649951586430866448816`\
60.123105263513985*^-44 - 
    7.1399179207379033267909400657127581637867634588428875571221200614140722`\
59.68752952646947*^-45*I)*y^79 - 
  (
    4.8491029549985839451263130339268154229605761736850255909581494127384623`\
60.122742487768164*^-45 - 
    1.7911256344581218895421575719871529355499120620746110609570804778078568`\
59.69020713223979*^-45*I)*y^80 - 
  (
    1.2080141834686114538591191355590935867875420528727532284340041014990698`\
60.122383093960664*^-45 - 
    4.492749711123459657315192433515973478171634285948654509684379956159002`5\
9.69282328546648*^-46*I)*y^81 - 
  (
    3.009542031343568354682740667636314351825609489342810302998069897883211`6\
0.12202703177956*^-46 - 
    1.126817704965006844344137173628495962724822917837739100023732119369603`5\
9.6953802808666*^-46*I)*y^82 - (7.4980119915222427233828836523884669347465986\
692556963515239082670635561547692488462276748`60.121674251532845*^-47 - 
    2.82586997460860456953353224043185102246741276836557308159145550218462133\
59308919535183364`59.697880295872245*^-47*I)*y^83 - 
  (1.868137279904120223391564192804065858142663365130418373455063346202908044\
5999022876458567`60.12132470417517*^-47 - 7.086135966428411842545832522009134\
44164624053288410100788016808825640214112223879440398`59.70032539819222*^-48*
     I)*y^84 - (4.65466036280091618959717636047713474222574382944068331015500\
5727643097686232579045293188`60.120978341329966*^-48 - 
    1.77675361898993227082459375329292168690519194091384105170378286000089351\
257183523693218`59.70271755278799*^-48*I)*y^85 - 
  (1.159800759026438177902885970329502941319272879850282421192008321648932351\
484758063525625`60.12063511530727*^-48 - 4.4545814235562763720740005356701895\
967867779600411909875102917549526841736225111759811`59.70505862831621*^-49*I)*
   y^86 - (2.8899784310390873647565074858088824463593264106189455953691210723\
3565883948927534852963`60.120294979117766*^-49 - 1.11673473696130725313823868\
340153831032641783155754789287103322525681417187925086570812`59.70735040308559\
*^-49*I)*y^87 - (7.2014721888661930303327348681220663687335544673860466486656\
888526743790406197466355418`60.11995788648351*^-50 - 
    2.79935496742129535413965326687106936809644323887522704525879197707776233\
67827648832636`59.70959457057067*^-50*I)*y^88 - 
  (1.794581189399816170000384773174920065105369827293126141929304535948956830\
5985819291832`60.1196237918458*^-50 - 7.0166863523138496509232184521597893745\
87191277486939029381608463821589639847784688385`59.71179274452093*^-51*I)*
   y^89 - (4.4721848489539302371759232400034600612843446809304062000045690644\
61313997428621955132`60.1192926503704*^-51 - 1.758626282201149772400587805463\
313698050275067010963706936004978697669896585719715091`59.71394646369974*^-51*
     I)*y^90 - (1.11452772605444164100172232665571922569488905053280423884629\
4698876866629374358244312`60.118964417950416*^-51 - 
    4.40741205513496036904971881204757497260737659990466476443185184710743680\
784921592009`59.716057196284446*^-52*I)*y^91 - 
  (2.777641541801821162773351309114828679355283127989029785552584756853788043\
4369974071`60.1186390512073*^-52 - 1.1044943319721656806066267849741596057187\
1979952564110849836948393251227763130902817`59.71812634395578*^-52*I)*y^92 - 
  (6.922698476259024497907385984156293867220958837544886696938499961993114877\
5506291452`60.11831650749006*^-53 - 2.767669030870512384620566246529423827430\
9536385547259092734714673268544336193625665`59.720155245702365*^-53*I)*y^93 - 
  (1.725393835548523398720725264732514479369782667417177988052403681341189094\
2938473194`60.11799674487281*^-53 - 6.934843721109983112318524061811764483797\
788022438887613379627030167176923652086602`59.722145181363025*^-54*I)*y^94 - 
  (4.300454918885789414351127784023535654619150807992140897855746046910428772\
002046798`60.11767972215109*^-54 - 1.7375289611617441682260321081704387894045\
13824902788156947872795847523511013528929`59.72409737492826*^-54*I)*y^95 - 
  (1.071898390174680154815607260872935432363617310202370051635163391570729212\
333030557`60.117365398836995*^-54 - 4.353125795446223543096908481234806776993\
65343097858787073616900258353808215589379`59.72601299762009*^-55*I)*y^96 - 
  (2.671810417640375677091730120754378897519847087523552544391909250213432290\
85608391`60.1170537351533*^-55 - 1.090548725369323165618502144651882190820375\
0482098569428712445003443639914488289`59.727893170767246*^-55*I)*y^97 - 
  (6.659938313637129378074784169451251245713601968226155402691176762058915567\
4795361`60.11674469202655*^-56 - 2.731898018172984053816976058759965664439288\
3570839913495256374039647278259547126`59.72973896849177*^-56*I)*y^98 - 
  (1.660149030289372662398882042870782439603204377407717849660798468553189521\
4034715`60.116438231079584*^-56 - 6.84321626598444938397487852249125928796936\
9543150553638869328269508655226394005`59.73155142022145*^-57*I)*y^99 - 
  (4.138433762748940413646342274381014827402325926133901993032855681357167031\
017602`60.116134314623324*^-57 - 1.714088364848951280594346251066391392327771\
941244897100211755797199559208450998`59.73333151304126*^-57*I)*y^100}


==> anc/S_numexpan_CA1CF2_sm10.m <==
{-75708.854421069242975689600708874107884316743127816030686678373789460390708\
0100031`60. + 3772.3021029550789978993368779069865978457716615475912577695309\
0054795595279882577`60.*y + 239.271981799006154743505005739982761731780779868\
34293029215821591924137183168607`60.*y^2 - 1.79955490801220377333499493862800\
843704032111833955248787798962541527050340383`60.*y^3 - 
  0.0889375017492763433503966475438996058857935758816446683839712528031540575\
063`60.*y^4 - 0.0041874130353340863387589699388727505290760315437262477197814\
3638434498172462`60.*y^5 - 0.000211971180938963884350448576751336712418501219\
64440794647507290391856380075`60.*y^6 - 0.00001122021889303137271501907725557\
790459151324576128224789476243923243124259`60.*y^7 - 
  6.0460831754840230670676271077611996415111679605833301273791209461253541`60.\
*^-7*y^8 - 3.2482502551911226181676252195797148955200398086527227880255783663\
084327448250077347185843`60.*^-8*y^9 - 1.705493274297104218740208871427742252\
57181268949703496037105450208318131388996027035938`60.*^-9*y^10 - 
  8.5192223117451638167507204715117255680772610797055014786243553760660950119\
817181065442`60.*^-11*y^11 - 3.8459974509981153276850710087688900910366064302\
6957736964401870770680008247966694183`60.*^-12*y^12 - 
  1.3531396129580713241891072047694421787074574863161484277118533279496455190\
7155519506`60.*^-13*y^13 - 8.690909646406925300226298807909513046901412103908\
78055541038727452470679755620985`60.*^-16*y^14 + 
  4.9873053678542753737196311665866738046172606259979274498586812969087099797\
149417`60.*^-16*y^15 + 7.1672527996480039581288206083584925403654713898190242\
283779131082446709995213215`60.*^-17*y^16 + 7.4522461951522803416158245367645\
32353766846397145618941708481176285310000868605`60.*^-18*y^17 + 
  6.8410799890885178924459394851051181970550665987403571969579008620864857580\
3257`60.*^-19*y^18 + 5.879082414618775837696585775069185834415131806638198386\
2580710678880020120034`60.*^-20*y^19 + 
  4.8510707994884165417413562946855519447049163994666984150964887793710382122\
74`60.*^-21*y^20 + 
  3.8945363293984104910658538323559791269906279445761932815193685399610358195\
5`60.*^-22*y^21 + 
  3.0657681227069510412643069551126700924702831010838580655526018246626402263`\
60.*^-23*y^22 + 
  2.378126928482888027585926436831364639779540143436675236526388957934273399`\
60.*^-24*y^23 + 
  1.82385370181673523441692648596169641596996645607923144136014674812929572`6\
0.*^-25*y^24 + 
  1.386193390185902753522215542561771664865438282500429965018524986582919`60.\
*^-26*y^25 + 1.04587676731270821604764054980191643836461752550200340808537714\
52470962804076735095609745`60.*^-27*y^26 + 7.84365684800881366971072583738343\
52398646935190225786058506706676113465581643395046069`60.*^-29*y^27 + 
  5.8528478413389867393751211339058260689651375231838485669913123719978208523\
122266078012`60.*^-30*y^28 + 4.3487341479092557652065749406603970402161368344\
90666049944196032103489027985722488595`60.*^-31*y^29 + 
  3.2193900231938928229151082835093386739507812963709675664618695062963914754\
390857979`60.*^-32*y^30 + 2.3758350700876970971724573382284805028746197510853\
794083582653752994705787764116388`60.*^-33*y^31 + 
  1.7485117478572055957172726005939326511477140896841690656964531087640835371\
47626504`60.*^-34*y^32 + 1.28374125294713605426458847490105074171564336786417\
134922490164864438495725607607`60.*^-35*y^33 + 9.4051596220180180896433498867\
78929972084472894311625234056208231634125488398596`60.*^-37*y^34 + 
  6.8776239056107726663879312618485510764551883743541174369114054432886151324\
3478`60.*^-38*y^35 + 
  5.0209118643503970485468353242696815657498307202703016046692109642574982668\
1`60.*^-39*y^36 + 
  3.6599435755191728848737454051810144513491370895576979574931885200756388455\
18`60.*^-40*y^37 + 
  2.6642752128172603321364714776050553652087872245717526293482520189729004725\
6`60.*^-41*y^38 + 
  1.9371057263175860832709400497039488129294303895624675680073105380302611238`\
60.*^-42*y^39 + 
  1.406845900732276228977776464520564402090625000114193538714004636538870861`\
60.*^-43*y^40 + 
  1.02070920011322583875445888686664799199691288082153445198892168902888835`6\
0.*^-44*y^41 + 
  7.398743936823088897999525008452162716766632127568362107795763565676091`60.\
*^-46*y^42 + 5.35856134534714909057828264593533718117494403680737503930956198\
5463043508442204261009072`60.*^-47*y^43 + 3.877954075153750903980569078476892\
676857996276967389360739196009341273628735299659527254`60.*^-48*y^44 + 
  2.8044526644635999697630282996092399346257580790287448533829098857010634735\
9282574399092`60.*^-49*y^45 + 2.026788834763448375426587006683887239698292681\
465457575232410129230890909877357234943`60.*^-50*y^46 + 
  1.4638794705693922533695361089242749708226045077850112496645915751730307523\
53942820516`60.*^-51*y^47 + 1.05671511428767501799226999221360496492369899718\
202974055595106793836485314108644729`60.*^-52*y^48 + 
  7.6240156565170573399660622255890025725500472640660288473332048771058779923\
75161174`60.*^-54*y^49 + 5.49792398786680621965107431181372076130795436454162\
829244088679366957383762885681`60.*^-55*y^50 + 3.9629368118287027798946318680\
455825251582688240895969984656249103990680355724487`60.*^-56*y^51 + 
  2.8553024091169365457325260557479950232680185529634252199377673983704995611\
95468`60.*^-57*y^52 + 2.05643771018794118879568311704539582103661295759286985\
351092420102811469227276`60.*^-58*y^53 + 1.4805340611459994700696084296111829\
480590419769309494462712432954138445972012`60.*^-59*y^54 + 
  1.0655421724551603682101570823253037541208336019361970441197064222882342869\
11`60.*^-60*y^55 + 
  7.6662231897234003184594386139288512901490150655051991270043094715201162379`\
60.*^-62*y^56 + 
  5.513905196061444615728980531560596611205162132983558500995704724776601204`\
60.*^-63*y^57 + 
  3.96471461571821597725903234357450896058465835028286337577235182878432981`6\
0.*^-64*y^58 + 
  2.850011108719007162223841493019166361435012769296568615392903453394263`60.\
*^-65*y^59 + 2.04818791334945306661102111084053846227469390232991395341181141\
25339179033037147158182422`60.*^-66*y^60 + 1.47159336395863384384916800107850\
6190272890017991704420983043898349622405063902171384784`60.*^-67*y^61 + 
  1.0570762674904316210336629461266508664446681352716430867344834688348871911\
009213510707`60.*^-68*y^62 + 7.5915525558563767266732690862247001500637021987\
31424053251091399694502169681521532744`60.*^-70*y^63 + 
  5.4508670624280732643824429249869970552596934052370452822175160529088283953\
3214390447`60.*^-71*y^64 + 3.913054307413348975355899189185839110067142243590\
4239825518929710057245861393275772`60.*^-72*y^65 + 
  2.8085731428239919871597149811273783375596044187722663834924944448073486629\
63182114`60.*^-73*y^66 + 2.01548317756314188385511548077623369022526104002885\
727001360046947118153754710838`60.*^-74*y^67 + 1.4461053393370401107708305082\
356296372052355515797429968453000489879191129103682`60.*^-75*y^68 + 
  1.0374125378087071851285311723186275674123354706090522505275484999841874653\
37831`60.*^-76*y^69 + 
  7.4411000428363431801274771282404468881883922333123924613548985540341722305\
36`60.*^-78*y^70 + 
  5.3365423127940331720318823014954086030077102525644577901402193939336888245`\
60.*^-79*y^71 + 
  3.8266859377971017850507275678138279634430477740713177639344676111793413973\
7`60.*^-80*y^72 + 
  2.743648343190262600795334590393736543866837021696408055687992728873057595`\
60.*^-81*y^73 + 
  1.966886902827486961800142566504717214235861772507020271871378038367599575`\
60.*^-82*y^74 + 
  1.4098666915653363440347200939020125628744267559090762281038447426088361`60.\
*^-83*y^75 + 
  1.0104776181007838802126366636694506344469630639218819915113728436462142`60.\
*^-84*y^76 + 7.24148225173144616598574425217867462125262641529688027637346881\
3161500464475672600996291`60.*^-86*y^77 + 5.188984645896657550467698712169246\
55734359538112886422799028955942966394608525904863996`60.*^-87*y^78 + 
  3.7178627334729253227378733730897529526935458525704636353181376359001038816\
355593123898`60.*^-88*y^79 + 2.6635580828456433648127832952196066344530020444\
80756715715667511640565292201497268102`60.*^-89*y^80 + 
  1.9080535305722828851609537010588526918615928269312778279978683079292636916\
9837726169`60.*^-90*y^81 + 1.366721788241131364833212718448409094280607961309\
4095345550306239959636768486297664`60.*^-91*y^82 + 
  9.7888662578285867817356001854676601915058137953283521087272522309459320838\
516053`60.*^-93*y^83 + 7.0104975214634866452788108092106022201117023965571882\
368608506587098202325035736`60.*^-94*y^84 + 5.0203134565822696456920228785060\
03231977477341467689931656152398090331513125904`60.*^-95*y^85 + 
  3.5948410242001877630305567058192340440867226329968194200739247197857213108\
8452`60.*^-96*y^86 + 2.573929524246717821221981246002168968555589575044844245\
3351284002678212843025`60.*^-97*y^87 + 
  1.8428199576631804190307512056790650875920550172674426732610538084813215419\
08`60.*^-98*y^88 + 
  1.3192879153543632765321463712165860227308409264798726595565367232671676068\
8`60.*^-99*y^89 + 
  9.444256163444095173940367795631067752027918176212980713533657733608442988`\
60.*^-101*y^90 + 
  6.76033866575054952937849777785314265176088056663639645817887222218126848`6\
0.*^-102*y^91 + 
  4.8388554049002448489308076622960534364316286846064660071502094224498882`60.\
*^-103*y^92 + 
  3.463309188254563498740298685553267719069066424701220152249170090104768`60.\
*^-104*y^93 + 2.4786499831721391479704150014795380553021672284038570072505656\
39014985466251603198633244`60.*^-105*y^94 + 1.7738435294408901536528656586380\
947773219559733589928042695357229390153375919340252777`60.*^-106*y^95 + 
  1.2693821620100151888831520317929247224119603578020806700621340197060024064\
619173031895`60.*^-107*y^96 + 9.083374658755752942808037549346676391622263467\
54833691534676101566802496922055865483`60.*^-109*y^97 + 
  6.4995091559184055888960067089222051348743006712103854330179311885901952813\
979660343`60.*^-110*y^98 + 4.650429847709468720866990231901664571177675890420\
738293993157638017948422802339061`60.*^-111*y^99 + 
  3.3272506597005913764633251107059504045771106765066967064126956962566000399\
9920312`60.*^-112*y^100}


==> anc/S_numexpan_CA1CF2_sm100.m <==
{1.66437456110467735457165594994824480141614496181130598684945284239730949184\
055326979`60.*^6 - 41406.2618098241097850305573332425469452220010420310815548\
6247538223115748299342807`60.*y + 229.400277652323636594563584271074120096860\
06865289027181187832728464590026214844`60.*y^2 + 
  0.1654318157620015601791425109609546848585615709286371806012434443240225327\
6811`60.*y^3 + 0.000232054415387868692778258462492208293272330983960425353537\
47245902567867801`60.*y^4 + 
  1.142494601674426350322802621177992039538425877553485125478707013955421`60.\
*^-7*y^5 - 2.9564761819061784770100014125354103580337772738489082266509222874\
26002526190152963274108`60.*^-9*y^6 - 3.3596469697262281913983058042238923786\
690920959207241368784375679241581155076903516202`60.*^-11*y^7 - 
  2.9577331091653896793578751449032165805132941617035865309940033722960261436\
6548550177`60.*^-13*y^8 - 2.4435803593069932467936595847304478123255863883135\
15901747135706158586366535770909`60.*^-15*y^9 - 
  1.9852447722406630145436381516300800321102365544848654809173400073642061048\
988949`60.*^-17*y^10 - 1.6119654100760873797748862920768243179229375402484513\
8615478812171039214849963`60.*^-19*y^11 - 
  1.3165164019077907670343081829150607072095811278483886224796341503632231329\
23`60.*^-21*y^12 - 
  1.0842570911562086514909034727409627156214179084513524190768965285825099723`\
60.*^-23*y^13 - 
  9.012545262261759167890794110881218047818741172904749065895521338481937`60.\
*^-26*y^14 - 7.56138662615871663584543235284953906969364536342661075452961787\
3221844122572438812872633`60.*^-28*y^15 - 6.401142061055328909985053809037916\
8334851190354196895904678192788346672736043998835146`60.*^-30*y^16 - 
  5.4651176900465111618341487476262407862164722237795761363344625595712958921\
0676132249`60.*^-32*y^17 - 4.703025020115288562092098897935175429634616978328\
926140340284879789869015472950044`60.*^-34*y^18 - 
  4.0769008914005672017110052486073821860598613349540377749239239746396841806\
807244`60.*^-36*y^19 - 3.5579535485161784189654302927965071792586063184937006\
2171766686627897649162279`60.*^-38*y^20 - 
  3.1242065435224017807090460196435629314977338206398412916211397993338367442\
27`60.*^-40*y^21 - 
  2.7587626939415661997976615959758957091169245495930832493862567257927067202`\
60.*^-42*y^22 - 
  2.44852994518524858645133145244333822545308702984010339980352066947969312`6\
0.*^-44*y^23 - 
  2.183285125250465838282407727069660502897468104274707507668824904935929`60.\
*^-46*y^24 - 1.95498323515259058437093961023298496137041914180673714876316626\
8837761300076432916630452`60.*^-48*y^25 - 1.757245055455743783319233706286328\
7099480663936772280749607345518317328293837842648571`60.*^-50*y^26 - 
  1.5849746088711440660615432702745784485892648206287834138095547678677808130\
1935057553`60.*^-52*y^27 - 1.434071629842283852704135085716939122243467872657\
935178759140704064219183640919034`60.*^-54*y^28 - 
  1.3012139436128312326942944681751709629306060093913312787884203013264611596\
00558`60.*^-56*y^29 - 1.18369161256080928870001930463758429147260423854345115\
711172807679170592828771`60.*^-58*y^30 - 
  1.0792796688343978669724044584946145224041021267926586344024535746262017805\
89`60.*^-60*y^31 - 
  9.861398009755385654123698772920622143934632296527446107176479049551236203`\
60.*^-63*y^32 - 
  9.0274391152699215712936346969652269951811262637392285341646983857690018`60.\
*^-65*y^33 - 8.27814303728830946518344852610152007398394855752749867947211401\
6458482432177885788020749`60.*^-67*y^34 - 7.602765928404996125189737857525449\
6060077094716354612705117998535315715237517846571956`60.*^-69*y^35 - 
  6.9922241513421539830529005253005814404652854083088625147866537073867702373\
7710887291`60.*^-71*y^36 - 6.438797265275628736331724898054726658935640485605\
247384011319424048654994593162816`60.*^-73*y^37 - 
  5.9358901488011552271413060565724895656097708329082268544689449936634293200\
662473`60.*^-75*y^38 - 5.4778414618716247860869767192116916965891048945668213\
1499082215490990378762717`60.*^-77*y^39 - 
  5.0597686174956197195774602040087114509575925235746009395857785218750672135\
18`60.*^-79*y^40 - 
  4.6774416712719093636649032733638533581269393014301086318094598994593870843`\
60.*^-81*y^41 - 
  4.32718023283570775516536231175885711311218690486514217472912966297380443`6\
0.*^-83*y^42 - 4.005768796218951426869409295891732751409973890797406113433888\
9034682526091978824794474081`60.*^-85*y^43 - 3.710386877164709888731054583292\
74043495230037354689968984064152832030915610713391780357`60.*^-87*y^44 - 
  3.4385511090976090290514425954275482750320164980393552108887031642744456787\
63459319295`60.*^-89*y^45 - 3.18806704092219338830148138609587992958508947151\
99639972729909039218980136867571998`60.*^-91*y^46 - 
  2.9569888401980646414489024471011717933083969327079526382858166269675498083\
7308389`60.*^-93*y^47 - 2.743585465299695392943100062282492652098757286521551\
899704115762761219844104176`60.*^-95*y^48 - 2.5463121530774992077134442118096\
627045676822733585445407482322168710250264053`60.*^-97*y^49 - 
  2.3637862918254413881343543102622947404739648193171605759143695857960374009\
7`60.*^-99*y^50 - 
  2.194766926360634041364792991701474126121283212423626549004490481808953604`\
60.*^-101*y^51 - 
  2.0381372829195054006304744483357131549546830889431888925963128520194043`60.\
*^-103*y^52 - 1.8928898141950310776488844323069916342691944871096745554655527\
2539708386593070421514462`60.*^-105*y^53 - 1.75811335521300571249144053806616\
54586700634144755096254231174777578050638824802837437`60.*^-107*y^54 - 
  1.6329820535461122157438826435927144243707896191012044270581114818173644459\
3006626656`60.*^-109*y^55 - 1.51674579622892818418916385381247508874698782704\
1587826137170468194108747337964256`60.*^-111*y^56 - 
  1.4087219035059825346742111282702979706546437414889555618763745597056148025\
646838`60.*^-113*y^57 - 1.308287898447125742385252937863493641903598952023080\
86006225791712834027838405`60.*^-115*y^58 - 
  1.2148751932548551636880989152868056543107416064222294632938257743665313969\
32`60.*^-117*y^59 - 
  1.1279635591542389637872716169966275531890709908672859943480775605398302899`\
60.*^-119*y^60 - 
  1.04707626819852227341274338181551867386082932327797994465905287341454384`6\
0.*^-121*y^61 - 9.71775813018943203681102053141033138823418331684955653885169\
70604308101026558150141018112`60.*^-124*y^62 - 9.0166012519617038729718913839\
8853082716235700622392400889589849630225005183724286754604`60.*^-126*y^63 - 
  8.3635922509469425384464644303413239823063553749195814878651514689301989859\
0073621137`60.*^-128*y^64 - 7.75532246132225998355118166582343150304930648168\
25989363087533677664887236124596541`60.*^-130*y^65 - 
  7.1886478491826255180480049459182943696042650333284539637692912656443122152\
1078852`60.*^-132*y^66 - 6.66066535784607415396433421368394786744049899876372\
4143112445561801024834642927`60.*^-134*y^67 - 6.16869174185457884857348710870\
24946431920149210020480769347998482200490613126`60.*^-136*y^68 - 
  5.7102445846086747823233207662894896583509401172793273660427974009159760345\
1`60.*^-138*y^69 - 
  5.283025236943980637106087157945695949279823578973696935694782264548617934`\
60.*^-140*y^70 - 
  4.8849034498418075990877327107227364463761553432869155773311684281056169`60.\
*^-142*y^71 - 4.5139035049367424716218354270374286966210438518856079695053109\
93689623917059129139836162`60.*^-144*y^72 - 4.1681916724248937300290849419886\
462958536686897247944008589930293618518655704949444125`60.*^-146*y^73 - 
  3.8460648481169535926303711888066293092690195385039587384127582531958355851\
2316884647`60.*^-148*y^74 - 3.54594024032438216250222190234808432281127014983\
1246798600216089345996050750798705`60.*^-150*y^75 - 
  3.2663459935162300013440712369467742918421831553016811864700845390199071248\
889485`60.*^-152*y^76 - 3.005912649655577649876600384384263485753745138159171\
62736603075671981365771259`60.*^-154*y^77 - 
  2.7633653601662851548243722146420381421718347778161183617135475767413181490\
55`60.*^-156*y^78 - 
  2.5375167718836904002615474121848344489467997765603828987104725148616415181`\
60.*^-158*y^79 - 
  2.32726051935094516670617407533872899659821869499445736752691494789122409`6\
0.*^-160*y^80 - 2.13156526364069851473512965310947842400892241796952826231815\
69775849112532441512702607625`60.*^-162*y^81 - 1.9494692246823178776387302320\
061086726966571557007544425287792236644154224161210909303`60.*^-164*y^82 - 
  1.7800751600033336765730048989095980963720190137047394440097323359751544900\
58638125554`60.*^-166*y^83 - 1.6225457479733992154141001484572618426730895403\
35145615780695092974209948231642168`60.*^-168*y^84 - 
  1.4760993381741022200004086869489486152837656968095374027670278202447882446\
1056337`60.*^-170*y^85 - 1.34000603549705827307373343743326219330381331753655\
3082653707628711609333592229`60.*^-172*y^86 - 1.21358408807127893088880826291\
35047882119707154680274990947454455800617217984`60.*^-174*y^87 - 
  1.0961965522031635436295065400238530796648757783249362249360926028896390968\
9`60.*^-176*y^88 - 
  9.87248210233588748361971553778060083223934763016197127291574343109956691`6\
0.*^-179*y^89 - 
  8.861827196235421935884079259386052618160055288867522107335880130481108`60.\
*^-181*y^90 - 7.9247997371296463004488455116878341415708797893651850209655022\
12494116164986139261211632`60.*^-183*y^91 - 7.0565365649165931493347895721906\
825551312286616636510629222900771794210488610387804618`60.*^-185*y^92 - 
  6.2524897540621937959675611368378433612730171770726903311510729804449515354\
2260918326`60.*^-187*y^93 - 5.50840557728735804583786029055207072924753178926\
0846349664060292374362612154133884`60.*^-189*y^94 - 
  4.8203049735391118495611968022031464083031620033864364223431058665042423233\
361941`60.*^-191*y^95 - 4.184465400904633904957029126499983906868836801302150\
43451818238012902442577065`60.*^-193*y^96 - 
  3.5974039658714988024894608848870145219708159098974927408454237831215135932\
33`60.*^-195*y^97 - 
  3.0558617299797868249430442125193318607548860834863518131670069929161985232`\
60.*^-197*y^98 - 
  2.55678910357915022924193619906667822939225261966155123459285320205307043`6\
0.*^-199*y^99 - 2.09733224420743004721133155972284722029957129215245975550496\
10350526797929791899388549586`60.*^-201*y^100}


==> anc/S_numexpan_CA1CF2_sm16.m <==
{-89430.389460373129295908480673972266836845290685559760456738813798230989837\
53639274`60. + 763.6107945053310883671204963323646131765571757402286082775365\
0864501545715534589`60.*y + 258.653608818012634940539921234611333186123904295\
38510346037247932355687272382164`60.*y^2 - 0.58959050332309392447585626470672\
472836849299519369069222321458731130806831771`60.*y^3 - 
  0.0271908261176098873439945154668961519310714753064368904683688521580144329\
3479`60.*y^4 - 0.000913621847740714739562191911692217195642643092473298103249\
91135493831380349`60.*y^5 - 0.00003246012636335987803605593525954755768344937\
688792425131592124746028063461`60.*y^6 - 
  1.22500744921830320692683610993150069461161515195777021363780173728683744`6\
0.*^-6*y^7 - 4.82258202792749355762836658393942181934704814220662858318719195\
05330579900808818711397305`60.*^-8*y^8 - 1.9495870347763224260187869549466550\
4651258381283425274735532097633082143669932264883393`60.*^-9*y^9 - 
  8.0009303793117039432652482861346894196311331700508774412644730137474943728\
040193573958`60.*^-11*y^10 - 3.3053512379441267075984064137023025154726987461\
25055729680328191000207453162916490879`60.*^-12*y^11 - 
  1.3654424353420392476410106809788963157002813152624771276104749705910232792\
7492103648`60.*^-13*y^12 - 5.606326724762623573007955771829091670182650061088\
529899931012239276179887728151759`60.*^-15*y^13 - 
  2.2731141727951327209084847117909428595554066949055728984921017816619665154\
392283`60.*^-16*y^14 - 9.0270293300794395474790752293256465575003408461274847\
80381080142004703196266777`60.*^-18*y^15 - 3.46886951532428261368794696259236\
536882254903141845842219529997655694688285074`60.*^-19*y^16 - 
  1.2632010646315086513696475239504044938421359523401972914660887522624191753\
923`60.*^-20*y^17 - 
  4.1735682350401181538020329185201229248083032536901208219379782099482101587\
2`60.*^-22*y^18 - 
  1.1064740180223978203685747717958772093827783477966901197401268828998923539`\
60.*^-23*y^19 - 
  1.02278093533835407623904399054410469901250084813650935762017424719252708`6\
0.*^-25*y^20 + 
  1.5724941104798860558546243539239873296260915376663859115238626350794686`60.\
*^-26*y^21 + 1.75296211891020208377349602671261837737456501156241424678633619\
58340503451039378734246641`60.*^-27*y^22 + 1.32646272946896452794642810205897\
7514943630646687552159419880960681935496700295201205998`60.*^-28*y^23 + 
  8.7331360276054020466191769808574438913319765659806092372367496628564059419\
410684807099`60.*^-30*y^24 + 5.3499929583708341699522140976266666724603786239\
15027703137082655393182534795789382947`60.*^-31*y^25 + 
  3.1364569067000041921834418843401598416759082741677392049830474169990601079\
1288600651`60.*^-32*y^26 + 1.785234683569088696063826059476228561053299264439\
4608561377729768610032836896393538`60.*^-33*y^27 + 
  9.9486951765152117719940211787435950228834476225363062725525528500931833564\
252338`60.*^-35*y^28 + 5.4570345168051367219541952137248064121576435077225277\
426511595032543822820292825`60.*^-36*y^29 + 2.9567566956143848781177735011460\
5953523850478839095960555791473392083370314741`60.*^-37*y^30 + 
  1.5864707831612696706992256679313128954802985359269890379787437979970092287\
6099`60.*^-38*y^31 + 
  8.4450181707590906523061959510494118733002514502099947663431916951231451044\
71`60.*^-40*y^32 + 
  4.4659888287476116680026404483909031269808119160763194384856496554109596948\
2`60.*^-41*y^33 + 
  2.3487782843912700413653719848385362891341295919677970370162102000268797366`\
60.*^-42*y^34 + 
  1.229515059441752097696709761750037047554921170558486898221229692206214761`\
60.*^-43*y^35 + 
  6.4103335984944966461289762503477808880206481923011042190188209993780909`60.\
*^-45*y^36 + 
  3.330545270172930473332384357633635513658458006288303415828962774208072`60.\
*^-46*y^37 + 1.72515939800347188124907981857545580825760734297608848769308610\
8039457594167085679323115`60.*^-47*y^38 + 8.912120870816113412813759212076219\
32885685301480822170377872765670434927525816719518149`60.*^-49*y^39 + 
  4.5930799771113866688519014259174932144649011388898320255021183728411738817\
857804880526`60.*^-50*y^40 + 2.3621676015381505793480971943130650124818328127\
72173322095554392526226780275381640572`60.*^-51*y^41 + 
  1.2125433321408592853275176952437807311081680023493198266538986467056878832\
9735131412`60.*^-52*y^42 + 6.213642323952456722122496382452328500055619949102\
546775235374157823145368161496271`60.*^-54*y^43 + 
  3.1792820988989969126144378900557768607296629301167872373107815213527647900\
5315892`60.*^-55*y^44 + 1.624455587742055801093544841919435083206634624246474\
3364994075282392936732788643`60.*^-56*y^45 + 8.289664251486637002220194153284\
31016584969005618244300882250092178040649032119`60.*^-58*y^46 + 
  4.2253643070846724928362964171708499512794749652230685555857210660459361513\
456`60.*^-59*y^47 + 
  2.1514523121363087497664628783680765684976016195211133805249655320139113323\
01`60.*^-60*y^48 + 
  1.0944025646035679493670682948501689206755480035737057970781684601446741797\
2`60.*^-61*y^49 + 
  5.562034385383579950000670964495573799027575542838903147041921409149296061`\
60.*^-63*y^50 + 
  2.82443295477531543003755411891319560357014286523489316796334316670714733`6\
0.*^-64*y^51 + 
  1.4331666142188556081342612242555277843611442030095896898145433635296499`60.\
*^-65*y^52 + 7.26698081534845769685352252052062335569217091263762869506160679\
0936255064704048511282367`60.*^-67*y^53 + 3.682349709258687440505893813027763\
3735838703144534956644328143563175814555373034136946`60.*^-68*y^54 + 
  1.8647879141679142875455089881710893909086097595214366065966385749030135075\
49713444564`60.*^-69*y^55 + 9.43811268859133779217195331190137234339858670250\
969735671349208526931817085542419649`60.*^-71*y^56 + 
  4.7742863458127055746764511159333038150061545033334153065103988958081491754\
510408574`60.*^-72*y^57 + 2.4138719564682761824266444461423176744059181440094\
21141069483669374605264655217669`60.*^-73*y^58 + 
  1.2198770410888966270112838761188494140678058454209093927866985166583985437\
3070057`60.*^-74*y^59 + 6.162066979497624943798541128323552576868635448805703\
169229434013557305856937782`60.*^-76*y^60 + 3.1114064722914753319364213799819\
2206056105839960948442745968961030473180817998`60.*^-77*y^61 + 
  1.5704264607840918906097709228959029035548499822247100653330943454207711220\
594`60.*^-78*y^62 + 
  7.9235297254166741927680457235087629101068127050042045617971809958756287852\
5`60.*^-80*y^63 + 
  3.9964003413177966512656681618901368484163162973544888973127692905038875711`\
60.*^-81*y^64 + 
  2.015008097037192945929124035042700612845260640295892456082846578597939837`\
60.*^-82*y^65 + 
  1.01566342109578977287519720770904049945132958422739326189583434021986404`6\
0.*^-83*y^66 + 5.117939860846231247172845661975751312822505142432831164758615\
0880543553512677039543537421`60.*^-85*y^67 + 2.578217399976806072955257668929\
166522104053655152690253272310826091115436258450122618369`60.*^-86*y^68 + 
  1.2984614562947182261004554566032232043928775366258001980360278160642131183\
8182688568024`60.*^-87*y^69 + 6.537768253326149770815091142433689302848230419\
938602867033794297511236795897283267128`60.*^-89*y^70 + 
  3.2909879395774722540080912322028856145543360798121146340017522700330479409\
8207453974`60.*^-90*y^71 + 1.656244291659017635435244884755687072304470807205\
6323320504487019091396383859898156`60.*^-91*y^72 + 
  8.3335210230219996130695396147901819963772392312733315258890770896810698840\
9952124`60.*^-93*y^73 + 4.192210857513397892417704491536474697278424224929277\
5606746814716154187630822284`60.*^-94*y^74 + 2.108493540510391409561701311107\
807370595565429836830290074654651325126072926798`60.*^-95*y^75 + 
  1.0602783247855460562694624913101319721936561584660725794157740965479280244\
4603`60.*^-96*y^76 + 
  5.3307656278077078046955615494994009807037569086756684103739796083213112198\
05`60.*^-98*y^77 + 
  2.6796916369373616954263518963851914866844773970159346128077165110563120067\
6`60.*^-99*y^78 + 
  1.3468176804761299994966403760714672611881676587940999102147667881494237013`\
60.*^-100*y^79 + 
  6.76806618893842878907390911313621587902359591985311826454106828821949409`6\
0.*^-102*y^80 + 
  3.4005961414091149550891296293524939916864495541157866497632896604220336`60.\
*^-103*y^81 + 1.7083737996166350195575633861104314864210968374832082646744994\
207964256437396225217121443`60.*^-104*y^82 + 8.581252757288324724562927935698\
80707765312022901138968763657890004362828025447501264767`60.*^-106*y^83 + 
  4.3098371234653953716384473916626108311970890938485472447891565083317173031\
485510781522`60.*^-107*y^84 + 2.164291172436523882366736142471391989796077175\
554670511572453724802703585913976670086`60.*^-108*y^85 + 
  1.0867192486251640593537293444683488543851983717858329251919821183664052158\
6108019614`60.*^-109*y^86 + 5.45591924840976998983503632919858329173523830949\
921473996739123893600678624098532`60.*^-111*y^87 + 
  2.7388570568844010421731689931133229061329492480236339564835912014140145978\
716793`60.*^-112*y^88 + 1.374749325702452518129261497414170084001405666154120\
6167425918190391144601151926`60.*^-113*y^89 + 6.89973076442505860440937736301\
621669328891278904382871598433518496868884705723`60.*^-115*y^90 + 
  3.4625570011489717172338402879447432212363379197038840253522753333224802438\
256`60.*^-116*y^91 + 
  1.7374786352901742688518258944626385677955068167938371566468258935170667547\
89`60.*^-117*y^92 + 
  8.7176873296768110330850567706548681405560050345656949009488229791975071389`\
60.*^-119*y^93 + 
  4.373647982073939854787195091949180742493132916539382998701997576023784948`\
60.*^-120*y^94 + 
  2.19405981767257209541702502963434351717765171425596717372282544976662913`6\
0.*^-121*y^95 + 
  1.1005670835057308154628396132081709284455821340756431038721740548750844`60.\
*^-122*y^96 + 5.5201292746008259360862367066067834814530003170090747215299548\
308266713259718316499797233`60.*^-124*y^97 + 2.768521177070240219873510972453\
549115432192829842957503285549172045387758830058616928579`60.*^-125*y^98 + 
  1.3883963692472900445099746666362813836694388948363654570888942262184387686\
2879848282279`60.*^-126*y^99 + 6.96221133161070667621075936268847271869810702\
909556476161490647316064958293472179021`60.*^-128*y^100}


==> anc/S_numexpan_CA1CF2_sm196.m <==
{7.62496974041174964719138932685073745324209562308017835417494943784138810589\
83940379`60.*^6 - 81596.31339450130189875829698788451111171392117098080088226\
60626653222648112378356`60.*y + 192.40301038379974060345701380686880682066157\
117090236665531771140245753362647674`60.*y^2 + 0.0993810475463407212545431462\
030217506637675075871130358607071444959077043478`60.*y^3 + 
  0.0001159193410752430452996358036414328703354333420369471458078825295481442\
7097`60.*y^4 + 
  1.7738288943753594352153082098206746754476754927973483800361735989326505`60.\
*^-7*y^5 + 2.8844979224460173302246761136445177038289081781134356540115859980\
3060202693491531784355`60.*^-10*y^6 + 3.8336680884440697533630380324212748844\
1082509067502197080105348945588203895027870052`60.*^-13*y^7 - 
  1.1814092459821008364460974857288090859451854005768370200485134006075942511\
2706047`60.*^-16*y^8 - 4.5243303337332588183891636693420534560560078699040317\
19873986292792275431524801`60.*^-18*y^9 - 
  2.9379795796149870997274096827557442260824737495324865655926760305918828911\
86`60.*^-20*y^10 - 
  1.5296463518967062476542064747965831744782129437465530851826231803182149342\
1`60.*^-22*y^11 - 
  7.35950780596701507005459876660750161488012846176235075980734130413039906`6\
0.*^-25*y^12 - 
  3.418438951817908585371158461964473685367584139318662309692286445593161`60.\
*^-27*y^13 - 1.56129377370907110010890071266460411115130796139152158327213727\
328403553263179254425311`60.*^-29*y^14 - 7.0746211581319910265963250939716269\
8492353302817932678110632343015450350762702879482`60.*^-32*y^15 - 
  3.1956500751786147997058739742426678945193296482904289056882719901305253307\
03589645`60.*^-34*y^16 - 1.44286526071688988991041783739617924459007180842657\
45534937412945014039060727332`60.*^-36*y^17 - 
  6.5221035753786729378415515315686126553837272641451430868541795388159471911\
94`60.*^-39*y^18 - 
  2.9542682033532965942450697347669813226215827470613627654335173511109226196\
6`60.*^-41*y^19 - 
  1.341682993099670083195280817728946165950960627000984787403968541549363646`\
60.*^-43*y^20 - 
  6.111130373104631727722867245648221577658598053465326449367629766886929`60.\
*^-46*y^21 - 2.79211355327227635814756325122089253796117408323181456188577972\
914017129554541677798086`60.*^-48*y^22 - 1.2797067368771951514832496542450981\
002715888876970768935531940754322471780149331795923`60.*^-50*y^23 - 
  5.8837212541134280833541771031492666004522100129699958804235318166682860710\
633133161`60.*^-53*y^24 - 2.7135533075964063191440944891086224130223993285204\
5985467015152178669868290613347`60.*^-55*y^25 - 
  1.2552721967160305078429617139323606697624912882175442696790863909923969147\
63786`60.*^-57*y^26 - 
  5.8238727458772727781688810389864757160722599173970527207702591059972252516\
58`60.*^-60*y^27 - 
  2.7096720808163828552077125076876913850732285993223041432870292288115360357`\
60.*^-62*y^28 - 
  1.26417232170634415205822043490077426887427842156760846480137759016338165`6\
0.*^-64*y^29 - 5.913341502681905365838629782470527428662714579959692749479282\
615571985562001002466774101`60.*^-67*y^30 - 2.7729936027913498881060492947837\
893117978936904964521301197160492812238333259985201769`60.*^-69*y^31 - 
  1.3034859697264199403161089150908608534092170216261492468684456298122622246\
1927096903`60.*^-71*y^32 - 6.141275010876853203909424522336398965267865068981\
53248339849816444800521925628068`60.*^-74*y^33 - 
  2.8997435415992976368355016222667462708273005928038252401983656711205315103\
60164`60.*^-76*y^34 - 1.37203421187674083049085794341305847260870508971172538\
78387704145182338657003`60.*^-78*y^35 - 
  6.5047629152132968326374657245941809744678924443410640767005214102780040149`\
60.*^-81*y^36 - 
  3.08970898449675937509561274518952858198592522677931260901643829331878642`6\
0.*^-83*y^37 - 1.470223009210217304400774109995752433896715217614664589309690\
3512776422448880734293747973`60.*^-85*y^38 - 7.007933156651445252496998348439\
9134653155512453493189281572826066879741195595860204315`60.*^-88*y^39 - 
  3.3458074427592261006574947459035665343164106681169379839251154113610660604\
535391818`60.*^-90*y^40 - 1.5998561698226884965459966934531073276710949120627\
4117780226917174027780135749608`60.*^-92*y^41 - 
  7.6611904160156245018474912338431633646089897595124278698835830329162662392\
01302`60.*^-95*y^42 - 3.67379345784868084245831316985662326824126174738447336\
25087892960291616187191`60.*^-97*y^43 - 
  1.7640289866734143557117988231831609197159514056698372548634907237739246899`\
60.*^-99*y^44 - 
  8.48086178102294313172487260653463582925298069105155993154920084515774623`6\
0.*^-102*y^45 - 
  4.082157231009577804701902769456709148954291706485008192569590357281629`60.\
*^-104*y^46 - 1.9671092748389874070012360023322599372974494889846215910896915\
4433438679371728529212769`60.*^-106*y^47 - 9.48923275990749111733879482173833\
695062302134776273061461650283349653833058698688594`60.*^-109*y^48 - 
  4.5821959676408867090927982528032003900979800345210031512707578414522883803\
73940183`60.*^-111*y^49 - 2.2147945778176762398191987757150668737498814362290\
379503953990318779020723356648`60.*^-113*y^50 - 
  1.0714919467981632446875403250351034991251616704730858698743138502658199499\
651`60.*^-115*y^51 - 
  5.1882341223227719671278283881592790416191515443666696383598538728650879297\
5`60.*^-118*y^52 - 
  2.514235688813593048347095774227761642357721112887523615234973192506004954`\
60.*^-120*y^53 - 
  1.2193538153982070072450818194871862514475253554454729066234471435356799`60.\
*^-122*y^54 - 5.9179779640834919335571936032961039703659684059686603995070636\
50391572391702564196672952`60.*^-125*y^55 - 2.8742213251062907568931020669344\
514189906298694528565976131592742239737408142697795738`60.*^-127*y^56 - 
  1.3968655323471667788768065011927414082269080581721931111850006827065428458\
8191595677`60.*^-129*y^57 - 6.79299986734876382787577287954026049206623538357\
866424425051383082067563665310851`60.*^-132*y^58 - 
  3.3054232053640872883886336315047708859867842003301805102501788490198887964\
17458`60.*^-134*y^59 - 1.6093020961140564557462057037293635570012560794514510\
565402784025635095520468`60.*^-136*y^60 - 
  7.8393560763951996819660036062689274804708291296815895107897310442237306696`\
60.*^-139*y^61 - 
  3.82070438944504802631735022074212761610876034260294638928330237181959466`6\
0.*^-141*y^62 - 1.86301029926665395876466516212498229367233973130114686153228\
75146121096911665146949696342`60.*^-143*y^63 - 9.0883484905744769201100936505\
693163483249347144294011169230980749652420590666037520743`60.*^-146*y^64 - 
  4.4354967117531262559555256373137157584001332113194835645807977806939262985\
6122739321`60.*^-148*y^65 - 2.16559541945413172724764762477953973935321147358\
3452232586479547221181355358997096`60.*^-150*y^66 - 
  1.0577446804314476633094907840046619827803584656001576489604180523896470891\
670332`60.*^-152*y^67 - 5.168255720402977184047065948746123265153643044901296\
3129420691040554556106554`60.*^-155*y^68 - 
  2.5261454357832320022883002584079499820882927714739887985291392167289747243\
4`60.*^-157*y^69 - 
  1.235139258373202292064045824049074439123279168790421457414292432944352489`\
60.*^-159*y^70 - 
  6.041003924889990505213029746680680931306594001179836622420337487590443`60.\
*^-162*y^71 - 2.9554981467118174877337385084238962103491067793459421404045061\
7663961084839018845125889`60.*^-164*y^72 - 1.44635119098584889418989447611253\
4420300560748050753790278926919629457611487987126311`60.*^-166*y^73 - 
  7.0799754922290731074612113894225102932195185255366448345390557949652408055\
05751848`60.*^-169*y^74 - 3.4665576521020381169050446353576714352312809597920\
133848100882668386620405754299`60.*^-171*y^75 - 
  1.6977268286202690349531706037045933685288740274736454881642260201348573612\
2433`60.*^-173*y^76 - 
  8.3163779014725708309187087931543636930919915799138913959705699365982744000\
8`60.*^-176*y^77 - 
  4.074667772608083798371517550336315692787331779616376802218491265284611086`\
60.*^-178*y^78 - 
  1.9968092719411945016503045223693166735619146822382645414049936969040965`60.\
*^-180*y^79 - 9.7872885136947859843843563527284458896413056183511436737642020\
79889515627223669487827781`60.*^-183*y^80 - 4.7980511290960895153513860582978\
460016670624506769582185687495433453763823640548658272`60.*^-185*y^81 - 
  2.3525533280049416821562845546721461669306873823227364975056016752027365371\
9014787558`60.*^-187*y^82 - 1.15367065476381454075585645305926898289071711834\
6379379659982711013051035197888461`60.*^-189*y^83 - 
  5.6583237919285999617880056738966695649273603718732100442572320569750591426\
32956`60.*^-192*y^84 - 2.7755772004072973482290594637518799109227076522415285\
559728836298462009311226`60.*^-194*y^85 - 
  1.3616783543241324687696847307291051508676448791993950975564381233966746837\
1`60.*^-196*y^86 - 
  6.6810966162426958361689055439203887817635106484715903188714301102195529`60.\
*^-199*y^87 - 3.2784562589860012845876141249007569590779756996855585912110792\
067445917944290019040104103`60.*^-201*y^88 - 1.608925797866979297190951660508\
23169031470552236945371481367212369971213541936386674687`60.*^-203*y^89 - 
  7.8966755663045821963901385713175168235392386300115065399950423573646336557\
812870285`60.*^-206*y^90 - 3.876064776593605945531748696394850490035265891365\
815826726156882529366071209209295`60.*^-208*y^91 - 
  1.9027122163500128605087847191691725039271767474621981176969250012458053823\
693919`60.*^-210*y^92 - 9.340874435807352690165645052515460897742141264742316\
8793293685487093968881638`60.*^-213*y^93 - 
  4.5859720108083042008570564961688410836657693780498368778716684167776369349\
7`60.*^-215*y^94 - 
  2.251655167852523955021942679351901361062638281639092403641069368032839408`\
60.*^-217*y^95 - 
  1.1055954294640581997638554936531804335691957165062499176901438716813429`60.\
*^-219*y^96 - 5.4288993959577142285907423220246498028183697127365927711088220\
453725044533349411143916`60.*^-222*y^97 - 2.665912920229976306261692778111069\
989827353733030068679802012772290560564769404525881`60.*^-224*y^98 - 
  1.3091704595300160555688796486902663258543579796572012939113975808665186818\
82465214`60.*^-226*y^99 - 6.4292458218890109494859509075459929691729817796482\
593984623470525328436699299223`60.*^-229*y^100}


==> anc/S_numexpan_CA1CF2_sm2.m <==
{-31736.320126504821696665349479001167265644111956140273732906101593437086239\
39251317`60. + 6906.302316391760340017536181674692702899732669311441616819568\
24746102241218087818`60.*y + 110.77843315434050041528773210331886426662576985\
482924789987396841488741598194382`60.*y^2 - 13.612599426558687694869900679292\
83840840337163827236363787457287431698795480417`60.*y^3 - 
  1.0988574813833227322606768725511681372754640237272339825900819658538432397\
0541`60.*y^4 - 0.071438330055275967631842633509617199605018484667063914330699\
70502397419251326`60.*y^5 + 0.00059989616825960505512243859023945303917981658\
831292246921096699681564831989`60.*y^6 + 0.0016584903885829032318944831740707\
567920593820904330486611267271160363844669`60.*y^7 + 
  0.0004818797712913248401129095811522522965194444609444295278649900868127001\
1928`60.*y^8 + 0.000108306757013572212275497463581725406961937745430152250328\
11030800573610395`60.*y^9 + 0.00002194926346340727275297027446376948176144224\
255872974670663389735624394908`60.*y^10 + 
  4.2097732529396071596317598218256253417745744459193602094243836728128484`60.\
*^-6*y^11 + 
  7.8065284648225068934745319968816340671670879710009271460967282144307052`60.\
*^-7*y^12 + 
  1.4154701390068054052532667859481315854255231758773479951996409437841188`60.\
*^-7*y^13 + 2.526106619333489541994465763469054357508414461655917527436891312\
1076728951117909784423315`60.*^-8*y^14 + 4.4557771363378593100141578022480662\
32863407326553539172417270068651303570297612355261364`60.*^-9*y^15 + 
  7.7898406632045684043467627007085519904856805195861881925629241090794780400\
8485193665831`60.*^-10*y^16 + 1.352425991756027743262850708147632961442534535\
54577972681637879961300829198741139171039`60.*^-10*y^17 + 
  2.3350147367633059700212333990434825976401682082889408185852685528980412116\
436882301047`60.*^-11*y^18 + 4.0133853343211195226871164133440640573960805483\
08412895358699679313661314616831770098`60.*^-12*y^19 + 
  6.8726164088034799190045760724825109995538248749149149185209292271113599902\
7582148697`60.*^-13*y^20 + 1.173250020756881537052896795182878194040199873261\
79412554833154935572693403677827586`60.*^-13*y^21 + 
  1.9976839163707692704182381232537250370162199950420303253921683633546375470\
793543593`60.*^-14*y^22 + 3.3938996314386622894558475348225812012485636637581\
36129221306579810866297378623047`60.*^-15*y^23 + 
  5.7549756005505138782461923021047148333076752036456933044181071319404899276\
6260949`60.*^-16*y^24 + 9.742531556325915906354835636212314079787654379793183\
3872925406693691866073426001`60.*^-17*y^25 + 1.646934352552738210799949556314\
2878653263971953498836172646682934110807936634263`60.*^-17*y^26 + 
  2.7805705890125603763638933587190246484487357277946836976665271433441384616\
32082`60.*^-18*y^27 + 4.68931669180448980234269567342165105019960861598015303\
004418980310518367512032`60.*^-19*y^28 + 7.9005654715008036760906769724199239\
951435675008210545958139141942466597621628`60.*^-20*y^29 + 
  1.3299235927292106804632923935661298159982876014427455482281353234724413675\
016`60.*^-20*y^30 + 
  2.2369455720767545968453391140579003507819402664364532395611898723158797369\
51`60.*^-21*y^31 + 
  3.7599250197830889317591269975394889481464649508190783950230258364301545692\
1`60.*^-22*y^32 + 
  6.3157981429218074961604813270825810661605807215316768647920964747182008196`\
60.*^-23*y^33 + 
  1.0603005596204082172005937536040164951893205314280737126852854278506698042`\
60.*^-23*y^34 + 
  1.779117301647238238707159390801698042367054706224971316350604325375813734`\
60.*^-24*y^35 + 
  2.9838391259198779477720582773358783406169154390231374833789204170928124`60.\
*^-25*y^36 + 
  5.0021818570624758408179379596284290114864237076842967000168496374914664`60.\
*^-26*y^37 + 
  8.3824851468613658045527320132310604385559653743970155322909629540508`60.*^\
-27*y^38 + 1.4042020182846467022969526753781016935124128803142361448828119012\
752150627087739398857369`60.*^-27*y^39 + 2.3514871004756981795532725067466572\
57496944628618100784728415198842304668129270099369832`60.*^-28*y^40 + 
  3.9366174915089105493766937410185032013835996667094505098214685343908077315\
7440112577696`60.*^-29*y^41 + 6.588426304367292425532716974842138354270107589\
7106700261016138004337381511952324897543`60.*^-30*y^42 + 
  1.1023696830312291586157952357796144013939420420416073960266482955810732893\
872237119458`60.*^-30*y^43 + 1.8440312206665972179377269362371684151512233389\
83332809556866616645387255181140583869`60.*^-31*y^44 + 
  3.0839851602537113170287957792638644616041850922944532875832637559940951312\
1389533916`60.*^-32*y^45 + 5.156632200345802105354938455797526974744180026456\
0888034443659001107618415599433768`60.*^-33*y^46 + 
  8.6205732698271216358078458284720998420936686300712377385965744413195019720\
8713385`60.*^-34*y^47 + 1.440880458705620389654784322278254161702904195911901\
274455550506632124594890224317`60.*^-34*y^48 + 2.4079461787480851069717998928\
9918853736650900040505781605499178272601222344464503`60.*^-35*y^49 + 
  4.0234386878708918848139025511610821373765082382895486083401222527297706167\
213873`60.*^-36*y^50 + 6.7217779450549299088817091617981560354430053979546112\
86146045356938719890797981`60.*^-37*y^51 + 1.12282252412661256165228825647571\
6262704763437658742247569753389973552618748956`60.*^-37*y^52 + 
  1.8753483536899870709093655009638711440272331469950323043154620899771802351\
7052`60.*^-38*y^53 + 
  3.1318436938674248294876315684917415135266498628322272813174017229604195160\
31`60.*^-39*y^54 + 
  5.2296021211596700951075468608773189317085404019001344026137091000588119527\
97`60.*^-40*y^55 + 
  8.7315344630487336213681551533252183238453704437463583168017652461531015869\
9`60.*^-41*y^56 + 
  1.4577013301695968226252013721137491357746054803519278197654009938367094928\
6`60.*^-41*y^57 + 
  2.4333528191791296315987299917723189815611917275214838902889901074886744727`\
60.*^-42*y^58 + 
  4.06164998872278423488386746557270825825012118060276747141550952776832262`6\
0.*^-43*y^59 + 
  6.77895807276292943656274070654460369172842721426460962300810008782221745`6\
0.*^-44*y^60 + 
  1.13132778097681764629932613314345582050521979000622499139208255247287482`6\
0.*^-44*y^61 + 
  1.887908242124349634383868458669191370089699886910711983258118315244231`60.\
*^-45*y^62 + 
  3.150228016376576814314311468648966032355273778634471529128507003145871`60.\
*^-46*y^63 + 5.25621846547866508407874883172138050457814814768582637333165149\
84520434595703157738346777`60.*^-47*y^64 + 8.76953701048406320159124653845359\
7894149503535988567384847748993796963606981804078924301`60.*^-48*y^65 + 
  1.4630298722915380638357080734825554391564971849029876824905766653673225826\
98958786509765`60.*^-48*y^66 + 2.44064342283410865604243467148202983042646627\
782403882984886737081605905442716352890688`60.*^-49*y^67 + 
  4.0712834843677439646364687137812175741194966629911256340537724423718665561\
666192316628`60.*^-50*y^68 + 6.7910261639241400995641539270366890563154377290\
99800197325877219723479513001053100276`60.*^-51*y^69 + 
  1.1327071039181270968176933457686329916118084321198562768702921015202256529\
2365379462`60.*^-51*y^70 + 1.889204837430326788905568961132894754232526711858\
04305840462729142909063444003898977`60.*^-52*y^71 + 
  3.1507987196432550554344154482904286344918324150108463632128363381853018874\
51737894`60.*^-53*y^72 + 5.25464504005483530467872548529258271910911762573038\
2836431488092881012163908509704`60.*^-54*y^73 + 
  8.7629047870882848172897505302917933803342217384299319405874925478193318665\
579263`60.*^-55*y^74 + 1.4612873020243267959948513352645138921146582975233301\
9481042220913165501636114193`60.*^-55*y^75 + 2.436726096091759076124174606190\
5368371251767312249749916611565234531780604261831`60.*^-56*y^76 + 
  4.0631433016768503209965416954054771591848570007407302864144954767925718942\
7051`60.*^-57*y^77 + 6.774895191523442152901498387499127072961895794836032312\
80310928930680683289112`60.*^-58*y^78 + 1.12961043683042936157340780554843996\
055283974242541130302349830537862988027846`60.*^-58*y^79 + 
  1.8833936778643362936927762656829247724695320624026288939137045971835898578\
362`60.*^-59*y^80 + 
  3.1400777888746663268990316607837331808767850020381083482909230325245338687\
1`60.*^-60*y^81 + 
  5.2351261576133259820192776237399447658466359296264672194599787612874420292`\
60.*^-61*y^82 + 
  8.7277414839147664602508349194119163240478913824656382384276981276805535859`\
60.*^-62*y^83 + 
  1.4550069810069536469550763519586376335692846915626187807091788156069573953`\
60.*^-62*y^84 + 
  2.425589141846775428806068412269297793087250562294438248563376415615196417`\
60.*^-63*y^85 + 
  4.04351275393224383940253262983120177490860291795175559396298996756998108`6\
0.*^-64*y^86 + 
  6.7404709608000654431314145560160711159661268343095790079018376573451473`60.\
*^-65*y^87 + 
  1.1236005047847308773419226719466236446458618827859701541503870279909777`60.\
*^-65*y^88 + 1.87294170400043380670154414704097118547510438116581743924736186\
52951371240487408398574373`60.*^-66*y^89 + 3.12196204130068001971088806836568\
9544076051042837666671202295324106187705246928845361301`60.*^-67*y^90 + 
  5.2038210828997755905690821264991122401342338170417112580006463529629880835\
5627618242257`60.*^-68*y^91 + 8.673788195095145809309926190017483769507672118\
7526686548000419064684136128970457891156`60.*^-69*y^92 + 
  1.4457303948442331615934823827001400068491480344645906929584119341750833437\
580509185685`60.*^-69*y^93 + 2.4096732756818214270674624100905487264343646205\
3407720123919494735669968032436640023`60.*^-70*y^94 + 
  4.0162584852311205272649085484171239888933738857501848799146104859453669273\
2440350672`60.*^-71*y^95 + 6.693882394555825613334886967946349213214226441064\
1989682829074540208110055807745727`60.*^-72*y^96 + 
  1.1156492956837732729242585948571802745116946951333292808198925433986611285\
879212358`60.*^-72*y^97 + 1.8593911786103343231472148613773546832055148728652\
67734364087826430791908179280583`60.*^-73*y^98 + 
  3.0988998125681579507170574051509342954834487482129316387920586569352839219\
2105812`60.*^-74*y^99 + 5.164618413985719371021364534833683513215203586265512\
5090046944566537228386113885`60.*^-75*y^100}


==> anc/S_numexpan_CA1CF2_sm28.m <==
{-60732.298268635992778338455805691077135562672337671281096293524572625466158\
27468893`60. - 5573.753683291159889141832505475981381996327885075297447167747\
42151679957066328303`60.*y + 265.99942633919779104226594829784557132255009312\
597708124221535814834098087133958`60.*y^2 + 0.0192537369586755608366380262150\
0094917107185978712994467449146969950869353952`60.*y^3 - 
  0.0052116823592603216751324403479078412660774462417134690778466424057455135\
1715`60.*y^4 - 0.000123224017298870292285264295920326166183318833069029781476\
53749069060394567`60.*y^5 - 
  2.75901445821931046921140839705720115806899260802631924495489909066406676`6\
0.*^-6*y^6 - 
  6.415420996324883204140013576862771877046033671364481517180473550365152`60.\
*^-8*y^7 - 1.5588942851996558481236728106654010117674536732127904401283335484\
35002692947355210182007`60.*^-9*y^8 - 3.9315941220286856729328162677227411326\
326004926677762310546844793515310926714105213438`60.*^-11*y^9 - 
  1.0207331926321058842882985016626192348826810382514416745604747604313918617\
94630560444`60.*^-12*y^10 - 2.70859484711414993531706650050701127427159448779\
44048176641318236906393929943168975`60.*^-14*y^11 - 
  7.3045206616012542759218469245523608431680802991970109080034142604414075650\
3450433`60.*^-16*y^12 - 1.993161304261446311480847103820426614083465134981469\
3864007653996839032909336146`60.*^-17*y^13 - 5.484318076430670547272503723275\
80378374547316745867868672961794717846231227805`60.*^-19*y^14 - 
  1.5176943263630879730993754520506669432202090809634643900536880361155979516\
233`60.*^-20*y^15 - 
  4.2151390816994516166300384496872429847411397711791902692051063384343135032\
1`60.*^-22*y^16 - 
  1.1728682926694905836462986947751750256238721991104092642444669764027315825`\
60.*^-23*y^17 - 
  3.26469310642426285859763565125057805407624239927574559833900674458540763`6\
0.*^-25*y^18 - 
  9.078063762588266000618250772194326885742855434431328817383397445948181`60.\
*^-27*y^19 - 2.51836967070098134565448652359709928417093848049093312287321345\
2129228071110590317150633`60.*^-28*y^20 - 6.960099679093184977923336336172311\
3217997657661916427967091131045007237460757913457196`60.*^-30*y^21 - 
  1.9134156268482349541403606023578732744829139925614436400723497011070637626\
45869352106`60.*^-31*y^22 - 5.22287013559393083384708430409108235862445931906\
06951799111377345314824100274366278`60.*^-33*y^23 - 
  1.4123031296878604746253145144685246243053914212504055087460298187404157754\
50269752`60.*^-34*y^24 - 3.77195429245915851183844516074543788703065947849437\
93060683027278357029914961427`60.*^-36*y^25 - 9.90876635877518718374619274225\
879499380399378366477006675716614819584582449427`60.*^-38*y^26 - 
  2.5446186654976743470493123882452398999945550752391889438355108774550169945\
53`60.*^-39*y^27 - 
  6.3262183458540072217894615426755985259019904817475563789191542557293561384\
7`60.*^-41*y^28 - 
  1.4968590470512052788845851109865648681005607231560276632512019958613855883`\
60.*^-42*y^29 - 
  3.25685230724128412340406450812041090996159071425276058406863529838742853`6\
0.*^-44*y^30 - 
  5.964339712833782755266844295174316819245834545298554594378325233876348`60.\
*^-46*y^31 - 6.12208079856124082492223665977598564194709285928275823886673147\
6294148982398340424223895`60.*^-48*y^32 + 1.811157615856658540945969597865238\
18500670328255087180249274166263102847715521560937905`60.*^-49*y^33 + 
  1.6758133084837066497885470426982780276389895604901552217797857720619438039\
809342142966`60.*^-50*y^34 + 8.5486787410249408834489099723075120187124260495\
0466743791366861933872388128414058042`60.*^-52*y^35 + 
  3.6609548289385528041481440675987167060080735667869515474379911482281150379\
744136114`60.*^-53*y^36 + 1.4400376903117376226954080701000300786147225193041\
41163422257915549388675980239307`60.*^-54*y^37 + 
  5.3864868137626964994447108196030775545421665202338737628336457424160527737\
079001`60.*^-56*y^38 + 1.9489807053953633675593753995441139034285496899293688\
76009228822415797920837042`60.*^-57*y^39 + 6.88781922258541962735614159483911\
76067179822623102100285017557453316662603995`60.*^-59*y^40 + 
  2.3918790952536672945669660023735767399868949304300224254055493145603863351\
69`60.*^-60*y^41 + 
  8.194320277298815429148290283537447856853717571349296666379582268812124413`\
60.*^-62*y^42 + 
  2.777227085097035114491810737620997866077412409830123147624492263661328065`\
60.*^-63*y^43 + 
  9.3306208202201388817139272371668260556831050989006048015053456209470713`60.\
*^-65*y^44 + 3.11218373220863275836849628267466598936122570392772417972110110\
28325897090716700085365384`60.*^-66*y^45 + 1.03175741651040678338960326443400\
6125795841936329386014383908690663722406577665261505417`60.*^-67*y^46 + 
  3.4028355297926994802008579311433262431214042612489286924777444070731826974\
370550350039`60.*^-69*y^47 + 1.1172978247581306142466366212231148002969066771\
46464927169776384303598428005028306217`60.*^-70*y^48 + 
  3.6543959448456944620901130640609540605215233436090621521289663095855122635\
260642407`60.*^-72*y^49 + 1.1912129419241870141525195036274570448759826973719\
27988774348351254124756608240052`60.*^-73*y^50 + 
  3.8713597525375029118336139009497543262319866117490912542893387834226278602\
340732`60.*^-75*y^51 + 1.2548254210797149671158136651468221965859378405993763\
04082103455962104164390527`60.*^-76*y^52 + 
  4.0576242590430041643831766168548292899551899581968009772043279915164581025\
05`60.*^-78*y^53 + 
  1.3092850820607865660189414235848181149171683906511561813536399974488897489\
21`60.*^-79*y^54 + 
  4.2165858013253514732522442971637620096501056267396451163426807607769076245`\
60.*^-81*y^55 + 
  1.355596260929768270807126396711094915991716333831855987841227172712354497`\
60.*^-82*y^56 + 
  4.3512174728046515486436511586886825571267199439442951275021959468778004`60.\
*^-84*y^57 + 1.39463995627254528183738823797117024653890902056730883476721608\
19923038740528319810273153`60.*^-85*y^58 + 4.46413237802165852429108068948995\
824653746279301274952509636841509829380449061620031923`60.*^-87*y^59 + 
  1.4271919375149744921574608598382979022438013978801664583504763534208698586\
562814206349`60.*^-88*y^60 + 4.5576355846099637474157243335729045611139077276\
0034460076905316168622981198913899086`60.*^-90*y^61 + 
  1.4539376802014398675465295675531597304264481379927216693979255519179271889\
861618003`60.*^-91*y^62 + 4.6337671427548167608693512896507269554243801759570\
6036257679731930399914951043907`60.*^-93*y^63 + 
  1.4754847800484976402098412474348748846935142849938047184278145578663300353\
459683`60.*^-94*y^64 + 4.6943379707311056895365809787816678696990523630087590\
3072283250972338372407386`60.*^-96*y^65 + 1.492373343664889319732765498013504\
5789708739978785066160578185257084340486835`60.*^-97*y^66 + 
  4.7409599889949201864819683835004570448711134131651983601245911913953156261\
6`60.*^-99*y^67 + 
  1.5050847409141398957869470260068321563735131809783778969145380226923754336`\
60.*^-100*y^68 + 
  4.77507157781390000974114705684365558294024762468835258966056628606974002`6\
0.*^-102*y^69 + 
  1.5140490198767285586819139417553715837939579647681045668472867941240685`60.\
*^-103*y^70 + 4.7979592031024567608502655423211368554597441590349453674928930\
8467448197183651728871966`60.*^-105*y^71 + 1.51965122203742604518330094915555\
700096963755638794500181616857250748046297536048455305`60.*^-106*y^72 + 
  4.8107758804715091535605906227391600729194239508232959013938390671983511128\
92970436601`60.*^-108*y^73 + 1.5222367870209818902679547903663124045171795948\
0235470075967751897742070234283073518`60.*^-109*y^74 + 
  4.8145570135603400676196581607417438007476221366917543393046114114823410352\
41051947`60.*^-111*y^75 + 1.5221161989621298854907713630332386095320343259293\
0404697579370546940257985703484`60.*^-112*y^76 + 
  4.8102340389412129489092509680660349543094297599738150101361518570891527088\
67657`60.*^-114*y^77 + 1.5195689976062748196481756549173133001969085178781134\
8313047843664237687818783`60.*^-115*y^78 + 
  4.7986462287244433180910218546760696267744729757434734253412078711002668169\
27`60.*^-117*y^79 + 
  1.5148472544649411881705601755162986738097812048897570123337823444910915509\
1`60.*^-118*y^80 + 
  4.780550937966542056181595515845682305751596565006114956743356185886811902`\
60.*^-120*y^81 + 
  1.50817859631356902399349221068290385331946866559500313596025193591998461`6\
0.*^-121*y^82 + 
  4.756632533076938111551744636865538415493257457376737359491546163375156`60.\
*^-123*y^83 + 1.4997688439247390062442505242496096707941978796600943406008399\
842589714295705435013392126`60.*^-124*y^84 + 4.727510196645434446872179502660\
81410731399991347064288080175845170601009218761254642728`60.*^-126*y^85 + 
  1.4898043223610907871185121504723922934596256307343017735365144186661724596\
981898779817`60.*^-127*y^86 + 4.693744771234410499026626234826627655283299982\
76738629248653650635344895460413382046`60.*^-129*y^87 + 
  1.4784538897937126208330689327887621162540723181613538341495888900126519578\
726595246`60.*^-130*y^88 + 4.655844778001381158038670836031935165935621917452\
52366393507597120868556859976107`60.*^-132*y^89 + 
  1.4658707241954264310300087498570952096495585183739873435515537713379993331\
471289`60.*^-133*y^90 + 4.614271724243141213892471296392282837979633266530378\
13584727752908719529702148`60.*^-135*y^91 + 1.4521939010248421761891423496717\
609933645810979161909066236405188159180937024`60.*^-136*y^92 + 
  4.5694447960838712006130617088280462790865685951485358493265915243456427404\
8`60.*^-138*y^93 + 
  1.4375497898883107265208421695210972415833997375492749057150658510926673453`\
60.*^-139*y^94 + 
  4.52174501779081054125232506955758064680822126588332891414242312799061904`6\
0.*^-141*y^95 + 
  1.4220532939262719751806872728755763795018748927586984784807424422089808`60.\
*^-142*y^96 + 4.4715189469858203906612638105846489905081405729486302756803685\
8348273063320708708807312`60.*^-144*y^97 + 1.40580895214788091619050893438848\
848568379335988746472858672984834671960514146377493563`60.*^-145*y^98 + 
  4.4190819648516270365590034625896777328875540544886512830823113408685305236\
17730304132`60.*^-147*y^99 + 1.3889119219988071464386086079007896683517823695\
4704090367127548840758081581419913604`60.*^-148*y^100}


==> anc/S_numexpan_CA1CF2_sm4.m <==
{-45012.295711471454444439291130475871090462540602956340491576223499778304379\
39120313`60. + 6329.590971366580624165927509541003580565388066644270607954350\
6669994966684903753`60.*y + 171.361574661879372342391402710422544696274763560\
45083835757875660406622131670493`60.*y^2 - 7.34660853496810970602540777748764\
582913110606398489603508034903205535213216513`60.*y^3 - 
  0.5281396435442242543757066469955750461729346435662712587018469767613951666\
6283`60.*y^4 - 0.038734634202452567359246842718483938917907171854226844641056\
42374622577474406`60.*y^5 - 0.00270441831054944063342433346107977133815974164\
722143965667534695128720802968`60.*y^6 - 0.0001462280266360274036235468964818\
4528092586431576061146891095352366093945534`60.*y^7 + 
  3.4806431496311769160943658131260493973365615031770362159987934327097716`60.\
*^-7*y^8 + 
  1.93614946312338950723322314977440374014138415896890845230547094916986151`6\
0.*^-6*y^9 + 
  4.3983693961112823887596065927032144775873673506207890109195313361781624`60.\
*^-7*y^10 + 
  7.605617851014499742317973452766447552802424440948139900207845992049314`60.\
*^-8*y^11 + 1.178447392739234524358623515423499860889144988263023229931523134\
4755310128830992432503934`60.*^-8*y^12 + 1.7218643575686921198606728656181049\
23245350560053712914687713828713689520302597019448432`60.*^-9*y^13 + 
  2.4265759084227655018011244276725681356458449357462014388467794429604917354\
9801208632344`60.*^-10*y^14 + 3.337774717457329701328089987344196003892480479\
6324741888474671953650957178089684192067`60.*^-11*y^15 + 
  4.5126081609716800026091857665683940632367686071282154757250393784851708000\
65730614438`60.*^-12*y^16 + 6.02333585876382268071235473094147387979742197253\
814214115819234946557304757075729254`60.*^-13*y^17 + 
  7.9612906975811113307631130593420391035954221426873313348962508155553555132\
245893126`60.*^-14*y^18 + 1.0441853841139295495273006234318154906971709070645\
09873728069909760119976997197521`60.*^-14*y^19 + 
  1.3610705687052449980278549370496774615577011647162276008381422987089469754\
69868798`60.*^-15*y^20 + 1.76516802609216906961185829906709888337673062278180\
203665227556875739200865839046`60.*^-16*y^21 + 2.2796633178281764539906878445\
142859967238648163020624499684492891067414132410509`60.*^-17*y^22 + 
  2.9337837135837658364295523823524841855555918707664643532357359538774971377\
40937`60.*^-18*y^23 + 3.76435491462938649334758969989358252647461114613921014\
938917040229549872258323`60.*^-19*y^24 + 4.8177557014806978368142721316530923\
241949295131930176899259717499633470852385`60.*^-20*y^25 + 
  6.1523717172170977764555272580746035534078685204497117326357044379135102171\
15`60.*^-21*y^26 + 
  7.8416752338634995133337494238549156808698336504386645270847900120432503305\
4`60.*^-22*y^27 + 
  9.9780898629701688757787864026425293620884173508367391223624412249609164009`\
60.*^-23*y^28 + 
  1.267783939542736896908252098256976234854330025716279559495923873563045539`\
60.*^-23*y^29 + 
  1.60870303329119757120840888201766823446698136521355049479739342408584239`6\
0.*^-24*y^30 + 
  2.03892807616846878260174420858863266543461903404894244754765477086988012`6\
0.*^-25*y^31 + 
  2.5815287219583862152383183831448854314925135208139643595767716942733714`60.\
*^-26*y^32 + 
  3.265482012476233923750162927066311051841465760008050136540698408919851`60.\
*^-27*y^33 + 4.12717621828187680199294120151185917815265108252144490655740953\
798372160547276730057605`60.*^-28*y^34 + 5.2122959240253176206362876114942342\
6550626855490290091070900203081545166835511006573042`60.*^-29*y^35 + 
  6.5781847155648203712078834425571477594099807327268897266543117944587396835\
612229803683`60.*^-30*y^36 + 8.2968061236577549454756701357291215835952493240\
87668647588959296823283200653937070463`60.*^-31*y^37 + 
  1.0458453892771882499654957001596266627579655570406078684107640226750371025\
40147319208`60.*^-31*y^38 + 1.31764007107560336377127337469028588595701177451\
75109540349194700549566535910218802`60.*^-32*y^39 + 
  1.6592722179102225298431655898138663763327433467630722765461914511827614212\
427695816`60.*^-33*y^40 + 2.0885592430516490752137337877711135903195705010723\
67109879558163128177769190065805`60.*^-34*y^41 + 
  2.6278422420617559884092518130188799402673839821449520786717485141694540647\
5773418`60.*^-35*y^42 + 3.305130529931450654722438948392685235856788890088935\
5272959481515978443562270087`60.*^-36*y^43 + 4.155535011508934501708382974044\
481681799252422832338521837429070895257566057614`60.*^-37*y^44 + 
  5.2230631314012635884569476491447784887107407020637505054820439954053687033\
1409`60.*^-38*y^45 + 6.562866443472585744881374406814356357709785860555881009\
6601793136008754201859`60.*^-39*y^46 + 
  8.2440547289032520860204286687800067442391388720074022201779528533311730975\
8`60.*^-40*y^47 + 
  1.0353219228489406497040352826627233545736448843053427194888854408952733826\
07`60.*^-40*y^48 + 
  1.2998843381505972440360150327282131715772554931654333425687845099181992045\
6`60.*^-41*y^49 + 
  1.6316824283591062230468875409442827210619047372532092569411020163069560904`\
60.*^-42*y^50 + 
  2.047738414538123335624491492480964230310745813564874205796403934020296279`\
60.*^-43*y^51 + 
  2.56937211730086336770500690475621892428454542821628578481100694950276813`6\
0.*^-44*y^52 + 
  3.223283702897000940401528260384099837935171957886965409125659294392265`60.\
*^-45*y^53 + 
  4.04290877791891650676105448739303143542452436868361228488645423229782`60.*^\
-46*y^54 + 5.0701142506580605352751902409967956479295233951179770925953596485\
929080185132998976896102`60.*^-47*y^55 + 6.3573205472503523662078317411453738\
34602481928671025066185014552519334802450611216119645`60.*^-48*y^56 + 
  7.9701572462824008431087792407252329358151258763569379539238583148967272568\
3462809839928`60.*^-49*y^57 + 9.990786055344843629941246597320781485268613623\
0984877745426130720965303617476223179289`60.*^-50*y^58 + 
  1.2522058646160772087788721645501109856607859938431882473998799038712634477\
424027116628`60.*^-50*y^59 + 1.5692718878254262439686783213250528600560180378\
98567503640679500487101950039014188592`60.*^-51*y^60 + 
  1.9663911483905064730837434303022725312174856216719751844925374360844921081\
9013897169`60.*^-52*y^61 + 2.463732499670394561903102066984992949634039193380\
7433643893904390002840215397168354`60.*^-53*y^62 + 
  3.0865378879980429005701854980485470262901728830819532493515359525764051399\
37371849`60.*^-54*y^63 + 3.86639675728068875932564153603372320753184419413705\
790884504127233495014911697524`60.*^-55*y^64 + 4.8428402675320675808644923006\
200167118548122291301073150071203427999222249722872`60.*^-56*y^65 + 
  6.0653355187153361228421620931630473017314040434445359985600853514960334674\
12288`60.*^-57*y^66 + 7.59578006513103731212954737784526157750986507765211143\
655789972214419758534893`60.*^-58*y^67 + 
  9.5116221316057500784079087859558926309170833202987526079431603494670411404\
91`60.*^-59*y^68 + 
  1.1909763360554192366008951363204989684987224456761778594772888139621429378\
37`60.*^-59*y^69 + 
  1.4911440203411144393561538042258254488615817134820414664286537113985713404\
99`60.*^-60*y^70 + 
  1.8668329189788236480949549458270821193473998232817542247225776220500583081\
5`60.*^-61*y^71 + 
  2.3370182724402367010837360965964350456180879488472827146363038414518915995`\
60.*^-62*y^72 + 
  2.925437885250880710903005929689338175473436738397085246716093397660843653`\
60.*^-63*y^73 + 
  3.66178644461754451118942964623666105394167234922696795581768784119393528`6\
0.*^-64*y^74 + 
  4.5832091305439587986118384036772432795106542107032235934176695633484501`60.\
*^-65*y^75 + 5.73616947522707798743748132586319303970549153826329111715732438\
47580821035013864584717857`60.*^-66*y^76 + 7.17878519370762880529868988152115\
2561051749503743766930664003131486740796227710918444085`60.*^-67*y^77 + 
  8.9837491672645453347211963244797630035406584373807274157468471045425662164\
1294916608079`60.*^-68*y^78 + 1.124198209039834704522606870475057105096160920\
69686142596883230359183624854404067010092`60.*^-68*y^79 + 
  1.4067199959656887131100336139788241100110209397963589454454254352322404079\
311855384327`60.*^-69*y^80 + 1.7601625423369745302011269198556858673173317836\
37339979301215427884997641265096719775`60.*^-70*y^81 + 
  2.2023129319848013059274459987015765529669194979574150563600414906578261893\
8876551911`60.*^-71*y^82 + 2.755416037569346135476141859095491087474830040229\
4465673091504527763768249790367437`60.*^-72*y^83 + 
  3.4472910600508399104975451374398079016043567984001303750772160060546461916\
07365444`60.*^-73*y^84 + 4.31272758807497529807928351477715117069561199260206\
229022895315478724374474682715`60.*^-74*y^85 + 5.3952311245286571978163744681\
049844840838159055328080669229109285771638392912384`60.*^-75*y^86 + 
  6.7492055250291853971770656398005624888270694339742238360998967314088620863\
52297`60.*^-76*y^87 + 8.44268166636520834540637075273088013123179373353683885\
233578876948868380544931`60.*^-77*y^88 + 1.0560729005912915843253814039433246\
4780599217072230791612954005173480004547439`60.*^-77*y^89 + 
  1.3209720873264772825776423492066990239166689441623186280332753271799760063\
31`60.*^-78*y^90 + 
  1.6522667061987060014067409462835877702698763595171346697301504684105436197\
99`60.*^-79*y^91 + 
  2.0665880699037626766133989079218504784250158754141585003429077691411462611\
3`60.*^-80*y^92 + 
  2.58473131323720669543860420936273687894238623716139931909013645991152328`6\
0.*^-81*y^93 + 
  3.232697403149965333392060475056454988807834276567174908681208523669523756`\
60.*^-82*y^94 + 
  4.0429958213257319948411110647507663115146646377609383349342708709391999`60.\
*^-83*y^95 + 
  5.0562731100512538615680157743555350232809077828516155741129490901376552`60.\
*^-84*y^96 + 
  6.323348771268843380639079347248130976097835402789927712273324216971785`60.\
*^-85*y^97 + 7.90776038204782907555163223981547878262017225201878171496652156\
6250558670695305670798759`60.*^-86*y^98 + 9.888945255512950281847849929252317\
61309039902960915606119066434131989176897087857142777`60.*^-87*y^99 + 
  1.2366217807178721529990624760399567334001367008605108012215329347090933583\
8321502155225`60.*^-87*y^100}


==> anc/S_numexpan_CA1CF2_sm52.m <==
{224898.980871974971301390800639110321814914419366924407249559998254370679236\
27039077`60. - 18144.55962453597597258084955157067656760525690642910647210664\
572692514719263501243`60.*y + 255.9408783875062522194355682326199919467370172\
7275264300791360988088840771785763`60.*y^2 + 0.190160495676624371481425624625\
05541532002508333694364496252677467164907681071`60.*y^3 - 
  0.0002849622375822145959888997652421481832056571712996620516144786933596773\
1341`60.*y^4 - 
  9.61453416687554608249117082448239592414885501025253586329520556587566512`6\
0.*^-6*y^5 - 
  1.4435112468644695461606729902016538446306825948682332795531705775231398`60.\
*^-7*y^6 - 2.0049434949266705884488079128596697368827870440614297038664258510\
24748613673706044156963`60.*^-9*y^7 - 2.7912832274308160358262513905368607191\
292833510054089503643784164730669575895891764954`60.*^-11*y^8 - 
  3.9640215985066291267046900102785227471918046640433000906980898178271116760\
0566180834`60.*^-13*y^9 - 5.7606796645612554627050983745990644534803693683855\
85553331379489663149251977373201`60.*^-15*y^10 - 
  8.5577282453439422085317638879452608218437504667218989714838577372250111018\
46289`60.*^-17*y^11 - 1.29650855902372655586333405651622562046984719154602603\
0776814658075451979306185`60.*^-18*y^12 - 1.997990007227533130211607226278488\
4034993160238908613169700953918945526134706`60.*^-20*y^13 - 
  3.1241314050055635172262949652709098393366728003420586358225525095511287306\
9`60.*^-22*y^14 - 
  4.945476794429574845301667892558845267726408290790513526690255573034066334`\
60.*^-24*y^15 - 
  7.9100388247352298100135599573223844467929124252174564822314979172746086`60.\
*^-26*y^16 - 1.27617481602284019759247553917566987505518808296411077261961399\
47392241667686729116301434`60.*^-27*y^17 - 2.07387334436046259696380219312860\
627859066134966509673978152340516241117872831045549779`60.*^-29*y^18 - 
  3.3905507889080242843470670762623742601474774886413211563644498630431797697\
68348514787`60.*^-31*y^19 - 5.57098165099039696325942392234260368673433161944\
01216069968249694074470578186593725`60.*^-33*y^20 - 
  9.1916414650064338849862452718675641884554477553092093446855281592248029982\
1367508`60.*^-35*y^21 - 1.521731504891550087689342370396456776998895350773116\
671489772741082294169043759`60.*^-36*y^22 - 2.5263736671027305914179207321162\
9559381911270989898409578573172110804690389152`60.*^-38*y^23 - 
  4.2037940429756314882103434453674060124267958699635502527622841743811109224\
3`60.*^-40*y^24 - 
  7.0076235812981656887366676110204037776411876579635600839297311743062024247`\
60.*^-42*y^25 - 
  1.16980174643863855505584423603027732350780201198588202208264702309328558`6\
0.*^-43*y^26 - 
  1.9548481363671548099946275316895638477938729404092263569395555529172895`60.\
*^-45*y^27 - 3.26916095444179396592913969337858238430371270698603235377675498\
97452066714284650779086531`60.*^-47*y^28 - 5.46962961490306060356800820437165\
933509629403796884233490679565348241529351569045880036`60.*^-49*y^29 - 
  9.1529932100309466634486292165796366160981848904425794414499539650152396376\
74028975108`60.*^-51*y^30 - 1.53159511681349461101707268358432874848616606573\
635534402513453609119189678134696896`60.*^-52*y^31 - 
  2.5621037536027686287485987247891566657326711598772949490999397505678613649\
549194`60.*^-54*y^32 - 4.2837062639752013352419412308878999301497871879058775\
919793875359873748272221658`60.*^-56*y^33 - 7.1566711235177054658569483964889\
9778215526470877977330375422609762720769986407`60.*^-58*y^34 - 
  1.1944464569412386216075056666808637571489083305913657950752485884466104023\
33`60.*^-59*y^35 - 
  1.9910299238128011283796228164852642726497777901746749285844520402928467575\
3`60.*^-61*y^36 - 
  3.31381657735003715970144516847049241909664359940642194237021880230589791`6\
0.*^-63*y^37 - 
  5.5054504110614646773221628512221501318081052903851794006935233540252199`60.\
*^-65*y^38 - 9.12707759603839599373567354622710307739750897213116051959761914\
9533516447277504625128245`60.*^-67*y^39 - 1.509344777925937684576847521943757\
70776874121001177203049651840024622882461065093096764`60.*^-68*y^40 - 
  2.4887638272501526586946414061442196447062601197737293298828833689839649988\
79838133963`60.*^-70*y^41 - 4.08986338588967934152639923558070379580454267070\
58139547747759147135852446827266339`60.*^-72*y^42 - 
  6.6944825804284225934966265126928429810466334200521115572022384076431826807\
1236252`60.*^-74*y^43 - 1.090715296104828022588936502206093989954506268615237\
6558005543011518900723222773`60.*^-75*y^44 - 1.767373135116628541677451214402\
30756939951258282175433058666331230597176226722`60.*^-77*y^45 - 
  2.8452030437619996885127389860060870691037363750607285988566629840425426364\
71`60.*^-79*y^46 - 
  4.5445050353478577738647526694034586185004350730804713459297595445053972208`\
60.*^-81*y^47 - 
  7.18934732802970352366598401324775486775288491213216336666687317056221912`6\
0.*^-83*y^48 - 
  1.1238274725840661949959434744562393451315937126004641697097763896646755`60.\
*^-84*y^49 - 1.73017665849213443650870911863978809157363444737371489405355490\
7973858291434437055495778`60.*^-86*y^50 - 2.610846679412634777629578900131505\
5035718853480375138155619336080276549809070811670768`60.*^-88*y^51 - 
  3.8331988157812509008087834507775113411594405178191439083634523776349060734\
7206556084`60.*^-90*y^52 - 5.408531376270973620559882291246454609057268770019\
914206690737846733586735280882001`60.*^-92*y^53 - 
  7.1676398143994309897614340848920465639791092157384793419998220205971315220\
191574`60.*^-94*y^54 - 8.4791600164039819015611859312798671812158652250968053\
8809675570722438573586924`60.*^-96*y^55 - 
  7.6431163419541099195359753019968120552993180006221903258917468690265030740\
41`60.*^-98*y^56 - 
  6.277171241680591484980425639422307587055845387142892878917620245520054904`\
60.*^-101*y^57 + 
  2.150042672798463536280986564251108373739207814687890612202214237905838762`\
60.*^-101*y^58 + 
  7.7712569621403265223918136284535337079378982823352979488678384537260405`60.\
*^-103*y^59 + 2.0714406290689643704967168458647208796926261653350271134842374\
224400475336777730440962068`60.*^-104*y^60 + 4.888412664523193252675829476589\
01269216425727586465919551258807660042176561404835294338`60.*^-106*y^61 + 
  1.0799274318443919321251652908791902883860008700023765572723509900729245089\
815012314101`60.*^-107*y^62 + 2.288822912879322265035286081748778020280782956\
99989088079068342862123818218531621496`60.*^-109*y^63 + 
  4.7148400059195550869825623372004769811752368873085443114312547805434630370\
28123284`60.*^-111*y^64 + 9.5129022219943801792677463356012298361683262895606\
541881000188168738202574827851`60.*^-113*y^65 + 
  1.8893228165543372221229620811628886959814527698641762168803736504099749005\
14016`60.*^-114*y^66 + 3.7060741251772743718475124787440664647866244209629078\
135418703391372302312021`60.*^-116*y^67 + 
  7.1974919504987722703945363112760262750481030753955353341911729979448122119\
6`60.*^-118*y^68 + 
  1.3863628761831188537987340684675755030173252224078644961448288677767096946`\
60.*^-119*y^69 + 
  2.652067310194798024148256796343448222810363504985415193581221110351286`60.\
*^-121*y^70 + 
  5.043785511495603078406687636954627882259853539333419669630983707431099`60.\
*^-123*y^71 + 9.5444579628755065089564943767889232362776175388638884563357282\
80465074385211457556142672`60.*^-125*y^72 + 1.7982777325729390445037053094965\
6598240949727327650719712576457075996108642667958754243`60.*^-126*y^73 + 
  3.3752697341711830848567527980508173962518160103878395363356038927369621716\
45209182884`60.*^-128*y^74 + 6.3139493837440994682190214468492123275213927222\
771305532282231278948249169394087918`60.*^-130*y^75 + 
  1.1775989406677028910163672688960285469740956545094892801813538936929046742\
05868416`60.*^-131*y^76 + 2.1904579954740310629923688820702161114645188012439\
566948443105440802488926890539`60.*^-133*y^77 + 
  4.0647219849106206919773580243255897714105989791049934442575966986847367463\
5057`60.*^-135*y^78 + 
  7.5263742206451771190099370782032021438280767885860789385291148663171132172\
56`60.*^-137*y^79 + 
  1.3908711211876951525757260302891063734357171695732366555218262902750074301\
7`60.*^-138*y^80 + 
  2.565723869900690454868765499170081237736589888977259609089280595947140813`\
60.*^-140*y^81 + 
  4.7252120221729716519779506912493090524632788410050922640935686842663271`60.\
*^-142*y^82 + 8.6891949996904408816321247514988042339140214416559651232580104\
55200314394825088555756452`60.*^-144*y^83 + 1.5956455415386538508534007652284\
2253780992808715245642812896673564150957433824010143305`60.*^-145*y^84 + 
  2.9264289329375308333886486504188981829002901879333721608422653464767897236\
38312201074`60.*^-147*y^85 + 5.3607473361855288924119885061462999731153927639\
447209371610497461234283931699232488`60.*^-149*y^86 + 
  9.8092399510259467643699777565074041624056870145262737194278045653613237384\
2506235`60.*^-151*y^87 + 1.79308639723217898435872465212883043288040527666868\
97996885784979490376322559211`60.*^-152*y^88 + 3.2745593562493049651970322427\
5839073301747301845750103706235385876219289571126`60.*^-154*y^89 + 
  5.9747184932444071906986978094992172675911959900334116522089564781620317982\
82`60.*^-156*y^90 + 
  1.0892300484174404968232052755549234571756027432713801132775934456411161570\
7`60.*^-157*y^91 + 
  1.984183483388756499331506764593395919928818189605182640036137571621693311`\
60.*^-159*y^92 + 
  3.6118077158114496967834940556633521128419574176063554022532919592727834`60.\
*^-161*y^93 + 6.5700214101942653580835495727170054811534114162658547852854247\
87029175380498463259208687`60.*^-163*y^94 + 1.1943333983982500393232605687384\
9529418270844887568610762446925490453951828435898610411`60.*^-164*y^95 + 
  2.1697858665670435674948535547428614116663599929238274509331718759934644510\
33102233552`60.*^-166*y^96 + 3.9396289601480140989857812689405447608473170292\
938399521793420395444709457160249406`60.*^-168*y^97 + 
  7.1491504798496714851695969910219202106354979561117250639873783307432268283\
8574257`60.*^-170*y^98 + 1.29666189176420763332420492199024245817286851899176\
98346564312120513332756536805`60.*^-171*y^99 + 2.3506277440664087308816530785\
8264663801721550915928047829384514196086735870334`60.*^-173*y^100}


==> anc/S_numexpan_CA1CF2_sm7.m <==
{-62295.493527387921717801487529638962737760847826883452914493047622090027870\
41692957`60. + 5147.665651621338037221041550918551345490276540813500924733803\
03511791894833588946`60.*y + 216.81244805417357700325162319879198312295691602\
707420012477339205453831719296606`60.*y^2 - 3.4007210598547060394359375506127\
2492746244799682934171392356738009152654773737`60.*y^3 - 
  0.1957273834330791217586659666781515858073605131593464858400679921047460491\
9142`60.*y^4 - 0.011509985937491497940989909358392492613207068260404864210652\
49851661212538538`60.*y^5 - 0.00071520761180851747373949095827598087408314298\
068609787847418484508733422322`60.*y^6 - 0.0000449220046955420157179216290729\
0181160634444643995839412181652282385341381`60.*y^7 - 
  2.73060325036142226542180589427536231687000294829052447516458752334080466`6\
0.*^-6*y^8 - 
  1.5090125005342174671181855427779102484047464668310553214066056459974857`60.\
*^-7*y^9 - 6.4192409955291106238974666150799588777999836208684598989226734496\
32153815517016035488938`60.*^-9*y^10 - 2.106543513846497147445727795386017726\
9729211414159196650193188119799942972662413808008`60.*^-11*y^11 + 
  4.2260376833678876334940296567022708072617397612239590533279871122563461234\
798624456417`60.*^-11*y^12 + 7.3592300460684252317519889308785667574699147684\
34769689351879024607308819141885708914`60.*^-12*y^13 + 
  9.5205466875444801610035832084257072224091011956815669733802424867732263032\
2121199956`60.*^-13*y^14 + 1.095178051880172617185972287516666097689613240987\
07486577721013178123006798788886729`60.*^-13*y^15 + 
  1.1832872120885538741767588459937466300004098215304114039292450408178211618\
285821454`60.*^-14*y^16 + 1.2299673613416081237256654975866577292048530933211\
97219968796864719324758628902473`60.*^-15*y^17 + 
  1.2455796269752890202813944849145092365655613210434739765603522795966402780\
8474413`60.*^-16*y^18 + 1.238081838624945570201209664711988002123841120019489\
2790845099735611798497788101`60.*^-17*y^19 + 1.213614098558588179336760299720\
251095617588441117830353040970226631022752852796`60.*^-18*y^20 + 
  1.1769262008030601487919171849793587977278327829941344783427893708156456944\
8634`60.*^-19*y^21 + 1.131695282725681294739111779574213691181856021734808778\
1348542196127048292739`60.*^-20*y^22 + 
  1.0807653195218426791862133432605602528357104222395007703502583639920137372\
85`60.*^-21*y^23 + 
  1.0263298054182179900339140072796701323045328196156740472872900648940634946\
8`60.*^-22*y^24 + 
  9.700724311402169272593663397752896230252982377623881774192667998825726687`\
60.*^-24*y^25 + 
  9.13276268191605703668063669896403574782175169946454451703178579741202295`6\
0.*^-25*y^26 + 
  8.5690906157966755855593020911349680070067844309551407130747009803096075`60.\
*^-26*y^27 + 
  8.01690216934723238729420250692817065857117811475990069922407063494508`60.*^\
-27*y^28 + 7.4814364270254095475361985491951490730004204994095690194039093679\
70464393034729599319521`60.*^-28*y^29 + 6.96639582703494531523629368275142236\
481741266335658353412416752218954562067200810128616`60.*^-29*y^30 + 
  6.4742782557252283853718424541687519670277442458468679472021702406142271298\
082869832559`60.*^-30*y^31 + 6.0066412367071645209425450552113697077154517602\
568626770615763449559178726367457365`60.*^-31*y^32 + 
  5.5643123960787107365968526793626792566569720756337604928358638975974730131\
6490413723`60.*^-32*y^33 + 5.147557252978322187820538398431600945342179292065\
5324765783252190661502294323289768`60.*^-33*y^34 + 
  4.7562129964322460691932461248051250020380871901468286026470119971883781551\
31932362`60.*^-34*y^35 + 4.38979507392006353959704432451371796251315163284421\
675221786332340773098102400525`60.*^-35*y^36 + 4.0475819962431039075040603130\
648027534383106301300457010592833572180279172490226`60.*^-36*y^37 + 
  3.7286826563584362407336160387995373568047460326298151847817431195429363217\
65755`60.*^-37*y^38 + 3.43208959245649768162432602256311486453184291938413570\
254840198252861919460695`60.*^-38*y^39 + 3.1567209422914310337754766273986086\
614243133127969942153632542049110119801432`60.*^-39*y^40 + 
  2.9014532949639803959657321478901154876366963519945470592092512062555766069\
84`60.*^-40*y^41 + 
  2.6651472164480176451620734280906301603544355363499831043403295227457506498`\
60.*^-41*y^42 + 
  2.446666882058305408552388754790101928038506508205956166154487377360460945`\
60.*^-42*y^43 + 
  2.244894974273839967125848457548154584822517117406554323013708403549172791`\
60.*^-43*y^44 + 
  2.05874378355158206476301332708845509993955405318419270546341302831069139`6\
0.*^-44*y^45 + 
  1.887163271865242345535359936496628208215901734582590265625915368715499`60.\
*^-45*y^46 + 1.72914671498671751195987912486879404988462327726239164226462494\
194227761973534601146007552`60.*^-46*y^47 + 1.5837344231616659379407442433872\
451660591668863813174142139635629408085229060527722913956`60.*^-47*y^48 + 
  1.4500159454231755932582369226273367336101749512092358523461069794853563442\
38405579318186`60.*^-48*y^49 + 1.32713108606408309087815124657312049581710888\
477484122469999943751709706281204551505895`60.*^-49*y^50 + 
  1.2142699993473851932969244582480629856042008664404171474367837425675464435\
663447119033`60.*^-50*y^51 + 1.1106725776577836839086080598629648321490871525\
42483552566567024114737428464022791175`60.*^-51*y^52 + 
  1.0156273068072475894961708647729705342415264540504208409236648691346191647\
1418110682`60.*^-52*y^53 + 9.284697283515741005290746059057893306230249352785\
034917469866577692247726224924552`60.*^-54*y^54 + 
  8.4858062114003863249696473957156922263082730176270581929467316748427029492\
2897011`60.*^-55*y^55 + 7.753839917631692936290111682619792721393707399714897\
7136889302976115626202437831`60.*^-56*y^56 + 7.083449451573547919164209075031\
48514388212360863773342468891719018268186329856`60.*^-57*y^57 + 
  6.4696749161573084195668570413225128637130717058067447194934467012390752677\
8475`60.*^-58*y^58 + 5.907923342285756499634793946560387629569690685995647677\
0953674356241741607891`60.*^-59*y^59 + 
  5.3939467083204427294384773853222023792012298230308339683644040951977984868\
58`60.*^-60*y^60 + 
  4.9238203647157001546083480570008539538994894131927318883686927830806994715\
1`60.*^-61*y^61 + 
  4.4939220584988023698574848308291112334430220435822171324163519767325496859`\
60.*^-62*y^62 + 
  4.10091169953864244848228941874526229062822289697042873028937966023508236`6\
0.*^-63*y^63 + 
  3.74171196813243995384464256355412758618907432369407629930254044926716741`6\
0.*^-64*y^64 + 
  3.4134898295109491452704059883549657242816112732769466818947413098408753`60.\
*^-65*y^65 + 3.11363899388627910239750834830618704541386240397457039319185044\
15653189011354830350756694`60.*^-66*y^66 + 2.83976333938162239092513377080640\
9149052040751361983852519840838899388786071259153823175`60.*^-67*y^67 + 
  2.5896612985496465517687296463548815256335305305680263118667436790473980625\
4392368283339`60.*^-68*y^68 + 2.361311196349274325575019732473534442411321227\
2392743828048978421859258783494046344502`60.*^-69*y^69 + 
  2.1528575177026643873077153600061620095458826270617272069923376924243617764\
12391429874`60.*^-70*y^70 + 1.96259807551301198617434490139294938123435354921\
067504501693985827846149410610154199`60.*^-71*y^71 + 
  1.7889720448093032842236617577203166283746127448694971365965678711151782389\
758054047`60.*^-72*y^72 + 1.6305488251009562665657844509977512953096422974317\
79782214362260138820836868731357`60.*^-73*y^73 + 
  1.4860176907478897430868986952400083534883030893446474950737993907400428072\
6229015`60.*^-74*y^74 + 1.354178187912373545175236327376324254858480351069361\
7069302517968896567071623203`60.*^-75*y^75 + 1.233931236238315132081135342149\
151173238975923315280144152635816363702883740838`60.*^-76*y^76 + 
  1.1242708936213658427441563518982459410936713723908335359775490296322958224\
9034`60.*^-77*y^77 + 1.024276743142141948219235899544324738187994426835068925\
9645330678466199559198`60.*^-78*y^78 + 
  9.3310686231487785591231810734949741686108418014618150905550522310873942129\
6`60.*^-80*y^79 + 
  8.4999133615736809450645729334259527789794595277751974436162844711924834351`\
60.*^-81*y^80 + 
  7.742262771361087902867714876885274950744351724420111398921703577401862389`\
60.*^-82*y^81 + 
  7.05168316719478034480518938929527342738288934540542626005856922777530593`6\
0.*^-83*y^82 + 
  6.4222953503063820913672243584531593443572745866002219158142940365408854`60.\
*^-84*y^83 + 
  5.84872796890095344545416957804966371106232897816239867944271404942672`60.*^\
-85*y^84 + 5.3260746434360653386873543211390247823691451813863555997614106596\
05872975655733935203629`60.*^-86*y^85 + 4.84985457559546589691502290559993432\
216211105879890201605458275424560381141368644348943`60.*^-87*y^86 + 
  4.4159763773187719774474834494398927284858726791625027799051600213238314880\
779322070282`60.*^-88*y^87 + 4.0207048732618044267619201734385978938857501106\
26897337984495606272680247419619325826`60.*^-89*y^88 + 
  3.6606306464634522609782083382163441385649436225474034972050538148304991168\
0722604518`60.*^-90*y^89 + 3.332642112710682794244605575038047890733185523566\
9080474207026518867508910005374371`60.*^-91*y^90 + 
  3.0338999240750216499959300093326063248998965352194584844453664419479823187\
3762809`60.*^-92*y^91 + 2.761813516313140888490895254101938080778359777891352\
9221253638154421216509481034`60.*^-93*y^92 + 2.514019628268737970571543972231\
6482720620721769623916117788323749062050305573756`60.*^-94*y^93 + 
  2.2883626340828692049331973728239776055010658128337917836343278692844050476\
04187`60.*^-95*y^94 + 2.08287654092530550751692901270195300435369922953159579\
370969501937798274374268`60.*^-96*y^95 + 1.8957685161177734497262992831947123\
523686442848000923694327700659198785695351`60.*^-97*y^96 + 
  1.7254038179541985817636648070139124085228037050181330586441048300550711834\
84`60.*^-98*y^97 + 
  1.5702920142604167660249655466758987953461637318866032284679573710222359959\
1`60.*^-99*y^98 + 
  1.4290743818062240664159340193500534115196983431624393485624041431121052766`\
60.*^-100*y^99 + 
  1.300512388117881310299518062205314474951624928288212744284707961511493211`\
60.*^-101*y^100}


==> anc/S_numexpan_CA1CF2_sminf.m <==
{-11655.319151378897999521897277248319992604406497422969133250596639379390209\
6407032`60. - 4786.5981202946357782596864427887753051721758380068966649196170\
2265099820576261071`60./y + 124887.447835587460338813418481662362087934435936\
62333348907295974801282084817743083`60.*y - 350455.76906599997580455847105884\
03305441006365664055799831192197484011404964353451`60.*y^2 + 
  1.5337884589360780962223037777834722584823711827074677923976761208196505024\
7101683776`60.*^6*y^3 - 2.783060543072947554865119292055708946594940439356170\
97911253129297770385948329506042`60.*^6*y^4 + 2.07524521317485911071325422341\
8155627258421964092806225666590362345528762087031186875`60.*^7*y^5 - 
  3.3592160053156344768401605864799790646581483020333902285181064610226167537\
55936056562`60.*^7*y^6 + 2.82124798976518730699296826748126357853666267032265\
29724404009013132179071353161771067`60.*^8*y^7 - 
  2.7019333776124388909502764505219869969555678306208823017842697564898936514\
1946297439`60.*^8*y^8 + 2.321861537670241198917847229516657271122319332565295\
41098666313984540800873767978902471`60.*^9*y^9 + 
  1.4245406875301477892686244653370689005680346880055105437030888401235870222\
35992533194501`60.*^10*y^10 - 1.408216235423948548555583957967559161038286178\
9254903187737369680171398672930827623619694`60.*^11*y^11 + 
  2.0046861887465463251901327393130226345101028585787544032067988276831307`60.\
*^12*y^12 - 
  2.09401302359104170316586630357059971666887671670776174746760128296686397`6\
0.*^13*y^13 + 
  2.358128585489762681472662411090575551104045466465798610923396635260340608`\
60.*^14*y^14 - 
  2.6270330129786747049857704836968605338802447400903935153366688228947125`60.\
*^15*y^15 + 
  3.0221571919846951597553482109846610766894168538534518315424102946696221570\
4`60.*^16*y^16 - 
  3.5394542889327788596592243402639068169825333806173264202244676273361906461\
24`60.*^17*y^17 + 4.231939392279857185928253000955833562908118716245162681801\
6627169842230568419`60.*^18*y^18 - 5.1463755192920216933405239486843138255213\
1795357588195413059403682002938541549`60.*^19*y^19 + 
  6.3568111001351141344985325539723229296611360512889926456125502988636793910\
48945`60.*^20*y^20 - 7.960943954304125278986484785059426014883102590409699280\
877961421916593541840194`60.*^21*y^21 + 1.00947734465021562391195663361181663\
0786165393386417467791936562063401709179069246`60.*^23*y^22 - 
  1.2945133843153514416054066289488771882863979756178003967137448734058341360\
821250977`60.*^24*y^23 + 1.67705815752155345353537144762446101020220136758753\
281731464327980759474426227964309`60.*^25*y^24 - 
  2.1929601749520597756727720800770567649218543584003821932245714034093780722\
0196707767`60.*^26*y^25 + 2.8921069761055715501404552999035425022088735383416\
010346974442293016647470553415546396`60.*^27*y^26 - 
  3.8441468373258949688399663298568367508750057035810499660587576524553253019\
6954763722948`60.*^28*y^27 + 5.1466383745850769221630292340013681488520101849\
33252549004651288179438327339282680158464`60.*^29*y^28 - 
  6.9366711137972530586404858997349920088891327315886518554773920806467819448\
639125960261633`60.*^30*y^29 + 
  9.407481478915641704522685890892047275729638140796721553657948009272442`60.\
*^31*y^30 - 
  1.28322645877055840354728582499828722801560606106455952101175639282721336`6\
0.*^33*y^31 + 
  1.759837650555987714286372530291174222511745279437051676617020731666440003`\
60.*^34*y^32 - 
  2.4256568331074959472532598865601600903635975005796673648415752488705192695`\
60.*^35*y^33 + 
  3.3592009284393915521058335516496272739829193963993099985211262299845578745\
2`60.*^36*y^34 - 
  4.6726952154171144202721599808213374355784590717943167543719225449519654912\
99`60.*^37*y^35 + 
  6.5269433402036324040498061291257503649925627367829945137016245427830952395\
39`60.*^38*y^36 - 9.152906356180192527003667294139550148274459236523902730062\
89671842344020282474`60.*^39*y^37 + 1.288307598328910356461850353696995128738\
5198369476574399172017367903171356698976`60.*^41*y^38 - 
  1.8197169496560182074351700284744455688031029569642299298828220399775028822\
6873017`60.*^42*y^39 + 2.5788799789447997848125977096746254740464237714484394\
23009920207376753362786875823`60.*^43*y^40 - 3.666291265467493647016661629908\
5327668868110681291492736440779981052941048209261148`60.*^44*y^41 + 
  5.2278422149421368014008690748012484062057470503783675355132627165904300611\
9823383348`60.*^45*y^42 - 7.4757339810312784502071811831923793030747380833001\
11816794706238735896753420813402958`60.*^46*y^43 + 
  1.0719186499680416570382615939001216077010186866545293382620005132608345294\
0287605542373`60.*^48*y^44 - 1.5409599220515974234945247819221171775950283527\
83936398470463697942980400266914602876048`60.*^49*y^45 + 
  2.2207059941236539260877129494977393784851370792262014786111686343204115718\
30721776337434`60.*^50*y^46 - 
  3.2078429732416721869334158540009517281175282303939457627143952877581555`60.\
*^51*y^47 + 
  4.644219060118774883572235043856478075026547129975526568381891908449966`60.\
*^52*y^48 - 
  6.738263071114467181791833455562814648597874646120128517647177470412613607`\
60.*^53*y^49 + 
  9.7966961316404849995248114148020349120474726327421872458052435770115756531`\
60.*^54*y^50 - 
  1.4271541120785164476730380775514914841998803062761014450080741804841798484\
94`60.*^56*y^51 + 2.082989303858346505370302777310988255381982976444475776070\
7668059080731438488`60.*^57*y^52 - 3.0457591168035366548853048812988673891138\
0802558383475805497019687384577672051`60.*^58*y^53 + 
  4.4613440315878381492345917072542362627037386830693301110140951711673147131\
69154`60.*^59*y^54 - 6.545888030265569105745368572164997476144645575393184761\
0603483609446984122086223`60.*^60*y^55 + 9.6200380011934927028854250982726244\
9893440343297426611529619446716742936058497379`60.*^61*y^56 - 
  1.4160041293527858183213780980864709608682137499962367819616974045611128265\
398044337`60.*^63*y^57 + 2.08740787868295495906158352899920258391003361189870\
458211282701849020199084617297802`60.*^64*y^58 - 
  3.0816408658291451036264288910688924428746675192129449210786681569785786227\
07803466179`60.*^65*y^59 + 4.555821329695270277870620860099900443185916218253\
2854534836318038954422810421751477318`60.*^66*y^60 - 
  6.7443556036542383075794436274401836430364631059859907748220118770264220816\
7607911887343`60.*^67*y^61 + 9.9973194331881163996678154640119201139720469046\
39565318150360178049123647597965142939781`60.*^68*y^62 - 
  1.483806254217578911302999282303269440384176747365995729507064044817662`60.\
*^70*y^63 + 
  2.20497388561209773246485808697508699211269362203382915637575163117418319`6\
0.*^71*y^64 - 
  3.280539627141534042882709942909927117173104807951715954600619375193658046`\
60.*^72*y^65 + 
  4.8863714016629596719450706414812716486386880965922657291582067504819884406`\
60.*^73*y^66 - 
  7.2863750582537041924783835556830070705788480342218039258926609747728471963\
5`60.*^74*y^67 + 1.0876913061177474562370000786671694314766565039847643946181\
983137179954202488`60.*^76*y^68 - 1.62537945596174964033876700854489295442053\
733952623223278386068598385868958907`60.*^77*y^69 + 
  2.4313381383448539727319888503259162610185122298453501983976929284295300258\
29887`60.*^78*y^70 - 3.640529454005664918237029613871259820427010650135656036\
7558882407635444553055066`60.*^79*y^71 + 5.4563219013073031033009837673696104\
0578192274449274058255159989136844535463955983`60.*^80*y^72 - 
  8.1853989183575623051082607459703407136815730539675803118434217369875232372\
09736565`60.*^81*y^73 + 1.229059260737457378278813705619292109207873510243924\
48429844356918436291140597865167`60.*^83*y^74 - 
  1.8470899706336170570159673315106332657858545980039345061512502226390650086\
18386484565`60.*^84*y^75 + 2.778274271806980775783090131278615836135542334931\
1942998412756678790624906813050900386`60.*^85*y^76 - 
  4.1823852127954832745156749948736988295895462783388092831492149493091137377\
274312455687`60.*^86*y^77 + 6.30122797600423218950441682465673005010851036166\
7041916160292792618870041847496884765543`60.*^87*y^78 - 
  9.5010013957701100108127229040828455097246759191125421504950114103145930043\
310597166071808`60.*^88*y^79 + 
  1.43366516715536320748272303450169409656254779487987865148440557064320128`6\
0.*^90*y^80 - 
  2.16496919423653924823599191659090438764833564581578137916283282021008237`6\
0.*^91*y^81 + 
  3.2716974783015710517553775271093009485182969926184135809605671327473872962`\
60.*^92*y^82 - 
  4.9477083162183553294492236436112600000858856157581312738410876730242365327`\
60.*^93*y^83 + 
  7.4875021512283946439563424270947020617968287610465828175871677934071956891\
22`60.*^94*y^84 - 1.133873019800821317254565079847487289394722699824749137796\
76850981859930786428`60.*^96*y^85 + 1.718222506585223466159560619457488179285\
544673013005695302295913762660403881223`60.*^97*y^86 - 
  2.6054040732763424704478416899092160561904882047914162861677752009615154366\
682774`60.*^98*y^87 + 3.95316457915422544897740120248253470679611069338113776\
801241424798372134674225509`60.*^99*y^88 - 6.00181321256488889046846638904631\
9396178923932330657329438567520040567460904897179`60.*^100*y^89 + 
  9.1176243298643990774815299683632596911440541853998713310867901655038195354\
75535469`60.*^101*y^90 - 1.38591510040839065677075661793544992578499340410164\
0221599109615736358046403628345053`60.*^103*y^91 + 
  2.1078589498677749403528954930759768332321348357142982778089925355024307716\
568335783054`60.*^104*y^92 - 3.2076791080179874775283556445932552706047923099\
3680721113792969153175193706747861561762`60.*^105*y^93 + 
  4.8840418831409422083832796674611945199650511402847951991067895014367508918\
14128833386946`60.*^106*y^94 - 7.44049375750044879157998725408211945647614427\
70315083529965987780503139160036620774670336`60.*^107*y^95 + 
  1.1341043896889143618236704736426372909367458445711632272219647607277125`60.\
*^109*y^96 - 
  1.72953098886318979769812358799382970482097207454449849654322281755154622`6\
0.*^110*y^97 + 
  2.638900422088448276682595377090248472848663808616844835799172540408863829`\
60.*^111*y^98 - 
  4.0283986189163879534019740880345801295470087048393949149097186792744130584`\
60.*^112*y^99 + 
  6.1525087282717593456501670169489229513383751339812818290346336582412121521\
8`60.*^113*y^100 - 
  9.4010880572249615799824685316261796856018337033235875311693746547625802243\
73`60.*^114*y^101 + 1.4371626824554353271005340613540121272936992672617296982\
2457413879973750312885`60.*^116*y^102 - 2.19802001564331604469621173723738501\
4980230287232418166500154383950057808998347`60.*^117*y^103 + 
  3.3631895448578275594236148202641640573707095210306095097667820062020221430\
053928`60.*^118*y^104 - 5.148269114118055483417706626344561057166189446218533\
76739643095771801157912103243`60.*^119*y^105 + 7.8842002563311461683945845632\
77074221440244995069086854065204686283608386611454053`60.*^120*y^106 - 
  1.2079166935653717990549818599658651801917251632765959477056285930204331867\
5471262882`60.*^122*y^107 + 1.85138087474841421603783800288175501251267348596\
4441245515129982564157313788312595467`60.*^123*y^108 - 
  2.8387728077954458657372569979687277390668213836351111769473589620553858158\
411597045135`60.*^124*y^109 + 4.354499939481165503002897903265483728705981854\
80531340613576330578180687833368246700446`60.*^125*y^110 - 
  6.6821394696480560016348414927605325337481421870576847413659522998920102921\
04081968896075`60.*^126*y^111 + 
  1.0257919145228917318212381519276996308112857798138562947391448850026542`60.\
*^128*y^112 - 
  1.57531160934233193509179252393749788681474059659262319540757930263933367`6\
0.*^129*y^113 + 
  2.420104958579598967459169835116814677610069504123562086785439611079184955`\
60.*^130*y^114 - 
  3.7192861534013070939492913538990913825380517181470442018416599977453203158`\
60.*^131*y^115 + 
  5.7179435383118970955407763596935702448768381903615971422802739617651437467\
9`60.*^132*y^116 - 
  8.7937131793376468880780094074856074107147102500981533087800815739075820984\
14`60.*^133*y^117 + 1.3528643473685187712985372475928450728551823833248536825\
5440620405744308983721`60.*^135*y^118 - 2.08201164614722180759506870527028067\
1859598594595093351501236419999301978095567`60.*^136*y^119 + 
  3.2052100500874673019969593263890121726930864113974629900069133322494251915\
465232`60.*^137*y^120 - 4.935962262903146733924712198768124446418505657190261\
2582017625794341169360298356`60.*^138*y^121 + 7.60373154823477080620720894400\
2187689278524581373076840613667053411539091363609346`60.*^139*y^122 - 
  1.1717069509137667270085852063955133044515123277379176098199934455045991848\
5733538178`60.*^141*y^123 + 1.80611856266613187875421909957336596961354721187\
0851275736828552731997767175531384721`60.*^142*y^124 - 
  2.7848788965835285999519001945883541873081980621530804305410430988900396026\
529956656061`60.*^143*y^125 + 4.295334823688360385208182000447784711813249120\
51386356794046092594528203400258869213748`60.*^144*y^126 - 
  6.6269894226811308515600214490830079977679429867050772019591888942360221472\
62539713028209`60.*^145*y^127 + 
  1.0227324191463882083205741562515010236930638760350709872493656427357764`60.\
*^147*y^128 - 
  1.57881866767937157759226252034944271701664076289081372897019354325138961`6\
0.*^148*y^129 + 
  2.437951204652401674691375542188852413500139521937663874090076994932687183`\
60.*^149*y^130 - 
  3.7656363575994184487891333662265346151856352071390340623931781111915258866`\
60.*^150*y^131 + 
  5.8179568068254374511831253072578135854774355518909621762202885596407239751\
8`60.*^151*y^132 - 
  8.9912386714862161146291239610973502947468585849284075783231943204032994881\
69`60.*^152*y^133 + 1.3899004485104539789061491366915784068342187126325358657\
9407325905923170237754`60.*^154*y^134 - 2.14912292176773882916380740546162881\
5158872892427280810071214557025057266909749`60.*^155*y^135 + 
  3.3239195627581658426507564649368942378825255046600044867042511365177302733\
316703`60.*^156*y^136 - 5.142209626147252112854812148267507664809630372977699\
74129876531832955610626196575`60.*^157*y^137 + 7.9571481068746105242265942862\
62285727324478557003411142228519841167167898122404789`60.*^158*y^138 - 
  1.2316063130785736051486996133464764590429762233757527654736694245524971572\
7948684822`60.*^160*y^139 + 1.90674059448520679063112173506225259204916216393\
2279977128369149472514427858407227726`60.*^161*y^140 - 
  2.9526708491471732752899123075242399058094078799031956842718174829914994589\
940577182283`60.*^162*y^141 + 4.573415776659900003143339092063556631359832239\
40911177939494237992585932056122474935076`60.*^163*y^142 - 
  7.0854445003903480596313543421660428490866577573817824312717653333443618821\
25476304920933`60.*^164*y^143 + 1.0979760138126632304564153452998894327780951\
3325281310907867564395608243014975400263548928`60.*^166*y^144 - 
  1.701831442583547854356818612226272618699392142292556250569467237292418`60.\
*^167*y^145 + 
  2.63837670085389775175977189096120050127465925307431742989134808528044941`6\
0.*^168*y^146 - 
  4.091214890401424272877662107018941301791869998719354870371009078750893387`\
60.*^169*y^147 + 
  6.3454393121381778150770127403058338052389711238505232974742660057260483535`\
60.*^170*y^148 - 
  9.8438214450584311188197332958610203610233010174585383578405735674025569581\
3`60.*^171*y^149 + 1.52741527466943667884240483076460922800849303450823286549\
63310266920976581876`60.*^173*y^150 - 2.3705038553169963812252530142948738536\
3489107382972573161004732489158377043162`60.*^174*y^151 + 
  3.6797060573794540340929064333568407716875607202114902815818185734269654024\
67758`60.*^175*y^152 - 5.7131197751193705606569935134355160690436638436356120\
578642154234225768234279595`60.*^176*y^153 + 8.871970891502941256909077038495\
7718677589870052155707958038535249476879966830233`60.*^177*y^154 - 
  1.3780098632600951802079498704869879428885406017340749497728599832243456913\
534081147`60.*^179*y^155 + 2.140764360173071858369556855482869685179667925654\
56620740596478173694145501801345546`60.*^180*y^156 - 
  3.3263552759562456873138930599822260362446147075651391200905156562319584079\
99663366851`60.*^181*y^157 + 5.1695239629963042785562535837300664386186316789\
718895908419359226180860459153861185358`60.*^182*y^158 - 
  8.0355123486653536984652694675913880029719393602654525542223091025784254898\
6467403841673`60.*^183*y^159 + 1.24927100342098766987084107396527277323094647\
26480411195042679314190033011646604351369887`60.*^185*y^160 - 
  1.942579494632090658629769821301255422126132274094011470156727777052975`60.\
*^186*y^161 + 
  3.02119668509207246279000573711144252521557143795738864210227422179238291`6\
0.*^187*y^162 - 
  4.699550082382070734906274499196592104431820847151126744450008038556710817`\
60.*^188*y^163 + 
  7.3115539774232036188951829937254733439614197204093614762893178533458063738`\
60.*^189*y^164 - 
  1.1377275762888331150401160020746859586575942974021960117047558217694189218\
27`60.*^191*y^165 + 1.7706843222014774860546008668794626742752514187782363567\
992927319307317513549`60.*^192*y^166 - 2.756242067226708922472819164754212831\
70162282461085887931352581608702580970569`60.*^193*y^167 + 
  4.2910743543869555621659422739219121336189506877230181114412155816145941151\
92162`60.*^194*y^168 - 6.6816899303739595670836673533329061386819077014295174\
262775751951419417502871705`60.*^195*y^169 + 1.040584454140497035247693417909\
674467671307768743789039516748080747441877514620516`60.*^197*y^170 - 
  1.6208329023821315446432869643763651759581265511762596031001308500738359878\
180774113`60.*^198*y^171 + 2.525039769961426294260565471734332734771415317887\
7294653037628426833227158902204727`60.*^199*y^172 - 
  3.9342907931607505605439941892719776578852552256265914158722490861297079111\
04179362695`60.*^200*y^173 + 6.1310117307636313047690206923317505940590864113\
821259121887720767837959760175514390409`60.*^201*y^174 - 
  9.5557440748124294209656093100186519730272239420660732101561725917559127179\
5550129077648`60.*^202*y^175 + 1.48957636845109044551480514643283117331156605\
68238692592331975829679905333672018941747026`60.*^204*y^176 - 
  2.3223420255523784948092195163331412027990832560400907316481287595902064`60.\
*^205*y^177 + 
  3.62121230764032254821582157303619703316831471789675283277395891809010444`6\
0.*^206*y^178 - 
  5.64735983987523233793765932358733219602708474770763683611562983588744042`6\
0.*^207*y^179 + 
  8.8084578750414368999006703509978759109370361887606287082766300835640620026`\
60.*^208*y^180 - 
  1.3740943130326724517613918888904061134041492953199150782419997280850735222\
65`60.*^210*y^181 + 2.1438517342393580950705532806480531051505486373345354499\
676403082930412966439`60.*^211*y^182 - 3.345290303362946701137702774968885020\
61543076817911404373155453682939713090943`60.*^212*y^183 + 
  5.2207520054974925719745283294010654351144735027926013133465394040104383071\
86777`60.*^213*y^184 - 8.1487659123792085837240291326432165672419118084049203\
173295124557665288486695461`60.*^214*y^185 + 1.272065561891345616619290811039\
750833480798460651228325898445573547237529176660969`60.*^216*y^186 - 
  1.9860280744501766087500425237763606344667026458253749061583108833649564817\
323498159`60.*^217*y^187 + 3.101122175467589460882121928265002098848551168886\
57569796543236001507418556378378666`60.*^218*y^188 - 
  4.8429429734128770358558351711951230898179324495134861706772533061991042450\
23429869433`60.*^219*y^189 + 7.5640816740882383017820053945239726706931493442\
975250031933509497804806866737760988685`60.*^220*y^190 - 
  1.1815683239469458030424278488849149301008734401456082914359961224327549835\
90509857429905`60.*^222*y^191 + 1.8459360658850006991793072212064909912645235\
511696336291941088313668029880758285554356502`60.*^223*y^192 - 
  2.8842245871185344529032886295703601162426174219270223397981531269665023`60.\
*^224*y^193 + 
  4.50708269547493474681550630691330897089047698940825524184907384968537095`6\
0.*^225*y^194 - 
  7.04393674618186361286674276738225973698232683753718616498008936726182398`6\
0.*^226*y^195 + 
  1.1010024439729249168429269892324565952338362735717180033182029232626716526\
1`60.*^228*y^196 - 
  1.7211292589769792439699899092184968554205129786506305788633393799735736460\
14`60.*^229*y^197 + 2.6908564123496475905279211142808653784085404720177892841\
860944440505741136852`60.*^230*y^198 - 4.207449020781947133544686687278648377\
80597715635964411536837654766627050187319`60.*^231*y^199 + 
  6.5795771353888734437235902054207545350851764590365505126013213368596580912\
18791`60.*^232*y^200 + ls*(-5010.80079199924297334676082220947269337789270162\
104739324818507166254535168928447`60. + 4258.47103492173252039676682728693600\
374400573901565837104875626573353312873552513`60./y + 
    38644.9220987752583553231268576983471532909803902243416594193195384407759\
6104220191`60.*y + 85504.4833635711449394145793948018929505546820521695567995\
6611715734524817366664804`60.*y^2 - 15141.11299199644574093867905401677118687\
308266030551006265829643329823390237133562`60.*y^3 + 
    1.61953080664069391176760194032806955820028914363485110819164296251249220\
550424841339`60.*^6*y^4 + 852647.94965702910055981783778858361116243545839320\
127785887992977612796207068869071`60.*y^5 + 2.4677548291948826746530759788685\
66207173035216197279018060655099767306247594355652027`60.*^7*y^6 + 
    2.57630772484315589543380513739505000104332049692442919766159167267310757\
8641085362152`60.*^7*y^7 + 2.977447902957203349847626029205061924370765119877\
8770727003309491021597401919088992872`60.*^8*y^8 + 
    1.31925251567472277203253501776473971994541416534335651106661054385718121\
094762432633409`60.*^9*y^9 - 5.1555787309939567261497463301768851697499660151\
982120698475516688009701485692792465252`60.*^9*y^10 + 
    1.31250099907853350407578268285900662796311767462310929490234256500829883\
22202013992732431`60.*^11*y^11 - 
    1.331822448366008308989268883943032123815137036290020489050526567224909`6\
0.*^12*y^12 + 
    1.65383751141080173528305690108228244296894001659596837320235147152937247`\
60.*^13*y^13 - 
    1.91163522112238765919056085370969046314294529639773309208092608696737950\
8`60.*^14*y^14 + 
    2.29987266000026455206853838109049715615368905894130665304472752154311055\
47`60.*^15*y^15 - 
    2.78475813003521491585762546068180597836588775799654591349788258374636438\
515`60.*^16*y^16 + 
    3.43294207889073572512786792166358546131562591465590500974807764559252064\
9652`60.*^17*y^17 - 
    4.28641026136519199894846398457180048942981563222111086112121449390865672\
4889`60.*^18*y^18 + 5.4214338511022260561825519042887557655363109985876811786\
1709660216566866604301`60.*^19*y^19 - 6.9349377418543010870440420182164337163\
75855269965183292009427671039033974000097`60.*^20*y^20 + 
    8.96395230133969122068336501008418844713354095653032787867263166351156328\
66754098`60.*^21*y^21 - 1.169707670574274098952922348154156559132134963290067\
58584985992230754593050407004`60.*^23*y^22 + 1.539712902467206362641321307544\
0323651440853597175390972379872998058062234783561892`60.*^24*y^23 - 
    2.04306279266505937148737551288416430229922721109665715551760482225985953\
694418072519`60.*^25*y^24 + 2.73108060494040440673354818361397637476718687409\
0824505598728467137603452026330043332`60.*^26*y^25 - 
    3.67585056937596340085882543871604592060844725130120163950490259620803878\
72266628701592`60.*^27*y^26 + 4.978940669981274669332257773622064783920468858\
66331693885141663096045561432113748288738`60.*^28*y^27 - 
    6.78389341770904230684048345444786115492683169011574837561025694484929769\
2292967509929723`60.*^29*y^28 + 9.2941667397483100819056812668537281421931431\
311412380639636149816335137624027119434596352`60.*^30*y^29 - 
    1.2798954510492471847324566976712100458116917405674083410600135445096294`\
60.*^32*y^30 + 
    1.77104293478196439374856528746052345675308244241581862558074555610612381`\
60.*^33*y^31 - 
    2.46175708884679539595317148791005501304456942844326161807139522452178291\
6`60.*^34*y^32 + 
    3.43641218080171498759527382346046220190408399307606660345910951264032001\
51`60.*^35*y^33 - 
    4.81617049534183904383069484466634796757245957886521645025167999958644710\
983`60.*^36*y^34 + 
    6.77542679958993463776879332667299376253467814310163293402480286338424514\
7696`60.*^37*y^35 - 
    9.56575786972849763288125390829282753886494623657117734523061192629959471\
1487`60.*^38*y^36 + 1.3550863416282013155643639123052822714788683584843886205\
38174862911825397953403`60.*^40*y^37 - 1.925762923018105394043919928328276637\
1559628718394018584052439763384302004508309`60.*^41*y^38 + 
    2.74508740234440944301045824391163177826338037135864089970473491628285104\
264856366`60.*^42*y^39 - 3.92429385791742435599990267830858944547455589341726\
9012516463612135774630453912718`60.*^43*y^40 + 5.6254605730881961755787898886\
081735513193352985849238506625514765346651326694403685`60.*^44*y^41 - 
    8.08517463733211194756730311406455897436597391965964848850423132726800712\
900469735208`60.*^45*y^42 + 1.16493829404817715360577106573615113746070085884\
60901918329932402910259552984721435387`60.*^47*y^43 - 
    1.68247892800642432175273366619129361671523087158563993675143734913099317\
344875263970556`60.*^48*y^44 + 2.43547560132587688206742946519013189721925049\
8338797450851119522689336406045915010037524`60.*^49*y^45 - 
    3.53315408077419959041053951221695712123447069328942234686427568583264887\
22706060219280744`60.*^50*y^46 + 
    5.1362474522102804111154118160437713029157679130783916283910280429042126`\
60.*^51*y^47 - 
    7.48163093277084010967764209011594780456820869424662398616211075577761062`\
60.*^52*y^48 + 
    1.09188853479958060758756778355865389782304389716604303052263476838116796\
82`60.*^54*y^49 - 
    1.59646287720475416590442325061464569807468905385220692649797740303466959\
686`60.*^55*y^50 + 
    2.33833424598415914314948060826752098920693445961717834683138034986828147\
938`60.*^56*y^51 - 
    3.43077433401914959692457020050988101082654888946468989717819511979134076\
8022`60.*^57*y^52 + 5.0418244569589471532711036063949845197167121295832001016\
3993780696098430655113`60.*^58*y^53 - 7.4210787902157733313347040717876066243\
8742130215621686880861273955963099104595`60.*^59*y^54 + 
    1.09396969923555041236719172182111690552317920928224800937964072192781209\
604466798`60.*^61*y^55 - 1.61502397081810412855869014087380211760257211267339\
5572492996951924193251700364292`60.*^62*y^56 + 2.3876233362293735143034383931\
333034599581202621681500646724971387977149965368118966`60.*^63*y^57 - 
    3.53463604531322977431053194440400193335527748407658180705560769228998779\
803742292965`60.*^64*y^58 + 5.23956927429286896527320592237739525873517642438\
4650866008508905660820493262422264791`60.*^65*y^59 - 
    7.77677299489256539415505667923894292212306830139615296274628093437672826\
0211648672488`60.*^66*y^60 + 1.1556813247554940226996638314785922159218015400\
90126620603688354350857018268587487764412`60.*^68*y^61 - 
    1.71946907192795614608109285641742305012613530448031368324791080952134284\
58863005695126182`60.*^69*y^62 + 
    2.5612491234751328290658453399288554221290389484163959988226240183287308`\
60.*^70*y^63 - 
    3.81939703986214063261155544928029607923294597366201679269604473652416306`\
60.*^71*y^64 + 
    5.70175289807612777132671588122911897073382790720506757493020963303813566\
8`60.*^72*y^65 - 
    8.52075984237020623264952580816694601532497170183394431996755371301399392\
78`60.*^73*y^66 + 
    1.27465011862246610963122347500991870453499292910500692558839063924994326\
154`60.*^75*y^67 - 1.90868110430746544031112004901599713072227241722480773754\
29814282011621436758`60.*^76*y^68 + 2.860836410802048217295004592230931505761\
57291946141317982955810230782078402875`60.*^77*y^69 - 
    4.29198331235218763746309882498786077356024046523947352221462416652412172\
8688598`60.*^78*y^70 + 6.4449115278279495948985594040365770513413151979256835\
85903226314364154591414091`60.*^79*y^71 - 9.686321748206473479835983329584170\
53148289902153111961989239342395594519715628076`60.*^80*y^72 + 
    1.45704621391154238700217835524766219718044372288179918845395411141683386\
71143194564`60.*^82*y^73 - 2.193563455186568202840576332253976558888021176337\
65357125308444580696542629876149149`60.*^83*y^74 + 
    3.30506384751332958447085656234070359940100791831416471603894362149423683\
9986532223376`60.*^84*y^75 - 4.9837127074275463633153300079307231578491135136\
780404793064433599171445589681063075219`60.*^85*y^76 + 
    7.52074245992154762145953834721870178969552565842291194941478285514534191\
895412377985186`60.*^86*y^77 - 1.13578055645846534215029195757089366680708424\
2664331789738735034620842338062286387730077`60.*^88*y^78 + 
    1.7165082077292847878932706808399854433442919366881674865389650909973132`\
60.*^89*y^79 - 
    2.59601464272593195357377270940732571322794326414834853282588460198187359`\
60.*^90*y^80 + 
    3.92889606680407027905392017666693594654259838061946302333681046721313317\
9`60.*^91*y^81 - 
    5.95016107362034209321674811718127180642559413548572466821407372323759213\
37`60.*^92*y^82 + 
    9.01725976007271912178230243659220715632545918536859276737685813719225714\
402`60.*^93*y^83 - 1.36741791295866805546627789691312368461071653336975060666\
53017959903020213593`60.*^95*y^84 + 2.074923869742237304474838633084207098693\
52557283554160143482340836050328932816`60.*^96*y^85 - 
    3.15043779339312149160786767029474177328878870415026766643659379075034258\
4094602`60.*^97*y^86 + 4.7863156085108879788939130899090321085136091603356797\
171078159182872693472181984`60.*^98*y^87 - 7.27591287372942144412329180990511\
314151596367266013847204118151834094462301617678`60.*^99*y^88 + 
    1.10668400524112802100963351968378341305278492510167613757637890028482193\
86254683992`60.*^101*y^89 - 1.68424088661619638862770096945178763201478000852\
210347155646015136595443327170624222`60.*^102*y^90 + 
    2.56462478719536845778171535880384988161902020122304584768363036975059978\
6923682587225`60.*^103*y^91 - 3.907305091343439824052391093282194832849195432\
494095849407364904632148122369178745792`60.*^104*y^92 + 
    5.95606788767915955333208264617900760386657872653143109100711828839419292\
482452993914562`60.*^105*y^93 - 9.0837654839267781458507543033320984874611095\
93061158607952486646278894004954637745896803`60.*^106*y^94 + 
    1.38608999887097370553302669901643909238748818083475100855694376627640354\
638055670259122176`60.*^108*y^95 - 
    2.1160777457922810264925451878234424720689992423849550616135205783697698`\
60.*^109*y^96 + 
    3.23207965713453480547441977557048565384479074436503728229349051995392583`\
60.*^110*y^97 - 
    4.93899339871661560275654063166051801728109195167096862471247660299455109\
5`60.*^111*y^98 + 
    7.55086364498777812098318306224477049545270237007482815664295926648867929\
47`60.*^112*y^99 - 
    1.15492176231891655227181722426892258885544277838891081150442029803623959\
5972`60.*^114*y^100 + 1.76726769952020795628401822905775579986050391501228659\
65668576509828566441579`60.*^115*y^101 - 2.7054664384457367287199135834424830\
5888909967391618623812729939840344636476406`60.*^116*y^102 + 
    4.14350919062841903487680774374197119690890072909019353132563593985165866\
4480668`60.*^117*y^103 - 6.34858914287596707617012245199239080524632415385343\
73361588498981244169150120504`60.*^118*y^104 + 9.7311779687811062036403280065\
2475445054919135622462383269487483200327996298999126`60.*^119*y^105 - 
    1.49220847492130659084706384420585492090320432999230248901326119051649932\
76088006332`60.*^121*y^106 + 2.2891075306094193251499555028806974139423669587\
0429240360736165094542374584451910173`60.*^122*y^107 - 
    3.51295262745713363767157647044834559512991501446101834940638879265536903\
5695777418477`60.*^123*y^108 + 5.39317720632417633225497186951820926952184994\
85071726454347843266496647686005974766792`60.*^124*y^109 - 
    8.28286075598118803924074200891107208668774640149084943670581245360005814\
345386993551894`60.*^125*y^110 + 1.272554410904324615818326072466803886381599\
7842679696232809494155968998865054793580271214`60.*^127*y^111 - 
    1.955824250798119507795517209770541693353659586113282083027352874746141`6\
0.*^128*y^112 + 
    3.00703145274267020139895852165490039214181911981808143986326240991564648`\
60.*^129*y^113 - 
    4.62485453857259737662291867026946305780131020746305515177132018223776638\
5`60.*^130*y^114 + 
    7.11553409740123796148705143466531940001711911353104698367251927892883932\
52`60.*^131*y^115 - 
    1.09512495155618585380852111226511209812216048269122542654966748516201312\
9824`60.*^133*y^116 + 1.68602526565009992291033198330660350963026859097717094\
46489292216596701717259`60.*^134*y^117 - 2.5966072850681512155595676786550324\
8684994301271295413471760750679360446694182`60.*^135*y^118 + 
    4.00025676783110624128652802853640227737183840199202239298551655314513588\
7937821`60.*^136*y^119 - 6.16462334041912102427059340238176537355761203707061\
8694439097518846123207792804`60.*^137*y^120 + 9.50298485994721424539058488583\
631424139482820246511896309513645278422023117114719`60.*^138*y^121 - 
    1.46536606828401724962618932166247776002806022773841982924620233092606498\
21670802159`60.*^140*y^122 + 2.2602822254342294903682563401660787432266716402\
3054255793336358837101832968064068456`60.*^141*y^123 - 
    3.48744646242841853533174504332201350710567231027391768704175852364939734\
8227409130447`60.*^142*y^124 + 5.38243402136486508528540178212064291461704531\
8354110840388018452172681289830243557775`60.*^143*y^125 - 
    8.30948601572264583266289434121269933063644509272352979106144823040519156\
744595951726454`60.*^144*y^126 + 1.283192848083014778193346938291535042399608\
2805310447295369393700137635664398970968632383`60.*^146*y^127 - 
    1.9821207595647978342175345161764832729967702232494764178165355893457053`\
60.*^147*y^128 + 
    3.06257570308918033462462490011419226535019768775532157416056699508167924`\
60.*^148*y^129 - 
    4.73325904781729599912844871264929305098251586797167444237435636044695599\
9`60.*^149*y^130 + 
    7.31726275517983370019222561305013849297387729387838208364478208269750681\
31`60.*^150*y^131 - 
    1.13148869819794857933086305288738377552704399938432492897413109554962607\
6435`60.*^152*y^132 + 1.75010167666469919626458962216238009980333774568916423\
40486329023816871083233`60.*^153*y^133 - 2.7076103593095534507427294936547028\
019484699043290573038483539213229336409158`60.*^154*y^134 + 
    4.19003114451644892240438488278063249097945467759364127901314081575877364\
302812`60.*^155*y^135 - 6.485671400479692867101938069450635781190291909883810\
2776902113896902490183688608`60.*^156*y^136 + 1.00414789054819066741800566304\
0208280166204909751362800771574603323311587410175547`60.*^158*y^137 - 
    1.55504852346706368242393303578290168933372785323919113803470584744927263\
0764643667`60.*^159*y^138 + 2.40875287377299086752549152791731628411928035593\
482301450764116463623113165294251992`60.*^160*y^139 - 
    3.73199560533564902780014299752541610827964595743507370284825287074726122\
2307717177121`60.*^161*y^140 + 5.78347884751724336271869849293011222876807959\
64983984360092543144406476254320225149667`60.*^162*y^141 - 
    8.96468290075890321812030136384310894988282951660575321844283536040293506\
778685911578192`60.*^163*y^142 + 1.389879336002317425204597478979579221956184\
3337855937557047883419111120008780064495135515`60.*^165*y^143 - 
    2.155332659150882816808094950157914599878514118302299323475166865979815`6\
0.*^166*y^144 + 
    3.3430683464938518984398446691980586860323831153483767488288856229565834`\
60.*^167*y^145 - 
    5.18643155443969107099151160802626711697896333692641430556864728446178284`\
60.*^168*y^146 + 
    8.04791234201552416632729495229023493927076318767040060985546300843404696\
1`60.*^169*y^147 - 
    1.24907288918230918812568957837507471199180143606750778178706906664197652\
692`60.*^171*y^148 + 
    1.93901459146998606229711065847610502527573940273160267261238538375382450\
0616`60.*^172*y^149 - 3.01066156742044919254572956485609183330599541262193769\
94769453861234793267396`60.*^173*y^150 + 4.6755123229798123811449842263626218\
4602885348583773855680562626170041345969929`60.*^174*y^151 - 
    7.26242636224668096778633099311792372379339950028779231775980455632563489\
5066073`60.*^175*y^152 + 1.12828400420624344160640318855054552345929569398792\
742568303372189766963920563944`60.*^177*y^153 - 1.753227121786520734712812942\
687037563382128850451976924513107662144880993956781424`60.*^178*y^154 + 
    2.72483316999657971132729766349764231647523166045856511882440994515791547\
52430220785`60.*^179*y^155 - 4.2356746186546305504019941047817047756704946769\
816803960444637161794576422178216629`60.*^180*y^156 + 
    6.58544562618593985796811143739619346155900381878787022615268331945042686\
3259754730782`60.*^181*y^157 - 1.02406291417205351659154112880105464724967399\
088459083577969980926999006031428611781487`60.*^183*y^158 + 
    1.59274411468442057879871773259768846438824286908736491497517959000944135\
3206431669428665`60.*^184*y^159 - 2.47766339701241680680010072096323833651069\
48671448778333281940866321495082816995880073535`60.*^185*y^160 + 
    3.8549129065490693677784702222979544337228305211334413551323168102984889`\
60.*^186*y^161 - 
    5.99876525583366926378408012877499894606064277092498774350461785985835093`\
60.*^187*y^162 + 
    9.33648222076022929208617565389357054576235484066998330477323084950971470\
4`60.*^188*y^163 - 
    1.45337567663382869493825776745211321372637017766076831108090664414463281\
569`60.*^190*y^164 + 
    2.26279296091924693749686792102211484897915879434329140704334223267748486\
7438`60.*^191*y^165 - 3.52357237989973817099303740910961042208159301685656725\
26532601877389400913659`60.*^192*y^166 + 5.4877227960115582471877213993603739\
8317913646708162651555461461117218656646969`60.*^193*y^167 - 
    8.54812538407674297328246493470742468108429113865316420904774400171998968\
8065111`60.*^194*y^168 + 1.33173718381438953268085025092699495875535525355845\
659746893175653296786622077323`60.*^196*y^169 - 2.075077306420182822981284756\
837727813212173092999744266690807612568368551622624791`60.*^197*y^170 + 
    3.23383123467763680285612413838077560318979185996606464041130751657062609\
05959128556`60.*^198*y^171 - 5.0404226517218675470891455616933038559917217456\
5623323907370429154004529006642377869`60.*^199*y^172 + 
    7.85746256975692012283594148270446871609604900807262553754556644537651284\
710561108571`60.*^200*y^173 - 1.225075046792731909467352519371266270743328021\
94701024987186060394999328058582664253718`60.*^202*y^174 + 
    1.91032531367866224549496673697913050746278424194313083247337458172690531\
8455008949290145`60.*^203*y^175 - 2.97930866773713799539740864753424001418207\
72237704515001038282370529700766681567607874668`60.*^204*y^176 + 
    4.6471477914758676551099162660559430047986371985778700307708712809914824`\
60.*^205*y^177 - 
    7.24969235327213512407503116634079014026734436590244529055691410756336456`\
60.*^206*y^178 + 
    1.13113407248859557336364237595995388313406130465521581202492472388725466\
08`60.*^208*y^179 - 
    1.76510003480115717040177642061230766096455575316215072843550393391875215\
696`60.*^209*y^180 + 
    2.75476541989795221686099747247697615241654840722040627216820127982878011\
8653`60.*^210*y^181 - 4.29990956751182789962368949120538533520230216742302980\
38964186751941102697673`60.*^211*y^182 + 6.7126309594847220493395959134477910\
3674457296474171182309820890638094568973586`60.*^212*y^183 - 
    1.04805562436306106896931892018029829216633126877399757735542837087078828\
93766717`60.*^214*y^184 + 1.6365654460619621336126126298637810857139248728595\
2124977364714165965932871100336`60.*^215*y^185 - 2.55587309639567575487392834\
5935742178297782098074912790425578128201025833269504499`60.*^216*y^186 + 
    3.99210037105866530559354875218295175839723773708776793297630468210713324\
85295921549`60.*^217*y^187 - 6.2361890870561658646993611228367626443393343820\
5547619087118965069308413769741599385`60.*^218*y^188 + 
    9.74298796726527453041886431772290397719890266961708810407532136163820559\
0829953717192`60.*^219*y^189 - 1.52236764689033349032661775207207022746927914\
805207205184352366680337309192952535918891`60.*^221*y^190 + 
    2.37903506381539800702842793579536678789774493940922070832172410137275686\
3345520977118768`60.*^222*y^191 - 3.71822353833038469160501103464062732188551\
17821497942960973458849660709059313224327888896`60.*^223*y^192 + 
    5.8119644770809895614591622624930413711833764696790926747526655169682559`\
60.*^224*y^193 - 
    9.08578936681679291325434595487910724487579200250331126801039482362408494`\
60.*^225*y^194 + 
    1.42054206786563611183030838831732742022514863727373997712521154553595252\
17`60.*^227*y^195 - 
    2.22124635453873219699850020650605891242908091303142038636948530123235361\
256`60.*^228*y^196 + 
    3.47368177757347242422021893575342056778070433002451780718884195744105880\
235`60.*^229*y^197 - 5.432922305845562156766414087083065626608080896074126128\
1187594137811801413545`60.*^230*y^198 + 8.49819350207439739597786559812424103\
57401824890317809625388931206358861778186`60.*^231*y^199 - 
    1.32944047686440672061965768313668057011857865942017674448337682844426530\
88761886`60.*^233*y^200) + ls^2*(1067.373507558514254559611799406200234561185\
45983452406034585858686962522210598922`60. + 1435.536831827471087557594440474\
26023834238854134735370319530616088647080738281566`60./y - 
    28600.1017501299796148037889994601026472463201998278746256871827220946830\
8003035881`60.*y + 6093.77656463392572777818942699865916267318885538960901130\
920372938724654395636044`60.*y^2 - 146033.01315774973333173234402000947307681\
563348284795003823706604807247938684180077`60.*y^3 + 
    48997.4243670151647290741870863536865684215790341860385051374613932132654\
8608505535`60.*y^4 - 1.958969103660639873002221119727048933711716021889561664\
75452274796446128433355479139`60.*^6*y^5 - 2.16958844657007700554357765342354\
146627314630163603116510514365703309095637473892107`60.*^6*y^6 - 
    1.34448685593308308571947964017196387339070958046381569235995472185291426\
5184762622346`60.*^7*y^7 - 1.720828893108885168450141697433904989896992284606\
1643440754620004996805446533962945209`60.*^8*y^8 + 
    1.03669848260082276875039415990385666173387752692980062469220175166065037\
266925862570735`60.*^9*y^9 - 1.4571478366104513179469296034890585705701631944\
89991025652801625833793025451239218977221`60.*^10*y^10 + 
    1.36994533267320006639548006263778419118862397588895672428153740167092839\
68359967868072482`60.*^11*y^11 - 
    1.5000198381540026112704072574433859493318773504064022192578873493108685`\
60.*^12*y^12 + 
    1.60762135395613843218735672038945224211864898175423083538226253711601438`\
60.*^13*y^13 - 
    1.80669061412101872429256675169034981579759660707604058067443202342342047\
7`60.*^14*y^14 + 
    2.07274889755779945143355653772872158905866531611918682304061451511359055\
35`60.*^15*y^15 - 
    2.43966991693763412338485454907046015632040718986452682150739108025462367\
83`60.*^16*y^16 + 
    2.92851545208800201070191440938115417670972826883244253717266959746220136\
9019`60.*^17*y^17 - 3.5789594655470556499705954974620411709188095063839259278\
867459410565910010197`60.*^18*y^18 + 4.44220386427823040903437835676847729932\
725156507405489629901156862778947922111`60.*^19*y^19 - 
    5.59049134103172581643782610073971124724564293651514852318890487421618024\
4260906`60.*^20*y^20 + 7.1230126641688918142224288528435889723134654435291874\
294765391050785105793805194`60.*^21*y^21 - 9.17715297728145986922193046683093\
040486519391348951229674986305645642100832771147`60.*^22*y^22 + 
    1.19433007356778313704637593685567648920586986095791720466291416847462240\
5204344844`60.*^24*y^23 - 1.5686254045260547672968698512131790293015033348227\
6091431125522175821943650224788`60.*^25*y^24 + 2.0775441672562754492580355266\
88402563887676064495418553862345002513482341128693450708`60.*^26*y^25 - 
    2.77279758685097916420355606949260963576590068945199360459392405283170751\
97708805853894`60.*^27*y^26 + 3.727001730568203550220153034439615404488476685\
14813097558948380004280636051848638990319`60.*^28*y^27 - 
    5.04244931674647374930601180815315352238567252251964253542491160826959590\
16551221401093`60.*^29*y^28 + 6.863676375795447678839093512731437181454596047\
2435156163417938248462674854047148268322816`60.*^30*y^29 - 
    9.395507345704860825601614815177421768470207944290891188395529201443386`6\
0.*^31*y^30 + 
    1.29290242204182007917462668786026642780578821201889223386040110880632034`\
60.*^33*y^31 - 
    1.78790198322175310147200330917745869967738944232525332033926779736381877\
6`60.*^34*y^32 + 
    2.48381260824365127677829208727299447241104381001164806412776075090785922\
71`60.*^35*y^33 - 
    3.46551984275790285548860916116492660706706300840383378230476720911242059\
445`60.*^36*y^34 + 
    4.85490471189728927140287469540099322274336757558556403560465290758442699\
4974`60.*^37*y^35 - 6.8273764654077934866883555125866372642979823557942052336\
268810971880805237121`60.*^38*y^36 + 9.63594938404732516245908661601437985484\
074365101140686374603755462170324977595`60.*^39*y^37 - 
    1.36463677296501102871924002884075710957550894834435091498027202363921939\
97839416`60.*^41*y^38 + 1.938843567835145095807921404843383701180848155452219\
37529720627190679134263173793`60.*^42*y^39 - 2.763115193151088901117279003633\
583927681982905315503250222103017424133430229137129`60.*^43*y^40 + 
    3.94928638763835233868542403260655446399256394425227016376080536051910629\
94501674072`60.*^44*y^41 - 5.660301277527105400530266520357651886602521363696\
49620410726635473588774530160902111`60.*^45*y^42 + 
    8.13399877361021647776770915597900866649366922162480766357259631840839657\
9237937370945`60.*^46*y^43 - 1.1718140771070838621063816140190957780996032178\
5784216629536497350244900130130479798096`60.*^48*y^44 + 
    1.69220697508249446847388371656580019294328964551607807247437975550156863\
4373241640955683`60.*^49*y^45 - 2.4492994115472456076617881268210092742311028\
362287843450225106375827258174768946696886474`60.*^50*y^46 + 
    3.5528791136979503706167789541505318774975424974677404231990047908092134`\
60.*^51*y^47 - 
    5.16450218708931518512242003405620478802162415354323492932372706416183538`\
60.*^52*y^48 + 
    7.52225188341258211558967450385529380412623839499438111052234885637627437\
2`60.*^53*y^49 - 
    1.09774859448469783231393068980654397084790757477000145205415421928291602\
021`60.*^55*y^50 + 
    1.60494414103586022523419766676901381302300106357928529557278369339393609\
4892`60.*^56*y^51 - 2.3506466995127635335369077775498747442720707217453818304\
925233710534386630579`60.*^57*y^52 + 3.44870012160217098261694875836206203364\
496469270015150886936939867074549492156`60.*^58*y^53 - 
    5.06799366260415210354494334328593044509746490086839544312870537224232326\
7541121`60.*^59*y^54 + 7.4593802381620877207266111293048340541207774419321361\
482866385732557870062138349`60.*^60*y^55 - 1.09958910388087689104485283430217\
5796855513776926386710444336660200332774627082247`60.*^62*y^56 + 
    1.62328735836950840401158746420279336035537377345500960084907105736722776\
77114285686`60.*^63*y^57 - 2.399801021900284893474805511980749054884306518596\
83698948197174745067987708010912901`60.*^64*y^58 + 
    3.55261895552779293745515258840410854903156767647355116636423572758544347\
8756143868503`60.*^65*y^59 - 5.2661763361507598331102790667570651712563754155\
721815158435775958761042050568937868541`60.*^66*y^60 + 
    7.81621254080799306268806978801639969867051105476582865533350586944519047\
993880647726388`60.*^67*y^61 - 
    1.16153763669186127243305813234060831290718133946719906609109789000116575`\
60.*^69*y^62 + 
    1.7281794260785672171988854858100302416536516127735176229926196425453142`\
60.*^70*y^63 - 
    2.57422483847515880449490327882295243329826055357006525690478434376855454`\
60.*^71*y^64 + 
    3.83875580176972880795410637756467493062571573220306181471361967162976955\
4`60.*^72*y^65 - 
    5.73067592696292524636835409497944766968989885778094804931750830656417915`\
60.*^73*y^66 + 
    8.56403125049095360648678952990510233478661589222856733489518301273413419\
997`60.*^74*y^67 - 1.28113231801127044218730791325355743230894579334465798194\
21188004312228269279`60.*^76*y^68 + 1.918403708977965776215091422430211778121\
02293864459072786208412950732055615397`60.*^77*y^69 - 
    2.87543658894201461304110114384086387464685614383767188359090784378924361\
0994988`60.*^78*y^70 + 4.3139329253600693578203340266868210287400920056479777\
310545507879077199539080397`60.*^79*y^71 - 6.47794605185557260029728246537815\
000349835793171846308073676464355953123785793722`60.*^80*y^72 + 
    9.73609113461176698485379043959635650950265940178452620328768959618969618\
8854893033`60.*^81*y^73 - 1.4645519161351769020562082144090297759341318949968\
2232061822720288657488226637728498`60.*^83*y^74 + 2.2048936676695207077480526\
54208822853935653682279491440450944782220035372372284557071`60.*^84*y^75 - 
    3.32218316124333951747499489393072787094439112976590379887665091046533350\
23495699993123`60.*^85*y^76 + 5.009602052331361690570878159854375112774358160\
8099686808715407783619743911377317962362`60.*^86*y^77 - 
    7.55992818691364234366229149975016114835448122230503063929508651251700759\
3394334825912556`60.*^87*y^78 + 1.1417165501785385395594737751597892700352965\
4127977797890918100060697358843698663720484864`60.*^89*y^79 - 
    1.72550742909586822182754271852465831452951170011743592707304022070567616`\
60.*^90*y^80 + 
    2.60966834477000155758353528221658849133974610311583634293380934039508211`\
60.*^91*y^81 - 
    3.94962698583541552381702390053945849661237851165927434148399700688442369\
54`60.*^92*y^82 + 
    5.98166020747938945053422306435154086635421075272089668777356345081249511\
411`60.*^93*y^83 - 
    9.06515368567138549111446710293344948381785318550607928002011820337039255\
4817`60.*^94*y^84 + 1.3747050074262269469170472312318846785845404168960553348\
9651769081423106888842`60.*^96*y^85 - 2.0860184627383856005386491095229093648\
79585496726720676008652237070867272335445`60.*^97*y^86 + 
    3.16733997221937227716563507640093843270038319610422054460435633774794803\
67220918`60.*^98*y^87 - 4.812081199882669921794604748183858871987802365602085\
08710489529102976363417850139`60.*^99*y^88 + 7.315213168586326685171751060680\
734709604679643666709534145338196003227077924453782`60.*^100*y^89 - 
    1.11268194801029819931796366694818269349283959321708593324628101863698260\
884089877178`60.*^102*y^90 + 1.6933999810733272920348617021092020251650474856\
2435747188021716066103334134462953158`60.*^103*y^91 - 
    2.57861871721061382635884147503468365423952232176253600588553512634636992\
17337660988391`60.*^104*y^92 + 3.92869738417790619935977683264797490213284887\
92859793018721055103039964163729668187027`60.*^105*y^93 - 
    5.98878683173763494430346796382574696778935309484825438580563921702083536\
079041409885134`60.*^106*y^94 + 9.1338334136008263879471995822901989272940278\
85399556628365692296174577176613791732043122`60.*^107*y^95 - 
    1.3937553624384567094163224258491010828162103049121812373072688016084595`\
60.*^109*y^96 + 
    2.12781896659744258665182309393880026072641340728742388285950530529281035`\
60.*^110*y^97 - 
    3.25007234124366446733213061336729067354535433316735770236485110586146482\
7`60.*^111*y^98 + 
    4.96657858380796785149964114346997497545300109495377451480124065348197427\
88`60.*^112*y^99 - 
    7.59317416312116260656486270364279600162966520134159540300456757194717405\
223`60.*^113*y^100 + 1.161414213871009689953007898518303793169234736647846465\
4945756598014930444644`60.*^115*y^101 - 1.77723442834812329105749351875669191\
687646649158145407600670981555676318162448`60.*^116*y^102 + 
    2.72077293883708295420804514859855034961940895343431716335104221499130223\
757427`60.*^117*y^103 - 4.167025786820661252879476114276614190142525582584819\
7303686800454116809067684593`60.*^118*y^104 + 6.38473382503570926812014669875\
307625031420595582616276916612200485884254989790244`60.*^119*y^105 - 
    9.78675329226623647699600860193805918842961766950789749046776317914586045\
0076602493`60.*^120*y^106 + 1.50075685087742420171680604945367992385306696343\
869685679985769285888099016234344628`60.*^122*y^107 - 
    2.30226116509630949612235976489322543262401320281266653202845358791525993\
4354826452438`60.*^123*y^108 + 3.53319983356683816630467135599944677022804241\
97930121818256178551906126756016123594593`60.*^124*y^109 - 
    5.42435449705483623775254556654294891903838948526013037023031737332443668\
00738019535614`60.*^125*y^110 + 8.3308852108324503508964141946473465141535959\
83573373921533682487081957500798991557188226`60.*^126*y^111 - 
    1.2799544546963266577068139124336637016335876730884766369744695864541178`\
60.*^128*y^112 + 
    1.96723071352437517370109228484726210944593017985656702523859075999893519`\
60.*^129*y^113 - 
    3.02461917917787661855187871878010864853254422329917685840605747315510979\
9`60.*^130*y^114 + 
    4.65198190919372893652187042243210657893451463846462288315051525879873928\
5`60.*^131*y^115 - 
    7.15738861421868597284053272992822249889624914260272032389840451342061258\
987`60.*^132*y^116 + 1.101584631946788828953685165497585859717002525271246072\
8628903224956663206205`60.*^134*y^117 - 1.69599793243429740308286655073551766\
282469771974668341348896355985970768946077`60.*^135*y^118 + 
    2.61200799548676396877923643808579873699768039142827479780216817956587479\
042743`60.*^136*y^119 - 4.024046909757050015577151291517489737183913792455258\
2273121726864662320000265528`60.*^137*y^120 + 6.20138354119155272295000181082\
413309448134599736491735942242443967948071667658389`60.*^138*y^121 - 
    9.55980222368948741538215768340177175991089673378764385189429989164480293\
7693646866`60.*^139*y^122 + 1.47415031467973237336583071886840756153725442366\
201951200259933430843092177719020975`60.*^141*y^123 - 
    2.27386680147047839635956540616011474585296121839444494362915929320400491\
4204492664554`60.*^142*y^124 + 3.50846022406952854196053227203522772261897108\
88093073639975316104222890705983059691185`60.*^143*y^125 - 
    5.41494841707221142974979060268333388414349932625940531686903699662545971\
773496919625782`60.*^144*y^126 + 8.359808241045333589762391638648469913432684\
855083858197426246430392920043175165265682312`60.*^145*y^127 - 
    1.2909831519985936015133178025170224779209193393422029763495880326921095`\
60.*^147*y^128 + 
    1.9941838218610302682638492972192320304356673898558399650547374058409396`\
60.*^148*y^129 - 
    3.08125960554870002193499203081403739094073171567175091123291425842940686\
6`60.*^149*y^130 + 
    4.76220466091479993552485854153207884344613251527418928250531753287833695\
82`60.*^150*y^131 - 
    7.36211677692543710701680106409693348259064709394292473357508763151105156\
268`60.*^151*y^132 + 1.138440892123979899094144758332299809003883274939877137\
5797119234292081482045`60.*^153*y^133 - 1.76087978729763670548286408931072613\
016559233198398299776855371132721316005404`60.*^154*y^134 + 
    2.72432365608993633141970946726482326487690000619121554043245101642042797\
0638262`60.*^155*y^135 - 4.21595376120990533893049661314635341247017830954715\
500593271340178439327724023`60.*^156*y^136 + 6.525886700204365250547944378317\
43280679071736890475969288936652396360619130877285`60.*^157*y^137 - 
    1.01038808480066386004419084055240647518101210317337074118530233936194689\
88875793157`60.*^159*y^138 + 1.5647334836495070718572949871290277531905238526\
4515750826748495762898048468997729221`60.*^160*y^139 - 
    2.42378737890906021824656863059716985231175157822392930513803590059097260\
3241104870988`60.*^161*y^140 + 3.75533935797683681631086830098669786565577418\
72403686029196557141305642273746362141953`60.*^162*y^141 - 
    5.81973161319643754523111837996396976196576181998999133748136945442793894\
619916987123913`60.*^163*y^142 + 9.020994684146677824350398501571582080889134\
067800130915763151221464249799388096466694045`60.*^164*y^143 - 
    1.39862804244766131583962549028961232024104238647945367056314255518163728\
445672391905902592`60.*^166*y^144 + 
    2.1689274840833247411311679778865097821791684877134208582800035222723239`\
60.*^167*y^145 - 
    3.3641977589281868269926520109009257828846762876161193815593044684793201`\
60.*^168*y^146 + 
    5.21927767540544448788915352462833506231339142377500810611473114820237099\
1`60.*^169*y^147 - 
    8.09898194573872646148066080982030832897639834248247950627064738998587803\
85`60.*^170*y^148 + 
    1.25701473608550321772340011296713650761179349459454255340237477128723626\
0399`60.*^172*y^149 - 1.95136723961342102861980668821864477096797495085670416\
38877376190160424206023`60.*^173*y^150 + 3.0298781920190080613489983892957887\
1395901659837221973128714522498581481714697`60.*^174*y^151 - 
    4.70541234969598497896193623693585528543529480781652841258320039101680808\
2331897`60.*^175*y^152 + 7.30895737054365037581538851145114913850123662767469\
68583008727616344952336965505`60.*^176*y^153 - 1.1355265086553398193186643508\
29515090205072419514464002234652804340111965501670827`60.*^178*y^154 + 
    1.76450193930007126404418989436548548034159951959237882910692303210112713\
82352669602`60.*^179*y^155 - 2.7423882882513329509249269046499966446555176343\
8356224539599397722794588880547763975`60.*^180*y^156 + 
    4.26301285836590506087379470174023505728920411163547046559261412073546473\
0159715695434`60.*^181*y^157 - 6.62802595069545890945408072635857192724035913\
2566792871850799562753486830415376288137`60.*^182*y^158 + 
    1.03069603820650411856660161797039820594343918031277687908202589635610619\
5247039140709928`60.*^184*y^159 - 1.60307879671876471868803987124496389517504\
95108094278702425378993307340426055521391047521`60.*^185*y^160 + 
    2.4937678176215872998953624192523860074237660402748645134761716569735075`\
60.*^186*y^161 - 
    3.88001218441956368540814944648990135802630820340783143264585442614525057`\
60.*^187*y^162 + 
    6.03788938220153275895209723532650472912582832024703988866799480106629478\
1`60.*^188*y^163 - 
    9.39747726742922126987146334949872125064119603161400079569523917774005220\
07`60.*^189*y^164 + 
    1.46288632600877159122128939309392095148023342626335982081151995242867931\
7451`60.*^191*y^165 - 2.27762465218965678089566164029982014553600746748075974\
34555061771349790787438`60.*^192*y^166 + 3.5467055587000577210868671510950136\
9160617769138630117107727932562446942044146`60.*^193*y^167 - 
    5.52380917682673683177182186746615170560533283769693726354013605880441532\
5355119`60.*^194*y^168 + 8.60442610734766218624803272776862003473780149110300\
26246295828919780108359218364`60.*^195*y^169 - 1.3405222800686606467663284421\
47317958143500053937224987411868590076887098567212252`60.*^197*y^170 + 
    2.08878739505526131738296405186915168610032753345953004241381627068038786\
26820684652`60.*^198*y^171 - 3.2552302843061322202317231313348602801985396936\
7370666534277011562973042676328075319`60.*^199*y^172 + 
    5.07382742313300642944798880211966221482017982364919825007153445277419231\
5860541310174`60.*^200*y^173 - 7.90961585120762446928207958943022812772499540\
93732456745844991626543922475575243886465`60.*^201*y^174 + 
    1.23321858661658296046697165194643658885662964762877932533884270333626473\
2052818451761064`60.*^203*y^175 - 1.92304283884624718901394201815174271053142\
57006685554512529934977044440640715532044791417`60.*^204*y^176 + 
    2.9991718642691234955665013014166856590697930937125737762000473433818167`\
60.*^205*y^177 - 
    4.67817567797174462133005527738746507212576354939162436517616394196709287`\
60.*^206*y^178 + 
    7.29816660878078260674782354001697378504960350360497064096545206745935781`\
60.*^207*y^179 - 
    1.13870807404067972523777325369743456234941019593505102317568396713599456\
715`60.*^209*y^180 + 
    1.77693574492130650306856580810989187135643795586244990899415508714510503\
5767`60.*^210*y^181 - 2.77326310354159833914888313011003286064464355412068294\
68192581526062368422465`60.*^211*y^182 + 4.3288226165336919663143890491518449\
8875448728681108914729110599027402484431833`60.*^212*y^183 - 
    6.75782939303544805665827612864698417357115490770756878272256764009319755\
635195`60.*^213*y^184 + 1.055122138944557382957931988923224715740078063074626\
87936009845514793776595755976`60.*^215*y^185 - 1.6476148529766619446868365651\
36559101858592412738626986335209153900617824955958298`60.*^216*y^186 + 
    2.57315230965147839006926231118576446662391017491937789040655107783284084\
167848462`60.*^217*y^187 - 4.019124998530189210515001698507155960523402079594\
33870350308283098985780197836723164`60.*^218*y^188 + 
    6.27846039596079671599424245746910992082934559763773623486550878982276875\
2030933924679`60.*^219*y^189 - 9.80911535791216656144929867075489453711678231\
78602717041284846536971399797003794953121`60.*^220*y^190 + 
    1.53271349927278412977135879217628299698135009516378990732039414023577417\
4861392408526404`60.*^222*y^191 - 2.39522331254708560819924836081820222700870\
22750701442746488117439586587835183342826946403`60.*^223*y^192 + 
    3.7435562491774794651477866844785531049167577858166977016134096328704457`\
60.*^224*y^193 - 
    5.85161155493091443098505855146620071842985934351118021787526293945745917`\
60.*^225*y^194 + 
    9.14784596188109179654770724235722806346542285730079257541687289782294893\
3`60.*^226*y^195 - 
    1.43025636700861624122369670542100764168233414390461135984281878966575490\
883`60.*^228*y^196 + 
    2.23645467692231103287705900464569925340967227662551550736408086693126470\
6319`60.*^229*y^197 - 3.49749383916237251941135037975064379359163740172055659\
23556975259923013079914`60.*^230*y^198 + 5.4702093609411038412555733091852291\
8355053534072403833748072987044805492362724`60.*^231*y^199 - 
    8.55658695123930013420389057473010573008632278395979338321449905952564192\
9065992`60.*^232*y^200) + ls^3*(889.15040629903823447785525424636115589013761\
43716478348275374350748253468649819`60. + 153.3375820506180404092232237768508\
6324015123784923270997744391133384834090340569`60./y - 
    5484.62605819784888295374970060263164459835881459642212529915559745135986\
477249489`60.*y - 6405.930043790611933611165675989156279949944428804082660648\
73774154978542096763802`60.*y^2 - 53012.1946690746356021581462307070510964846\
3362348811813302901445900862923008314743`60.*y^3 - 
    83597.2382781277164697544748710881487712146837399856702376543573216205753\
8330432755`60.*y^4 - 820226.6718090308196342488220535537331585446081730237497\
7647356832851494656912094026`60.*y^5 - 2.027758998219703392854643358957266444\
59281746352946726072380655973525644743159829591`60.*^6*y^6 - 
    1.06745756648175501250322585855886984659389070534098542783186028933574900\
8317015670955`60.*^7*y^7 - 5.542748188690989127921563622639090484041123648977\
597410345067779712297300987430360368`60.*^7*y^8 + 1.5819266651212172257799811\
85932682632088369641220075269760534625747141597145859362179`60.*^7*y^9 - 
    2.69745803495143818302840874608483617553236085898269537179153206115692525\
028155903365402`60.*^9*y^10 + 1.769746926158406825140755326024482654993903467\
124179696825333817844665261144750728713959`60.*^10*y^11 - 
    2.23975107272529985319452484747192044627459734828362607699622028158831679\
1723282472979976`60.*^11*y^12 + 
    2.2165696085794191721490157083743657002161280317858253240576192875255119`\
60.*^12*y^13 - 
    2.51249510104132289926354189032321746902628394817614254960272918256791379`\
60.*^13*y^14 + 
    2.82178710086792662837269022345008134437219776354078769638193364681195274\
7`60.*^14*y^15 - 
    3.29934143371665915899021775142743268575330544539368376940699689037897882\
65`60.*^15*y^16 + 
    3.92352104926341275860862966804364465788749411551218782575394059506472471\
134`60.*^16*y^17 - 
    4.76334386190311414475800639000533658825643069990509113099854166278168964\
2068`60.*^17*y^18 + 5.8753861129162772545947597360923483953128540307473077805\
221660380686505657586`60.*^18*y^19 - 7.35460941461250884819495783698978183229\
079829826613979188100132417653450007352`60.*^19*y^20 + 
    9.32555638195150214701228252288563759231872410449519968315363335721868011\
9190282`60.*^20*y^21 - 1.1963130976477004453058820804985460118546427868837115\
6425063432634062137445170532`60.*^22*y^22 + 1.5508441861999269620751091928404\
75244801196112036899797046309072258376895289649502`60.*^23*y^23 - 
    2.02968547638423042886831089501987370138232389094506840026990200231450010\
23166605671`60.*^24*y^24 + 2.679548999535585835554125539447502500123274627860\
79821039266944652154362175789820052`60.*^25*y^25 - 
    3.56574653457068044463231007353052868844582853158204867892817613691448640\
7070123459614`60.*^26*y^26 + 4.7798782206233065185256115835712091926070476656\
054615454035928712696208680204660282734`60.*^27*y^27 - 
    6.45082793346714422220996261807397387099458333771520391281392494554866802\
034715748644659`60.*^28*y^28 + 8.76049542264575273702044979098968069776946298\
7522982434303438231319112552238096207314944`60.*^29*y^29 - 
    1.19663700491882666918815392408993894006521248375691260520562934048953246\
437978011254915072`60.*^31*y^30 + 
    1.6433989239484758055148027066008155248301779620541812807600786767788215`\
60.*^32*y^31 - 
    2.26837136992777357155064367304457329403352660600168358347055935274440747`\
60.*^33*y^32 + 
    3.14582753472231330787522160532229442456725859344844722492405643310248102\
8`60.*^34*y^33 - 
    4.38205220843867262368561355160821929728519943051787432190525015953111649\
46`60.*^35*y^34 + 
    6.12951370732290324056834403246445801496045180468431068689266901164950381\
434`60.*^36*y^35 - 
    8.60745075651201863490013407663795702862932860161697040790189785614458327\
4305`60.*^37*y^36 + 1.2131833131637558599306382961654715467827828407928807184\
6892566834789538398016`60.*^39*y^37 - 1.7159041830869229013059681641177242830\
13391336999712058327508590462826702624155`60.*^40*y^38 + 
    2.43496609105514137069148853128132461596483407822158885449305029496447441\
41749032`60.*^41*y^39 - 3.466179630038386416198588899639054005497172292882676\
61221890630417973247144514796`60.*^42*y^40 + 4.948780884739493248062993516805\
845751132032292873458807170615929810063134834927156`60.*^43*y^41 - 
    7.08549719204338565186604944202745025535889559251749345469555554455693994\
97183384415`60.*^44*y^42 + 1.017203846444441205779203982712256782759186705315\
683532327271653099809278462437436621`60.*^46*y^43 - 
    1.46405051008483644906901308055663722420854637330365555785022647776356416\
24366769724982`60.*^47*y^44 + 2.112337027975717555803755741668327299395599410\
09530031890906978013541171678956399637416`60.*^48*y^45 - 
    3.05479182503255028375574600156914935210959219689185405521307255293019677\
5205357040405829`60.*^49*y^46 + 
    4.427582192435015709099683488843050650566505455180500512812486838818728`6\
0.*^50*y^47 - 
    6.4309702358830379564085444360324421999470024862452270957213763402506882`\
60.*^51*y^48 + 
    9.35991980130544447522037864236605455738308965440998402674062805024266238`\
60.*^52*y^49 - 
    1.36495035330122691516888975428359935448233448007835214327408537646325528\
73`60.*^54*y^50 + 
    1.99423464647560215570912719132648224409483993541384157241993716126058226\
604`60.*^55*y^51 - 
    2.91889158411838171215259935821310267208677767393709658634300896349459281\
9814`60.*^56*y^52 + 4.2796820374457772293977717440036620290002171342894308501\
290415133183645282668`60.*^57*y^53 - 6.28533099110012850050578783656777413653\
270191241272649600852984482329897227737`60.*^58*y^54 + 
    9.24572148744733872496687254142032846271691527104403577559689587454430259\
3049378`60.*^59*y^55 - 1.3621466288723085932802212411928786213838014843804889\
258711114556290619621522308`60.*^61*y^56 + 2.00980117751765440606098931531223\
9344147023022200460324389671939116790379050600505`60.*^62*y^57 - 
    2.96965221961283772199409195924503779497595874472419283505924328156591433\
96803410463`60.*^63*y^58 + 4.393995634729229980337945933408816952501080395815\
6890479415574519311036741529331201`60.*^64*y^59 - 6.5102037295246351838733809\
96182846098975167846760211802383338253535661359637678484385`60.*^65*y^60 + 
    9.65808233184374875312300620516803878166823214260269298000065463734784212\
60623205092435`60.*^66*y^61 - 1.434597277440623426529543153224231236658785265\
534783405256039777470901575141558506734832`60.*^68*y^62 + 
    2.133507609384135137581618141376321779571037768015998791822802918384206`6\
0.*^69*y^63 - 
    3.1766301651342966162712483602066563263919574221528987957901113208746129`\
60.*^70*y^64 + 
    4.73512391632620675101807094628462848884626695077492742486196697540574472`\
60.*^71*y^65 - 
    7.06598956071452969796932495727325307440207584506858521913472255172545529\
9`60.*^72*y^66 + 
    1.05554560363623437650651136780448449801617365223933747481066481391087583\
14`60.*^74*y^67 - 
    1.57844500520249610438126734575949353436475772393465237149459482562699429\
0125`60.*^75*y^68 + 2.3627460761570141379513439375775842072222340138979680724\
043318114890276524762`60.*^76*y^69 - 3.54019405702699369641971128305133641917\
03387569896399555934309970690981752456`60.*^77*y^70 + 
    5.30942317117278337944264199747556160120171914204399907788412486733015029\
5350017`60.*^78*y^71 - 7.9701449024657038953415379077452798679083787252755737\
653328661639283933867621684`60.*^79*y^72 + 1.19749177153558778879356473452367\
0503308542932880731549853924055703139814564460436`60.*^81*y^73 - 
    1.80075904719119902856535730643200095459742799197339830571399886199303998\
91961827648`60.*^82*y^74 + 2.710223831402996252093217858813303325111188944785\
92326840059436966211774347587912754`60.*^83*y^75 - 
    4.08236051581809090192313146859742256155022561990671997783663889066898201\
2018630457278`60.*^84*y^76 + 6.1541026568151747208915714496951353619994167547\
260474532983164912049838029928299883939`60.*^85*y^77 - 
    9.28445085023457831620895220701960496528661044794626534296179737194427543\
316389201003213`60.*^86*y^78 + 1.40177102649601375233583799347714152122518893\
84715374581118038166970716602855757088555008`60.*^88*y^79 - 
    2.1179656528623466151241474289249049738391475698047594969565146549670628`\
60.*^89*y^80 + 
    3.20238573840454856234324221443314962638319489148398207739618393017523382`\
60.*^90*y^81 - 
    4.84544302949252686731409104681245718315601777537454101709000703291097882\
7`60.*^91*y^82 + 
    7.33653455924195479964572565648777892357216339237603910731353041025066066\
56`60.*^92*y^83 - 
    1.11157520894316174856326049971041363013737881733342066966080752216418897\
6536`60.*^94*y^84 + 
    1.68527270417973587949472043008365809767200357783926604283940539620299687\
5354`60.*^95*y^85 - 2.5566910979594693769053964588575002699359370233929111755\
2806828719394028008397`60.*^96*y^86 + 3.8811157400343913120500103877031190555\
36401073244684731054895016530597119267778`60.*^97*y^87 - 
    5.89520538618528805956273644022287383875827342102173782785664552392261333\
32163185`60.*^98*y^88 + 8.959819510496025117601494411857893235254470438427582\
88517836143965363887354207615`60.*^99*y^89 - 1.362547731688814504536626383509\
2234066657580320289087198858764934080616110755684255`60.*^101*y^90 + 
    2.07324533055428569009408795939023093425850103293236064178928965671918496\
434624779879`60.*^102*y^91 - 3.1563904785559510388093647351991615812154498428\
8369433034626598080186173319917057441`60.*^103*y^92 + 
    4.80802304889734029773050742277880643036245304952617521946226403040228028\
07015815103391`60.*^104*y^93 - 7.32779051940058496152561994673582592746827258\
28082777405930341205467721640261516204318`60.*^105*y^94 + 
    1.11739134501231659997435669691295732777609464401062460853451615401251296\
36561067974852608`60.*^107*y^95 - 1.70474150432323464495653494784444142666293\
79155036526237953743183529325476936523613995008`60.*^108*y^96 + 
    2.6021247417836826675718638625749765483822806045915740144496550460875941`\
60.*^109*y^97 - 
    3.97383243848230076738266006294922400942865721760743835493077155727972095`\
60.*^110*y^98 + 
    6.07153501240736954545962510112018062064623894537056885225928860643282854\
4`60.*^111*y^99 - 
    9.28091419890667691471719869778529072182819542651680566396310243673958361\
64`60.*^112*y^100 + 
    1.41932621878878857860134792642726787928313902794861380579686492888931513\
7529`60.*^114*y^101 - 2.17154554373852336999451572814840844223290714150051738\
01712358940674707863143`60.*^115*y^102 + 3.3238931961966121129988126215673151\
9910856660233209168837005100803010585318888`60.*^116*y^103 - 
    5.08994213878607560729011605677158303356292573592869893576226706170973577\
6001718`60.*^117*y^104 + 7.79763083269820611429077120185278642575131987308042\
07406016372240121893638166922`60.*^118*y^105 - 1.1950690875309774367140024152\
47952258198509705929702769284329791487591374171456774`60.*^120*y^106 + 
    1.83231632358370979584532982502046832778433600637168174814563281612513048\
63614472532`60.*^121*y^107 - 2.8104874998863170574763054735283050087718147614\
4392176499495832517265903035072841277`60.*^122*y^108 + 
    4.31254263922516606855513936836750850625587067162652747977656936897442461\
6826976430546`60.*^123*y^109 - 6.61991692274569190056204631649549639073760818\
08005504434612577428639027948547833298879`60.*^124*y^110 + 
    1.01656701110711088138976033381006675604097555245518874374409114820894850\
8118803552869177`60.*^126*y^111 - 1.56163971960731147406949620281499200801808\
79403229584268455556562711787682380337585312197`60.*^127*y^112 + 
    2.3998502796354346946659154195902217544310366597359689721785172741587561`\
60.*^128*y^113 - 
    3.68929259071413598859739664502909605448748183535196151993468847813873805`\
60.*^129*y^114 + 
    5.67355094257972294349148320340309661845188709022518037391572225976166015\
9`60.*^130*y^115 - 
    8.72804656454123205926536792912352007368264745238697842925741344605329837\
85`60.*^131*y^116 + 
    1.34315701870750871323720836480922414917756899111581274270082225486934166\
1663`60.*^133*y^117 - 2.06767186460419987857426254794731834269320251923688677\
46609250882977403647318`60.*^134*y^118 + 3.1840441577902065034021507540218850\
7348359464054414187908535318161172574243566`60.*^135*y^119 - 
    4.90474880911654425820018347801938534705652051911084297895231474686784981\
0087383`60.*^136*y^120 + 7.55774677285092890837230190864436657946473774689914\
85626982968321090742753924638`60.*^137*y^121 - 1.1649398243489648723471575924\
38367221353945829995407315141634711799255313432953138`60.*^139*y^122 + 
    1.79617234653153951638377459935439987974071733065734978536158561400951385\
67320384178`60.*^140*y^123 - 2.7702802145144546404299530781482920462232063646\
8103631715828462221429295801799298212`60.*^141*y^124 + 
    4.27394030008977848658068521655907088176766803633719552529976956526331782\
2707579794884`60.*^142*y^125 - 6.59568925666548008931686049121282861137259601\
42039032037996287487970935175747771545895`60.*^143*y^126 + 
    1.01816199463378629699818639563464595163538017070290041307115416879244656\
9577752221952017`60.*^145*y^127 - 1.57215934794466013223571532910734957274707\
69627365407480746205242334844110091318822699025`60.*^146*y^128 + 
    2.4282718140539905459805431686796036660089605459190563077294704378526427`\
60.*^147*y^129 - 
    3.75160587765576280579260218976282732278654036068387517154657606416644232`\
60.*^148*y^130 + 
    5.79768276775552908380444181771662182339449118194275944129114941351622485\
5`60.*^149*y^131 - 
    8.96204712383900428066107962121624791636648297294401444027556651715190506\
43`60.*^150*y^132 + 
    1.38571454392374493296502083373233983276943294719885215013600081564691524\
5252`60.*^152*y^133 - 2.14314910522608216370635681893150903714990669146715501\
05325247813810002861101`60.*^153*y^134 + 3.3154415880348335922959656362387428\
7247187459077591158992690453596258765235805`60.*^154*y^135 - 
    5.13025692058239661744309846319028568383514052014963277065114065290542504\
658005`60.*^155*y^136 + 7.940429325787973676669477883661029287043900641386259\
9541308993255181268940662276`60.*^156*y^137 - 1.22929020338237238966597960798\
5338922423816421744437776686721794671013272977457813`60.*^158*y^138 + 
    1.90357015681362380334686874295662231947908789839976594758421956827468919\
62271815778`60.*^159*y^139 - 2.9483964761420177630980343155362844665837451071\
4868549104130598121204131460009056681`60.*^160*y^140 + 
    4.56776695903955496146420692321598807592474492375651850006441195836439302\
343025718089`60.*^161*y^141 - 7.078180200744620290899405654615806994214264244\
8788312464577231461202427367217023256243`60.*^162*y^142 + 
    1.09707799580743410663325867681517353379845598941196866490974267814900374\
9250967390789421`60.*^164*y^143 - 1.70078818007974364678660162702222734688756\
9899954649998005893546102433872258952134131712`60.*^165*y^144 + 
    2.637293347019537406373590835724593578633069950062484122731815490989973`6\
0.*^166*y^145 - 
    4.0903532284680497249919163346463726948399467294761451036436568383367541`\
60.*^167*y^146 + 
    6.34535696140328844456414041261241567442655332275551158014242942566343562`\
60.*^168*y^147 - 
    9.84561628789242107951287427186951163490859915391153319399272789490751284\
8`60.*^169*y^148 + 
    1.52798860103856852316457427232193154755752930641239061332925823244923653\
533`60.*^171*y^149 - 
    2.37184588637890793201483125085286883345744455218126384684447926134754514\
8422`60.*^172*y^150 + 3.68248317281351618050503131017350364230331904637581800\
52686092620348417564358`60.*^173*y^151 - 5.7184964845185767633469773474934686\
4826340513704529542779734287723834799152938`60.*^174*y^152 + 
    8.88195531168954617895453452788758367339795285152250189087979504238765221\
5446201`60.*^175*y^153 - 1.37981170256859984899280957722757514344201836625538\
155956034267273929569646304556`60.*^177*y^154 + 2.143949138564012024109518837\
711896797596502743780889501708588113156252347169440399`60.*^178*y^155 - 
    3.33189622927834824565157672103713013090617799764274841180296001623789034\
8475002868`60.*^179*y^156 + 5.17904555930507754790110750370343710255075439836\
930332434077911273433792165404540031`60.*^180*y^157 - 
    8.05171201681298978523359917723797155012112060538897447024490565368410700\
2989140689727`60.*^181*y^158 + 1.25200468382244602787988427030165958410720261\
820638611381001542969176574467181217133127`60.*^183*y^159 - 
    1.94716113816413815634054078550103460379740772609398180124933565545470084\
6823919757541061`60.*^184*y^160 + 
    3.028831208558873186861795596000185255236599943314398978420899388519701`6\
0.*^185*y^161 - 
    4.7122088029329579060866321513972642137748809202582275281312943678416089`\
60.*^186*y^162 + 
    7.33245342366321753686619264563468213504415471178124009655083133293747815`\
60.*^187*y^163 - 
    1.14116516185805784502255057354012641434652817477326074612873745923261135\
93`60.*^189*y^164 + 
    1.77631994308165964173982893692867968439529945193042104641852158866973028\
281`60.*^190*y^165 - 
    2.76545426459313858181068422612808115238039724669476372616517581466303389\
683`60.*^191*y^166 + 4.306093878549918921106549520062034785201979836038436958\
8157114320883133909664`60.*^192*y^167 - 6.70612077067474931478499334077891488\
433365793122995487790826920776010176307087`60.*^193*y^168 + 
    1.04455007432969957098845220845338529764183804787647678376989458138006966\
24093078`60.*^195*y^169 - 1.6272577354033346653120051185549001448700797580694\
6539749931208837518886106133361`60.*^196*y^170 + 2.53543099628251696675658578\
3420569550302347704126056740904049040072890701490255544`60.*^197*y^171 - 
    3.95107082363158549385311654636910098239865288474207927183983543854940321\
93952387063`60.*^198*y^172 + 6.1580699024964425227145999253854759913168000030\
5251293300312399788597352464247835362`60.*^199*y^173 - 
    9.59931892799500013355807192805257947409099760628590938435656323025882764\
1701282872742`60.*^200*y^174 + 1.49658529388551892502336992444088156954852152\
210454211636175813048453589141401045039823`60.*^202*y^175 - 
    2.33360326659467837973513473729924384197373951071513655137472225928553062\
4513401825784077`60.*^203*y^176 + 3.63928726899639052970253507604426191527484\
08326903493916806067909573178682758318881817048`60.*^204*y^177 - 
    5.6763438245022352692998353442685846916661918383436448310342345227328551`\
60.*^205*y^178 + 
    8.85489426316803024184312889513169450127920967280831398325316077401216386`\
60.*^206*y^179 - 
    1.38152802276716983506530749160324469519883759302985111146479829609642264\
56`60.*^208*y^180 + 
    2.15574289597820409640750704325227697258788933397436659307170716871838238\
094`60.*^209*y^181 - 
    3.36429832776505227588041326294823069485892399604161382254506465111996676\
2706`60.*^210*y^182 + 5.25111637108388929174990809116250874497895988184294787\
36429498874794033992694`60.*^211*y^183 - 8.1972416878938015934690894968849288\
9196176370368456542665120535493311178085514`60.*^212*y^184 + 
    1.27980012655902352202207326577441328871806245745897557769097655011721622\
9727861`60.*^214*y^185 - 1.99836234242708030217150505365783994766169842370138\
876664492430587397012787370833`60.*^215*y^186 + 3.120781648431415917278047278\
409535369982957945204556016562880786137440421207958586`60.*^216*y^187 - 
    4.87426319414543781140731028400714956577978081797024178241011139637742499\
29646767081`60.*^217*y^188 + 7.6139568751292959654244363320543854872299180419\
8878266252879272405860123749956086451`60.*^218*y^189 - 
    1.18950727158434911869840694162119295082342524971129508469392370835402196\
17886770769857`60.*^220*y^190 + 1.8585680143806673021517558784163841994483513\
4951275881245720166181125653967821881054018`60.*^221*y^191 - 
    2.90431629361609511845328262952083592684903415776082057523188630046919710\
4241106953120733`60.*^222*y^192 + 4.53902833774320109187142921236481291161796\
10989188726130389896983206569499525229462139562`60.*^223*y^193 - 
    7.094713316325426893738212777300776190446852505543326773153191010763692`6\
0.*^224*y^194 + 
    1.10907070762317038966422285814087126881033421956176341569349296208491132\
2`60.*^226*y^195 - 
    1.73394575472099418494934951146395200551188299174443678211122797392764299\
38`60.*^227*y^196 + 
    2.71120986262208614074669188363955595713287429109683777261197494299950960\
342`60.*^228*y^197 - 
    4.23976318249308225877079152604721179207127059902851078424186659699618157\
1644`60.*^229*y^198 + 6.63086800139952344741022003713256446305606846489302948\
59115257072239973977547`60.*^230*y^199 - 1.0371676901058846916610745829795560\
21108464106217000410174881627116924775026863`60.*^232*y^200) + 
  ls^6*(-4.022222222222222222222222222222222222222222222222222222222222222222\
22222222222`60.*y - 14.177777777777777777777777777777777777777777777777777777\
77777777777777777777778`60.*y^2 - 79.5111111111111111111111111111111111111111\
1111111111111111111111111111111111111`60.*y^3 - 122.4`60.*y^4 - 
    1345.46666666666666666666666666666666666666666666666666666666666666666666\
666666666`60.*y^5 - 3081.5111111111111111111111111111111111111111111111111111\
1111111111111111111111111`60.*y^6 - 24112.8`60.*y^7 - 68267.2`60.*y^8 - 
    437477.733333333333333333333333333333333333333333333333333333333333333333\
33333333334`60.*y^9 - 1.40191564444444444444444444444444444444444444444444444\
444444444444444444444444444444`60.*^6*y^10 - 7.912227644444444444444444444444\
44444444444444444444444444444444444444444444444444444`60.*^6*y^11 - 
    2.74168744888888888888888888888888888888888888888888888888888888888888888\
8888888888889`60.*^7*y^12 - 1.42048056266666666666666666666666666666666666666\
66666666666666666666666666666666666666`60.*^8*y^13 - 
    5.18480470577777777777777777777777777777777777777777777777777777777777777\
77777777777778`60.*^8*y^14 - 2.5293316570666666666666666666666666666666666666\
6666666666666666666666666666666666666667`60.*^9*y^15 - 
    9.56990770844444444444444444444444444444444444444444444444444444444444444\
444444444444444`60.*^9*y^16 - 4.468296234528888888888888888888888888888888888\
88888888888888888888888876719436789960434`60.*^10*y^17 - 
    1.73442268568799999999999999999999999999999999999999999999999999999999999\
50215877777110866`60.*^11*y^18 - 7.836664219951111111111111111111111111111111\
1111111111111111111111111102912558189462421504`60.*^11*y^19 - 
    3.0991504877601777777777777777777777777777777777777777777777777777777777`\
60.*^12*y^20 - 
    1.36550409962989333333333333333333333333333333333333333333333333333333333`\
60.*^13*y^21 - 
    5.47542016666547555555555555555555555555555555555555555555555555555555556`\
60.*^13*y^22 - 
    2.36555257285811555555555555555555555555555555555555555555555555555555555\
6`60.*^14*y^23 - 
    9.58489772777204977777777777777777777777777777777777777777777777777777777\
8`60.*^14*y^24 - 
    4.07685997254635813333333333333333333333333333333333333333333333333333333\
33`60.*^15*y^25 - 1.66507268959503792`60.*^16*y^26 - 
    6.99383772788428072888888888888888888888888888888888888888888888888888888\
888`60.*^16*y^27 - 
    2.87393325821628627555555555555555555555555555555555555555555555555555555\
5556`60.*^17*y^28 - 1.1948507418690557534222222222222222222222222222222222222\
222222222222222222222`60.*^18*y^29 - 4.93317787666072586204444444444444444444\
44444444444444444444444444444444444444`60.*^18*y^30 - 
    2.03378014013947927288888888888888888888888888888888888888888888888888888\
888889`60.*^19*y^31 - 8.42770593152674523203555555555555555555555555555555555\
555555555555555555555555`60.*^19*y^32 - 3.45021549035229644542622222222222222\
2222222222222222222222222222222222222222223`60.*^20*y^33 - 
    1.43379896777447484797786666666666666666666666666666666666666666666666666\
66666667`60.*^21*y^34 - 5.835514363596240320966133333333333333333333333333333\
3333333333333333333333333333`60.*^21*y^35 - 2.4304119128392094599710399999999\
9999999999999999999999999999999999999999999999999`60.*^22*y^36 - 
    9.84291764179956416875952888888888888888888888888888888888888888888888888\
888888888`60.*^22*y^37 - 4.106425686697457094316048`60.*^23*y^38 - 
    1.65609910363486385870014471111111111111111111111111111111111111111111111\
11111111112`60.*^24*y^39 - 6.918172008423447599255876622222222222222222222222\
2222222222222222222222222222222223`60.*^24*y^40 - 
    2.78009511741264130220102872`60.*^25*y^41 - 1.162491711654475678059617281\
777777777777777777777777777777777777777777777777777777777`60.*^26*y^42 - 
    4.65721144420672972879330860266666666666666666666666666666666666666666666\
6666666666666`60.*^26*y^43 - 1.9488065615522388088918758432`60.*^27*y^44 - 
    7.78678018156105036411653839128888888888888888888888888888888888888888888\
88888888888888`60.*^27*y^45 - 3.260033377699348020751952380622222222222222222\
22222222222222222222222222222222222222222`60.*^28*y^46 - 
    1.29963120024567638051057043786133333333333333333333333333333333333333323\
7256541282762752`60.*^29*y^47 - 5.4429132906715713601869930414364444444444444\
44444444444444444444444445097496861567937504`60.*^29*y^48 - 
    2.16555996848975211136334697838657777777777777777777777777777777777777780\
94100042321969729`60.*^30*y^49 - 9.071269838625125181219739046592533333333333\
333333333333333333333333332949026165131051008`60.*^30*y^50 - 
    3.60296251989575552162603915796336`60.*^31*y^51 - 
    1.5093661995163776790408739623736284444444444444444444444444444444444444`\
60.*^32*y^52 - 
    5.9859768997831246754787977465429955555555555555555555555555555555555555`\
60.*^32*y^53 - 
    2.50764616173148906347189114916134435555555555555555555555555555555555556`\
60.*^33*y^54 - 
    9.93202550939717835883811199795623502222222222222222222222222222222222222`\
60.*^33*y^55 - 
    4.16037046798499983062698204266637347555555555555555555555555555555555555\
5`60.*^34*y^56 - 
    1.64590905811322474446170975093607382222222222222222222222222222222222222\
22`60.*^35*y^57 - 
    6.89343296201695463204490022078435366044444444444444444444444444444444444\
44`60.*^35*y^58 - 
    2.72441497188356331773835287768797968106666666666666666666666666666666666\
667`60.*^36*y^59 - 1.14081709761696667444754479007070379712`60.*^37*y^60 - 
    4.50475503796623977479374249755870796120888888888888888888888888888888888\
8889`60.*^37*y^61 - 1.8858561003503508849466259461737526530204444444444444444\
444444444444444444444`60.*^38*y^62 - 7.44094222453758314075853515185602661819\
37777777777777777777777777777777777778`60.*^38*y^63 - 
    3.11418819859625257241330108519936459742044444444444444444444444444444444\
444445`60.*^39*y^64 - 1.22791811761124041068597243676233468634581777777777777\
7777777777777777777777778`60.*^40*y^65 - 5.1375213020566672756960263825295224\
13586551111111111111111111111111111111111111`60.*^40*y^66 - 
    2.02450717609545315575736603113154461493848622222222222222222222222222222\
22222222`60.*^41*y^67 - 8.467612207360351041491117292856850089669850666666666\
6666666666666666666666666667`60.*^41*y^68 - 3.3350277105488885722120934026215\
1712503500506666666666666666666666666666666666667`60.*^42*y^69 - 
    1.39441026708399568485687724481105468432760748444444444444444444444444444\
4444444444`60.*^43*y^70 - 5.4894624963104260780822576583042342035649679288888\
88888888888888888888888888888889`60.*^43*y^71 - 2.294373715383641413685074888\
4588267973108080106666666666666666666666666666666666667`60.*^44*y^72 - 
    9.02877691246629419516181192108646819322995374844444444444444444444444444\
44444444444`60.*^44*y^73 - 3.772259716039153157237648731680396385661911532977\
77777777777777777777777777777777778`60.*^45*y^74 - 
    1.48393137371202312152315952826096172895028694864`60.*^46*y^75 - 
    6.19756504809525614682933798429581208555839603075555555555555555555555555\
5555555555555`60.*^46*y^76 - 2.4372512836443000944600374502912386447520053232\
195555555555555555555555555555555555556`60.*^47*y^77 - 
    1.01751183962458805753350152506306181081598868854791111111111111111111111\
111111111111111`60.*^48*y^78 - 4.00039660303091974133609502455005681986719133\
096906666666666666666666644079121406551991`60.*^48*y^79 - 
    1.66944534804324771957781399400406241831173983924010666666666666666666672\
8782416131982025`60.*^49*y^80 - 6.5619914125703704818918783480190369476807103\
25614817777777777777777777774013186901091998`60.*^49*y^81 - 
    2.73737071324461687666018273721762237793482220257520533333333333333333333\
22039560703275995`60.*^50*y^82 - 
    1.0757486286915182709918411010724090853430171477385018666666666666666667`\
60.*^51*y^83 - 
    4.4857696168811018676796806774146569502906996667329098666666666666666667`\
60.*^51*y^84 - 
    1.76254530602572466265833702845240525783257358847706455111111111111111111`\
60.*^52*y^85 - 
    7.34673816085102398411276544812470066269975745017576373333333333333333333`\
60.*^52*y^86 - 
    2.88625797702002643352499641521459263832333133913618755911111111111111111\
1`60.*^53*y^87 - 
    1.20259073233104836774593893619737682800559099352942467342222222222222222\
22`60.*^54*y^88 - 
    4.72395419860996325094454451766652932211253270794311391911111111111111111\
11`60.*^54*y^89 - 
    1.96751249421746499171092281191888887099854085145230787601777777777777777\
778`60.*^55*y^90 - 
    7.72790072306258217494906215716248413285466521886210277571555555555555555\
555`60.*^55*y^91 - 
    3.21738807177193535769661651839537892279217724916787513023288888888888888\
8889`60.*^56*y^92 - 1.2636062347289709075398952175664522174832005311660757648\
778666666666666666667`60.*^57*y^93 - 5.25877988406873557986943972497839571941\
06532783029956128718222222222222222222`60.*^57*y^94 - 
    2.06521298569054367235489681481006271208987763552794261929868444444444444\
444445`60.*^58*y^95 - 8.59153640841094246896395570123673030171170328724859300\
366101333333333333333333`60.*^58*y^96 - 3.37387335563130327270906076806262644\
2309789559986523004719275555555555555555556`60.*^59*y^97 - 
    1.40303700610945992531813031571870912036727036036727288957263271111111111\
11111111`60.*^60*y^98 - 5.509485681445797477723124452606301867035205298586414\
6287969861333333333333333333`60.*^60*y^99 - 2.2902743988274339113588260935665\
6298023297372657467258501520579555555555555555555`60.*^61*y^100 - 
    8.99329355187603860383818202572309429793044627973421143494394067555555555\
555555556`60.*^61*y^101 - 
    3.737086957729790908640904296123468186995609228896175251990712224`60.*^62*
     y^102 - 1.46743401870209644745982165954509584885113922348524638167143832\
07111111111111111111`60.*^63*y^103 - 6.09555070058347860130241508027297485911\
61951588533944465155838897777777777777777778`60.*^63*y^104 - 
    2.39351856417193516007634491833339528031305041641898960245467861566222222\
222222222222`60.*^64*y^105 - 9.9387811360443408733593077937941005225178264809\
4044399804740781642666666666666666667`60.*^64*y^106 - 
    3.902647964411840721270715860069960527337145811869595973640516236768`60.*^\
65*y^107 - 1.6199430770799278154055758909438360707602536721298859562002710706\
780444444444444444445`60.*^66*y^108 - 6.3610960177597062513483203414764167817\
826762054300940221597198403537777777777777777778`60.*^66*y^109 - 
    2.63948080469387203460659273715747155370637415048785790652535856468686222\
222222222222222`60.*^67*y^110 - 
    1.03647744848253626100288095024019036991771476862192106280766282931186484\
375`60.*^68*y^111 - 
    4.29927035828959133768847711555908932460734594039495143957896450528477859\
375`60.*^68*y^112 - 
    1.68829430548862019004043085373146870124743687576141410245533563994385156\
25`60.*^69*y^113 - 
    7.000572852017963459681192410385617312466792259746184655654370761507301`6\
0.*^69*y^114 - 
    2.7491703212598924215410843162858489243981632823083971269402501072698195`\
60.*^70*y^115 - 
    1.13956680285746250788110635743462696012195459003130556021143830846182229`\
60.*^71*y^116 - 
    4.47532819686120715615806311353188153463854400349489706173574464923063091`\
60.*^71*y^117 - 
    1.85446204124445415571647908477198313022360877402940288561548192767331769\
5`60.*^72*y^118 - 
    7.28319968441006349910533425738767685758082083786013208547250484220182156\
4`60.*^72*y^119 - 
    3.01697969410098972554725901779887412233405305316560513200535806261101790\
39`60.*^73*y^120 - 
    1.18494379549733999000725904952950303031272229038830605560229696137685258\
437`60.*^74*y^121 - 
    4.90690013749363104824659307046135549063169491166252199198422333249237658\
382`60.*^74*y^122 - 
    1.92732704611683274845004443542066227256826851808628475216076779573716788\
0476`60.*^75*y^123 - 
    7.97859382580143908276661029739440487612661114797009594029637272172645982\
3802`60.*^75*y^124 - 3.133999693272014488673113548156528797005319647415270595\
3203612882306274739067`60.*^76*y^125 - 1.296980719204504662846280594649671525\
54505432913819896121828317435884742691657`60.*^77*y^126 - 
    5.09485604031084988878253333977698828299962400463060672810372939875651543\
465598`60.*^77*y^127 - 2.1078138510577795248154851982701942374135766865807313\
41750251134224716539315607`60.*^78*y^128 - 8.28052208168403544187102343844624\
1326099113762688625343500042995705419281783024`60.*^78*y^129 - 
    3.42472683733356208660066558353548561169454467898318400271046761695154703\
2959011`60.*^79*y^130 - 1.345487305884689095993204152895620293418671758408742\
91452569615755626153138084782`60.*^80*y^131 - 5.56311184163644804769558811926\
62507204082787291149991077514079361376520421235758`60.*^80*y^132 - 
    2.18575094813820691285242314980220157398661085946136586559731682118803120\
8508522839`60.*^81*y^133 - 9.034640831111267305788885710266188876891961151810\
35343379262176038303837971889982`60.*^81*y^134 - 3.54996358943199268871469527\
85643513231989395644839656928595866836107192890717804207`60.*^82*y^135 - 
    1.46692590376537622221642618995124931421654254187294860426821091379450418\
637546290819`60.*^83*y^136 - 5.7643735006167789737121126572551560126236801507\
5204201656885682248392720803623579287`60.*^83*y^137 - 
    2.38129092233811274550460092438885782536265464940369493018552216152576586\
0812286580582`60.*^84*y^138 - 9.358107631946842807814216708827829439964567937\
26487780129066528328163537694738612564`60.*^84*y^139 - 
    3.86479457265386994321807459154470982695701968204353234133088288386185682\
4520000999443`60.*^85*y^140 - 1.518917796338560044781157169257334279557494345\
57616203153029665859377151693415531781692`60.*^86*y^141 - 
    6.27122847556924676145244861653564730973668339308026065084775124908645857\
14840105717998`60.*^86*y^142 - 2.46486598727784693255960189377827745942901123\
8512572233383698427333927414856003939729408`60.*^87*y^143 - 
    1.01740424544533423748317060204384086943209406614522568696508029195887980\
72292806173392896`60.*^88*y^144 - 3.99914870557464028973186364684307064744278\
36175952409018489500243745902985318472416755712`60.*^88*y^145 - 
    1.6502568380428656027714801868672669541114868241562283979334977535465769`\
60.*^89*y^146 - 
    6.4872299265940897335202232123320680209108640264564924196306055091333765`\
60.*^89*y^147 - 
    2.67626351167864981545995355931122591024202900405100382550730378099426618`\
60.*^90*y^148 - 
    1.05213321051087438076301057942758712355040391636946540033649566414658667`\
60.*^91*y^149 - 
    4.33938029848302746361683135850437911467677008088905951943661096368485425\
6`60.*^91*y^150 - 
    1.70609804989038194739697440619497877508234431631918290488457310772856695\
48`60.*^92*y^151 - 
    7.03477393103015780932054561815081912466790287032456731642157477819342231\
02`60.*^92*y^152 - 
    2.76605682804960315721146498600920021609766429433314224317543848061362302\
721`60.*^93*y^153 - 
    1.14024499181486719471213638976257785453217737060525027210517863846665488\
2991`60.*^94*y^154 - 
    4.48377717880558779068504510142253977240924146514294843277456595487866030\
096`60.*^94*y^155 - 1.8478798129543176027955491950811233295020661726049379164\
593799970114430906423`60.*^95*y^156 - 7.2669913205440992105138660831666943707\
442239153755119378866928154325971605889`60.*^95*y^157 - 
    2.99418506084640507215449132976614396350346743037248347448198174504521476\
418378`60.*^96*y^158 - 1.1775917897243380302346516604072286592798127365359360\
01062890136998616617569133`60.*^97*y^159 - 4.85081495887006186885187956368837\
9863919159543863986811494767896863624839705235`60.*^97*y^160 - 
    1.90794631601375183886904466330435866923182642229111365415324537286679225\
90056355`60.*^98*y^161 - 7.85748647011030740716073742929434868167453836218442\
01427962935286742402853586796`60.*^98*y^162 - 3.09079690485837855651833993683\
268172024339200777243462067450932968131953253055884`60.*^99*y^163 - 
    1.27258585213054262731673768462244891347524069774389216894071790722904016\
1178124332`60.*^100*y^164 - 5.00621323549534001977053457370507639743309576224\
1550951837840791867801620943880129`60.*^100*y^165 - 
    2.06075634057207146974214258830924465735009159889326266099476725879428619\
04990829918`60.*^101*y^166 - 8.1074511481371282269778154783744529447369249804\
281228267473555549817865009457196993`60.*^101*y^167 - 
    3.33659762891065686668313823721818247296523381371060684277840438838429644\
426421370367`60.*^102*y^168 - 1.312795158037062368927382363844321739077629036\
922476506483651165886413628258298802545`60.*^103*y^169 - 
    5.40157169721381780878329356053259429385959724971070788207949431244893757\
3430720767979`60.*^103*y^170 - 2.12543915593599051577980785818930010573656740\
1262170830913453584432348464100875418645`60.*^104*y^171 - 
    8.74333251807760222592035929421583290568347551059859367872235685732213206\
30550483922262`60.*^104*y^172 - 3.4406530295380536987502304862434949581603899\
2616585743483760155338653977044475288980177`60.*^105*y^173 - 
    1.41506296336691438332130433904292437656185578224289734374484655665930607\
0382236693168128`60.*^106*y^174 - 5.56897064463519952460356868024832436612234\
4811497899253497087329925048213669869666029613`60.*^106*y^175 - 
    2.28990666268773114415718632640641459241944437783062418885551916263879344\
24662579390538618`60.*^107*y^176 - 9.0126423841258248305011869094725605731513\
818563468828632096153331604124106582481801576448`60.*^107*y^177 - 
    3.705137491386791518359769294733973322470236707666774616748414655434472`6\
0.*^108*y^178 - 
    1.4583903354144972460884275114073791679381825953967245772171636275615251`\
60.*^109*y^179 - 
    5.9942747947339294902089658440705875202338733939509686270084821640526977`\
60.*^109*y^180 - 
    2.35961458145762908857800186283160688820623880532076387976132076666907708`\
60.*^110*y^181 - 
    9.69652093722321560755844916382853444988167032228851686856834500205716257`\
60.*^110*y^182 - 
    3.81729045302922868673377252634785016137135161230579753644257170706183623\
5`60.*^111*y^183 - 
    1.56835134960491879870685499519298239050961836690084352635706432512270760\
67`60.*^112*y^184 - 
    6.17472087562021627610756182070622952985124860658657212582265373655273273\
09`60.*^112*y^185 - 
    2.53641339380378367475959346078200321911375243967720468402929627254192724\
598`60.*^113*y^186 - 
    9.98685065326848953610193028903907827192909943761186669449475620188573770\
466`60.*^113*y^187 - 
    4.10154096229695663957878144604660032746715549600916463375173121113024071\
2005`60.*^114*y^188 - 1.61506482040701294057609616747582866854055444892134133\
30127422213512042505903`60.*^115*y^189 - 6.6317089770406140516791565753047439\
410622861244860972073733725128125294757895`60.*^115*y^190 - 
    2.61157546022650250296389764225370834858545347971314861778975733981509244\
113003`60.*^116*y^191 - 1.072151790637547640623516281871036644585210000587084\
526620277078236417778372456`60.*^117*y^192 - 4.222478343898057525035511964143\
787715589539277024393626579088099674802066994994`60.*^117*y^193 - 
    1.73316730142726735893479931278141900603465526110560024299908744366229323\
18301696`60.*^118*y^194 - 6.8263019093118089171913686604144198349582959111780\
019096926609923253524160280896`60.*^118*y^195 - 2.801425326675518249195473619\
58366068456675721096574673736616585775123444247445172`60.*^119*y^196 - 
    1.10346283967996180556019784573541808125556341045073570193253106021392883\
913933615`60.*^120*y^197 - 4.527650481576331433258805994588635136721231218450\
572419126211393397506737302546358`60.*^120*y^198 - 
    1.78354886721740386650033100307210327448041068558683947995597414641495998\
10821317471`60.*^121*y^199 - 7.3168291530000604438232224061399633329829667703\
216084191583516733671157871241229184`60.*^121*y^200) + 
  ls^5*(-50.`60. - 12.8333333333333333333333333333333333333333333333333333333\
3333333333333333333333`60./y - 76.4222222222222222222222222222222222222222222\
2222222222222222222222222222222222`60.*y - 151.777777777777777777777777777777\
77777777777777777777777777777777777777777777777`60.*y^2 + 
    491.822222222222222222222222222222222222222222222222222222222222222222222\
22222222`60.*y^3 - 1035.73841269841269841269841269841269841269841269841269841\
269841269841269841269842`60.*y^4 + 4868.9538624338624338624338624338624338624\
3386243386243386243386243386243386243387`60.*y^5 - 
    14795.3839730639730639730639730639730639730639730639730639730639730639730\
6397306398`60.*y^6 + 11809.95231879231879231879231879231879231879231879231879\
231879231879231879231879232`60.*y^7 - 381083.51395271395271395271395271395271\
395271395271395271395271395271395271395271395`60.*y^8 - 
    356074.966179572061925003101473689708983826630885454414866179572061925003\
10147368971`60.*y^9 - 1.12496471020211665412903802996682253648197920643741077\
1776096853496234301187861559379`60.*^7*y^10 - 4.63586928798193665066730082209\
958370949083023386428959184377141033487782713788905739`60.*^6*y^11 - 
    2.84775414225874098083009107373086374297842866963879213172523173869250057\
16229299484112`60.*^8*y^12 - 8.7210418111257943235329155372229810243001789643\
32955448852608631852137034530357992466`60.*^7*y^13 - 
    5.39619809447431311420183857030449214233483089767022104259058537337354585\
077472859587994`60.*^9*y^14 - 7.841986465451513095121352911962251255452951818\
39138962744342716895140373803519011100979`60.*^9*y^15 - 
    6.49574577163855405461704499342376698515367421202129933852158228834366928\
0966401718616171`60.*^10*y^16 - 3.7354504269833998482303752169568287775038788\
825813220337220695974705567216810801130541508`60.*^11*y^17 - 
    2.80399158040424139011604313208978767940024353663134991536006248863542377\
38688714272145195`60.*^11*y^18 - 
    9.9023077253476817346973107822334662025772228186251375395842411311007783`\
60.*^12*y^19 - 
    2.9831507609644415913418216022032459963499437270990523626165258060785379`\
60.*^12*y^20 - 
    1.28029513259379628805213202006774197594163476256422178713059297471560895\
2`60.*^14*y^21 - 
    5.69961067813202341506651645117186963424893009635137653121843004341293666\
2`60.*^14*y^22 + 
    8.82512173604698896934685054939046758274742772579261739541951426521305604\
1`60.*^14*y^23 - 
    2.49972526370226936604320165385947545412410213535949054719061401774430337\
297`60.*^16*y^24 + 
    6.47792183639027384292141445664924562703051133585976130889104343940800995\
914`60.*^16*y^25 - 
    4.92888225920603601516165744839058467405611078721869576316482061049199860\
8228`60.*^17*y^26 + 
    3.27378086045465746273483678148873006061682494009144829903950985596108139\
4485`60.*^17*y^27 - 
    8.91422329715151656542718950900061033464770839636870079832311478962520601\
398`60.*^16*y^28 - 
    4.88581263595015128062150530131046062835295909001533449578952404910195700\
7973`60.*^19*y^29 + 2.6083124141849636382305490461420771958340535977247135380\
56401538526488473407642`60.*^20*y^30 - 1.751970239686267543153041655238023744\
8736890376952824537891630950431173788845162`60.*^21*y^31 + 
    5.70761652371476494014630767015800852656517911952850887209462674458163590\
39804156`60.*^21*y^32 - 1.715785179567172753693978126762978160247975913638318\
43144325427471323937763071479`60.*^22*y^33 - 4.902455046391209876360253775970\
55290924489883417830699413541530777784393763822207`60.*^22*y^34 + 
    6.73392409413325590457183594485667560305294912207531316915513111554236542\
166299026`60.*^23*y^35 - 5.58321785612655381612243132011715461540922276652634\
72869766401241585430575434182518`60.*^24*y^36 + 2.830736991957170155505633976\
4625169985884303424535650866617718931152276901816695166`60.*^25*y^37 - 
    1.19905389170821122971752027369582589252229868480525478676898682654961884\
7002736338708`60.*^26*y^38 + 2.5919149955684013487874359791026010435827200228\
11073388062075333349256651358092384578`60.*^26*y^39 + 
    6.00865610379318988891348136121824806781101708376197909346372107431111285\
5832808946735`60.*^26*y^40 - 1.3252205565491011621978367914641825962118116572\
5501759448609084794025224560219901831827`60.*^28*y^41 + 
    9.79261143135112429217763891877424441964037269071763300846725618587525149\
135960275550715`60.*^28*y^42 - 5.40261715351054921501063344145128556048550552\
0813185264452377077604060657902572556779521`60.*^29*y^43 + 
    2.15277865650492127511209751143275086829060638006234604986278679932679812\
89188994520471504`60.*^30*y^44 - 5.187276422078940787542701466269893337871445\
2637591363390482305965428262706310775494034139`60.*^30*y^45 - 
    1.20364947206571028914151142195528076057004245732822712769919470278967216\
03293205076067869`60.*^31*y^46 + 
    2.4022705173187987233037375474603528356184382704369479775856172738294963`\
60.*^32*y^47 - 
    1.84694364261188035907529312821865637877625242529969802635271225973516553`\
60.*^33*y^48 + 
    1.00345508132654047268147309831266756282872508192596946730697031798177122\
7`60.*^34*y^49 - 
    4.09118741993113896637138399330536663281848667506117621824246737922493174\
5`60.*^34*y^50 + 
    9.73278299841344043489068869586173397104315043585788874582236761853093018\
9`60.*^34*y^51 + 
    2.13196182985936915629756289574960062224542657476818465483275030700041559\
96`60.*^35*y^52 - 
    4.52310440589117713550848132703448253614269611192164031499119642280002863\
966`60.*^36*y^53 + 
    3.46884174781367663618042863306436748496046690567421213108246755290903054\
5331`60.*^37*y^54 - 1.9019721845133714511520665376226689815642489816071775669\
962120024388026403044`60.*^38*y^55 + 7.75420353616721553875360969935641233432\
48569519847507734591643659693260786688`60.*^38*y^56 - 
    1.87262268114500450903448429653070403895824993918493260622351495343149766\
120759`60.*^39*y^57 - 3.95926645867135473639836924996864800222628803908328146\
034559847965593424093622`60.*^39*y^58 + 8.53500075524981566792013425180658336\
775342708944608650110555893370748018792894`60.*^40*y^59 - 
    6.59073941228211973647458296510544872697907239396692755692869241136536058\
21281024`60.*^41*y^60 + 3.621157009161512658429612102704755456800239891598099\
96819927347724969248409490858`60.*^42*y^61 - 1.483161377977613090300638063429\
565891271247427431900045154604593185872103914646577`60.*^43*y^62 + 
    3.60419027532676016952466695096549530713631946656407646059043995942591034\
4381919998`60.*^43*y^63 + 7.3563926913643322468989268302514551203702243077896\
21573979887657424831727364622257`60.*^43*y^64 - 1.623926692964677054731666497\
0969991363595183636650187975147779223673160829669865384`60.*^45*y^65 + 
    1.25849872218613181403633954559432467396279586882763517361673338202876708\
8711042831677`60.*^46*y^66 - 6.9357735578637617893854207297002823895245190576\
01968141045785688920140666375111726208`60.*^46*y^67 + 
    2.84854814555261854965935640921990997965247996979541250212886775731635367\
15259647961975`60.*^47*y^68 - 6.969646987808648976049909096211690993919036925\
6737598852614999168996640133604652023972`60.*^47*y^69 - 
    1.38009673769441935382684614758015112220740086607691987476150415434706384\
354593081386552`60.*^48*y^70 + 3.10446741857941027792820455236063969622648336\
2251066933352495333077250018981307899679223`60.*^49*y^71 - 
    2.41458401340501112876610217453653515484252237261087964311005970482662228\
79625998026797973`60.*^50*y^72 + 
    1.3337383528602502651479439421534569725240276649818418941468978246118686`\
60.*^51*y^73 - 
    5.4919848110649288697927244452574227802807494301562121478388922492661118`\
60.*^51*y^74 + 
    1.35117212877073657349651084271259309373965434565837327321493617851846716`\
60.*^52*y^75 + 
    2.60338744698917635551146354571349594334399125019522991086471140791631661`\
60.*^52*y^76 - 
    5.95947971714834620379273262954743177543461305725182806358266613930815601\
7`60.*^53*y^77 + 
    4.64909662338884513867932335370222439501253305880557696259803903471848169\
99`60.*^54*y^78 - 
    2.57322532206964215727745943718656005428474340110760340255887678794392892\
524`60.*^55*y^79 + 
    1.06189680387548317164376317961455394086477294075190198380693179093467906\
3782`60.*^56*y^80 - 
    2.62532098786303387859382706450114864026642814228824467550236743156075190\
7259`60.*^56*y^81 - 
    4.93590452764743421276139792839008187333890157035567950366568613784597978\
3671`60.*^56*y^82 + 1.1477149932095013863234261484945689190891128512393652176\
8200895927726234908937`60.*^58*y^83 - 8.9774084392706791764823847138375060007\
5162770272673877815547734064834683767231`60.*^58*y^84 + 
    4.97757635128125535954665435137057933124331933426801968516411484020355330\
9470126`60.*^59*y^85 - 2.0580358124185687605638022472379190231776775678752309\
291616883507887776715988812`60.*^60*y^86 + 5.10979406962438627835571123867254\
61148738462162227218451709524904443432142066578`60.*^60*y^87 + 
    9.39644391682732029018638480455329109100841028883980083260387244988099478\
85153302`60.*^60*y^88 - 2.216234380041354012906767029942956891336545622934006\
184505820428485632581056812594`60.*^62*y^89 + 1.73760823124598825333587852764\
92368484242178741316909837168259753170052872545364871`60.*^63*y^90 - 
    9.64906904053188193655424058678611720521031075051442640380208378774374173\
88746451688`60.*^63*y^91 + 3.996216914171188031135949093920519645615711179027\
52216645087845538453724295937840308`60.*^64*y^92 - 
    9.95951423578457160086399385276599932017367375917555146891860593521850991\
509326184958`60.*^64*y^93 - 1.79498797701328220991983652572390805227369346052\
8018038619626803493843111348816845454`60.*^65*y^94 + 
    4.28894726450626710607698459260500635054085926930497966813332807395398187\
15848734603231`60.*^66*y^95 - 3.369730708957970246991921384086114836241117552\
95950549530500984469050867913215395884507`60.*^67*y^96 + 
    1.87377774681486231021849530051904606500933432956209019259370611418444156\
25`60.*^68*y^97 - 
    7.77191105018200173464722575438023759718469213460406203508221380439252375`\
60.*^68*y^98 + 
    1.94346255939046372347369470227254515715309429910547635010105698145481346\
875`60.*^69*y^99 + 
    3.43899699774811713093629478296123689272257470100986115767286527843070956\
25`60.*^69*y^100 - 
    8.3154110578461003240403359510006356014957977711661105378578594128071516`\
60.*^70*y^101 + 
    6.54549102986775127175983288439832091876709348641155551679036455235797353`\
60.*^71*y^102 - 
    3.64410106230167512010017149668500652649239661951967228957667997770455988\
6`60.*^72*y^103 + 
    1.51348017831465820862567764860827824955650723764610034694675025723264971\
19`60.*^73*y^104 - 
    3.79606256403751457405247700655983177542759403979028815093527691582127835\
37`60.*^73*y^105 - 
    6.60531516027455174718554433514785931400377613038465184100519089648200199\
78`60.*^73*y^106 + 
    1.61469675223135239567340486290146980380330344010923556107156615562784356\
2417`60.*^75*y^107 - 1.273161424183625343086367886416665473343553858505935395\
1537537703569942964799`60.*^76*y^108 + 7.095823459784489555574136471077305953\
5682134363277839878764780027073481792148`60.*^76*y^109 - 
    2.95057718009804283828776211052694546762819645415799996727366324807168520\
098443`60.*^77*y^110 + 7.4206690064182614216894911134205927606195595318801013\
6303840309403773014335903`60.*^77*y^111 + 1.271447661737519088009732067313309\
440668175022147049040314906018275141754941865`60.*^78*y^112 - 
    3.13959212816858789855610112417195083647570443993508690523283698120793518\
38591925`60.*^79*y^113 + 2.47931097108653491631872054711062681721714351052807\
253388597998503851209165313975`60.*^80*y^114 - 1.3831694147063862164557705191\
71354386658336180853897150221169378301190149163438709`60.*^81*y^115 + 
    5.75767633256903141880990891065268035374008949580935371348379593459806982\
4692606498`60.*^81*y^116 - 1.451617289538535972114087724600987128255605142449\
2549621507910513004639661517983096`60.*^82*y^117 - 
    2.45202319666154630048022842454764658200659945245988315234298153343186739\
45218587877`60.*^82*y^118 + 6.11152890493925257588534864328214456794185885547\
951986852992320276953490259055462454`60.*^83*y^119 - 
    4.83296325924749223269128226367281978036124025645117189164276103227994215\
0120447058518`60.*^84*y^120 + 2.698629715269323443792362956304440663279859537\
0779210858217105351472731760575150540362`60.*^85*y^121 - 
    1.12444882009446404643766457764442169584050761668482639752814926797969001\
957671776886611`60.*^86*y^122 + 2.8413033079723771717854329639305872543219589\
6082841096351392859635619574994518872010113`60.*^86*y^123 + 
    4.73663774879813346466597462967441331557519102688408943703259778248035088\
483957459050826`60.*^86*y^124 - 1.1908435451201239299320716647955856828766538\
700175252610260106006530138325635461195759616`60.*^88*y^125 + 
    9.42914768104102151856570630077891392294951149097468610380276284987316009\
31649462051274752`60.*^88*y^126 - 
    5.2693055572469539419919084575852811743383321216857607595739257120328958`\
60.*^89*y^127 + 
    2.19754042596212791053736818183918530071886668977599606006045922786639289`\
60.*^90*y^128 - 
    5.56422056513572356231539682180466008855158837788939681988047963912946284`\
60.*^90*y^129 - 
    9.16325908657422242010058401708245202749221256028906294111256122274481866`\
60.*^90*y^130 + 
    2.32237794468354869009100488764837048025552739343711797253445005017938068\
81`60.*^92*y^131 - 
    1.84102374912782768237074628966010320104840181663805386378353958692139278\
582`60.*^93*y^132 + 
    1.02958354734238709135088641669438130828777138189183183625513473182836215\
488`60.*^94*y^133 - 
    4.29733797149745531153992701539879579633158659181738350457275288930973718\
0526`60.*^94*y^134 + 1.090142753185657653264134628317012400994456209930715598\
9674291734455681773914`60.*^95*y^135 + 1.774973077102138033023827090817436337\
3766444955402741382362220564818717107032`60.*^95*y^136 - 
    4.53250827953918796833604254849015455795717969780259693524680217499286168\
632563`60.*^96*y^137 + 3.5969458003557291734830231615087397880664639974785204\
98090036721250167990457913`60.*^97*y^138 - 2.01294148117165031473028391898453\
70272707879151948454522345271277592694076492315`60.*^98*y^139 + 
    8.40804077272927713032122642977299749190661287881665657624100101414102866\
13606219`60.*^98*y^140 - 2.13663616277130593122724543372921616976133395277356\
981434501269664467342241852086`60.*^99*y^141 - 3.4421838946206901687343402898\
6343585805026270869605649436567952028474310646648061`60.*^99*y^142 + 
    8.85183310352449791079545282005711618468654600977247041531383559811138239\
1311676628`60.*^100*y^143 - 7.03172519027946417899243176039130778300079000083\
60394764063166041990326944369792676`60.*^101*y^144 + 
    3.93759539762299301711025377478567123361511223557703211991226524266437868\
209317730758`60.*^102*y^145 - 1.645868620415699646536165094883332521360118047\
989970594823285472052944827594880032635`60.*^103*y^146 + 
    4.18914790276423669815395835328485675635475434845331948237003750166058559\
1286864822919`60.*^103*y^147 + 6.68227120053166231812943708712335475658356090\
5241695765359830995250823881071943698511`60.*^103*y^148 - 
    1.72975251526426772615176762936496659265553096785507893112693537780980430\
035027531117188`60.*^105*y^149 + 1.375354026966605730468074950509408713843949\
27840480022427059178697387502829232755956626`60.*^106*y^150 - 
    7.70610923934462898857283479310751363734601748043373829464697206066133433\
055442500431394`60.*^106*y^151 + 3.223125242686429522558663548055524396007158\
1357771028153805030905294971739061044625326458`60.*^107*y^152 - 
    8.21583308550265312182255562915423703042606031716058678721032581400224721\
980961780137984`60.*^107*y^153 - 1.298423387550802100774650494807995605874701\
74000107460907744232776176372506916562065686528`60.*^108*y^154 + 
    3.3819165712773615927084066451755978385053118800768569072945272857737751`\
60.*^109*y^155 - 
    2.69133086317806700009584141655536171504122184650630940277605481634948901`\
60.*^110*y^156 + 
    1.50876278465627772167616650752436182323994403904760675075115019230293166\
2`60.*^111*y^157 - 
    6.31423719915233028712283477325312641068184654696672810127315858564580102\
6`60.*^111*y^158 + 
    1.61173537773504425906361814514701775087164195502061065200609602151642784\
34`60.*^112*y^159 + 
    2.52505743838786292757182902316365236017162648586004331587315507112054654\
63`60.*^112*y^160 - 
    6.61524502432435606918598641310556772236025701306878126251342331236238860\
753`60.*^113*y^161 + 
    5.26863962347098310617529782712471035540272975593227034257551782222517758\
315`60.*^114*y^162 - 2.955080101121711246074747203363061170839240677252199387\
1546189466170193641189`60.*^115*y^163 + 1.23739728212443036652194194248212060\
655108153096998142581357644427121164078641`60.*^116*y^164 - 
    3.16256602533967655797309108766950410603198094489610476316394430049263694\
59885`60.*^116*y^165 - 4.9142182909662310352196983971580893544021395307708875\
4830054668932813529434715`60.*^116*y^166 + 1.29453064259997419169538656392413\
48181598182855608938383464607266157381259551816`60.*^118*y^167 - 
    1.03178791292196689028961461643980380034164499843340621809249635149647755\
856139351`60.*^119*y^168 + 5.789798270152787617495482230149073433944914821642\
21492414025547760962627831076516`60.*^119*y^169 - 2.4256446531132862157553864\
34808722810114956072204061527144678906497062989971357466`60.*^120*y^170 + 
    6.20695269326937431693162487259287806519514581997739728014776860357944698\
7115048194`60.*^120*y^171 + 9.57052343190507928191393021654130908165757833059\
0491385425504511528535503810365874`60.*^120*y^172 - 
    2.53421845644450673565417125518964859852152668065413472979770042474841503\
692362342605`60.*^122*y^173 + 2.021282685666924489488055041555492272629544237\
92543642561086564867691510185655837936`60.*^123*y^174 - 
    1.13472093461869558205501347940321744624522735740080690023251476040102504\
85743232331412`60.*^124*y^175 + 4.7562219405131136803207252672838493362477426\
103095488007913625682248791105793115799388`60.*^124*y^176 - 
    1.21843094839940564751017802165576372542733635544360988145107634033671734\
620923245912169`60.*^125*y^177 - 1.865041222994584489634749843120304475562388\
82776663674344801306101281187290669796226674`60.*^125*y^178 + 
    4.96278353485260450356230189073558874204407300481292890048879588996429195\
9125496020523581`60.*^126*y^179 - 3.96090582137523234469347370696952955270521\
32129925390627885016350074236550835815617224444`60.*^127*y^180 + 
    2.2245060152094260192733567780144385273251591741664465555775134828109797`\
60.*^128*y^181 - 
    9.3283053920602093016436695720473339620888916282643711619661256586765119`\
60.*^128*y^182 + 
    2.39220804087608412840665166689506683022861473645166230325707672978663028`\
60.*^129*y^183 + 
    3.63654695834415892256531453724776617945401560149507673962201261194987458`\
60.*^129*y^184 - 
    9.72170368569590081722565758746498130654684783586160978755474626012166611\
1`60.*^130*y^185 + 
    7.76391356899188061574109151044994743529628839907383601876984711811746776\
11`60.*^131*y^186 - 
    4.36200301794404179227467737493244968978709336071315860347519548989417293\
226`60.*^132*y^187 + 
    1.82995030525875702052715474940524115242261607706771567288027346568681799\
1991`60.*^133*y^188 - 
    4.69748509689270147508761985347356926301413990984830833082028797992324863\
4356`60.*^133*y^189 - 
    7.09442425540866494762004305624138646847989448349248060570264094190598871\
3792`60.*^133*y^190 + 1.90494761131693100894286768669792832106455906368503294\
814729102425051502477222`60.*^135*y^191 - 1.522211198155047859751496747070885\
988506490435247577195441112208083775337661701`60.*^136*y^192 + 
    8.55532475888549855204946638831307895168476558018473971487556017156153388\
0829379`60.*^136*y^193 - 3.59056752303732089562158789970433823321479966887612\
4569678360971804047675410727`60.*^137*y^194 + 9.22558856421180271587761380758\
83935439238366321358913444427264754467997957855173`60.*^137*y^195 + 
    1.38469383994793678469702750227695730692057282943148161352237140809631896\
5373382`60.*^138*y^196 - 3.73367540590559041030212220982468541689499357452944\
2463491968329770226113441514653`60.*^139*y^197 + 2.98516093821060215876103274\
11819898957870039128195435873847875969994231725801018299`60.*^140*y^198 - 
    1.67832718778373566991904780978203711376240211223046379460020930062204354\
518007703532`60.*^141*y^199 + 7.046387700206694939513345463535659570025357719\
08981072427952413926756160008690562791`60.*^141*y^200) + 
  ls^4*(467.36664066008256141637911718424943820755535848433782547364160269440\
330162124141`60. - 8.15774032398928838133127525947943501870157142416452036785\
774925709029068606956`60./y + 1129.887857630913114404257848479651270481117261\
61070649851625653337451103274612085`60.*y + 1082.5904416111813074120285308977\
2344123651166450571249087140330005185902488965225`60.*y^2 + 
    772.781674762477892345457832642324418544253760010214242597267833832332941\
38525041`60.*y^3 - 4414.96954706477502981576540351596725547714576365287359641\
672339445053955101479275`60.*y^4 - 19780.022476252297310674705340002740331015\
76995355586029602235447025592328799062509`60.*y^5 - 
    52317.7807119173740013761962567895914223226324189884881445489003493540012\
8813419436`60.*y^6 - 803246.0430414337606497382404988469435518087961622528355\
6756079577537160443758933712`60.*y^7 - 1.267994996726294992511574646373543134\
30063687959854170913431237002058637828659506113`60.*^6*y^8 - 
    1.71471898364473310720099359763905184532034301188100225780833887761372195\
0122225533082`60.*^7*y^9 - 5.043830946276703664205511016554201469017633452081\
585236855736318131751528281883801366`60.*^7*y^10 - 
    2.47912962378908663203262560322344246233529365774393028531285897479622532\
71500881856325`60.*^8*y^11 - 1.6249880095451291523098674968602384946494373865\
3526820340991907256526716889060112079839`60.*^9*y^12 - 
    3.03820110445707215072665806605869242975967911852732703089378547634316250\
509527221043398`60.*^9*y^13 - 3.569307653881516829058930658210857428380253146\
935321827067506201432857894894520186255992`60.*^10*y^14 - 
    7.59026830213247369972767356626532065067374947548816935652687070615539307\
7836071985089827`60.*^10*y^15 - 4.4343492620620570176467957936229357827409809\
321794179460905770782083403760930472740376399`60.*^11*y^16 - 
    3.0697577582805660711462993250237432649908586829143704020796802099612674`\
60.*^12*y^17 + 3.152748114924462465106004580285022503368442927918532586571836\
919073984711615059939078093`60.*^11*y^18 - 
    9.00999173392607531741508192844328268320625555523341268322239794316330871`\
60.*^13*y^19 + 
    8.78168426041492764155604831617083091542560858127237765289765771060066743`\
60.*^13*y^20 - 
    1.49463544045687855887451989151383806969606417049433440592271477549424176\
91`60.*^15*y^21 - 
    1.65247084010419927048776613818724511686911574484024926872515852500994798\
13`60.*^15*y^22 - 
    1.53708088964840187215640186643005674146547484803426177575658768611101455\
22`60.*^15*y^23 - 
    1.67676237048526944170194259926149257367207415180634999475552399862867139\
1888`60.*^17*y^24 + 
    5.51424035046610647275911179397400600676420478001999133722538012438010063\
9102`60.*^17*y^25 - 4.4853159045752689351645212974506127774834016827294869244\
973743007900825628588`60.*^18*y^26 + 8.36265110772019984968724628699043143087\
70651739129229709972083959386085548099`60.*^18*y^27 - 
    2.67714209329496515102479630491102404324386260470296135283167415297480445\
429324`60.*^19*y^28 - 2.76133521006816875307374684317760270706877552895404016\
0743029791241908869507185`60.*^20*y^29 + 1.9384900925152119791051254054116390\
054395523397081089125496892455064177124569539`60.*^21*y^30 - 
    1.50832054415784481035283130454317222866833053458981005315114883524571784\
577862606`60.*^22*y^31 + 6.22878846998776665921442492164422206352688187540815\
197537882064418144066949252518`60.*^22*y^32 - 2.45757239107250271980310228130\
0287740300026756265346061551547192535508867921917499`60.*^23*y^33 + 
    1.92027899060816257017381406757351614476759973156595268037228706836589523\
9975274584`60.*^23*y^34 + 3.2413293415870552579339625645799073249969692316964\
175214233199832859208007509421073`60.*^24*y^35 - 3.99619122619657177980834694\
586396988698792462126023799727112210800580095717975515801`60.*^25*y^36 + 
    2.44472953490938001441739258832864558932962139810817278849984957175335439\
5156589974621`60.*^26*y^37 - 1.2262198866597745310024250619082254211272467286\
74541794438709162470391072284014718662`60.*^27*y^38 + 
    4.03217231022035648801133905245691437726612171223884680403940867761308224\
56314180332989`60.*^27*y^39 - 5.288951138925468877652057774809566421496736463\
8853211404443870491555332413436656470389`60.*^27*y^40 - 
    6.68527988026741478279075900016364260752070834402408936083187341848981594\
001980820955308`60.*^28*y^41 + 7.06429813617512483661531544452031152297748601\
520072464833145601505296726445930865229824`60.*^29*y^42 - 
    4.65552420612928555237664326851857750741205498523281581367956442840714317\
36741752314021601`60.*^30*y^43 + 
    2.231973626717078658525005545568782437951907523681094096466075038098226`6\
0.*^31*y^44 - 
    7.784450817143133275395048354558312871100692783432781402616312633709783`6\
0.*^31*y^45 + 
    9.426586594684121516468368706375165317742802422423422566648973574989898`6\
0.*^31*y^46 + 
    1.19051101024984470546488265466813743627356534751710432372214807162074925`\
60.*^33*y^47 - 
    1.32831809955527023861017288449611480411591327651580144977267112831205263\
2`60.*^34*y^48 + 
    8.64684786888304329880000721252202543958258013858351657245038794296094471\
4`60.*^34*y^49 - 
    4.21916112846044775924199856325832251923251936821224214138001588685500135\
78`60.*^35*y^50 + 
    1.46096621126919325355693241338695975718410617694600085533487333700441995\
24`60.*^36*y^51 - 
    1.86865677514450417943706591204864897009722843890180770065043993471035850\
108`60.*^36*y^52 - 
    2.23757007047472281723647828739042543085184702473559625968564076829390034\
3496`60.*^37*y^53 + 2.4936016475214831109177286560367169782213568308112995287\
750960270699983112843`60.*^38*y^54 - 1.63754205691559901314357425810858960945\
273185667966758583132592695552145373725`60.*^39*y^55 + 
    7.99361342865900411499496388706221822254261967360256409322992378693129671\
090794`60.*^39*y^56 - 2.79021114536617233773754311384207581702167969727098651\
6114749885609064486330957`60.*^40*y^57 + 3.6230499678280724160696372070509472\
26581759471973869972730617237792807288104379`60.*^40*y^58 + 
    4.19996244510892594558534214681941957026055459130867503560867434778318311\
10728838`60.*^41*y^59 - 4.732663034651850694358511678225733804964541777539522\
29656804360963522306384122326`60.*^42*y^60 + 3.115767464477158515309144930882\
453545579952523785029213093346309667071223827844315`60.*^43*y^61 - 
    1.52676841690935068426914957012307367716418279693592532400121544342195435\
66212022057`60.*^44*y^62 + 5.346510569178870928290360899173255919159388838017\
0131408603659291631420662860159498`60.*^44*y^63 - 7.0829466878054279572817749\
451854273854279017810334750690629163974318590796259657525`60.*^44*y^64 - 
    7.95974106714938676061105562094851585948810833007133665262306537673996924\
71602730578`60.*^45*y^65 + 9.028859606474941123228256615338714122279652298071\
418409091216615052316443804797850929`60.*^46*y^66 - 
    5.96384714150960012759661611931965519125257315278125392322832579681967196\
79610571751574`60.*^47*y^67 + 2.929256455544876318675896945716570827962564421\
27624759186501817005345729774525794948602`60.*^48*y^68 - 
    1.02946224196167690671926369276465524347303017506551449866305937307719603\
2691574946367983`60.*^49*y^69 + 1.3848847589594206482754199790049589574461135\
20540432936267599717283830107886156238901679`60.*^49*y^70 + 
    1.51591599789849955619914950381033249060290604641332856280031833572393863\
28408486948049472`60.*^50*y^71 - 
    1.7307769325797449116390736768441621254888095587006829739756361892021049`\
60.*^51*y^72 + 
    1.14614473888178822843615249814749961577330418746326844178190620351205898`\
60.*^52*y^73 - 
    5.64196916007497684124300292353677185653299739993857665443573237888423612`\
60.*^52*y^74 + 
    1.98853763777351632514001666777771853330583052292758379804202841748409285\
3`60.*^53*y^75 - 
    2.71179866325111315375530005709149342183846349800288607551751539906297120\
1`60.*^53*y^76 - 
    2.90016080010185930737716981122818391102518915493060754503124188512323215\
74`60.*^54*y^77 + 
    3.32977590443111053257196621198696640330745728416259256742658952605123957\
213`60.*^55*y^78 - 
    2.21003890771805148418648949297185797211981920078941808872339030882333571\
2442`60.*^56*y^79 + 1.0899308345036863671137049493407650238465627232312502923\
591856133258680571049`60.*^57*y^80 - 3.85131222994967401584157044703042611577\
77516140864586450479923180487446083238`60.*^57*y^81 + 
    5.31428428680352573633030540406374802876324062913506736045993227544171560\
88728`60.*^57*y^82 + 5.568002675414788105978357132117101793385311766732038026\
46387205107813592603223`60.*^58*y^83 - 6.424952453958432792775003177762102464\
725788357761375647247487763737152743336847`60.*^59*y^84 + 
    4.27278895207629445418676171904944101681097296808683255918354829669279758\
00104323`60.*^60*y^85 - 2.110667304505616050742364578392748614105602415975630\
3118500332995933841435436881`60.*^61*y^86 + 7.4747312781520219717927756250815\
1696650457272976880891798462310879410769777301156`60.*^61*y^87 - 
    1.04215077343064776741563764079484165004993684088479326460854552400165563\
3378154608`60.*^62*y^88 - 1.0721376878869333235348331566696220319711183035649\
314034942020496153160934621752581`60.*^63*y^89 + 1.24270401343642256420753570\
999734387447875420284834726819558766166892396402823555315`60.*^64*y^90 - 
    8.27879452521434507507890850803277795264213219899124607318944046432453995\
184380054413`60.*^64*y^91 + 4.09542087032256112569537899654255765627110314035\
5541494249784381707348373043640743207`60.*^65*y^92 - 
    1.45321472438148086407686742313211021252482465507192708879485957721863614\
95139622113299`60.*^66*y^93 + 2.044766367512453267630049334088564355416299411\
7104677094882473247637116789876646293977`60.*^66*y^94 + 
    2.06946582840490350175151364570358797590099681618601345060285341039991184\
125306883241893`60.*^67*y^95 - 2.40841004212960826831408984016753545173730258\
8874756522150028051315877660234991461855575`60.*^68*y^96 + 
    1.60695487463542440704000424808564746424983191606618816991624705346649593\
75`60.*^69*y^97 - 
    7.959541907576422317865590041120971070644829810900678825465884920389736`6\
0.*^69*y^98 + 
    2.8293139533881399934721108762597038399636213565385544230215817645746421`\
60.*^70*y^99 - 
    4.0136617952523331410179362579701585386507441980427740433677533198718606`\
60.*^70*y^100 - 
    4.00272614612817936781133099009018937266992206564738418485430439205174317`\
60.*^71*y^101 + 
    4.67538695536030481851663925433607322563324231937564396921700395669618964\
7`60.*^72*y^102 - 
    3.12388024371015554144454784495541977858489176756731572940528093623582835\
2`60.*^73*y^103 + 
    1.54907564735683237634000345729675128337698597311390194550598897676445866\
433`60.*^74*y^104 - 
    5.51504132457940156827715552357158418712079539193927968501440122223760356\
122`60.*^74*y^105 + 
    7.88110417610941669145147732985008240088023986483881179278856918133724941\
515`60.*^74*y^106 + 
    7.75549322372526197926747505075189063695123869733827227920686469699944664\
7933`60.*^75*y^107 - 9.089034930787897075949687746422055700134660604047015543\
9168624225248577843428`60.*^76*y^108 + 6.080486437764674272049812262786760573\
71257321353445345871232113381836734109067`60.*^77*y^109 - 
    3.01828643356802864363199909935571276783912106501943361531658221013716564\
6666785`60.*^78*y^110 + 1.076099737347331794794200046659666139781191154693898\
5346016362300627622639996731`60.*^79*y^111 - 1.547948171836941483535200217867\
567054103109971147175190808271397497872644421365`60.*^79*y^112 - 
    1.50491106447200209225667125882819289796604431029805684521937638230251517\
436278296`60.*^80*y^113 + 1.7690554527684093460919334443077348125656220636769\
21462296369062463203922273059571`60.*^81*y^114 - 1.18482570700257259340759807\
08974522807849115664903319421185597970187679926082555796`60.*^82*y^115 + 
    5.88677922454273048175871935078313783390624325886834989711424472884386056\
21565819139`60.*^82*y^116 - 2.10149366805893985786959693104506191226826575701\
718852679459515543543883951712546749`60.*^83*y^117 + 
    3.04108338858164879266473076251967898273881490427393660909785407717049198\
327207556036`60.*^83*y^118 + 2.9239622738658399324316823594011342343092974281\
4118601447794037396861012960911100076`60.*^84*y^119 - 
    3.44679676827489065253830916005348934694149303914248138662202043543180220\
49801020862699`60.*^85*y^120 + 2.31087722702328193782547177045672416895198800\
844419979370358615761841157795651243754283`60.*^86*y^121 - 
    1.14911767238105937719384268484807331310247049449149094270598449251279778\
5833200556677474`60.*^87*y^122 + 4.106985741573495769494673761885354072692911\
992240047789581387414592651386342891824611328`60.*^87*y^123 - 
    5.97567042194488126056969465987343310953067984281700430411400211586852178\
982902324789248`60.*^87*y^124 - 5.6874724192041824923745278225769638678009298\
758053996339003590470071267950828375404183552`60.*^88*y^125 + 
    6.7217216632458886899002907485752852574208484222385847247656861796174033`\
60.*^89*y^126 - 
    4.51077698064825190243535750005228934597854797785049537397762304502126508`\
60.*^90*y^127 + 
    2.24476769358231231660630808602362056971861137727567131292224902296735261\
4`60.*^91*y^128 - 
    8.03146856201691208076985296191722443168146135602647480856233878188132260\
9`60.*^91*y^129 + 
    1.17440633280135121489988504297705667833282492175835038915317674722897354\
84`60.*^92*y^130 + 
    1.10736993841086999605380706388423433429065788698058960972778450607455202\
805`60.*^93*y^131 - 
    1.31185626898711608329603421597885942736531236444600412317460040182416330\
1672`60.*^94*y^132 + 
    8.81115772670321902962614694306956151221993803482259581794360895213195008\
9295`60.*^94*y^133 - 4.387908356809426573700872237902555852622800399588170769\
5264998864186964964805`60.*^95*y^134 + 1.571476374843326059082390042132279803\
02426886092390744914947137506961319449714`60.*^96*y^135 - 
    2.30841070678241068795436454625119434981989283652710914601049839404173895\
181798`60.*^96*y^136 - 2.1579484069617037466162383369659339294152994359188679\
68256146289069811800450013`60.*^97*y^137 + 2.56207151525283197166145383065866\
38853033604719042495063436019669375561951982658`60.*^98*y^138 - 
    1.72220220333133975790708406717431748271662329967457856755911522544633794\
106374249`60.*^99*y^139 + 8.5820043685933657881616131748490677907407433836410\
4320724281010009261508820192126`60.*^99*y^140 - 3.076324749332445476978336549\
013355444304828255166389997774034227526265492736869293`60.*^100*y^141 + 
    4.53797537455377444263314433921790977212484641399733673131673353007257202\
8094811687`60.*^100*y^142 + 4.20844013522428594587117656272698848446277464170\
72047097641653936363096666430914772`60.*^101*y^143 - 
    5.00680189445194978827615114435405895436439045763030240546789892361046359\
547283163527`60.*^102*y^144 + 3.368008364555292849998487611608634521287816571\
307033435245782786971844667552097296507`60.*^103*y^145 - 
    1.67933027831832519831663103025149867300935284541555780448185394922891232\
82286009465079`60.*^104*y^146 + 6.0248040582358657057594705832430574194606079\
011640727243398841957139955241410959914396`60.*^104*y^147 - 
    8.92192262469917281559655674397098732420655573918104556239667943700556055\
39703728258606`60.*^104*y^148 - 8.2128951692284850240327379390936141301030095\
4818539313539984332736201439930003210039088`60.*^105*y^149 + 
    9.78957705359700526163086256961146166003404894748834345871317233222912968\
1909000861384704`60.*^106*y^150 - 6.58981368656707630338290768528496650790557\
51720535066479726840081439715943122840613552128`60.*^107*y^151 + 
    3.287571711290063195454458460570032030911110121710472768363297182594495`6\
0.*^108*y^152 - 
    1.1803719771567695672968708370403458991025462167064418299488185380954524`\
60.*^109*y^153 + 
    1.7542687146887317163999980051314613234286898818568485602636173123948534`\
60.*^109*y^154 + 
    1.60374362077816108681203630417366959696636124595360503486683296661548678`\
60.*^110*y^155 - 
    1.91503331982875793920239233288719771425183873289581988240386456920597429`\
60.*^111*y^156 + 
    1.28991495151793949007960541416560285263795328846547414539713270150618631\
95`60.*^112*y^157 - 
    6.43850695503640164288247599947672325196585291602353872966330479344940889\
77`60.*^112*y^158 + 
    2.31335329250182726846419401991153521841206269061927982593721614276953089\
683`60.*^113*y^159 - 
    3.44961131532413493640758917063493989554959722103094314655285862861652435\
836`60.*^113*y^160 - 
    3.13335779235725905696962596011473925229093532329690842393728902863146490\
0902`60.*^114*y^161 + 3.74779404701871344735594874253523408522290372339641722\
04712158547028849742747`60.*^115*y^162 - 2.5259062236095523815207108178091685\
4097473618746061914902550741066367449128256`60.*^116*y^163 + 
    1.26138582838363733826562200258601222547252353358599805064483014233966574\
4036424`60.*^117*y^164 - 4.53520154234206670549368928832296309340536121995311\
8180576433143644050580604704`60.*^117*y^165 + 6.78385231443130368056148487809\
6718920307406427855225730142029324213164517556142`60.*^117*y^166 + 
    6.12488423198963314610302829325982704658695023557615472329119921834588050\
46279437`60.*^118*y^167 - 7.3374158361527178762770520416220195085130256816270\
2778216875035264093147389936636`60.*^119*y^168 + 4.94794078161621001051183079\
9104431099640826827536069216992995977764787904781475674`60.*^120*y^169 - 
    2.47199753882838490473960319575188996268260914685894481694084726045428973\
49111818103`60.*^121*y^170 + 8.8934310860316264263442514620552901418638208516\
61002142645244523825085092380191836`60.*^121*y^171 - 
    1.33417008988766989610952155104584348504456442324992790105867006199137795\
304152211931`60.*^122*y^172 - 1.197782941020916401280794022735644776414963683\
130426848252903619478584474986499833917`60.*^123*y^173 + 
    1.43701769889307814196974916309746098910949569755137959314602941306510903\
57264423267601`60.*^124*y^174 - 9.6954516642993854004547961423960061041857782\
090308108858708756337652745072198736392541`60.*^124*y^175 + 
    4.84587192619252303858703803610934471757775226607429940931156538989830532\
72318411608865`60.*^125*y^176 - 1.7444099564897330460610807023546188349488811\
61996858436025488209567608601192810462515496`60.*^126*y^177 + 
    2.62404658671666371689482458895412810813240795398894323186065009125371806\
3581718831079499`60.*^126*y^178 + 2.34332626079847299932507122299182329514738\
03684625875081734850297291368778674709481245689`60.*^127*y^179 - 
    2.8152585837582494894062900629533196771631909377633081208967053963920633`\
60.*^128*y^180 + 
    1.90035580521750342466555569943623742871308100563101504561224202363804549`\
60.*^129*y^181 - 
    9.50184316432159785316238927910622061928489421788133109823219088523889217`\
60.*^129*y^182 + 
    3.42234709717646414324952070149717186712602594743985635632197359993646573\
1`60.*^130*y^183 - 
    5.16124841037393098555353462425288296890305258854788156990102354734244915\
1`60.*^130*y^184 - 
    4.58612635259044759736575230127231474666352378722135531432746935645068976\
81`60.*^131*y^185 + 
    5.51694991837500665820778045769917799753595605368811831120183869774562460\
451`60.*^132*y^186 - 
    3.72575041001601264025920104061929603132264978492997291922833731455375228\
5239`60.*^133*y^187 + 1.86356900812876075492059252115354899040686939187386995\
85122731634229002122504`60.*^134*y^188 - 6.7156324233077036599366559256667335\
960534619364062385721597871499578204609216`60.*^134*y^189 + 
    1.01521627377265859477196078821600404214565596370840628181328278098596973\
528896`60.*^135*y^190 + 8.978503719367024446579858739709659674299945283513070\
21225586504490709119763262`60.*^135*y^191 - 1.0814171585392901588853715909914\
183944970684254819895136985969309805517878616999`60.*^137*y^192 + 
    7.30625028249995663986094241057618287388063880110205381174532572035637046\
48523176`60.*^137*y^193 - 3.6557433414400463499326105032046611914020153575069\
1622127249108769876284979668184`60.*^138*y^194 + 1.31804214563820670089784145\
418092558037092979475350482260672404257217933136851474`60.*^139*y^195 - 
    1.99701336331416431279975829400133099861340495581307365753668859507092212\
4449800749`60.*^139*y^196 - 1.75830525502445110862368300614302245226782530970\
71296445010760109821142165775255102`60.*^140*y^197 + 
    2.12026970496620516343352572792921627973521030511540865320044504924629675\
734975367667`60.*^141*y^198 - 1.433073400374262396381823077940469260671695673\
856110555842753815010063638006372263421`60.*^142*y^199 + 
    7.17282885292107216945838961259608365772456458580932496430973917218335898\
3937631037403`60.*^142*y^200)}


==> anc/S_numexpan_CA2CF1_s0.m <==
{-44558.408677494476307443518665307396089222203604573272021094704365792574031\
47757562`60. + 17998.95560081756131426194379684333984004938481443330444006398\
997354423007722231373`60.*y + 18.74534991921819693540278225025029570929282427\
222976426334175310952678048875173`60.*y^2 - 5.3395954603307023970345191647521\
2784715534930913250738775255877922112169967403`60.*y^3 - 
  1.2862291985878457122144836217988545782837699056152926237937900486672900389\
5266`60.*y^4 - 0.309872708146934244844319809806408381249459792888916278237062\
37861148400676764`60.*y^5 - 0.07382589060711662247341489878827551200329492647\
384848002662088580418116783431`60.*y^6 - 0.0174524527484389785549072924538469\
1746928586503972957534169328509520535233436`60.*y^7 - 
  0.0041118217115020706428285418894306838969920255862882934608596082751363502\
6398`60.*y^8 - 0.000968124777668135740930594877376419655531902095298451224321\
48317270753770175`60.*y^9 - 0.00022813733605446990513502720023609594583575260\
348191688167873990758073714162`60.*y^10 - 0.000053846940981866230330572386471\
22901816474041809627886623331454864105308464`60.*y^11 - 
  0.0000127344537891368316469361259567600998276716509435834313139814202907213\
3161`60.*y^12 - 
  3.01794915175412184612371249449560131487459639880541821030302252525033265`6\
0.*^-6*y^13 - 
  7.1673797237542969811349023802308467648245658277834040383102440025875358`60.\
*^-7*y^14 - 
  1.705697374910519171293864121562693635465878878834940554774252010436517`60.\
*^-7*y^15 - 4.067226010913311429521729705029002986128861855661330409339523148\
0244243275999441833525995`60.*^-8*y^16 - 9.7163800742511032347135450630315371\
8840647185534541851801101240745529245459326142597703`60.*^-9*y^17 - 
  2.3252708856094924469593419218119965285672004170810535344256628642667764941\
82680276710406`60.*^-9*y^18 - 5.573896557745642913287414366829891162111536290\
90008627013022825859333635884062805313167`60.*^-10*y^19 - 
  1.3381837211795664304409357373208162251321416354177829762869066888401068351\
0229657607917`60.*^-10*y^20 - 3.217375314541999692159073552034670107039989788\
6268377187097577132070559241430954466992`60.*^-11*y^21 - 
  7.7459959847276327700875646352724470368075987046808617899209679481648514411\
5981992645`60.*^-12*y^22 - 1.867263480134398823311575859786109046107668835052\
05598058621302207584830037841769484`60.*^-12*y^23 - 
  4.5066384933448735171968382825786208374663571027492734758123330836433740111\
1572439325`60.*^-13*y^24 - 1.088898076682828757134065443220162177372856010010\
41013844975053329478065460201025292`60.*^-13*y^25 - 
  2.6337841864525275495367443245614620267414732925213221833411693191388308929\
728419852`60.*^-14*y^26 - 6.3768310102485412967148243615834545849580001863563\
90676860956614698410711619901032`60.*^-15*y^27 - 
  1.5453853821949356388774461365691034083526652516297652118902776580696550553\
55954537`60.*^-15*y^28 - 3.74846247932218422748095267317096072238034480489330\
865264466845956966269649456707`60.*^-16*y^29 - 9.0998253525580143074744440883\
038119893688173468745063773413068934430101096546497`60.*^-17*y^30 - 
  2.2108388926999811215140396543592306430823174625900167887545033768650043544\
385086`60.*^-17*y^31 - 5.3753575267046696508964594417850331424767149883419440\
22973115682368974552484646`60.*^-18*y^32 - 1.30787795695039616868695894728622\
9074165063134054808029960609086358073621675387`60.*^-18*y^33 - 
  3.1843534895949265539892628424127754046430439847998805040884757516702330024\
1952`60.*^-19*y^34 - 7.758096613454890077059363919660646634743453097125918893\
0907055945529940822981`60.*^-20*y^35 - 1.891279101932239337021296098069022325\
0772034582234619158565841473964468947621`60.*^-20*y^36 - 
  4.6132837808500598157649317382697671476656583600584910155054706978326936081\
5`60.*^-21*y^37 - 
  1.1259192238732744575002296358588001305300670566228164924688029445132338219\
17`60.*^-21*y^38 - 
  2.7493877111383183682891697388483696140245523455639958036150729093413000798`\
60.*^-22*y^39 - 
  6.7171693854358467562752198552555686988149009286686022325771858606319490756`\
60.*^-23*y^40 - 
  1.641907493207024152390281230762767500564021094314247240796542017951744853`\
60.*^-23*y^41 - 
  4.015265284666285304927060426541858553766775714025524230968563402694786707`\
60.*^-24*y^42 - 
  9.82368939092040964519145196314261158559974556073914972645772466261408723`6\
0.*^-25*y^43 - 
  2.40448441003242475746509825927416879001624910509749112310118030533473377`6\
0.*^-25*y^44 - 
  5.8877434981368705999592251963140072228597090342728861234116364014742593`60.\
*^-26*y^45 - 
  1.4422760943640235379496795079775364217013958132930867363621790614832427`60.\
*^-26*y^46 - 
  3.534385907501324588870670349072697719291081959633355335214505022164807`60.\
*^-27*y^47 - 
  8.66441735379078008734992408205884847882533392931940421506791889068288`59.2\
32117997382616*^-28*y^48 - 
  2.12480329887093144530657982757447074522618929047047662900787095795811`58.3\
3887954515572*^-28*y^49 - 
  5.2125054847619978619587091899240998447377702772752904920519264901806`57.44\
541476161552*^-29*y^50 - 
  1.2791382599387174022021943093375100143072400903163801019076158431794`56.55\
173355009472*^-29*y^51 - 
  3.139978287067385029594396043880122801708951747101687701001214907449`55.657\
84518272475*^-30*y^52 - 
  7.71026433873246410999611811339459545185460677188907268607974163557`54.7637\
5835287667*^-31*y^53 - 
  1.89382947254205316205474991165203903346963525885614429739118902324`53.8694\
8122228751*^-31*y^54 - 
  4.6530443380478439785770349769746114979431044116302342665397652765`52.97502\
146346172*^-32*y^55 - 
  1.1435474023558306180968233761829984545419000919691439384877115616`52.08038\
629793127*^-32*y^56 - 
  2.811175457029888677565633932545567671554846173979823134085980618`51.185582\
530839184*^-33*y^57 - 
  6.91249539883056237700535597614383073060562890602717101308701774`50.2906165\
8227044*^-34*y^58 - 
  1.70016618008953707816950382288873546536243095238619916037517913`49.3954945\
15687716*^-34*y^59 - 
  4.1826753761906065122765325038610958695114858053991179474827238`48.50022206\
378996*^-35*y^60 - 
  1.0292479741163241377294693599352884187564260584721135980839535`47.60480465\
2068445*^-35*y^61 - 
  2.533295806571188592756633925523709878802223146809058202257211`46.709247420\
30307*^-36*y^62 - 
  6.23661437646916982609804195422732642723158055479286783028009`45.8135552422\
11514*^-37*y^63 - 
  1.5356993155422475170035814002162045002490923314332448057642`44.91773274343\
836*^-37*y^64 - 
  3.7822926519430619196856357790841109778656472452684413622035`44.02178431805\
0386*^-38*y^65 - 
  9.317365795826011606419070960057074210743732761646007629178`43.125714143684\
39*^-39*y^66 - 
  2.295714026470539299883724067897668010700758770229451520651`42.229526195477\
34*^-39*y^67 - 
  5.65752784811695986648437122257088953241490825683360030552`41.3332242588950\
6*^-40*y^68 - 
  1.39449713210274945201795751293728820381358292789627093898`40.4368119415618\
14*^-40*y^69 - 
  3.4378616420953622215640343774248116036561347032106467662`39.54029268418311\
*^-41*y^70 - 
  8.476897345180293377702000924740945744417355977537368483`38.643669770643854\
*^-42*y^71 - 
  2.0905531411857629050418251040082408420704435632879136`37.74694633735546*^-\
42*y^72 - 
  5.15655117300897840823268702217420967553237966510964069`36.850125381917664*^\
-43*y^73 - 
  1.27212395914536723867296774155052560350422479528542878`35.95320977115493*^\
-43*y^74 - 
  3.1388439772158749263097334768758441854777645252848636`35.0562022485805*^-44\
*y^75 - 
  7.74601803737751510696063680766647402234413173984831`34.159105441336514*^-45\
*y^76 - 
  1.911851265412862806269379553525409740008322197847144`33.261921866653445*^-\
45*y^77 - 
  4.71948847602968377966722768721234257752436546594118`32.364653937868624*^-46\
*y^78 - 
  1.16519723869257605067260318084932381067330011536311`31.467303970038902*^-46\
*y^79 - 
  2.8771742757015409710362280568813281364549976300696`30.569874185180616*^-47*
   y^80 - 
  7.105483952091528230120085849994425185829003596235`29.672366717165215*^-48*
   y^81 - 
  1.755013840588449617384652174281959096132389375869`28.774783616298237*^-48*
   y^82 - 
  4.33536313870652730356624272857518920951234910673`27.877126853605038*^-49*
   y^83 - 
  1.07109298744232648759058487076974663693674653863`26.979398324846215*^-49*
   y^84 - 
  2.6465760782679378500668766210711609409946986148`26.081599854282512*^-50*
   y^85 - 
  6.540273247598045108395386236124130910167250931`25.183733198207875*^-51*
   y^86 - 
  1.616443536086066019016206052432102959822868025`24.28580004826717*^-51*
   y^87 - 3.99555569544418499121486206028266721033084`23.38780203457492*^-52*
   y^88 - 
  9.8774479086563110833562246932229425848456632`22.48974072864827*^-53*y^89 - 
  2.4420927586061116476723287793619058888589498`21.591617646168004*^-53*
   y^90 - 6.038490464362768211204284473459320548733169`20.69343424957915*^-54*
   y^91 - 
  1.493284093772640147415128837037266384644684`19.795191950542314*^-54*y^92 - 
  3.69320447498752133915189822530644946506274`18.896892112245933*^-55*y^93 - 
  9.1350344722008518020048029082990845186981`17.99853605158884*^-56*y^94 - 
  2.2597585748150274652430739393980672543752`17.10012504124164*^-56*y^95 - 
  5.590594964828535171209300463869368448082`16.20166031159483*^-57*y^96 - 
  1.383239215421257827482157642662801053787`15.303143052601415*^-57*y^97 - 
  3.42278014221432881057278157627998023288`14.40457441552015*^-58*y^98 - 
  8.47036947432969086132999134393083513`13.505955514566445*^-59*y^99}


==> anc/S_numexpan_CA2CF1_s12.m <==
{(171182.33129868359394541240961912446525719119800107179806131017329669384953\
855191921`60.150501505095654 + 1349.39327742434961839824744944097667758346455\
66364873426665616397207243805489868`58.04718111064534*I) - 
  (17706.03267118079731598325987855529467011798921582832638116159921680981972\
792751353`60.148523728886246 - 1699.43852508805767965158932923463178346133704\
669721792695988704545982683556311645`59.13070792682364*I)*y + 
  (208.4853982884840759620363654476559287254919403518637365074392599945959883\
7389837`60.0618660675576 - 148.0353867913211921515567453900595037389404730278\
46527663964408663274145862531`59.913155966674395*I)*y^2 - 
  (1.198927241818580425341392291702791578035382901242461414915104939424620126\
97756`59.058102725388025 + 14.78364812529367241505585987759987545244198918252\
50926407473741998532935584357`60.14909151420327*I)*y^3 - 
  (0.574734809057473488940127380539880751800652996565154048081278744662692924\
56107`59.872630672033665 + 0.925943526614700347363632401526764598835346679257\
00667307659313991342019813485`60.07974767070108*I)*y^4 - 
  (0.068160832994329635315069329044530106271596547862761939328452766858050403\
01552`60.03401742931598 + 0.0574331837369474519777698710874186057813119023012\
9196619439782834651683542258`59.95964543152871*I)*y^5 - 
  (0.006883294756831715729502758209885882372960653990538055588260534274329500\
16623`60.10032557037757 + 0.0035099681517363019464617694140439076926672716582\
1704192559407169729458962316`59.80783237888561*I)*y^6 - 
  (0.000661893871426287393705816503827730017470234543751929617867098904924907\
99382`60.13009083954844 + 0.0002078621437447927488075398180202230454070989455\
4378196619534371889049137718`59.62707788162168*I)*y^7 - 
  (0.000062841656051796999835398326166257435391392440457128166559737201713601\
83535`60.14291774912656 + 0.0000118579150515535874251607839307421373473269919\
1201361392272807828483090545`59.41867846253972*I)*y^8 - 
  (
    5.98104404232989135428424229269376685657901940021693302023437049229213837`\
60.147736135498654*^-6 + 
    6.7877255106195258085181000366206058097009348373060296148505356873638982`\
59.20268340661221*^-7*I)*y^9 - 
  (
    5.7859882943832049175816732195141265779285642912801723326592462150590239`\
60.14912395731763*^-7 + 
    4.638378382690929407398630983320915471494373550963171698977851683741226`5\
9.0531125805972*^-8*I)*y^10 - (5.71537194001488115391089988524153947281990917\
78544676501972046623779289533978980741159776`60.148979217322214*^-8 + 
    4.81504399014027670260730632378100114682494473563887367151256054317281485\
163103435111112`59.07453497821577*^-9*I)*y^11 - 
  (5.833597638485825614825637251976694112612196877576632473756976614469560548\
98008304295406`60.14746361790484*^-9 + 6.939607894480712244950792800467677123\
29093751987835376424702070734848951783920944408354`59.22286207914165*^-10*I)*
   y^12 - (6.1133473426302459627440816798292099022932020166997907709087675304\
1182668396772392146536`60.14386275000739*^-10 + 1.078253159020284164020150968\
8707499305455825446498894367217610728055929199063234710158`59.39030441736358*^\
-10*I)*y^13 - (6.677581876658831593417343299678596165764979600564301826518060\
4003451771133865814684879`60.13806063336009*^-11 + 
    1.62240693467543199091128698508124401688855646864665296654357120867607499\
73632570980514`59.52360120553337*^-11*I)*y^14 - 
  (7.400534753774541648974563441344257491133478763106504807064585719754449365\
573836860684`60.13010608860581*^-12 + 2.3231658434567227253225549019556093744\
65083994101106748872535928767257612690377702353`59.62692319995746*^-12*I)*
   y^15 - (8.6115024967138008817864049755787748017656690774812130849643940283\
6228759770011233894`60.1226794658164*^-13 + 3.1846958085939416847741357232251\
1864262324096523718453656748471447181965852450836297`59.690668490286775*^-13*
     I)*y^16 - (9.83942748184754702614387130626866008219893173909576310000042\
07596068667293310795652`60.11388278311838*^-14 + 4.21791473304937060265493823\
46473163048382705298204001220942549551756783723561665471`59.74601074990815*^-\
14*I)*y^17 - (1.2124852855986941793264498671469032874349747162966114412843959\
265328979626837629343`60.11068560650456*^-14 + 5.4402663413376243482089057338\
17662877354651783641586018097312297562692042143074207`59.76262929183215*^-15*
     I)*y^18 - (1.36961142280524159160576617543219353719056443204733116895566\
768233768434195262156`60.10170716946897*^-15 + 6.8758402540803356557579341835\
5857985918253331230319468724902505876473685428352777`59.80243557822546*^-16*
     I)*y^19 - (1.82243333924494314538924982661780224682967796018176708305427\
370972237024033895271`60.1072634290728*^-16 + 8.55578859898412601408198186852\
05827076085155967321834645910586648635185687193354`59.77887182261634*^-17*I)*
   y^20 - (1.8843535744972390287837641509559212189938636553777637302905678293\
515060074552499`60.09161093603169*^-17 + 1.0519019344482187463955019665440368\
662281059170391848169243668034600740993449977`59.838423793983004*^-17*I)*
   y^21 - (2.9552171675875246291990353678202646568838388352073987021829953338\
59572371498973`60.113108651207206*^-18 + 1.2813166960633306230566092639387531\
80603512841890790083607791098084245923719706`59.75017573539186*^-18*I)*y^22 - 
  (2.277775096402490983431338410051869387540807336013200919456578357817437218\
80546`60.06791996791659*^-19 + 1.54958565828301583593011137239763486703150642\
052755971013344012774350049773785`59.900624715796866*^-19*I)*y^23 - 
  (5.496858584890973338067124620742310841200011007201954524794044163287723968\
402`60.126888288044704*^-20 + 1.863629115478952358922054138934283773023825006\
4948521375809715930970643493239`59.65713321063838*^-20*I)*y^24 - 
  (1.144978342751628678723955534465526208878837970991844198246121368626571628\
395`59.809933403218395*^-21 + 
    2.23172036070685584640600382911105633191994261565283502398718487193222538\
6422`60.09977590679367*^-21*I)*y^25 - 
  (1.296465797631160471638544695741408952687783070093256392228385557614698446\
445`60.14153655750585*^-21 + 
    2.66372290087012108201473477101438304512752824538691669906056894172557648\
393`59.454264537965535*^-22*I)*y^26 + 
  (8.287889143139347702457039040834975338046050202991013287896860622076543347\
3`60.12084265122769*^-23 - 
    3.17137655701336527434237917831774555590110338406455624861457649859093779\
79`59.703646529348255*^-23*I)*y^27 - 
  (4.064583984870765705030062120717120183218367980883029444873257320208019378\
5`60.1486562027883*^-23 + 
    3.76864090107975488341888325469359802704227685980526450189176215261892855\
8`59.115824858367226*^-24*I)*y^28 + 
  (
    5.775430723816514426206007168369649985756870884312455029063131748916576969`\
60.14921688921342*^-24 - 
    4.47210627305340149487280677085343522445796057235156356015004840639834681`\
59.03814462571906*^-25*I)*y^29 - 
  (
    1.581741927420437921021305047107967485042367353177774962069792111177967549`\
60.150271197515686*^-24 + 
    5.3014847050165037986043497098952616938716089302628263933758349237829505`\
58.67553308363365*^-26*I)*y^30 + 
  (
    2.96387576369792018014561441484979375323587136163366970819491336824270282`\
60.15041752509131*^-25 - 
    6.280195517260154265257596999998252489818383889426089683353457142128431`5\
8.476530694210744*^-27*I)*y^31 - 
  (
    6.9163400603085191578559939895966347860568206996164180927579528159727768`\
60.150489898469765*^-26 + 
    7.43606322013887349037049099197040337683923062862139980574914209750565`58\
.18195663350926*^-28*I)*y^32 + 
  (
    1.4335271092827182346094587996432553418557231423083193825264516231250959`\
60.150506811078486*^-26 - 
    8.8021487383653787683072959463799972109912192390224855032449104779052`57.\
93868960380046*^-29*I)*y^33 - (3.19814538535955285015202209942595974724800458\
14100899772951251350529817068115046267107012`60.15051269372549*^-27 + 
    1.04177389695406663305119226824132052867485110233919043536358498548816556\
997256068782084`57.663387962556456*^-29*I)*y^34 + 
  (6.889922216540372129565600904256942488237303607489983371948630778487366327\
843857616040396`60.1505143024593*^-28 - 1.23295244093175164081012462564055457\
9044832432439860475226915484277434891467407094102`57.40324630821063*^-30*I)*
   y^35 - (1.5231022293634118204807505053863675690310235025323301431333872098\
440792374318207863529`60.15051479849625*^-28 + 1.4593000153750252153678418174\
38767333818264214059167356490441637651879667269297397477`57.13193033174092*^-\
31*I)*y^36 + (3.3383978681770639209643466597898544999431013764800151470789637\
3578773026833460633908885`60.15051493969259*^-29 - 
    1.72741321789131575421893248312560434601816969970223879839048733640988302\
138272588889`56.86437308374594*^-32*I)*y^37 - 
  (7.392935250720079495699395680878739020616291591713361423530177203942088124\
3370547269837`60.15051498121455*^-30 + 2.045133857784921074984731871174852699\
4415394408759044647518191604398832154440571607`56.59241981731508*^-33*I)*
   y^38 + (1.6364161457047302925320428170853135684334579431264559950990583228\
082446340396041617163`60.150514993076044*^-30 - 2.421784461351287827984310100\
129052538016478223608509693283703781143388426128400386`56.32075672560903*^-34*
     I)*y^39 - (3.64113705122351006636629587028371546771524731614462223123361\
9195785746795733899652616`60.150514996484354*^-31 + 
    2.86844812651038601073618132008324236723203287624182527316790987130553540\
166589022`56.04692497097496*^-35*I)*y^40 + 
  (8.116591510469089820241295440606094875266169449414347987875193663986875844\
70402772246`60.15051499745134*^-32 - 3.39830096835213859271536931961607618870\
32206531006947015865855612471526116049938`55.772403147234*^-36*I)*y^41 - 
  (1.815568985381716975154181738870832582332895400719180041968312875722835952\
72992958951`60.15051499772515*^-32 + 4.02700689520144782368638696930829523889\
1865603173798980363626718328626066165373`55.49648461568936*^-37*I)*y^42 + 
  (4.070714195439649798444675773409562996639403437816531039233738872467910779\
1187177751`60.15051499780214*^-33 - 4.773186214109865954488741873427643599781\
27125056450568909608371454705914678451`55.219652763764564*^-38*I)*y^43 - 
  (9.152178370572409636902256619884359363750771064397386989646397204967111828\
015823184`60.150514997823684*^-34 + 5.658971627676426667218796149601153099761\
7485434377359940168188348613331208722`54.94172803867163*^-39*I)*y^44 + 
  (2.062510409739252666494149070925971974973918256087776346053712625602218611\
650661715`60.150514997829696*^-34 - 
    6.71066759913358338475832007627890803917105143028776860711077454429161431\
411`54.66288457601741*^-40*I)*y^45 - 
  (4.659152577310010307642932402949193410230475678136433469820787361674697387\
68419538`60.150514997831365*^-35 + 
    7.95953188447166009382473007016496744560040011441471004810385357934078280\
829`54.38309559171903*^-41*I)*y^46 + 
  (1.054810756080106317334192306224859976726157587666648713051170809918461843\
63353098`60.15051499783182*^-35 - 
    9.44270132064750116489103899434899311904824757661455292416021112293605909\
29`54.10243670097538*^-42*I)*y^47 - (2.39319230299711381782816535003692886816\
72687184125369113677050328986602750423088`60.15051499783195*^-36 + 
    1.12042877864340315623794741899971809227883661834789169460585342683053571\
45`53.82092165575616*^-42*I)*y^48 + (5.44083903883616056580624686346302646982\
2258562640437368969838288951684849107967`60.15051499783198*^-37 - 
    1.32966746932869128542924536418259002578705443442629462156414889913204971\
9`53.53859216360945*^-43*I)*y^49 - (1.239391833362279526758603759535613958739\
282946626806096578409786598437088870459`60.150514997831976*^-37 + 
    1.57820495008298011150821586704260041695244232944930138140139917031070394`\
53.2554697688998*^-44*I)*y^50 + (2.828577836099595572119320863366225403188521\
21325939842456730843974773527240354`60.150514997832*^-38 - 
    1.8734213674590588403059261987354721537066554605008358126273739270977507`\
52.971582333087035*^-45*I)*y^51 - (6.4671610354258839165789573439409134907412\
583687937865443663391669090145259165`60.15051499783199*^-39 + 
    2.224071830673558771069146544925290423325732273657314016149948547955843`5\
2.68695013211974*^-46*I)*y^52 + (1.481200214332286967544111540965519098787540\
8780729433729572896144518002639271`60.15051499783199*^-39 - 
    2.64053814004983641331117802262450935211379405518995124305393713684846`52\
.401593676449956*^-47*I)*y^53 - 
  (3.398130868407661234071288835411109709468455938598300340160231696138654175\
845`60.15051499783199*^-40 + 
    3.1351251671247048003795456936932304638373971754978348748062797305026`52.\
11552978181943*^-48*I)*y^54 + 
  (7.808456945764528026750666907703151297288553809119788150689344367069322371\
57`60.15051499783199*^-41 - 
    3.722409373023379053275113937274263165971642499845678351350534732097`51.8\
2877391088197*^-49*I)*y^55 - 
  (1.797064139986070416712893224755839052256777630679513280946234023896921218\
22`60.150514997832*^-41 + 
    4.41964807645426661963344262364986282983040320652667111297938888129`51.54\
133910894435*^-50*I)*y^56 + 
  (4.142006704136655559803682409311986845331777844445501960531796421868107549\
1`60.150514997832*^-42 - 
    5.247259335558434359317427410712752470079037245437759589881405745`51.2532\
3672922353*^-51*I)*y^57 - 
  (
    9.560572765725413856767755316475190866062768546324718480045928862337417164`\
60.15051499783199*^-43 + 
    6.229383689313839943258807735147678187136937695122339460944767931`50.9644\
7616796516*^-52*I)*y^58 + 
  (
    2.209841328362880597153148051691996672759354586588450547404451489368361767`\
60.150514997832*^-43 - 
    7.39454050824045850190218676832716423496142037706529512823557843`50.67506\
509876488*^-53*I)*y^59 - 
  (
    5.11471764185249242997384637136465037137641279596097716779313342566974832`\
60.15051499783199*^-44 + 
    8.7763933153500658597086570022561335894795499801009925373805436`50.385009\
41233604*^-54*I)*y^60 + 
  (
    1.1853482947092267860135728485593570739836298127635884145475958787571834`\
60.15051499783199*^-44 - 
    1.0414640127764024580444162339325290583645672390161014617616303`50.094313\
28631998*^-54*I)*y^61 - 
  (
    2.7505235994584026237565333260427930770286535916667658322184545897869766`\
60.15051499783199*^-45 + 
    1.235604658951117993790365730379712562252195268811184274049015`49.8029791\
5946525*^-55*I)*y^62 + 
  (
    6.390165348605774866068482586769857164432508874556876855542743981892802`6\
0.15051499783199*^-46 - 
    1.46556413431164957603343014241536843307179372626509596972308`49.51100773\
022922*^-56*I)*y^63 - (1.4863436765553048983630578577105526981016136572138644\
7684334342171191028263235142686061251`60.15051499783198*^-46 + 
    1.73780946127604474131086492024287989764818054932860829182963507262741640\
7530231`49.21839791536017*^-57*I)*y^64 + 
  (3.461152262094037585838826086290215695763332902744902821726953508096546187\
6189506784349618`60.15051499783199*^-47 - 2.059930218836948522940587665526395\
58685128709558337014466669238407487409841295`48.925146801426*^-58*I)*y^65 - 
  (8.068654884155201218703885034136931566176804734744503691582284965446485114\
920326810187635`60.15051499783198*^-48 + 2.4408197687385984028443241866050996\
178898053935482338103014525653078269404549`48.631249569887*^-59*I)*y^66 + 
  (1.882980821913451716898883864294991110522787664705871146904449250171517210\
417856368167736`60.150514997832*^-48 - 
    2.89088158234360752203851457060820311352624187755786539830552445665436905\
0448`48.336699403324616*^-60*I)*y^67 - 
  (4.398868599949386270745316268120318920647345510515290120071238937237971882\
09269043463633`60.15051499783198*^-49 + 
    3.42226280102501301530814843824376310360630552548045366210710942431510198\
549`48.041487365267045*^-61*I)*y^68 + 
  (1.028662845323631825208547928335976105360419482518373087073213855619264738\
37248183253279`60.15051499783199*^-49 - 
    4.04911684081076429796276242983283770666124146186401810624208484267928536\
9`47.74560225306332*^-62*I)*y^69 - (2.407849356681945285309081472045322736744\
5032389382580645553273278823701164510825334191`60.150514997832*^-50 + 
    4.78789627170927532882456913360594121722581409896650763451379806253294216`\
47.44903041833009*^-63*I)*y^70 + (5.64153829224628271659768402681615849806415\
788412240371028864346980225022458647511141`60.150514997832*^-51 - 
    5.65767626202307554365321889141644692330622015608901761315187782245117053`\
47.1517555506076*^-64*I)*y^71 - (1.323018852053257121725519036625170175776106\
304535993033467377023688670499588828331408`60.15051499783199*^-51 + 
    6.6805074431999957326507174625650857486132074760522948356238743044837618`\
46.85375841742874*^-65*I)*y^72 + (3.10544310357269096782443033462460154590932\
3823209134149935657551305111653450744507`60.15051499783198*^-52 - 
    7.881794943455649577169656483282165032329488302982915362925961731971356`4\
6.55501655297482*^-66*I)*y^73 - (7.295573286517088781434737017666351098264050\
1214282624001845535336382825305427644813`60.15051499783199*^-53 + 
    9.29069732474063069369529086112938717439681769497581501325672014273771`46\
.255503885103984*^-67*I)*y^74 + (1.715391551921428217099346602189289748874764\
3981655226161519783524055146638294373518`60.15051499783199*^-53 - 
    1.09405349316085214951292744102010419563078476012090821238455741419356`45\
.95519028804165*^-67*I)*y^75 - (4.0366882528905776302958966214463826032552304\
43188159844989224348600835105093575164`60.15051499783199*^-54 + 
    1.2869191322972017662526971109094018877896585130415343502666300431041`45.\
654041044480245*^-68*I)*y^76 + (9.5068306258167236502827453674740210944888638\
634475097756878491421705246253901552`60.15051499783199*^-55 - 
    1.511948348943049572115861555109590394245770972477345164203733667956`45.3\
5201619635163*^-69*I)*y^77 - (2.240710645589328468197232535299333301876856837\
09138685576360338696557410310578593`60.150514997832*^-55 + 
    1.77394657863908246359267407415410173927913836309578939452411400694`45.04\
906975750984*^-70*I)*y^78 + (5.2852617535166636877319921705138031738598664900\
47931263977520147267457199432873`60.15051499783199*^-56 - 
    2.0782618065214402027965195552106174493134270797863346574090718269`44.745\
14875353579*^-71*I)*y^79 - (1.24758311677193493967907272873715688663229863541\
65925955251335791377230135637814`60.15051499783199*^-56 + 
    2.430784923606794943971446982375372118873351610519236500621505294`44.4401\
92042975376*^-72*I)*y^80 + (2.94704402549566079667733382584148165954644503517\
6144947839116442910530063359771`60.15051499783199*^-57 - 
    2.83792219973562032096841500576761815222947338279138824439290792`44.13412\
885937805*^-73*I)*y^81 - 
  (6.966426985608364536391068631954343104406162711189673830536572149894177819\
074`60.150514997832*^-58 + 
    3.3065270852952078006355023660782608422970703828392505748800688`43.826876\
992718034*^-74*I)*y^82 + (1.6479057122559774250154084368105651378085145411092\
5069573631176524711258308907`60.15051499783199*^-58 - 
    3.843774141554345809713265812731370693432570213419110196313813`43.5183404\
9945879*^-75*I)*y^83 - (3.900732590167964473166962851438890843197862737812279\
4288059869762034570263067`60.15051499783198*^-59 + 
    4.45695212923142125386603577014476136164702001254416552250934`43.20840678\
849958*^-76*I)*y^84 + 
  (9.239416737545654265876691371989719680858405934965656545805193532331295621\
651`60.15051499783199*^-60 - 
    5.1531457637156803436165113554592297653072255943949159472447`42.896942868\
96982*^-77*I)*y^85 - 
  (2.189882167400730809193287534172564895212738137132752227188934334467648721\
391`60.150514997832*^-60 + 
    5.938765870536446305002005938124447854126606292759157174965`42.5837904547\
86765*^-78*I)*y^86 + 
  (5.193596968494486449008199827609166105601542904732369067737019240333062873\
52`60.15051499783199*^-61 - 
    6.81887500426457012056061965000808821116117174469342120101`42.26875948271\
6824*^-79*I)*y^87 - 
  (1.232482517846510054264326661434028208109318030941694113196750382716564127\
07`60.150514997832*^-61 + 
    7.7962392090224660908986096812159646010812005126376566814`41.951619386032\
27*^-80*I)*y^88 + 
  (2.926525083480689367204811181526075992814890636773606113602481936336340028\
2`60.15051499783199*^-62 - 
    8.870015455357207567037853911885564937544829490935031857`41.63208712355204\
*^-81*I)*y^89 - 
  (
    6.9530737242531761048406883821694664718554480072564377251808889773517102`\
60.150514997832*^-63 + 
    1.00339570573426070882678441247399785035059333070935915`41.30981040157811\
*^-81*I)*y^90 + 
  (
    1.652908660043780034656810613740515726760423940005110557890042110510304563`\
60.150514997832*^-63 - 
    1.12739843647004555049213347245674668845487986611366252`40.984343570953584\
*^-82*I)*y^91 - 
  (
    3.93154126285547844967269326001422583004832613191477000854414897241681537`\
60.15051499783199*^-64 + 
    1.2564923088459940695566512941943083767458184759625058`40.65511199430161*^\
-83*I)*y^92 + 
  (
    9.3565014238171900919088950506969079889537560923287602372768977565025824`\
60.15051499783198*^-65 - 
    1.386615502582906285489468934517157069296269920833833`40.32135756118814*^\
-84*I)*y^93 - 
  (
    2.22789993796650282438923458518750664707160470165388420881117321560363`60\
.15051499783199*^-65 + 
    1.51158522365967870388484484451672670186629524270583`39.98205195429751*^-\
85*I)*y^94 + (5.3076766760958618009218916128862804399715494098673147121848728\
649654759164353065235962177`60.150514997832*^-66 - 
    1.62233714963767882549808594598426774641332810355604280508750206964905`39\
.63575165157447*^-86*I)*y^95 - (1.2651296110210948517918092835382786395359809\
925304647772575658165522001216796960062697882`60.15051499783198*^-66 + 
    1.7059265543360804692871321222853409454901597154477033143402773592262`39.\
28034030653851*^-87*I)*y^96 + (3.01705144227678380956586159083109722565351248\
9991861324762263672558998035363484489824418`60.150514997832*^-67 - 
    1.744221419230294909865031283475347547593211051627122660964213823274`38.9\
1253389802057*^-88*I)*y^97 - (7.198517042383339478635468438442509483389341462\
88740135712511794898866884000677809365019`60.15051499783199*^-68 + 
    1.71219828841434991339196592279857382672119237455399011509481830618`38.52\
6826019232516*^-89*I)*y^98 + (1.718349971228121976400157862658804532048409854\
67694825214676761648113374596182890808176`60.15051499783199*^-68 - 
    1.5757267376051632735716155686609825141953238513026631344022856761`38.112\
884282234525*^-90*I)*y^99 - (4.1037815059069093125200979406236817384485884969\
500158109232729635574106705291582726506`60.150514997832*^-69 + 
    1.288696677029206461514480818258755351735884288460512124589302662`37.6474\
8147654759*^-91*I)*y^100}


==> anc/S_numexpan_CA2CF1_s16.m <==
{(245321.28781089733769891639426191080476354142415120650992060172444513225330\
0952054`60.15033519835804 - 7060.60949411339884495381385616639972715833004911\
011131266297482095024689552096908`58.609442154854854*I) - 
  (19342.49456072125185681117086811045672931733655886454991337304886699166684\
100794841`60.14732109689422 - 2354.479721821943653960659916453936775305999243\
88293014194329034527012853301366063`59.23270356788475*I)*y^2 + 
  (194.2866722846086340174236554538326786249826383738183374437747459009503581\
1375641`60.144402390550276 - 32.827859973510796696202923209969639571506296837\
48687677959718004076166753288912`59.372201953029005*I)*y^4 + 
  (2.264103459591386677970736959218606147615196069358767783167315045128536874\
18262`59.697085099854576 - 6.020022773711763102085536920507204619805488927346\
91208293310624807668855761575`60.121786965727594*I)*y^6 - 
  (0.013218220180030391007367621874834130984795133134697487446089307200294702\
88717`60.15051499783199 + 0``192.32626190236203*I)*y^7 - 
  (0.033960410516151401382205136785663985020355076191896956039278088203836394\
88055`59.195117139134254 + 0.304570388431131639935222348338370726367181266472\
94074397714751564792956655825`60.14783188492519*I)*y^8 - 
  (0.002019450305282420848347831119766325567121478673356560582041421933378357\
38554`60.15051499783199 + 0``193.14220171363507*I)*y^9 - 
  (0.006799980718117687151230000446192136755951917519316238908513277705723978\
84495`59.76241188658923 + 0.0151643969052492549159241714338283796830390913808\
1121532690232481122405581215`60.110729348264655*I)*y^10 - 
  (0.000228439884740108556708768086378525464462605283814610933609024485232365\
84062`60.15051499783199 + 0``194.08866295176733*I)*y^11 - 
  (0.000580435768805361668271373977278937048350671172595666392993287978000623\
77701`59.933536127452776 + 0.000760387463003566761192144623094218309245501396\
9601136411448956815779644713`60.05081690763606*I)*y^12 - 
  (0.000023460935748881694843660899165011503716713335845066880216686099710766\
52655`60.15051499783199 + 0``195.07708955400034*I)*y^13 - 
  (0.000041798011527269682320212337687810953378308528367296266972798466487390\
54319`60.01937774525335 + 0.0000380627314969997506928499379725088639568015725\
8391625824503100747982254608`59.978722075201695*I)*y^14 - 
  (
    2.28976621068251020430935964991500415321315242981263999169748475483800285`\
60.15051499783199*^-6 + 0``196.08764374179316*I)*y^15 - 
  (
    2.7868219335774116055358748928687579134460033537775813210898752799663369`\
60.069000684206074*^-6 + 
    1.88096034476346170132103780932021336544001513101875029232095220706836989`\
59.898271103890536*^-6*I)*y^16 - 
  (
    2.1543874646900014524339590775079461883011712136392394837186843328056328`\
60.15051499783199*^-7 + 0``197.11411107066874*I)*y^17 - 
  (
    1.7633934748993773165759366687010102852517011474517066540674892416966083`\
60.09957055238653*^-7 + 
    9.067560966334993203271615840256181268912184060000896269050211452533215`5\
9.81071180722049*^-8*I)*y^18 - (1.9682008330189456944945916863184862738334328\
695421199960419603877450970527919197265829256`60.15051499783199*^-8 + 
    0``198.15336547285457*I)*y^19 - (1.06277470341251241068836385167710336908\
67086524207115480019688880908041233796725057310695`60.11893695042632*^-8 + 
    4.20471938033712311235942581068033673371803791380779379778013759679681650\
8101517040186072`59.71623275844468*^-9*I)*y^20 - 
  (1.755211612703666169358450514698443941225395825086224353903246397163503227\
137606746309531`60.15051499783199*^-9 + 0``199.20310540054803*I)*y^21 - 
  (6.040747400057599121088590858790449990343418127071390720925987977819873318\
62732141576991`60.13120261428437*^-10 + 1.84229515430892389574200322664405048\
130935432762522427301213482095934983133665554101007`59.615471148438424*^-10*
     I)*y^22 - (1.53472043338676987488668421514989114331349075135947824045366\
465468011743454366253887284`60.15051499783199*^-10 + 0``200.2614056087495*I)*
   y^23 - (3.1443151150424924193845905888925345917595691596559021649380088759\
277141273342694160237`60.13861936145589*^-11 + 7.4613552091857094851760802272\
88453728550419473788792663464641057427998295034930494816`59.51391101378202*^-\
12*I)*y^24 - (1.3206824584327570272842957851663914017549901392214323774728856\
720771293939907793072088`60.15051499783199*^-11 + 0``201.32663647464244*I)*
   y^25 - (1.3805508992212637400455915423814696371755220984239460642627964222\
00948114249279369846`60.14202099289433*^-12 + 2.75735298423780053194308451545\
014340530064685742700797889745195388566131654809181155`59.44246093585792*^-13*
     I)*y^26 - (1.12201304717670448482252241462538443463074355062404754681379\
4002059592393053120434212`60.15051499783199*^-12 + 0``202.39743697705177*I)*
   y^27 - (3.5235787040910342466357634495091896596631083585865970496100215111\
673449112602087444`60.13312429035848*^-14 + 1.0174634718769112216673680791849\
953748956886639015779981414000053514422320208918941`59.59365914033784*^-14*I)*
   y^28 - (9.4351447421136550091693740923855518857277745023042775961219396713\
208535105679461272`60.15051499783199*^-14 + 0``203.4726863171845*I)*y^29 + 
  (2.111453935743016655775339652077272702199687384401205703005895972091842120\
645383318`60.13461153134737*^-15 - 5.8203702771978984684666678490360578317973\
7105453751936052224072314746636889903874`59.57498053445395*^-16*I)*y^30 - 
  (7.869795993432258896435343393487452516399432792185676191244932307179329533\
917394141`60.15051499783199*^-15 + 0``204.55147140972784*I)*y^31 + 
  (4.893542140575969839562583180420473808250947764294375777763118525319290444\
92982862`60.14678984525453*^-16 - 6.43699907240724593051669445963803104450922\
99340542831721982678118904404265975239`59.26584995921673*^-17*I)*y^32 - 
  (6.521997026961516006100104495008994290829136749973080132361000843501887677\
78984443`60.15051499783199*^-16 + 0``205.63305428763803*I)*y^33 + 
  (5.982655762225794691301361901001703458868678260831424829805977304035812667\
5955674`60.14634865617304*^-17 - 8.326851104135476432604757281439104252797597\
471765804911740918022802091353320804`59.28993544053759*^-18*I)*y^34 - 
  (5.377651912623368492790104377822632997438539333657000181782677670396584426\
6210069`60.15051499783199*^-17 + 0``206.71684219657195*I)*y^35 + 
  (6.112374508781923484976068163205438450049711903855929445149471637731686139\
365453`60.14480501469741*^-18 - 9.9772638748025124568924257204851400603080821\
3223425594889915746860493823137119`59.357606517258276*^-19*I)*y^36 - 
  (4.416450702259775151757786193338054623664827658374459599129563325651601569\
52055`60.15051499783199*^-18 + 0``207.8023614970604*I)*y^37 + 
  (5.735943052444777206114689206425448765809520077906300369117076740205624128\
34652`60.14278878307612*^-19 - 1.09165553825292043461082297940910880990472585\
336335791744824313954155748804852`59.42226957455688*^-19*I)*y^38 - 
  (3.615758078422453228510602944433714921137782226998960004763978430897803579\
8434`60.15051499783198*^-19 + 0``208.88923551894777*I)*y^39 + 
  (5.125830777511434505942886982771116957058426640962427760662422268652094073\
5171`60.140511950837904*^-20 - 1.11294572143698474613826575956883945262252326\
58819962275403424001312352171142`59.47722167063915*^-20*I)*y^40 - 
  (2.953036490597584331676914956686036772453681294274239329864165944620644652\
0396`60.15051499783199*^-20 + 0``209.97716607057157*I)*y^41 + 
  (4.440061836678897398933532044435962856619184642863083704576326242045343346\
579`60.138102775684054*^-21 - 
    1.07689237738890236566105750242120485075346378057273449853218572622127732\
642`59.522886060002115*^-21*I)*y^42 - 
  (2.407225255978427769327767976865519273371198126732046417499702833870154552\
752`60.15051499783199*^-21 + 0``211.06591815287564*I)*y^43 + 
  (3.765602999880236255574095069642489948923694764156814834705062496243397109\
76`60.13565287320003*^-22 - 
    1.00223892764914233170677955178234247327765400281308737266504154440025845\
534`59.56078960894958*^-22*I)*y^44 - 
  (1.959419714310285893998305372170030302633433569617797625447950082337514927\
73`60.15051499783199*^-22 + 0``212.15530741083373*I)*y^45 + 
  (3.146288952756993463943199480076849072015526628754243321342336692042481178\
7`60.13323019897906*^-23 - 
    9.05635288056719399141280798197396232569612851211732764036867531246987684\
4`59.592384930036744*^-24*I)*y^46 - 
  (1.593107175626036298282020207224612718455664952103012525737089082820507418\
7`60.15051499783198*^-23 + 0``213.24518989037028*I)*y^47 + 
  (
    2.600516500993172173060486658959587543664817390543781756495880354322165181`\
60.130884799145385*^-24 - 
    7.99896577777311922333801986420328791618625710230615842918734749499289472`\
59.61885902404446*^-25*I)*y^48 - 
  (
    1.294139708835668668335085610205040888526196747898330177012716513444100986`\
60.15051499783198*^-24 + 0``214.33545372101702*I)*y^49 + 
  (
    2.13227219188473585097351994558255985299587555836844959655386528319848866`\
60.128652322255334*^-25 - 
    6.9396918357521252944507314543204225227414617444632564886175435018639656`\
59.64114986476049*^-26*I)*y^50 - 
  (
    1.05056393254297062960079303376694193490848122653675186892411635166369063`\
60.15051499783199*^-25 + 0``215.42601239740262*I)*y^51 + 
  (
    1.737875654275344955775841170036775280995577295411649227473397317611159`6\
0.12655661364828*^-26 - 
    5.935531660336156018015491105158703536216769059363218397778003484994882`5\
9.65999754024456*^-27*I)*y^52 - 
  (
    8.52384420280803788985215363594420143199607893132241093226970393139387`60\
.15051499783199*^-27 + 0``216.5167993809725*I)*y^53 + 
  (1.410006584502276181454824336067431874090928816166445724991238188920782550\
0448303346363678`60.12461183719927*^-27 - 5.018809081689766936534895546048557\
406004400245807561284344376523379942673287388466063129`59.67599137164508*^-28*
     I)*y^54 - (6.91307228910489346508042364986852538355000870790140880605672\
6180556230183805048457569081`60.15051499783199*^-28 + 
    0``217.60776378586826*I)*y^55 + (1.14003387829564963295445537183618950561\
7612917085815175372961524186494882716854666276926`60.12282429696989*^-28 - 
    4.20436134478544807862035035008312567266889353822422249044971562768625112\
19525569425824`59.689606574044866*^-29*I)*y^56 - 
  (5.604900847818402095316919861489994515141517967760068347338410777835287523\
55792575495875`60.15051499783199*^-29 + 0``218.69886694992132*I)*y^57 + 
  (9.193006096849479995802114591902004415430000467449037092138706035349311290\
2929697656974`60.12119402916498*^-30 - 3.495384622203698782628050382664172405\
0449160017669700818677966094750389297779517141438`59.701231452265205*^-30*I)*
   y^58 - (4.5431299594562876875374766529322156620583037385959412787103122920\
406195062475886444815`60.15051499783199*^-30 + 0``219.79007972384164*I)*
   y^59 + (7.3977949529118838937191199265792090714132858444171080381694897585\
07747964020184805069`60.11971619305659*^-31 - 2.88784213122051011570258492773\
2449962506328773425333068794595322184606441718854748924`59.71118735149512*^-31\
*I)*y^60 - (3.681752112071525467812123560762884651153628922344506617714898087\
026292747149559877481`60.15051499783199*^-31 + 0``220.88138033950707*I)*
   y^61 + (5.9435859363018838349676767330122691958671546365118372441509104766\
8096998782297901467`60.118382273171264*^-32 - 2.37361135911932480986518447775\
531255904817951394601193604506877522250710019579102918`59.719743338433474*^-32\
*I)*y^62 - (2.983198430584398783491040309888955358421748179580395625665679466\
947725156868559611`60.15051499783199*^-32 + 0``221.97275274225825*I)*y^63 + 
  (4.769176910005815853573182762403810847587202377927502283889626567369816275\
4118092914`60.11718110034372*^-33 - 1.942627082477671676562707068207404112530\
1069010901001979378137791796014909988930434`59.727127106706504*^-33*I)*y^64 - 
  (2.416849412210301589380666172064927070973278300065979044405266915205629164\
5549436333`60.15051499783198*^-33 + 0``223.0641852926787*I)*y^65 + 
  (3.822928266186973073148719667614572306221631644731839892312816636702819278\
950074822`60.116099699820296*^-34 - 1.584271565158821611066184764977774924579\
607129451254845943745215846437765383632227`59.73353317833932*^-34*I)*y^66 - 
  (1.957785570523499681186568385440097925466112673459571718789263540535706055\
677282928`60.15051499783199*^-34 + 0``224.1556697608352*I)*y^67 + 
  (3.061868764108605762642413417104673845055726784657900843377165273185680027\
32701942`60.11512397713308*^-35 - 1.28822508797764816559285736510209308636979\
816695014747872448356717018181553564254`59.73912915754646*^-35*I)*y^68 - 
  (1.585748588304888094173977879647840524974735915678328157804716011750820550\
27492236`60.15051499783199*^-35 + 0``225.24720055069196*I)*y^69 + 
  (2.450596094229473978064796939937801144591580472852577674271187878169535060\
0763515`60.11423925519808*^-36 - 1.044944082999752081299725333143261766700883\
1737338962669076084224982243314595658`59.74406056932467*^-36*I)*y^70 - 
  (1.284283134773226120684867102678459170527696036534825159276182506463982124\
8239759`60.15051499783199*^-36 + 0``226.3387741047065*I)*y^71 + 
  (1.960156604319881175315055540814597196608445494649763339779870460862150072\
704712`60.11343067814988*^-37 - 8.4589167622593570234341008764767658449574274\
6252857639293430788000184938551517`59.74845465939994*^-38*I)*y^72 - 
  (1.040031361473838827958579579985160100848588356691835959771862537142708317\
237702`60.15051499783199*^-37 + 0``227.43038844877003*I)*y^73 + 
  (1.566998832496173133403302700796303841869438640991544278845707800630837465\
54637`60.11268349847254*^-38 - 6.83610300850928512421464085367543064120045044\
68242162453044054542321256536261`59.75242342375933*^-39*I)*y^74 - 
  (8.421550130097238882959245392937621582045875545155301672259394469470829577\
2361`60.150514997832*^-39 + 0``228.52204284596328*I)*y^75 + 
  (1.252042941296781343906693284500424087011701754062716920169552252041325003\
7158`60.11198326400078*^-39 - 
    5.51698776211036413245013608463339170714790721880417352352887999363235382\
7594`59.75606606047836*^-40*I)*y^76 - 
  (6.818633530767609693500344548199973937309240437401746781474809205938200696\
833`60.15051499783199*^-40 + 0``229.61373753433384*I)*y^77 + 
  (9.998784511669589267951270107933352752907303575304763195803060732952255649\
53`60.111315920487286*^-41 - 
    4.44735985883791463534494503003105532759689857049678862434129007343346514\
679`59.75947098356173*^-41*I)*y^78 - 
  (5.520283155099945651378423947071460280947358957495481897857005104282333293\
74`60.15051499783198*^-41 + 0``230.70547352931538*I)*y^79 + 
  (7.980867833270787847278169557187976034076422484734363892899736640992737937\
3`60.110667843871866*^-42 - 
    3.58178716557235289684248903777056586532402875378366171876386983402269589\
11`59.762717501053764*^-42*I)*y^80 - 
  (4.468712435236176193830730709217103203977593908043142175252794700412290777\
4`60.15051499783198*^-42 + 0``231.79725247572927*I)*y^81 + 
  (
    6.366774049675679478946861738964517829432206613851844325244094329979196527`\
60.11002581436201*^-43 - 
    2.88251022223658263977710381278246786520149378266269131171778736544632543\
5`59.76587723299995*^-43*I)*y^82 - 
  (
    3.617081933280092142212593932147447024235107467523453088102313035280293341`\
60.15051499783199*^-43 + 0``232.88907653772742*I)*y^83 + 
  (
    5.07623352355259690859163424855681609246820746219513267262573287687037425`\
60.109376942126936*^-44 - 
    2.31835520308734739025226652586607885752583572815413244853747559501241312`\
59.76901532572079*^-44*I)*y^84 - 
  (
    2.92743031872242542968234198463328319316633483139803344526345241530154435`\
60.150514997832*^-44 + 0``233.98094831772855*I)*y^85 + 
  (
    4.0448148031727582410622571945881733477609469202818464712024709978927065`\
60.108708551955694*^-45 - 
    1.863723986967046068758878604725768160114598780627820555757442948234232`5\
9.77219150507347*^-45*I)*y^86 - 
  (
    2.3689946865113617710707277140443866306183332882749458799492389657064196`\
60.15051499783199*^-45 + 0``235.07287079750395*I)*y^87 + 
  (
    3.220836902973630921054541984989425680978759417993235126860765006129452`6\
0.10800803171498*^-46 - 
    1.497689217743008809724209049010794437598497325494949738126835185327218`5\
9.77546100138304*^-46*I)*y^88 - 
  (
    1.916847611012505139229075120281578471992511683246912469352779537092995`6\
0.15051499783199*^-46 + 0``236.1648472962066*I)*y^89 + 
  (2.562868895298552981015359875734874618204432950552588283205814394549681454\
6850120497140618`60.10726264689424*^-47 - 1.203203578139153217668532258748383\
4486167363258164084336636883414454068047459949618341681`59.778875371443014*^-\
47*I)*y^90 - (1.5507916099329007612681652290120527162085118217322022153593623\
415425082365423588570044052`60.15051499783198*^-47 + 0``237.2568814414071*I)*
   y^91 + (2.0377111719896674048905169317042535228733100284240130254363562123\
43336801787779584648191`60.10645932091559*^-48 - 9.66421411238428525234140396\
359216778200636146766927435803330568724977777636026774458105`59.7824832376409\
46*^-49*I)*y^92 - (1.25446264616270171589872499563748573584061733033264288429\
6703995688590279739514920784307`60.15051499783199*^-48 + 
    0``238.34897715017664*I)*y^93 + (1.61876918836507563940013950668096276051\
277310206502853546544443944093988546518902113079`60.10558437814262*^-49 - 
    7.76124711832703365565844555577996906482806462475341145907506244865007548\
65715171005843`59.78633096030571*^-50*I)*y^94 - 
  (1.014603289712939094015769893402195180616653979572447676919098859247930800\
49453861642754`60.15051499783199*^-49 + 0``239.44113861801142*I)*y^95 + 
  (1.284745503207765356649427361597720317968670235752242934013333246146538759\
2550300703101`60.10462324351356*^-50 - 6.232425834668375675305697133313098863\
169571068835678754460206021888702215579144977125`59.790463256385785*^-51*I)*
   y^96 - (8.2047352187545202130300433812003647367690478423555616884447944448\
40165233278898221942`60.150514997832*^-51 + 0``240.5333703139678*I)*y^97 + 
  (1.018589053967349282227826367537300104232768384546124365390399569627834357\
763730908833`60.1035600892622*^-51 - 5.00452301452124574725804366757752011331\
454706886145962567724525868398200487437109248`59.794923775242346*^-52*I)*
   y^98 - (6.6337317111964075756568966067602069904085360016930148459377067386\
1215861514594694036`60.15051499783198*^-52 + 0``241.62567698082077*I)*y^99 + 
  (8.066517909757045897809256349993588482006971891176075227509151185492051126\
8745591766`60.10237741500895*^-53 - 4.018503286082719800385690548574990138845\
9189663144723259663984871035209851737868673`59.79975564042329*^-53*I)*y^100 - 
  (5.362548644209181506853091621560306899105082355194624007417292159950550893\
4433931107`60.15051499783198*^-53 + 0``242.71806363939695*I)*y^101 + 
  (6.380121556681304208452416299841043536970913267766867948808247553219086323\
919122597`60.10105554223185*^-54 - 3.2268247211880376906634774879570754136156\
80302227756357912098781887334498311697987`59.80500196455486*^-54*I)*y^102 - 
  (4.334103594019673441358507148512344162660211578747846076105325328143325684\
224766112`60.15051499783199*^-54 + 0``243.81053559649362*I)*y^103 + 
  (5.039326249993121510517378424735303876026108666973817692177431289151493368\
68349018`60.099571997246294*^-55 - 2.5912351206787355574568610905326380476874\
2976421153823570389384517694903882202068`59.81070634272473*^-55*I)*y^104 - 
  (3.502163586246797201778487441210880467444504412342257433962353689692054338\
55401145`60.15051499783199*^-55 + 0``244.90309845599631*I)*y^105 + 
  (3.974248819840414586386201267995868402487800697202799413500101110258179325\
9580213`60.09790074758758*^-56 - 2.080978695458048394005239240210229801884231\
1768805416124473471715143135634782463`59.81691332768155*^-56*I)*y^106 - 
  (2.829285352353201302739756047225771956985998347484979763861236203756515490\
8431676`60.15051499783199*^-56 + 0``245.99575813296627*I)*y^107 + 
  (3.129013300813363832106631527698212838354498151515436032925191357085416822\
427936`60.09601124403658*^-57 - 1.6713409448013461775449027869475953739429407\
37523248160983984809281066488579135`59.8236688875182*^-57*I)*y^108 - 
  (2.285146319865102891291032385759511317513762224384834770827784997392472908\
14322`60.15051499783199*^-57 + 0``247.08852087059404*I)*y^109 + 
  (2.458958468902960418075941147130234179356997638625019867675874815992704256\
13039`60.09386720287929*^-58 - 1.34247075498065049570150011168874362021583991\
266493090529320136928220601578488`59.831020842784525*^-58*I)*y^110 - 
  (1.845192259601872539392431638839266621655058470144113645238045878462994751\
03057`60.15051499783199*^-58 + 0``248.18139326001796*I)*y^111 + 
  (1.928400449809831614445669605094057291357107211470363289833857402194528479\
0331`60.09142503799951*^-59 - 1.078428758364974867590393200385152751861526240\
0650880232824113125316509775968`59.83901927452546*^-59*I)*y^112 - 
  (1.489541546223889409978153044094523438171926553952335074589702586405654441\
9823`60.150514997832*^-59 + 0``249.2743822630942*I)*y^113 + 
  (1.508840231936602502160079890465738215203070729182930542009176160904868037\
603`60.088631816510166*^-60 - 
    8.66419714549539688161782243078577728206873994975703969536021658065377182\
463`59.847716886555006*^-61*I)*y^114 - 
  (1.202097366868202572825300958066633132984356078904346050965206560446653898\
024`60.15051499783199*^-60 + 0``250.3674952382819*I)*y^115 + 
  (1.177527745000159588173764662554985697992988135474041344048417512342210545\
92`60.085422559356125*^-61 - 
    6.96174132401324563773675024320359663435965856796621995952582279240181171\
69`59.85716929281189*^-62*I)*y^116 - 
  (9.698284371057664421158466574008026171417082756216499789731581152118977325\
9`60.15051499783198*^-62 + 0``251.460739969878*I)*y^117 + 
  (
    9.163116889994321342285492351089567831289226103186431356235027984714074127`\
60.08171663109594*^-63 - 
    5.59450642717263851481806617348599032109380536912676251004351683980488234\
4`59.867435181503176*^-63*I)*y^118 - 
  (
    7.821862607648951584205038246815143046233747628879186281298443252519292179`\
60.150514997832*^-63 + 0``252.55412470090934*I)*y^119 + 
  (
    7.1071835520833739084737759014365065979188328469378695914893398359070339`\
60.077412847261*^-64 - 
    4.49635883109109764589720624228751921136750744481121965869692595505349315`\
59.87857627820007*^-64*I)*y^120 - 
  (
    6.30633030704069797843095748003839153320938464940455924845169486076864276`\
60.15051499783199*^-64 + 0``253.64765817006005*I)*y^121 + 
  (
    5.4921395079344170636843683631672167630215433960185916140343199674791927`\
60.072382751203406*^-65 - 
    3.6142300583200126114739412433597632631163086220657528333859525290145806`\
59.89065698427829*^-65*I)*y^122 - 
  (
    5.0825917951654798430107376288725191801629829975728073661788262570485224`\
60.150514997832*^-65 + 0``254.74134965309256*I)*y^123 + 
  (4.226139712881833260320262444843104064935387825163066693481927587406085194\
7443734243987756`60.06646123866599*^-66 - 2.905534976099532976189032876010689\
7777813650020024201738970128404877077825629398644303509`59.90374349600965*^-66\
*I)*y^124 - (4.09473569929804738223505960735915497722337253964960717837991658\
01044211713667842066401688`60.15051499783199*^-66 + 0``255.83520900930696*I)*
   y^125 + (3.236104034813592042025092118182482809802807952893670358191163554\
262810329367977944366033`60.05943327571781*^-67 - 2.3360992949931562764415268\
01250993643413984333428849190754468283002673201824882880247242`59.91790209913\
247*^-67*I)*y^126 - (3.297525407303411059830963241299904032956720382153837117\
671359194018810703419083771787759`60.150514997832*^-67 + 
    0``256.9292467336826*I)*y^127 + (2.46393341447339132420223585385317147755\
45355842901162095813246156509967998666071749204`60.05101475714645*^-68 - 
    1.87849642314488573028539982130957529553948763406526296615246243757698949\
284247894444808`59.933196162360794*^-68*I)*y^128 - 
  (2.654366384280134100120284243163121793099781451924107558073765462758907817\
77340557916263`60.150514997832*^-68 + 0``258.0234740154608*I)*y^129 + 
  (1.863482463227927634129649930972594102454916321520822781778596453581119265\
473708275633`60.04082439649086*^-69 - 1.5107131264095187879935359738713372017\
94503413539310005297495488495041621560978601026`59.94968108917972*^-69*I)*
   y^130 - (2.135659835219027188742721269487181810088085595150009714018922316\
4247174393060198510257`60.150514997832*^-69 + 0``259.117902804062*I)*y^131 + 
  (1.398138052149287675359609648462318740551408356898860509371407947623579592\
021556892103`60.02834157054057*^-70 - 1.2150791568739302041768626978144619087\
72370662302116534586052381984566968488184014401`59.96739608594091*^-70*I)*
   y^132 - (1.717469371250991938680918069131743285172420053136898424146646352\
781175406328079838184`60.15051499783199*^-70 + 0``260.2125458833913*I)*
   y^133 + (1.038883299413497134859773180052389097316200070658235835388486644\
77833022135409499375`60.01284157009518*^-71 - 9.77408712393641559965356048034\
81510967034098770655878023589743367391839456412089501`59.9863510111877*^-72*
     I)*y^134 - (1.3804412502139181136858244415558663756383119956636372602946\
4617605977765101470821658`60.15051499783199*^-71 + 0``261.30741695577615*I)*
   y^135 + (7.627502921894747312349391636791431926771746272346155849579536454\
291498810937815994`59.99329331068625*^-73 - 7.8631183626225558165906375940750\
36968969891698842794075062789776604312983034958701`60.00650574110573*^-73*I)*
   y^136 - (1.108930036965723219541142099670589395004615133282286880736400398\
1518673756752012449`60.15051499783198*^-72 + 0``262.40253073701115*I)*y^137 + 
  (5.515840620054784055015615819442904659280766377473324251698429683457722888\
38833456`59.968192054981195*^-74 - 6.3264212062392340373210107351548105613958\
5224748007311428076515897339259726343071`60.02773844961022*^-74*I)*y^138 - 
  (8.902906654077548150586570544594295433717328714296424306253116120366510253\
42763296`60.15051499783199*^-74 + 0``263.497903064262*I)*y^139 + 
  (3.910557119658086350866299312595007229562759821235455705937176352853536557\
0938637`59.93527326628153*^-75 - 5.090537188740861696941942687911732908239033\
0851900159002512672983418601500549526`60.04979824699381*^-75*I)*y^140 - 
  (7.143052879982944554032958412794142705193799079266395110378850320618743352\
7140382`60.15051499783199*^-75 + 0``264.5935510189196*I)*y^141 + 
  (2.698749252313799153209654944327234631383837242662816455509584222193219733\
467901`59.89099152128797*^-76 - 4.0964601093579778271129164047899019993142505\
02360752688289509966912134730163273`60.07223771639571*^-76*I)*y^142 - 
  (5.727192981893478080089995987232721723254681331203454341223052024458544039\
294056`60.15051499783199*^-76 + 0``265.6894930669105*I)*y^143 + 
  (1.791619716248259125313642549461320265586213004278495110140140367133828661\
76927`59.829479614462606*^-77 - 3.2967855317898952106580945890689386833003466\
3867820007988324283572366593877452`60.09432447696479*^-77*I)*y^144 - 
  (4.588657729679587607489828320524240072967900565114987927806174475111419031\
06766`60.15051499783199*^-77 + 0``266.78574921947995*I)*y^145 + 
  (1.119472575230375061565896522645807660876857449196261837825552738216378878\
0661`59.740149659921485*^-78 - 2.65342386517698150740857613772061800613352460\
71016120375591052841861754609252`60.11494283210636*^-78*I)*y^146 - 
  (3.673615222937818196071694065896367751941251072640048697094941059907276746\
127`60.15051499783199*^-78 + 0``267.8823412180958*I)*y^147 + 
  (6.277282152516389564757026817333639257056067089847474039039182839412536199\
43`59.60074131029568*^-80 - 
    2.13576537479839171463830405156473284485586708965540418851590785512049178\
901`60.1325232018672*^-79*I)*y^148 - 
  (2.938611245511103350194919848208572859506298440958188100974082143567173910\
934`60.15051499783199*^-79 + 0``268.9792927479089*I)*y^149 + 
  (2.737527582822053738542630506266730088935189646500600186402860933880845135\
7`59.34710808893485*^-81 - 
    1.71920761514397435313074991546833393903907509896187385912788976395161573\
357`60.145077911366975*^-80*I)*y^150 - 
  (2.348579138743050560760964929399001193005377383117178515095983913375574541\
25`60.15051499783199*^-80 + 0``270.0766296851944*I)*y^151 + 
  (
    2.4337801914304327710547088699465677614881923465461336037347603407545094`\
58.39560142320612*^-83 - 
    1.38397353264135795018543739152791249964583700861993270160051189981175995\
41`60.150447855826904*^-81*I)*y^152 - 
  (1.875229811913625459236145752738421486414315891286713683350743428578791127\
9`60.15051499783199*^-81 + 0``271.1743803854427*I)*y^153 - 
  (
    1.46300882144850927553427680043348275773445229243319967632159862407561695`\
59.265101102945806*^-83 + 
    1.11416271739691710146970017081756827412993534771710632140192074885156211\
9`60.146802779977236*^-82*I)*y^154 - 
  (
    1.495749491195495952499795582187221423667678966052585616983560940874608388`\
60.15051499783199*^-82 + 0``272.27257602035434*I)*y^155 - 
  (
    2.5811079531303449635999695484760501519984092650647869903017605571030679`\
59.592259320462794*^-84 + 
    8.9698969026419735954122613441331522353422531988724134872259364084362282`\
60.13324060287973*^-84*I)*y^156 - 
  (
    1.1917465685426768392946670160113352790048849559628945791643376023268448`\
60.15051499783199*^-83 + 0``273.3712509740214*I)*y^157 - 
  (
    3.264603626136536308920681585970390130354360094198540104277021998728839`5\
9.76532790265487*^-85 + 
    7.221722535527640235634015608200956463686737746636841417149013738827136`6\
0.11013824243837*^-85*I)*y^158 - 
  (
    9.484000603420802839190211717975357873848956589783198058937623212300898`6\
0.15051499783199*^-85 + 0``274.4704433111976*I)*y^159 - 
  (3.631339802780128973499940359379111976695325101895633491487861831166514160\
534425352528079`59.87456111402385*^-86 + 5.8144026031485279415941089259888219\
24141088645243951596341660023570184360917732731378015`60.07899932414903*^-86*
     I)*y^160 - (7.5377121772039265421026369188889236544662118631654382275196\
57934292278164715865625082214`60.15051499783199*^-86 + 
    0``275.5701953339671*I)*y^161 - (3.77118146214371748360192103060751480362\
718280658217922602014450744125015620147385787353`59.948013905071996*^-87 + 
    4.68141029008080510839918257384236118754675885323706342136685559754633511\
339554505858147`60.04191318014232*^-87*I)*y^162 - 
  (5.982471474987187374635887457757950583207423567627672735538097064750565875\
48112679344506`60.15051499783199*^-87 + 0``276.67055424760423*I)*y^163 - 
  (3.752215420879827733893041593996202861690558350424041143897529405119053800\
9788338747141`59.99901572398696*^-88 + 3.769223365453771453648315810828647845\
6626509374397556367263666353256667127799925608224`60.00097983465158*^-88*I)*
   y^164 - (4.740912302226321821764762604045014716130237195522247389233082667\
2506652431948466963008`60.15051499783199*^-88 + 0``277.7715729623565*I)*
   y^165 - (3.625632767795518309187804968859254171078533245826666663614228393\
353325680915114877019`60.03521065704901*^-89 + 3.0347769502202277620944163251\
5737554968328693049923762555587719485016017713162422904`59.9579536206202*^-89*
     I)*y^166 - (3.7507992309077675082340514894551594180658531369720269791826\
82955491625732215140036099`60.15051499783199*^-89 + 0``278.8733110658508*I)*
   y^167 - (3.429565722366957328290958200894130615533693818815059826074866271\
83663209922211905967`60.06137275819219*^-90 + 2.44341641415656185005772198863\
919718818252862835835595145421088167596324168342313116`59.9141311153444*^-90*
     I)*y^168 - (2.9620942460524501179955802020544569178597835537211706740388\
4248411552727844857516667`60.15051499783199*^-90 + 0``279.975836011622*I)*
   y^169 - (3.192096309169636064620790303755597298617776755377517783488200673\
1742777476873979338`60.08060513390889*^-91 + 1.967251940241387227199615413171\
2291026514302325265489148619048716003994224916331861`59.8703891301888*^-91*I)*
   y^170 - (2.334588275093451526737730236459690254795028607382884726992187931\
747292340520087747`60.15051499783199*^-91 + 0``281.0792245840822*I)*y^171 - 
  (2.933609936869324727277143303308280997559790483467021791679463355103045645\
00647971`60.09497039045009*^-92 + 1.58383573479462760324596443424550899308938\
0270451423916869438043001767725696291567`59.827278159803654*^-92*I)*y^172 - 
  (1.835989373723360927663152016081050587700362571046696527999625828516377875\
636420582`60.15051499783199*^-92 + 0``282.1835647208581*I)*y^173 - 
  (2.668631571833792059767697603224400357821519719834181373585597103340069005\
43217651`60.10586237353704*^-93 + 1.27509845283825606814735342294305056265562\
361894628663840879970867260024564934679`59.785117472589825*^-93*I)*y^174 - 
  (1.440379997296521844124006111923763571796266843415926545211770884644780105\
33469831`60.15051499783199*^-93 + 0``283.2889578024863*I)*y^175 - 
  (2.407253929612251526978975452004689105508347630839203933918730744471327330\
2660526`60.1142372304568*^-94 + 1.0264939139448752962635730913076481430214876\
58204366046240685606561783268185859`59.7440717049279*^-94*I)*y^176 - 
  (1.126972511315574393783112294225243560175484085547214931941686598049895721\
8505818`60.15051499783199*^-94 + 0``284.3955215611062*I)*y^177 - 
  (2.156244550375789991325515807381040590315256994438490895735687283241828739\
191801`60.12076057974785*^-95 + 8.2631121664676050370298358283145687128268368\
5006070842021869435463545293945252`59.70420621301778*^-96*I)*y^178 - 
  (8.791056345783896692397565845496938561273263313517542137362715440658321204\
19628`60.15051499783199*^-96 + 0``285.5033938204863*I)*y^179 - 
  (1.919900636466555678095710232064803618954715742886484841054761749979250153\
03739`60.12590260569915*^-96 + 6.65121409759169366073138877221267043759542759\
05681707907451913270602229492056`59.66552478078859*^-97*I)*y^180 - 
  (6.834354692262000093873608171095782127185077803328155529733267619082131939\
3966`60.150514997832005*^-97 + 0``286.61273736988744*I)*y^181 - 
  (1.700706197108244173765085251456756011224090931849828541151446675345040435\
8145`60.13000023829934*^-97 + 
    5.35332339667373720903539575146490290850071948273519955370580928052085666\
4358`59.627994424185324*^-98*I)*y^182 - 
  (5.292836434469337955060416947915061035861385282488523124893335548661531930\
384`60.150514997831976*^-98 + 0``287.7237464110221*I)*y^183 - 
  (1.499834634200160554285197544642727020407225595013516160691754942287536272\
386`60.13329829635646*^-98 + 
    4.30830478576252993863597775879326721977064292799613346787524556916551040\
333`59.59156133758872*^-99*I)*y^184 - 
  (4.081122721543224692288643150372442919277823490892908442051681054452781059\
14`60.15051499783199*^-99 + 0``288.8366552296988*I)*y^185 - 
  (1.317530826707755622285229368123057692911373354882501747879307534281969855\
38`60.135977050494496*^-99 + 
    3.46692702221680820859818065121857758960511571004428970882755075182277539\
5`59.5561609651412*^-100*I)*y^186 - 
  (3.131012503983497382991862590292742423040647123749326834675916612892184312\
3`60.15051499783199*^-100 + 0``289.9517500821209*I)*y^187 - 
  (1.153399559096517557889139780334262072729744130906904007283686992142352829\
6`60.13817092664062*^-100 + 
    2.78954328804839953333575137882766814051922550682667395863798904819734485\
3`59.5217242507483*^-101*I)*y^188 - 
  (
    2.38808094285218029955910803376311424486796580845624742517626297120872466`\
60.150514997831976*^-101 + 0``291.0693858412269*I)*y^189 - 
  (
    1.006621414915226959075037754718833908099311768670829414256520650225238051`\
60.13998136352793*^-101 + 
    2.24422416028359225033619062871067495938648827847871244069965701788457108`\
59.48818143163752*^-102*I)*y^190 - 
  (
    1.80894346003579990083305662575469218241850564656362185222014987756423079`\
60.150514997831976*^-102 + 0``292.1900098912827*I)*y^191 - 
  (
    8.7611271860453933141173375781223153089606247267257785458761410058595908`\
60.14148576616465*^-103 + 
    1.8052547004667168442773565217426608684691868328370072372634085059782625`\
59.45546426556475*^-103*I)*y^192 - 
  (
    1.3590563425559233367409616305200481857033052451158104859588836140247226`\
60.15051499783199*^-103 + 0``293.31419742243355*I)*y^193 - 
  (
    7.606425157782090755836038461766050722437231521752005431245599716720177`6\
0.14274381986271*^-104 + 
    1.451924531075593187584024452361056823991282445588613026403264702987781`5\
9.42350726636555*^-104*I)*y^194 - (1.0109496755281515847630846629661949235579\
781874428170884071860255354844133086576161199113`60.15051499783199*^-104 + 
    0``294.442705346927*I)*y^195 - (6.589167418306287582052587502269396528810\
380541089554917049963472037861012344319155456636`60.14380199763072*^-105 + 
    1.16755369244143974998589474710691790278109688944768977874131747994876230\
0376493437136668`59.39224831699344*^-105*I)*y^196 - 
  (7.428084769161125424176781023290204571938687983287733081368904262417209047\
69221135291711`60.150514997832005*^-106 + 0``295.57655803287946*I)*y^197 - 
  (5.696374867401217976845981178389476765394395982809375505098579106486388475\
51707106234457`60.144696815809134*^-106 + 9.387082663104739637810484108561099\
8623831032910976751594605676976102887482262028296248`59.36162889646182*^-107*
     I)*y^198 - (5.3733415159987056729061361662593246562446235459633413897656\
250341912791283149557855189`60.150514997831976*^-107 + 
    0``296.71719044003083*I)*y^199 - 
  (4.915434973709981842956584484188752855542246074614283033466693960763003067\
4192701652685`60.14545721203944*^-107 + 7.54568749478103861074396546636499014\
700992372832880289184976284288732906326149349402`59.33159407174371*^-108*I)*
   y^200}


==> anc/S_numexpan_CA2CF1_s2.m <==
{-8567.6787291119036888233121980494728369991274337188826558431109109633530265\
3049405`60. - 17913.062748857251683393663336073481603702013411447344372385811\
80138925840935611131`60.*y - 116.30163813761754212975723073679634244020443252\
413696347685467876746274269292754`60.*y^2 + 71.569575617439333511493280146558\
05416409350690343089459405216752486999492425784`60.*y^3 - 
  32.263571576155387168233074785982138857395495766836406865295114277859420641\
33606`60.*y^4 + 14.4905137407396550508987668511166850917090024967995737793539\
6562921725190133439`60.*y^5 - 6.523707276704060901652081042298879223943423827\
23027596028107842478533087753888`60.*y^6 + 2.95346244558512163972326302712445\
809489843310188127096740204846386870363842474`60.*y^7 - 
  1.3458156490824280095136033028409536352222780223855906491820023811941390267\
6595`60.*y^8 + 0.617174057819601622778193474715432081037230719038589891869786\
47895453726629122`60.*y^9 - 0.28470178893696161551274372485241196592361630906\
962789526513877431091440607799`60.*y^10 + 0.132033756383157259167338906048126\
71973866695302405518163786040308003987991688`60.*y^11 - 
  0.0615246551729817215802618327602891691987261504253312373478044301308863910\
6826`60.*y^12 + 0.02879132298150066700069885844631283382801778144338841134999\
220706421839891655`60.*y^13 - 0.013524672139186754495011488818374102688826271\
39924561976839397881723636800738`60.*y^14 + 0.0063749079286291906137768800860\
6365621685364357534891452314230326459631633126`60.*y^15 - 
  0.0030140807517078958388670419015146904878055976781796084836444114813164465\
4351`60.*y^16 + 0.00142902849720338411028773098970003914960503857887138771257\
32425370066289999`60.*y^17 - 0.0006792347391393809994674530917916980963950008\
7316067942286470019966129415551`60.*y^18 + 0.00032358924215016608630915567863\
855223634130676332817143967852485833081914952`60.*y^19 - 
  0.0001544819498063433026144846062744194976532557643363204208439917418247320\
1476`60.*y^20 + 0.00007389167198499013708856983268515029844687547785887022638\
332644837023758979`60.*y^21 - 0.000035406314640527774822437148572978303339566\
19474879574908537331826488744254`60.*y^22 + 0.0000169931682955218156982255543\
6509517263909681185220603531347035109738745617`60.*y^23 - 
  8.16815161169918770076578378700289427319031437908976894002043427199893832`6\
0.*^-6*y^24 + 
  3.93171470026498658696607691446074414080199506161062854353489574376802507`6\
0.*^-6*y^25 - 
  1.89498942272788581943107077005286534148006895359665288411100515772790306`6\
0.*^-6*y^26 + 
  9.1445048098856735078142212220014610804286161678858088506906451777921542`60.\
*^-7*y^27 - 
  4.4178187972076817230571192600290399327683285898284595308886656521936746`60.\
*^-7*y^28 + 
  2.1365783562606429220238632506189371206470835293539659187727605776965678`60.\
*^-7*y^29 - 
  1.0343433374536004287418136991305529293994503712249790524383986336031487`60.\
*^-7*y^30 + 5.012101337713344956033117752908544771541666566062978248798683890\
9818792955502703981994936`60.*^-8*y^31 - 2.4308640061289684758818130709934183\
867445388741599382285737388558280906169433405777421562`60.*^-8*y^32 + 
  1.1799554920992348459452813152759613696454265802877715152044521530596038668\
591766151220491`60.*^-8*y^33 - 5.73211555115148006543263116906434980703923774\
1821313893863927343213726884820870662408373`60.*^-9*y^34 + 
  2.7867009959834394553487002769743283692739603830716440860131271561798561516\
53608731753787`60.*^-9*y^35 - 1.355735989114648706603189545829897941380846096\
720125739878553034814779523356706459454481`60.*^-9*y^36 + 
  6.6001476805780394468196438824055662591668527538533486323975748496870741793\
8132380720009`60.*^-10*y^37 - 3.215226432692729734022137492941791441713233317\
94388447287035043577887294790359664977089`60.*^-10*y^38 + 
  1.5672399670746661849349315535827841323167825867813237467448299330955095882\
6411448142367`60.*^-10*y^39 - 7.643865533323283493763384484856496349590024693\
414025493538703122974237062232142953375`60.*^-11*y^40 + 
  3.7302043034779277484544612910161235651668865247809817815122353107035969162\
459416454019`60.*^-11*y^41 - 1.8213082307683282687619199807377985716851727388\
810066045788471006317665571053430170788`60.*^-11*y^42 + 
  8.8972430196081312703343037439981639951522966993840717981101958999445756944\
57027814867`60.*^-12*y^43 - 4.34849720725562684868394262145399043050013736891\
9498663018143143186162809368316105744`60.*^-12*y^44 + 
  2.1263063660186776221045029783419678863757402707448683815452130080329884052\
8100316841`60.*^-12*y^45 - 1.040176628966263300727579348574521574390806486699\
501474774666354848822615411106808131`60.*^-12*y^46 + 
  5.0906725189507769371269991287243048256390639441598687808361876866146997603\
231061095`60.*^-13*y^47 - 2.4924285269536292094967775143662760614225600935013\
2051661729147831673508699645215036`60.*^-13*y^48 + 
  1.2207952940362978852233696738648458557384912748013844269278977978453647794\
586928332`60.*^-13*y^49 - 5.9817608692310761904274433308591320468905738266551\
86631283824215297453077646160592`60.*^-14*y^50 + 
  2.9320756272899061685469435031228827776706823044408137822323535804555418891\
904340757`60.*^-14*y^51 - 1.4377235847884876395260948279853377751888478469506\
007178291087219389287170522570114`60.*^-14*y^52 + 
  7.0521937738819664618652925018894337210619091426203131359034230327825887468\
23115239`60.*^-15*y^53 - 3.46032173314558466383760989597506751448364699106523\
2909068128884182331363287340378`60.*^-15*y^54 + 
  1.6984281960126372832915180394821862276173410546845215389691623030456401492\
13743459`60.*^-15*y^55 - 8.33895604266037901304921499567504529713902667719461\
967342945467738661663194738359`60.*^-16*y^56 + 4.0954866240864142343963242999\
3545491828293338326647652218653338567124264186648702`60.*^-16*y^57 - 
  2.0119836338219596028338062505331527314318632406928152159896585806666976959\
2421747`60.*^-16*y^58 + 9.886998224596331393981655254086557448216866173305285\
4951294803452503420229456592`60.*^-17*y^59 - 4.859837162886493204875093569722\
608808934375110411229463639651068145180097601977`60.*^-17*y^60 + 
  2.3894204540594336907195563193173867103237855559393205670016262855291364563\
564843`60.*^-17*y^61 - 1.1750965517352410964683344872541003525345021369601170\
011988089102091097112721517`60.*^-17*y^62 + 5.7804456035132139289729467907045\
12433369704026411540304201887858914414759136885`60.*^-18*y^63 - 
  2.8441513481187058345033968972136774102038837634309035213678581347568912115\
91482`60.*^-18*y^64 + 1.39973129124810172747246889069086205238963350991299304\
0889138134302730809832755`60.*^-18*y^65 - 6.890239562645938935587487088803487\
20974960500755646416586707558782562923857396`60.*^-19*y^66 + 
  3.3924923534038340441939268304806393102592196597600424862736151728165805076\
6634`60.*^-19*y^67 - 1.670689251650061013934647788827803275428584613557127734\
59321259680598220729816`60.*^-19*y^68 + 8.22928639462985854325347467187483421\
30844013216346686908131396748438318366887`60.*^-20*y^69 - 
  4.0543004408717848661210298667986190377858931807428675344281516936568615146\
678`60.*^-20*y^70 + 1.9978118714013695302567430235563715394560701673788235115\
169396380097185275217`60.*^-20*y^71 - 
  9.8463645022846020573729883154068513868368739652159767416631891467095886647\
24`60.*^-21*y^72 + 
  4.8537535947783672675538012481958929899675322283738481253686443583902583539\
78`60.*^-21*y^73 - 
  2.3930840991677725710595726092134159633674358029102575199670150991827071854\
98`60.*^-21*y^74 + 
  1.1800886114833820565166975816808969454586381654770663327245157664751309910\
18`60.*^-21*y^75 - 
  5.8203054616842699021275443497753301906230172647168077022103278494147108881\
2`60.*^-22*y^76 + 
  2.8711083869325224940009017895185752422870450738555099400806622890383226594\
7`60.*^-22*y^77 - 
  1.4165250789116108400217311089279596861869321131860834431685376427912904524\
7`60.*^-22*y^78 + 
  6.9898539647774576370652123273531808008006306630613053947770798172952486349`\
60.*^-23*y^79 - 
  3.4496849766584076286162459235222970174814752717825616313074822865479782205`\
60.*^-23*y^80 + 
  1.7027726976704092162002595315540337086505663482825521317273904942834230983`\
60.*^-23*y^81 - 
  8.406172271381232745471916421413884924454426345079206600324745075208823629`\
60.*^-24*y^82 + 
  4.150522533922924442406663954791819569651781324771658318528083011571880042`\
60.*^-24*y^83 - 
  2.04959812277073346302404939839686330150878053178004738007517521500684478`6\
0.*^-24*y^84 + 
  1.012266155403228975597324090918616119501865815327985366682651860911497332`\
60.*^-24*y^85 - 
  5.00010867781917085113420352913379877688897742462215157954409057973180227`6\
0.*^-25*y^86 + 
  2.4701401931289672604179090791604925017839030779967225385081171444088181`60.\
*^-25*y^87 - 
  1.22044985759723283496328842082152607115880748353212306927373330659366245`6\
0.*^-25*y^88 + 
  6.0307767149800056250758375539604086417169283259339723719800466876960088`60.\
*^-26*y^89 - 
  2.9804398104447625270169558498499322690082809732471990490322369697755378`60.\
*^-26*y^90 + 
  1.4731267847971950964427095866049675831367632447055304441699949520274658`60.\
*^-26*y^91 - 
  7.282013199249481892788107155959181977553093372586706824111272557870475`60.\
*^-27*y^92 + 
  3.600089508935692682397544933437916371968604803167735902231792484835774`60.\
*^-27*y^93 - 1.78001886691116504325773601818506816218198450307133723170313139\
81026708166723805819139943`60.*^-27*y^94 + 8.80206116758402447428435956622163\
5835967964410689714596863312092876949851552544008921628`60.*^-28*y^95 - 
  4.3530299898565520717643866726398137432233967402921238797327225863957966948\
14969665843143`60.*^-28*y^96 + 2.15300726717681651545712445893893000304629183\
7558997175859440364289806739601688977017396`60.*^-28*y^97 - 
  1.0649886491282968348837104301081286429516655466565247170288107178616296756\
27986518191954`60.*^-28*y^98 + 5.26852715665479213755349686423933351916188745\
092907088291031834414697799198516450545535`60.*^-29*y^99 - 
  2.6066178640532668928627061270965014774605397488956049649888461460251217006\
7215142676131`60.*^-29*y^100}


==> anc/S_numexpan_CA2CF1_s3.m <==
{9098.78586766875586828213298324705766937795213670512383097941004799298615279\
352956`60. + 17182.3122795179311518353235155981800330569408922875112062359992\
4955970093555403907`60.*y - 918.333613571491211262817116465102068767297112338\
91763765554290719118487764266743`60.*y^2 - 796.048470789045885260205865515307\
80996341846437191922417594895073445600463308618`60.*y^3 - 
  668.57389218362374070068405837868530502025845966434432898718373908568750452\
793118`60.*y^4 - 571.38329214022918231632354367413986343771702956299388292015\
333748576566696565989`60.*y^5 - 496.77449212864196587493440890755795643911595\
082230078033401698348207404390403947`60.*y^6 - 438.39629348499501097430464120\
718045958684286172552166469360087294439487117439669`60.*y^7 - 
  391.74162307406074946664152584415815424422255154716450614353582803302584903\
497709`60.*y^8 - 353.71719084750669072468167618515018324865499679056811814015\
740397493318784850831`60.*y^9 - 322.18651137226752423912424399637221642737010\
777551124809954591840736122873599799`60.*y^10 - 
  295.64608321099413458350562605357774121969466025136748357516049907378695112\
132331`60.*y^11 - 273.0147174579816737798298413060872805816838483707703537743\
4517059004872621016663`60.*y^12 - 253.498227447153576624454939209993470832380\
44139709174133591226032268090515211851`60.*y^13 - 
  236.50161998217245999742443078546477356666527703403649609722214733088061967\
211225`60.*y^14 - 221.5710676170414080279688560838988432248112704416178056811\
6977854156374723451239`60.*y^15 - 208.354772697437333428616742895433997303128\
47920791484275505666509986453589413812`60.*y^16 - 
  196.57603154865657579045154909024443449113140555032981153875653785269449308\
432054`60.*y^17 - 186.0143339364999214217134114017812991833411063856007025761\
9711961787004686273884`60.*y^18 - 176.491859702244134951919731802358854906386\
01069989878582582840039834333573530026`60.*y^19 - 
  167.86366950217174226752141374814556396012582104667610214016599848756930128\
860043`60.*y^20 - 160.0104691443044687328352463373813755638154700414266249257\
2901984501891464091692`60.*y^21 - 152.833196701982957623551861103166701559985\
40350757093772700195181207783146906915`60.*y^22 - 
  146.24892052145607080616591905077950615193445793747383352297498338116773705\
278191`60.*y^23 - 140.1876934320009434158693215531550480821823769658494096530\
4179130546540919190874`60.*y^24 - 134.590113637035533451925543867314958679407\
69356715230581558469290394471455052322`60.*y^25 - 
  129.40541425643288388602320640677872247641499165092037409297856606953819744\
542095`60.*y^26 - 124.5899528187918261443882414135757388305898512706747030408\
4259314365490196161205`60.*y^27 - 120.106006517441228215115288103200262370876\
64872476537071196735629963055968923595`60.*y^28 - 
  115.92080351183450584482136979012620728680063634054551670998366440146546236\
910556`60.*y^29 - 112.0057381149631053276586972595958088193551427378144615367\
7657083127910397806034`60.*y^30 - 108.335730453568370964041027198023912664526\
25877754378997198538618755853313619263`60.*y^31 - 
  104.88870054036715012477452203020944657741695948849414219346356645371977121\
779607`60.*y^32 - 101.6451336293583199953578026193357275202199095034226054127\
1924543665584993587341`60.*y^33 - 98.5877189119480365641331360750257052790555\
6848972162757967525282799730204840846`60.*y^34 - 
  95.701047527247605249959060256951138218782629546430277675102827718058018919\
93373`60.*y^35 - 92.971358840885026316335399939993332346760630814816246261803\
03719841444498565971`60.*y^36 - 90.386326234180383952195031771806145877668655\
60471621806922373180030451335572887`60.*y^37 - 87.934875414089994266998762563\
61479630287800984496915033971529623347689156428728`60.*y^38 - 
  85.607029631381250323285682202350708622963203277558149604602204616732272352\
52697`60.*y^39 - 83.393777273946594111467421079143706285555831181186596552328\
31224266020036672433`60.*y^40 - 81.286958153726818578338495704031426505815316\
48472780159563794811818087527478522`60.*y^41 - 79.279165481575917438453510826\
95117855259383332149128908315774841069965463220701`60.*y^42 - 
  77.363661063907476550476374550291789868964973321103256840016569432131611195\
01905`60.*y^43 - 75.534301687989799844707762562214276162086157005120396014294\
33708031552753496931`60.*y^44 - 73.785475012137503660231834614574837740593767\
67555383902883393646071134552974297`60.*y^45 - 72.112043560345724398004851581\
20548958598813884513619994629046353543994676966942`60.*y^46 - 
  70.509295651722847776025382721900418893481557740315960531982087735467424484\
1954`60.*y^47 - 68.9729022839802387424358773620679544477763809640020949199924\
8814689316692698549`60.*y^48 - 67.4988791455154977165754971014248175244809048\
2401103592820230836128423041247379`60.*y^49 - 66.0835530587971066551420119978\
3878675881320451296728563217208772486672801712575`60.*y^50 - 
  64.723532263978136600078505452889484114074332063368003072882908651371440839\
24974`60.*y^51 - 63.415680040032328542724279887466087306136327412783773568185\
63065267767669476845`60.*y^52 - 62.157091234489216468140277465644089041118252\
90350773165469892422502893541851634`60.*y^53 - 60.945071334670521059763541399\
79222824610315504442540345000298728167340079904532`60.*y^54 - 
  59.777117765312106165670619909513879765767833114618102489795271520549783974\
35401`60.*y^55 - 58.650903141304744541371945217621616469928348103046254192641\
39062891262806211592`60.*y^56 - 57.564260241391965381112765153152192189442345\
17862864730674487714164846549586348`60.*y^57 - 56.515168500157004875029705293\
03473577208492029927071719474052781592263914559599`60.*y^58 - 
  55.501741842440280329543382322838484917939850408974310917859040226557029266\
57848`60.*y^59 - 54.522217707215149191275067696772345385507583748593854446459\
03630090288393230352`60.*y^60 - 53.574947127540413114610864441359563453833611\
15305549994638472600407684898944698`60.*y^61 - 52.658385750021896151463527283\
34242857353890455369256432590034502211302517263901`60.*y^62 - 
  51.771085691682857252606416529620952463895792013904927462417008531488494505\
5103`60.*y^63 - 50.9116881446221460423578473159945562137692108601861865337384\
289399081577216516`60.*y^64 - 50.07891664962881997290253619701197171838609486\
842683413051168390276222003703996`60.*y^65 - 49.27157096927265875915094430506\
142731834292333103317791813265044800725133649298`60.*y^66 - 
  48.488521499111716550015432947547722097621188982672687389293570810999251718\
5429`60.*y^67 - 47.7287041627275828947263531987621406261881937361456449288590\
3543403630157331024`60.*y^68 - 46.9911157424656350436683717006155269379086868\
7414994067772881677529178474654042`60.*y^69 - 46.2748096031475539981545681788\
6715898522074764300359985070230484845815176402021`60.*y^70 - 
  45.578891770743883266304041555940735964532451547327398119340484839623794113\
42636`60.*y^71 - 44.902517332136538290554878167129719687793098718737674573583\
86386162725312277451`60.*y^72 - 44.244887125742580806428032223412691232824722\
26772010977945649131138502845430367`60.*y^73 - 43.605244695977597069395224372\
4742470496313913383828503714784035129818815979632`60.*y^74 - 
  42.982873487366463570389578548655788585351813650658798595960016562223929675\
37851`60.*y^75 - 42.377094256609887470424793305928282473673117564866148178962\
23645868571942091545`60.*y^76 - 41.787262683128780048559177812758996214702613\
33702893911975588407572745784324998`60.*y^77 - 41.212767160571368985907005329\
3071196126089264640330318897624645015613191589475`60.*y^78 - 
  40.653026753511153248186167843193956681074786795027189769942360081046423193\
23206`60.*y^79 - 40.107489305114318165940956654080202857182214508564932539276\
61067128307751546572`60.*y^80 - 39.575629682936427205187813982529107137581951\
83080956181540835994206025059987031`60.*y^81 - 39.056948151240380558738842279\
92267073587995067257941102201081207461702020743131`60.*y^82 - 
  38.550968859328426633257867347682279415954342847383040384400295925689440431\
46927`60.*y^83 - 38.057238436365807059599205237366833969227300364241995386216\
60809260025922293609`60.*y^84 - 37.575324684055829181098256326441724912338796\
89506801534882214290843638735390137`60.*y^85 - 37.104815359317524422799295747\
23964352059680165688012483685857915207439703052938`60.*y^86 - 
  36.645317039827839941362006393862428458209168608134433055767553611629878939\
64851`60.*y^87 - 36.196454065929534661251269764353180156623864652328777026468\
98825388555314176005`60.*y^88 - 35.757867552981523658910277516404158410645585\
94543840293400238143819849215069835`60.*y^89 - 35.329214468747299325611280339\
15644856284581212345346826299513072332607945418039`60.*y^90 - 
  34.910166770885387843605718585966878094191117934085907576646953126364093339\
59167`60.*y^91 - 34.500410600028987189901467645477104235478499874812381889006\
66550413406161114229`60.*y^92 - 34.099645524324759723026171509827753825107062\
51105880476692903764502722378476634`60.*y^93 - 33.707583831647448878273733551\
57984048914687573136303579137344753980033736634119`60.*y^94 - 
  33.323949866021303507167296084625878342317023100266349158348417472153796237\
85775`60.*y^95 - 32.948479405064549718919790891591335281011507780996627620603\
13591495542186031976`60.*y^96 - 32.580919075532301921671888555656627103592703\
8978409222943123204630434181021465`60.*y^97 - 32.2210258042689785934408817985\
4976371121945250061217188786484983280946364972662`60.*y^98 - 
  31.868566302095822911877224094069482196050342110387206475396140041664101710\
7072`60.*y^99 - 31.5233165783546088453847357049401180065714644927223233836287\
7156476094312528225`60.*y^100}


==> anc/S_numexpan_CA2CF1_s4.m <==
{0``995.8005197505673 + 4.082694528223737878601832091726275484907369155064156\
861326384316245717889344233589313`60.*^-2054/y^3 + 0``997.4503236241654/y^2 - 
  18.863790657066611108217320740782457643842770976641716241711948884930122591\
40625`60./y + 27470.111760111071585273574427234730963146296033641445069334644\
57984854967117730067`60.*y - 10104.424616383745373201491956351529230291188192\
62664332357056377605563311436326985`60.*y^2 - 11261.7902820070728730312557707\
4542017681025547658781316481167034162766638835670572`60.*y^3 + 
  6618.6967616405817084984622682313443296910409441292512253294304756532050845\
0353846`60.*y^4 - 3772.398976527254667355256856638182913467797206208566478310\
56837485510946424287122`60.*y^5 + 836.664097554181228237598988161855539729648\
6789858643891812971462219888567271214`60.*y^6 - 
  640.54341344142149208930408037651616941123176070124298215700028088643117877\
705377`60.*y^7 + 115.78429656235729175897302902204402283817019883970191770024\
252338343128283141205`60.*y^8 - 127.99804977843603164847639349301688666784536\
386787279114034737810802064038463087`60.*y^9 + 17.487162164886714956293026816\
1645745631126572901272838944058444891032077891263`60.*y^10 - 
  28.802526998408317929791593560311322062217394263427921908633443051709277273\
63382`60.*y^11 + 3.2900210356046667520529885637877384809845406702083196307404\
6067384771735765687`60.*y^12 - 6.64225757821112602678690518923931523544257252\
534742620706332899998874028419421`60.*y^13 + 0.131353367301459268792617075385\
84246484841541489534748612262171230492845762503`60.*y^14 - 
  1.4771151778307789638344152829906292480486070485590729750766475726633658185\
7414`60.*y^15 + 0.10054935985407051851370946236390522231722147072558963488866\
12318505542019111`60.*y^16 - 0.3787155832974299582772791939474603940441023908\
6321845635731608582495270678125`60.*y^17 - 0.06216754232963478332817630180044\
157885900068816315183768052941220221273668014`60.*y^18 - 
  0.0781395100763126119851377007869750756439805179822822125496437173556190761\
6563`60.*y^19 + 0.02212601743158843114098985426531845903365390106399254515138\
062672434675916491`60.*y^20 - 0.020812659377776385557875532079155640786791968\
72157052721240359404225486811175`60.*y^21 - 0.0235602730285630741327145958107\
2765011582688267737955004249177317437884046063`60.*y^22 - 
  0.0012609589244347080882569871816729325791264920755136755172608188662695611\
6947`60.*y^23 + 0.01025070337264327390860056311176936711908815414820450856702\
736037453903969604`60.*y^24 - 0.002210938033884140945356916747458853442083154\
01909658269907572667496916151692`60.*y^25 - 0.0075628849554434397282992518337\
8591410228566435873099110054296476753200799434`60.*y^26 + 
  0.0007799503725188287042214192659167941553314849088502749738284108647175399\
1169`60.*y^27 + 0.00424736398986864268926959472768440353664919269179002421605\
635185962014892878`60.*y^28 - 0.000482690546929629026216494457368951762383375\
45864189337328197961879482748587`60.*y^29 - 0.0028863836048868224417255643364\
8178335124001272437771796100269166344704086724`60.*y^30 + 
  0.0003280418411182388520444087430805348837070167104567341597608027196255813\
3584`60.*y^31 + 0.00179470501531891438776529552796676655790359328396661249073\
915290704979507504`60.*y^32 - 0.000196949155952483603065331670008865122360105\
13951275244095812019394363400247`60.*y^33 - 0.0011768327030047560365379188930\
4889957225623908710358327051041451042603051538`60.*y^34 + 
  0.0001320856179409817216985051705476720059192194136363511673697334361305709\
579`60.*y^35 + 0.000760112641138378060275178567796218119687465854863412778181\
70759290648325409`60.*y^36 - 0.0000815630579414141726665627057269036090816452\
1348185370263462756118270985184`60.*y^37 - 0.00050145199672803757595942998917\
775076913605449876204822264782573536479891238`60.*y^38 + 
  0.0000538448206805045942023380205796646017211983125410178438287674583247595\
2945`60.*y^39 + 0.00033097483081734126188785902215237135681279167088321014131\
771266372727654663`60.*y^40 - 0.000034894206385263424864680722727618918769063\
85305475933089808935567471435694`60.*y^41 - 0.0002203395796714363085031523341\
2601467705372076996838957246662434736954431066`60.*y^42 + 
  0.0000231097041607645408035347765336161915164589743950341870157308503682158\
7242`60.*y^43 + 0.00014726180677082174246817455704008559194477446358237443505\
153182970980732657`60.*y^44 - 0.000015250961619021327049447395082872387409149\
18264517588883441535584902808089`60.*y^45 - 0.0000989960737028181167132016401\
8699359372820395565040970901795273265510536418`60.*y^46 + 
  0.0000101668204818790479815448861125674386631890973446149583153597689121512\
7187`60.*y^47 + 0.00006683605627755217977261869272155831818594492531676400728\
911839827411043821`60.*y^48 - 
  6.80078564841408134969343278891232724674317099804007882836136376679185832`6\
0.*^-6*y^49 - 0.0000453209274025463840025359992823860843436160890937293435109\
9437959935833654`60.*y^50 + 
  4.57631366484653505958341211228951873176646451788246013026575748449056449`6\
0.*^-6*y^51 + 0.0000308486621231852237324705734416722125774863879605319031726\
1984862714717925`60.*y^52 - 
  3.0910179254027315417795505176934223929898179695186911998867702564159207`60.\
*^-6*y^53 - 0.000021074523422364346995967441926611768541063744955017772586808\
87278925496059`60.*y^54 + 
  2.09676908575770599646291554653523819802075596881012518306055677916801302`6\
0.*^-6*y^55 + 0.0000144453776367025772094104495608447940542038129965230039056\
2559575386802452`60.*y^56 - 
  1.42754651378907912754613644379136792635357721970651529228873318408322927`6\
0.*^-6*y^57 - 
  9.93249454271362262887566463038518936558185110117673354496796358087490041`6\
0.*^-6*y^58 + 
  9.7540685656392856891687166604340151060319353503909629200092410537569639`60.\
*^-7*y^59 + 
  6.84934968975791664980541352738385806177718189733302929411638494090840852`6\
0.*^-6*y^60 - 
  6.6862687528072105731922219530089971233850046456291256386220006218154474`60.\
*^-7*y^61 - 
  4.73612552182508459096613905559483802226939873273934489319295712638069987`6\
0.*^-6*y^62 + 
  4.5973597018075319179509400790257502415823546703093164974752182623265353`60.\
*^-7*y^63 + 
  3.28325845158591297221408087288154461449148690193578391764693338878315296`6\
0.*^-6*y^64 - 
  3.1700609535112664276134807895848812502426926179567017814320978693683445`60.\
*^-7*y^65 - 
  2.28154020065064312044865654862715520155823627065765776371797506360496296`6\
0.*^-6*y^66 + 
  2.1917407544287363168494164743853853973502997604486815975977311337968169`60.\
*^-7*y^67 + 
  1.58902456526227166852046941460293219759073992855362372744235047313361381`6\
0.*^-6*y^68 - 
  1.5191485993598990909559385715100782779466435322122947330300605166298848`60.\
*^-7*y^69 - 
  1.10906377345175376399549603012331523383174986857820301965054907068865133`6\
0.*^-6*y^70 + 
  1.0554491078404459404242337010404392911253010025582241059767038940329152`60.\
*^-7*y^71 + 
  7.7562960974852759195429103067732480264115957028637570179162780107781708`60.\
*^-7*y^72 - 
  7.349217953099721855041852104767557878047874273760538095657503152475138`60.\
*^-8*y^73 - 
  5.4347172696703639143869794990373590871081863314852303354390466886604917`60.\
*^-7*y^74 + 5.128119814799235593453250664053453461277924066381392396298096251\
1000220002985114294563673`60.*^-8*y^75 + 
  3.8148783296351261475818169975049737256847731858626416804049015904814592`60.\
*^-7*y^76 - 3.585409177300859880987742309036521434981894927713562971695903688\
9846226045716086158365507`60.*^-8*y^77 - 
  2.6824115125998421440538456881165412021554260914612606070976325448575045`60.\
*^-7*y^78 + 2.511522925282106193186907286630356283196637038703249344336831618\
5547219842843337996785835`60.*^-8*y^79 + 
  1.8891825543897324094764547514223797427381776783132868744448929161747413`60.\
*^-7*y^80 - 1.762427273232150923295972824119117678680690557464882676242503509\
6887268339906176698855842`60.*^-8*y^81 - 
  1.332575475517918816329664221273513892522531272975897159635093561410503`60.\
*^-7*y^82 + 1.238858990912207233642655109721944160355722099055518067417131488\
8602911286630979007826513`60.*^-8*y^83 + 
  9.413412580642601665838467102082142362041925338757248062227193954309857`60.\
*^-8*y^84 - 8.722339127024782460362332838906520322563628800206458637558061674\
86819583288544530134066`60.*^-9*y^85 - 
  6.659015320989594657003507362227940273834165566791430400159744780902955`60.\
*^-8*y^86 + 6.150506266306433440350991903709306687229094595634234646411008123\
381833315604524668908173`60.*^-9*y^87 + 4.71685867363437283486273149367651425\
41863649799226805257297550900770852448332620488320803`60.*^-8*y^88 - 
  4.3433446625026959999746130140284066552071458287480312559973522464313820098\
17855888779067`60.*^-9*y^89 - 3.345413322938727779054669052795258306800875673\
8797247333960854268150808443662850299896791`60.*^-8*y^90 + 
  3.0714546867406365581084426470033060270788277743357640635658640765808575316\
46352246804322`60.*^-9*y^91 + 2.375617940332850780099465635841962805831154174\
8954884893148209453695565157968022497008564`60.*^-8*y^92 - 
  2.1749191769425317928362384700833110823926649800144828759433765946943126146\
08841016789889`60.*^-9*y^93 - 1.688926232104315943361449443224404739708481381\
6471059891589184997510002169738824771846212`60.*^-8*y^94 + 
  1.5420409259895781481630894069458788496254447170086264973468869186594844820\
23168285923669`60.*^-9*y^95 + 1.202072959963223239972226787155905232552189524\
3665123775865834191212179624146765914193335`60.*^-8*y^96 - 
  1.0946584800679641105573531511106915732935926895214583822312641839450394986\
52516630449129`60.*^-9*y^97 - 8.564798105511018643437174268691815331788226882\
945071941017042101481745366883777426195458`60.*^-9*y^98 + 
  7.7798110746493455761526168838374975113653178110385059942553918358534281646\
2447901835949`60.*^-10*y^99 + 6.108729254223183099801763863430230529746146409\
051428260205746311756115238661159544518688`60.*^-9*y^100 - 
  5.5353638726943803631365967924538078959687635166446140359485290009984391485\
2169703093713`60.*^-10*y^101 - 4.36128495053481921947090228421470344076711778\
6610195985957367866354366857340025141169972`60.*^-9*y^102 + 
  3.9426691864201412167694494636601664257800190506963814241943596401681925056\
6309995053763`60.*^-10*y^103 + 3.11667342985242048234341733572944758554393144\
9298503429603187818515637050966677753287602`60.*^-9*y^104 - 
  2.8111435521125536872553941377018143822866910572001933992718904464880956304\
8716145408179`60.*^-10*y^105 - 2.22928573576528799304410796779207645513706557\
2007868357106738271767191412109634782917371`60.*^-9*y^106 + 
  2.0063504036177086507949894427434066679815126789293660855688926778241913439\
885720347646`60.*^-10*y^107 + 1.595963676847785282474996477832148453828233214\
111548112994606527839834854345281947471668`60.*^-9*y^108 - 
  1.4333266127971199568681640411549537224079406012297871533377243352263131186\
7743944091037`60.*^-10*y^109 - 1.14353412128610621595126716486318337599677314\
4113837938010865346832843647608188887884761`60.*^-9*y^110 + 
  1.0249026835376384022131030012536288421897642494702450656680448021042143746\
1131640947805`60.*^-10*y^111 + 8.20032178010707707716899695867775140933480820\
776811822840253297449312649809100770809784`60.*^-10*y^112 - 
  7.3350739444464996542926012972955233537457679204818288157206519595905649831\
172923599528`60.*^-11*y^113 - 5.885126229636088361892423414795364047158199157\
3638833733956781173405511950329055192149`60.*^-10*y^114 + 
  5.2540822721667461860855006387801217025496943436603330479967288157732805185\
491943666782`60.*^-11*y^115 + 4.226802162309320352493112950611258855777627993\
20337754371974545726825790767044199098992`60.*^-10*y^116 - 
  3.7665747438008588955226013028874329252622897921300980438844814786838207806\
30923691912`60.*^-11*y^117 - 3.0380019206413313588453824770095575159199777632\
0396524564713148193580465862773459296132`60.*^-10*y^118 + 
  2.7023474404498460288920689454942987101367116353790631853893791801249275518\
305288342616`60.*^-11*y^119 + 2.185110736193452399102818434772567813357552265\
77832296369499395805860449299690370834728`60.*^-10*y^120 - 
  1.9402997144709939057317864089574244511159498843424990467475159949953432600\
338489360021`60.*^-11*y^121 - 1.572743749472005925446312930111465900781741568\
59651362062730634072821896345636453886973`60.*^-10*y^122 + 
  1.3941780881772919285602516727131784586552287442186840154916834652912453844\
169786981201`60.*^-11*y^123 + 1.132744377404127712817379853627158597627472152\
61924530186932796174767927109633153823698`60.*^-10*y^124 - 
  1.0024871185466146301313698882154350947086917837444257760317670476763100355\
93187718143`60.*^-11*y^125 - 8.1636819199083545134120441674880599014290166680\
36598721121668317170524183413168125426`60.*^-11*y^126 + 
  7.2134047380996522591232992706115101387577378515749337745626440198459061246\
11236076706`60.*^-12*y^127 + 5.8872389465084938687199283859927818880928290792\
409876746124040440650620692859623688236`60.*^-11*y^128 - 
  5.1938939358917720235263027630172644521077427809282285635361882759842688676\
79902960869`60.*^-12*y^129 - 4.2481544784262304819477237433947180419273426853\
911998386317822669047840449970418890274`60.*^-11*y^130 + 
  3.7422078857880428277415306519483071653284771468700806750880207299306077675\
8520810044`60.*^-12*y^131 + 3.06721339796924038079043759426302008023857136404\
35190293003504790969671155036988563682`60.*^-11*y^132 - 
  2.6979631224770757192199911940077774893783491289140211900828455486755415958\
54217398186`60.*^-12*y^133 - 2.2158231775033938163014640837515001311022055089\
404075399821814370275595778554943360011`60.*^-11*y^134 + 
  1.9462964368349167622244221651370540899091778890672157488784826294920842706\
8360281257`60.*^-12*y^135 + 1.60164523491789439578828895955019867117689713602\
84380618004163256025241598478955318182`60.*^-11*y^136 - 
  1.4048787243122667994454511149439365786528899601109035534470252950177916515\
95522199435`60.*^-12*y^137 - 1.1583256859505131946529068117237760893746156192\
902643987900559520105989665099969356136`60.*^-11*y^138 + 
  1.0146538320135083652575782186593155734684200058827901652773019179888995527\
87941404822`60.*^-12*y^139 + 8.3814952334624951283288888514396748545143800298\
49328818391414032449120670511637057013`60.*^-12*y^140 - 
  7.3322769907996734889722940502298906890260596252149958664318213310691831349\
4625355019`60.*^-13*y^141 - 6.06781559670507779526588307344849001075359188244\
7557148127646242578984195889744131029`60.*^-12*y^142 + 
  5.3014506496967990333941498030860012235357110935528787094992802510115167675\
302121162`60.*^-13*y^143 + 4.394982707746372016414722607313172897448751140027\
106263596615147530458352920834380391`60.*^-12*y^144 - 
  3.8351184050939440298315186369175709272518151678742489141591898438762816268\
344056965`60.*^-13*y^145 - 3.184857563547634466895682243647992657504738247664\
619596745891018775526689483776631809`60.*^-12*y^146 + 
  2.7757771916735704984694938369731137784477925326261996025905028889710866609\
4636299312`60.*^-13*y^147 + 2.30900708170539924953697976442901137363157566825\
1627965587283928902020666257663302329`60.*^-12*y^148 - 
  2.0100462275957495206751292611013731524242299683021446953336068177025232870\
1032246144`60.*^-13*y^149 - 1.67477901131744005730382544282352117898889816594\
6566407338857615695271823737202480822`60.*^-12*y^150 + 
  1.4562542340864642908367102625668544375571102009359298347401114494067653991\
2001259827`60.*^-13*y^151 + 1.21529454658773465504856202533606577379525108044\
1311173579939897405220050769398234864`60.*^-12*y^152 - 
  1.0555344298761136451905311894272784450969161654405435573765408708462905040\
1611406611`60.*^-13*y^153 - 8.82251463342347004008435933193086194109855949869\
914271068159160203610309025193414351`60.*^-13*y^154 + 
  7.6543129385898062277133110640361594865471452939911571763517767234003331294\
680262513`60.*^-14*y^155 + 6.407449928192091842356038387578259870536827474833\
81488680250771227209897921404538374`60.*^-13*y^156 - 
  5.5530732861160743763713454394531991869395482181115586986395798611717590924\
717091663`60.*^-14*y^157 - 4.655383140847431314116247075608515069578053355641\
65490523233092382962481274373079545`60.*^-13*y^158 + 
  4.0304074593076960675651050293151500295984324703331605860571681135633488567\
35245157`60.*^-14*y^159 + 3.3837523151163044813586610365857554125221991591424\
0295146297825984377482093057153704`60.*^-13*y^160 - 
  2.9264966386252129381773475284762375917167300759068638519186045266827077946\
898063689`60.*^-14*y^161 - 2.460426231589174529461631020769307995671794674072\
21231864358237896031659494111211197`60.*^-13*y^162 + 
  2.1258175301026669614701300822336251135807972727451843063969899943236726749\
614506435`60.*^-14*y^163 + 1.789726434419393167240237029200747238931658228044\
6451037375290275207930086010851902`60.*^-13*y^164 - 
  1.5448216342936506716865477936861557412138082775130400002980209033769902908\
65185096`60.*^-14*y^165 - 1.3023373713885236227169503905085616021117822698573\
0028695069582260494712503828017195`60.*^-13*y^166 + 
  1.1230544081085651663480556375465173555012332941757076633982285885828048541\
379736184`60.*^-14*y^167 + 9.480190551953635624839762150246765235019237522817\
7234856753645538725487273256816142`60.*^-14*y^168 - 
  8.1675009572629733161218832606882621843385320369965241507457373868526605306\
59752641`60.*^-15*y^169 - 6.9034096667659313046755248900406495056241612809747\
983044640248697400664933415836099`60.*^-14*y^170 + 
  5.9420941967347972673039240044310993311083137688287828562039615474787973506\
42021927`60.*^-15*y^171 + 5.0287456953682054363593245290623658715567760200640\
448682356677429883070963386325464`60.*^-14*y^172 - 
  4.3246199895092709897323174688308250359053531131410743013306340570660178965\
99126885`60.*^-15*y^173 - 3.6643901277953272797237004606246795498452537516027\
476152574622597687824882009379557`60.*^-14*y^174 + 
  3.1485509680840115832337883272054390061303969990156381366387684707821223739\
77807757`60.*^-15*y^175 + 2.6710770211613594380496121868858448906262076943433\
649336664947185947456045609080758`60.*^-14*y^176 - 
  2.2931067229330639996788821749807849208848428013172226104080262145528073294\
93803111`60.*^-15*y^177 - 1.9476484942804231100026328548238904524562312891059\
971739198121743708263879014133556`60.*^-14*y^178 + 
  1.6706485563935574535270573648352968314515235804263245563751230216442676332\
97455611`60.*^-15*y^179 + 1.4205976831326635944360722687373202256416100717033\
296021828975331665163541829244393`60.*^-14*y^180 - 
  1.2175585983489352210344890804673326197409218396995007292875644444615897817\
69855602`60.*^-15*y^181 - 1.0364896611238213481452471475736311173324942909412\
552590880562707081191223188403948`60.*^-14*y^182 + 
  8.8763689318491352979504587996271553754022734261747369703777410893633105834\
6916963`60.*^-16*y^183 + 7.56465786040939057384143142985430339723298756558399\
5831840199742384856674829211435`60.*^-15*y^184 - 
  6.4731904682540618311988442613104497364203502507104343724529449283692114931\
6365214`60.*^-16*y^185 - 5.52257009882884013424129576411612330276729859381389\
0077585924608427720680859085228`60.*^-15*y^186 + 
  4.7221085594098644342693986044521648639924955930640692579398372857288836139\
3132852`60.*^-16*y^187 + 4.03290593749516855133275200625257818921784574028034\
9290996732836350083036760757697`60.*^-15*y^188 - 
  3.4457610540510762300314317751660502071179186052240376311184151584346282961\
8218661`60.*^-16*y^189 - 2.94589471173180843515746715427814103251357998892997\
7726646351397833760074780562591`60.*^-15*y^190 + 
  2.5151455533946516423796722874430342675131909447480405641709997149689612456\
273695`60.*^-16*y^191 + 2.152464847746226571613843992976341488392342608720838\
780179744673952687610780204602`60.*^-15*y^192 - 
  1.8363992930361316043687566639296212671427851086944954593643934208589120072\
6437083`60.*^-16*y^193 - 1.57315733212770051237109039094467333102871625077066\
7466145212704872420000307607632`60.*^-15*y^194 + 
  1.3412028909303780947717385343192387166888203805848128132892431078771696820\
7457031`60.*^-16*y^195 + 1.15006687708053958228568454700863054665839232618537\
0223394495419981675949745615506`60.*^-15*y^196 - 
  9.7981174112177754431943433219781381175937099677111938596569392909627979745\
50558`60.*^-17*y^197 - 8.4098171313881580273493062749147103947232888204197564\
1006237961830000778535126`60.*^-16*y^198 + 7.15993527252756288041945063170619\
58802662647251709378168405884162730929864739641`60.*^-17*y^199 + 
  6.1512060235045952597521379494334958316339637051036035667003731288630662808\
8356743`60.*^-16*y^200 + ls^3*(0``997.355582921709/y - 
    2027.37445911661323655455919667637252793523998573006828980249757690264418\
752336687`60.*y - 413.8369581950999241283506777727443922763431789053380137012\
6739259165927228486234`60.*y^3 + 313.5803978237345378699179808897348985364250\
5409447757648788889073645825593894409`60.*y^5 + 94.45387736648832597286861391\
125532419583681317261539841996187814336500331449029`60.*y^7 + 
    25.4230024621912576195467185710277945753885111216068677803453430828970014\
3032318`60.*y^9 + 6.650523560668491272147896037446080979059643375855094919506\
89175152076498887653`60.*y^11 + 1.7192058632020339408891087488869774964542763\
7559744429942573822456763688065832`60.*y^13 + 0.44160466209543930944409396447\
342426234483148996711694773035940712168435198515`60.*y^15 + 
    0.11298257894816156559127472261471900927282014081208073989146401172212358\
274783`60.*y^17 + 0.028826855945260202797690184609628339169788797141644747372\
17981222637194087123`60.*y^19 + 0.0073401115740168161898439067121456670309477\
4795330755550319863380902873531126`60.*y^21 + 0.00186605862156280856862503623\
768868435505832295779416153301704678757386131888`60.*y^23 + 
    0.00047380425668839829508029395752986518598875454337622872886403576894107\
731107`60.*y^25 + 0.000120176340030129736869028449457896555128170772141469104\
79752010982283607888`60.*y^27 + 0.0000304548127062644431410944889110385434565\
1855949435977685552324976273288784`60.*y^29 + 
    7.711943734890530535950328519154601737713865586545512805526148689789216`6\
0.*^-6*y^31 + 
    1.95157456609403911503749598600086855381439422515674092090032794971866196`\
60.*^-6*y^33 + 
    4.9357580623206705597726412678687223410358585374720074613936035146142092`\
60.*^-7*y^35 + 
    1.2476644781897493052548552664394109932185909280123639030647802718190301`\
60.*^-7*y^37 + 3.152390969948119587016870657568055449184992980481294464901570\
7502119975132732945390624946`60.*^-8*y^39 + 7.9615947653139692452115537787558\
41499379536324446774383137988305980148310454013416677164`60.*^-9*y^41 + 
    2.00999189495073808770986367023804608208569636528325673078290684262890755\
2913948411112471`60.*^-9*y^43 + 5.0726742706853060357517946062726879876531325\
0070004805771111614898090557816701821484037`60.*^-10*y^45 + 
    1.27979490982176798989546411256117754187939737853148652016211061007527679\
704600347396069`60.*^-10*y^47 + 3.2278642362683113355994321349487920924737199\
94300647870464958731853230895663852974094`60.*^-11*y^49 + 
    8.13900051404539238896078114855024217506154472196533765503056263275353524\
6848563876158`60.*^-12*y^51 + 2.051711051309520814154157073365144973501267216\
098353968503546469714898390840226387365`60.*^-12*y^53 + 
    5.17080404644380570178635077429581504434377585482312093874202836313635824\
014142044417`60.*^-13*y^55 + 1.3028769321906299731387126263602168218096900366\
886182795759596277319196373451189273`60.*^-13*y^57 + 
    3.28214786272320381376952886223880849765568425945577404556813515682008697\
27867082059`60.*^-14*y^59 + 8.26661556954873296581126097065801602696839372069\
0977238879651990256157229446204515`60.*^-15*y^61 + 
    2.08169503519271721222716792924843325084915551526258439077541911546431620\
7174553365`60.*^-15*y^63 + 5.241199710943684106344138519898758066904025872337\
61376097698659430423380467280001`60.*^-16*y^65 + 1.31938830734316919545691786\
392730408720851381952502991085244729613279188857503496`60.*^-16*y^67 + 
    3.32082977673757220258288486366638199760184042226477249215985152707871596\
38995623`60.*^-17*y^69 + 8.35710955530266601951135880719895319231525680964268\
3005047376957971779956731969`60.*^-18*y^71 + 2.102830363054014411545801809308\
048583979191558006310591741679755453285205547054`60.*^-18*y^73 + 
    5.29046650760411678876621748129498573125561454652612873793452140956032795\
698799`60.*^-19*y^75 + 1.3308465781276555431920281379025533560681508692617309\
5515747582183401601656015`60.*^-19*y^77 + 3.347409306453615786750195128861729\
5672046753113900036596629187856546571218126`60.*^-20*y^79 + 
    8.41857887180727273230484115471660725059499976325936947139415579948642517\
4538`60.*^-21*y^81 + 
    2.11699613500757139023838490442275579902659539308085080492346146048485929\
2168`60.*^-21*y^83 + 
    5.32297822906611901274987523178343750478969862341854827412865653182385555\
643`60.*^-22*y^85 + 
    1.33827251323597716772192565923258609185975657538162858457462048112201598\
821`60.*^-22*y^87 + 
    3.36427468778055006895557379159633835792642527082558902334725106290336225\
26`60.*^-23*y^89 + 
    8.45662413411975406609012735271994527915989294094525452050970779406904924\
5`60.*^-24*y^91 + 
    2.12550859899473515979102307592850690194413728025748055104262007219776179\
7`60.*^-24*y^93 + 
    5.34183460717135955803206072773485783859123438472435461858167336579194096`\
60.*^-25*y^95 + 
    1.34239748963975801845605891879068356998583666795103698724149935843670892`\
60.*^-25*y^97 + 
    3.373154702521459229562175075817526915858079995441850393814365310866627`6\
0.*^-26*y^99 + 
    8.475338665048643984645995858092361391585467436909329611518693843254602`6\
0.*^-27*y^101 + 2.12933850543296860682547423979643797497012469442916441963923\
28851687704755798216589907757`60.*^-27*y^103 + 5.3493413117381081946922375755\
78921735290648817545636077306564851228852441591537664901429`60.*^-28*y^105 + 
    1.34376992279774240191559484031212113828429236122640347048621619373763194\
1169744481529896`60.*^-28*y^107 + 3.37535556083632196433900086157141169978638\
358041025948642348426869536682610410441899719`60.*^-29*y^109 + 
    8.47783760303785862061285439482962799786490859668293428851798423030359210\
03492625392222`60.*^-30*y^111 + 2.1292296863099315887367540413497946829714869\
335809307284891666994751950939622765865814`60.*^-30*y^113 + 
    5.34727653935871280848422869723685121996594994952369204205307294679259226\
564675688912`60.*^-31*y^115 + 1.342815379868949768495454861804437526952259176\
518344828077806619524671844387935712841`60.*^-31*y^117 + 
    3.37189683363919324825541760196473743969949600856173623046727842033434546\
99412922498`60.*^-32*y^119 + 8.4665661054847941741076405445379533253770520033\
237790738279438401773696662781255144`60.*^-33*y^121 + 
    2.12576911262380004670633244437716984664381536448156952841144664828020316\
38760819793`60.*^-33*y^123 + 5.3370506452868541908558158871369820527137201097\
09267910280569843768153916855404713`60.*^-34*y^125 + 
    1.33987303691132508569271497527502824538920844459857608347654257161925695\
1276585038`60.*^-34*y^127 + 3.36359489728235327653093474120707953709739889905\
227815440755450906043500142998894`60.*^-35*y^129 + 
    8.44349074019509490145625296717699283162810729103053806895115067555886363\
81863363`60.*^-36*y^131 + 2.1194308803994793282394776148524312249626412387140\
370409153260219189715318814298`60.*^-36*y^133 + 5.319807426626865039883543372\
475533223430279380340141457735986700865716963876145`60.*^-37*y^135 + 
    1.33521904333674875183792800457685885712279967386837998301794950275541929\
2324281`60.*^-37*y^137 + 3.35111692645383061721914134503699355927843637616867\
219313451271140248596036932`60.*^-38*y^139 + 
    8.41022446796849313359909997109310885333357712068337686456573296620437878\
4897`60.*^-39*y^141 + 2.11060518848480215565611825621792932913432444123286208\
08961564416660541607878`60.*^-39*y^143 + 
    5.29649141333542532439141061259468753935217837009609975328167928582120130\
5373`60.*^-40*y^145 + 
    1.32908217135215182158278310656268285256835142639193184303684315534988022\
6361`60.*^-40*y^147 + 
    3.33501734159364651283017055709169871434767013739099056754932780486933668\
8`60.*^-41*y^149 + 
    8.36811164632578583426211520175914062487158664956169180839763153926469575\
16`60.*^-42*y^151 + 
    2.09961818994323943752468305650592073948071506368564930216712578159981200\
38`60.*^-42*y^153 + 
    5.26789428825330403211658467500180651209615699273365326777597017756757213\
2`60.*^-43*y^155 + 
    1.32165468427030459589379365794245826222349589568575435075620899962600713\
5`60.*^-43*y^157 + 
    3.31576328555752636338509969116590689985531229358072690469886005396520929`\
60.*^-44*y^159 + 
    8.3182878196539537076223836143356149446550409443726719936304470293816125`\
60.*^-45*y^161 + 
    2.086746039802743236192868395989304738409577511081498108496507306854441`6\
0.*^-45*y^163 + 
    5.234687928492360061492349179868014909363593323598078419927164077407011`6\
0.*^-46*y^165 + 1.31310011632548630207617327495630433494622394393577791788575\
307943697497559381786731712509`60.*^-46*y^167 + 3.293752960505494858884238031\
2525985305605894818781314722853867798835737758803033024847351`60.*^-47*
     y^169 + 8.26172298191911545073704016959987067408235605887167828333918219\
3576845875320856554994258`60.*^-48*y^171 + 2.07222511199242156312941020184112\
9511097629664187113923478133763494532173312238894671246`60.*^-48*y^173 + 
    5.19744855638269071854853690074970451622828730590012001565322012985988359\
92409221383121`60.*^-49*y^175 + 1.3035589867014524785971347827905632345264166\
5405888067522332277028228073520961790369662`60.*^-49*y^177 + 
    3.26932915903020510609284124738347487919937014129934731389609690519855269\
15779465396978`60.*^-50*y^179 + 8.1992536466203395837446283673141397586332106\
74787013979906471156727389284317223423185`60.*^-51*y^181 + 
    2.05625960654537322539791250785659636291928623737119264285288287800813663\
4252442282089`60.*^-51*y^183 + 5.15667479890512521293381647852623884947547575\
835515331057538068943974031835215384371`60.*^-52*y^185 + 
    1.29315309021166193461266353655604014968576591703290356164965881458752398\
298372998295`60.*^-52*y^187 + 3.242789466079850357965542204001856012059702798\
0163657904634858147204195790815978116`60.*^-53*y^189 + 
    8.13160712200092902261464870578023236251925775074230672411402721918251170\
0801164773`60.*^-54*y^191 + 2.03902733003591498720168201303882670277536211674\
1635890941135539151798873625893557`60.*^-54*y^193 + 
    5.11280146190987041051259005475782697482753612079559387550970129254818458\
523037095`60.*^-55*y^195 + 1.281988781835827846226619745714570584420513603658\
63187919171051847255013634170749`60.*^-55*y^197 + 3.2143940964047272326645798\
97898161427034214063338379127084456130615862932447584`60.*^-56*y^199) + 
  ls^2*(0``995.8906676604324 + 0``997.0728683236072/y + 
    8413.88325801426402443372845672990416896539680028195007875334049477640073\
968030908`60.*y - 1017.665876023436088697600849765007583730123672213272633479\
06535790357795502278028`60.*y^2 + 280.579597156621600232361389193825071162237\
15470629775401614852550943166643088925`60.*y^3 + 1218.07002109207423570463126\
997878910589398969306607600581331923427464748737252491`60.*y^4 - 
    1808.27333108990337216333575800227940030405073117042147572315562867276206\
30799409`60.*y^5 + 221.482277981102214271085203003146652556765606190045026982\
11358188544762172604774`60.*y^6 - 453.649853968189677270179785769920801070678\
71849619082462071251758783517320442539`60.*y^7 + 44.2749110629548751537701819\
3849203472565487032048208823593210280717378474623212`60.*y^8 - 
    112.708058586992968072848318648983422168207404910524919804620278260326425\
39931479`60.*y^9 + 9.46904566384528044812045850234730102828518135705731941892\
739413776401160791718`60.*y^10 - 28.39050131031254253050755404040360948690089\
5361620848752683593423897155671799`60.*y^11 + 2.05007831437136192033956530561\
863509616277764243047159016502234620348265507099`60.*y^12 - 
    7.17530557046674244558342405698752282162140140649850200781663526335401764\
200621`60.*y^13 + 0.426093768994492888685094050865876382096338236308110013561\
12654577488772815686`60.*y^14 - 1.8204865324149101336063266785812188235208381\
1719500602719408054360753156519639`60.*y^15 + 0.08882555963103132811865302535\
080974599188169435722848677477985196719670321607`60.*y^16 - 
    0.46611613684480663505908583598548823014766849463975903069501443784014437\
094373`60.*y^17 + 0.018279031836075909676231998411302875303686036988340028729\
60536012052664812077`60.*y^18 - 0.1191688757311408946592159908707800684882531\
9214130670482935065989191474014864`60.*y^19 + 0.00293164972290939657420277708\
488966036543014282273740397973706058395462770051`60.*y^20 - 
    0.03027908851013820218145546614189047940698867222784319203613584787347774\
503405`60.*y^21 + 0.000275639543633190292777600105521274163388658867152366899\
1079004918955832413`60.*y^22 - 0.00778921931176857371769410934032602555721731\
590827927127758404346393318131447`60.*y^23 - 
    7.52218318206436397817868459141971541572046560175466568488176119530479752`\
60.*^-6*y^24 - 0.002019107895011739520759007316802543677287530888176993627257\
10446471101714471`60.*y^25 - 0.0000377179516616351731867811993733179872409756\
2627217159046192782700791188094`60.*y^26 - 0.00051202379100873650475627051432\
849213645511507978249959942792400266630036651`60.*y^27 - 
    0.00002567711036245246487267597496541073051048867309943112868411809350493\
366373`60.*y^28 - 0.000130563300631746171255376597374723654342225968125028413\
19077204082314690126`60.*y^29 - 
    9.09042679869373624857409828256435456381740122139111672462815269067394846`\
60.*^-6*y^30 - 0.000034818373052717504990900300242412480781149203237935642248\
0393415430815824`60.*y^31 - 
    2.84252022992847508128033077869515571093954014647538049555408680538860424`\
60.*^-6*y^32 - 
    9.02755055662875992307266085766376795812324732455192285756528813586881621`\
60.*^-6*y^33 - 
    1.23270495115445506663217722040619122934467786056539927687417491946890505`\
60.*^-6*y^34 - 
    2.21277959138328750049694240978955878320181265046917564151922260662367602`\
60.*^-6*y^35 - 
    4.5519471977701011661804671865396278593893724124579029608549976460912246`\
60.*^-7*y^36 - 
    6.0035909511744261504720010787394594206249695770058668033451712695410735`\
60.*^-7*y^37 - 
    1.1956950146221920717124843250438630918742368591682856158439748801973294`\
60.*^-7*y^38 - 
    1.7282460369792310379024096436098438780545090657651965289921507394347622`\
60.*^-7*y^39 - 4.021649696822230010449395811440258937059392422967445341520651\
2376476612541445632639059882`60.*^-8*y^40 - 4.0965966523855539126641803274992\
089947636316508972244518639045649276277254457833910334739`60.*^-8*y^41 - 
    1.73843990136364272864482907623506666678924489631509230146036093528505117\
45403392492718947`60.*^-8*y^42 - 9.814442765088960263386894592938484221700391\
95343744106806823584340526772530546375353398`60.*^-9*y^43 - 
    4.99344602522626753382332122484418201899386615377156860365132828623380213\
5430566711255219`60.*^-9*y^44 - 3.4824207166224560286055094708560779689677353\
01605063538319410419098240307960478635282516`60.*^-9*y^45 - 
    1.17819858874558772730857116084713970975593695648398485759974836789909950\
7872625689610724`60.*^-9*y^46 - 9.8514117909294836444437347630993704871708430\
519568009497348314425777065246982159878684`60.*^-10*y^47 - 
    5.35115298511254806602361803807907488968014418114499528618916886047774555\
317788258774668`60.*^-10*y^48 - 1.5961677830206371343023371882406237896578636\
0958184369272124639289680008337953847138174`60.*^-10*y^49 - 
    2.09353548847803162253027581003706352534995185462371210216963183556399749\
623831982805129`60.*^-10*y^50 - 5.7919901753388627979707081400453265209540588\
546947870060110437826155198630241946981349`60.*^-11*y^51 - 
    4.21680255275093535576313461845066731342517240790521734505280667952237311\
69495308079107`60.*^-11*y^52 - 2.98590670820378920096609023677050159609569067\
91644061405894471506821274008174910031697`60.*^-11*y^53 - 
    1.24805649300331475610494000321807283464812763048297686605783158695983799\
92317929884146`60.*^-11*y^54 - 4.92522639147655452319748588103355201984785273\
4761444631719631333738306627043565194599`60.*^-12*y^55 - 
    7.57501425972977415481493120426259639135933744581562132226245109156382435\
2057030844827`60.*^-12*y^56 - 2.108617283998465496477360156975726533417101482\
09712006683109296354193230061563392092`60.*^-13*y^57 - 
    2.08617369573234928225278299182803578437562633209912801088522395445507956\
3582985723115`60.*^-12*y^58 - 7.502534940332781854907027333783015732209820821\
41189903748993435617151923893635726867`60.*^-13*y^59 - 
    2.51233544861526500945624602958736298623313121606433350892448736132597408\
349292944881`60.*^-13*y^60 - 2.9214088218890194551654085730342201347411652025\
9967498570831746249237700446629117083`60.*^-13*y^61 - 
    1.89790823578987129237819907871824497437530428642142232584470210805093678\
343380315124`60.*^-13*y^62 + 1.3522447213887957885767861156175489622949784724\
945816883942844790409527911587873113`60.*^-14*y^63 - 
    1.02446762661203412315378610540335384053189828407084191156168739126918011\
648757085407`60.*^-13*y^64 - 2.0293908407927638495664141698888792683279913357\
22294185769992656694591557410455517`60.*^-15*y^65 - 
    1.26260300298630199101324930777371646896133906420333233178108285427553194\
16223799939`60.*^-14*y^66 - 1.36711448353758098214895783640241903539289838640\
75520914482554637272757559165041287`60.*^-14*y^67 - 
    1.47607834156238254426957932327046683220027390787751182834951918993027084\
3878716602`60.*^-15*y^68 - 1.549630007396654268695837222429598312854247213979\
257547948051479020011838539099397`60.*^-15*y^69 - 3.6177364909800924275622996\
84347683698186810904272710874514479898896082829554170607`60.*^-15*y^70 + 
    8.84109948084764543696498425325361568821057034381116542292063727938044667\
673594546`60.*^-16*y^71 - 1.0763906699489464697882983469571243807191804954301\
04527510311622546850367035331946`60.*^-15*y^72 - 2.90642233300851883583271137\
972454447739353515438404795538641092789478206694742799`60.*^-16*y^73 + 
    6.26333521202836072568241973182396010301076613555651848944202472215343827\
07746581`60.*^-17*y^74 - 1.97293114134814094723785657709889663093280860105362\
840555214564714714315778277305`60.*^-16*y^75 - 5.1331959034846136746425377448\
667078012166526883874628553802224343532589770477817`60.*^-17*y^76 + 
    2.96170183606445687266415910210058199994063282799593118524730134015781869\
2191039`60.*^-17*y^77 - 6.234188961799546350918525764531116022645737202996072\
0020332506502236550335974897`60.*^-17*y^78 + 1.043640009750963517457985416709\
9509356432370657066858076312131899278159061895907`60.*^-17*y^79 - 
    3.99918614995984970869466472502028786806401546103346984135308167816692518\
1454752`60.*^-18*y^80 - 9.426344566543438846937577979263703387593423610539299\
41136978234443860219627205`60.*^-18*y^81 + 2.60610113300255757140148015048760\
8234842481974743318591404000220621814566817455`60.*^-18*y^82 - 
    1.34176890338458721909901947993580971425426468293964516859510549192979328\
5273919`60.*^-18*y^83 - 1.923057930988005990347474140314342534359097777042646\
054101400834117991290977243`60.*^-18*y^84 + 1.0689644426907420877943456894998\
70794113443067024831794337847332846271240866718`60.*^-18*y^85 - 
    7.64563511715961629996609112386392251953065724587144276151019619513273424\
563951`60.*^-19*y^86 - 1.0071934953326325539888546970239594159999982758675410\
1301846117416661348762219`60.*^-19*y^87 + 1.492767444579853635240367142117184\
83526883292898942990435841916779022206978095`60.*^-19*y^88 - 
    1.74588415094947334722159197173505737789284643254897427575692310447764592\
962145`60.*^-19*y^89 + 
    1.10107388169610485518831121176191596049369196143468476908024356587204485\
7265`60.*^-20*y^90 + 2.468059129932430113764154449998547666193838207918739397\
5759592947057313487095`60.*^-20*y^91 - 4.556175495254527395524062240381711579\
4470673577594399997646866373598893784307`60.*^-20*y^92 + 
    1.58813897569344241104497457449041008506553018241539227065781674716481901\
59581`60.*^-20*y^93 - 
    2.72063314484489508152308371210272519291326211717042853576988394597164439\
9873`60.*^-21*y^94 - 
    7.10889365855147229917116327554469796303771171575096922977889990563546757\
9072`60.*^-21*y^95 + 
    4.12773810449547809322694316835270377011062176787569862940932292045690996\
0669`60.*^-21*y^96 - 
    1.64855852119765290840443265010328307107235151102086974888750266982185022\
6072`60.*^-21*y^97 - 
    1.03017136551484734006395737258896816826862099796670885113270212196731735\
984`60.*^-21*y^98 + 
    1.05364502237710556576915441129462891417635963636312420675897512762984143\
4468`60.*^-21*y^99 - 
    6.87577205621987714422591151599719249842644839437041065989625367452900665\
389`60.*^-22*y^100 + 
    2.59868911373455452541826526273260090763923254464657908866262254556908942\
68`60.*^-23*y^101 + 
    1.51991669586235836265564519305481227047997575820499202029459710377810623\
751`60.*^-22*y^102 - 
    1.65197822254300850657013636719260715910142307679493251963443920532214789\
178`60.*^-22*y^103 + 
    4.45276458075912088496384430024776795911219866710818371510697508212777716\
91`60.*^-23*y^104 + 
    1.44256995821821436532646072831244288411383673996756322396526955511060427\
18`60.*^-23*y^105 - 
    3.65451598473717204556634726408725841328667466541639398370224377749284856\
48`60.*^-23*y^106 + 
    1.89228906362086988712279101159010370741774618007393495525140866665846385\
89`60.*^-23*y^107 - 
    3.99258307497738756880401323527356891281227296175164409248064348238800909\
8`60.*^-24*y^108 - 
    5.25239273928684287976899157386549050639264160688870104608015056023504834\
3`60.*^-24*y^109 + 
    4.60759226360417633681683714029140628614095025037588616886932875685006722\
8`60.*^-24*y^110 - 
    2.05388265977349033638106947248808903620386778047932624595538872980199848\
2`60.*^-24*y^111 - 
    4.28583184381483748525786861316004700485709983074070649674339793960282821`\
60.*^-25*y^112 + 
    9.5371530481062008863422530761583495901564154637988485757595685880166976`\
60.*^-25*y^113 - 
    6.81674486391244506655266512813533596391702810209031993268038921250290169`\
60.*^-25*y^114 + 
    1.27922631546085965155557784401249813974109658508824768091501153237127023`\
60.*^-25*y^115 + 
    1.20931390579392107372644337295066866860553037772256734555023500033174236`\
60.*^-25*y^116 - 
    1.56526522141046960554569710321273371599165218905832509078371509385714577`\
60.*^-25*y^117 + 
    6.5595891496205873197195378995209542000439514449558725658501019343943282`\
60.*^-26*y^118 + 2.3339595643906145799794651323346849136989241636017813576416\
78356594910376848895439998461`60.*^-27*y^119 - 
    2.976391115958845518854286043920690888213821065023108715430745859109833`6\
0.*^-26*y^120 + 
    2.0597069987053231093714197598807789913142029834334862908377553980494261`\
60.*^-26*y^121 - 
    6.080077825009590474571542383986799664163315365249720853289928441101104`6\
0.*^-27*y^122 - 
    3.477544477500704409309535150038539694958396943453851088455639826503947`6\
0.*^-27*y^123 + 
    4.578237644839253283899541192477186732081662026222169011470977676417324`6\
0.*^-27*y^124 - 2.43470779392497033460726811916098485125466956398810209537127\
02445977454317283855110705657`60.*^-27*y^125 + 6.0705112762745370248036923856\
7371619693211308401776590568042104003658634241982977288645`60.*^-29*y^126 + 
    8.01561176060007608372145809520758766553892010570120813263982301886736943\
9968551059164967`60.*^-28*y^127 - 6.86052082477655252605641276343881245232085\
7674539223146847871484885148456683745105201065`60.*^-28*y^128 + 
    2.15418800202347577142153828529547202095728890018088126082461282649719281\
7513242965948699`60.*^-28*y^129 + 7.46476210324098666040055913724121591058536\
099468073456606556004150458658202607749709608`60.*^-29*y^130 - 
    1.44358516290678108243980044323863345380452917776187872436530755803645838\
5541830665598605`60.*^-28*y^131 + 7.98730591141565354038652579041463451162243\
639910953497066522760558983917246455292837538`60.*^-29*y^132 - 
    1.02975246181764999952331876441711430969960638678511926301960780771091973\
62946043864222`60.*^-29*y^133 - 2.3207499967871278159332776146238166954875786\
4613011792555115571963295104537817130991584`60.*^-29*y^134 + 
    2.11952536886136704290490579513454414468414365091901188808548170975094133\
952589662137392`60.*^-29*y^135 - 8.295752306683238956399821022641932964919186\
70086759235061277350072596001157529322323`60.*^-30*y^136 - 
    1.67155803973206897062698868467905957348764626201376577019519576853034966\
41288148166237`60.*^-30*y^137 + 4.2328552256984688016828520998713439694708712\
501871306247824990703364121356344827843057`60.*^-30*y^138 - 
    2.73751790005343301547009398601334484487006090527407739644224069200123658\
29079657654958`60.*^-30*y^139 + 4.9782813178380374969002587334222269101019722\
64499338011810094504650515439714613089487`60.*^-31*y^140 + 
    6.09938386985527467043793756202387074882579163551475421765053201733652521\
9554213804681`60.*^-31*y^141 - 6.76465459816801012580489586161421675258634078\
6705321832987199087302980867961894509543`60.*^-31*y^142 + 
    2.90533021353093943024138739089110288697813795686314522149912338494750624\
8422068821558`60.*^-31*y^143 + 2.08632066242506634035407059719046010367484081\
081681718516276895585711355341645038442`60.*^-32*y^144 - 
    1.27097253680497798711698238436754738987799281763698706699973589033845225\
4945958906298`60.*^-31*y^145 + 8.91743805400936752991041629183924990878019934\
794513928781486913528250332544263590949`60.*^-32*y^146 - 
    2.27508557165906530914000949857068167351322370944192399254781359909295286\
642753785333`60.*^-32*y^147 - 1.617678575458094843555437727223102470093175518\
07363221590544430830860185448276056276`60.*^-32*y^148 + 
    2.07857706558935513372593932480958692230350722136918626331959707504025978\
676709980111`60.*^-32*y^149 - 1.032186401384918158896483776512506960806120930\
93267443930224287428469206181039225805`60.*^-32*y^150 + 
    1.79315266856566172130010306882219978008409668567421997536284369582586354\
9396785813`60.*^-34*y^151 + 3.64669741737281021979292410006589910720895054494\
46504070118546178001153403167917567`60.*^-33*y^152 - 
    2.93207077178169246383357576923818908250864133286260809281260757570875452\
4681044133`60.*^-33*y^153 + 8.97614754943189326660640541926244511332395774529\
4172624453213629338563053423790399`60.*^-34*y^154 + 
    3.86460217421204619762480020341577709832003656177248673600457453452150599\
2050852899`60.*^-34*y^155 - 6.42573097545559377350467360249500157214489397508\
2092329851200032019973755374774826`60.*^-34*y^156 + 
    3.52229172533134037584355964235573999370891510137994349418855536141060178\
9813865508`60.*^-34*y^157 - 3.63799998091976054250074636428199839137755528095\
854314041367968472421080129944182`60.*^-35*y^158 - 
    1.04260244515126735281248208270382341558074160761961133338179470926976332\
8583917609`60.*^-34*y^159 + 9.39105100973231062151016446406273258554710161985\
719046672104979540184218444750879`60.*^-35*y^160 - 
    3.44655791602855503887846838107622566118933837735138574952423105297969935\
944723964`60.*^-35*y^161 - 8.508346289561066325116334932324884821265674111012\
4434011725612001064596110284306`60.*^-36*y^162 + 1.93737350873823274723550908\
485034681921483279038888390625603866069038267194380207`60.*^-35*y^163 - 
    1.19760290552184156601204531571051771642190578422313002158174677596928222\
044131825`60.*^-35*y^164 + 2.043012986304064986697200150981597758711481559240\
4551331730397489779653915320869`60.*^-36*y^165 + 2.85654016332542663271168544\
63378751735004629278710739177612187041544828938996551`60.*^-36*y^166 - 
    2.99800035364305206768670035534882499849863499019151202264791577872000727\
53468481`60.*^-36*y^167 + 1.2565048892571930851105563050979135056242621642142\
664897416286950686987361404345`60.*^-36*y^168 + 1.382575800602369307028519630\
264806136085356948096617748911397008767763244602264`60.*^-37*y^169 - 
    5.79969824511648962305941380712446329228395046582825824319323364263300496\
0726316`60.*^-37*y^170 + 3.98279187257968097176514606766184289782825741389888\
3547431260531420504586841483`60.*^-37*y^171 - 9.41836063258182615225757254804\
304899899472271070563746124944160466606941416569`60.*^-38*y^172 - 
    7.59839534967960994905603917488971891303374916018726172651839052966132121\
848234`60.*^-38*y^173 + 
    9.40090856879746580938318947330055693858069464639837132495819814268421466\
7616`60.*^-38*y^174 - 4.49112638965960890990748155999202329339268638143884476\
967692569407893714310297`60.*^-38*y^175 - 
    2.88658716914466387549137251683686317715612295059582850258279592753748788\
7178`60.*^-40*y^176 + 1.69631774941673516059555520321717097419224390278940426\
36896353968411165724524`60.*^-38*y^177 - 1.3129794926663952989454225336219871\
3313743102554372234376087009585738527691429`60.*^-38*y^178 + 
    3.86246399034000067491162455322196623065089046909228794631649496422498533\
16614`60.*^-39*y^179 + 1.8906086963086563238173642545380970273855407558007204\
742835745481974363702455`60.*^-39*y^180 - 2.920987708295044830907840627818102\
7463232257566185369639077054404760726568176`60.*^-39*y^181 + 
    1.56314997682905645966260509144954531205627325779056807411036353265106064\
2805`60.*^-39*y^182 - 
    1.26391367416141721782587273783024978103467586482411384556398250716349829\
9965`60.*^-40*y^183 - 
    4.87367572434094128194853342175906396380857390309495917117033315230033525\
219`60.*^-40*y^184 + 
    4.26117483260555514080579835337768760792148180197916942898689382374772599\
378`60.*^-40*y^185 - 
    1.49895838317742142666712207334099314528902732588888022945312590324436412\
0339`60.*^-40*y^186 - 
    4.28519453810593593820696783184267420704935788477198876947330510587263333\
91`60.*^-41*y^187 + 
    8.92929145976198043115073971526051860122112124762146822415767308641415094\
572`60.*^-41*y^188 - 
    5.35587070236780481539160796655094517466601985620690034015762726454040069\
785`60.*^-41*y^189 + 
    8.25741823370638270162891976775031915937719487855609590407893612553503449\
77`60.*^-42*y^190 + 
    1.35850372410897774024610846342041971134369972510199669634784390600788908\
649`60.*^-41*y^191 - 
    1.36823410367893131932057633437186106619285045289508328614939384026746767\
18`60.*^-41*y^192 + 
    5.56541497445923114300142476832581698429078581383446315208966391151716113\
64`60.*^-42*y^193 + 
    7.80266719638104186644615095629031761140591241418804740634737370465151148\
8`60.*^-43*y^194 - 
    2.69221908607545002058316654955153650516478662576462317798701106366147043\
38`60.*^-42*y^195 + 
    1.80309055298935567629665973586859918110274707869301811899142622201354551\
87`60.*^-42*y^196 - 
    3.97569099626877815113163703336791575696718100393235224201722735783355279\
4`60.*^-43*y^197 - 
    3.65636013194898292964089826141373132213646065882252326857755400732025395\
1`60.*^-43*y^198 + 
    4.33316485936209828839048201081819269729472926315772421024219934444648240\
6`60.*^-43*y^199 - 
    2.00831442282885217714467735912168010667995107560465000927317735569861472\
5`60.*^-43*y^200) + ls*(0``995.6152891838357 + 0``996.9132455116038/y - 
    27837.6871016064692482765808875010463486704670310851222845408071280597458\
0105361639`60.*y + 6411.95099551097579453811525887598729674768939407910840905\
913768173459740733323006`60.*y^2 + 5325.2389845172881243751941286659392003919\
0382423711449540806642358484423282023533`60.*y^3 - 
    4369.66242854043053465664155830114887856544531248155591664191535134328128\
578485584`60.*y^4 + 4525.0881289374691997677778205381149800701526017074472268\
8868069060740373499495428`60.*y^5 - 772.1472424075014768211998006633723155541\
8255542940985025217811680750768983483436`60.*y^6 + 
    1020.21925349794320970795552942356821668714844704016740671168943937212065\
621525885`60.*y^7 - 149.67080954085737933805447000602439140194963355914934714\
665594467628616140023886`60.*y^8 + 241.77394535028971933633708522308464197307\
03957119509263167133195423407460456024`60.*y^9 - 30.6786751452679759344557459\
2197099577224356346003012353918992831412503919860956`60.*y^10 + 
    58.6721810475902060894940507344850619189505372380067526963283643529149254\
028189`60.*y^11 - 6.511107507323654156998994035290275205190040084084806065654\
71154110757746342341`60.*y^12 + 14.746022927661062925258050905419910568444516\
19883042485362856767583679439613958`60.*y^13 - 1.3502432458496842043741571088\
1234079837291539257119772409144059793031171090899`60.*y^14 + 
    3.53063076670017482465823109087177208057233818737029185062305907897725475\
654334`60.*y^15 - 0.270038297483734190343125506942420962681969649825842014522\
33261965117194091813`60.*y^16 + 0.9429831256524529794364288476837841613072493\
2743489870102734535796073597389302`60.*y^17 - 0.05405744287132824239338492571\
874144299727284302418165072460526058633894589746`60.*y^18 + 
    0.19687592010769644584871884508822712118516168938135252114769834957377543\
394765`60.*y^19 - 0.009519437757661166075062529846908641243175945101477840022\
70744345727814117355`60.*y^20 + 0.0700420868885754660967149795953684514981395\
1285020342990185066135072961591731`60.*y^21 - 0.00094074413087689672648352461\
990369801123027814189479937898854712496565032859`60.*y^22 + 
    0.00375741812475193554609863590082767259393697063594010164306732872617769\
997927`60.*y^23 + 0.000081443641456177024780206945799920204680728903804234777\
43046297122928168055`60.*y^24 + 0.0089336738964445723691086896292561794853152\
504680847144636485386109529479082`60.*y^25 + 0.000095625834280883834514079638\
69601983014810131380409413479917397136183570654`60.*y^26 - 
    0.00283377962632943887870019525427226900862549902507934424626466498761627\
004252`60.*y^27 + 0.000062779391125126901739393860917565274228784931902616037\
97732208054467891352`60.*y^28 + 0.0024163968597904911816240122674113913519337\
7217980353882223914159162959718931`60.*y^29 + 0.00002766821377198606230733960\
608061355792163214979693564031071137085633539617`60.*y^30 - 
    0.00140333950575105356517271706649682292408178079285670265127388477273344\
187736`60.*y^31 + 
    8.74970711869882728883367792414273983713802898748244743103973488308501992`\
60.*^-6*y^32 + 0.000932391268957847366592976764346525803788261486041584605557\
97292373791022819`60.*y^33 + 
    3.0883963074502700519479331154684543056531007032913813096010470601691694`\
60.*^-6*y^34 - 0.000599998484699558890087558984175490201988920477709932247487\
77967587855575684`60.*y^35 + 
    1.25723849650973839282020035919596188631659429818910373257357084003380585`\
60.*^-6*y^36 + 0.000393043248249958000881020142954192569454082295999327559780\
58122107167467577`60.*y^37 + 
    4.0003829757781151468894021518927985196627975050661173574274692128850172`\
60.*^-7*y^38 - 0.000259153089145387859355303264467551272148187474068584387116\
4027680893697284`60.*y^39 + 
    1.1292782716861817783770854372232761608610293383259916381429774416185851`\
60.*^-7*y^40 + 0.000171758028835560531733032640831627878258043108988889481291\
06661886448247311`60.*y^41 + 4.3667880941947042155880812779674599248886659669\
256804087962579673326122539747472243972648`60.*^-8*y^42 - 
    0.00011461151242266489619322580470816402890511409917252338514589554340546\
449695`60.*y^43 + 1.618713678653765258423879284616375877848437730750024226936\
588556795444613352016694143003`60.*^-8*y^44 + 0.00007681605336605921910741390\
975244877478209335979704603951463352765100847784`60.*y^45 + 
    4.25705318608320823561430935206097014349459680561250290077240477728403670\
4497261064003047`60.*^-9*y^46 - 0.0000517581739406303584731170223183540335314\
9983613199051303819164408293906817`60.*y^47 + 1.31785217797458376000563508538\
0353974763224455865316362518001030260254009395425309796016`60.*^-9*y^48 + 
    0.00003501894377792789193500288841946406820544569950015277862103819557384\
318429`60.*y^49 + 5.830159867041125769889592308966175688829530763765267998246\
778023601156406486436503659`60.*^-10*y^50 - 0.0000237929394282399117187753676\
6660705335911307046027728846379755430082817135`60.*y^51 + 
    1.79534536748921746462498804048158736407885120680783133069126717208367454\
501246622541773`60.*^-10*y^52 + 0.0000162250470262799616127309073918539108267\
3883840424379625606370059182768748`60.*y^53 + 4.04190262216716183736594398617\
27055561605996806110943548793956634636626047262980617404`60.*^-11*y^54 - 
    0.00001110324819858385714465699719991122009147950911575895485955030305191\
346639`60.*y^55 + 1.738541507993121481441067590568766132655762706095004738559\
8760660181741602221410225459`60.*^-11*y^56 + 
    7.62271482370374076612837776694057042570173991514176841351847706776525722`\
60.*^-6*y^57 + 7.543024609329991739938428996881821451685325910678352572586164\
130248021528224220820916`60.*^-12*y^58 - 
    5.24905934326828022145514888809646716541101507485341843535029439519298805`\
60.*^-6*y^59 + 1.652455509805282278279180240421854396430053064042832915486132\
587166965790602784736041`60.*^-12*y^60 + 
    3.62470935339878073028528126071344581738400149030004940727634571171481098`\
60.*^-6*y^61 + 4.116023046486929587889481398993105095148733726289627220991738\
66853930929779141821268`60.*^-13*y^62 - 
    2.50963288215341612401846361446614375319702236448334113713670168120729346`\
60.*^-6*y^63 + 2.634746063960484359884456937919531598968372639141827025400229\
47748570800786905693506`60.*^-13*y^64 + 
    1.74188929941971268595409344048482254395033793574767741309257202104121029`\
60.*^-6*y^65 + 8.560262729511011527903508098699410296116058733646089674650656\
3823917501208331755525`60.*^-14*y^66 - 
    1.21182717941869401796733871425869525147183252285938454403284054069019187`\
60.*^-6*y^67 + 1.093704415346770038733738702942750903440343043649519649441336\
3017817053270945420679`60.*^-14*y^68 + 
    8.4491216878519229651179296922328254947488902585541723253933223332570957`\
60.*^-7*y^69 + 6.160412007155043987830743457595764468947140358634552131393865\
141525060945737371311`60.*^-15*y^70 - 
    5.9030930316988096155962315522304788881362698902125369965026167032154058`\
60.*^-7*y^71 + 3.979945841508966027992437418769266811324630947792840522694819\
437479910342335070965`60.*^-15*y^72 + 
    4.1323348581397279680118115370689210565016301453105724605173403282106093`\
60.*^-7*y^73 + 6.834514516237648985237904022269445000219023996132200611659449\
9458575472251680939`60.*^-16*y^74 - 
    2.8981034812156157616194716833813740695730063050608018823690478451308499`\
60.*^-7*y^75 + 4.910359664690739885941999097323528256993720691424327765071791\
7323099800297787335`60.*^-17*y^76 + 
    2.0360710915163904178521971911127317307110581791151879560674435845690121`\
60.*^-7*y^77 + 1.261043282375299712748724958262984753002326001375109901057607\
59019468448898082505`60.*^-16*y^78 - 
    1.4328278866444491338282706789319678300045762087019657799988830137400092`\
60.*^-7*y^79 + 4.980760802842532131766153205604098244785373288678401987365239\
2180238383246445229`60.*^-17*y^80 + 
    1.0099069875136079482808610024073672105858381280019948953745157634334964`\
60.*^-7*y^81 + 2.842441438567170019305988099353533079017934374757813507222108\
2807372630653196`60.*^-19*y^82 - 
    7.128888360395025350149577361902662982840121038512703855325809643567118`6\
0.*^-8*y^83 + 1.2600111643721803916055309197563882345025827865025250905704423\
37786104690998866`60.*^-18*y^84 + 5.03946576257095256276040898663460543232502\
47425595411427234676979097177234483104261160033`60.*^-8*y^85 + 
    2.45004999578395902690059370509117738370339942726419716790898603662934634\
4490551`60.*^-18*y^86 - 3.567308992680089469521921387021517130021113051098116\
5992033637867439434266522997146020351`60.*^-8*y^87 + 
    3.60489151044576200459205040958597377824574703484539477322266262671718034\
367181`60.*^-19*y^88 + 2.5285045307770491600281151782830180277248243282005951\
85275839230673276126540553999626933`60.*^-8*y^89 - 
    9.54190149352475328269863316025653536964564511557454060070651600114097247\
8009`60.*^-20*y^90 - 1.794438274443440924929435138589607861704947103896624612\
8686361799477992876403447642765023`60.*^-8*y^91 + 6.0204161524892084463590945\
125514476361340502558075275831341052829470960331018`60.*^-20*y^92 + 
    1.27500447841315895479200758630333895191983078771978889426633397974363374\
64575962124187438`60.*^-8*y^93 + 3.623721481331473550081244635971195763141645\
6231017781284762388492192233901869`60.*^-20*y^94 - 
    9.06966807163614893236573204934636209327463203484756651028790518847651502\
2516604145407927`60.*^-9*y^95 - 
    2.91264591442594660750107341487721267430364167724518308823337223024424550\
9235`60.*^-21*y^96 + 6.458728499959998037665750835737005268254051840625228003\
531073768406780271050623142412565`60.*^-9*y^97 - 
    1.09388444660589468029985810774194415855538081737842407363460838816411969\
0548`60.*^-21*y^98 - 4.604254498712485903057994688997776006566058047755780194\
037196347105282967034569160449335`60.*^-9*y^99 + 
    1.70053678043965623044028792818548040325792699986229018258820790342786695\
2103`60.*^-21*y^100 + 3.28556544908290719751116187213140228368863432313678453\
7102733227045064818145611849193795`60.*^-9*y^101 + 
    2.88090699687030786579589767448925906184860282365088920932005463899071564\
3`60.*^-22*y^102 - 2.34683386542760745157029704115964470928881256953942539773\
7267810709868070666634991327215`60.*^-9*y^103 - 
    1.49321792817194117067707359062774397213056128538028201966026312108926874\
77`60.*^-22*y^104 + 1.6778760834164018083719130031125793040390661996433085355\
69868606870251659160510748020566`60.*^-9*y^105 + 
    2.30076785024514470373729376997789631434924363765568243327751186956755827\
72`60.*^-23*y^106 - 1.2006807029589273267851488463353120756573926207874642167\
9017784267195661426467079864195`60.*^-9*y^107 + 
    3.10320322845709194855223268900013273976941709368766068325914858488894945\
88`60.*^-23*y^108 + 8.5994549151164605892080411550382944115298146964553181243\
4541973737388431465063787074642`60.*^-10*y^109 - 
    3.02235584877199878517594222401086609647891526624186690414281390659805723\
3`60.*^-24*y^110 - 6.16419653689466610183085600964207061547320366921512195865\
282163954639343976405911001572`60.*^-10*y^111 - 
    2.34494514988471613897062325803640674958142535527108828692141167620940366\
7`60.*^-24*y^112 + 4.42212818938037413513103475505202621459233648016536038199\
659037746463241973273926499112`60.*^-10*y^113 + 
    1.24794826925912558709764068760965022010335485789699169796387705229440902\
9`60.*^-24*y^114 - 3.17485054717379052066527979447028132393296213801657890137\
503199695329445593275353820151`60.*^-10*y^115 + 
    3.12064757167747398762560925558885883973888318077176065366342237974231229`\
60.*^-25*y^116 + 2.2810814300299775809847131469799425712977319555115089481227\
5261032316880386288528650538`60.*^-10*y^117 - 
    1.6186588070517605313558270729240404720383553072068847859136284708193412`\
60.*^-25*y^118 - 1.6401095513960485149575366646149753918445737889133898261106\
0672795610726701756039662749`60.*^-10*y^119 - 2.05351822306879057744699554015\
13756991216026016234513040831953165915013147444080771998574`60.*^-27*y^120 + 
    1.18007350510375867581890463703894692834267825121280608376008220504513576\
839899026087958`60.*^-10*y^121 + 
    2.8686718890545681485416083854708548327199339190715994677469462194244489`\
60.*^-26*y^122 - 8.4964884675459831680837452247342599281605398241311910817288\
105578076494112111388296761`60.*^-11*y^123 - 1.787515985014594605623605149305\
0451810854018685874245675237419788765975049349795662846048`60.*^-27*y^124 + 
    6.12145484630215796813498928493479253714483799021740489834210156810747583\
66592534190084`60.*^-11*y^125 - 3.0568033095000293160473514978916984654935783\
758140185242430773262638260260601756493575271`60.*^-27*y^126 - 
    4.41311857260113460120986201689839932533796822358122981529519011415667296\
82354835007759`60.*^-11*y^127 + 8.9985244509491176600653059061138125320859913\
08261933636230829948812805832363985531186362`60.*^-28*y^128 + 
    3.18349177460752451955431775214751182605172111957069729210545714409031270\
12119574802831`60.*^-11*y^129 + 3.6872772509228006188842220863904679610635183\
85124995706155247918092082913019365479863242`60.*^-28*y^130 - 
    2.29784575798068276179643102130886375596472299758019559818958114427246369\
80884886768985`60.*^-11*y^131 - 1.5287797880208708107481597200917947619707196\
51615641630938895961800446679927674284406534`60.*^-28*y^132 + 
    1.65954566227359183961180424602739116025524925934775399386030826271439602\
69546465206649`60.*^-11*y^133 - 2.1476058925672015001262678013083117929642574\
2855303188830557483380052107450083265200007`60.*^-29*y^134 - 
    1.19922663390092950310052832702638980952506012394568768270522676542544753\
65011873448871`60.*^-11*y^135 + 2.6908115100613362496571640459079928064142847\
650850126544896160562378040633844223941956`60.*^-29*y^136 + 
    8.67061518259413820526943195591973110371303019059343668486129149791946342\
2090177191222`60.*^-12*y^137 + 4.86429983678677036332488710005770709458701692\
134859008852604667232823654263673084122`60.*^-32*y^138 - 
    6.27232159115647776516887589421381499367836884003835499703583259653727128\
0379167670697`60.*^-12*y^139 - 3.45113158363864207106559387831323811288119943\
76609704821603124480537882068800679819146`60.*^-30*y^140 + 
    4.53972915719609255532448683642763216257522821478649684918285454420202245\
905185817551`60.*^-12*y^141 + 5.792930847928461548501384492225088859865938093\
28538119205068020235730348915969893281`60.*^-31*y^142 - 
    3.28736954767566419173301177247911940942702496784151159502702461711336771\
7455551567335`60.*^-12*y^143 + 4.29710009331703003941504529787671914142736364\
0994473069601315868926598780058111394255`60.*^-31*y^144 + 
    2.38165070301662577015970432023172391927250944435101172290984769319616518\
6272590264386`60.*^-12*y^145 - 1.30741844630312420971604523690150048270881276\
1182384813971151614358360541857902282585`60.*^-31*y^146 - 
    1.72628622500245600591878191552712181806679696776460014496328907021163652\
6703479694876`60.*^-12*y^147 - 3.76839687353507971841053386298338772398137040\
838940609020969947581098935312268238018`60.*^-32*y^148 + 
    1.25183536316627727235737287536433547061506732780771390193111864044828811\
5263196876444`60.*^-12*y^149 + 2.47081848942199277421694173787761136484372730\
311079208077305751330284576879797209631`60.*^-32*y^150 - 
    9.08188492733621073740866005019772291809481356003364649617526018151612057\
28048577605`60.*^-13*y^151 + 2.1340282040144072851262850668368448785620085906\
663423369166646537195932773103782143`60.*^-33*y^152 + 
    6.59164858248269393514406701912482458539509918178380569548442246077610888\
265695265423`60.*^-13*y^153 - 3.612342433947841309854909049696963801362697333\
7492940758056488803858529719309389124`60.*^-33*y^154 - 
    4.78626202751610936421700616614641001382197614683957466141164232340857486\
86496805815`60.*^-13*y^155 + 2.5796056105077354516090272586103231205373294030\
27623590101962796879074161776900767`60.*^-34*y^156 + 
    3.47679078786773106656501429664055649885139031027004046343866838303725995\
927167499325`60.*^-13*y^157 + 4.810044235869397208985045945087961928844628738\
806668642871411902183297717270082259`60.*^-34*y^158 - 
    2.52659583599936624155775083712936769393821567851305239175951386332585250\
943521767146`60.*^-13*y^159 - 9.936509827408387994659897588526660769189794879\
6659543244742905471537174496145393`60.*^-35*y^160 + 
    1.83680799398115800910748942817680368463618579329786500139617513644657635\
044757517001`60.*^-13*y^161 - 5.138280281995471395031573108934263889865431817\
11425493083537812894350617232061831`60.*^-35*y^162 - 
    1.33585189321311274926445714121013509573929883243812510931635814897243551\
33459311824`60.*^-13*y^163 + 2.1664476800777049120288987063614449599648133062\
369809318004314217036467120927848`60.*^-35*y^164 + 
    9.71886110189667881575779509706220176382255324181483395094614628997758031\
55924622142`60.*^-14*y^165 + 4.2702243827587877211336224574846941824371013870\
560947686253416052499266562324393`60.*^-36*y^166 - 
    7.07344617138772636007051315248355074450528327199628814460119903804982853\
90236623157`60.*^-14*y^167 - 3.5699025013261727205313295184469520773022033324\
450538169440832478433756789232988`60.*^-36*y^168 + 
    5.14993299441946944524836861826076213340392211774744402053128183394710909\
95187665452`60.*^-14*y^169 - 7.0546715259455701289762224491233206726618118986\
9781556887121662688976458812187`60.*^-38*y^170 - 3.75079492908110121066709481\
38401561108686761501243108930248148059711038019937284812`60.*^-14*y^171 + 
    5.14744774949582688467911159294419468702478380866009525859974631634928003\
4389117`60.*^-37*y^172 + 2.73270513165059671067813861890963148811498461252791\
06133382872432069218563554894655`60.*^-14*y^173 - 6.1000740303544375205133168\
258196622105199171898332056278108300255883049809166`60.*^-38*y^174 - 
    1.99162032520051527611693083326571019587703456512014032339257969331964735\
11886521001`60.*^-14*y^175 - 6.2535715304432438652637924194759982493217359851\
2030905855739290651304414434101`60.*^-38*y^176 + 1.45198250066025502119504954\
03322422793504460769579501897107294476589679182584217876`60.*^-14*y^177 + 
    1.76242258043163571053498690867335602017425207900236032286112797638728587\
461129`60.*^-38*y^178 - 1.058897954982170379304373991526483289602008729596378\
8880757327363118203297095089335`60.*^-14*y^179 + 6.31765304793449686652064032\
59701076515037211750267951982433858034415160032867`60.*^-39*y^180 + 
    7.72470096767800868457953937384449971762287966200414316689467539666357433\
6643152432`60.*^-15*y^181 - 3.33320321726552366154551073051281818853222327530\
06690084189982354419067056305`60.*^-39*y^182 - 5.6369103496673019941993259119\
08559402816390129442901027787952940337320679455913821`60.*^-15*y^183 - 
    4.01909859702579606458251742889804624989991321247784312221818706677559857\
5264`60.*^-40*y^184 + 4.11461878962984538085235872600327100290486389185139058\
5090090642940561644230749673`60.*^-15*y^185 + 
    5.25969970972667421355060762592170165577021275319063319571277051066424714\
2245`60.*^-40*y^186 - 3.00430721709835906201052781228248911605134250101208241\
9508820766934971986014502513`60.*^-15*y^187 - 
    1.74234186740612534218238422943201339481495896123110404575046542749405937\
515`60.*^-41*y^188 + 2.194232569933986148471531585876397862309729491664219450\
312826388858921942510651352`60.*^-15*y^189 - 
    7.07935728188042609806697614727420727948798626838320304916281945233546221\
787`60.*^-41*y^190 - 1.603031139677981083450378985862866866302176544243612799\
851863123394508734703076675`60.*^-15*y^191 + 
    1.25843413823734361275710249178831347950002680041685709476914527794126607\
115`60.*^-41*y^192 + 1.171439144758467574543389454921558933661503753411360261\
807368492560699507588341106`60.*^-15*y^193 + 
    8.15835964985518537013329925123123679275300062349161487770758061765131992\
98`60.*^-42*y^194 - 8.5627554617765245906367469321722910418115298892609017383\
5163099775765600592485958`60.*^-16*y^195 - 
    2.90716837493038834244004173292317094243768055241111243706911810974435691\
38`60.*^-42*y^196 + 6.2606730531889835016052940829927239379152352800203901067\
3247085841958513665462941`60.*^-16*y^197 - 
    7.26044337916497947559547111897523103965181264070409188375010260684663205\
5`60.*^-43*y^198 - 4.57867577141822348396156165775981323546813012486908279931\
544818502154020533114728`60.*^-16*y^199 + 
    5.11414980256985225708774730810966086678548897485476490311944147957243294\
7`60.*^-43*y^200)}


==> anc/S_numexpan_CA2CF1_s5.m <==
{(51881.964243337569899245183813275952830427323167160688519996094605095492480\
7746548`60.149744870758376 - 3092.4709250851094487553733492505362331988691490\
0677506870160421739904341070056701`58.925034085864915*I) - 
  (19925.11478971695140540623965352503461813919159005681965406024605946703912\
81350116`60.13453253126667 + 5506.6290536515446991335202800883493270616868495\
7555960452392669682155112275201936`59.576017521023694*I)*y - 
  (2641.873551304874165711751172718788511889605659553025018669953624648287054\
16452361`60.077530947399275 + 1669.790584407516752849445080346675931198991065\
4102643198290494182869271586418774`59.87828092820616*I)*y^2 - 
  (1647.885623385897956589204517230537844023204538763563854816064990074891982\
30192949`60.12342153766655 + 600.71670283716215482579665930261082118947536694\
696962666497222117062031235013782`59.685164180422966*I)*y^3 - 
  (1188.209649530891223419637413635993161167771586884541935416223570600326334\
80180202`60.127093880033314 + 400.9918369918395240378820361019235184772964275\
8488420948721460698830067792029396`59.6553363368021*I)*y^4 - 
  (974.8381271367520385185171767922938902386050322781716916589708915164547857\
2483117`60.13163590746657 + 293.801367540975348294400969841912910261467025465\
96656520520581921442376320608498`59.61075721376752*I)*y^5 - 
  (837.1124951170482960126204701709603152931979099368618303867470267297793879\
1301044`60.13723799031243 + 210.198249380598360722042980966002855259550107365\
31814770711632032820102654246992`59.537083260581*I)*y^6 - 
  (731.6672226514114152853471550155857879808719265143611978346923305075252943\
7485006`60.14191129092569 + 147.094116748020983255001800099644623547425462931\
63338350189164843757112890952945`59.4451929938615*I)*y^7 - 
  (646.4798513575888312357474578345620004849983049116174635749565427073863904\
8010066`60.145261308054515 + 101.16777288723029251975315804396306796963313377\
012354833783077029005876797469357`59.33974850366947*I)*y^8 - 
  (576.4426139067505764708728154612385501155719913449305230101639570193693345\
0334872`60.147509360601035 + 68.053701827400711876180929878672208679189123280\
4584521270650731235248894953394`59.21960503568717*I)*y^9 - 
  (518.2656751745100362421885230458568672389546490452717370388478396340367602\
7989659`60.148952763782866 + 44.038236906567522463206777597007883372756937756\
53620019368280106284885348846467`59.078230240834806*I)*y^10 - 
  (469.4741544420148879436240686972073555100407979063575848873821548801303133\
2975995`60.149828694909274 + 26.414092637860692791685804036095042698469737868\
07519649724154230230334599389295`58.9000527031287*I)*y^11 - 
  (428.1563303314213311137417151798916672152498747325900930474874153194760667\
7383662`60.15030526968027 + 13.3093991246608218644097200722733483211243036686\
3972248198992021745123838254776`58.64286134914861*I)*y^12 - 
  (392.8353783021421180782860758541806317592607699088291232794773481086156676\
8645905`60.15049830297252 + 3.44455533883854966972525502877210910794337524943\
529301663950984295517142644824`58.093420876379426*I)*y^13 - 
  (362.3698140058819464245758180793974577412611541892928214187008122316989560\
086175`60.1504877298952 - 4.0608283149060927600807912182375594585370023072888\
4439893791633339896251251611`58.19995034544641*I)*y^14 - 
  (335.8733692470123145439482387473613121542804228176301281281512913792170471\
9625929`60.150329424580654 - 9.8208458581466091309216353488776234464990302962\
3894223500637055793759928138289`58.616302748429106*I)*y^15 - 
  (312.6528431802566955429134375908691648723064762811916870650215705672452429\
6603469`60.150063064246424 - 14.270807211925227156666799559746819608019581981\
50117717233869525957713832313939`58.80944922103662*I)*y^16 - 
  (292.1612155399801304433552339034567396991456651854916030235415473316605420\
824098`60.14971727392476 - 17.72436532370070632642420840749594006845077175612\
245997433609801035707969978026`58.93266540404196*I)*y^17 - 
  (273.9627312596931413708328483612238946614159854900407188104072102058237676\
2826492`60.1493130104531 - 20.41105975262435044437810517134007818413775838460\
481011120672275591554282339961`59.02148707730575*I)*y^18 - 
  (257.7069765001934502614352140806869935353228182487630060676570923507528107\
1397287`60.148865819489764 - 22.501317116825837072753172188705512592807888046\
92982928977403895414016709934318`59.08994758412655*I)*y^19 - 
  (243.1095733335422574808224414000978542738012539876271204920283972937257424\
0753359`60.14838736624342 - 24.1233602510617804323523799159679860780633569051\
5245563855902255540566328188875`59.14502310762925*I)*y^20 - 
  (229.9377133387533992089955807194559123434239872711488952510183599818764005\
4284226`60.147886491521625 - 25.374829989277696262158677900951364853143575484\
37987426272231832012415022548698`59.190679424571925*I)*y^21 - 
  (217.9992310587691780735379654038294844001949960573980214163647573975123163\
7858416`60.1473699523743 - 26.33089905449903734676205778291941576201346770241\
636037794744988842298699989535`59.22938067875166*I)*y^22 - 
  (207.1342791959616872318003704435916064780246128145646542113002236265337462\
0032483`60.146842949591175 - 27.050021835143403258604009579166978582784385984\
35341977223678951048878678187539`59.262758592226376*I)*y^23 - 
  (197.2089292747485496006844570022488008677012416707934822349202879540090941\
7060763`60.14630950877936 - 27.5780661442889119532591095199830494983755572398\
5044088327559383358696034275413`59.29194674252752*I)*y^24 - 
  (188.1102087442928770786925858841878618138457363345099135965969632815453212\
5924774`60.14577275928915 - 27.9513211411506740691351038996474215723873617144\
638637816013871943959979524933`59.31776273390755*I)*y^25 - 
  (179.7422188366340091289366840824934895229806279532212982979889004902813789\
7828895`60.1452351408344 - 28.19871370762527091867853905923233667889231648571\
210232486450034523698000034722`59.34081434058159*I)*y^26 - 
  (172.0230725968893038847476387382276865003078282776475191493236675620856488\
6024014`60.14469855824195 - 28.3434599845235257332046944641397805468718393255\
668157150702853818040141597385`59.361564722656745*I)*y^27 - 
  (164.8824606475175551308773043098185131392044220224635917516775709893253157\
9004083`60.144164498524276 - 28.404308883383134475148357953153847734623328442\
88886141103395101678001345728052`59.380374265196366*I)*y^28 - 
  (158.2597013941037653843749538043748297056327865639782629791117146821097446\
2530024`60.143634120268835 - 28.396487467889199102055220261305958112465766787\
27921320951733997654965897972917`59.39752840118352*I)*y^29 - 
  (152.1021680860174304072052469680592930877683967618617428438335720878490157\
6070145`60.14310832246942 - 28.3324261656925752162021318866548305649380667145\
2946485892219230165594799329277`59.413256683546415*I)*y^30 - 
  (146.3640112912626901420446598737902711190094439413673854075952231281928387\
4300973`60.142587797939655 - 28.222319757001645083091386690085136025580809123\
34817409486197342118652577682136`59.42774620265215*I)*y^31 - 
  (141.0051146443987439195569773838476943719123557450303537417546701788088356\
5939051`60.14207307505765 - 28.0745647238760274249031977643777021386901200468\
6719660549601103636717333306334`59.441151240617096*I)*y^32 - 
  (135.9902360865151603631532733170690857084932492394652697337707402671971412\
6985831`60.14156455060424 - 27.8961026998189663548812983031717949645512060446\
0268930236621294147185479739036`59.453600356097105*I)*y^33 - 
  (131.2882975852613944991572590876225943277340114871762435161757817565322143\
9497064`60.14106251574919 - 27.6926920209260700585145246000387817525171567613\
2798723878355251141299276326204`59.46520167466928*I)*y^34 - 
  (126.8717944608471044460171539040536186857530861142090834785286027587838740\
2563734`60.1405671767279 - 27.46912380125252735721002062004946437721708159468\
812983535924679490777739829261`59.4760469008998*I)*y^35 - 
  (122.7163016392436939146560542357225377269457069971303514429876907585865850\
8921769`60.140078671375164 - 27.229394894548188113166627486068404136842328332\
34181209791188533551063794691102`59.48621440345117*I)*y^36 - 
  (118.8000589040050825777206567624860613859628763683063451930643104777849121\
072926`60.13959708240618 - 26.97684712201605436226564813654268345700339831797\
956702318366677812071458626034`59.49577161722162*I)*y^37 - 
  (115.1036208853414841779134727667715076614218943356126081134595722700508866\
8156666`60.139122448128546 - 26.714279936213310957418703380850619286052680126\
23710126539045142442147600035932`59.50477693500348*I)*y^38 - 
  (111.6095603749225956424133036641489967193095179318536349665619192016566462\
1642437`60.138654771113885 - 26.444042040995238796771141150326085625143429146\
93609350811630052557083562566975`59.51328121257786*I)*y^39 - 
  (108.3022157835591409769323022431878191346184961219673583515761097021200647\
0944461`60.13819402524105 - 26.1681062454326366034948552325053495260591143218\
2831534303833625122487919731612`59.52132897758422*I)*y^40 - 
  (105.1674753123807053986831414152153362374408932622269843148549734525439927\
1775194`60.13774016143312 - 25.8881308881049290161064429763575395558138161886\
1905174935724498876587106211471`59.52895940890815*I)*y^41 - 
  (102.1925917957329182533414456903574079311427287357182970366562497908995988\
4803355`60.137293112342256 - 25.605510449475308817791920326286620809130891064\
96995646673800909930257461380608`59.53620713650705*I)*y^42 - 
  (99.36602327820689316422350025519345976236196506024085996835549889918112644\
756193`60.13685279618344 - 25.32141741785762597509510670645478043183465538724\
971647112312893946914735385587`59.543102899432526*I)*y^43 - 
  (96.67729527155914721622747219791981784995813358762920095556998606232681755\
573956`60.136419119877175 - 25.0368370475735303788517387423491259209705282801\
0992269466958398905869375709883`59.54967409090859*I)*y^44 - 
  (94.11688134756067197243936261081643202101948663451428633657523544849199775\
55813`60.13599198162904 - 24.752596315893571122679557256463689181115801209682\
05874928227186904712162412663`59.555945212736546*I)*y^45 - 
  (91.67609929673242098419427580421645762457543261722144478947986521389891321\
419816`60.13557127304886 - 24.46938812570443092958862705854041877940606579632\
922924383018504268184377348956`59.561938256366965*I)*y^46 - 
  (89.34702054883762487778195970002636655293908069869359366233492618027798251\
105482`60.135156880892545 - 24.1877915966886088940022687457077642594751578903\
9599033511898858271661333832912`59.567673024253835*I)*y^47 - 
  (87.12239093093830486847751565940790702065278245028742295002775659422321142\
672727`60.134748688493374 - 23.9082891264600829979301552873315576292054321420\
8974632965989995631647730350559`59.5731674022638*I)*y^48 - 
  (84.99556114998926582873794410478695626249318362188218906597561385940511620\
33609`60.13434657693763 - 23.631280774968856060137316641218962379935345131208\
12620043872819395913801097775`59.57843759172765*I)*y^49 - 
  (82.96042564284413162846158837462656538822965799466047524579281278442662505\
753669`60.133950426028825 - 23.3570964232575107110514445021406697997304755888\
7960827726090328963069510228171`59.58349830802489*I)*y^50 - 
  (81.01136864783989758599098015482427042041925673605493327339588125999089784\
882644`60.133560115077046 - 23.0860060757245851350356832323442368593267995066\
0124977008158457399108220974677`59.5883629512676*I)*y^51 - 
  (79.14321652725500863994181553515175089397621422067353454856050915490774315\
760179`60.13317552354316 - 22.81822860911106853331029467183433130829420517885\
645156696579794702469872934139`59.59304375360593*I)*y^52 - 
  (77.35119551562663103121660288017220860755090431803007820437899501706163922\
92618`60.132796531562754 - 22.55393921814019467516952368826427363242421071436\
247325036105605918786221523892`59.59755190685205*I)*y^53 - 
  (75.63089419054473360041384632750765661413368508655746931820807018127498748\
41555`60.132423020369686 - 22.29327576451076584573052449059750211805022067424\
863650591143438302019201670907`59.60189767345897*I)*y^54 - 
  (73.97823006443451022271759265143777753795043933964343035132175881931418451\
200757`60.13205487263645 - 22.03634420074114022541530341354263958904501984550\
065857043894262753516168178863`59.60609048336289*I)*y^55 - 
  (72.38941978147930115993737259652706129500588223229923540579490711731645470\
964349`60.131691972745095 - 21.7832232115912343618593134652619232267333329058\
3057400415936758945259716454174`59.61013901877023*I)*y^56 - 
  (70.86095247604519805721082639316289694471233269323319369856089687860075755\
287916`60.13133420700027 - 21.53396819219657094498284071231893247232493349676\
386190675282743628085768845905`59.61405128862488*I)*y^57 - 
  (69.38956591003949255806651425531494198074393141872520500028957428283012272\
773426`60.130981463794114 - 21.2886146626360042479832931302084248935910270977\
0901116476688574213929214541532`59.617834694208554*I)*y^58 - 
  (67.97222505843920651387574168413663891064123023251363345692028545598958096\
023936`60.13063363373098 - 21.04718120263150458634535377945640641798054140635\
304603570739661395170640213871`59.621496087096254*I)*y^59 - 
  (66.60610285629513000365518727945326005335487818360483767621402084847355572\
943491`60.13029060971883 - 20.80967197681207543383037284817393965237961578700\
572648952988377532801934821469`59.62504182049804*I)*y^60 - 
  (65.28856285810975632448270490679734680380848408298823577098065204891492551\
985672`60.129952287032786 - 20.5760789099578054809318417482663445724091965821\
2501901628574638488399374438385`59.62847779486139*I)*y^61 - 
  (64.01714359264178765152926766120739071716942058624248783149551760543946997\
977336`60.129618563355635 - 20.3463835624666146720459957776590494221530883904\
7494722070266356634369737027541`59.631809498477175*I)*y^62 - 
  (62.78954442376353063785965798616646262386724134441187422467478916832977294\
443151`60.12928933879932 - 20.12055874862639052444032022180140407372557240788\
173745048694790424721655483623`59.63504204372391*I)*y^63 - 
  (61.60361275170231723916002338432976812746850365829061085447348583139276406\
771937`60.128964515910624 - 19.8985699338623962418769264608296664149758804392\
3890939834119704089101367568657`59.638180199493185*I)*y^64 - 
  (60.45733240942536247351310650003195639604580588369770496195129726239738953\
030433`60.12864399966389 - 19.68037644174746125400489659909084002159708674645\
269098298143571892283957030624`59.64122842026294*I)*y^65 - 
  (59.34881312657349366662770580061765525739513979096107579162624901727466389\
352461`60.1283276974432 - 19.465932497033950838209404584102917733774480806120\
13076494599725452123402918725`59.644190872220626*I)*y^66 - 
  (58.27628094862662730661964296257907883314101028820154682384942129235921921\
984378`60.12801551901583 - 19.25518812714745001627710920338278483407998817012\
753489455776153511313543274162`59.64707145678339*I)*y^67 - 
  (57.23806951223989134043064358987343005037613120501680511101085745304758727\
466654`60.12770737649892 - 19.04808994135405099099427665823536705150498347347\
067971476669482424663745686671`59.64987383181653*I)*y^68 - 
  (56.23261208921601673817274870659306222866126327119909721343791491943531179\
960341`60.127403184320386 - 18.8445818040786854751170019325550377681200465413\
197772828582906142837996299363`59.65260143081146*I)*y^69 - 
  (55.25843432162350328043378902224857325108170687228983986300837900475589528\
806133`60.12710285917568 - 18.64460541653074272494572420309991571484666930199\
050569788974582534154131175687`59.65525748025134*I)*y^70 - 
  (54.31414757933954373031129138786090848168552839598905647690732743521098859\
747943`60.12680631998098 - 18.44810081881880931853849925249103531586690124550\
343619993704903233905816078128`59.657845015362994*I)*y^71 - 
  (53.39844287896849637293600398300233506453345936117348989565150504134899498\
285783`60.126513487824006 - 18.2550068230536581124571966655858937278783842486\
6949838121873781291488746791663`59.66036689442955*I)*y^72 - 
  (52.51008530981102443571407856469869073914220416364260669202295174119222164\
002831`60.126224285912855 - 18.0652613865017995327556230483344955610411781386\
4320912704105844863008173520916`59.66282581181648*I)*y^73 - 
  (51.64790891846381445246164405030762454485975102041219416309059271022201668\
236146`60.12593863952368 - 17.87880193262282256213670190964826044448167720255\
724854402822859837658137106277`59.66522430984563*I)*y^74 - 
  (50.81081200882427512378120741990443859021154651304008493354383938053269847\
126164`60.12565647594752 - 17.69556562677051742350797971696068349948151845159\
630285650429944941141771827966`59.66756478963545*I)*y^75 - 
  (49.99775281885226375237209233511293780265174753835474590801440056725884043\
166112`60.12537772443683 - 17.51548961243369986835648884173499402412703249420\
564191685374632140673028591794`59.669849521012345*I)*y^76 - 
  (49.20774553948182542750065877116249632241423046424391652236780600078944170\
704443`60.12510231615194 - 17.33851121311535699134809181484166870760424110533\
918434800002379048430926788928`59.67208065158553*I)*y^77 - 
  (48.43985664464901555598452418257677351164491390414520520757970994555422481\
133334`60.12483018410783 - 17.16456810427937940716686808727859766715048529963\
388024318875258254719024461084`59.674260215067655*I)*y^78 - 
  (47.69320150456638972405818551312201999731823537810636763800813688058981109\
15682`60.124561263121265 - 16.99359845921687083346257756528643726837192233639\
935977733281197548132486423087`59.67639013891398*I)*y^79 - 
  (46.96694125718182431735092303868223153389998042382057209115367666997197426\
942463`60.12429548975873 - 16.82554107218543998944830774024296321942097853403\
611350916469375316140356940008`59.678472251345234*I)*y^80 - 
  (46.26027991525317528003521145666247152553130568680413370927637606944807147\
989112`60.12403280228511 - 16.66033546174365073126094187736345935589224448157\
540928570917339607276058094602`59.68050828781189*I)*y^81 - 
  (45.57246168868916271489343621946968974255735793570246117243078480482969255\
656672`60.12377314061336 - 16.49792195682933098534459828574222871729243026353\
322814414918355456995101533482`59.68249989695171*I)*y^82 - 
  (44.90276850378398597889235106979317837057392903660208775287728593300641147\
248235`60.12351644625508 - 16.33824176780656444276985640627342957721752560872\
51408896598974131956753537076`59.684448646086636*I)*y^83 - 
  (44.25051770273737936334281053755339465543651043467022729720700150024610100\
476552`60.12326266227242 - 16.18123704442497391076517792148485591147431678356\
514996897862574159044817850532`59.68635602630074*I)*y^84 - 
  (43.61505990842822874212481513082917485783557580977932874279894835862918633\
911572`60.12301173323086 - 16.02685092239043993979078176540616078205363528227\
377930261667599137130557333844`59.68822345713623*I)*y^85 - 
  (42.99577704082038620652515891469884717902502675525266359526401564708740281\
731025`60.12276360515351 - 15.87502756003363643209772287378229866551546345951\
931506615445930991299499181967`59.69005229094106*I)*y^86 - 
  (42.39208047264307226567424361446723827180375514038705602008891547089366723\
484273`60.12251822547629 - 15.72571216637739150318153752182464866249849614918\
225630712159490357064639873657`59.691843816898306*I)*y^87 - 
  (41.80340931312197908567556917922152708855778620468987565918793976330271159\
455623`60.122275543004704 - 15.5788510217422015846478069155297313186996438681\
5493709013176937603675333184345`59.693599264764416*I)*y^88 - 
  (41.22922880955554736797938454685649240698176811346306687901655091430266535\
041376`60.12203550787152 - 15.43439149188806995707558465907205657253973361798\
853311792307129616608195327999`59.69531980834076*I)*y^89 - 
  (40.66902885744675236895518650440977508409294923052232518417818709315176109\
403241`60.12179807149596 - 15.29228203656748467194209930875914033890225475735\
079019752684103193688844937357`59.69700656870091*I)*y^90 - 
  (40.12232261072541118426884273685579572744602264242573219943024201144013865\
282578`60.121563186543966 - 15.1524722132564525862245042029900435661710450427\
2430819391870705464091168224557`59.69866061719331*I)*y^91 - 
  (39.58864518433946847126151012230212800137747604000914153914862142348014566\
577861`60.12133080688977 - 15.01491267673604773682410984858457144506565828821\
892275422567648542066187325846`59.70028297823807*I)*y^92 - 
  (39.06755244216470569149258866986379112756580133385927747215785322642414911\
431253`60.12110088757861 - 14.87955517511417226646768152490407246663313529717\
773146978080087589413021448479`59.701874631933805*I)*y^93 - 
  (38.55861986378859466662826667635941258896834162391031678637464017118593754\
207149`60.12087338479071 - 14.74635254280466226620807989263345977389872529805\
87021964463094045347031902144`59.70343651648999*I)*y^94 - 
  (38.06144148427242537532430710726600786102992036972230032350166901840151789\
714972`60.120648255806316 - 14.6152586909171979027523178043233686876818779588\
2755839791395420804675290043731`59.70496953049823*I)*y^95 - 
  (37.57562890149243932542033274637518314744913333604379729954135839240144811\
611502`60.120425458971944 - 14.4862285954555698935675694791809074950330501513\
3795411711671131033233297215821`59.706474535055015*I)*y^96 - 
  (37.10081034611086305912676400938554226515777995998158246783906808843084327\
22767`60.12020495366773 - 14.359218283672735260691965331837269365435771556057\
2828410444906849321179461007`59.707952355747196*I)*y^97 - 
  (36.63662980963622616839704653900282939130679144201871147195946915104876534\
889699`60.11998670027583 - 14.23418481888791556777552642059584910133511775401\
326586022663665240636812146168`59.70940378451055*I)*y^98 - 
  (36.18274622640339806383981385324972596947471735707865670392391192849173503\
692255`60.119770660149875 - 14.1110862840330126854912133311727347269746434573\
9840034795065296115522374473206`59.710829581371065*I)*y^99 - 
  (35.73883270564115366064322221419332001743020544761792646016448056514764520\
48088`60.119556795585495 - 13.98988176416219840085087817169304683446054857958\
960284442076643327313162453884`59.71223047607733*I)*y^100}


==> anc/S_numexpan_CA2CF1_s6.m <==
{(70151.867961443975079869595036050476119213887392114100603105703483271961619\
18862264`60.15046018885056 + 1114.5905394241732380404804463120402950670416250\
745578226513161112607813106903376`58.351536301672866*I) - 
  (17226.81419760529688936158199048743057784261915405565021578593425282505281\
908030075`60.14339277737056 + 3145.620755197309484257850989630151675019964628\
65916483016349908696929680323565755`59.40489416946721*I)*y - 
  (648.2149903961205833400934698312267757255515808990502259918395254272739902\
4098955`59.91756287779753 + 899.013127193540004492346644614105982697769625985\
81637897167916752182622303748723`60.05960984089373*I)*y^2 - 
  (264.9546928440102801087735018258793157721103951395286388619664933625724709\
6975001`60.110750869818325 + 118.77514531338197818807937453187209159445578221\
234633309810773739383796595874747`59.76230482415251*I)*y^3 - 
  (80.63829055996013996758757821356336364318441537810932782973259292299309808\
648763`60.12961033377239 + 25.63432760118160993419232021944390104096285194054\
144787574979207910676330033191`59.63189095132766*I)*y^4 - 
  (28.43751578499874735204766663249092127747476104613112028739350942052058865\
181983`60.125183609049756 + 10.0030584079486463012381191995754676326258576754\
1923457583164236323211054174375`59.67142475864385*I)*y^5 - 
  (11.53941666255039473130074751975991995444036332205096093950782776712324198\
385318`60.11942076233655 + 4.527716713733127941200707431516028261703661700980\
30155360281135131880829825513`59.713116153766734*I)*y^6 - 
  (5.057243657999611197795516108894512423140556792389765743461763005333135228\
90447`60.118689136851785 + 2.009250345159193018676634986946250782053865470885\
26701786299554480543154378078`59.71780931001222*I)*y^7 - 
  (2.290803554486284810265120002772589592652482683706305197238487516549851288\
7206`60.12176183748059 + 0.86196310729404133028646278168597215930700094877982\
460844775352666399938898048`59.69726266724671*I)*y^8 - 
  (1.051243087992009767876360525937036639706510190169689376226279217532350044\
35702`60.12623846955171 + 0.3615518793206883009294626152119640777211931407575\
6608994885530870633550518472`59.66270593956483*I)*y^9 - 
  (0.485124482349124118663841314226110257290890623977983999018095213122854362\
37911`60.130733681846095 + 0.149819851087976347781074557339841737522700730376\
97688162002077478156992437086`59.62044985058294*I)*y^10 - 
  (0.224620298346229129052574649715637769699412830611151216649728778521500092\
38317`60.13470551251979 + 0.0617281707312355138536577376268229728890699404433\
6955287682076625210041885869`59.57373991993111*I)*y^11 - 
  (0.104294886401936764105797702375215879950154239335434316053607060622666348\
66882`60.138028207661016 + 0.025373745351969906496024893976764496153262195108\
50034432137115282577552345239`59.524149769275574*I)*y^12 - 
  (0.048560136201752179049755300981660247282990354186877904985522270849931761\
72965`60.1407397670945 + 0.01042010745245581609474616793659231377701812859068\
336976223215991394579603404`59.472332068358035*I)*y^13 - 
  (0.022673268925862127037615767290867760591454564184987352753914355832117680\
07028`60.142927443344384 + 0.004275557158650328310524759262719144701102167185\
87437305454333767274811344292`59.41840602091927*I)*y^14 - 
  (0.010616009813014284396373959028737188407908285549780577369687525740141099\
22212`60.1446826390694 + 0.00175157595726690666757309539773567551015027096691\
155218807497618710243023915`59.362150303054214*I)*y^15 - 
  (0.004984170922371729124622390786132598462545457772175471110166628733774324\
68011`60.14608588062889 + 0.0007154720595844053861875934678676981632817777191\
7064504330528356037080353356`59.303085631924255*I)*y^16 - 
  (0.002346187882872882628112595684082104347622304566702181022894606789889418\
40963`60.14720366347914 + 0.0002908338270435467574245486386176213214460178046\
383244145370829332995852181`59.24048579413429*I)*y^17 - 
  (0.001107170118989584995402659675195037978791588463325097114827072329304650\
79707`60.14808947506523 + 0.0001173420757225690161525358251299276133263544353\
2611606300020536643187676413`59.17332888520991*I)*y^18 - 
  (0.000523704697698181891579258813615797828196417409648080273240769866259366\
13384`60.148785948879265 + 0.000046825028943117630396253027693535621833378546\
24046102218289229487423888349`59.10017753377325*I)*y^19 - 
  (0.000248265944355596719268713724081200822880935427312607300907809124101538\
16896`60.149327040432276 + 0.000018388007614455928338215299955859209476770369\
99742871217700257582061879334`59.01894456564313*I)*y^20 - 
  (0.000117935875760879776925144977447691120822913684025789581223426591621977\
3326`60.149739885466154 + 
    7.0524299766452005004868470278055299748071384657568268838668716162143138`\
58.926432731868786*^-6*I)*y^21 - (0.00005613260513172124400514332235740289749\
597374960632391679826740664170600228`60.150046287646404 + 
    2.60930372054191516262952047755389871935656413448517029257609212217259695`\
58.81735572273546*^-6*I)*y^22 - (0.000026765218166901812580309401657700568115\
2887907040383635232179738194826757`60.150263877449774 + 
    9.1045856128307733160008770435581452153209145356224260982157613335271196`\
58.68195327377418*^-7*I)*y^23 - (0.000012783868240377561722558062567354714503\
19044359291819348925982245911093572`60.150407005430246 + 
    2.8512528111391009209729577592908162881297692751462881475545822392049843`\
58.49878044605392*^-7*I)*y^24 - 
  (
    6.1156554384508953643306696724558192614932289468994447667131793256594268`\
60.15048742929899*^-6 + 
    6.891066863763645061978514901561526038915745034104968895622865432567967`5\
8.20233088429089*^-8*I)*y^25 - 
  (
    2.93001520591473903768237735440068458285334551538614042255082209590009863`\
60.15051484366074*^-6 + 
    2.46884877230848904254868622278816067486265010586984966404586190936026`57\
.07613945776718*^-9*I)*y^26 - 
  (
    1.40573414630761395405832839591906908035621029782424114659258260167116933`\
60.15049729037723*^-6 - 
    1.269442285470600984303068935974743724874159545084262292186945853283864`5\
8.10620705677372*^-8*I)*y^27 - 
  (
    6.7531506341240956677961631254347077171346652264383296988431991479114463`\
60.15044147835719*^-7 - 
    1.242702688840905781441573112695943678909859575987456331214922491845868`5\
8.41530227928451*^-8*I)*y^28 - 
  (
    3.2482240464689095039442269243301272501000339053679166980468635193969685`\
60.15035303439538*^-7 - 
    8.8727510768348898276626313620937777395715742795908706147078274898095`58.\
58676535495193*^-9*I)*y^29 - 
  (
    1.5641948452635523147000522466282562573143539898379779114065968300483534`\
60.15023670125359*^-7 - 
    5.60153158438468532841618196961215564102593220316024867129213644823895`58\
.70425263999412*^-9*I)*y^30 - 
  (
    7.540714905688712741305804655008129202718109309234885210693539243246586`6\
0.150096495130164*^-8 - 3.312026338318834757752508533260237473737176009456663\
265316177796687109834096132087342502`58.79277775532581*^-9*I)*y^31 - 
  (3.639021880191542494835716077249870024000718287575028428697553657709185393\
4594927718267789`60.14993583166627*^-8 - 1.8806100295756848665434676777343633\
75550486912593864875332930533644902357401056482052838`58.863249912744664*^-9*
     I)*y^32 - (1.75785469671836821683688350549160101451536729156604727889093\
93870535802350312749506011162`60.14975762741473*^-8 - 
    1.03905558238515794661564281361204460732623179380722361052254874912029516\
8214077807416036`58.92141343370182*^-9*I)*y^33 - 
  (8.499335220405935962448506111484726795034918257318207348968365264609277965\
725725929592217`60.14956438204722*^-9 - 5.62970700287261202547306106885655548\
265351311718087158247115779881023163072055797261172`58.97066521621474*^-10*I)*
   y^34 - (4.1131050438862121847660599390420425574617342953848248767906202766\
00652778605574556804828`60.149358245343436*^-9 - 3.00601745066331538135761220\
663183988272471015027590738242987289392327471245356059749603`59.0131799417635\
75*^-10*I)*y^35 - (1.99213238022874177002297147127779349448634267554859689459\
8986706880071335471913686648566`60.14914107208187*^-9 - 
    1.58712083689917023599175436192742137166363347084641816687140267184774980\
613550436984373`59.0504328709279*^-10*I)*y^36 - 
  (9.656332484588181502523866041677881963357810454196342992164584345394674337\
47938975549642`60.148914467254016*^-10 - 8.3055385385711026210200681396904397\
139799009602859134401431130251756639688439497927398`59.08347005412525*^-11*I)*
   y^37 - (4.6841972879878212906798770795955095636879450239976447535024320609\
1276700838554271147529`60.14867982349463*^-10 - 4.315338994013993779333706050\
5663921808833945394845145257330404919735069169117594474743`59.11305956284183*^\
-11*I)*y^38 - (2.273901102605386092270099499330571980825143529622515873219334\
84912621680293859365800439`60.1484383522154*^-10 - 
    2.22902407702494642204770922457856668005516011682942991661467760850052873\
5954443256308`59.13978153953868*^-11*I)*y^39 - 
  (1.104604775182521057330444449754507934372375208824593927616457651083647382\
08249994480448`60.14819110961814*^-10 - 1.14577767391477758127707130877717234\
58612054878323843456717141647498797964625440186649`59.16408454881867*^-11*I)*
   y^40 - (5.3694239222704571252551485194735805887806010033145567231488949920\
705461465595498359823`60.14793901852308*^-11 - 5.8655802858627886129106640755\
58046108624275693398683598982519692887884530535913671177`59.18632230877784*^-\
12*I)*y^41 - (2.6116878290271587963235369559361059172031189915315241443871123\
177907930903549070958432`60.147682886760236*^-11 - 
    2.99238068513614187112472987886753025326104468377380571741239995380970494\
5491225609556`59.20677846444499*^-12*I)*y^42 - 
  (1.271088530893015880722411604425852987019518033826385425093323712077370191\
499608649842`60.14742342272485*^-11 - 1.5220753922378362392781974155535058812\
82945191388338049903769040918480506925040286947`59.225683787321046*^-12*I)*
   y^43 - (6.1898511803249358548789033974089623513455791397952389089144346938\
67113593134893973723`60.14716124858296*^-12 - 7.72231258074388065175992866919\
206689461008732687651279719219133271191238772530912331`59.24322841782065*^-13*
     I)*y^44 - (3.01594959690177749880822720646531782241629441117198123637740\
5671698757491178101770074`60.14689691152137*^-12 - 
    3.90929044366254988312743449809906714449687022639697039226300990132664131\
07391096103`59.259570770136214*^-13*I)*y^45 - 
  (1.470271825044757572016790637768107127351054525991757067023395567893671025\
24209569545`60.14663089336335*^-12 - 1.97519908285243757355902889581743346046\
157087419712097427045381735195011850960888037`59.274844133743954*^-13*I)*
   y^46 - (7.1711973477733488504869780838861449355970459434432455307078694851\
3534370400199978425`60.14636361881409*^-13 - 9.962990260833333540220463108783\
9467124069309980577232709612997690083785883327612466`59.28916165036086*^-14*
     I)*y^47 - (3.49943178964079821248538833812952317808558935173540985031159\
825523801877319594496257`60.146095462552225*^-13 - 
    5.01790220479891940408220621275110274416521658398926155361739366819827982\
31189709028`59.302620122801144*^-14*I)*y^48 - 
  (1.708468758021221093098051386530454768201546487296359851632145342406884012\
44039897162`60.14582675534667*^-13 - 2.52396457710603739030661699007164753645\
34665102114194605968601717676977295095343381`59.315302969336884*^-14*I)*
   y^49 - (8.3447338682474760771499328797890628410848370478872924026782985988\
334643192881389545`60.14555778934742*^-14 - 1.2680525289076529987110094972505\
217607544260370690105511322286421441908753005921598`59.32728254321859*^-14*I)*
   y^50 - (4.0776185503979012771499899436944879112500535183121860721728282832\
661419980532343617`60.14528882267371*^-14 - 6.3641403334379943329343519824977\
47036014170592132285344813246454760837495997112983`59.33862197389955*^-15*I)*
   y^51 - (1.9933449953624960632834152225033577206197293654511970132434240937\
967191128921066482`60.14502008340296*^-14 - 3.1910898309947304878595487045436\
4185757296142994184203827913215595208246446164917`59.349376643297106*^-15*I)*
   y^52 - (9.7484056174324548326110202384407375878133039989229340459118403679\
32019452726872576`60.14475177304707*^-15 - 1.59873763491677779070696613444866\
4630650993102649007126141995768367407512785897536`59.35959538032142*^-15*I)*
   y^53 - (4.7692905559253288990006308831602275252476985018759162503703682924\
27812742663894596`60.14448406958895*^-15 - 8.00370637085773501227339746738143\
188690690513250876964826922906700605361154498799`59.36932143559936*^-16*I)*
   y^54 - (2.3341952517008294165086747105368759719753055893561048744372981456\
47993716764675861`60.1442171301406*^-15 - 4.004177621769998079694204266567010\
48313987729312384378364797101357935962649126319`59.378593283025566*^-16*I)*
   y^55 - (1.1428210444377036946398506459604687557936417454492206841421477798\
8342904559194154`60.143951093275064*^-15 - 2.00203847499304221383825636807832\
004678674575054653216155685542183650670691048547`59.38744528364564*^-16*I)*
   y^56 - (5.5972105139020973217253340871195298156767078171440048487120374560\
5927474177878008`60.14368608107593*^-16 - 1.000446339077331754762492654317440\
7360512999472854923878342439310339651152031272`59.39590823917962*^-16*I)*
   y^57 - (2.7422837747874702247823244075380088154762112257746184559637807192\
6685624534495016`60.14342220094253*^-16 - 4.996892996263527808324025344446931\
98654052483465109251806024619310960622300966`59.404009856390594*^-17*I)*
   y^58 - (1.3439889785393307637031122387599314668349182238327341660911086145\
6524622180202901`60.143159547182606*^-16 - 2.49465962943190247731264159381736\
90779925888979412542510583001515248838860634295`59.41177513890777*^-17*I)*
   y^59 - (6.5889623881904994728609993216861415663338016350318263629293945836\
728195885704924`60.14289820241989*^-17 - 1.2449317574542178131506630450798867\
802173635985729128337447223413997080043591222`59.41922671962084*^-17*I)*
   y^60 - (3.2312608532687503670480162384181811276844489598545592375506765806\
420010106394667`60.14263823884043*^-17 - 6.2103907229296096142759708300511437\
15327728496878822173180168081968411143048197`59.42638514408444*^-18*I)*y^61 - 
  (1.585099546023343276436171509112129436301304984869641640152537545343254008\
1373131`60.14237971929768*^-17 - 3.097033731979723086486599171467198850995228\
40020430306527678848308927712261564`59.43326911329872*^-18*I)*y^62 - 
  (7.777976857171969199155959219335119902647158390858444856913144813664954166\
736102`60.14212269829398*^-18 - 1.5439727849774698970439645020683567515273691\
98549164216301555966307042633301843`59.439895692616695*^-18*I)*y^63 - 
  (3.817671558176623759992525999873171460600275153046662179256547495612672515\
320779`60.14186722285358*^-18 - 7.6950568353471760955656256983821123346950808\
7932622640503306991350326044797611`59.44628049225979*^-19*I)*y^64 - 
  (1.874341341798501380069040513763279898879838730997662604938797489424181617\
392177`60.141613333300064*^-18 - 3.834185981675674295059877149270008305797846\
30763384918743508664294987728792303`59.452437823918785*^-19*I)*y^65 - 
  (9.204783220727348367414609762369152663899431898041640392456933513584143349\
63053`60.14136106394996*^-19 - 1.90999987216463676747757474196775149226756423\
269481442849999684261854254024066`59.45838083711786*^-19*I)*y^66 - 
  (4.521576731403494702508079116578566713494726274056582063019775571944065070\
80204`60.14111044373182*^-19 - 9.51264084190158299777428379138608711152632530\
48898315593436571978052626171752`59.46412163837826*^-20*I)*y^67 - 
  (2.221644398635821937521910317995530832088277952027907868118195179996298193\
92866`60.14086149674008*^-19 - 4.73679342218260037105320370603245897671269719\
88429577581199570418740576952481`59.46967139570222*^-20*I)*y^68 - 
  (1.091853726108260540468965934245946870266820099516776057167945458830844246\
66081`60.14061424273067*^-19 - 2.35825437212116659165625962114410935487923115\
74693372665599404202612646576582`59.475040430478224*^-20*I)*y^69 - 
  (5.367310832220237140767407256367106940796796312145789021882043283955191450\
146`60.14036869756511*^-20 - 1.1738871480980223866130321887969802071774617217\
006338999867892425056129974151`59.480238298567805*^-20*I)*y^70 - 
  (2.639056095070178500854027388889281229373449987944609333188139824132944415\
9084`60.14012487360905*^-20 - 
    5.84248505318614065829099023450493669344430937892011259174472692331765118\
3592`59.48527386205486*^-21*I)*y^71 - 
  (1.297888584859655355225565933166663909839065906161303598202281536868130817\
1013`60.139882780090026*^-20 - 
    2.90743480827850711227827323114823308194348109895643578087731182712827606\
0705`59.49015535290776*^-21*I)*y^72 - 
  (6.384406848709622297123455399744768228984732559869942946620269284098991653\
739`60.13964242341916*^-21 - 
    1.44666695382270848562519442585394385944657004116130509334278549207563294\
0051`59.49489042961477*^-21*I)*y^73 - 
  (3.141199954539454960267462897203015128385306125030452210530785955604295306\
432`60.139403807480505*^-21 - 
    7.19743916394884016835027246636837888017940341450146064455762296895179758\
397`59.49948622769532*^-22*I)*y^74 - 
  (1.545824285563910165900302544190591186036128172129064149655945203131683198\
703`60.13916693389151*^-21 - 
    3.58049108675475200666848849438582227053246740050688230780648774036647645\
717`59.50394940485769*^-22*I)*y^75 - 
  (7.608725316187972576605759110572024376243983935403858693606154242233751428\
13`60.13893180223784*^-22 - 
    1.78100970117315877016085393210539254044153772095601261030015996074353849\
372`59.50828618146396*^-22*I)*y^76 - 
  (3.745835737135556924716795190786473275061121133633895322718459485717878316\
37`60.1386984102852*^-22 - 
    8.85834713866649858992184571962344364916344844418275059436420572364390524\
96`59.5125023768697*^-23*I)*y^77 - 
  (1.844456778873602891112279957737469339309854209035134398365261418532255794\
05`60.13846675417034*^-22 - 
    4.40560108900061620787570367132915689323056684294416284931092672726865539\
68`59.5166034421285*^-23*I)*y^78 - 
  (9.083832850626259963227602288246162361403376573951631499534839807116485895\
1`60.13823682857358*^-23 - 
    2.19092138889418606268089872020656852720764210740090412158128951013957622\
36`59.520594489484765*^-23*I)*y^79 - 
  (4.474543380252714129370400567493556393750292213971171089423110875921026650\
7`60.13800862687487*^-23 - 
    1.08948289214536611895518687814539749462346815504955138020480517629799054\
08`59.52448031902218*^-23*I)*y^80 - 
  (2.204475918661471122638379048556636413363455093386066991040167641311675776\
9`60.13778214129465*^-23 - 
    5.41737202222936519727415900066036337071400439779195068708464269289647331\
1`59.528265442787756*^-24*I)*y^81 - 
  (
    1.086268585667522796165060464367615132002086175405164189397381174654065196`\
60.1375573630214*^-23 - 
    2.69360533648988910270187052163447356457589425447458986759878007385893322\
3`59.53195410666969*^-24*I)*y^82 - 
  (
    5.353558437279054890776255354605967559636123543817958673183115568118014664`\
60.137334282327096*^-24 - 
    1.33924050373208412696135363389585147251575344162503897499895681098281381\
2`59.53555031027348*^-24*I)*y^83 - 
  (
    2.638880013426246146304447695746810206193855911903063047097911723349826325`\
60.13711288867164*^-24 - 
    6.65831872121453522568430535885418866509590400329581924786092579683929778`\
59.539057825009166*^-25*I)*y^84 - 
  (
    1.300968764152822393216424706039050366135772654737255073383844469459981342`\
60.13689317079748*^-24 - 
    3.31019752172496604950024782766015123822114698987568543246025757532975854`\
59.54248021057781*^-25*I)*y^85 - 
  (
    6.41479291008771537539983774282409507796894821613315251205013178163010141`\
60.136675116815404*^-25 - 
    1.64561544098581037395382754033547921471611674292381613691595319068891653`\
59.54582083002235*^-25*I)*y^86 - 
  (
    3.16348242829301236305472275246746186772480958856217380424607795008764038`\
60.136458714282206*^-25 - 
    8.1806832174863074021163882262217302427201286158824420639089219444042992`\
59.54908286348866*^-26*I)*y^87 - 
  (
    1.56032025904581853885853109381577681290443878501664276079135811156116008`\
60.13624395027104*^-25 - 
    4.0666717415713698852226457695313063740205930729485881972039014615349008`\
59.55226932082553*^-26*I)*y^88 - 
  (
    7.6970830363481588401769835496892695933744005219061464602462591058984145`\
60.1360308114353*^-26 - 
    2.0215217272077309571426673033614712182703583042407854022159319093595422`\
59.555383053138186*^-26*I)*y^89 - 
  (
    3.7975308860079937575335492670029424889008804195830463079584195929923847`\
60.13581928406654*^-26 - 
    1.0048674857089307642845696871908179967359733303710189635876744275289603`\
59.55842676339656*^-26*I)*y^90 - 
  (
    1.8738629992169132468068621533252260363790613886874698920279489854071379`\
60.13560935414682*^-26 - 
    4.994954055590386575079755982417652646078137674832514449003574048027008`5\
9.56140301618853*^-27*I)*y^91 - 
  (
    9.247715002136704201527223597301497831087229485493905667779673519382103`6\
0.13540100739636*^-27 - 
    2.482833956658928375051564803242451829617938134961741561377366516888564`5\
9.56431424669872*^-27*I)*y^92 - 
  (
    4.56446479203330916491364269222431536638829870727050143525011215972827`60\
.135194229316575*^-27 - 
    1.234122871997532413733472885599788246215423464433123040456124100592181`5\
9.567162768984424*^-27*I)*y^93 - (2.25321633470763629045071765255130449948059\
30251012768587957531353198538998818990337776898`60.13498900522921*^-27 - 
    6.13429516787304423851394611387873865266721462432676558643306172771377381\
0617623538742348`59.56995078361307*^-28*I)*y^94 - 
  (1.112429110429323786328452167265341152295491050277128876968007975313197204\
5986685483490316`60.134785320311636*^-27 - 3.04907010237327472339600076512428\
6257773763130215848284631865808030822843622595744910006`59.572680384718645*^-\
28*I)*y^95 - (5.4928416519404862427137284963952223734333093485376121120465746\
33183138447220064778947439`60.13458315962909*^-28 - 
    1.51554028942059283222547436245498147614865943622189283712244935717189243\
4777806791111471`59.57535356652871*^-28*I)*y^96 - 
  (2.712538953943928581851990617383420662611759048925575292268995253489306737\
393946552734245`60.13438250816346*^-28 - 7.5329607559184753389799138927934530\
2568318977352424852445760945104451358143028912412727`59.57797222940827*^-29*
     I)*y^97 - (1.33970130779253038683806706910570496565427980440496531332699\
9649246420281007638543000234`60.134183350839756*^-28 - 
    3.74423256299850327340026407633057427386359031499894672722901370339046770\
353864155832189`59.58053818546256*^-29*I)*y^98 - 
  (6.617470703732544387159511078126856281741654265995124298364991503054670113\
50020239151324`60.13398567254967*^-29 - 1.86105633019391694911949298570456282\
983134926357519204894684812309255471377968603260185`59.58305316373588*^-29*I)*
   y^99 - (3.2690917323297703742254213054985672862848210006336803082820896674\
0266380560748122936731`60.13378945817322*^-29 - 9.250313768075144691085573519\
4377201546284103400311579301848069734143519226179723977874`59.5855188150412*^\
-30*I)*y^100}


==> anc/S_numexpan_CA2CF1_s8.m <==
{(103354.56394167736700846758603694127547445059252022362517112257381359464989\
753507189`60.150100499450026 + 4517.73968658160895942851368450253367601157585\
609564991195153520807967990629991329`58.79069204357831*I) - 
  (16405.83425363321483609763651786547839365810140698639830125475143268823402\
857668316`60.15028439890767 + 534.7676286219730865574834130464269831502948378\
8382008267644875523433973232290565`58.66345118930358*I)*y + 
  (40.55341267242848112516517883511997406012692147338832555063162908510976195\
1633`59.083779904572765 - 471.15052115526266894557856276899082153917735837256\
527609541653963835054816882415`60.14891217334872*I)*y^2 - 
  (44.21133443695032307433373771073392716106190437311118404826161091192693355\
391757`59.989519164083674 + 46.3460401702091287597854181119983679487074914253\
9848898167889745767095078634944`60.00999817432738*I)*y^3 - 
  (8.259984301907362874791090815558508226212945734620724992652108898727283837\
01385`60.10782804904153 + 3.8498395113039838594657476117634234631654888931341\
7400793574394925838093745997`59.7762914524992*I)*y^4 - 
  (1.361976554560599667830395390786416926326302418742893714699181728256067596\
69615`60.13661181876445 + 0.3502177960856727337968839841339664536739291251159\
0082666399167834917167834368`59.54678039788312*I)*y^5 - 
  (0.229961926980089480192891828889863416184465715918885471604771270364135073\
67584`60.142210283411025 + 0.045405318199497829107643706847436585818057115458\
63690580406088909221020838422`59.43766106777391*I)*y^6 - 
  (0.041694694553822071532433960581222038404604994306043359281500152137949256\
53066`60.13938314742603 + 0.0095626227261703819770700702922441219909309448038\
0665993040337066659181114568`59.49987937269646*I)*y^7 - 
  (0.008224795989027474541471718008514308159246457200798841832330179669335498\
30493`60.13131998204893 + 0.0025004053259238962409967407007873510884707667352\
8426620293355776497082774793`59.614205262988584*I)*y^8 - 
  (0.001747009886160668150222968362368587629790700929802150798273311074118394\
28632`60.12147128202912 + 0.0006608881845158862049364088802495110820418188255\
9915489073412275730958538301`59.69930390694944*I)*y^9 - 
  (0.000391230670417033598417596812227547025249028132614909710748539702135734\
21171`60.11376084152844 + 0.0001680138906061291472077455220724354910539475695\
6318955653040846421737562214`59.74667313634169*I)*y^10 - 
  (0.000090515939938119525358190964947858494687525339847974595792653131020461\
58339`60.10978949119956 + 0.0000411113809327652415967538889421822233751566824\
152368807012183134482407746`59.76702649060477*I)*y^11 - 
  (0.000021323681698835752095002495431851052487954105317381012733074569953567\
01586`60.109105941201626 + 
    9.77386086644964836217474330554387875755269490016740385679411080341710795`\
59.77030990250319*^-6*I)*y^12 - 
  (
    5.07010694145624327655082267936562947553193938479006017562122089042045646`\
60.11060518373773*^-6 + 
    2.27740496927059559791397762210349604451433796458150008644964367407416587`\
59.76302832787243*^-6*I)*y^13 - 
  (
    1.21088557100296820539535454257060788299307950391988248880850728897554357`\
60.113302093654156*^-6 + 
    5.2353393089840662795353650134646348383236758105928351307613774007950571`\
59.74914382361547*^-7*I)*y^14 - 
  (
    2.8978431843146968186240703361999449090392679675353088524243436523463249`\
60.11652074322467*^-7 + 
    1.1929419378337205413997210184011337703057892412234303592300489567036479`\
59.73106516959478*^-7*I)*y^15 - 
  (
    6.941552823835836407316445535945514418527972582579170157304080249197176`6\
0.11985408701263*^-8 + 2.7032288466235417720569734704582252058683055427663189\
796504633213423517690176657823779358`59.71028026733319*^-8*I)*y^16 - 
  (1.663657849845437799414662671118941884618249189105980926617986075113947581\
2115439961988894`60.12307924857624*^-8 + 6.1053077066777760522923260568788874\
73270640000806450773218134408405879201452635053455688`59.68772279225215*^-9*
     I)*y^17 - (3.98888879865007896669537831915769023590136451349706354513999\
0115619727237974962308672018`60.12608680223492*^-9 + 
    1.37641391553748026158992379787293938091666495243410644550315080898011400\
8634849597118221`59.6639839276068*^-9*I)*y^18 - 
  (9.568309914922478775613866784422907707576872190546334100583803634726121151\
75252558357698`60.12883290160433*^-10 + 3.10055868993037776597328634147872185\
689932567104983688698688401641599319856716948307842`59.63943762449822*^-10*I)*
   y^19 - (2.2964094148268597252167063906268319402422449835385613405349887299\
8200102688537488201461`60.131309656837*^-10 + 6.98323428713716915277133661246\
84396097718514734620955293672450664764368099438745438876`59.61431695095792*^-\
11*I)*y^20 - (5.5148252267409178709874535538575518656480974678377780388835989\
919029554490669713889228`60.133527685657626*^-11 + 
    1.57313485689236638365369601356575397606453873014143781359592016081836999\
63480303999107`59.58876188620858*^-11*I)*y^21 - 
  (1.325301387766398478660806978571219298866315035728080267192592503381500840\
6482747102758`60.135506183406996*^-11 + 3.54534349367263342754116067111969088\
8759552201161269595006554085150713684861093726937`59.56284984922829*^-12*I)*
   y^22 - (3.1872952588993573859750944415573263885835814054199138412951164764\
61831217302344677621`60.137267452377316*^-12 + 7.9941132149948260904840660270\
0243473873763104287058034946366769943236555346362224381`59.53661545022699*^-13\
*I)*y^23 - (7.671338655026540000674809924742366730413777561864291052719433983\
61804484630426086054`60.138834008805496*^-13 + 1.8034349453727751410990319725\
6821355156057018254417918146296950700419978711863804999`59.51006333428853*^-13\
*I)*y^24 - (1.847867723758127365099787851532651346585953357330888719284580663\
92181865456431968309`60.140227149587844*^-13 + 4.0702419795186469530713249263\
562544815448518375087528036861009400285680531287126418`59.48317649895709*^-14*
     I)*y^25 - (4.45477290114548711522901919201234602992724005157263711152904\
3882411351924716706158`60.141466328009564*^-14 + 9.18926609744598261358248346\
5611408179972964577906245404880661665758813358338183465`59.4559215866284*^-15*
     I)*y^26 - (1.07481816315267045970367567186091540669955561201916592274035\
40171952908621091549845`60.14256896522721*^-14 + 2.07500019536385653050202227\
2091431350217495037394408543210470423377027658059244244`59.42825211027971*^-15\
*I)*y^27 - (2.595348471441131655357808191276098881029754346513189659308785783\
131148207451939439`60.14355048619465*^-15 + 4.6854943343316826534450228071964\
44920522246107217507681964944143299594059820123`59.40011022544822*^-16*I)*
   y^28 - (6.2719378070518731830089855589003941425415202485133375080785367007\
2456450763882172`60.14442446220911*^-16 + 1.057802806150512495509894413978749\
5429783637834228328289164978208301777361079589`59.37142743378954*^-16*I)*
   y^29 - (1.5168604758549887749603595883851610124735215526382133242715334341\
9263013433990383`60.14520279574116*^-16 + 2.387081722660967011959289050458542\
9490249920142362453445839198854463309293286728`59.34212444797379*^-17*I)*
   y^30 - (3.6712896150162366292402564435450088360141054349823656196229176916\
959599957234079`60.14589591354301*^-17 + 5.3831076865546547559245141849375684\
62324934576831096930092683157803474671727008`59.31211033549716*^-18*I)*y^31 - 
  (8.892243105408020646365333360971525874316997955229709651015895080612634466\
664801`60.14651295103794*^-18 + 1.2127725188255513003278285545832870365055820\
36503589531051498793795454992782389`59.28128097102992*^-18*I)*y^32 - 
  (2.155330145526253618172423699520902193372394482180770283281711081239864748\
281221`60.147061920382264*^-18 + 2.728780681079048901028316050745889681959482\
92817511238180477345211752609115013`59.2495167489023*^-19*I)*y^33 - 
  (5.227764293674979079257381613676006861612290767833518362270258682759746183\
02682`60.147549859647434*^-19 + 6.1297895617248348952509328024433404029834945\
610222883696153419317702797790503`59.216679426769225*^-20*I)*y^34 - 
  (1.268842768065634861067784529782008194618457036299254713146008539494085817\
98922`60.14798296318298*^-19 + 1.37414550192104125319211058543877601134604927\
61966612635842014930945448917341`59.18260787507377*^-20*I)*y^35 - 
  (3.081621013458029786863753603794853126530950616498562065953483292345962609\
5085`60.14836669447559*^-20 + 
    3.07273360286292941532177626358407800237375114141996578948401393967399987\
3126`59.1471123773933*^-21*I)*y^36 - 
  (7.488941334065367610332835162370193568461969410867595147937392151760304233\
87`60.14870588332973*^-21 + 
    6.84985665832701365207099722092425064381678361500640706230140672942368126\
626`59.10996693829333*^-22*I)*y^37 - 
  (1.821049851158691870997236870168439005622988046419172249454817979259722552\
921`60.14900480931224*^-21 + 
    1.52130324297647387291444581065303620929988387216203348167753508807606450\
057`59.07089876562063*^-22*I)*y^38 - 
  (4.430718454787419539198359273591960713580133704501869471194541672298955578\
78`60.14926727332313*^-22 + 
    3.36341541489637610312234212802262752584246125702264792254191717795306034\
44`59.02957362945689*^-23*I)*y^39 - 
  (1.078619850875889890569831826871000972821558481082368674513888811325564031\
68`60.14949665898533*^-22 + 
    7.39514638103437970836519238633254903920575917966288324754472409417777403\
4`58.985575025153096*^-24*I)*y^40 - 
  (2.627217025062027518117613913556570452304184020115233058732945691439956935\
8`60.14969598534573*^-23 + 
    1.61500431993876648644798853233518753697148517372338011169810440409373084\
6`58.93837372390724*^-24*I)*y^41 - 
  (
    6.402483448135271129516126277266403074973037982668993759250561088872087693`\
60.14986795218026*^-24 + 
    3.49753743250848300069015492754752761564252185715116793466088628159441806`\
58.8872818590272*^-25*I)*y^42 - 
  (
    1.56105418035211456845341410390948727798294225054303575792430904773063844`\
60.15001497900881*^-24 + 
    7.4952142738204265121372811236992828581477402251780987586946661039067949`\
58.83138105540042*^-26*I)*y^43 - 
  (
    3.80799915901505759239222910289483164621069064086311416620110128453796998`\
60.15013923876068*^-25 + 
    1.5847557255866062640592535678911411337510801027841376240259349133312243`\
58.76940472447642*^-26*I)*y^44 - 
  (
    9.2934667565397696898381505251293321636605489378659727128763303912263234`\
60.150242686887076*^-26 + 
    3.2920718882735847633788554834470308058099243867020310506233034209346`58.\
69953424735481*^-27*I)*y^45 - 
  (
    2.2691003137307022252830798861710331241149421188305353959445183613685084`\
60.15032708659261*^-26 + 
    6.67646964702658236727411532976454483797870254049843162571587839232153`58\
.619020269662215*^-28*I)*y^46 - 
  (
    5.542656829874880338245137751617413350332197659076391947121918398283685`6\
0.15039403075445*^-27 + 
    1.30838306190284695957413139464643408292663441110289279263598287956801`58\
.52341095358968*^-28*I)*y^47 - (1.3544539281910524059554380628396531634807209\
617556636210875040752924879107216477075998563`60.15044496100786*^-27 + 
    2.43268188314085463525726321088017983654475920914175266948076256279320261\
553949047284394`58.40476604477121*^-29*I)*y^48 - 
  (3.311206937671117646257380800185689496704488941618892217926942815847544155\
326088727891099`60.150481184403446*^-28 + 4.132098606465870376283396318015602\
4927136641935012698681074087001955194061565825603514`58.24666553784336*^-30*
     I)*y^49 - (8.09801184517757029385660412198809703900099690763561526004159\
55441977627956618424407756`60.1505038879785*^-29 + 
    5.79243235203472067594278297562105300879510736066425504584176407455720781\
8139981613738`58.00498645079679*^-31*I)*y^50 - 
  (1.981230055649219347819253820701480198960657410844002049016738677804828827\
6914685666189`60.150514151532846*^-29 + 3.91129096227254925671099299249848319\
981452471086080811461169696245916543981997878039`57.445899368308766*^-32*I)*
   y^51 - (4.8489810600442231168704544030041567668659140103102019821039982512\
057197792255497152278`60.1505129588553*^-30 - 1.48586885620187627711361727784\
52652435138503068298018803933157059727865989660600574`57.63684295106501*^-32*
     I)*y^52 - (1.18718950148648624116265978820986273259575578393614705094539\
93204074478175468381417081`60.15050120761058*^-30 - 
    9.46096431173159762387678936738937524500516680310142059772451915198757787\
103926903`58.05191656445478*^-33*I)*y^53 - 
  (2.907627111055642073540690277068755801234331895536136936521575570296334130\
104742694813`60.150479718064844*^-31 - 3.706312607223558061527035495649603422\
0904256419869087674911863118926176702015317078`58.255883055343304*^-33*I)*
   y^54 - (7.1236374743960024205328490361642956310151152614023528499067624329\
2334862780080305795`60.15044924080259*^-32 - 1.239734320230140703852554997914\
5774545869922233810097426231057221641055198286248847`58.39107605509818*^-33*
     I)*y^55 - (1.74584179246307728373135591050197590818404868638048990163521\
080465797368268635460948`60.15041046356528*^-32 - 3.8309751555709526703255483\
88953119882987530767484553431827909850542144570700202862`58.49171491354737*^-\
34*I)*y^56 - (4.2799989810803481268415829459937496890397256110406048818902181\
629909118196302758304`60.1503640173237*^-33 - 1.12876216532573237944944597695\
5650617085843105250908891411496292521075377195958588`58.57152279569177*^-34*
     I)*y^57 - (1.04957641010168103700170845156579574167595317778317988235088\
73246569718163431999797`60.150310481680464*^-33 - 3.2218326273252490112415984\
8358560727105172530508788843844340600139943558681218085`58.63739939586143*^-35\
*I)*y^58 - (2.574614173228458284118582258307751839082412257973285768477913845\
49679448350494203`60.15025038968515*^-34 - 8.99019105057585016512234117556129\
44605130360854911710989004287492115293613959175`58.693307154999516*^-36*I)*
   y^59 - (6.3173392130201567023043911852890525794942646526680881613258590321\
6754052440829151`60.150184232134166*^-35 - 2.46650883540896841497952411695906\
55531590230383621859608988210513613692812953943`58.74173271044117*^-36*I)*
   y^60 - (1.5505172026503774589373499871417535217356206389390852855104695432\
7868916995734945`60.15011246141699*^-35 - 6.678875035422280424632507720236178\
822017074163819451419102537787017564059283536`58.784339190121564*^-37*I)*
   y^61 - (3.8065880717023876444489344850268089133083886243209924976193517966\
707714345290467`60.15003549496276*^-36 - 1.7897572288430039914361168986959799\
73368793345345759871515525803937492096617254`58.82229373780915*^-37*I)*y^62 - 
  (9.347786160446516226889504435557351856232329291203982202195032701203141069\
750113`60.14995371833366*^-37 - 4.7555625781202171772430117133976775567018109\
3798181069249410591803496939733006`58.856446850301005*^-38*I)*y^63 - 
  (2.296106741475050343182153805392001925599306766896185388022511544603530028\
973298`60.149867488005896*^-37 - 1.254763661610622848187604815045065072057701\
51946817302735775142275823711484664`58.88743734720603*^-38*I)*y^64 - 
  (5.641346146129808769933305748956509268716462468274412901240415359037203139\
07781`60.149777133873776*^-38 - 3.2912644252723544745081415531338188340083842\
930448717864301532726216122557085`58.91575716113646*^-39*I)*y^65 - 
  (1.386365891381708637731616524395581700693161160419481174362186570068633770\
04643`60.149682961507885*^-38 - 
    8.58989789261005099011735980909671814301504910095076073345683763920497571\
8334`58.94179309801346*^-40*I)*y^66 - 
  (3.407804013783887710117504826477274118238998912212887639581048569246276716\
2918`60.1495852541944*^-39 - 
    2.23225650654542857457611400061424396055665624829241944300090160496603492\
973`58.96585474160456*^-40*I)*y^67 - 
  (8.378577271226234447632538767416902886769870255028598993484767189964816120\
089`60.14948427477965*^-40 - 
    5.77935911747301654088205915695872427737036386122540668474677718951337746\
041`58.988193676964094*^-41*I)*y^68 - 
  (2.060450907872244586824930249505601877847067854969167613996412255465656010\
638`60.14938026734053*^-40 - 
    1.49141699794360829015626888760113324970665091626816989847567881506413200\
726`59.00901708433393*^-41*I)*y^69 - 
  (5.068133946904994624131710751181449172555941841442033185087220889635310791\
5`60.1492734586996*^-41 - 
    3.83771039359487938463292095456171415010133306521517403900565095194002665\
33`59.028497572593686*^-42*I)*y^70 - 
  (1.246881867962400166690493570706779471432808788083999382410657976540389197\
9`60.14916405980077*^-41 - 
    9.85012370911109350726394154526534197915999877076655217748474656225276141\
1`59.046780435183905*^-43*I)*y^71 - 
  (3.068256250810338973647206695138175966289539294441918681892096822802510156\
1`60.14905226696044*^-42 - 
    2.52248422851582104812236825516701541917968847939857218550737480690120218`\
59.06398909885347*^-43*I)*y^72 - 
  (
    7.55170132442436044975745770964333811125461227175478767561759347464249384`\
60.148938263006286*^-43 - 
    6.44667567104608664702520554471670285003114431508976745959432444501084335`\
59.08022927968381*^-44*I)*y^73 - 
  (
    1.859014121086547393735474201792129028010506815763425492552878216172969346`\
60.1488222183154*^-43 - 
    1.64457115276409554641594514826487517539819218383584517463121515926926494`\
59.09559219770627*^-44*I)*y^74 - 
  (
    4.57723493139883346064649486871616937846169665924516588437899234465738654`\
60.14870429176174*^-44 - 
    4.1884757631735826857711531206603296882546444469336516925371615595248442`\
59.11015709485989*^-45*I)*y^75 - 
  (
    1.12720874231519642028538851949425156639964541615849496831996352818605907`\
60.14858463158162*^-44 - 
    1.0651553343597705976128841922534196985563642610391247296120859500767994`\
59.1239932298828*^-45*I)*y^76 - 
  (
    2.7764137856683474471424291477136031733434692252432774931810626491868449`\
60.14846337616542*^-45 - 
    2.70509356477622678138990734277178770850517868442146343238314264520108`59\
.13716147527705*^-46*I)*y^77 - 
  (
    6.83976013095123528234799580424440677667625204154127530080610385972488`60\
.148340654782494*^-46 - 
    6.8614487603444446089737022682327558453779602722907881203133851549022`59.\
1497156078991*^-47*I)*y^78 - (1.685282018146544186906950932226982227117552391\
88019818019302498379496257309176727163221379`60.14821658824559*^-46 - 
    1.73843861324654334972625474319643222493626456474919174172145778634917734\
91046455973380705`59.161703361062024*^-47*I)*y^79 - 
  (4.153149848892553957363037923470921329979503857127081633758795303262272798\
778421658151765`60.148091289520565*^-47 - 4.400009363270955222401431510964569\
003934802445703797953282217774046411816719938636348011`59.173167289114524*^-48\
*I)*y^80 - (1.023656468101806409280951942651948569134017325216779209682904774\
5051176198338975970832395`60.14796486428628*^-47 - 
    1.11258923570539228001183252086627166948092348589052992334783044065425744\
8618586166031135`59.18414548319287*^-48*I)*y^81 - 
  (2.523485802827186033187640184812549927812883712868338556860230064047065029\
190445497378437`60.14783741144947*^-48 - 2.8108367440231631049933742483194366\
6449369883273843504541972461435529653709192453313233`59.19467216783882*^-49*
     I)*y^82 - (6.22179825184246876157532000871760172183784823981157854821820\
070616437365141383654355048`60.14770902361851*^-49 - 
    7.09553427787481222218699439913516527719709407311399017508893113825258202\
34427356468346`59.20477820148797*^-50*I)*y^83 - 
  (1.534256224704777798183448259026050493032693749197075265043558877782620940\
47096611936002`60.14757978753974*^-49 - 1.78982102419688369920831725977751634\
08811357673040977023046859425983171498294633627392`59.21449149881453*^-50*I)*
   y^84 - (3.7839492736333503906549023409595871341240433275979627476675168749\
908352182120935739998`60.147449784499756*^-50 - 4.511624125833529737383476981\
924699677226009649935781605322678975968270200484672856667`59.223837389111786*^\
-51*I)*y^85 - (9.333762351383143054313318439925243598161566820849753581536814\
678321304489035692885853`60.14731909069667*^-51 - 1.1365186592383936380355167\
69049311813482069180539439193297140503737697711869069845438`59.23283892197595\
*^-51*I)*y^86 - (2.3026653090112126544315858822722892229648559233098986019865\
31566515924862768827360673`60.1471877775829*^-51 - 
    2.86127875242353529704308239661566114440390262849143283764942904802881407\
866633657406`59.2415171293116*^-52*I)*y^87 - 
  (5.681541858923233175331407698971474348096847327861147726945156713929117267\
61485415415`60.14705591218211*^-52 - 7.19948696024609260066064619797041796562\
08290244028543976858929786410964503509235124`59.24989125092831*^-53*I)*y^88 - 
  (1.402043944893644061640509330975184571297958114417210072822904678720961897\
60198757325`60.146923557382244*^-52 - 1.8105769966811265306269815498127447784\
032065824176122376001292597215061557257200348`59.257978929624066*^-53*I)*
   y^89 - (3.4603164205759624533759907710213546986542647211051686801344560104\
992246437100878707`60.146790772207005*^-53 - 4.551152855567154135388127643346\
734125336511619342007843657526761053337883807729934`59.26579638056901*^-54*I)*
   y^90 - (8.5413705027359177927570076275370718560838895153346203230738877548\
0926145000331615`60.14665761206719*^-54 - 1.143479775490963997881948912211874\
686906870596880577227722406363764502187172869205`59.2733585389386*^-54*I)*
   y^91 - (2.1086072339237860931284574534537162276048125034165041451678657105\
50288794382648709`60.14652412899385*^-54 - 2.87177725946746606273786276325206\
372706677236218808399864281417248314711601345936`59.28067918905722*^-55*I)*
   y^92 - (5.2061786532746393992509728815473318543474355884336289654336777142\
6216442345896102`60.146390371854686*^-55 - 7.20941080365961335168667315391880\
11806554132213196552650357868152378018616486086`59.28777107775604*^-56*I)*
   y^93 - (1.2855725172126437531492752035809195693998767449140884671227409965\
006558677290288`60.14625638655479*^-55 - 1.8091984508912692420124546111158801\
181703745237233754121743195796305107759991484`59.29464601419981*^-56*I)*
   y^94 - (3.1748788357549179861233486588310422631529382012407895976275598342\
051149962805874`60.14612221622339*^-56 - 4.5385789823083205933612506315937148\
70365163440708530800070702867363573937105466`59.30131495807032*^-57*I)*y^95 - 
  (7.841691513259488217367678737443892753960002722494994640709540145082681266\
021556`60.14598790138739*^-57 - 1.1381773787410217565723809598097694237272698\
14429271915083255067457335236919529`59.30778809769433*^-57*I)*y^96 - 
  (1.937061281806208160806371064947046578547497100380640050390268233178570694\
854018`60.14585348013282*^-57 - 2.8534140793387066828347018456263508765297274\
3364505059548731201674371628343457`59.314074919457305*^-58*I)*y^97 - 
  (4.785496399570957879045745160104824883351346558421440433050763244408149477\
73587`60.14571898825524*^-58 - 7.15141984315008449616878510114411544735997040\
86309383973325780010093410137792`59.3201842696401*^-59*I)*y^98 - 
  (1.182387142169279428146810043501392288430632347315975400941170104549096460\
663`60.14558445939987*^-58 - 1.7918417382278685828830971115437923695229650019\
929186713850318946383940445027`59.326124409646745*^-59*I)*y^99 - 
  (2.921733135411783442117599699896017743817576100723943109308207892506152823\
5538`60.1454499251921*^-59 - 
    4.48842203909056183380557033907146234245799189973911794902552691614003359\
7588`59.33190306545003*^-60*I)*y^100}


==> anc/S_numexpan_CA2CF1_sm10.m <==
{-221087.99005560804839231312721264724399352036467655109113411659998854254238\
377903536`60. + 17258.2072348340471951637782451352698976910997362359254844268\
7642688229760730504504`60.*y + 41.0520422779923120289947288085812723417554365\
9188591718226164840861359060190244`60.*y^2 - 0.049234531364191520831171826426\
75696555212415323344673054610567510671231443519`60.*y^3 - 
  0.0043270993384444619125170224439362514137570329756722201133465877700851504\
9716`60.*y^4 - 0.000210558862482961367982058769925616369071893447898284264007\
14969040696288219`60.*y^5 - 0.00001259739630721200020476280703100118562458660\
133238905277395235708526077431`60.*y^6 - 
  8.6860780016852012243362331563512955428860824271057748977823255621988792`60.\
*^-7*y^7 - 
  6.309837875916011172650176135486164295909474117554970233371966989644897`60.\
*^-8*y^8 - 4.6292926153505886008026578324325664713276532444176648705865156356\
37714699691553057854543`60.*^-9*y^9 - 3.3818630388336553130652453456442893023\
906528601053046625940210123555782347814501126309`60.*^-10*y^10 - 
  2.4518510152389392036068370504129613825985536019060331602591936015345393550\
699730517079`60.*^-11*y^11 - 1.7644955428091905339119715579811861116433454462\
65593541307480841137060817358678988511`60.*^-12*y^12 - 
  1.2619408521821351132134592602094786908689169137662098554267522781190828501\
1007852313`60.*^-13*y^13 - 8.980338671224202597042587880652836548769261714403\
742369220877044972158281531563005`60.*^-15*y^14 - 
  6.3658485596540958389072785047941236043077028832953154965919613785234961726\
2634025`60.*^-16*y^15 - 4.498997159482788705369116096991449941661498879206525\
9373153899009053363979396884`60.*^-17*y^16 - 3.172312954023996003054797619287\
203506605222285958584997456567572370805938552938`60.*^-18*y^17 - 
  2.2329329661706196578936740682027703033737316654381699835675154326307198499\
7819`60.*^-19*y^18 - 1.569641717421905116367615982691685432602864978253304987\
9036806443396242171733`60.*^-20*y^19 - 
  1.1022890216927138060126173848190679241052434984786381283457597284058717182\
5`60.*^-21*y^20 - 
  7.7352404945811603661685474562039825401573278362822537934185883907681966992`\
60.*^-23*y^21 - 
  5.425307877303727916758507777125617032005403881883874942121451562294597503`\
60.*^-24*y^22 - 
  3.80379476845792816482693659478480707854923948995336598343280941103400733`6\
0.*^-25*y^23 - 
  2.6662878133823937630782995845616174003971470646224542537696455287073112`60.\
*^-26*y^24 - 1.86869252979358261290207468628380757237413649897058146584388922\
47693045784116445849812286`60.*^-27*y^25 - 1.30961633505548742528889689002404\
0415838433538729937621899384339046437734568289341972943`60.*^-28*y^26 - 
  9.1781068229333582477113123511408704201315731054498345433068525203303901989\
230930660284`60.*^-30*y^27 - 6.4326010299956621420920276432459741463502523947\
56181483093805521201438383310254815435`60.*^-31*y^28 - 
  4.5088082456290385049562243192238022224315949863864972505044604195721968728\
0915669376`60.*^-32*y^29 - 3.160764111705746691233018554134118642055153808794\
648708465805674029046434802097375`60.*^-33*y^30 - 
  2.2160940426391659006546984373649327301876507713423340081542984016481402441\
51275398`60.*^-34*y^31 - 1.55402616010725648501961099688887810156027114594174\
061945602497844660836267363221`60.*^-35*y^32 - 1.0899557269898578594263184679\
425274933243440954532009268378324959507601632438428`60.*^-36*y^33 - 
  7.6461813715234368823915783879263668006190006337897818374595363863731808108\
3466`60.*^-38*y^34 - 5.364992242455294558329637301976613090255868814680711458\
8292307646229779956838`60.*^-39*y^35 - 
  3.7651727477904140222908036903001180683776754936271785824519560736995310777\
23`60.*^-40*y^36 - 
  2.6429791157840926961290397603579652886445069015655982385781558437049919411`\
60.*^-41*y^37 - 
  1.8556523191724098633818412912247512220988041943769727377260686163784008491`\
60.*^-42*y^38 - 
  1.303148849690193766258485195425018100489280222830828386360962158279026661`\
60.*^-43*y^39 - 
  9.1534754366011218143881347197307402385770901682462012009261506004126498`60.\
*^-45*y^40 - 
  6.430907655431463942237192655764354181631896665269107953837927256320638`60.\
*^-46*y^41 - 4.51910227022937796014543627586817814994127918154201857923568259\
63344991019736765600663803`60.*^-47*y^42 - 3.17632447263063689587128538788999\
6184056008516470121134046595778066729952576508123437564`60.*^-48*y^43 - 
  2.2330030146548234268408618063419684255272324088840237190798492528752646161\
5207176827828`60.*^-49*y^44 - 1.570161522345897940952547428852004253109400650\
8120985414212598065614775153876110778962`60.*^-50*y^45 - 
  1.1043039425731959606865999847918990193983825903758498570562230451026975415\
88705384144`60.*^-51*y^46 - 7.76820709446974461782941776864307492358971940386\
74434941593790300466846248789472487`60.*^-53*y^47 - 
  5.4656194428168879188448292138584774972327606976836851810365142895473818365\
27814683`60.*^-54*y^48 - 3.84629774044812642987119312228537672322570469188622\
751516999547860669687241704952`60.*^-55*y^49 - 2.7072588712359156877147778212\
366483890065279911669706137925381754530440290148949`60.*^-56*y^50 - 
  1.9058928722813014732612833552766458394920465282299468792095849536708733383\
75617`60.*^-57*y^51 - 1.34198428328205685745124527286190971436370593744179649\
027978000109104818140122`60.*^-58*y^52 - 
  9.4509408175840792353024800725052689698717045844402125308081993341042134519\
72`60.*^-60*y^53 - 
  6.6570184405840450888904001709351544539879239954878129130237201391244331041\
9`60.*^-61*y^54 - 
  4.6898615488955463290208138402561059043139287470573732473866889558006508794`\
60.*^-62*y^55 - 
  3.304564920242943236943904481220363493973395875313443268898026826066357695`\
60.*^-63*y^56 - 
  2.32884742905740147146291544750314698095047295922248126310850487316401273`6\
0.*^-64*y^57 - 
  1.6414919976628353290728312139577991985184876031711118925987000051961011`60.\
*^-65*y^58 - 1.15719356954195797526419268656265126744325605559467063840175451\
3361855195828616346255807`60.*^-66*y^59 - 8.159082322699860811733525358206946\
28348892333454512147318904875660485617763378612872741`60.*^-68*y^60 - 
  5.7536476273240960066258519940228746636183013642343153901981149597568568391\
736655676702`60.*^-69*y^61 - 4.0579851965355265944092003272393917286827522768\
90854279124406367711506355827961028094`60.*^-70*y^62 - 
  2.8624739810523335608276139560720923148011056933600286471396982925556471747\
9528972057`60.*^-71*y^63 - 2.019459737066256233282877463519805528317103853357\
5921069540242794389817711947883003`60.*^-72*y^64 - 
  1.4249187862065273787557783002056805327962830217999922457531883461226133448\
88158155`60.*^-73*y^65 - 1.00555312327598875939337310965752614755021360949335\
843955320811965983296117089162`60.*^-74*y^66 - 7.0970633472391419395147440611\
2491047383356136745341587316257401385511711753027`60.*^-76*y^67 - 
  5.0096789161960002263784993086529244211784324622869373118060686210116322106\
8002`60.*^-77*y^68 - 
  3.5366938835677797683566189699656262905911939674344323432377411335101539004\
04`60.*^-78*y^69 - 
  2.4971249418745863317087370784432991601602620402280652103914948496820161667\
87`60.*^-79*y^70 - 
  1.7633445345638442756736034504726833266194031160304325626359132073797507509\
8`60.*^-80*y^71 - 
  1.245337573582208081214808969291269516733237901037219719701852788072947707`\
60.*^-81*y^72 - 
  8.79607566519404314904053816090983990458365680699465458531878586035413559`6\
0.*^-83*y^73 - 
  6.2135777376016248977321897227589526945283938225017934925522974677755735`60.\
*^-84*y^74 - 4.38979684602627603404841626097171823231861420179896652575639789\
68226869263709277748523891`60.*^-85*y^75 - 3.10167316526909399229207885434999\
3065682707216416024647181807440854332716484502555442838`60.*^-86*y^76 - 
  2.1917731957061764500586224699331346944880281655174049605034757309391736037\
0192344419165`60.*^-87*y^77 - 1.548967219413661827411717439439199983343096902\
5407015804271271343626603825801129557528`60.*^-88*y^78 - 
  1.0948004621407553658466922995279980601777899900740320028394914642936551364\
80872370496`60.*^-89*y^79 - 7.73878824380009098345563069243759165395596706120\
7845487691265258427540479959490498`60.*^-91*y^80 - 
  5.4708567071009907659193679446972912439691416129288145143497752366865995362\
50861832`60.*^-92*y^81 - 3.86795367167457175631893449808448865588740537948170\
791456794660275755651927277562`60.*^-93*y^82 - 2.7349533194311154463289351669\
941583303907849724509841746738587990644389430949187`60.*^-94*y^83 - 
  1.9340179819108318302466309853150556107565370638230307847984420578666788110\
9871`60.*^-95*y^84 - 1.367767428442412776321792441660650193527360955773494288\
30763626315764517925719`60.*^-96*y^85 - 
  9.6739627769948537892911371103147473078816908981472203623043849685427300888\
32`60.*^-98*y^86 - 
  6.8428376415076917019356441017071249654068975493292913528270368259519675056`\
60.*^-99*y^87 - 
  4.8406871048873054292872743254908698244496516309323555368654430167266384803`\
60.*^-100*y^88 - 
  3.424648792835286709630412713178226644350714402792280872125191481389691567`\
60.*^-101*y^89 - 
  2.42305147484798377331542493325217692989675963998320184720249441085018648`6\
0.*^-102*y^90 - 
  1.7145341824208079599524144008611206570048666044943765441210540568846904`60.\
*^-103*y^91 - 1.2132936243819988872178280483286285803934899376438125935740970\
647037726313754505472833578`60.*^-104*y^92 - 8.586601563318533223263909686823\
70806150117786141899016551123390313905760970432969186447`60.*^-106*y^93 - 
  6.0773146061993221108912715385132234553088171199408427304749629022878484688\
907128760272`60.*^-107*y^94 - 4.301664532910900278843143317283039750835033868\
284248265433214646769416911962422035704`60.*^-108*y^95 - 
  3.0450552977468140489050098315165746155537090332012697688751135183909625516\
8184836996`60.*^-109*y^96 - 2.15569384867295991189489925011898958614113385148\
89712373527614866813643919112990064`60.*^-110*y^97 - 
  1.5262007999163797755415382387783937171980460312563379712701229410671096820\
11316569`60.*^-111*y^98 - 1.0806086070654509341350050748201017481810342206016\
287641641182329115323270975856`60.*^-112*y^99 - 
  7.6516797955017672913612971335090631310383137684219918954988478138679895108\
96153`60.*^-114*y^100}


==> anc/S_numexpan_CA2CF1_sm100.m <==
{-1.4622930742457729994545556758359082233094494420012807412827679424660158982\
5463230598`60.*^6 + 10641.975684055953209752006906352357253087388550270192668\
21578581549382162341307496`60.*y + 31.765546184967153669822834992003019638808\
60431444204680764078834440689698799964`60.*y^2 + 
  0.0301155310625385729573021730632253873953048860793208252742525589909032295\
0017`60.*y^3 + 0.000057645428037529330320702165759652196608825931808327658350\
97308078399284855`60.*y^4 + 
  1.2448951292839780868892722626151450566446189936241818779341885889761932`60.\
*^-7*y^5 + 1.3962966265511937311344966801373298520518785159412768484786285484\
9628664261214185227835`60.*^-10*y^6 - 1.4469248084409007621311547148107870141\
64799141958573878795048051160158718362708730551`60.*^-12*y^7 - 
  1.9846507258262595720282844870642209117130407894136078953598356885342723668\
729826141`60.*^-14*y^8 - 1.85386738611715499367969704380209412350976392962422\
335076062168591812821802355954`60.*^-16*y^9 - 1.55843698899399759670331124686\
4967157130159569498222557902598969506609542230142`60.*^-18*y^10 - 
  1.2576490604135645242131906562632453453347302744888583712803381391864735960\
518`60.*^-20*y^11 - 
  9.9749619377966939168738484061097856382526007000900075809322738487132100626`\
60.*^-23*y^12 - 
  7.85768774728535446960216890572577947334981717400131050716910112062876013`6\
0.*^-25*y^13 - 
  6.180134091539017799980717920187974758483792484066172444719781464834278`60.\
*^-27*y^14 - 4.86729378256420509767413572715035452992128615714042548075403448\
111415690892968497585057`60.*^-29*y^15 - 3.8453859533635569309071420578876168\
92987352267145436974673191580068825230185132856158`60.*^-31*y^16 - 
  3.0513587979844017549881844493279156695473268564312133275610523923801863406\
988957741`60.*^-33*y^17 - 2.4343233495536849600655355079433059797287065612747\
0128805231347810733333788940042`60.*^-35*y^18 - 
  1.9542870442619160566644718558724581492893679515389558497713560847002384641\
86039`60.*^-37*y^19 - 1.58021903350641196610224318722870165323862446220641239\
86722705671842546207705`60.*^-39*y^20 - 
  1.2881783114585167582229641997837191562732124416764546962537973334657183337\
6`60.*^-41*y^21 - 
  1.059727591974078106678790090653335531858868210982555369703653202634259397`\
60.*^-43*y^22 - 
  8.806634652774310680469831303796090479514452413127566647948165736769498`60.\
*^-46*y^23 - 7.40027442026934075182803768557783154841622834788062845896570584\
9772994130504144752438928`60.*^-48*y^24 - 6.293463088950746387281212450642359\
1164178766012937184858951689915070313192892342934171`60.*^-50*y^25 - 
  5.4205239124741167001248411969511927233897065338394009015205805155588529132\
4334474957`60.*^-52*y^26 - 4.730421384076784117734300564814180609251503746963\
669191180142117048832534899835469`60.*^-54*y^27 - 
  4.1833998002335662365805950642266859643428961016338228161463639455083374618\
405239`60.*^-56*y^28 - 3.7484193237603558015002789498815442558993650255878252\
7207801177294864733414958`60.*^-58*y^29 - 
  3.4011954332752044427661619251489902820330011031473661714222106945104420768\
3`60.*^-60*y^30 - 
  3.1226952319225310879035588593181630652286959295274248389729759242363204539`\
60.*^-62*y^31 - 
  2.89798036069025747896980368740274897529578233289312677396442327384406299`6\
0.*^-64*y^32 - 2.715313596629233572733296622582636135628714678080198664843346\
5493283684093453542974719884`60.*^-66*y^33 - 2.565466700520685354760956648766\
28373409016146169036959822733340614910838560639195978596`60.*^-68*y^34 - 
  2.4411823965751959553496527106143411272913035078667239638726834854390218499\
05711825974`60.*^-70*y^35 - 2.33675482258403366230408761695880650519270601729\
37476855236917587431859606708450435`60.*^-72*y^36 - 
  2.2477013693223534637182586327676673666459851742365831712333319879051128643\
631396`60.*^-74*y^37 - 2.1705052703012677059717593566025864436899310689122278\
48521400640810397761484279`60.*^-76*y^38 - 2.10241315458323080879131917140132\
15073579170918122548334280552639902267775974`60.*^-78*y^39 - 
  2.0412754414811448111703449225072039974244102652321514490755497045987134371\
9`60.*^-80*y^40 - 
  1.9854202362625247379932399020062155516066065593731135195479782579376141`60.\
*^-82*y^41 - 
  1.93355350237547815605599882873417840987188050347402107688510876585559`60.*^\
-84*y^42 - 1.8846799028160448687371357615478137213926328406727884243851259025\
19137765444664081148532`60.*^-86*y^43 - 1.83803994350536756437431995482188450\
17517367237767183043114785220523757713558025153509`60.*^-88*y^44 - 
  1.7930600062929860665727754414817161218759978372538584160624023107099428737\
0469916318`60.*^-90*y^45 - 1.749312596840842925417473841321879737520866096560\
392539472447031865494224558354063`60.*^-92*y^46 - 
  1.7064847045571124404794631976547668774622928932332300328444714105922810003\
985051`60.*^-94*y^47 - 1.6643526166911506482467812729839898693964155386025831\
5349629491497057492904327`60.*^-96*y^48 - 
  1.6227618760037866431805287580415896306588579589026793144667139999555248548\
66`60.*^-98*y^49 - 
  1.5816113433779370822583433211015153812026658661976869838407958350728817795`\
60.*^-100*y^50 - 
  1.54084054032977144663251483893274313952082658557351131112383274795678398`6\
0.*^-102*y^51 - 1.50041961462998707419899210026048296225751242544751683789342\
68870709220553715681775772235`60.*^-104*y^52 - 1.4603414051418636825561364862\
6191057167130412684965643785403936780227418983547285107088`60.*^-106*y^53 - 
  1.4206151872316182756205651241147410556857447189752951320687054514459365672\
62733532078`60.*^-108*y^54 - 1.3812617636663882503345707465665373028187543056\
976939016827600291149507894335790335`60.*^-110*y^55 - 
  1.3423096324109057691904082562409309275046659989421712182704477363222112226\
6103759`60.*^-112*y^56 - 1.30379201576665227472715121223071496231450064005807\
112243198812419325230539217`60.*^-114*y^57 - 
  1.2657445776796017400590933810774035285099472177291730958252792678242473677\
17`60.*^-116*y^58 - 
  1.2282036899779932993361893535909169187468465584639891992827041585729599568\
1`60.*^-118*y^59 - 
  1.191205135521128764836949248320575224631033638816118552969343635352932064`\
60.*^-120*y^60 - 
  1.1547831581079882951535968081607546310524717266737162138052284617724547`60.\
*^-122*y^61 - 1.1189697865881121057659712298308814395041008499361622667408702\
622642158801615815596656786`60.*^-124*y^62 - 1.083794374790261360685715940734\
99749004772136124153736553050911600561120873862288434318`60.*^-126*y^63 - 
  1.0492833103146097778664932113168394622385413403222798440092138775791184806\
44628865539`60.*^-128*y^64 - 1.0154598544610865155088406268113994802069646674\
106090204165653730777520124941706774`60.*^-130*y^65 - 
  9.8234408302034281634211692629409214500005898577877520234422159177395797674\
274889`60.*^-133*y^66 - 9.499529036787082099709638880621175847825858866377959\
39242261473855273204743636`60.*^-135*y^67 - 
  9.1830013066007311545979443800854801712505658881349650524328217934351797702\
91`60.*^-137*y^68 - 
  8.8739660116713720836756535501529637134440600818782106410284771295197312079`\
60.*^-139*y^69 - 
  8.57250321369826967475800346247277184683191942557444818144108909684658044`6\
0.*^-141*y^70 - 
  8.278666322632510429363934022976706405729106508080600717715085300335625`60.\
*^-143*y^71 - 7.9924838779699173175969041840643686993910800112068160949588762\
8555994350438378970077807`60.*^-145*y^72 - 7.71396139355298611585397420211425\
2527232575115043566331793233242331793667732400426161`60.*^-147*y^73 - 
  7.4430832201950486730482410363177582249248657629985750871330454748375404774\
425869016`60.*^-149*y^74 - 7.179814391310309416518441997250470304450028372946\
50333029464533573850352049710983`60.*^-151*y^75 - 
  6.9241024254541087688064975082720818914062035483844387895208057937819325814\
62487`60.*^-153*y^76 - 
  6.6758790666527079505436304325917938975434672908752907433523535501290330741\
38`60.*^-155*y^77 - 
  6.4350619489594811905120245737336622874351513160119242967428110175834806786\
1`60.*^-157*y^78 - 
  6.201556176081860883534043504937291614748511057963197498026872999251339186`\
60.*^-159*y^79 - 
  5.9752558103982806901131016931869062098175442073422820005209147117421315`60.\
*^-161*y^80 - 5.7560452684039483317964024524766486434450390441100940816704297\
94434255933067882503180795`60.*^-163*y^81 - 5.5438006217330079098267584664938\
495316125986601165269091358818360380704972614303439004`60.*^-165*y^82 - 
  5.3383908045202767012223257748714717151810647599993143764931538730086631784\
240507985`60.*^-167*y^83 - 5.139678729084261412967341890711301979290382754474\
21668050702534935841313208674775`60.*^-169*y^84 - 
  4.9475223128128239786232416725516980300489963935402544716412681890159691714\
495371`60.*^-171*y^85 - 4.761775419777439325780777767273912963581331642124152\
7884742453133866423509889`60.*^-173*y^86 - 
  4.5822887210433942619025398669114228563483982658218156760132497645410060073\
86`60.*^-175*y^87 - 
  4.4089104779237716567505300301134331695009319008032206401048173489187227985`\
60.*^-177*y^88 - 
  4.2414872525789917644125664794839694113683218534233458113721717399878468`60.\
*^-179*y^89 - 
  4.079864550418917729493811081765339479139460473249785069035866140038745`60.\
*^-181*y^90 - 3.9238873987436577623383366794199315764761858825491184738209047\
29075909708922677188943463`60.*^-183*y^91 - 3.7734008659804657369792984522589\
001989895669739441299351558945265833458290416703417395`60.*^-185*y^92 - 
  3.6282505257522680475330520636647133190497049188412044627018121190209591882\
7655904269`60.*^-187*y^93 - 3.48828286986014583387259135864920989969623401555\
3548035314441203127550386264996047`60.*^-189*y^94 - 
  3.3533456740870314752854637103103563730612685991935246046693424522823367598\
531745`60.*^-191*y^95 - 3.223288320540459087637727107235964873053189985257061\
7116661760276035528813415`60.*^-193*y^96 - 
  3.0979620800543886643040060149709312451462900409654671882922025496730822532\
52`60.*^-195*y^97 - 
  2.9772203579685683046652994053271456126158671667747079454115442132722874681`\
60.*^-197*y^98 - 
  2.86091890640223220265980514309461144779202157448347653020240069664393781`6\
0.*^-199*y^99 - 2.74891600593993177582722429491348126960105136994037939823999\
27122303869028968014022397497`60.*^-201*y^100}


==> anc/S_numexpan_CA2CF1_sm16.m <==
{-323153.11405675726834421554816339590786880999530100248573564199780735998433\
673282379`60. + 16763.0379948010593153272115875110897630650701145004120484205\
9589823959749963806662`60.*y + 41.3029539410835081230393824040271474906723170\
1049198967087555853743857389438981`60.*y^2 + 0.010236927840326748833444184207\
69500693453012661320160731222766655734583120006`60.*y^3 - 
  0.0013838315511579075393620148736473004818019059244947241072388707952914553\
3863`60.*y^4 - 0.000043809205436193567375336157873673170546219191501498672050\
8240369534931597`60.*y^5 - 
  1.42080420572450327823063569670585274018567184240048579982491767860301176`6\
0.*^-6*y^6 - 5.45418000005187365482907205939321670854371556574309825580684622\
82854966403459174990662893`60.*^-8*y^7 - 2.4368037481727879382740672158792013\
12997311603936083846785355171000229063371646434438152`60.*^-9*y^8 - 
  1.1909009625596229786191350588364937068352665304985500243592857568656879149\
5351662945183`60.*^-10*y^9 - 6.0548048220631515396145963376766649318308844636\
96687807362175856049320365085815131759`60.*^-12*y^10 - 
  3.1165827499346833385498729458193361606874635565112991258791909977633079932\
0034060447`60.*^-13*y^11 - 1.604650268058019269934678985829997241897632593072\
7644432091481820736345983545517858`60.*^-14*y^12 - 
  8.2269110269702952656653075844996187421663193318977019667125167561997613698\
1027711`60.*^-16*y^13 - 4.194797236191526444103390865738204638456691792021013\
7040952938578811550388729749`60.*^-17*y^14 - 2.127380073772513154585740292019\
358220771999982134483666301177337339471727126607`60.*^-18*y^15 - 
  1.0737128665591037142517360795268632273386881822416604620336249564616561103\
0186`60.*^-19*y^16 - 
  5.3968421167464944839322756869069059725538623976981970664918952490301923825\
65`60.*^-21*y^17 - 
  2.7032594893376785832424491394840273402208027126158517343226414550810770172\
8`60.*^-22*y^18 - 
  1.3501659061502641869895560580344036845491427737006156291451893914361693103`\
60.*^-23*y^19 - 
  6.72752372708528582548052873141828694546883391600117737942749958051673781`6\
0.*^-25*y^20 - 
  3.3455996840271970538279055468823153896109279106208649427448059379519658`60.\
*^-26*y^21 - 1.66109453305003956625909416776570175515392702073892621953680710\
02441241962549398459526775`60.*^-27*y^22 - 8.23647251505863430899144464948603\
22862599881595809673105896233037215171632056235866735`60.*^-29*y^23 - 
  4.0796031623815411796273864242155249978420446137594030433347461356199927123\
171844214396`60.*^-30*y^24 - 2.0188765331171399408489601665847289315423936742\
77125690272070688099725803727026221808`60.*^-31*y^25 - 
  9.9836093131105222400012806713359580486337789353813579054791308758491291252\
371371456`60.*^-33*y^26 - 4.9341256496758581118349706789503053347606069296896\
19319882666145582359460228912152`60.*^-34*y^27 - 
  2.4373991354338046019024185461013949554747226356549835193711824817587759283\
9741686`60.*^-35*y^28 - 1.203588020231906692561920115736044963305927333533105\
5308511017629253081269627404`60.*^-36*y^29 - 5.941527222858872522702229895545\
57622891031394869100917067348995212066901154005`60.*^-38*y^30 - 
  2.9323521509997582845835492910670762052268800790393240773473069872145044682\
617`60.*^-39*y^31 - 
  1.4469587476477586140524958058397277569929389220571592554976140141770320569\
74`60.*^-40*y^32 - 
  7.1390192759595171575109332907244824632429734185332392493910415049840965303`\
60.*^-42*y^33 - 
  3.521928577259391240864529582967153684837590847115555172054863512202048353`\
60.*^-43*y^34 - 
  1.73738736199090913516139628871894012211765399775087988703074772607160758`6\
0.*^-44*y^35 - 
  8.570362501403562034347990174946940740361206474404422020753340823635994`60.\
*^-46*y^36 - 4.22764537527305078551248964093405173057496714280905149725541747\
84713272130297398810783094`60.*^-47*y^37 - 2.08546804769316007815858070963824\
9594467503410851553697447062966708961489651664483883671`60.*^-48*y^38 - 
  1.0287778618229439651964050235291093249910310535100839024998217545192216712\
5656941634504`60.*^-49*y^39 - 5.075268892875076867871743763846098351713759800\
547550110884874304642440734328787192828`60.*^-51*y^40 - 
  2.5039242907854968623075110719612769555890285669221640588796731877380031166\
8235546477`60.*^-52*y^41 - 1.235413933864087711546746086684587386499331105950\
062382057853793181767405519888222`60.*^-53*y^42 - 
  6.0958843588097475662575062216881685144071131248233872148537573608693274704\
4425297`60.*^-55*y^43 - 3.008132822606305291045407511170111069329885333820759\
9223487959114738575231509816`60.*^-56*y^44 - 1.484553917371161668994097432421\
712677612547705068817085096266323565887429718808`60.*^-57*y^45 - 
  7.3271617742930426121519734455688238910358835232386582006763394015729205357\
01`60.*^-59*y^46 - 
  3.6167475212094284754914053195066960507964523402310099358707296821829545969\
6`60.*^-60*y^47 - 
  1.7854374677988309123000480903780544711027200451948850627588464586168581979\
9`60.*^-61*y^48 - 
  8.814877430694826523234271289087483063167760306316754108678759174495147171`\
60.*^-63*y^49 - 
  4.35245194600186949729177527695729320237842669734960647953050942039338474`6\
0.*^-64*y^50 - 
  2.1493069390544563483844217929830426910237589211293912090333068768281368`60.\
*^-65*y^51 - 1.06147589047327681061525741933425637242676500876478823314147151\
60647933553764480548099424`60.*^-66*y^52 - 5.24287367066044848282494583753185\
126480110605445845857869602248908509455788295301423117`60.*^-68*y^53 - 
  2.5898607048652817191179938594491916810641309318013271718244630478447926568\
966449686208`60.*^-69*y^54 - 1.2794733428033327175009923027102295134359896493\
39129522959762042874644240203794205167`60.*^-70*y^55 - 
  6.3216997636751115353467338372766733326590293122347843829116828485483025059\
980988553`60.*^-72*y^56 - 3.1238067220378805324331841321931637959062402368211\
70510047779241462270476263154738`60.*^-73*y^57 - 
  1.5437675564455375000743279749875293041521686838109362368064750992790731459\
5818305`60.*^-74*y^58 - 7.630040878256624170465046429379898883387345103189251\
476824489141445311992141815`60.*^-76*y^59 - 3.7715398402112674061353989471013\
1349285139631738336928347282831431612838844076`60.*^-77*y^60 - 
  1.8644770692659979300288151564502757414686909174438872240641580158541374182\
065`60.*^-78*y^61 - 
  9.2181017303540152448583496365888518861577856818420542094764142717357098294\
2`60.*^-80*y^62 - 
  4.5579715298045236849337495018364097877390165615631651176704406954356658526`\
60.*^-81*y^63 - 
  2.253963663452321428430227746019655708258942524032308792282284115754682473`\
60.*^-82*y^64 - 
  1.11472286549085268446067924677696157883141872533455368888375059147649462`6\
0.*^-83*y^65 - 
  5.513547144962927980090608111932799661775245259666519931957382689393078`60.\
*^-85*y^66 - 2.72733779210406297205620459347634406195531860993180813958570568\
0356881625324095056447086`60.*^-86*y^67 - 1.349242096038103990021603111825740\
24067383159625333936917979051809050519863024761187876`60.*^-87*y^68 - 
  6.6754938272062468940419025094843255287434613971917906195831144302296314367\
44959164244`60.*^-89*y^69 - 3.30307869890925578419333031210594460732296697344\
589144080302333178245487925543587446`60.*^-90*y^70 - 
  1.6345412626287735701923191114381277863632990582779474517775128587684569197\
705874414`60.*^-91*y^71 - 8.0893520279464409715788859920944083014032651678302\
6166624740826035535261097205198`60.*^-93*y^72 - 
  4.0037955758608519588964883113455978699800659979789559805174630487285698228\
429055`60.*^-94*y^73 - 1.9818455361033215831157395162688841040936647424085333\
0290567661336193502833143`60.*^-95*y^74 - 9.810855810683200476530734593322032\
2765357506400297925989662871299319559967014`60.*^-97*y^75 - 
  4.8571621681744450762943471950874955257519404881420042721583584296180978364\
79`60.*^-98*y^76 - 
  2.4048964221881120613093494782973462410220162912330884053165400321018916692`\
60.*^-99*y^77 - 
  1.1908242117474529125792648866664360668545672118796994182792728439875275756`\
60.*^-100*y^78 - 
  5.89706471318379139970802929765697616477876380083918566732868669796117673`6\
0.*^-102*y^79 - 
  2.9205224215738292747905543511799476900927068292798017018621884480744898`60.\
*^-103*y^80 - 1.4465087707287942592421367092316458191692044813882119539022520\
41885203276425955262651793`60.*^-104*y^81 - 7.1650123189467187828300421404678\
7926251313704847584746043971085467147295017764703510287`60.*^-106*y^82 - 
  3.5493402182453396077380745406814829638403367656184316304323018857328321513\
675257324471`60.*^-107*y^83 - 1.758379531004325068836468529419410239162482899\
111279213329350216204221098226465712955`60.*^-108*y^84 - 
  8.7118702540587547524494511694186249754402493361141648643214839820255053759\
580136451`60.*^-110*y^85 - 4.316616483115821196995624098822496039205651592902\
953556950852610228412304938077997`60.*^-111*y^86 - 
  2.1389878695463806817453848249514213781036392344200651402777224781743149122\
080722`60.*^-112*y^87 - 1.059999063373241848357778389996389768404112283214919\
0988155907092410413860815874`60.*^-113*y^88 - 5.25332735498881024940491940418\
461910331127368581134538984027105536643114495116`60.*^-115*y^89 - 
  2.6037231072864113560466869807540709159692015737400507907291073103668800448\
153`60.*^-116*y^90 - 
  1.2905832267393087049161402000290468329978529338340130023094886313827756948\
33`60.*^-117*y^91 - 
  6.3974612621185882080679380357612022101313859503067890104833645830254252468`\
60.*^-119*y^92 - 
  3.171460405152449272567305173789904917088783796982400036748398733942282123`\
60.*^-120*y^93 - 
  1.57231827442170974106071850763195692600211991025061112963167230724777687`6\
0.*^-121*y^94 - 
  7.795621355817003255180443019286105047959841458668751192393664661871503`60.\
*^-123*y^95 - 3.8653577197053931309853111506413599427559898727267865547170233\
803991604018926735289774461`60.*^-124*y^96 - 1.916712211929413641515182822958\
343257099030498313390911012497925254297577837610093021219`60.*^-125*y^97 - 
  9.5049969128455858508986966946705783231807025819613764797595057558800051923\
431400275234`60.*^-127*y^98 - 4.713836335875115820035077852617025782784523876\
925524493244655634563499106126918714226`60.*^-128*y^99 - 
  2.3378899990639502394794777990846599765200593612085228570477588946108820253\
408805464`60.*^-129*y^100}


==> anc/S_numexpan_CA2CF1_sm196.m <==
{-2.2137896009986565221392566770897164391825817915782063991781433844052956836\
381794057`60.*^6 + 5215.41049632637053440889910441287384863174496277364918586\
661989547113736814260256`60.*y + 25.41348864520928330695059363499976001605766\
707219232002432509381308159435730182`60.*y^2 + 0.0162501493519006533419378436\
9419571351695892694950624920389099158850040550696`60.*y^3 + 
  0.0000216844456622157706085003918496109458715403324292781712389422124754789\
178`60.*y^4 + 3.8303905088247100733056571286027103570615411315303805896857194\
7452804830372180078112161`60.*^-8*y^5 + 7.71224859742759713574558312098785619\
79667647807461107817413465240284844173149652018365`60.*^-11*y^6 + 
  1.6257218435676978355842006276783781615769160969363515471157868041900583906\
3762911345`60.*^-13*y^7 + 3.2919939256687161086570418501851130040784137628191\
951345115618023030164021770935`60.*^-16*y^8 + 5.30400113638291081813698768327\
750719692528148428260174514486382941724098793563`60.*^-19*y^9 + 
  1.0916698450584836925654291500607386977603530580014121078896693868257681523`\
60.*^-23*y^10 - 
  6.114209033662189878266195548165225121487127651600752391957582259878450478`\
60.*^-24*y^11 - 
  4.3876985446284845540629609069926644029523841189538173241335509869651967`60.\
*^-26*y^12 - 2.41309179109314099336102810837719622418841715459527563720823346\
1137505968878792883115463`60.*^-28*y^13 - 1.202835782181814834654348948020243\
3569796904685273788736096705764779975823852753057608`60.*^-30*y^14 - 
  5.7165850012088104468178754692395863983263937069106047691079591409333420355\
477816054`60.*^-33*y^15 - 2.6467241269268016715785295864081737640398934042217\
2778263375555270883746320241125`60.*^-35*y^16 - 
  1.2067731250481421576997974010970002447226324971222130928033697831277155036\
5566`60.*^-37*y^17 - 
  5.4514507584085417363696127440950821672659884509143601949494296572019714392\
99`60.*^-40*y^18 - 
  2.4487107057303184564798324921066308274664610456474429104352910412824253371`\
60.*^-42*y^19 - 
  1.09619473873342618611665376148151680508202897331509017992654489567661285`6\
0.*^-44*y^20 - 4.897849681550140362902347546195334169702009956543000180618634\
8797264532866425891853714232`60.*^-47*y^21 - 2.186361028331251634448897183344\
986608378893841572195246282273244372641869822078533932`60.*^-49*y^22 - 
  9.7573813576260455278529439185778265568025397234990508703788373694773881518\
6876134397`60.*^-52*y^23 - 4.355596751033904020022044881902460462787031021157\
90175784941849434035575875296151`60.*^-54*y^24 - 
  1.9454237903381003030732730424438307146185716346640872100417457172544796869\
502964`60.*^-56*y^25 - 8.6964608971919148284502171996047155921345307586951333\
187349652284721743523416`60.*^-59*y^26 - 
  3.8914867337975938604387369496437140614637358281919801568737118645420812815\
5`60.*^-61*y^27 - 
  1.743405197005348468673126545269718239870658576880994281688723211413134583`\
60.*^-63*y^28 - 7.82067808467533553298668730332886096949280182747805742686179\
33184496974936258133273511135`60.*^-66*y^29 - 3.51317814471696298830592277676\
081061691363694235554496780548027548035259847214292302096`60.*^-68*y^30 - 
  1.5805496831604888201430755180537352681149715003900921152498556574746169404\
35320998074`60.*^-70*y^31 - 7.12212185344693967043314513167381241347986996082\
6262736501790354577234867133766006`60.*^-73*y^32 - 
  3.2147356094929024974963795399206775941963816834054113617553420791444027567\
756438`60.*^-75*y^33 - 1.4536460718907016196848779539764068082840364492214307\
2784191089923661122725727`60.*^-77*y^34 - 
  6.5855967255641553404557101606224585908401701570707473125194640307546042557\
4`60.*^-80*y^35 - 
  2.989532413807036796751459868976769535896461480426084956751517252694276499`\
60.*^-82*y^36 - 
  1.3599885535869554846658110725992944417660714181474931080460115146668628`60.\
*^-84*y^37 - 6.20078833395935134722566640482704582835900215553249749584296120\
517850889613933052218084`60.*^-87*y^38 - 2.8339850586112542978833548151742614\
63258347763016371935249399864720686303641270417291`60.*^-89*y^39 - 
  1.2985230935165420413488686726372898521226982149110812049563990302011770241\
96822663`60.*^-91*y^40 - 5.96579451191890560873632436983484785734743090639046\
24086862648043136035762365464`60.*^-94*y^41 - 2.74865425043698807900925075588\
73492066671741013052866557096149405772309000353`60.*^-96*y^42 - 
  1.2702011466919441306672360915982150898322069325922267327971618444071471036\
01`60.*^-98*y^43 - 
  5.888330172899041618565191085876223706581529428803208287986111792709308789`\
60.*^-101*y^44 - 
  2.7386950202929094604175587199711827057280456042507639295663283409791235`60.\
*^-103*y^45 - 1.2781680351198268586501901301147602249975334626428575179075083\
65875374060491453060848373`60.*^-105*y^46 - 5.9866038582506582602410658243868\
21844136103780946332247886323360374781028886719976304`60.*^-108*y^47 - 
  2.8142965572988105802314794095833038953483468566190239528434275648956525918\
717969058`60.*^-110*y^48 - 1.327993051296906839525064331725104375024524083010\
2688991858531200954057225168219`60.*^-112*y^49 - 
  6.2905425456130405235609276302936354074923994691824359433123982240763416869\
344`60.*^-115*y^50 - 
  2.9913362977641117205531068866140767365838528370623325923561003899197118126\
3`60.*^-117*y^51 - 
  1.4280175255276232308561692959709671017442580773606774472623931777622239599`\
60.*^-119*y^52 - 
  6.8436321854511603168680735355459990910784010077437700069923517422682774`60.\
*^-122*y^53 - 3.2923463610333548472440389155813879588210033216361537445198668\
305039775627237910654319569`60.*^-124*y^54 - 1.589858858766541747370243811381\
37820923795141428345474854112888786639876315118954086184`60.*^-126*y^55 - 
  7.7055303659901443449664486955560547660317765967194330119740972362276320487\
2139899221`60.*^-129*y^56 - 3.74786059190780747779136799893699983028476962913\
5846878509980979217853983695741584`60.*^-131*y^57 - 
  1.8291018451854031402227498141326494467167431289395666999099872828551737270\
259045`60.*^-133*y^58 - 8.955600447211699477174839482535082757184740261168401\
7011045733179091585645999`60.*^-136*y^59 - 
  4.3982153070317214427619569565481044748721491280156815595741243157392669151`\
60.*^-138*y^60 - 
  2.166213662879918359689003911892161456807673681885813473209621379139638411`\
60.*^-140*y^61 - 
  1.0697549961871122525935096235169794690755819767592588969153007315802468`60.\
*^-142*y^62 - 5.2958960607182860793735438083193558443522169465197517391188041\
8013196250417870851823396`60.*^-145*y^63 - 2.62772925250577545696115253171204\
3992225320807386042167835302126996374919878164915921`60.*^-147*y^64 - 
  1.3065409827329259660148320539583493784889776318040092848547917535210752999\
367246023`60.*^-149*y^65 - 6.508550131018746026375191069567780561798026101028\
0042754913949362482264286407639`60.*^-152*y^66 - 
  3.2477675971940725521083344432974386477833852839609582240022692475264371668\
8411`60.*^-154*y^67 - 
  1.6231159922997279860283074650781364385801115415892921507072656551270822104\
55`60.*^-156*y^68 - 
  8.122818823584076004047839492307005910922393552957779972932778317093405257`\
60.*^-159*y^69 - 
  4.069956527395253891987564939885674538196838847701716128018991160397408`60.\
*^-161*y^70 - 2.0414391627738235037809063491795197891014390002102826156892414\
97342321804136104821123233`60.*^-163*y^71 - 1.0249185947827879775863052994646\
156037724016802156426101193297882646333426656960410671`60.*^-165*y^72 - 
  5.1498646761972758223914180211140183684558149143559778222724168878400899460\
105399678`60.*^-168*y^73 - 2.589450233382515799209007647118097265318913989894\
0989923936316858434259580132499`60.*^-170*y^74 - 
  1.3028090764960463139955461028438762377445824268680592284843404497128882943\
14713`60.*^-172*y^75 - 
  6.5580650644579248255632872429800282110358480681045889244154624201923514305\
22`60.*^-175*y^76 - 
  3.302604569819082415478226963188813554804210202405428461320124758573635397`\
60.*^-177*y^77 - 
  1.66376178488229916669400045760530027767499191635077022664083212801227011`6\
0.*^-179*y^78 - 8.38398676459912140422163766078838035653714736141830510651083\
88222498774189229541643873257`60.*^-182*y^79 - 4.2258020795527540562100832010\
8222095420183640269945819853104534998764173644027703223171`60.*^-184*y^80 - 
  2.1303155807317967160861288692732537851847167122835018108802870180638518994\
03510215956`60.*^-186*y^81 - 1.0740750759256336246030332092396736996881741688\
153957420788874036968637978118332736`60.*^-188*y^82 - 
  5.4158081292370554947145193098351341073521958328699935016991295543798572906\
293459`60.*^-191*y^83 - 2.730951561867592523824365950711897477003194276473969\
4593443131965889007014264`60.*^-193*y^84 - 
  1.3771235437192187739697278122868930542105098084998093661911974320271214503\
64`60.*^-195*y^85 - 
  6.944289204212846153189174296502924388200540467450976134263298270544632673`\
60.*^-198*y^86 - 
  3.5016122316368596081139151197119609172491532882995657024204227820202511`60.\
*^-200*y^87 - 1.7655678584070961975276142207884616779261489416047194541021872\
84927523103905431347702219`60.*^-202*y^88 - 8.9016167227563392897913207998147\
27613811314385962948123861237072391682172846593345423`60.*^-205*y^89 - 
  4.4876046954524128169823674246578482016620522168485228003749400167464648311\
686908687`60.*^-207*y^90 - 2.262119924587074914168466455593604137302145749032\
40292301546735172767780984740238`60.*^-209*y^91 - 
  1.1401630639872845866764041734835756689706936919946745153878461752675310568\
29982`60.*^-211*y^92 - 
  5.7459836712492177044676445759191452427966566548210590974501317417773732247\
66`60.*^-214*y^93 - 
  2.8953718216302601972624779612605628742913033191666972609412354783493833869`\
60.*^-216*y^94 - 
  1.45876021181342385677185747799928936674758498107327031475826875153689287`6\
0.*^-218*y^95 - 7.34853389930332979518888671108755768976905524882997741887975\
8924351902206758926996720131`60.*^-221*y^96 - 3.70128747896240231173017707445\
20369452847976704067228775154570749942602112553166052946`60.*^-223*y^97 - 
  1.8639693934388451181482687509604836450219865817218247236350151409878440485\
8252164492`60.*^-225*y^98 - 9.38550120574018265380805890878996030428994669187\
895315063777932273969969270452419`60.*^-228*y^99 - 
  4.7250685630641985544635675534017159558129372832220619037976444071831467545\
15546`60.*^-230*y^100}


==> anc/S_numexpan_CA2CF1_sm2.m <==
{-80452.492075035755397206613652645522166497844286649952855797356288639717620\
80645031`60. + 17885.37260779911107991628571035150086199296218682189364208139\
464330884211168629306`60.*y + 34.14317526166209058478148978132975924286186643\
886138246739345635816012067457266`60.*y^2 - 1.1275697657579107079762210920944\
6801233742266835879027564897856233509638879577`60.*y^3 - 
  0.1767078810066226153176648092524199972545349531389447348306971047033197202\
8021`60.*y^4 - 0.029077310781763480228536634798327536963820171148844990006852\
38221355078434272`60.*y^5 - 0.00480710354790896869905100001812126451080637978\
601876147876252515447261453066`60.*y^6 - 0.0007856285860733036695150760161917\
6114459278778221710917870432092701999536418`60.*y^7 - 
  0.0001271352334834874045037197206617264728992442129500845791948634808485631\
2088`60.*y^8 - 0.000020444294271105430567536223664635176030559086412622822752\
18398863969533758`60.*y^9 - 
  3.27580567152190255884606189608204075324832063707055947359858241335733702`6\
0.*^-6*y^10 - 
  5.2394375404948476316047692850188885525771764764209218726888906594706534`60.\
*^-7*y^11 - 
  8.374647475152687710393628424619047013764665202855916862834243429197569`60.\
*^-8*y^12 - 1.338667169153008637377642827392691510295877094850886669529821180\
4710750956625108542106933`60.*^-8*y^13 - 2.1408854718532731222445388412785911\
65310620744313040189939318473467840265446735686575859`60.*^-9*y^14 - 
  3.4264488557849387331847415402014765426952112516805712712199089830293402786\
2440431015324`60.*^-10*y^15 - 5.488986590985106605295564466081787972197926409\
1884087141726615784764836344393450439142`60.*^-11*y^16 - 
  8.8018367501752173931388221759648606659218791474398746441741567724893642293\
95074340962`60.*^-12*y^17 - 1.41287520837889922591519300162312983549933259715\
3162837543443336086926239094956882042`60.*^-12*y^18 - 
  2.2703190614736685835814129839818562100167417509750323247441357280681155793\
4771501961`60.*^-13*y^19 - 3.651889010417316059069686535726439729068081701090\
6531733720421674101740019507199532`60.*^-14*y^20 - 
  5.8801123661082869136607836110977442182867588169788650258866881530890434190\
13717325`60.*^-15*y^21 - 9.47714885868993436988495246272002541475313050201947\
978971174217184636722103017921`60.*^-16*y^22 - 1.5288984460610750999319796042\
2444198792489701861066187522948551127361210637543225`60.*^-16*y^23 - 
  2.4687230892948051528930351200835668252330879309995891317007250255298726834\
724595`60.*^-17*y^24 - 3.9897213913219702799965421290061879635983021968078768\
02391510667420776309182103`60.*^-18*y^25 - 6.45316784412564707321485314055284\
266658776393329693444658264293450678181997014`60.*^-19*y^26 - 
  1.0445943314949421210997376917492450285447406349232785939649261359154074337\
3992`60.*^-19*y^27 - 1.692198525456155440246807436640420037489375307273396921\
0213769687604791507476`60.*^-20*y^28 - 
  2.7432737813786076963958574340546393297700434142000101796350172489412546702\
89`60.*^-21*y^29 - 
  4.4502776218302279418981060400544264577717647637714512895500702962768811382\
1`60.*^-22*y^30 - 
  7.2242335086012335826285202501473677953454650557713224186262201816184613952`\
60.*^-23*y^31 - 
  1.1734658716252804462492171359529121488129034209464376585711221452145711907`\
60.*^-23*y^32 - 
  1.907265461552730526597950826429426237047055902971454945221665317914617187`\
60.*^-24*y^33 - 
  3.10171898716512722894160401352433099013931650881331188409311144464614532`6\
0.*^-25*y^34 - 
  5.0470038385522670523895140563245545871125066024969534429079811182479686`60.\
*^-26*y^35 - 
  8.216645688329818720319726726997779288877290355027233514136550290526536`60.\
*^-27*y^36 - 1.33836831431327028867848531062620075403083525910472407225962485\
44695767340658281826505566`60.*^-27*y^37 - 2.18106119064217113995333132348542\
4760075053692931858421379678133940328015803439800642793`60.*^-28*y^38 - 
  3.5560071936372207715444513857308526606625894071458448660776469666699068199\
8934823658775`60.*^-29*y^39 - 5.800319543120413703527398281168728472774903623\
250421007136708152162688690234075654738`60.*^-30*y^40 - 
  9.4651628550914989474420830752942175655801923142534291680069760013542347418\
24130462608`60.*^-31*y^41 - 1.54519727100006586130189421811004807368205456200\
383937469140295786214285933358483035`60.*^-31*y^42 - 
  2.5235541153947484824642768416950997353799448530313599609713700890715406417\
3339811118`60.*^-32*y^43 - 4.122946515767624524853937140276282821653383161212\
3547283325183609816162999894687837`60.*^-33*y^44 - 
  6.7384971704491265273547698533057457944330936299537074178503367519637865025\
79726786`60.*^-34*y^45 - 1.10172415287559883707703670673997516505985674290656\
1609824745945510854822967840341`60.*^-34*y^46 - 
  1.8019040454921428441446262599967557755170610446833404260995477884207191151\
0315174`60.*^-35*y^47 - 2.948045610455645777317056177497892022002389690946946\
9835580657360060782856126357`60.*^-36*y^48 - 4.824757893420868916340009162757\
593925713117053993644475524255329681510262911036`60.*^-37*y^49 - 
  7.8986146688859547716060872974602147156153103604263526804923558720383093896\
9645`60.*^-38*y^50 - 1.293468693352388866404816870127007313053727725773001071\
47440872805290351442285`60.*^-38*y^51 - 2.11878183666226002131688331563383784\
47238094840874196846028824710864666790037`60.*^-39*y^52 - 
  3.4716650931908122696690972463995408542418904803512542961181532899428156390\
41`60.*^-40*y^53 - 
  5.6899282962544061243421197543222650513212169203148796568625078904542387527`\
60.*^-41*y^54 - 
  9.3280198304780585747805730609440248865779880607906367859867267394056850883`\
60.*^-42*y^55 - 
  1.5296155865305510408071315799660880838291623468373252768402969612998086127`\
60.*^-42*y^56 - 
  2.508891890364281675129390648142840862892840227291757665690284459340279829`\
60.*^-43*y^57 - 
  4.11609308737960247020190120407963126256592333768143204661495738125506834`6\
0.*^-44*y^58 - 
  6.7544337718140434099619933832031581510125079561723112205423746937490589`60.\
*^-45*y^59 - 
  1.1086393438424673147086135951937303774051088029761524529121381828971759`60.\
*^-45*y^60 - 
  1.820062876942622904893690411065501268992714243225961395281004317271926`60.\
*^-46*y^61 - 2.98864662011544731351904760321233664623432400084414035306238856\
53748249355829942055019462`60.*^-47*y^62 - 4.90853881786121376049161361041060\
2532073257619859846538703410765378457451337817366491586`60.*^-48*y^63 - 
  8.0633758732883812704226924408293502961197218391437010547533994729664019152\
9192022531138`60.*^-49*y^64 - 1.324848494414428629449237757516938728018908826\
74919699582430865296241250474068012059524`60.*^-49*y^65 - 
  2.1771977914328667164991465109461739692312997228202290454515258652936165085\
974796379975`60.*^-50*y^66 - 3.5785716843188197542263436467899498134217174050\
99776255846569996439505822031805940338`60.*^-51*y^67 - 
  5.8830104720949708052880201239739571932469958373708115748012151183741510281\
7322019808`60.*^-52*y^68 - 9.673097466443563977998176012439727757582046515847\
8546415158510037213633530806087836`60.*^-53*y^69 - 
  1.5907634483593789154045268990962011695108515934810260048067156133309413926\
614821591`60.*^-53*y^70 - 2.6164827109705370393473815997144161838397275019564\
32023824374895061665127319622839`60.*^-54*y^71 - 
  4.3042804471850244622879898986444136203902931027874070673873501764176138874\
0826424`60.*^-55*y^72 - 7.081935077937576324252336833044313537583324913137769\
7066009088769509476208706699`60.*^-56*y^73 - 1.165387459964179784719311214592\
1097082223226782386404491305027063801743763104649`60.*^-56*y^74 - 
  1.9180244864121599128464853649660333224144290885208090012266255770315257336\
75774`60.*^-57*y^75 - 3.15719791485944541034660342531568363870133345022045207\
391422313322853407717626`60.*^-58*y^76 - 5.1977073267584018826274431723337456\
511194058488620793887006968548712524418968`60.*^-59*y^77 - 
  8.5582061399292850230421201823973867144418049211622212563471662930117849283\
59`60.*^-60*y^78 - 
  1.4093315511889578328576403583833437241622485658857854406751039670170231333\
15`60.*^-60*y^79 - 
  2.3211423051869850869598310902858274194590166194712927734776743387866431718\
8`60.*^-61*y^80 - 
  3.823377817372188652768448762282952193370293838586792787454748002778004197`\
60.*^-62*y^81 - 
  6.298661381990148243571721532204821219118889085911177852727424520463022494`\
60.*^-63*y^82 - 
  1.037776144348300618170472933159111895704063708250615226971564300384613456`\
60.*^-63*y^83 - 
  1.71006375826935752791800596995399119603358748342056226017293376957328077`6\
0.*^-64*y^84 - 
  2.8182075836984684139672355512119082982894836077801771546354682116624863`60.\
*^-65*y^85 - 4.64498811551749577068246943282644869750396405614627125117016413\
96504398887898778717513004`60.*^-66*y^86 - 7.65677908409978782003179939972577\
753274113794939993081385660551509806773414819851116942`60.*^-67*y^87 - 
  1.2622822402263255750958133234486731038219618621624671987635816007251670078\
9762016623716`60.*^-67*y^88 - 2.081204076849170066695037821298478980049592363\
67937624278144285285175924156319704687902`60.*^-68*y^89 - 
  3.4317823114110336944391250397660405145085912571845153399041650612621876536\
676593402142`60.*^-69*y^90 - 5.6594042708598009070743839115736473487763852548\
03966131098907959912980102432110986942`60.*^-70*y^91 - 
  9.3339767045777194435672985894511028631144388849202488222778520020872762986\
9093939521`60.*^-71*y^92 - 1.539596185026577713006581444071225951703609931608\
5571380781247132195108016270902929`60.*^-71*y^93 - 
  2.5397454841220478974071716397780842306115511411924143894575057098861170801\
025131185`60.*^-72*y^94 - 4.1900189486841598427608377364563073581653485338482\
87042705200830557951813609503687`60.*^-73*y^95 - 
  6.9132678543861506791500036929188744056495477219441498531635794557164195955\
0236921`60.*^-74*y^96 - 1.140752943022707108403853059160383677242419475343617\
54172780390244228822371751794`60.*^-74*y^97 - 1.88252113835612339590166626721\
06931477931284373938532574757217357269756513944278`60.*^-75*y^98 - 
  3.1069011006479050164914900940251697825552338875916447838843658520031602362\
88477`60.*^-76*y^99 - 5.12806563566919774221473902116590283311338950449967099\
442699879777359490299301`60.*^-77*y^100}


==> anc/S_numexpan_CA2CF1_sm28.m <==
{-518400.38134659314478261675024554165546509031420426715558646244355358915439\
414499385`60. + 15782.6170803745496144228767028383827824159218713533751621199\
2184534461015517650598`60.*y + 40.2222318825298788985846125967295589876123154\
3518941355256808215809768349942661`60.*y^2 + 0.041167073491864553359590240624\
50654741164237217204721772492730303979847301085`60.*y^3 - 
  0.0002327747362329057819997954531956628924138281884261814845550780760592098\
1243`60.*y^4 - 
  7.41053601382238974309782969206970776756125642497890252123601431899414579`6\
0.*^-6*y^5 - 
  1.5271088517836724897385393827372991365159880707056472298510075452844952`60.\
*^-7*y^6 - 3.0653212006847410714353138298331886435559377540657118305782572901\
70235544892704391793975`60.*^-9*y^7 - 6.4811928046839570009360999218061527008\
212952984179999717301235899767842615068763271957`60.*^-11*y^8 - 
  1.4930114291159836735580166809313440681314999285492009134945925156382620654\
64775895197`60.*^-12*y^9 - 3.791089842780930162430119707447138989674125663868\
3801366834290883665831339992567189`60.*^-14*y^10 - 
  1.0516452419305632110105040148137440846640383392959323547610188100991177354\
59573256`60.*^-15*y^11 - 3.11731480715995471471002225965674179853882476458100\
78258557456511657179456484175`60.*^-17*y^12 - 9.64022214443571382556096880545\
780328806632896100588537123307303632734316426477`60.*^-19*y^13 - 
  3.0521314504641208044490292984084707834770538153537746733628993627485271871\
465`60.*^-20*y^14 - 
  9.7714228576371004199508871790728119736558992112238856252258815643123545057\
8`60.*^-22*y^15 - 
  3.1404779569094472304494994477242471021318785350540805134021805983533052997`\
60.*^-23*y^16 - 
  1.009266379563627145588230057157872214383829983217639008760092633795190434`\
60.*^-24*y^17 - 
  3.2369210467205962994725808508004568050046080347381411909605009057269231`60.\
*^-26*y^18 - 1.03514003707630298663346758481795874073134014656681403364209626\
04974104255121462418195799`60.*^-27*y^19 - 3.29982388096536538463173207440079\
269249765264317186803202452022782292804671715185217125`60.*^-29*y^20 - 
  1.0486376823196647614276625480192955267997233189588377348512829062827943013\
411950955128`60.*^-30*y^21 - 3.3226663424421776890585096409489681669576422784\
5787327653261961926664956827652674155`60.*^-32*y^22 - 
  1.0499908528777444988210136029898576879127479363591505919837462340545764258\
585212573`60.*^-33*y^23 - 3.3100919328051226673810192116085617032137547046662\
8418931719027470620286033138023`60.*^-35*y^24 - 
  1.0412753641669019969406031244205294781370330488316687278264039668357209095\
333268`60.*^-36*y^25 - 3.2694104464371690294048796841361496810919917268961069\
8245611638491131186685284`60.*^-38*y^26 - 1.024823390773491263497034094474621\
4995935218950198265376870972380709580081867`60.*^-39*y^27 - 
  3.2076830335835882190769246433453084813250721212051048262858624165147902069`\
60.*^-41*y^28 - 
  1.0027066179028906765112351780264020384527997650681035745038005740957523664`\
60.*^-42*y^29 - 
  3.13086512335363050543137257491003498443227509315055668991004036332883126`6\
0.*^-44*y^30 - 
  9.766133542347283221459671115274692284447263642605504540831936432739206`60.\
*^-46*y^31 - 3.04369574779124942661243003429578923052697649459081643098032039\
14540668731428687824668181`60.*^-47*y^32 - 9.47864175449688667596999012262948\
002840888398626400514901836097458818124663324332554291`60.*^-49*y^33 - 
  2.9498344829017778341714302684993769330379959078431879073329472122614393544\
45756996588`60.*^-50*y^34 - 9.17468805446714870006920557626381628328523459527\
339334458351867973398574372448808221`60.*^-52*y^35 - 
  2.8520573323431181904598081277036436234575842236755731554493092656732099227\
767320225`60.*^-53*y^36 - 8.8618810068605733697337996035385259448918090110405\
099852920836658029241676963749`60.*^-55*y^37 - 2.7524438939054491638320532759\
454219722542772168538176675977308853086412608849062`60.*^-56*y^38 - 
  8.5458896105585449070950133713609244004624774041062396137953635700956387724\
9401`60.*^-58*y^39 - 2.652535440997684023714843888845609423252357800965096402\
0048349313593758065596`60.*^-59*y^40 - 
  8.2308925600251108646725263872639730378745974662285687318648207483628227995\
3`60.*^-61*y^41 - 
  2.5534614511589532261003438712810149044397712699062429779100506267254300828`\
60.*^-62*y^42 - 
  7.91993230751839739797082679411574939498525697216859098988865942107071975`6\
0.*^-64*y^43 - 
  2.4560382252988812955174957093014127590685208772501559995647582338676602`60.\
*^-65*y^44 - 7.61518884200099034254505692659282541368421171590790418224090035\
7312766794839872187718742`60.*^-67*y^45 - 2.360844711868902933096010047838187\
02277743178824452258386141126570196878062220894423581`60.*^-68*y^46 - 
  7.3181893372156151167374197877718641828398137395800366113622907463585607510\
49349267439`60.*^-70*y^47 - 2.26828040689320130399258704774031860875895910972\
096199733665493457746056389495650464`60.*^-71*y^48 - 
  7.0299679395882744574430470716720963457172128302866353906514246454627351198\
0133597`60.*^-73*y^49 - 2.178609431381715366476428923844287531697697379375604\
79544902918305838286300907425`60.*^-74*y^50 - 6.75118732881601342305433518134\
016538411790332100948206124758951419550884792527`60.*^-76*y^51 - 
  2.0919940545824785463931811561729722362894546633312208323515183322267417986\
5856`60.*^-77*y^52 - 
  6.4822311724504606836255061161985961532494971568556126722106963868136641259\
02`60.*^-79*y^53 - 
  2.0085201960894620568435285954581421829898531354490629323521804228327737545\
4`60.*^-80*y^54 - 
  6.22327448373984415718381565339281131218698792919904744422913368775413509`6\
0.*^-82*y^55 - 
  1.92821684143075035283103253146841507354325588849840178928554616557836228`6\
0.*^-83*y^56 - 
  5.974337212898341961671385645685023075919389245642218819152729551828591`60.\
*^-85*y^57 - 1.85107083789194490945587989046913453672695813166084122064609692\
022078540377381245492511`60.*^-86*y^58 - 5.7353251049308012655050559882101003\
360205172287270116013267194869688888740542100882136`60.*^-88*y^59 - 
  1.7770381791033934486092539597597412378790267323255328147908061936776844094\
399876925`60.*^-89*y^60 - 5.5060608704477044952410555473815784184392996538208\
34505372272956238263058470613227`60.*^-91*y^61 - 
  1.7060526156721490721671274934746794161027910758625036846818030744829405723\
23640055`60.*^-92*y^62 - 5.28630797122455561293743796153384629370209817812616\
5484277829503523002913296557`60.*^-94*y^63 - 1.638032224872869415814461862788\
086378021168796655352129931170607879462751791872`60.*^-95*y^64 - 
  5.0757887622336966652839379088543327322249317697177451131261901364922711739\
064`60.*^-97*y^65 - 
  1.5728844189045851029774804287235432017329368703413188201278375324881383496\
71`60.*^-98*y^66 - 
  4.874198311091520360872480864394807664215482729846722561373216655342919956`\
60.*^-100*y^67 - 
  1.510509755852981950184146676548432319864273430520114000685959343172379471`\
60.*^-101*y^68 - 
  4.6812148994466561056283056288900588546589834308171297171928315781967994`60.\
*^-103*y^69 - 1.4508048306728863563641766745773851627311643189432955081768696\
778580970016305072444352414`60.*^-104*y^70 - 4.496507972451250423452115880964\
26791857608260516851799647281274380484807898644479799439`60.*^-106*y^71 - 
  1.3936644580138040285036952478777588073434581786499784565722202247675178860\
521209245608`60.*^-107*y^72 - 4.319744122403377982620782379185798323077440629\
89654705417087259562605783204974211815`60.*^-109*y^73 - 
  1.3389833091728597126580766864632315553078896705038278377911555089878623814\
587953107`60.*^-110*y^74 - 4.150591556246396443348071260688835418999188823728\
53900740590991097458686028155534`60.*^-112*y^75 - 
  1.2866571278714824823505941480098730216935628612350048083059003636643298674\
9571`60.*^-113*y^76 - 3.98872339294574338943273790135843755745960955081306084\
54531296723147415555362`60.*^-115*y^77 - 1.2365836209381902119987183953027962\
040873723345923180720463265192538543919837`60.*^-116*y^78 - 
  3.8338200577165503324648303201050301290347161672066611835103572491219950291`\
60.*^-118*y^79 - 
  1.1886630981245533096636442589052205317861298793726571255393557646282750944`\
60.*^-119*y^80 - 
  3.68557097959888844781215336981737451357063328141905641661352901544852671`6\
0.*^-121*y^81 - 
  1.1427989185329462489654200239457466024090167324305339121300396963123801`60.\
*^-122*y^82 - 3.5436757524563173264992131278424645041494847496341611377554705\
76166402946153720083893982`60.*^-124*y^83 - 1.0988977882580363767196972757662\
44463135533155452071856584170797048772670081048463886885`60.*^-125*y^84 - 
  3.4078448837271634324279479249365838319736116861829988260471678121909923414\
061179587353`60.*^-127*y^85 - 1.056869943913032823151234836816369617367682442\
095287325830558250188665312572368860999`60.*^-128*y^86 - 
  3.2778002276475535327889067912450728691241804881023773897015841671339856834\
858365895`60.*^-130*y^87 - 1.016629249029794222431521085315211436675138579370\
050670627120423352052961845112754`60.*^-131*y^88 - 
  3.1532751782771512167511162346950973685713612595964058317552946862834814312\
656011`60.*^-133*y^89 - 9.780932243629762561212692675273489945163832642219835\
50334698406099812349358859`60.*^-135*y^90 - 3.0340146810456294038626825997589\
648511584672159817495022074144552459434019464`60.*^-136*y^91 - 
  9.4118302849397913701502737485470825080491714672696909696342719750562478415\
8`60.*^-138*y^92 - 
  2.9197751086017907653698507992503051076121163593634416330126715970383399603`\
60.*^-139*y^93 - 
  9.05823401517530499301934189980285779538197025602274211585062688319994926`6\
0.*^-141*y^94 - 
  2.8103240366513090781173367737785656457260545996946347056416050319468737`60.\
*^-142*y^95 - 8.7194258177111094676443488935095140746360680858946342280081358\
62004539506261862688637591`60.*^-144*y^96 - 2.7054399475738232064024530801888\
6640394041346334147543530292670678485794206510971916612`60.*^-145*y^97 - 
  8.3947220335806731563906048560403826759693764690328885471831345534016114752\
15817110041`60.*^-147*y^98 - 2.6049118834250744007065666325222516849267349929\
6120713060206440513040140562780361896`60.*^-148*y^99 - 
  8.0834718048314619074945497545453078720431030131699777759093592550330126085\
60771754`60.*^-150*y^100}


==> anc/S_numexpan_CA2CF1_sm4.m <==
{-116079.77259824403598875375332794667953464747326220359471466200858911267672\
927140345`60. + 17739.2640205413031490699395640193985872963118964792785962239\
1868807615365219342264`60.*y + 38.2073212279810290765425614976064714152418900\
822116943296412675896532266897484`60.*y^2 - 0.3950605962684258292119321177744\
9940723059771324140530341971023494943375314761`60.*y^3 - 
  0.0434767097747501969135510394324568514402026923835373686918910674577472371\
9629`60.*y^4 - 0.005162828012233302660722492651769078763485936812446352948930\
12389757086142791`60.*y^5 - 0.00064942239943150363855099792985548342157763188\
420590261024399730552233814213`60.*y^6 - 0.0000817297871223653439186721827713\
8161231904950143645258720060664375984558446`60.*y^7 - 
  0.0000101768399208654859505601433953401158297166339209726065128561275791397\
6914`60.*y^8 - 
  1.25486272162475789140825985637851486584069362371848375506233342078199786`6\
0.*^-6*y^9 - 
  1.5363540100509618339115524594137284106775689479630935440616038617268336`60.\
*^-7*y^10 - 1.872013277201170105963809524246499708227748810169809241704044893\
1511502549467247906988047`60.*^-8*y^11 - 2.2739980594976934127490241994347218\
00225215911750366226501453037990577206472893555774134`60.*^-9*y^12 - 
  2.7570970913352516242697759058015027490308511563048741229158364874281353525\
3042860715516`60.*^-10*y^13 - 3.339263363857555136140625407128393991532291315\
3886146662817804113565267850950647335448`60.*^-11*y^14 - 
  4.0423124077473224832110375851260036820668083357942269305028102844946554928\
02997630834`60.*^-12*y^15 - 4.89279247133472744974785383190271728840284001625\
924268981050950074276432053983724325`60.*^-13*y^16 - 
  5.9230544759745830558275237567506180791071837218977674591792741592640111994\
895258039`60.*^-14*y^17 - 7.1725633716398806542632509929073671027214077336166\
90711178331126422904314637482395`60.*^-15*y^18 - 
  8.6895048408884196227718055863721352295236176671287580729523063398365467954\
1800911`60.*^-16*y^19 - 1.053275472045142498077508302171634009673841593190182\
64102324324030616672069198555`60.*^-16*y^20 - 1.27742943584997927868911113611\
08173769498789807287967456479879792482618008154078`60.*^-17*y^21 - 
  1.5502174387169716280936226583880358771444807511047970516094527906927991885\
87142`60.*^-18*y^22 - 1.88241530252736988521070774629324736181649558876950356\
106693362179662127667384`60.*^-19*y^23 - 2.2872164120360277422135946054802766\
653646127296108420964361964982866470116585`60.*^-20*y^24 - 
  2.7807805990886485046167690785755264737992519955671510891953974581089478819\
42`60.*^-21*y^25 - 
  3.3829086324569357959665104038541310313386414019662339942835875786005973085\
9`60.*^-22*y^26 - 
  4.1178712879872030596065108762604542072527033297602219055116518809447600258`\
60.*^-23*y^27 - 
  5.015428693163550771147426197614005510678080544718737922182158378317452662`\
60.*^-24*y^28 - 
  6.11208392713616972571204228856973511357538684456280896085930736620902554`6\
0.*^-25*y^29 - 
  7.4526250788290257829068861743889332851634383258935565584739998134367195`60.\
*^-26*y^30 - 
  9.09202257532615972408083303062703222277330052704662093862328390397563`60.*^\
-27*y^31 - 1.1097764150464332991568972730605381196474382431859586537454847423\
615172884784735200400257`60.*^-27*y^32 - 1.3552729021465016858872030161645679\
87107906625919776429808994909820530381075549300034228`60.*^-28*y^33 - 
  1.6558726534625946209004298824547334276722088299422716443570286886510039142\
6204039271081`60.*^-29*y^34 - 2.024085378628304773097250359179910561326757186\
3865354166161771783460730745130950292466`60.*^-30*y^35 - 
  2.4752862828467491341740277356744064909138407652617859857589467518166130182\
04884795381`60.*^-31*y^36 - 3.02837726442310106269810354180401342984049355213\
87420364397871407803188773604088515`60.*^-32*y^37 - 
  3.7066016121089890634020387109402986333174193010045500456218270902363942964\
909625985`60.*^-33*y^38 - 4.5385480229643989785014511903025309943951489970056\
45850656538166678975390661580812`60.*^-34*y^39 - 
  5.5593881578743812285933581664318178634492020932149530728602224443690040673\
7960073`60.*^-35*y^40 - 6.812402324090945112114606922856216750914608487389804\
1556901369909432936717085485`60.*^-36*y^41 - 8.350860688730459491724249495801\
973661674017932556958929791027580249433536487846`60.*^-37*y^42 - 
  1.0240343261059926875807999415164444847463523474709449273645931843699011108\
5011`60.*^-37*y^43 - 1.256160144839815486346205206261225398552608290260259746\
67469617299022449614773`60.*^-38*y^44 - 1.54140881735029056490762889516304581\
33553052183409425380838754251107456928235`60.*^-39*y^45 - 
  1.8920313432814670288264241948955077467482993809820362381122748539873273158\
79`60.*^-40*y^46 - 
  2.3231219126529897957934678396975388331253900843230957464926448666011346617\
4`60.*^-41*y^47 - 
  2.8532812675754060701637557740958598724602098279963764603069335132346508932`\
60.*^-42*y^48 - 
  3.505435542882160682332853490124751155195672122795948957502200212308943843`\
60.*^-43*y^49 - 
  4.30784717100689180235417931679141558677407384401419993921108648059555211`6\
0.*^-44*y^50 - 
  5.2953630750817030339237640683796777650887835315230412330881627722179247`60.\
*^-45*y^51 - 
  6.510956058924145281099500966778112877745910926864674719448141665775356`60.\
*^-46*y^52 - 8.00762851924567124695450636643674740807254534270014219503243220\
3921248099605977032032256`60.*^-47*y^53 - 9.850763955670184877623338194221663\
707301533804638249888750580983979263451127034431574151`60.*^-48*y^54 - 
  1.2121031982910437363329838744409400786391112804020755998999079885700712863\
42346046144898`60.*^-48*y^55 - 1.49179775791241944045695753096871808764983992\
245833157889053902748542679003400911533569`60.*^-49*y^56 - 
  1.8364456277358151369148995302554473481413478112393645048951967544833202822\
813802513107`60.*^-50*y^57 - 2.2612115337794351115653876495953635852408487709\
63131081284271782677204452579822772757`60.*^-51*y^58 - 
  2.7848168379461128025742358467961110451728268371643213138821267137643115316\
6866138102`60.*^-52*y^59 - 3.430376967157420171339704495455885714744435423411\
8653345688917132055319988624843769`60.*^-53*y^60 - 
  4.2264366975354995940621956418053639643556847741978198960128400977182996044\
921395`60.*^-54*y^61 - 5.2082501817829995215970499461432294365153875184329945\
9728360426163514855081004385`60.*^-55*y^62 - 6.419363749640138313833895570743\
8506948005073071440644696030846420854294265097663`60.*^-56*y^63 - 
  7.9135733069930926488798561296890509743423346483009254206566147032466170851\
83278`60.*^-57*y^64 - 9.75734524243272844907016798118933396848873830885125684\
684562640461439607358982`60.*^-58*y^65 - 1.2032810905927781185930301539497159\
9997595089222987153559542146385580988944913`60.*^-58*y^66 - 
  1.4841470925755963490830188708269128148108532322238107096703472417031012607\
417`60.*^-59*y^67 - 
  1.8308778082800471935229426464402559355597534537045496545863746972857461715\
87`60.*^-60*y^68 - 
  2.2589807660380197112502113023051703475782732800284631203222792251282561770\
8`60.*^-61*y^69 - 
  2.7876273985551959572237608587264931727522132368452970484001012881122810578`\
60.*^-62*y^70 - 
  3.440521357081194727960231151427771838638655071158610188553009307551918424`\
60.*^-63*y^71 - 
  4.24697317002775273850703000276296432158518309274786024036360205735156185`6\
0.*^-64*y^72 - 
  5.2432304011282038448015885885022965777775359628552789490425834399569218`60.\
*^-65*y^73 - 6.47412419769065217953492336695930894326880874367928044101608147\
55795484281881476726784`60.*^-66*y^74 - 7.99510766232063191933424315817997409\
9507423960734695156255995225220172043375558821344583`60.*^-67*y^75 - 
  9.8747795044801365277549094170498613244970282320944239161576966921192448654\
9829819109623`60.*^-68*y^76 - 1.219800876572310500330568510050027555250553601\
69899646904800079773361830499466105988746`60.*^-68*y^77 - 
  1.5069804099059527046157001542626981842577915305172457790647630152104138228\
326504177682`60.*^-69*y^78 - 1.8620105401830987077103056345902341819316724252\
66283764546168638394607835060539035833`60.*^-70*y^79 - 
  2.3009718144216236628503715337277215888376739514906740567742430850240326846\
1326634295`60.*^-71*y^80 - 2.843766347600469449631473784233062239661653373026\
8881449575011242338176211476266343`60.*^-72*y^81 - 
  3.5150282581108796201177471658706236717113022697630526784445219552244098535\
84175704`60.*^-73*y^82 - 4.34525148197616842601306676536819509591415053928148\
464334816212029135239253662774`60.*^-74*y^83 - 5.3721869720380245727088567494\
29973913815537013352632163541398644791850286271799`60.*^-75*y^84 - 
  6.6425737531143130826285210157424191893871867030973475294915339060731794711\
91859`60.*^-76*y^85 - 8.21428376148981613910265324654025215844603424416035899\
32893955181746623948979`60.*^-77*y^86 - 1.01589795665621719437873688018164693\
391725860965739529692340989217738101142609`60.*^-77*y^87 - 
  1.2565407846846618040633595474085088085230156808239474281104081578576278210\
732`60.*^-78*y^88 - 
  1.5543480979696889823371984285156882686372648656635273933054330345006794895\
66`60.*^-79*y^89 - 
  1.9229335678771941970307152006578190799102518263087004005098787079229374260\
6`60.*^-80*y^90 - 
  2.3791602981489594495142121816585030458958423604024228169125924770416188209`\
60.*^-81*y^91 - 
  2.943918016768188988398562943814361164443190788146368263026223171664562057`\
60.*^-82*y^92 - 
  3.64308650080641221569503654060711072365416195655634279877522565458317011`6\
0.*^-83*y^93 - 
  4.5087299358261246263097987002852139380198089242708677186079871490114927`60.\
*^-84*y^94 - 
  5.580577657894972832037505780778071268940960960033487816257172799875838`60.\
*^-85*y^95 - 6.90786005997204939783491233887746148093799681306598968399300107\
352084256717648043314427`60.*^-86*y^96 - 8.5515849890594460447571218635754442\
7024358673448366939188494925940105622371239550272543`60.*^-87*y^97 - 
  1.0587360490319798813259653084973404954576031454147631087364806956643567199\
2873900002285`60.*^-87*y^98 - 1.310889523051103692928220140496533112762067012\
5689560104924429006437518871074557188803`60.*^-88*y^99 - 
  1.6232339548849586551775741276549483212484139105168922187580421968937438370\
66344801485`60.*^-89*y^100}


==> anc/S_numexpan_CA2CF1_sm52.m <==
{-874622.27592901017577034681188034902915107093942368074618178047070749679899\
373778929`60. + 13928.3443733944800931116960244992496336259292425208547062523\
4571394309692568783322`60.*y + 37.0257307014361044891297690458978258349290847\
0459789150708430313452399027909275`60.*y^2 + 0.043392320216589124269026214471\
69220849435009105361067894691010000095894840958`60.*y^3 + 
  0.0000640152123816403153578629301409038924902702747514012245315807927428589\
6442`60.*y^4 - 
  4.3561967079319187409201014192971145253246046928626701573651848914953121`60.\
*^-7*y^5 - 9.8077851538898486158014212368723984836029933608061115338579084621\
75024981194865645916589`60.*^-9*y^6 - 1.4083915332675108315108348971804635971\
1158074331223965162846580626004442532551370944854`60.*^-10*y^7 - 
  1.8547974207986496676747000758730215631212898926559999461963335591560422873\
62437911101`60.*^-12*y^8 - 2.396875835689505912211855647714421037253406584816\
4194947568589630792776909588799092`60.*^-14*y^9 - 
  3.1093193443765406208375437855169632744928109503212879875258703819673704497\
1334721`60.*^-16*y^10 - 4.094350212510108306909760415848187806834993059365600\
773052822615494444224706652`60.*^-18*y^11 - 5.5147309411569257051814937635002\
603568186213070873114687525339153498702693441`60.*^-20*y^12 - 
  7.6471827268603971192637923095151838916063304616738057368711035267194608510\
9`60.*^-22*y^13 - 
  1.0978147002205108073860701527460716169738081059886807464118707358922561979`\
60.*^-23*y^14 - 
  1.63795715662641507501456079654016647940930570496134803938644564233307396`6\
0.*^-25*y^15 - 2.543323107832411585278802709765920031684988862212309777090691\
2041608667746464619542664953`60.*^-27*y^16 - 4.102920297084079309211253943057\
46706648689451004882250489943299307179078087722881100771`60.*^-29*y^17 - 
  6.8468765499335871127980196571960725154345102199949184113195434987955588678\
45903627701`60.*^-31*y^18 - 1.17492979440709553886049008691151289817178752889\
213648120236182784613037869715496752`60.*^-32*y^19 - 
  2.0600595110755219129135880690725575473247797361742402856700590549423659420\
93373402`60.*^-34*y^20 - 3.66893592634159593453168144906905765484435975508992\
26988227388325248540063811364`60.*^-36*y^21 - 6.60484586101982310647813814679\
527803260173260460426570897867816463632265377464`60.*^-38*y^22 - 
  1.1972750461572801743745709871993092360947596476434966745299853514959968243\
896`60.*^-39*y^23 - 
  2.1792893635088637804064771844041289623568986100210810565800873498648364974\
2`60.*^-41*y^24 - 
  3.975221675474761369985000746490468760653773387386665580538898391163583984`\
60.*^-43*y^25 - 
  7.2567128556794413934507287861043180199442960610987921255821118976493048`60.\
*^-45*y^26 - 1.32451088001317235996589543269423964504991437411718036075653128\
264692770891318617683525632`60.*^-46*y^27 - 2.4157608899872977960892366544401\
42360449943702271408894273234703795362442062448612706987`60.*^-48*y^28 - 
  4.4012820741164317696014863253281679725021142731205213654986130372089255780\
667496191802`60.*^-50*y^29 - 8.0083423946434898890936643253622740737842965284\
9896951559542329347407589783897118465`60.*^-52*y^30 - 
  1.4551274407807403112923447268179822581147814183535726198481684428119822684\
328107243`60.*^-53*y^31 - 2.6402277806888855197361485798729122087513763283371\
9513290533467888460393824377892`60.*^-55*y^32 - 
  4.7837710032901078134463694472717287903805658652905322866678780815943137307\
79681`60.*^-57*y^33 - 
  8.6557965986650243063706923493976272311094358023566104165587471216805093315\
37`60.*^-59*y^34 - 
  1.5641481713721700566547525202416628909529005712835972333642458750020936300\
67`60.*^-60*y^35 - 
  2.8230173903211510187989261700162658712313326132045155809549781695593813687`\
60.*^-62*y^36 - 
  5.08916489127321615184759599844710685746379359768940485180668817819826912`6\
0.*^-64*y^37 - 9.164519042388619082138236043287614094393324723409700932342108\
986273341839103457685929984`60.*^-66*y^38 - 1.6486760458875317359453743808831\
05201809028287700084005393219466040885787754585945086573`60.*^-67*y^39 - 
  2.9631566360802106104282771295135367662974037986321941258436820327005587201\
231939489681`60.*^-69*y^40 - 5.3210474754114599024495762127302635730629336442\
8417216765249994762967030575608288026`60.*^-71*y^41 - 
  9.5475248903445318131427156119023694296221396191219593572037852738825415552\
98467799`60.*^-73*y^42 - 1.71183425945974706273423683532879644882075254257964\
67186737963659273477284970192`60.*^-74*y^43 - 3.06714418330763691706032030443\
0700502866354595560497360815446686649141395638319`60.*^-76*y^44 - 
  5.4920034346978082126087669176949715406726063697158243400355709311201874056\
766`60.*^-78*y^45 - 
  9.8281647475887116619735475955822481176745954576316371128611082413707317161\
3`60.*^-80*y^46 - 
  1.7578361046790569789161037357248969235631289165239147005620346613946628631`\
60.*^-81*y^47 - 
  3.14243625351366893848540528664722602557743906691629637768339604686171259`6\
0.*^-83*y^48 - 
  5.615043835109290311415768933233446414062299540177405873967416172406107`60.\
*^-85*y^49 - 1.00289058771122838435283349159046266298395802230751359862822670\
0629298497883432459563095`60.*^-86*y^50 - 1.790530221509806463469677731231270\
9494041316700867731335563625089478838781091759511768`60.*^-88*y^51 - 
  3.1955846440462110477635809471851974832255755244016439320730620226064215862\
5680259903`60.*^-90*y^52 - 5.701267708693846730758276059240946639508700430772\
123746380030931162429587363817974`60.*^-92*y^53 - 
  1.0168477405687147766223339593635536511881397146712736308565007528438411770\
2372863`60.*^-93*y^54 - 1.813067220591002592206398416281053324240205671954544\
291348024581969492505987184`60.*^-95*y^55 - 
  3.2318760114707319545013563944490716336137160582168538146633286857955148989\
52`60.*^-97*y^56 - 
  5.7595279793565308048364371681386188284449051014957902203858152908889869668\
6`60.*^-99*y^57 - 
  1.0261679972341316672535345547263318241071560918276482021774833576206534948`\
60.*^-100*y^58 - 
  1.82791825267016083577166421268016604225270989889285933988033763907617562`6\
0.*^-102*y^59 - 
  3.255431852836312671114691615671849564962884757518691564834993051936969`60.\
*^-104*y^60 - 5.7966927984126758622257223653410538952365478444375487405057632\
7671081400353070273129218`60.*^-106*y^61 - 1.03199510496531016214436063423134\
03220150288123879634670255057847606375298922834699149`60.*^-107*y^62 - 
  1.8369869761180057798559298251142529549586252460551906473284855354062568400\
6771480452`60.*^-109*y^63 - 3.26941932510774813600685395171874509738418333215\
6995212933672637856544508695258769`60.*^-111*y^64 - 
  5.8180298053908088968226055325835014354836793935397080921615189948963361067\
440125`60.*^-113*y^65 - 1.035204985889732295816050539792928845191512724024796\
212609093031506872693264469`60.*^-114*y^66 - 1.841729684979730239849205705965\
9243623051627146550948386724628723979613992661`60.*^-116*y^67 - 
  3.2762594177944344161085172863883500596557882790589434667609621919922023714\
9`60.*^-118*y^68 - 
  5.827563564934178529296521297962018109862094011099564097817380576784606727`\
60.*^-120*y^69 - 
  1.03646666971179946649788223031092592143965475200089194513479078115491214`6\
0.*^-121*y^70 - 
  1.843258591474807524126806748950987017318901739693934345615167278689322`60.\
*^-123*y^71 - 3.2778012221989434095657401098445301842187475751507302314725264\
20815002219420358686841323`60.*^-125*y^72 - 5.8283685303306110703169174643188\
961618090395303872825078108801815304435274533386281069`60.*^-127*y^73 - 
  1.0362913963650185699735968070947620992633602050802387409641196845170750061\
29464429829`60.*^-128*y^74 - 1.8424239243118880809542892879466055209668094699\
141451783948027251746349294417198947`60.*^-130*y^75 - 
  3.2754589232959341494637798860818394308692103987148136701725631004736791007\
3939748`60.*^-132*y^76 - 5.82279725873801830293076932563461419841036263098161\
3047126985003455853998872927`60.*^-134*y^77 - 1.03507058366704200154109408579\
654313722529458620324677450486243273943936072623`60.*^-135*y^78 - 
  1.8398770259366907610715990502769124374926372536197109022496271976788799234\
3`60.*^-137*y^79 - 
  3.2703165668438204788945093210567737259921993372490733665282809969879169176`\
60.*^-139*y^80 - 
  5.81265424470616205210100916587282338144735438083574588287727623313276059`6\
0.*^-141*y^81 - 
  1.0331046543863729355155481898426325870310043672011913484003605086932479`60.\
*^-142*y^82 - 1.8361181363042501346417959518980195307689742786859492515435875\
11264986345799158997958437`60.*^-144*y^83 - 3.2632072402265346666819780308036\
14250826841249184185380533222372161970375009693244592`60.*^-146*y^84 - 
  5.7993270976997387654840093589546741754213655090704302158243747803061967216\
3650942709`60.*^-148*y^85 - 1.03062476488681729797615587086028766046199626691\
73392268252066676832365406686034629`60.*^-149*y^86 - 
  1.8315323818320312662677776841391836994373527456698101835899971445588348214\
9943085`60.*^-151*y^87 - 3.25477267908370519554013964789474880610743511159555\
97918860716768727385821808`60.*^-153*y^88 - 5.7838852678900913614405856404200\
054712387987424311943465867128198446239164733`60.*^-155*y^89 - 
  1.0278091580852144815055881652781752057035776322778463648615930974835732078\
63`60.*^-156*y^90 - 
  1.8264168653371096396988936347164998832716421431516689852763412716700534781`\
60.*^-158*y^91 - 
  3.2455081500971181548484808396322644918090501921637936463901602986252071`60.\
*^-160*y^92 - 
  5.76715442063796752450798185805099242147794223547702961802152814728161`60.*^\
-162*y^93 - 1.024795490268813632270351200592777338888318553120102769017587299\
617290388183107187061645`60.*^-163*y^94 - 1.821001100811997681305398053087402\
2869392908996937114860030332441422764035412444257078`60.*^-165*y^95 - 
  3.2357963345073947095947321767679977245064252537181388525208959493223143904\
1320067483`60.*^-167*y^96 - 5.74977263352938806484178135029620411655472923778\
5123485657828964686451688670279685`60.*^-169*y^97 - 
  1.0216901539802544548553184994766526858009460302832832887317034288370607530\
3127138`60.*^-170*y^98 - 1.81546248391262093539991636279306800255174502312679\
0960115984746672146060330511`60.*^-172*y^99 - 3.22593300713609726140143759107\
31560399415490093358900086082502909673162190022`60.*^-174*y^100}


==> anc/S_numexpan_CA2CF1_sm7.m <==
{-168945.64257756120896986574442677393456849521730968289829006385094396108300\
206955712`60. + 17502.6132888804394015442622519120381881145363368066202797467\
8365717558232754371795`60.*y + 40.2968908730445198966038165237985435958631361\
3736946475175143263228066815739869`60.*y^2 - 0.130643095621014298296017806125\
89525199987924517165170223218150807048618562396`60.*y^3 - 
  0.0105841920927572256269310758121380499613202837531024958730767785105570283\
2865`60.*y^4 - 0.000777735275931274553416922809922825086940147999851232277887\
99733107436237326`60.*y^5 - 0.00006767652997301165761303314404133381125256422\
901959458812583816287331735117`60.*y^6 - 
  6.2413471833251720337956375106097639732169363722670152562965670409261415`60.\
*^-6*y^7 - 
  5.793318173816380229246630093420222884238220368241850410287582166112144`60.\
*^-7*y^8 - 5.3374974337432713408455849764246970111119338948050493381339157911\
826328272313578034460793`60.*^-8*y^9 - 4.872565270657095797972679528168151684\
99035238196671990932843240292108230232281245384237`60.*^-9*y^10 - 
  4.4134528338979510922579886962041127196044764403034158427520210724291082756\
4736840521557`60.*^-10*y^11 - 3.973583734142277948610835552490326146410820968\
4118503669417142599218467292001911425788`60.*^-11*y^12 - 
  3.5616383216364450308369313580245664627457630811159577108106801573294292390\
29189723857`60.*^-12*y^13 - 3.18209345087317296549258882932835587919522484833\
869859421587155225355339824255948825`60.*^-13*y^14 - 
  2.8364342701189746762787606776889480714952331442882855708212792213516448955\
585888173`60.*^-14*y^15 - 2.5242226926030522767806793056533270041166375825666\
90591089196663583135928743864015`60.*^-15*y^16 - 
  2.2438784126275650494655326013236587011027504061955486219800698316901213884\
3937214`60.*^-16*y^17 - 1.993206930057568403125461534121150297638838293698147\
7040044747482827051428541971`60.*^-17*y^18 - 1.769740725368588220254584057129\
70912378699701983941600061801498429587401548522`60.*^-18*y^19 - 
  1.5709517973750053794180948949247705820233526170767530466168237525725972414\
388`60.*^-19*y^20 - 1.3943787517396926297663377251945724355629046362326383653\
954145608917208224154`60.*^-20*y^21 - 
  1.2376983884818631091181708855588858180792329154200586652589517962457424830\
48`60.*^-21*y^22 - 
  1.0987618928874633246230685082707773564444092268846302641128907136604460579\
2`60.*^-22*y^23 - 
  9.756088901170016483094139416838825294727569287276132062114630653945441329`\
60.*^-24*y^24 - 
  8.66468012494011554605533159300212624367693751546693518179482054316502248`6\
0.*^-25*y^25 - 
  7.6974957041104495072907040775499806518476110323873191405820323463327594`60.\
*^-26*y^26 - 
  6.840339068262426288875110615908039259898140635760468188117843934131068`60.\
*^-27*y^27 - 6.08057699453242449660077584126496602214547826262656561518590048\
9423573248911542551076447`60.*^-28*y^28 - 5.406996169174016255519517058538057\
79815698004500522195724087683895091582428140581862996`60.*^-29*y^29 - 
  4.8096617816764485526113499807340347558729599051322112401831415713222137710\
571885879819`60.*^-30*y^30 - 4.2797830479438040941129349975468037491313321255\
76772361257986050856541319200567105282`60.*^-31*y^31 - 
  3.8095882563871841683049915381721761882234938838508860389960724639119584806\
1783397204`60.*^-32*y^32 - 3.392210475576860090913763322044835970849648348190\
9296441012674811706268689945610623`60.*^-33*y^33 - 
  3.0215841610287867610478660861787083146264825239380292922147357821891867291\
32851686`60.*^-34*y^34 - 2.69235235872573700136501987093696621412934742977077\
3996815754585697018627464241`60.*^-35*y^35 - 2.399783896910978979221630280146\
2999621563037201540306204810010762676397842230295`60.*^-36*y^36 - 
  2.1396998016980809503530411383926738423735056848530594099526700367278119437\
95788`60.*^-37*y^37 - 1.90840811087399027407580917979530671432270715495633739\
179656933190965787977121`60.*^-38*y^38 - 1.7026462576163538139405697346100262\
585038775079346639335279982928791016010021`60.*^-39*y^39 - 
  1.5195302279246548096837927705298712645186481906041651771403220212316036919\
62`60.*^-40*y^40 - 
  1.3565097469256483179804861292398077719818215752019047316315117286284693059\
5`60.*^-41*y^41 - 
  1.2113288099281501356451277070976032920243123477810797456648832239026262297`\
60.*^-42*y^42 - 
  1.081990937903386254445614121979120712535824899934998119233901259498671268`\
60.*^-43*y^43 - 
  9.6672860010744760570041407760396165833840323867282794836499086247841117`60.\
*^-45*y^44 - 
  8.639763065848395210945496030027407265901169855918093014272196168488843`60.\
*^-46*y^45 - 7.72346929075683927909292179468000379878640150408219644197457153\
5603694395776590866808832`60.*^-47*y^46 - 6.906108598388224987491054940222569\
143248909821079739065865112867166841363452790962067867`60.*^-48*y^47 - 
  6.1767766396322492572231501596567714502487384938541237106049581046987901592\
1064234697431`60.*^-49*y^48 - 5.525799219907462749126630735326783073522131875\
5453777120803528009416327627009361380244`60.*^-50*y^49 - 
  4.9445899638220725521562706182640423043764009365006259405560708685728481016\
75967530336`60.*^-51*y^50 - 4.42552487871206022424979003216133726767766551176\
77145175898845993804148085556024855`60.*^-52*y^51 - 
  3.9618317644343221383517492665400023477384823115362144502006624268201571690\
55325682`60.*^-53*y^52 - 3.54749266934822547318279740568885761133775041981093\
7553882273321357102429391645205`60.*^-54*y^53 - 
  3.1771578142767597368523182329492736231646099852289813940654381982224909452\
503954`60.*^-55*y^54 - 2.8460696008483815881587043287472920396696803288681990\
351824051338912508112223728`60.*^-56*y^55 - 2.5499954911538205072543585032492\
34649367390446617257475277502827800864946174816`60.*^-57*y^56 - 
  2.2851686949828188806559326367292905184315418318059957069664944181017237205\
9711`60.*^-58*y^57 - 2.048235731612872281253086378296066503445637887583676677\
9712859155819540371351`60.*^-59*y^58 - 
  1.8362100475018835608819020933790779668345647686084364520678421292930265039\
05`60.*^-60*y^59 - 
  1.6464309713225027215245638392040015932387166101615136197640772635623582688\
5`60.*^-61*y^60 - 
  1.4765273753603612306610178067790010423118306654357247067001598662197592839`\
60.*^-62*y^61 - 
  1.324385488956653460596241998512342667441580836540659709626233122554420639`\
60.*^-63*y^62 - 
  1.18812037678840193995446970951292608722621931500781641528488613831855753`6\
0.*^-64*y^63 - 
  1.0660506535554583896892537490147178884066439040818504268196950626260826`60.\
*^-65*y^64 - 9.56676058137533704402631245735784450073548710995350467341413756\
2266868737895933114485901`60.*^-67*y^65 - 8.586575554188613445907347115861564\
3519693586463449349041236617621327622693353524154058`60.*^-68*y^66 - 
  7.7079967355638207757035299366373063868612053634445786491055964274075708428\
664206865956`60.*^-69*y^67 - 6.9203481919057579295020269664839974301983700397\
55234981855110563203451328308487500247`60.*^-70*y^68 - 
  6.2140934357736178352698706125083442967426167549303828820924177822078790509\
695553882`60.*^-71*y^69 - 5.5807115938756053113908675350590966059765085601068\
241380091068559737710686217676279`60.*^-72*y^70 - 
  5.0125873144167929297456901527463725156473528639850847174029564411837747420\
65572694`60.*^-73*y^71 - 4.50291285327205461409656293808394233756327001453663\
028685793106855785120810163688`60.*^-74*y^72 - 4.0456009603636353348026417436\
237575826712319610543936344649550121727327498463893`60.*^-75*y^73 - 
  3.6352073477257443149713134324137541696867920008257317205846037298012321851\
99236`60.*^-76*y^74 - 3.26686166172623756063252067213724524357263274263359750\
563165027669345919555787`60.*^-77*y^75 - 2.9362060061367288227341912244110679\
853509428215925818101580814491667474849148`60.*^-78*y^76 - 
  2.6393401722493061666466300628275661173844438545467996086858802726009762196\
1`60.*^-79*y^77 - 
  2.3727728288240429353280451427293057651597265175185037770819000250291080595\
4`60.*^-80*y^78 - 
  2.1333780098852903460981265495069985589761233295223411479062238868802707308`\
60.*^-81*y^79 - 
  1.918356313638920538094437540988311363526172823656146210463822462012685783`\
60.*^-82*y^80 - 
  1.72520029225900265949808599871555183924994711222379409005888287527552876`6\
0.*^-83*y^81 - 
  1.5516635710436079816427723767149116123476070563753374411150866904512306`60.\
*^-84*y^82 - 1.39573328738833895027456770005344727809687091809656724504372882\
11447850629136428918297184`60.*^-85*y^83 - 1.25560548598208162648238240384938\
9661894009969540901760790559785820279000268530980134821`60.*^-86*y^84 - 
  1.1296631473026073133261617679883617271958699034883947001101587445516299993\
8217863372677`60.*^-87*y^85 - 1.016456562503604094897787416559322147608552452\
5629096606288750662195936321377882575183`60.*^-88*y^86 - 
  9.1468579968737514617980710526886640164277656691040718330551416620915692803\
9897535214`60.*^-90*y^87 - 8.231850348304071447662122643963467991067137169097\
8953266448660461215100336165703141`60.*^-91*y^88 - 
  7.4090854569588664785408635719404315266503300019601459909778565577118153822\
70923013`60.*^-92*y^89 - 6.66918189300805456625777863461161897842931482974771\
747691488719361106088866063818`60.*^-93*y^90 - 6.0037220323378690101677110356\
319755968404706851591556548062824646972698887303433`60.*^-94*y^91 - 
  5.4051518863235899105880918872576342884256890713754886001410538679547166768\
44738`60.*^-95*y^92 - 4.86669148179993033782990981557366753396237819524691844\
502798845747257069606676`60.*^-96*y^93 - 4.3822546629861396370290131143603578\
814725808151238764069032635926758847774884`60.*^-97*y^94 - 
  3.9463773098982405945718624716327925852778344851989521012522350869751192811\
25`60.*^-98*y^95 - 
  3.5541530769287256855227323471679077277354375311662226813764785980423756563`\
60.*^-99*y^96 - 
  3.2011758523411270852711905220484209980715210781562932528604530490130073163`\
60.*^-100*y^97 - 
  2.883488225779851827253429823880157847330520555809345913327159723120736366`\
60.*^-101*y^98 - 
  2.59753532774282371260663669673961834351715530923710605137862151656816378`6\
0.*^-102*y^99 - 
  2.3401234733745204403508336328178320166609607163902910751613271657524314`60.\
*^-103*y^100}


==> anc/S_numexpan_CA2CF1_sminf.m <==
{-63012.479061598539443191379682222221674242461227187668655460431401087330383\
06736876`60. - 20820.00616208986509194390358222426617096329639671189766817933\
385803056651806034431`60./y + 7104.432205309762071431770688931413966595843297\
9956569187894709895790081276684389`60.*y + 75471.9884984292615756414871478894\
2803567584628649199105669919518020086196962780499`60.*y^2 - 
  478660.15175430254962080271540565837479901408861384162481659537933743319656\
627836089`60.*y^3 + 821164.52533806747897329433590349156323047907281677352305\
771365666941324333000494967`60.*y^4 - 6.4853006098959611527245079120956720986\
4702394422778456990419705564096045366791919251`60.*^6*y^5 + 
  8.9939497508176515369629616678731724381062499140745200239093138558797003759\
4619880185`60.*^6*y^6 - 8.522336845551124391673564430151214104067128158265364\
14924943543204252412607206547052`60.*^7*y^7 + 4.26676787088290250715554727170\
916999598976611106164140525965603749997676525429599416`60.*^7*y^8 - 
  5.9958389500724065955789462073740951835591785095929282024900476697485180028\
716664303981`60.*^8*y^9 - 5.7969490404217273941972630279691677255232354311756\
278049802280689272803378454286958589`60.*^9*y^10 + 
  5.1981451974074898629056595511365007531331462713917602374633294551927160590\
30092765799485`60.*^10*y^11 - 7.136103138130221810988147914545693460367355790\
5513398171285997209806861862785399388110848`60.*^11*y^12 + 
  7.3945210877256751782713395525142902437643224306435401680316813260657539`60.\
*^12*y^13 - 
  8.33712838752655645230664753507461736311986300302523176492875722398317336`6\
0.*^13*y^14 + 
  9.307261536541143932994505272390417195585182547725277935723252540510313088`\
60.*^14*y^15 - 
  1.0738577834632121819120461432978458476410901613623866493958070203774250018\
9`60.*^16*y^16 + 
  1.2609813137968772170775244306749678150044783119559504562410735397502415387\
33`60.*^17*y^17 - 1.511491447500655242818259693703013239829896059039020357727\
7176500344938039539`60.*^18*y^18 + 1.8423107151087371052163331733221143972555\
3350711417177614025711028118063831181`60.*^19*y^19 - 
  2.2804460227546848440176785673845961391580809704025640704796955755627375025\
72572`60.*^20*y^20 + 2.861460540072201473349005357860875183745862734937513108\
7722782767113856385977849`60.*^21*y^21 - 3.6349224604431856637343080313680117\
8436566786250581824165912558883596153699814484`60.*^22*y^22 + 
  4.6689493312319746473027668233848479811457698917064639596626601222766093169\
95401585`60.*^23*y^23 - 6.057873165476539708841596215790897448934964303171041\
0428528365556002192143110563749`60.*^24*y^24 + 7.9325603534176538183728932302\
8678955085261447588474651413228600632597552446990705297`60.*^25*y^25 - 
  1.0475238493515173949395174292280536961945733736964583462461524194748936026\
142484942609`60.*^27*y^26 + 1.39404657322676469370856750949729133306797100736\
971414732062966731815953536329138602085`60.*^28*y^27 - 
  1.8685014925710504050617444375881445904289897121185172954884360844092847193\
09625699136169`60.*^29*y^28 + 2.521050322108651096314801547148792303021053558\
8000239542023198193862122275645828118170387`60.*^30*y^29 - 
  3.422437395247731900727780302434332294262211058075931417473160442873302`60.\
*^31*y^30 + 
  4.6727323864605866065103026054844074713797978190464925988756885736000226`60.\
*^32*y^31 - 
  6.41389307517929918442622848337228942374123189516687697066563015726632182`6\
0.*^33*y^32 + 
  8.847856507425450605281958800172303431979470570878297250601302184421006321`\
60.*^34*y^33 - 
  1.2262646489801448520808515876912469185859480228417137091142388044345722007`\
60.*^36*y^34 + 
  1.7070126452898524593874758243387263530761814834333779262847195949190912724\
48`60.*^37*y^35 - 2.386070003231999888818303401292813985944466578772299629652\
0234977735052056794`60.*^38*y^36 + 3.3482718858253379252395971055608084617526\
2083015350264739682796993176990984528`60.*^39*y^37 - 
  4.7157970424284065955017377382222792376319221493637582596140718068104146476\
70612`60.*^40*y^38 + 6.664993993880400168315170378274062324042997421623042308\
0288174484738254692811446`60.*^41*y^39 - 9.4509386343868562782151802667999129\
0711443541926963932658022148510688929358693135`60.*^42*y^40 + 
  1.3443335779489470455989513141405657092101680902420438455173860609749315628\
148691972`60.*^44*y^41 - 1.91790899199592792122906709303898396374247461309062\
864823049945575222250231312016341`60.*^45*y^42 + 
  2.7439405659432132925419712869076943657466890793798702585347765239686429329\
64219032939`60.*^46*y^43 - 3.936303551265676610159139164680713285783746003038\
8710174542879003461559063492675610154`60.*^47*y^44 + 
  5.6612867441011643345705427507482487256383487333769213382421461480553491424\
6701081838015`60.*^48*y^45 - 8.1621325323146230782193252443671310328880581469\
77452026480993887746523141900181616168019`60.*^49*y^46 + 
  1.1795236977292255466665658636937270113235283296418247043898692008035995`60.\
*^51*y^47 - 
  1.70836218663283475689611603222624175798323655253997902615273401023715664`6\
0.*^52*y^48 + 
  2.47960225831775830665582129104922964433178935774738664969096737126505942`6\
0.*^53*y^49 - 
  3.6064011032786086646527093187760705077019321698706012341401581834169806062`\
60.*^54*y^50 + 
  5.2555658465986396783696410094874149767866737372643864346333170583236714867\
6`60.*^55*y^51 - 
  7.6733339266689093648191387013347443091856086828176753209366925269887312138\
28`60.*^56*y^52 + 1.122368858311762217867736719426523578447727729470356906804\
91397932778019703496`60.*^58*y^53 - 1.644536843028344909135387106793778165205\
113745315162430495593525868986316348578`60.*^59*y^54 + 
  2.4136784695910141257985769343231394247531079369155460085780492475579156687\
287798`60.*^60*y^55 - 3.54826421153254732019131447230870827312404251680264872\
876956972066422944478856654`60.*^61*y^56 + 5.22429397262890994822652317320699\
4059613744122649404255170175790570148291054706428`60.*^62*y^57 - 
  7.7035366781480148223022788076793076412371474447117241518806629614606972806\
999667942`60.*^63*y^58 + 1.13757658039805012554913309924773188071341777083548\
2894673726894407110832779922803698`60.*^65*y^59 - 
  1.6821987588993900527161020733772224368410950860963669126224970241672576391\
64139803081`60.*^66*y^60 + 2.490918387267680957165703505668874258810983885539\
57229992866586670740521299524639895903`60.*^67*y^61 - 
  3.6932405487810952156864553610007496849365037241884761537250780004329736228\
12564557001503`60.*^68*y^62 + 
  5.48280685305303781009535738125006532443879502006291159117991720613104`60.*^\
69*y^63 - 
  8.1494407665542044227561330450882465660082306305545282199576003377067452`60.\
*^70*y^64 + 
  1.212733228951968748182183444490556433065601919969238000245513429415530999`\
60.*^72*y^65 - 
  1.8067549435467994486891750914644716706439875305253481431815659579059886991`\
60.*^73*y^66 + 
  2.6947244969999384642254769858619580196791156847906072726253739583139510788\
3`60.*^74*y^67 - 
  4.0234255909523950112694805556604146650117078974846576365110114936268060235\
33`60.*^75*y^68 + 6.013538013391897693005775862090967428413403159332782611054\
7567830691228957242`60.*^76*y^69 - 8.9971145215759195865546742132884582807021\
9185373641345632261651143747599193281`60.*^77*y^70 + 
  1.3474192235098671989383442603844541428036902067169367164936521112000823133\
824535`60.*^79*y^71 - 2.01983681644014658687021801979767635891775585707290054\
626114718446008223394925254`60.*^80*y^72 + 3.03062466879274906845168980377315\
8560986447732619490669040061352377966760900886836`60.*^81*y^73 - 
  4.5513382196249443655407030616336472564704639708061008412843361795236396080\
563528073`60.*^82*y^74 + 6.84110689504902729087560745944717399719907716518189\
163219792141651008061042993889147`60.*^83*y^75 - 
  1.0291617006133971873650859656321588847596557890003174438883044768670480910\
426880310301`60.*^85*y^76 + 1.54953327134487254270485685326932185775382643442\
116219722057981759897481990092012381478`60.*^86*y^77 - 
  2.3349023187331457015250149110028924177454851729960656307199627258587580917\
46193375472921`60.*^87*y^78 + 3.521096202432019893860601340933908066006388688\
9742187005182000751978964708545272008947153`60.*^88*y^79 - 
  5.3139764508963755527842959653890782829386821865938593985963401157181676`60.\
*^89*y^80 + 
  8.02574675782614197321642169390487675074980087550186555074758683513012778`6\
0.*^90*y^81 - 
  1.2130179316999800752781801825169160787918118103434073184151742450128061388`\
60.*^92*y^82 + 
  1.8346663086441239159350037398581974455175026574598605731942044774045217682`\
60.*^93*y^83 - 
  2.7768184604061943416639450663202084333197445397306774968477154172779710849\
86`60.*^94*y^84 + 4.205630784875961959318822390207849735997406276322880921324\
3418852859242741592`60.*^95*y^85 - 6.3738381012831356439225688883871083894572\
2580055694112522940244855151726863517`60.*^96*y^86 + 
  9.6660796247826609468236603918577826659424319475737149890115013590992268075\
46563`60.*^97*y^87 - 1.466805828129404694986824942322125548884568351236092137\
00530362517236120372393281`60.*^99*y^88 + 2.227211665809746349351055701587658\
714384765783497584187811909835949067802156890862`60.*^100*y^89 - 
  3.3838481884705753685853904466025980089307834464760891360741744188526943683\
024150604`60.*^101*y^90 + 5.1441647894230444941910922494993592665131712061153\
9733761025286241485199307252254572`60.*^102*y^91 - 
  7.8247019869867310318534621639797189659343627269569698847405411944393383853\
49894897461`60.*^103*y^92 + 1.19086948757465197263514918011778606360710653486\
983912790701159679386633774411511584419`60.*^105*y^93 - 
  1.8134209774177623936610446309606640630302405252275507359726054458786983637\
55795421686791`60.*^106*y^94 + 2.76290566725174200614551497986681496422899074\
69906120330454206592677354175014356502777972`60.*^107*y^95 - 
  4.211738978242740698106627127861445082249379794936510263638752832771407`60.\
*^108*y^96 + 
  6.4236220468753065626984044321369045441620812115212957234862433991473561`60.\
*^109*y^97 - 
  9.80205143210245478359427802459485307723397442806313614072439222862912919`6\
0.*^110*y^98 + 
  1.4964696313950632839844426277548359631762201317134285015080336671653037141`\
60.*^112*y^99 - 
  2.2857481720782799362664045660788212012091593220872093178269331622200756826`\
60.*^113*y^100 + 
  3.4929642323560187171577317198687592503634715811713248052095078305787644446\
01`60.*^114*y^101 - 5.3402433790682460187888410639756473423865898894826852910\
592221951043262922836`60.*^115*y^102 + 8.168176426826539526510575858592874465\
21817009376911454781658053922005147671205`60.*^116*y^103 - 
  1.2499206074939829945843670198551258004355943556993365495918501402761377031\
553125`60.*^118*y^104 + 1.913503371551536191030389089426701917413405281783669\
99860972465021214920004273275`60.*^119*y^105 - 2.9306358275664625952901563335\
45808397262969227510840436812690407449922462246755641`60.*^120*y^106 + 
  4.4903142611715921822931994594357435968458676866640994858344199651785216697\
27452394`60.*^121*y^107 - 6.8828835093384279782645450969613700570837437925791\
8865968968226600790250371081062776`60.*^122*y^108 + 
  1.0554545601641878297337555520490516185268214934780080558684232219547672974\
413298856519`60.*^124*y^109 - 1.619126694154434654984793137637310295029136982\
0131176249788946338401449800876177921043`60.*^125*y^110 + 
  2.4847981715209044939628498040688867670841628332534127888777226686734494753\
11154382452167`60.*^126*y^111 - 3.8147607692362939623502674673243460445047283\
403308453642624700269573219293070240023653925`60.*^127*y^112 + 
  5.8587692456437263825253294134768681574830114085886333459072719943052847`60.\
*^128*y^113 - 
  9.00130441587716215591237157596770590328662873564933562292309187641621108`6\
0.*^129*y^114 + 
  1.3834441419842632503255688738451131298358453799502044220844280557700578582`\
60.*^131*y^115 - 
  2.1270228662352985213255764303369554640921496865766725258595164156117505460\
8`60.*^132*y^116 + 
  3.2714051996136719462697313539186840178452085550220099419374545582731777960\
32`60.*^133*y^117 - 5.0332156889688929544744916725434873108409094149875284967\
780251244513243014171`60.*^134*y^118 + 7.746458577441174761182410147311312599\
15506454811027307848106266226343510858244`60.*^135*y^119 - 
  1.1926275208421169358684103545351874631242735591865771600928116786782453542\
577115`60.*^137*y^120 + 1.836741251770450031059103217941324098760026984265048\
95980608242542429220429324824`60.*^138*y^121 - 2.8296341633213655704800295369\
54629384390230320963106207344490548710658423459036969`60.*^139*y^122 + 
  4.3606320688148642595797773400356354368276630425988580227008242159672711225\
419135541`60.*^140*y^123 - 6.722072407592879827774014815068682816601678553712\
8880916955504135236866334128223228`60.*^141*y^124 + 
  1.0365477543216860725980177656257624641043751353230972282965236688971404612\
382763144204`60.*^143*y^125 - 1.598842498371570221525603984750241115283201355\
95225482427840985815109365719407920196491`60.*^144*y^126 + 
  2.4668923386813028611400599079376826630794465684617437494593793280574106794\
04343974189692`60.*^145*y^127 - 3.8073325122985224099110827982304343103203996\
763975855365404868769744390819787538120267619`60.*^146*y^128 + 
  5.8778096884957850578678697359345111489900908373423749868072069329404028`60.\
*^147*y^129 - 
  9.0767920344465642773038377479759323883316638630373873907777402954757048`60.\
*^148*y^130 + 
  1.4020693554057297084751645939738073429332815958105500431660091798361272958`\
60.*^150*y^131 - 
  2.1663319073346480006008676711994647851026520676134551608744558437659179495\
7`60.*^151*y^132 + 
  3.3480895488324457451571327295338515043436445925533460631433891569896466754\
1`60.*^152*y^133 - 5.17587676851835125929768314242531767190290525508862759003\
96156014839003413216`60.*^153*y^134 + 8.0035718523569455167155834957472972942\
0558486956997638873521026070826964817761`60.*^154*y^135 - 
  1.2379272694609650293789337634217164891450120172395021318324764233879849998\
758631`60.*^156*y^136 + 1.915208734847782537144059847416209802259532129264199\
07054550903994614820423360057`60.*^157*y^137 - 2.9637746425686944475651966786\
81848548233855929626360143084867969586780136765843919`60.*^158*y^138 + 
  4.5875492106594882551398030193223129764103402221157772711562597747158829657\
074447074`60.*^159*y^139 - 7.102663437359148448356348623054339344630859432922\
59865660275288991141051729963927813`60.*^160*y^140 + 
  1.0999302846156714614969116758433211066771522529980354589815769611607832113\
456764350343`60.*^162*y^141 - 1.703770215580971980311969569399621862797102827\
37270731088716988694338086068935840442448`60.*^163*y^142 + 
  2.6397169954878786947441321773540575137558468084861134775977434192675030772\
83203397392776`60.*^164*y^143 - 4.0907484732285937536770851475388544072941000\
87378211089012960173872235086707516537329849`60.*^165*y^144 + 
  6.340826267575339101423425252058270772180970388677908863925287903059904`60.\
*^166*y^145 - 
  9.8307179529985596180349335738885681152434191335559703656640037510334764`60.\
*^167*y^146 + 
  1.524472476496094867348755057059965883132764431864707818848013961581041347`\
60.*^169*y^147 - 
  2.3645450953864755355300634818573793723251729034951301139438152782368358702`\
60.*^170*y^148 + 
  3.6683265987274778879424514797668790793917160222410702349269908142893408388`\
60.*^171*y^149 - 
  5.6921916538358630791607683334431364055970417818206122178611509694466955403\
34`60.*^172*y^150 + 8.8344787288767479258448918755790550661100680555353622163\
274782562823729227951`60.*^173*y^151 - 1.371421758709692120684612310218208827\
183932047752845491137918557166450651470696`60.*^175*y^152 + 
  2.1293578441857084576856999905456759247299905085358734009927162305024119990\
928397`60.*^176*y^153 - 3.306835724652981104200831076308467996223447537204895\
76906901439999137671047714568`60.*^177*y^154 + 5.1364351294472302910322779522\
87862010098883615016867983998040895046076536302374998`60.*^178*y^155 - 
  7.9798568336350330614000946647052025034247554081052161394949778177517012017\
150980069`60.*^179*y^156 + 1.239970652593793519126363856243834389606178579185\
692578547169799434125087940537747614`60.*^181*y^157 - 
  1.9271239905632516537548198976797522244391361850741159605252405091897268526\
726366419644`60.*^182*y^158 + 2.995634370437447313230140177582943728242178560\
55990956996378613116852705633427803268207`60.*^183*y^159 - 
  4.6574458890982696111978622696870402018971098523655842417399818100151112882\
69654962888163`60.*^184*y^160 + 
  7.242453030983329488437242353175822697830783193523177539263271954467488`60.\
*^185*y^161 - 
  1.12642277418517661234749284849754390038205215913245285111451633056965561`6\
0.*^187*y^162 + 
  1.752241859726922796768790743963695908734196867552767050822792539140279225`\
60.*^188*y^163 - 
  2.7262307934500488157933506018440726848691673086241825951304237484226832295`\
60.*^189*y^164 + 
  4.2423470111585107319197249557699893968346119005683844911119116561483691441`\
60.*^190*y^165 - 
  6.6027346425867196602827256046955976814081481558071280959456803976600532092\
38`60.*^191*y^166 + 1.0278143547544602804383295815134555273386969195053361966\
8759338845370757524555`60.*^193*y^167 - 1.60021305367296873360805471882442296\
3839047361187357830638489230700546303722087`60.*^194*y^168 + 
  2.4917953064710163383349144089773869742742790288900490255455698780242511801\
906884`60.*^195*y^169 - 3.880766281554071771644863693088859324935714819016846\
38764765975321781120648339521`60.*^196*y^170 + 6.0449448609526452804679225982\
02596141954587296747355433271389049654659465438441419`60.*^197*y^171 - 
  9.4175103403208191508850990192717650736976576123026420833921293290768999720\
473480494`60.*^198*y^172 + 1.467398139500570592685017882007093125372474297361\
520967118167084087830767739063821684`60.*^200*y^173 - 
  2.2867944166171521968910580659252620116645708959717266040955305320688350326\
779707031296`60.*^201*y^174 + 3.564288103659446033550299842048525472465660069\
12192778543591203378402520801418677599478`60.*^202*y^175 - 
  5.5562813593718897046504032763577175513515497459169935268028526670300914462\
45220266727617`60.*^203*y^176 + 
  8.662847180939174310924689692400072591663569028902207754657108166955852`60.\
*^204*y^177 - 
  1.3508319687342355016498372190303125153861986900329421019700461480479664`60.\
*^206*y^178 + 
  2.106713753722739822688655772208637718058568343907831800247731657368990835`\
60.*^207*y^179 - 
  3.2860376677089703947769648502696646937289656582422844258260631931676062114`\
60.*^208*y^180 + 
  5.1262719927698800383447095679612120848909334504724123137750295294387137074\
2`60.*^209*y^181 - 
  7.9981981903311750606699961043280581385273385315714899483657503404386285430\
44`60.*^210*y^182 + 1.2480828153591928907120918718945835565920490952430947225\
5329585451864731663373`60.*^212*y^183 - 1.94784637328120126677479547412085916\
292535116938391417240931771729250774846041`60.*^213*y^184 + 
  3.0403626918582666346987372184087979047837799685486391608851302911729835904\
838491`60.*^214*y^185 - 4.746296179320911367483035335676673619894469085425755\
37207872071554250766055348666`60.*^215*y^186 + 7.4104125381008364967806919314\
46173476209584264221791017995023532554269508854522241`60.*^216*y^187 - 
  1.1571440257721653386488134416974328326273210822048780359190557924365298364\
8964223153`60.*^218*y^188 + 1.80712965538538067069208370579018949824022407266\
2811538250927820546942532043473457163`60.*^219*y^189 - 
  2.8225878264401592501985476942112478863412124682121345180876488609090140224\
750528082779`60.*^220*y^190 + 4.409214970325544901396401020800409716966157869\
23703419583692557798860511904019447791371`60.*^221*y^191 - 
  6.8885870619731945808720962684285569126193001599758489384940003816428329465\
75066117746294`60.*^222*y^192 + 
  1.0763500117465704506760800572399727724119344005147531911222482003896418`60.\
*^224*y^193 - 
  1.68201865340422779527357263434062179805109850924953961244508917820554109`6\
0.*^225*y^194 + 
  2.62882365431697310806256418415695215995805772170202114715156337127808744`6\
0.*^226*y^195 - 
  4.1090829240381730138459709733797299296237460090117590010780230075257666731`\
60.*^227*y^196 + 
  6.4236314986257856741152868354248216370205477545550737261749075830633569226\
1`60.*^228*y^197 - 1.00431062695337304618489095030324921056700228690662298631\
95685429925554221028`60.*^230*y^198 + 1.5703870146961916309463357631266239356\
1632374162015867606493439476892552089588`60.*^231*y^199 - 
  2.4558170575847777337349731308392522672680883798964026063627110852150774471\
70645`60.*^232*y^200 + ls^4*(76.347821733212293486796167666680427651631811176\
97324548595407229153110613084231`60. + 20.16666666666666666666666666666666666\
666666666666666666666666666666666666666667`60./y + 
    106.625482685519946493604444500383014081529855536866443803499456558726898\
41955542`60.*y + 246.05206123715923288690985966244204428236730200254696914543\
3139833283751164744`60.*y^2 - 1367.179435841093748684690099402460551311321093\
43656560689859015269717534696683291`60.*y^3 + 7609.03698529410400187763093035\
793774539000103190832315578070385414110734737444327`60.*y^4 - 
    6947.25769033925165505909696243598063044051824140480004096518279409366492\
63497408`60.*y^5 + 127548.500641915101552658217213399517327132471135462117849\
45282331743986791581985154`60.*y^6 + 73769.6797923207183135592772264301142691\
6343208964813485796710965082526901190294607`60.*y^7 + 
    2.36839434422316646935736970908175155688040337246901533821273461845729965\
169161291611`60.*^6*y^8 + 3.5490984542098008971786185854522462355257088785302\
8666201797476836305789874207826376`60.*^6*y^9 + 4.739641258166687625328939925\
389266430863722215505564607676104986902912951307405031473`60.*^7*y^10 + 
    7.87733376559822301119908030970216392946769792349028503610865087266525447\
1058649310359`60.*^7*y^11 + 9.76774962886606150749196095060248593033378656212\
55731446509901940160242323330145103223`60.*^8*y^12 + 
    1.45007645314151862042587214896698993692672069765433060770095222022183788\
585297056449457`60.*^9*y^13 + 1.915222167800279389607661607662181326661909785\
903109817120012994033476416151974644203242`60.*^10*y^14 + 
    2.98742576470037952996072912748044942298868904440557390930836279696077216\
8551317632105153`60.*^10*y^15 + 3.3201254844590186461507222534189566129687086\
888427518078305110189250338940638909325827079`60.*^11*y^16 + 
    7.62407255180571161239502736347644308264726527794098502892452841321697332\
30845524722057216`60.*^11*y^17 + 
    4.9262372334179235728085195867016535327876855429027180465122504996911861`\
60.*^12*y^18 + 
    1.9342043669344001052407061651794560109328519100259762114589921607879057`\
60.*^13*y^19 + 
    6.91880091472016034101205724496423221484529468063537622235177556016601878`\
60.*^13*y^20 + 
    3.91294202607434939657100898768167492075614496912840458838807165142021038\
6`60.*^14*y^21 + 
    1.31185074296482470328862734832672384172980992977094214605605795817390628\
95`60.*^15*y^22 + 
    5.26232642706614514851630240782290647855904761173776324762662720541655627\
21`60.*^15*y^23 + 
    3.53979453317139138704014911326920110538626199754179094220652077453869808\
823`60.*^16*y^24 + 
    2.83007059034185858913460653137746121245473463131056069477562744452919404\
311`60.*^16*y^25 + 
    8.69140804820819008174360197873602943169403954686201294060009136334612684\
0013`60.*^17*y^26 - 
    8.91568680368258659285504957958253891751955472813259998860147336807794486\
842`60.*^16*y^27 + 1.39193328207489292536245069448783375835282597828802861541\
392761836937997358515`60.*^19*y^28 + 2.30110616859230097757508872761868347300\
638381765132232345026076976853202393152`60.*^19*y^29 + 
    5.54392982339988935077536113818241637026694065038615572908893200820328527\
241567`60.*^19*y^30 + 1.38971384397764929871086624591506622890074117132025736\
55327927491517996199157831`60.*^21*y^31 - 3.095262740010481622773812241592251\
1013666329727683073438149935679318959150823394`60.*^21*y^32 + 
    3.41714881551000344819521850524461086857970247206442274365480917528059903\
668463381`60.*^22*y^33 - 4.21226544509802095781242488262866087486454507148040\
097062373304129427477454805884`60.*^22*y^34 + 2.28378216161442882872025719057\
1999893899512614600869675449003113948373744403101498`60.*^23*y^35 + 
    2.09753522022718052843992499286905608095734433035136778363724409628967065\
30139744267`60.*^24*y^36 - 1.175549286641896996458069447152688677286540858258\
55859161381361101254638623934193224`60.*^25*y^37 + 
    1.00962450389696086110206073738701595232737309771875536406178757236372823\
6005660124341`60.*^26*y^38 - 3.7493563096051978095785668182164485437247349598\
36976978088094484578365104187562400602`60.*^26*y^39 + 
    1.58567680120000126390835846349646259601669471260655045637648987108238073\
12572739571873`60.*^27*y^40 - 7.993897734314455859754729101090917368045948778\
870712571573281114122225762444805511939`60.*^26*y^41 - 
    1.86646425064800093823079429704921152943021869073621903556788841285129355\
006289868822014`60.*^28*y^42 + 2.43566450559535900557054342286099533100508211\
6424024203742001118569066651812440119622496`60.*^29*y^43 - 
    1.41010243597117845690739801867335493783374669027792566752711550171358688\
33772187681614545`60.*^30*y^44 + 7.141533901054866238322054061896877149553244\
7045185731758797348715956460371736852174995457`60.*^30*y^45 - 
    2.23873693720059025156186530528465579622404133354085634036542159630895`60.\
*^31*y^46 + 
    3.02831094934907858862604676099231439933112552881928171032065622176538`60.\
*^31*y^47 + 
    3.7872017867841337826388998087724174789296161301054797800497467674536629`\
60.*^32*y^48 - 
    3.82565754147378431718223919153548683724933574455061809410589377864019121`\
60.*^33*y^49 + 
    2.50710741686447819332684038084149237125733695696460901761412835837515556\
5`60.*^34*y^50 - 
    1.17334461640815766943927362644112311225190971432174510218990220532198917\
82`60.*^35*y^51 + 
    4.05903988532502329847510750579498718482719123638564668594882329618696687\
12`60.*^35*y^52 - 
    4.67089763622330497715462494126821761239493653252864707806135013078191908\
61`60.*^35*y^53 - 
    6.04910475374466099571524264115072116527877961461358348867477434833757836\
45`60.*^36*y^54 + 
    6.67279912171059469389796016074514507320687680099943935571578635132172142\
0909`60.*^37*y^55 - 4.2652363345480782511969629547561273382982716177989187306\
687034256403270103957`60.*^38*y^56 + 2.05622561264500758000368961705118118862\
398498311798999524548043072439415104423`60.*^39*y^57 - 
    6.99918256331974103858500262183280195453559738975181717675278943568104036\
076687`60.*^39*y^58 + 8.80108609275784916883778623421456187061217362142685390\
536802754354659945692862`60.*^39*y^59 + 1.05532105510190374054419026582163899\
28689093888619510426017302992349837399592438`60.*^41*y^60 - 
    1.15521683218479525380654386998420559801749748696477846780023113378215590\
504546767`60.*^42*y^61 + 7.49085290416719420681653395619805077125498647655893\
32400121794765026587211667359`60.*^42*y^62 - 3.606681635114264947606265573518\
464337860807641489212855691254079530500951152088316`60.*^43*y^63 + 
    1.24316631280966639665870326277956893454669381219621624231688987380392806\
78330723747`60.*^44*y^64 - 1.583216047680425692410546097753450095253445244168\
6512623124477836648500717276238253`60.*^44*y^65 - 1.8336636922345189797266382\
1197025347791573425084591312662064412682476292981955168139`60.*^45*y^66 + 
    2.03892434839846396450726715877661891549785810749139253253903353090355632\
1440880128597`60.*^46*y^67 - 1.3255393072498105649810988771480509850521853915\
502836387800112754291192806635230913651`60.*^47*y^68 + 
    6.41884506385867861776528228574519937662970529992382072118406900181316222\
25056499692997`60.*^47*y^69 - 2.220525833824412458503374104356937395808271583\
11421337948195571776971307512055314819187`60.*^48*y^70 + 
    2.90080274191821409169950251696506055286798652234581617549765408023339989\
769051893873353`60.*^48*y^71 + 3.24064799264808153078892473126193005113041672\
9439929892852612029687951319067117095240604`60.*^49*y^72 - 
    3.63079156989123091133112739792326857577441027158260949581475396039207956\
46722040339593462`60.*^50*y^73 + 
    2.3713995418170692528381955762910416100120773766134426315852770938914849`\
60.*^51*y^74 - 
    1.15186677202174555690903481090016081325842727465280669489532868370063923`\
60.*^52*y^75 + 
    4.00402849921754394897113191593633464728291573298165565876978772705246388`\
60.*^52*y^76 - 
    5.32281819727808395809580701788484614599002086703999201595840462319105197`\
60.*^52*y^77 - 
    5.77720019853385953847645647369531198196900538543310086303244621502045180\
7`60.*^53*y^78 + 
    6.52507579242275212589890647636185960962098018767980141276028062304582527\
23`60.*^54*y^79 - 
    4.27600533418657819249678281543800044577903374027065334606399855671136442\
142`60.*^55*y^80 + 
    2.08338631687933429791814348467028514954448879273903504072509995524655623\
1553`60.*^56*y^81 - 
    7.26888955822007746564632843605611617737979890556555950982016158240873616\
3011`60.*^56*y^82 + 
    9.81646822277497056570746953874986649270262786874387121084679833331354994\
7145`60.*^56*y^83 + 1.0388719673989907333808904207031064678659316750284529210\
0171798969902177890158`60.*^58*y^84 - 1.1812011264969547820864625263096839826\
66902940612230550473039823745652918595974`60.*^59*y^85 + 
    7.76424433783301261013189424750506522649373307020498028469373161703066710\
6779081`60.*^59*y^86 - 3.7925878759094188081339369290380081395301291457662149\
771060634250390712991348772`60.*^60*y^87 + 1.32761079181588742342385906519708\
995961230812208356349132018863356660015954465221`60.*^61*y^88 - 
    1.81691722615929608711024174536281231800373820056977026909880876898876492\
263832247`60.*^61*y^89 - 1.88126032994484418863768768112866197749103755612926\
4623250757848571439170914522819`60.*^62*y^90 + 2.1518070983509660444551078967\
494719340894130603446108397804421139000586032828089795`60.*^63*y^91 - 
    1.41813554564632653128318108945493263213390595881337789508690212390269388\
17390695493`60.*^64*y^92 + 6.942740969135082843984982841592227768250087691076\
6269521040327131535449972978497371`60.*^64*y^93 - 2.4373126411613738515149065\
69583368293864864778661951492304025902481987997448253325417`60.*^65*y^94 + 
    3.37455618553352476740508342906935956980280586501966229080194937156787406\
2572618891695`60.*^65*y^95 + 3.4275760668216696984230999727701138016642241997\
884900693841363122739546054305989190511`60.*^66*y^96 - 
    3.94125972272654361179255271657005060658000716359709639308574941618761643\
271114310578177`60.*^67*y^97 + 2.60350056885923169735204759004128514450602027\
5701902430695340778443730819005738765692638`60.*^68*y^98 - 
    1.27711003555528930595862215070425994468946243290454945039122668472436518\
75`60.*^69*y^99 + 
    4.49479408663037417024208911497273145071626048388200164893459575082704737\
5`60.*^69*y^100 - 
    6.2867756499871404242441356161073296040647559841273731511597575884184575`\
60.*^69*y^101 - 
    6.2779389834923511164043798313503668705330050135240606996234418943840666`\
60.*^70*y^102 + 
    7.25302197934237348890450184230376311160891461958548808268955539795152696`\
60.*^71*y^103 - 
    4.80104835043040057447294244930025121406245771232366944324023403001451234\
6`60.*^72*y^104 + 
    2.35921970389676297623376261015447516452276632279230149123355277423988299\
53`60.*^73*y^105 - 
    8.32200190049975023296774908036882854066908322835982514081111254143327843\
84`60.*^73*y^106 + 
    1.17448382728167394857584442313530924746093461301488307725835850623654623\
891`60.*^74*y^107 + 
    1.15519638391728788476042640411466855658563026705013141235547301220513773\
404`60.*^75*y^108 - 1.3403103806945635393192299376746780946071541321281722040\
020203944269672519925`60.*^76*y^109 + 8.8883768753465404330386469765504083756\
017399137574355533929907423182847767805`60.*^76*y^110 - 
    4.37456784553809328919154945867150625489490545828931094466135436741556666\
322486`60.*^77*y^111 + 1.5462138534547299308640670805369031678571676273626998\
73579346897576241763055597`60.*^78*y^112 - 2.19968743237417921236195673048467\
5484585615552393261303513837976964755443012808`60.*^78*y^113 - 
    2.13435425523246042236858521373969312592272208644563830014345240582982274\
70605864`60.*^79*y^114 + 2.48592341809218367426726246165564891139033866868673\
283932220126105812243207526366`60.*^80*y^115 - 1.6512937401534993927782747200\
58325621931310990760727787807890193311047237860161669`60.*^81*y^116 + 
    8.13858060961286649782985011281129649151774942019689473220280073828072644\
532273499`60.*^81*y^117 - 2.8818433679295892856041576076426055597334031331131\
248295515834732576521334956923157`60.*^82*y^118 + 4.1292628655385798376172902\
399024723331784208094349158960317316244951404809469879282`60.*^82*y^119 + 
    3.95778119414607158219853908836881650083115669268712847692459265498105829\
098903506485`60.*^83*y^120 - 4.6258618458031658598792200768006942758733625922\
61081290995165346827761099640578242459`60.*^84*y^121 + 
    3.07737137705689901875762560941637118445323552815759394912813041078036107\
88132412150594`60.*^85*y^122 - 1.51864762761807473673108276956925379494175582\
999820679400324656264580140114690514091679`60.*^86*y^123 + 
    5.38630485947712787383426841583650746079838448827914447642989130677894350\
677604956660384`60.*^86*y^124 - 7.7677637118279757016495172016854939261316463\
5080427863839882748485990857914917666721121`60.*^86*y^125 - 
    7.36283202451954768692762631621921471830415174089517783718724007265383731\
8141040843030528`60.*^87*y^126 + 8.633229746334518294957858751621521662412483\
1180697540158684575689073644975218401029914624`60.*^88*y^127 - 
    5.751111580490012221709382156494192733994892202026341726178918983897725`6\
0.*^89*y^128 + 
    2.84139049698831250424680358610863629943617489293226380628495788319495735`\
60.*^90*y^129 - 
    1.00928125076138480141189827913059598839899382095262482935118535973459393\
3`60.*^91*y^130 + 
    1.46405018663980906314797798758123788891664816997442220426775404823062218\
9`60.*^91*y^131 + 
    1.37373792279854518031775137572725191826199186761071374739559575055516996\
25`60.*^92*y^132 - 
    1.61548995048559844009209686884600479944406049949896597107834036811693572\
023`60.*^93*y^133 + 
    1.07751264422069061805615271728256013086515946407133549221874528037317842\
167`60.*^94*y^134 - 
    5.32916863510509103439337702470382876186827193217593131733328439260397134\
4443`60.*^94*y^135 + 1.895534712115203201138452080187321341384227767601541663\
0918243232322561289928`60.*^95*y^136 - 2.764303052852131762512683826749497305\
2719899685864658859487210671004945100604`60.*^95*y^137 - 
    2.56984508087123414107363732842560213221884271559366550453872795547690388\
964102`60.*^96*y^138 + 3.0302441436258122826053733774126565357162777873564902\
52871415139300075954843584`60.*^97*y^139 - 2.02343945495967963317544717058499\
02019715712524982641110116129912456661229765199`60.*^98*y^140 + 
    1.00172094434728925638107144977646287917514537274048849424755834002262757\
720679975`60.*^99*y^141 - 3.5674731634235894824202960051851752826733497632299\
9860098318067365933978647816491`60.*^99*y^142 + 5.227882269847741659606776428\
25102494174154144478327257427655730132948976973256917`60.*^99*y^143 + 
    4.81890962999511582336267559910052821774340627722789887959364401102056306\
9930573965`60.*^100*y^144 - 5.69639172048993828092161677168215129389583643174\
51783213580093473746107860651948141`60.*^101*y^145 + 
    3.80773942483360276093073407529699109202308540325106665375781849748832339\
834899188287`60.*^102*y^146 - 1.886728322017176797685585559813305387719403599\
051051040476654031872481468322780905108`60.*^103*y^147 + 
    6.72700300994342863952311482632355031441192617091303796010145603075957501\
5971871141057`60.*^103*y^148 - 9.90201455288298376789060901736830670585724907\
8185201512407959929832742637414323566701`60.*^103*y^149 - 
    9.05602950235619725938472319235440870559413246436285443506705264054934659\
93258050163032`60.*^104*y^150 + 1.0729744122046200944154705998781630698214816\
37122861785935852553790408184552904822977919`60.*^106*y^151 - 
    7.17920610581062946851857328900043425305623228558860606482026854542073159\
9770416628891648`60.*^106*y^152 + 3.56019898127336525167346999222377200025600\
29880702576293952658731797206555221464050504177`60.*^107*y^153 - 
    1.27070998108455349628233932729928456143722457179613697882479114198730056\
963161993838067712`60.*^108*y^154 + 1.878155997087863736167022656037960769304\
79119658253637722320370135359547161757929843982336`60.*^108*y^155 + 
    1.7052731583941946928559886718428227266535363811765581092088631428865147`\
60.*^109*y^156 - 
    2.02476496372636968944390079144026444356528942051641883802846343621027049`\
60.*^110*y^157 + 
    1.35597028549445159796280750566553008332947175302933149797325553474548050\
6`60.*^111*y^158 - 
    6.72941277728577553049412620386021373775308866231056679840678711612399253\
2`60.*^111*y^159 + 
    2.40422521346336812827811391263768880902694771767038434231833690255429178\
19`60.*^112*y^160 - 
    3.56703733422623986287936754663234148821410043074421916554417255668950498\
7`60.*^112*y^161 - 
    3.21696747406997257031781936682745617231532454575726605984039949153809769\
87`60.*^113*y^162 + 
    3.82729987418055533079995481849347691633279875073726505630312209585167962\
6043`60.*^114*y^163 - 2.56524420799466903524245014789659934112616597640476527\
11596168172223272200212`60.*^115*y^164 + 1.2739757718897879811353708526053538\
770184285405320819776686173638488439910676`60.*^116*y^165 - 
    4.55569361329189217823305132393288770769868447728645670734864003504592776\
304962`60.*^116*y^166 + 6.782867002737058185760316812186111666681996604734215\
78367612831151129372035945`60.*^116*y^167 + 6.0790209082406855226302096936494\
42076273799170263350999388204480655402314178632`60.*^117*y^168 - 
    7.24581181929357556006533644170278843811809439783130478554577308597583465\
26598679`60.*^118*y^169 + 4.8602544181031041868106644907987292800665789938671\
9888369268658062116416831437095`60.*^119*y^170 - 2.41532565533025117213040713\
7799594812647340426590247247387574665690090247649228186`60.*^120*y^171 + 
    8.64444468937588841418594864933482109912243095757827145503453442217668105\
5349826554`60.*^120*y^172 - 1.29126102454543357041331334055631529708817512488\
94054366198285426105435692768830101`60.*^121*y^173 - 
    1.15053407218639017804003117109727683094999212940599237167465496795462036\
611638259395`60.*^122*y^174 + 1.373752490618004478415642285819521660831665580\
057155170066531595112881131938018238201`60.*^123*y^175 - 
    9.22133363438513116057160137716166984772721420111237950167702383430196891\
9127436872019`60.*^123*y^176 + 4.58538262856741003392409753628090444386509302\
26740605176866785780491821107016745088697`60.*^124*y^177 - 
    1.64240587476202344000137164256179174564628266274013661584888720027059451\
411032107584638`60.*^125*y^178 + 2.460812644214532665818822939998015871935898\
15449608634050262218781670857695868320575323`60.*^125*y^179 + 
    2.18069439777676427951050606080428685592734305683780621637563587778767044\
4981380391165878`60.*^126*y^180 - 2.60802821596566108077949454939592088833511\
31848477937369832611909213634495564486194043675`60.*^127*y^181 + 
    1.751824344662720150951834783493496551957477500409639672875108174013735`6\
0.*^128*y^182 - 
    8.7160624998637202720640500277010598030479677424281045284454828322954338`\
60.*^128*y^183 + 
    3.12425565112943674252339257361903434176466013854093193416253796377239663`\
60.*^129*y^184 - 
    4.69438108068521437987621804285412354773850963327803102887817345321366164`\
60.*^129*y^185 - 
    4.13880867681207966583074200822709960597121616920325404149988832504459156\
8`60.*^130*y^186 + 
    4.95745127625983700123110053629103049249245547897257762577127690522762900\
63`60.*^131*y^187 - 
    3.33204915488142901944243563399015366190089128245306927430869066898592477\
602`60.*^132*y^188 + 
    1.65872164987450855216483018107986159274528917749282217924684816023401871\
896`60.*^133*y^189 - 
    5.94978071705260635300583911898409711671814632553790132434517939949849870\
3132`60.*^133*y^190 + 
    8.96370292714893910311361512881640412467652893750147390765915105591539841\
1506`60.*^133*y^191 + 7.86504694951622764753287374595841302862150333363883438\
12264121490534674707895`60.*^134*y^192 - 9.4343282469130140794555831115440803\
8082647930387216231102913877292871134091175`60.*^135*y^193 + 
    6.34485817055128830569641528446600945518053984459807259195054235690309138\
0298292`60.*^136*y^194 - 3.16010997825510255950490294319137444531137547560955\
97387456273572024013394864491`60.*^137*y^195 + 1.1342599297592453465514197420\
8149122562603265425678273185288964946226151849636369`60.*^138*y^196 - 
    1.71309779724849221209473184443970819964072238153147250024036277661262820\
947578679`60.*^138*y^197 - 1.496362465095858713240450920602209308784459726078\
990064549474187251466864652744525`60.*^139*y^198 + 
    1.79736925028270554455955277901628348418487739618744456651894575250343941\
02560482319`60.*^140*y^199 - 1.2094586580501149456760849083161347584544742430\
4832418439202367921719946017391681109`60.*^141*y^200) + 
  ls^5*(10.040740740740740740740740740740740740740740740740740740740740740740\
74074074074`60.*y + 115.31111111111111111111111111111111111111111111111111111\
111111111111111111111111`60.*y^2 - 252.38888888888888888888888888888888888888\
888888888888888888888888888888888888889`60.*y^3 + 941.49777777777777777777777\
777777777777777777777777777777777777777777777777777777`60.*y^4 - 
    2467.22835978835978835978835978835978835978835978835978835978835978835978\
835978836`60.*y^5 + 15944.121058201058201058201058201058201058201058201058201\
05820105820105820105820106`60.*y^6 - 10939.4065512265512265512265512265512265\
5122655122655122655122655122655122655122655`60.*y^7 + 
    316377.664847744847744847744847744847744847744847744847744847744847744847\
74484774485`60.*y^8 + 192710.619790826457493124159790826457493124159790826457\
49312415979082645749312415979`60.*y^9 + 6.60354391722958232762154330781781762\
173919036664134703350389624899428820997448448429`60.*^6*y^10 + 
    7.05335802729048652681263620376107476210675385081989829151851855670225123\
269498914494`60.*^6*y^11 + 1.360511628344281945933132723638399592991956253050\
1642988743091942266348871096033118737`60.*^8*y^12 + 
    1.68087870188756110470114149389063015840958139158883987707965811793155087\
45221133608983`60.*^8*y^13 + 2.5971599470028004719223815558001406253750669777\
9502553586100048163134267141087260439349`60.*^9*y^14 + 
    4.23291828537713412389232373976843847171841069629017760215319330498582977\
60662367832467`60.*^9*y^15 + 4.3928521118924396016977992244229094844035051949\
67049179261958321345036776507767513809682`60.*^10*y^16 + 
    1.12818862318811840795821147101613929021158193948209606514479844318470398\
38101053310821183`60.*^11*y^17 + 6.639028241175000513236882668266047783719288\
5241616294046735172921305863979990395788460032`60.*^11*y^18 + 
    2.6860152870019565369005878652184032401144458318707506906775893075712306`\
60.*^12*y^19 + 
    1.03861275777429996715040002344717110074868626931854281527093178792546326`\
60.*^13*y^20 + 
    4.97171661175012931950827016736586669486992520322554596339505542748722916`\
60.*^13*y^21 + 
    2.15292825516721433730700841465160766781035950672717399442628975144421936\
9`60.*^14*y^22 + 
    6.22202207187395955999815747242526762749414047895128238432004976699131932`\
60.*^14*y^23 + 
    5.35936700668536410528981943635542482466799958547014828386099385080571592\
33`60.*^15*y^24 + 
    4.22940277353442572399849332384966435552590588626855523813678962649661540\
52`60.*^15*y^25 + 
    1.14202631349181369726208709757611115780941403087982034009848356218121777\
3203`60.*^17*y^26 + 
    6.64397596171425486429905892018624552231670651815973342162525115668159544\
312`60.*^16*y^27 + 1.55256279078220804992923916563010952790166652618439461752\
88628007130630394983`60.*^18*y^28 + 5.124884354880419920725582821759503354679\
6784665089097274412141693023272302965`60.*^18*y^29 + 
    3.09516030567278522636365821979658979384017611259117283145248802258533737\
14254`60.*^18*y^30 + 1.961342424257786770876742029141889231696287823084914568\
994912813721580306101289`60.*^20*y^31 - 2.93828839898621375436421311684133154\
879329071586149977072848024393099531401336`60.*^20*y^32 + 
    3.69549368124523509302308080211135817953087893727794533035560072626660562\
17375923`60.*^21*y^33 + 7.327849995541566522974269614529343002072260264330105\
139485932147752497720301107`60.*^20*y^34 + 4.62690294297094090124581883645328\
7626730145447849639337067302256786459659963905`60.*^21*y^35 + 
    3.76895966950491068112139351832937174066647877613380810203015409057250585\
717405192`60.*^23*y^36 - 1.62845751776733353227754694402596876696436911026345\
73310238359733633108019925354151`60.*^24*y^37 + 1.209862416155734587729731848\
98357639734699222136806333903304446907571973521623973284`60.*^25*y^38 - 
    3.42457928673230441323628464251382438380323211032684902467326924232744881\
915520380827`60.*^25*y^39 + 1.18213379868883164244058093632253007918274935909\
9586375305298008414109792486063149708`60.*^26*y^40 + 
    3.47313969684828063752291705612610354929610705757875728095813435204366182\
496215600097`60.*^26*y^41 - 3.91965136719632877523789143836448166038015780660\
73941848715212187936381453937682869941`60.*^27*y^42 + 
    3.41030641377758774483472729912988188853171297676696656594469804524695152\
03125670345366`60.*^28*y^43 - 1.629154004570649219895710511730212585355860276\
225716912956150291106243648259197135576188`60.*^29*y^44 + 
    7.02157314201771634676422894959454614761320406404528311863791934628668757\
9596206764281003`60.*^29*y^45 - 1.3873051578475811058200976205082969515992812\
621942760806150971278158469152536739785882153`60.*^30*y^46 - 
    3.37540655068960696012848012434461513584619536010716214520419035099733378\
14336844585455294`60.*^30*y^47 + 
    7.537392528979436236151643807317780664073651575141100260791044981190026`6\
0.*^31*y^48 - 
    5.3482036658584314377834419224749312236694779678831287545182748710278181`\
60.*^32*y^49 + 
    2.93361827878065243822843820215522673613664554039549523191958983443054303`\
60.*^33*y^50 - 
    1.13534246578847857563853585236276203828405676784001621854907950116855743\
9`60.*^34*y^51 + 
    2.71409063295201534509848902306810276130784289869584596964555201736531452\
4`60.*^34*y^52 + 
    6.53999176894560361369555394415941901985775959101876449493854880080488935\
6`60.*^34*y^53 - 
    1.23020370692094472610332373202270299436989459505199591546621890001856090\
867`60.*^36*y^54 + 
    9.34381957324244870309848136129819576507629288599471711029378173833856517\
257`60.*^36*y^55 - 
    4.97786447473862182874125234916323541133859366450855881304307511977460176\
0114`60.*^37*y^56 + 2.0031271551305615362045774672943461540121622657823267375\
749244669532711357197`60.*^38*y^57 - 4.64463059027282100669924464497515137114\
29831483412359440331837830554272675224`60.*^38*y^58 - 
    1.04322750081016310604868241647400732421283323556859198593232547533589347\
965851`60.*^39*y^59 + 2.14881823286727159713890610968360445461032118625548652\
5197257836732606569224645`60.*^40*y^60 - 1.6186622072527641313097667785657995\
005392867193012440716281980432411064590147332`60.*^41*y^61 + 
    8.75447039723727931035236614123350442930333520612426554196074739552278198\
2882141`60.*^41*y^62 - 3.5137429358603081494938684076393529559753758995404703\
1139926077006743048466479442`60.*^42*y^63 + 8.3412804288381852439439122742807\
880432247258567542419855582429480075719481211135`60.*^42*y^64 + 
    1.79868775749330064052531984764021531546809078760930841264063696248376978\
7621671683`60.*^43*y^65 - 3.7559768685337471583530564466145108110603682557402\
821526883674837080793866515538054`60.*^44*y^66 + 2.85921100379853696458708802\
241835124436193670838916873137146386427397444626400579506`60.*^45*y^67 - 
    1.54954216992474563044717320601340748397938460453232597628184411050977745\
7966168528895`60.*^46*y^68 + 6.2629995721484516430858937842022184749165990449\
68652595329242049813949019383408698475`60.*^46*y^69 - 
    1.49682017442931020362028591470057641355958534959844326031694549975236380\
17010443104883`60.*^47*y^70 - 3.097907844585406071011968322114278494432427296\
7407424774967434589445913311884009879896`60.*^47*y^71 + 
    6.66424054150437492340835582980285473898867624256728335991056414243925036\
644960955684765`60.*^48*y^72 - 5.09495328725403191720705896536215695027342830\
8302858384970188815755855585613257746624427`60.*^49*y^73 + 
    2.77349172958939920054892978448057982374452020493936166182363854875469850\
27080236052565709`60.*^50*y^74 - 
    1.1249439014844316192075668121740597263283953067957760528875566326908182`\
60.*^51*y^75 + 
    2.7126516005269327246371793203056794604093294951483917281314672860311194`\
60.*^51*y^76 + 
    5.4259006204907481122037838178977722088108530149323368256771465997856611`\
60.*^51*y^77 - 
    1.19261540496023425120317648254442942997876420181203161205522233985136098\
3`60.*^53*y^78 + 
    9.16214795432036322476490451873606689294124187384564704013439149178241449\
4`60.*^53*y^79 - 
    5.00292085645931836925891768784287069942656948763200802930315324596506735\
07`60.*^54*y^80 + 
    2.03652958016228595847805082133531717482106697357998272542074305824753429\
955`60.*^55*y^81 - 
    4.94426830031698896026435801978502956186924369075114252119418799809201078\
151`60.*^55*y^82 - 
    9.59245957280405322291694763535561346666951525106510586690676214451080176\
925`60.*^55*y^83 + 2.15174417736848584506489800533300441051820635407610841028\
82890181047350477946`60.*^57*y^84 - 1.659516486168288510855889134757364498681\
92113980271590043832820151602497253076`60.*^58*y^85 + 
    9.08739108361768112010845743472985937662853680309443792250822399561419788\
533806`60.*^58*y^86 - 3.71013607408280246028758921232749029193385015233421556\
4854628378689876058712258`60.*^59*y^87 + 9.0621853189179308620403802457608797\
6788037722413969235118596682891386829404425`60.*^59*y^88 + 
    1.71140298175705539130180804507012824646350211070207197909024611365220810\
47747558`60.*^60*y^89 - 3.908247378201486091115054763796384531298938280164633\
86280149578401211516712845401`60.*^61*y^90 + 3.024719603917124072956743634478\
986994969714467312264158936171788830882759171547543`60.*^62*y^91 - 
    1.66033762200560552067684855600251937498835045486368791614694347768038763\
00879832497`60.*^63*y^92 + 6.796450931465974303577271576287922546120892967319\
1607651489612436407323304783935409`60.*^63*y^93 - 1.6687741524287252990204974\
3159730781805177757745794354509329445054030413346966503184`60.*^64*y^94 - 
    3.07634761194071991078157670975234385410154108808079858590158108407591766\
747288462598`60.*^64*y^95 + 7.13991651877326973751957890623495085535332647580\
1029328784953015198323927387885711764`60.*^65*y^96 - 
    5.54269553945535063574699088592628857045390147345591839393951082560037361\
19165150586725`60.*^66*y^97 + 3.049038694220598700719553409800519425107924156\
91866062436456296444749733347791686017359`60.*^67*y^98 - 
    1.25095949187198307138742727252410517369495680634404960321415091880026669\
0881640067059022`60.*^68*y^99 + 
    3.08575852497766366138996227358686993411073902614721106267823195150219375`\
60.*^68*y^100 + 
    5.56639181578507627964054870220617409201437011868576001307068562992116562\
5`60.*^68*y^101 - 
    1.3109478870984147084831347616803691862883033893579609622874851618852964`\
60.*^70*y^102 + 
    1.02044984509770831001849523765496288330411120432745983114501097668740903`\
60.*^71*y^103 - 
    5.62414904821391758983825725513522399970675116406006557113143168064153691`\
60.*^71*y^104 + 
    2.31216937261379715684698118816772274694185026902402491576358478414634199\
7`60.*^72*y^105 - 
    5.72680585039096010705286111169373899203902457630658383433533165653097643\
6`60.*^72*y^106 - 
    1.01296881620550637372392444451895363253013538634975507070135966656196858`\
60.*^73*y^107 + 
    2.41763100201960982549009428047414207000830752899631436248594818617966399\
113`60.*^74*y^108 - 
    1.88646712803257069973769255237746020603140191070933368275113649354401994\
4201`60.*^75*y^109 + 1.041475343664160949555531940079566941823605254357354047\
2574344581352591298423`60.*^76*y^110 - 4.289426742389699656761695515953056233\
3928913571074586200159515001718572996731`60.*^76*y^111 + 
    1.06629040723394904562323097196260660419285749981538865190648683057933768\
774199`60.*^77*y^112 + 1.8527020414085088642411160122084148771599520281716648\
4384188664404075526017922`60.*^77*y^113 - 4.475923613574063061437497244012249\
28537177050360006098795577123374970903494302`60.*^78*y^114 + 
    3.50016916436820267622644979752871047453737113639307853488531702487324241\
70116673`60.*^79*y^115 - 1.93529889047301697834349199089093145852838373896145\
357316741799968690215315133413`60.*^80*y^116 + 7.9837235734259998724762488765\
6675543847863305945293531222954264423735656419583903`60.*^80*y^117 - 
    1.99114715026825619825395448097976658010487901395281004622195950783228910\
094827956`60.*^81*y^118 - 3.4037069410986264315715855092663162433353019932503\
83065536220024104474650467819671`60.*^81*y^119 + 8.31526988287214925475336046\
36603279781333523162838566709631273944433316208485384871`60.*^82*y^120 - 
    6.51537065168925777281518797723442481849900552104187183331569960109016017\
458852348845`60.*^83*y^121 + 3.6073905769284839199091447123411163287709516921\
65114585247464845612584069049290015295`60.*^84*y^122 - 
    1.49035303474465515435432716282792528808923553738935956097256663556893969\
86297377772154`60.*^85*y^123 + 3.72795363645194898658298490073924658808210712\
11260386649907131954739717091018420734185`60.*^85*y^124 + 
    6.27806237193311750289266147931254486762153777885661664025246057009692308\
70332104722826`60.*^85*y^125 - 1.54957667514743939455786872054869880800143380\
7007516659786436736201747059562565432166038`60.*^87*y^126 + 
    1.21633727933890098579930255707145514400041024516805517835688171020089797\
62824628934803456`60.*^88*y^127 - 6.74291660039100297333564061719088859796490\
5836328787477416838037849623254573649271717888`60.*^88*y^128 + 
    2.7894798738147747003674679021229508586527738911261533222654029229938685`\
60.*^89*y^129 - 
    6.99631108959654643075309563463271011420093485231432551591551274638153`60.\
*^89*y^130 - 
    1.16210988545513241900551901478353859700956777225070257472507909088963057`\
60.*^90*y^131 + 
    2.89573159930508014643359289300771427307500162692637215768006693463678081\
1`60.*^91*y^132 - 
    2.27671907426646616002001272154338306413022811434370970296449025281657438\
88`60.*^92*y^133 + 
    1.26355754662661806418674015971622164119643891032475610643889466933952127\
388`60.*^93*y^134 - 
    5.23357763837558671193954880491277854911687656332867684505810817691448836\
374`60.*^93*y^135 + 
    1.31584867411344414541638579147718320863668138227791012784417325091694939\
0533`60.*^94*y^136 + 
    2.15806129834145869714858129448572393477525638275794305486721909042805635\
5866`60.*^94*y^137 - 5.424960488542696403888822792428753430919163372542950687\
4998865551613996646726`60.*^95*y^138 + 4.271677800552070271464969011132406678\
81035338880460530212938494140791246815904`60.*^96*y^139 - 
    2.37319851497730787901448729361137250113656738393746477490009925274257640\
216686`60.*^97*y^140 + 9.8405908393518293752906534236073837394740022489827679\
7689306402863823834016466`60.*^97*y^141 - 2.479703940589961367568772377645339\
1302896200422112431618933835241935697331468194`60.*^98*y^142 - 
    4.01923420186275319111556820632295800764703107549889175969537378044640122\
04121042`60.*^98*y^143 + 1.01865721471417537944035524465376298567934821972191\
4572396344068291583929323834818`60.*^100*y^144 - 8.03208849577127280287589388\
0660935908912550911018368515506988654674610965346688599`60.*^100*y^145 + 
    4.46660319756294391537465964957766245574157391179566733396776923146200238\
83629237848`60.*^101*y^146 - 1.8539954127515357683668891311795198731922540915\
2626186144982583091952990666416065775`60.*^102*y^147 + 
    4.68144221177075731684321307999664199773920644803669484709785296872272445\
378980187848`60.*^102*y^148 + 7.505353843368546038147910091492987778897182927\
61771778212273884657720387994623973527`60.*^102*y^149 - 
    1.91675187065323508857776621084917304688657586505798794084411167088816103\
92834053083171`60.*^104*y^150 + 1.5132776896781871203390531538647864498645303\
723365241838013435198342732034100416906928`60.*^105*y^151 - 
    8.42264401536732582462686865677664948843527478213039030789687029939286234\
35746219943678`60.*^105*y^152 + 3.4993648149112385565138726922751504579072216\
37179938438080713428348047996026342021791744`60.*^106*y^153 - 
    8.85284433046897857355851786878964858946911842074258880881918330129137175\
2479576530278337`60.*^106*y^154 - 1.40490594516517333625432418449667109302210\
1752628081187785327588876610952381458362852743`60.*^107*y^155 + 
    3.613549659689543373080386787144055301979102909262119310746429701830245`6\
0.*^108*y^156 - 
    2.8562619524983952347955965470807652113925166179995625095228560152621986`\
60.*^109*y^157 + 
    1.59103620863201017292585537180224150998590884033104827501225258271114338`\
60.*^110*y^158 - 
    6.61606187032988804543833784843726790452521608622427116915846322637329397`\
60.*^110*y^159 + 
    1.67669424909430853932997114727931558033266828288946410380963651173390001\
6`60.*^111*y^160 + 
    2.63562525728561735861227192660327728944758886318825518114721728264679064\
7`60.*^111*y^161 - 
    6.82441653553530916578374065250815928398401245730384795036701642298245313\
99`60.*^112*y^162 + 
    5.40012960476606908295615521449181099644417484892977801332687730645237485\
013`60.*^113*y^163 - 
    3.01032120729260080247259226145683618942774544417918787167536616368568323\
8567`60.*^114*y^164 + 1.25280541618247548844200928867039567826987604822373527\
32343473853864117090421`60.*^115*y^165 - 3.1801199070560893375915416184113963\
135438227756140510032421708064929957934379`60.*^115*y^166 - 
    4.95453444706156307144689328324285580128976762714433333031472794396144836\
43484`60.*^115*y^167 + 1.2909254960113702231853989621277029486884349243537405\
34713300464694754675505546`60.*^117*y^168 - 1.0225431951949509184301638102442\
993993767612431461592411448003463220208379461105`60.*^118*y^169 + 
    5.70419087474087566030429368834095579487735968778261869998317390452133309\
01173445`60.*^118*y^170 - 2.3756998474803722201389007320216304266486461725284\
3230743577697211255373848246301`60.*^119*y^171 + 6.03959246657592547970792110\
382776501334584109146707608923045330880472944679947977`60.*^119*y^172 + 
    9.33116943671915223517193813311101272587138257867121147888251069914836168\
522729462`60.*^119*y^173 - 2.445616469869719399720946771970510852518679746270\
224895914090719882800924505900611`60.*^121*y^174 + 
    1.93901485395616562553061054134753222266679401552142064724235552673429066\
542852286658`60.*^122*y^175 - 1.082372341169824834246207768042693327940174119\
306759480702553825137420126097340472815`60.*^123*y^176 + 
    4.51106283354778235648778014135990236432438211127229070560349264196535506\
5694333705986`60.*^123*y^177 - 1.14843593883636211689488670225143989085743441\
59701316296732587918237209550748488049323`60.*^124*y^178 - 
    1.76044361683399978005494126484472308639483716553642523302730575511750288\
07048268648671`60.*^124*y^179 + 4.6395948596179435587832155296129722171319910\
1112556335237370383664810798992515271811089`60.*^125*y^180 - 
    3.68178551653237769970105119071202183954283599126548594748677179250082242\
9826288174891696`60.*^126*y^181 + 2.05645235001684046821486352303000407530160\
0741843827025929610091563496376811312633528885`60.*^127*y^182 - 
    8.576411456295665062383653568198810244117709388830410179797167609973081`6\
0.*^127*y^183 + 
    2.186277741525746683090157185456870383467558240077367920018229126748953`6\
0.*^128*y^184 + 
    3.3266435470407982768892396662695533601668335728359863666556829806777238`\
60.*^128*y^185 - 
    8.81321144852133274325517598878387420188416552534960902583846442796072683`\
60.*^129*y^186 + 
    6.99961420957811272296002979878395732220287831215161819813898860831606740\
5`60.*^130*y^187 - 
    3.91184919682547870625436476523119782845158765481463580305126303818683551\
92`60.*^131*y^188 + 
    1.63243468493145243306129837190138316892968730546646520696937467251973448\
141`60.*^132*y^189 - 
    4.16649781753304635472840117502398448269903695606293378646433180341800571\
525`60.*^132*y^190 - 
    6.29563326860138260295545697843535219278397902718551649041400742674860498\
041`60.*^132*y^191 + 1.676149902198798341756949805468447622546206018909565495\
1641541048866363174326`60.*^134*y^192 - 1.33227017972253212478550194333269687\
717179195674209961322445086923909676767597`60.*^135*y^193 + 
    7.44959919102956815612483931890999348367442471738729521972853610032434100\
658709`60.*^135*y^194 - 3.110548745149526201583653828291464874235762880639589\
32870777731575218815185976`60.*^136*y^195 + 7.9483156016632496390258733399905\
87616416859120794968923150442063335126463432975`60.*^136*y^196 + 
    1.19310143769632280008248290947055338082791248231143773545840971426038977\
19581355`60.*^137*y^197 - 3.1914044695604079106519816837175438599413135839769\
8196558509611901506448250130871`60.*^138*y^198 + 2.53852139570591248231797825\
0144120231737102973036771510596695506872306741556093278`60.*^139*y^199 - 
    1.42016941975748197713452923663511784800824146497319017419031558276711625\
51841956194`60.*^140*y^200) + 
  ls^6*(0.5555555555555555555555555555555555555555555555555555555555555555555\
5555555556`60.*y + 1.55555555555555555555555555555555555555555555555555555555\
555555555555555555556`60.*y^2 + 32.711111111111111111111111111111111111111111\
11111111111111111111111111111111111`60.*y^3 + 37.9555555555555555555555555555\
5555555555555555555555555555555555555555555555555`60.*y^4 + 
    549.688888888888888888888888888888888888888888888888888888888888888888888\
88888889`60.*y^5 + 1228.62222222222222222222222222222222222222222222222222222\
222222222222222222222222`60.*y^6 + 10203.111111111111111111111111111111111111\
11111111111111111111111111111111111111111`60.*y^7 + 
    29410.5777777777777777777777777777777777777777777777777777777777777777777\
7777777778`60.*y^8 + 190964.4444444444444444444444444444444444444444444444444\
4444444444444444444444444444`60.*y^9 + 626132.0888888888888888888888888888888\
8888888888888888888888888888888888888888888889`60.*y^10 + 
    3.53837831111111111111111111111111111111111111111111111111111111111111111\
111111111111`60.*^6*y^11 + 1.249931804444444444444444444444444444444444444444\
444444444444444444444444444444444445`60.*^7*y^12 + 
    6.47118371555555555555555555555555555555555555555555555555555555555555555\
5555555555555`60.*^7*y^13 + 2.39538250666666666666666666666666666666666666666\
66666666666666666666666666666666666667`60.*^8*y^14 + 
    1.1688593704`60.*^9*y^15 + 4.4629212424`60.*^9*y^16 + 
    2.08815118952888888888888888888888888888888888888888888888888888888888876\
719436789960434`60.*^10*y^17 + 8.14539901384888888888888888888888888888888888\
8888888888888888888888888816978490122493474`60.*^10*y^18 + 
    3.69506890461511111111111111111111111111111111111111111111111111111111111\
83021509877506526`60.*^11*y^19 + 
    1.4634679555822222222222222222222222222222222222222222222222222222222222`\
60.*^12*y^20 + 
    6.4850480726407111111111111111111111111111111111111111111111111111111112`\
60.*^12*y^21 + 
    2.59708184254008888888888888888888888888888888888888888888888888888888889`\
60.*^13*y^22 + 
    1.13010117648717333333333333333333333333333333333333333333333333333333333\
3`60.*^14*y^23 + 
    4.56305204153299555555555555555555555555555555555555555555555555555555555\
6`60.*^14*y^24 + 
    1.95721848482574897777777777777777777777777777777777777777777777777777777\
78`60.*^15*y^25 + 
    7.95162633324962488888888888888888888888888888888888888888888888888888888\
89`60.*^15*y^26 + 
    3.37144768252064561777777777777777777777777777777777777777777777777777777\
777`60.*^16*y^27 + 
    1.37614980367975166222222222222222222222222222222222222222222222222222222\
2222`60.*^17*y^28 + 
    5.78003782595006048711111111111111111111111111111111111111111111111111111\
1112`60.*^17*y^29 + 2.3677359389590297336888888888888888888888888888888888888\
888888888888888888889`60.*^18*y^30 + 9.86777032916279555777777777777777777777\
77777777777777777777777777777777777778`60.*^18*y^31 + 
    4.05334359239472618539555555555555555555555555555555555555555555555555555\
555556`60.*^19*y^32 + 1.67834710846251887621511111111111111111111111111111111\
1111111111111111111111112`60.*^20*y^33 + 6.9086239418892568435075555555555555\
55555555555555555555555555555555555555555556`60.*^20*y^34 + 
    2.84504629760065189621937777777777777777777777777777777777777777777777777\
77777777`60.*^21*y^35 + 1.173006990087266906176817777777777777777777777777777\
77777777777777777777777777777`60.*^22*y^36 + 4.808256033059919678600035555555\
55555555555555555555555555555555555555555555555555`60.*^22*y^37 + 
    1.98487487979016015065278577777777777777777777777777777777777777777777777\
7777777778`60.*^23*y^38 + 8.1040518529712950852236960000000000000000000000000\
00000000000000000000000000000001`60.*^23*y^39 + 3.348499064096321541480663466\
6666666666666666666666666666666666666666666666666666666`60.*^24*y^40 + 
    1.36251765189102392966468341333333333333333333333333333333333333333333333\
333333333333`60.*^25*y^41 + 5.63362248143566184478231096888888888888888888888\
888888888888888888888888888888888889`60.*^25*y^42 + 
    2.28561085690866686033009378844444444444444444444444444444444444444444444\
4444444444445`60.*^26*y^43 + 9.4550040439199228274327339057777777777777777777\
77777777777777777777777777777777777778`60.*^26*y^44 + 
    3.82618389501233536001091770026666666666666666666666666666666666666666666\
66666666666666`60.*^27*y^45 + 1.583330949086845676251958394239999999999999999\
99999999999999999999999999999999999999999`60.*^28*y^46 + 
    6.39301933280703104953927112282666666666666666666666666666666666666666666\
666666666666666`60.*^28*y^47 + 2.64608552607101307232242630846933333333333333\
3333333333333333333333333525486917434474496`60.*^29*y^48 + 
    1.06632014099076891454106222201279999999999999999999999999999999999999999\
08164503842008788`60.*^30*y^49 + 4.414010316900518104394769604137955555555555\
5555555555555555555555555556096364588485948246`60.*^30*y^50 + 
    1.77569425817648444540116789512213333333333333333333333333333333333333332\
72109669228005859`60.*^31*y^51 + 
    7.350653134000207989624307788151146666666666666666666666666666666666667`6\
0.*^31*y^52 + 
    2.9525626073713852809598752962253653333333333333333333333333333333333333`\
60.*^32*y^53 + 
    1.22219263153693881365281712282064142222222222222222222222222222222222222`\
60.*^33*y^54 + 
    4.90259924247475451694867413034046044444444444444444444444444444444444445`\
60.*^33*y^55 + 
    2.02920512677320707830777898222701742222222222222222222222222222222222222\
2`60.*^34*y^56 + 
    8.13001569886078525280995766808588280888888888888888888888888888888888888\
9`60.*^34*y^57 + 
    3.36457773295376829971982111189294993777777777777777777777777777777777777\
78`60.*^35*y^58 + 
    1.34657762683255056019825320234152967822222222222222222222222222222222222\
222`60.*^36*y^59 + 5.5717860066320687898861761368502779392`60.*^36*y^60 + 
    2.22782045537206904439418217620251875072`60.*^37*y^61 + 
    9.21625054070863331901869169944721427029333333333333333333333333333333333\
3333`60.*^37*y^62 + 3.6818696592541020509288736707533306901271111111111111111\
111111111111111111111`60.*^38*y^63 + 1.52280117155362338588803782124814684624\
222222222222222222222222222222222222222`60.*^39*y^64 + 
    6.07888549879721950815571650948237412821031111111111111111111111111111111\
111111`60.*^39*y^65 + 2.51357097919507005070667747361430675352876444444444444\
4444444444444444444444444`60.*^40*y^66 + 1.0027029996933994109510545203479032\
140991608888888888888888888888888888888888889`60.*^41*y^67 + 
    4.14500716988992022390925339522264585211327644444444444444444444444444444\
44444444`60.*^41*y^68 + 1.6524821267696774693444506039481825625189952`60.*^42*
     y^69 + 6.8292076446194939481430736350425828759844352`60.*^42*y^70 + 
    2.72106374446465597040594394885127315709894707555555555555555555555555555\
5555555555`60.*^43*y^71 + 1.1242135328596859101268582583289158875931606542222\
222222222222222222222222222222222`60.*^44*y^72 + 4.47711047652686757902066499\
44379332525934680497777777777777777777777777777777777778`60.*^44*y^73 + 
    1.84918944771055853726225312116890029199521935075555555555555555555555555\
555555555555`60.*^45*y^74 + 7.36092133273417481986540287071778776394826471751\
111111111111111111111111111111111111`60.*^45*y^75 + 
    3.03939437642025940978495357189700975440244521752888888888888888888888888\
8888888888889`60.*^46*y^76 + 
    1.209368200123392057695299724211383879745739830784`60.*^47*y^77 + 
    4.99209890499689035303280270842239877644822922759822222222222222222222222\
22222222222222`60.*^47*y^78 + 1.985602906400385331020051834853998927263029683\
31751111111111111111111111111111111111111`60.*^48*y^79 + 
    8.19380920159813917691371361880613932577621650739626666666666666666666745\
723075077068032`60.*^48*y^80 + 3.25797761305803370294462713301218023828861529\
448423111111111111111111106217142971419598`60.*^49*y^81 + 
    1.34403288162573711151938185723006494375962411878205155555555555555555554\
46382420131667956`60.*^50*y^82 + 
    5.342431519920630128226057982286455493090583457335303111111111111111111`6\
0.*^50*y^83 + 
    2.2032767993301450531619932705736645532411070327673141333333333333333333`\
60.*^51*y^84 + 8.7554285354871057650951594754735366867257222581308416`60.*^51*
     y^85 + 3.609741428878557528625488526595950581257207052133283484444444444\
44444445`60.*^52*y^86 + 
    1.43408530077590309204452131018061812388999184981772951822222222222222222\
2`60.*^53*y^87 + 
    5.91075332107691447048654870243979306576940043175970672711111111111111111\
1`60.*^53*y^88 + 
    2.34769936347406987826953064918607395813278926097164252231111111111111111\
11`60.*^54*y^89 + 
    9.67342591914067921136260842169816815990000783760825005582222222222222222\
22`60.*^54*y^90 + 
    3.84140400683224563675951518920650820034607437572968365980444444444444444\
445`60.*^55*y^91 + 
    1.58233633531203151562458086160626631513301138421297589522488888888888888\
8889`60.*^56*y^92 + 
    6.28241950147803629772153231816794379770423138097442038371555555555555555\
5556`60.*^56*y^93 + 2.5870683950987299573111627294344262586836160560176083166\
833777777777777777778`60.*^57*y^94 + 1.02698044377790953576378197443478371421\
547445308006634906465777777777777777778`60.*^58*y^95 + 
    4.227821292634976228918785891939601332015694455052965748648`60.*^58*
     y^96 + 
    1.678046589231703044661416772645785213115160638943308934961888`60.*^59*
     y^97 + 6.906107750708367561714503592110759241895813783799647294521479111\
111111111111111`60.*^59*y^98 + 2.74069218464122336157965877188186777065763939\
18605278331551836444444444444444444`60.*^60*y^99 + 
    1.12762836089471666300345342165558472483835487397164897634205763555555555\
555555556`60.*^61*y^100 + 4.4744355886189858420259449898134777449495733097462\
1219690820039111111111111111111`60.*^61*y^101 + 1.840441249558107798732680929\
797951956121020424059534701638070350222222222222222222`60.*^62*y^102 + 
    7.30205219686345869787016431983749554897806183227234354828373256177777777\
7777777778`60.*^62*y^103 + 
    3.0026743243926347570922639470076572614928779614340511802822659488`60.*^63\
*y^104 + 1.191205819747839977388619121824285544175772556668857005280878029724\
44444444444444444`60.*^64*y^105 + 4.89701433408574185459936049727296620813676\
400028385599532651857358222222222222222222`60.*^64*y^106 + 
    1.94254033271376109449696087520628839022296327447107093808586436066133333\
3333333333333`60.*^65*y^107 + 7.983578265734627991252377167368380163840677024\
838893488360194020764444444444444444444`60.*^65*y^108 + 
    3.16665298304934308645146769845526903520116834236339677610867944306062222\
22222222222222`60.*^66*y^109 + 1.30110610031021007313896832026650980788539026\
300891508296688834620017777777777777777778`60.*^67*y^110 + 
    5.16040285271489758280846419263501926648148040662201210603820783088984888\
888888888888889`60.*^67*y^111 + 
    2.11973845311722848724079309898848364169974689554157465584686985950167109\
375`60.*^68*y^112 + 
    8.40668286045678070825228054987575072360806877003994525165780263508519109\
375`60.*^68*y^113 + 
    3.45232369730991229353103342869033201122166816130287968735651646263657031\
25`60.*^69*y^114 + 
    1.3690792745213038832456869049388155993264777762980326374091504160606679`\
60.*^70*y^115 + 
    5.6208934906831217067286567728609037483315193365087248180320551765491329`\
60.*^70*y^116 + 
    2.22894883390861379090862224829646351341176401864684811904778418565175305`\
60.*^71*y^117 + 
    9.14889218566407205552997707649902270256326163672468650105599845127869065`\
60.*^71*y^118 + 
    3.62780248868045576061550850548882971367903901635214191019573461176774913\
9`60.*^72*y^119 + 
    1.48869394407474633922411326304717421453163385576529979203480659174899534\
38`60.*^73*y^120 + 
    5.90287302761955470451960620329244518748451759441574355646019141938918846\
17`60.*^73*y^121 + 
    2.42169987266241766920290081488646766440840032853825537756280442570869236\
944`60.*^74*y^122 + 
    9.60204096326361719776890444114117973303464220164851259679338418126301554\
697`60.*^74*y^123 + 
    3.93837638938989850079828387608633287232172537573947559579840051823176249\
7643`60.*^75*y^124 + 1.561520943372169485676624241824197258509194279282103858\
8151328335427796921025`60.*^76*y^125 + 
    6.40324242458466450839417229039477742815112370162177741353747663167939600\
129`60.*^76*y^126 + 2.5387496588642883508137662786654289788466562819410779960\
9048741240226889089975`60.*^77*y^127 + 1.040811622767413927971445913694113655\
662425096880566177303190427882334741905229`60.*^78*y^128 + 
    4.12651319034302973962799060340754817709881441264658844318174001678121407\
7295758`60.*^78*y^129 + 1.691364664814242705537780581279258597467075824402400\
6230642738282546768709666021`60.*^79*y^130 + 6.705655253910770884963388940005\
2448845876036046629103801690384008487392369259271`60.*^79*y^131 + 
    2.74788536014714935656571405631538495389591659986628307382612513953147577\
860441393`60.*^80*y^132 + 1.0894241815587052049544602428152950787148698580739\
18168794900987413674034073354087`60.*^81*y^133 + 4.46333371516250853104141238\
8465617137880062775336382538575743064938124412909368121`60.*^81*y^134 + 
    1.76951253226018284844955273864528350222760759070614603491048141053333925\
22178642837`60.*^82*y^135 + 7.24807224708235411310417388382529297960068152021\
45963798601674274996478475167462837`60.*^82*y^136 + 
    2.87351866979368494952151692266374256029106121872394583258230435966503162\
763632589819`60.*^83*y^137 + 1.1767682766523754666006565324791002874051178823\
5643433167664205799927825256890993445`60.*^84*y^138 + 
    4.66531456733850069756119560139202699165525278381646250386818884448275319\
5667729485832`60.*^84*y^139 + 1.910149804855731691052124919845549636321571563\
305898064795019998857386146647774860788`60.*^85*y^140 + 
    7.57280949430901468914703180580474335323779364085910243312769743610583147\
72347795841155`60.*^85*y^141 + 3.09994920247809456280193250012882120683333952\
126544905891057445023581114094066062961365`60.*^86*y^142 + 
    1.22898015924007651238953464200098784165174916779289677456082967174685379\
982879103123456`60.*^87*y^143 + 5.0298487021557437074739205016287549636522252\
78794219869635156564848624096169144063361024`60.*^87*y^144 + 
    1.99409983187769395260531709520409497947850304023286587329464627926283578\
8624336093446144`60.*^88*y^145 + 8.159637756631938736554604330265316647709043\
787983237559887413955789040213973291012980736`60.*^88*y^146 + 
    3.2349342051963934583676194093662741783040869027392069542038184583233737`\
60.*^89*y^147 + 
    1.3234415531525982213607743105353918273278245180259361246975720144125624`\
60.*^90*y^148 + 
    5.24690000417432983042206291428404660515030790865619109283312360753472211`\
60.*^90*y^149 + 
    2.14614374752973416689913036778316284715166846401062109275510115952560206\
1`60.*^91*y^150 + 
    8.50865792349493713080945126703828482888058325518212374651780891420883817\
1`60.*^91*y^151 + 
    3.47964657864922220540772681352017674836944960569738780300127601138716790\
67`60.*^92*y^152 + 
    1.37956560281751391060694467372911874011607201301306247677897651313299392\
988`60.*^93*y^153 + 
    5.64073634170123675708806407574011729281525100598094472756976788019910205\
403`60.*^93*y^154 + 
    2.23639577701346491374491485440673233264824885280087081257337823545903065\
8441`60.*^94*y^155 + 
    9.14245372613690192220262302346124027018099047959718565498063610043168338\
6022`60.*^94*y^156 + 3.624782073784497078268613002346927955189882899501044289\
8380851408643126520113`60.*^95*y^157 + 1.481555550514798642741888502471094482\
75362414756532511038770594076618370418976`60.*^96*y^158 + 
    5.87413492475849903217077426875814938564891431095380149149993961797414690\
798735`60.*^96*y^159 + 2.4005078382281487703873435780689795592788421633227011\
67654162178331029843299036`60.*^97*y^160 + 9.51779815265131058359533450227836\
5442449270417614476279761182335209189512789912`60.*^97*y^161 + 
    3.88884012145002234512761181180964067564556870429019057583122251346203272\
1083588`60.*^98*y^162 + 1.541918188283117648088117045383489967468371895613204\
22443086703376381788937486331`60.*^99*y^163 + 6.29898404274581659720234859623\
646203661139743014049472316329013207736793105948566`60.*^99*y^164 + 
    2.49758392603988051410260346869660156648045173064975727013751830389679075\
3847627808`60.*^100*y^165 + 1.02013115661447125524216501237398315547496224425\
19733398838216812377557003311736667`60.*^101*y^166 + 
    4.04496118765976087341107674027139956673753683692968274557091664333509224\
29717908703`60.*^101*y^167 + 1.6518787496372152769722618479937644007376040874\
3545186681505141409380798731344666281`60.*^102*y^168 + 
    6.55006590265498169763766434332105452998312337100818789350325498349335959\
20882572724`60.*^102*y^169 + 2.6744746239560663786983069147839556596992464381\
1284641392039131411525456124749301222`60.*^103*y^170 + 
    1.06051179492954327513273586439874415469791980055846616702182065492756329\
14492565797857`60.*^104*y^171 + 4.3295066839222372272574643820905064798965863\
157569919622806645129982655853350097912991`60.*^104*y^172 + 
    1.71682207056843215938744163722530777887030145919968342089952964623059544\
221566138453964`60.*^105*y^173 + 7.007762435113308961867169224073251286027456\
37604667362485468183406219831863713110534842`60.*^105*y^174 + 
    2.77892229462070441190858927449657975806480862986153327880322235213877761\
0625935619391488`60.*^106*y^175 + 1.13412965787191960144924217961963023292873\
87852628950607454075151434348344221969792526267`60.*^107*y^176 + 
    4.49748974304984229609204597666086909836797947106845590562362116626865968\
73949689722230611`60.*^107*y^177 + 1.8352267704781609156282471898266515489168\
9653611910200991109715677176856999448120714592256`60.*^108*y^178 + 
    7.277930620027593108809022023629791025030450165574602464063355293871029`6\
0.*^108*y^179 + 
    2.9693522580121802106366324457682828792184409224072668251344289728540931`\
60.*^109*y^180 + 
    1.17758112758389007977850226086416653320855932255738716257436617423653519`\
60.*^110*y^181 + 
    4.8037443796185955917896262046685597679197678110156341649583461514357787`\
60.*^110*y^182 + 
    1.90511046533006229512918159393393370548054490942688375066912264708799532\
9`60.*^111*y^183 + 
    7.77043662479847922405631749448339403459743988957015881411258101655589081\
9`60.*^111*y^184 + 
    3.08174751001729827644838453424570343420138376696149460091180528491743012\
25`60.*^112*y^185 + 
    1.25678059548738060701705143562269828778367093994193036666053107710575022\
39`60.*^113*y^186 + 
    4.98451190249540052554856970299585178128672734556624006352541059462686372\
956`60.*^113*y^187 + 
    2.03246525039626343938095148220577498503174219326741708283834572957074834\
4222`60.*^114*y^188 + 
    8.06116861239870369210234749322461771439235530015378590707984001103425345\
3414`60.*^114*y^189 + 3.28652910408682469122842749950073221787515753758046523\
18239999694175491316615`60.*^115*y^190 + 1.3035395561755328127659366732029107\
8251725499241653935490181486740701927720247`60.*^116*y^191 + 
    5.31377994826131711830503995976715423247842944746662927499159398400429140\
459454`60.*^116*y^192 + 2.107668424708803645684745946494235406102369040116051\
619339277198569063524578753`60.*^117*y^193 + 8.590577979181217907148206361540\
754620617218784173536348247201292947799011262125`60.*^117*y^194 + 
    3.40747927086054390796173675483517867702080451253287963970919499452304273\
5581011`60.*^118*y^195 + 1.38865676335037154815749320277231694798224939722436\
175138065451151865971694641865`60.*^119*y^196 + 5.508304958748441077561534799\
91125888045781733149245411911013287945788098363860343`60.*^119*y^197 + 
    2.24451286233468616963868667735687233438107712728682546856017698715699313\
6274818543`60.*^120*y^198 + 8.90343277402859559376623167245255899766829181087\
4814970388100847558812123994985204`60.*^120*y^199 + 
    3.62747856706322200430685426705952060080741549972130815841264582402772602\
87413537404`60.*^121*y^200) + 
  ls^3*(-72.83110022000466970508511606324274797985582834497159139557443639080\
954707914917`60. + 72.2671192243038763819943402969017796347626547497857643449\
4214379033163272002463`60./y - 695.253162616752191113137581119289578386153284\
34269848077171303535832841414187915`60.*y + 3.5092951769856621104020849627467\
7592912453364536321831105473986542932620636626`60.*y^2 + 
    15035.6669430283628926921139712878650865424117835454748078219727803758774\
4011990445`60.*y^3 + 42639.52894999512920466244732606324016521545441910743962\
24969126521670377670390825`60.*y^4 + 244377.691838136277523142654042972063032\
66614891643731686225629483017059082680214975`60.*y^5 + 
    893757.652839490621400517354280956445719811422244560948926946579538840898\
81820135518`60.*y^6 + 3.40388409950550166986225061803883243698495202820266159\
801171319591473413408666224153`60.*^6*y^7 + 2.2119338251777012560172933201358\
72088731724759255652523329681561531706695675863468903`60.*^7*y^8 - 
    4.00250134147914082485376501863583324969003600877571129313305933292814788\
869620644672`60.*^6*y^9 + 9.7292391072233960016964186459491685941054771957446\
058701823418715750894541552611579639`60.*^8*y^10 - 
    6.00887798873369877143092815964907248725589739361162940479494853659888088\
353108718193614`60.*^9*y^11 + 7.869720954392700686491473163568963047499597438\
6610279185109699265110232336846943006003`60.*^10*y^12 - 
    7.75463999723710201827915977847716731534928898451951040882958229749623082\
21679414586376192`60.*^11*y^13 + 
    8.884433634752604793527977506424376193212807520696683562904563131846568`6\
0.*^12*y^14 - 
    1.00060149198666502331287178158414586997613222027495066713593366690767971\
4`60.*^14*y^15 + 
    1.17484518961718424094492281777034054960542175178725397967203017906733682\
68`60.*^15*y^16 - 
    1.40076299992297209499261080755219381807668312044832939461164019345523581\
962`60.*^16*y^17 + 
    1.70495862829233452570041328711809364508093418200785212480733458925680999\
8881`60.*^17*y^18 - 2.1075945279731050746857831635989711202716800338269490930\
635941205273610808414`60.*^18*y^19 + 2.64356178125302699706858948179325936147\
560556356484711566197550641333548673892`60.*^19*y^20 - 
    3.35817093981691827055827776920376043442136379796780398233116568135044634\
8348584`60.*^20*y^21 + 4.3152613385752817824507913536278869927551697516353818\
529576760576024766736833037`60.*^21*y^22 - 5.60280089264073148230731106810691\
383908704423707167652133935423423377017953788043`60.*^22*y^23 + 
    7.34325432388858211859954747695686685908293058490377451545526540027794632\
790209686`60.*^23*y^24 - 9.70728606830098079072813869418995386842856019523805\
73892034929897728737840976057312`60.*^24*y^25 + 1.293366206997161221714718736\
39410995432773364347018817065935851415033935517840749446`60.*^26*y^26 - 
    1.73574418174086077371626935704739423119469184409896851454270585633256499\
20361203942141`60.*^27*y^27 + 2.345032598623720373797870289372986386314282581\
20505781572881347023221312169898955323763`60.*^28*y^28 - 
    3.18784050404716259824378292360643491224021932529386684727943895415786402\
3945084279713715`60.*^29*y^29 + 4.3585058246380277411865190934318794449642102\
76052033109783299559556736419112401339392346`60.*^30*y^30 - 
    5.991019991592495895774905360026345769347387971614686850389813690812862`6\
0.*^31*y^31 + 
    8.2762190021324913584885924838472510314198531704996150567373966922094635`\
60.*^32*y^32 - 
    1.14866183222368975593724319347353482603129856392947076923697857439774487`\
60.*^34*y^33 + 
    1.60123632026136415129118814875641271870135749140748317873996756656824195\
3`60.*^35*y^34 - 
    2.24133711827488664827524444521906604349143489969641370818928675389179424\
069`60.*^36*y^35 + 
    3.14951030144451266479869870596428875670337201282028045134159529285473525\
8449`60.*^37*y^36 - 4.4418870795817879798437773146599203589131025786332278797\
125313205823322259355`60.*^38*y^37 + 6.28627100897055944213649337384063558267\
245639933349321151394382004535937003279`60.*^39*y^38 - 
    8.92563958436468738185815706684973934840146166786623352926947235888884639\
9505552`60.*^40*y^39 + 1.2712534306650365048526031592505870846157355826212558\
9095476569395305987292987875`60.*^42*y^40 - 1.8159464678858012024639768201166\
86973578179475448696960108365557282906146944673334`60.*^43*y^41 + 
    2.60128978557816760729203331911858100302846781114016135326699735267641128\
95654079589`60.*^44*y^42 - 3.736203382200278509009804284714273035416552856268\
16212565251297044575270858907903588`60.*^45*y^43 + 
    5.37989532327755448352703965140411313890822456056435882825291809357220731\
605169363191`60.*^46*y^44 - 7.76547333346764887915658460069571950563999604828\
08700974016354489333209639043821246908`60.*^47*y^45 + 
    1.12348044917910741376310109593165685318218998661358706471583639504651495\
0366479571296742`60.*^49*y^46 - 1.6290049725825486707417732702253425230192875\
147876483039113343569646785241817124600949285`60.*^50*y^47 + 
    2.3669947428307670557281088600529390152395419287869653244131489753232501`\
60.*^51*y^48 - 
    3.44628728771702583464968209526193477950407184478226751228312623783828145`\
60.*^52*y^49 + 
    5.02746059967832447220686513739110810551250044316252607888578666735659072\
1`60.*^53*y^50 - 
    7.34775733578279781934718961009682263064649287541233124611003637885299842\
74`60.*^54*y^51 + 
    1.07581554671184896963454854562124632730223851339506093975662179840080153\
5116`60.*^56*y^52 - 1.5778566015339819534847103767291575286808357685917643289\
186581648989804885109`60.*^57*y^53 + 2.31801105100220536710066218187536055371\
942435079936815183218269057961891905555`60.*^58*y^54 - 
    3.41078920200584006715934580385817270589254810664370036518813500226973645\
1832079`60.*^59*y^55 + 5.0264375938869611719296740604104146174576549768649207\
651863219827560785450266288`60.*^60*y^56 - 7.41835742585100038409829582552986\
671567361254099527870477336817369295333641963683`60.*^61*y^57 + 
    1.09641391765551986141903224493969458000431952658867203754826701353122869\
97881103622`60.*^63*y^58 - 1.622703303206123879583219134631460775742293466583\
34436453576902984847402180896624916`60.*^64*y^59 + 
    2.40481166883143090530355400283117219089483085853152176795388618803986336\
1488801206524`60.*^65*y^60 - 3.5684613450680147681099998889256973028498177138\
485798244766081588875329887052625567429`60.*^66*y^61 + 
    5.30176491881187020988716169194710589425460916321540462186180257301910300\
27246479091701`60.*^67*y^62 - 
    7.88645719456011071918868469275179450308842742055035407627588035150139375`\
60.*^68*y^63 + 
    1.1744884689271350734774066020331508156583407257560714465896326377798191`\
60.*^70*y^64 - 
    1.75107596588751982910802113175580102817309977971187715590685362890293113`\
60.*^71*y^65 + 
    2.61357808541018085317798641141114255324572499527198286709195545643102389\
2`60.*^72*y^66 - 
    3.90504254397196183991751881345856885255229645387822668155962204070065462\
09`60.*^73*y^67 + 
    5.84066158643390148247556925773547655167084133641159862585780982186967715\
501`60.*^74*y^68 - 
    8.74442188512904497401436173586881113875508383967523805304731090508601000\
3158`60.*^75*y^69 + 1.3104496098869718554581564907479224094912365607970733859\
3020267898778273913196`60.*^77*y^70 - 1.9657018105689958529136483690708303304\
49956252525509683440426452675723368976977`60.*^78*y^71 + 
    2.95128721055904540327952420571773717784213771042700673453495499182848616\
0558497`60.*^79*y^72 - 4.4349707843096910490704324025176471722921064410301890\
503020532983849978355137981`60.*^80*y^73 + 6.67029253890038939552242784544433\
654848670658243014570655315203588523059183195783`60.*^81*y^74 - 
    1.00406919767626678410616368420875867013708546458981374298740029648581919\
738766911829`60.*^83*y^75 + 1.51264590821092867510041495591407193882055065439\
3319833166710682801407206813381579974`60.*^84*y^76 - 
    2.28063818863030024854227364690632333452553742012609739196701537183372234\
5843062555191`60.*^85*y^77 + 3.4412162958154161968674663136418442205525442830\
543964495620934081897779657746161891695`60.*^86*y^78 - 
    5.19631347548759481442378907615483298217403775869116696849170903360289374\
8900162812206687`60.*^87*y^79 + 7.8523232345388340774364228134079890805976116\
993582630318858633692981322625380163468132352`60.*^88*y^80 - 
    1.18744205038796063541798501838769995857551234394355714755189574977503596`\
60.*^90*y^81 + 
    1.79692679207753619434193620952156177072994282627066923247092679420821221\
7`60.*^91*y^82 - 
    2.72110065142735468103393550407181549750713312931979448250851143521875527\
86`60.*^92*y^83 + 
    4.12332835049065187867508808125560795443565705514785309048090630089704059\
511`60.*^93*y^84 - 
    6.25220791400340721676815352109507216688834707927636635822043637984493511\
1337`60.*^94*y^85 + 9.4862466664578356961444826905964235248934728060848357921\
712576087766803522174`60.*^95*y^86 - 1.44020558165914554978783130162833085185\
3419235721194762167091757578357234935779`60.*^97*y^87 + 
    2.18784942872258280234326557545552655173678864986590551337854390773123740\
08550644`60.*^98*y^88 - 3.325578737667624680599406170950748341001611628475673\
18008531443797167958558888892`60.*^99*y^89 + 5.057875198331414739969553590467\
801951469555758419424128134048378384484031181874462`60.*^100*y^90 - 
    7.69687531091875415032818881223783707259055555071371758027225069653490057\
64412806855`60.*^101*y^91 + 1.17192776858709264056568689717304749588158831570\
7422523114952641803467224445635452052`60.*^103*y^92 - 
    1.78534459047453979535108044206460972734875516538728790670617561551969627\
74519868860418`60.*^104*y^93 + 2.72127858182341171957255079594426868096734974\
624139625855533220796540126617707589138169`60.*^105*y^94 - 
    4.15000665451496430371414089692730379513989752098293453004019624189402099\
4846607245500769`60.*^106*y^95 + 6.332054876892774146892131799704765583482421\
9072728719677743683653617588039647245615985301`60.*^107*y^96 - 
    9.666205695527323448606716360498965286110700355976948171179419903747474`6\
0.*^108*y^97 + 
    1.47631292555643746928541627918342883173227741400518247865165041370015406`\
60.*^110*y^98 - 
    2.25583596765903216393331381404759618201338492871343476718086669542242412\
7`60.*^111*y^99 + 
    3.44857064148015856820716333021270317451487343297159855952962766366199457\
76`60.*^112*y^100 - 
    5.27435293466279522156109840812786417875206017520656826168589387483741557\
935`60.*^113*y^101 + 
    8.07037576226627386596759747491083880419286603160454559856270204625960746\
5188`60.*^114*y^102 - 1.23540401053423441254605170165941461113223251309900823\
922667213531963224636301`60.*^116*y^103 + 1.891956839044658366346365991576571\
748418691657927456036949052068971505037283201`60.*^117*y^104 - 
    2.89865683061547062415154378178544744152493248317913267153709066967855818\
06213464`60.*^118*y^105 + 4.4428559995766522088657028329384585605440146402778\
6411883038238209776372575646694`60.*^119*y^106 - 6.81246249574511060890288657\
4345353156081410115630205850230437592350227029276293468`60.*^120*y^107 + 
    1.04500689464709850382365572897157544905608944140419472812005512640843595\
441955782836`60.*^122*y^108 - 1.603629790176677198013978848540392111552391266\
412865769227355367503759600612887812619`60.*^123*y^109 + 
    2.46181762145945981192533483493041361813896507010515002060018553998455236\
94304354904083`60.*^124*y^110 - 3.7806928493125690042086421480358656635387491\
7879891382154696492643363687595893960727652`60.*^125*y^111 + 
    5.80828229552826732891141592699943921026423307359025896049089774022652034\
1841797337687517`60.*^126*y^112 - 
    8.926515354645959111253221590760168954946892727839278637504307865168666`6\
0.*^127*y^113 + 
    1.37237031132628122057352921053049778476101207561916755035979809225186743`\
60.*^129*y^114 - 
    2.11063463660577649309998541027923009778896867494019380998651939015852532\
6`60.*^130*y^115 + 
    3.24716635448556193356239748069138556007979388741290073944484832115288897\
12`60.*^131*y^116 - 
    4.99738902078947526574697337881247202952856100017938282533723718565224107\
646`60.*^132*y^117 + 
    7.69354323404193295416087548862045479579023794770796920616952041615574428\
9838`60.*^133*y^118 - 1.18481843162133269486251953170545978604920993488868486\
830996942570141179611835`60.*^135*y^119 + 1.825227366768424260505547343996918\
022219669004142467283400207727137487417353655`60.*^136*y^120 - 
    2.81267513282453581104588404830908493195980913133909634502180280057488831\
78779574`60.*^137*y^121 + 4.3356810824656159628415228041519745512843762821423\
5718380182756409097062219232429`60.*^138*y^122 - 6.68540956586249929917398351\
7263576520535447077364570107344464121293644884525419144`60.*^139*y^123 + 
    1.03116810968107892948418569823665578966339731712624473982648540221519220\
222965221168`60.*^141*y^124 - 1.590961169631987727996710340767322828951841673\
338523311199798414476679008446178360752`60.*^142*y^125 + 
    2.45536620958275462825406372506486080870229647630226462948063583485632504\
3374118476094`60.*^143*y^126 - 3.79050910079430705043771661913685197609332229\
335113837932636739149656247498113855602329`60.*^144*y^127 + 
    5.85330857750566474996360423502647844213013273269253187821964463340428864\
208430359017807`60.*^145*y^128 - 
    9.041198070423680981818128019503123565058345636046894025639981874358133`6\
0.*^146*y^129 + 
    1.39691300003159702953199869395920206301115714991181035769470670292922716`\
60.*^148*y^130 - 
    2.15888601988345906188055126129998063051721100425745080369122632108098767\
6`60.*^149*y^131 + 
    3.33737692299492885145972423738329077446589984625539419723656929808616097\
89`60.*^150*y^132 - 
    5.16052924447462403777419835582792168567508412403422297477277999370319822\
931`60.*^151*y^133 + 
    7.98169188980928589275361252336285040064356016539456646162425873205856833\
5091`60.*^152*y^134 - 1.23482591110018314556494042581243454390412787545277927\
174690295056260426865757`60.*^154*y^135 + 1.910842684803482436823203181441158\
658706768739712127481369810381389025318739439`60.*^155*y^136 - 
    2.95767848022141881563571956951868304806546135781021217599439951508229336\
07641669`60.*^156*y^137 + 4.5791224089735242742070915359827451155351963211852\
0302509325188932461503749736761`60.*^157*y^138 - 7.09115993409360602070360539\
7798645735609014140117771782295635470480074891479331103`60.*^158*y^139 + 
    1.09838488456386193367973984032964392377234617797186997427392953305889710\
208052977906`60.*^160*y^140 - 1.701737585676146797785522350909361337761930982\
953583636057273872272805592990420544059`60.*^161*y^141 + 
    2.63712052069941626996582224231443129342920895444261620500411253713807514\
37177616933641`60.*^162*y^142 - 4.0875709788447249231725851398676137124656224\
5855354912034000036569026726786319461527596`60.*^163*y^143 + 
    6.33719695753812786702946072505453301095243850398388893371339829589275773\
1990599499684612`60.*^164*y^144 - 9.82707630326709616400585018074324037588938\
24856562526332297891985817948730104670870044673`60.*^165*y^145 + 
    1.5242119437916340099960977011806937814764148739761677636318574592992848`\
60.*^167*y^146 - 
    2.36460722852350753084258900613027624186935214935192287953692100400781856`\
60.*^168*y^147 + 
    3.66913780167613848916808447074637307965093161384513970603752553345683178\
9`60.*^169*y^148 - 
    5.69454662833892224264690612313750023418957880981662470957533466834581839\
42`60.*^170*y^149 + 
    8.83981533389454932411678932663856126423102815124559834709043745300127117\
777`60.*^171*y^150 - 1.372508215302869488492804157614558809836241542828984035\
7537335712707869635648`60.*^173*y^151 + 2.13144077439220421721797725522949528\
304759960423154307323019275207345344585029`60.*^174*y^152 - 
    3.31067845288980029094593527279719585159737792556783717412894072974963595\
4427542`60.*^175*y^153 + 5.14333760691436115277062154542051178508899424653564\
9315661784030512159633667441`60.*^176*y^154 - 7.99201448833825314705616015112\
23567362082414917577134581238483695403103801893428`60.*^177*y^155 + 
    1.24208014000505633097530473392438601509819231339834264908672414250439139\
14630529553`60.*^179*y^156 - 1.9307411069437076922204824338133466322699338974\
7291963994783556916432749080597366498`60.*^180*y^157 + 
    3.00177754180177649817946023379068470667948681645604771940606195542216475\
4017310484647`60.*^181*y^158 - 4.66779726911542192924349126326885105910459041\
58266049319581429639275459269840940702916`60.*^182*y^159 + 
    7.25978053460335880548183846903724387444159145056146914923847264691260725\
300082578250982`60.*^183*y^160 - 1.129307068340314604054024862269720282595952\
3932239527765466456426005572392867092805067076`60.*^185*y^161 + 
    1.75701993863297668946577726468492851730341677751903881093868788947762`60.\
*^186*y^162 - 
    2.73411313644590053272829618224628885518559562149760235465298827518463573`\
60.*^187*y^163 + 
    4.25530307935844496651998552072440036856018592647445349603800877929544751\
2`60.*^188*y^164 - 
    6.62396198921089737475049447291213799165954221253690115864490477904180001\
19`60.*^189*y^165 + 
    1.03128236945277008794482373382388559988943224388632627272432240436724591\
7952`60.*^191*y^166 - 1.60586454018398908072972488799509367435888525525050608\
76049784540067320496234`60.*^192*y^167 + 2.5009840308356034915789932170820300\
5552207152478250055934514216496782509086726`60.*^193*y^168 - 
    3.89567556459753071467621429754590525222344059569588299837420741268532686\
7346774`60.*^194*y^169 + 6.06909126160827325734721620088949664181018625771027\
44891294171115472675586742721`60.*^195*y^170 - 9.4565509273192140180972919035\
8112061107374197718179586568222622100550208545569582`60.*^196*y^171 + 
    1.47370065056109964715079632105336420501395355066074540344322857610103922\
74690872858`60.*^198*y^172 - 2.2969546006280966326596552877193040784098921368\
8360571874865476729330646610466324968`60.*^199*y^173 + 
    3.58064613362417853761566913086733732391859080007227167955003401737641807\
1682735545848`60.*^200*y^174 - 5.58258689112043012169999286803793860122631673\
48940451795641512803254355607068345230877`60.*^201*y^175 + 
    8.70510335840639182969350604677663621650889120714281510779850502741472767\
427990675327933`60.*^202*y^176 - 1.357613013038485215679719229105638405218622\
0185764966601208812962417379568709718979117165`60.*^204*y^177 + 
    2.1175854873984091415714815021205057396471152896640563425825808450553148`\
60.*^205*y^178 - 
    3.30345278151029497974185515360162159585391837240106659897396145228930063`\
60.*^206*y^179 + 
    5.15414640943644493550067393094949772801995907100989386708332801740263143\
9`60.*^207*y^180 - 
    8.04278038555090912770191116209699477220063359297673511302815053769960568\
25`60.*^208*y^181 + 
    1.25520831591089883991991988008306371542071943788651012273043742256257913\
0506`60.*^210*y^182 - 1.95922756496588162345892895178966511986452301119828415\
02012205762805497229579`60.*^211*y^183 + 3.0585302680582704856239933945149978\
2027001842270660719738132476302371243547341`60.*^212*y^184 - 
    4.77528029650965105101698943649763326356363775303547254531205805206981192\
4831991`60.*^213*y^185 + 7.45662856177863336882020297738752891975331308808103\
7168840622478390429664003124`60.*^214*y^186 - 1.16450963792505650645628513826\
4143399314526699859811072980442046583647072335499581`60.*^216*y^187 + 
    1.81886300847593747599003292853034828757203652930033171340742599621989822\
85320121046`60.*^217*y^188 - 2.8412707447910289232073467760542523446957149664\
1352633447522077818694320142961780023`60.*^218*y^189 + 
    4.43895133894679959023962906519487608216946507377995655703766161798900155\
5947626691303`60.*^219*y^190 - 6.93589808378407394421272942275897254281026506\
44931304799061272353355100084865223622626`60.*^220*y^191 + 
    1.08387451268542165261915379900656926225516132883181052566461169845775192\
6895145687285707`60.*^222*y^192 - 1.69398173786283250519347579853059708790948\
95252068136758354657992973484635385191295500558`60.*^223*y^193 + 
    2.6478373803562320029629620815515760342172485157602016103744182564036713`\
60.*^224*y^194 - 
    4.13929341782687144500491823212589744285775174155154318531676804185581186`\
60.*^225*y^195 + 
    6.47161836145651618570598941168080739182420738449295584145273352812127221\
9`60.*^226*y^196 - 
    1.01193085158886339785325590341797403556909639970846121155370680657847972\
323`60.*^228*y^197 + 
    1.58248465226457137989335393699503615593138940329566309949261779664683866\
0107`60.*^229*y^198 - 
    2.47501818988416143348912082178821162076869356438969522490549077199871172\
385`60.*^230*y^199 + 3.871390647731321140301099897759960447771948969903103632\
21584584502301723889044`60.*^231*y^200) + 
  ls^2*(-4407.683912636407868863061238749917714078512585338768711088680949322\
50812146901616`60. - 161.7335800072420361876485444988013408748471003762333703\
2146057475227865315716333`60./y - 3790.98335403767019091646821019745090233423\
042579715898018211793518822651276109621`60.*y + 16050.42801129432906402263407\
33316292299275724434870691871023893954771956499600639`60.*y^2 + 
    3676.82775325549740862626554196183656463245173195706995803364033464520950\
843386176`60.*y^3 + 144293.74848364623740144380889153072554368719257485618307\
789542722781194274116820017`60.*y^4 + 26817.957286301738724316277216783480089\
8812929498960863136185952637312683954940055`60.*y^5 + 
    2.94245294747889711062208294969409578976517485982288920286267840411675652\
562876539311`60.*^6*y^6 - 4.5084956253338332229827565903737648508613771620999\
8540166765117615438197519775612895`60.*^6*y^7 + 8.990586301567700891330933980\
285362905320716320832018638749778384445520572283184153761`60.*^7*y^8 - 
    4.88753581616980359657800103799472759346569177784275699250504803138284411\
76225336971933`60.*^8*y^9 + 5.47644772576184503870278695285152625044083127632\
258194464779719508925221924888569483445`60.*^9*y^10 - 
    4.96117145883035800852669592791335429007671780010942987395912221312931083\
3335364740893348`60.*^10*y^11 + 5.3161252242392457130804503795085799078552058\
098748759459140062522193225306552023942040503`60.*^11*y^12 - 
    5.6920853823194399594767659557268281082570108535232422735912282721460675`\
60.*^12*y^13 + 
    6.40375339829727147434209093723472708505312241505740313485270478816618111`\
60.*^13*y^14 - 
    7.36894188047627543896516223604074281323169979408953118914074017806400118\
6`60.*^14*y^15 + 
    8.69705697289947571439325662168536947898040081572421281693802157607638182\
9`60.*^15*y^16 - 
    1.04670408892705287476523865691935604341823999447851761019414640260084623\
0027`60.*^17*y^17 + 1.2821741549997408139926852584680812143773968041248049726\
036628363311842465194`60.*^18*y^18 - 1.59482981205671100013246950895562587723\
341681605714396660807944635546145957718`60.*^19*y^19 + 
    2.01098109532016049275243008946343150609147962767931142701779844778713604\
1779115`60.*^20*y^20 - 2.5668054578033488157192418750697471378649459587720888\
994954005898375810725279338`60.*^21*y^21 + 3.31241847360799449521313777961765\
265839648637125308913600679985846027248141058295`60.*^22*y^22 - 
    4.31731606767874874447495460241627405337331501846420476304220246736114843\
8575013183`60.*^23*y^23 + 5.6782096110561718346001582302828667523666533379991\
522113964523141549283840753160883`60.*^24*y^24 - 7.53010515614067525599955843\
609206463939267089626657057128346910007667664484632725025`60.*^25*y^25 + 
    1.00620882154369574144036198701941176511596600544846959182057174750269963\
30505963188031`60.*^27*y^26 - 1.353983453492519021556828141708770991242937793\
30245703334126695329868838926171161484457`60.*^28*y^27 + 
    1.83378011575327137426124567994810542636826859485031965697980853804987525\
2706938399333954`60.*^29*y^28 - 2.4985363769692983584382943958766536340309910\
576751503402676430529071372057479734745890816`60.*^30*y^29 + 
    3.423309459272405162015521966315809766242141000287453176417527023721043`6\
0.*^31*y^30 - 
    4.714818246238356910635785916620200754883785509894853318345873323782373`6\
0.*^32*y^31 + 
    6.52521026856192999766001591354377182125184855289656117498791980058082783`\
60.*^33*y^32 - 
    9.07196544180998958498752288015156187443179169300596977015370930190392031\
8`60.*^34*y^33 + 
    1.26667295898162992105238540429627944609972477303436733387850263049197325\
811`60.*^36*y^34 - 
    1.77571648159593134675628891982528860142786912987786389586812409442090185\
5869`60.*^37*y^35 + 2.4987806674303549737151640889210697274182367377703586759\
401514325084887132323`60.*^38*y^36 - 3.52887202223520590741933851139940589204\
005180809363077843888672223362443841281`60.*^39*y^37 + 
    5.00048789586812187646491881969896180998770465344056394053465150790573522\
8289273`60.*^40*y^38 - 7.1085291465514589085919298438496336957206092153547398\
080088586397415503167664436`60.*^41*y^39 + 1.01359920025070410510470863240755\
8697762232025820416253671625277329204088509688998`60.*^43*y^40 - 
    1.44945786440231343704602098645872388286641634781667040247831684679245439\
60785176319`60.*^44*y^41 + 2.078434468670099324267663915776796023206145156419\
64491595202574734117581713160990541`60.*^45*y^42 - 
    2.98814376373881420546044212155554343038484201597228470590648581902504134\
9952030057132`60.*^46*y^43 + 4.3067341597051971501617805848248640493407010295\
312899900944005365501254550642439405454`60.*^47*y^44 - 
    6.22195291775132487804715853203518139615192866902235900865802973768945119\
983710672878229`60.*^48*y^45 + 9.00930771523870205426706061112101265710435320\
4364022211970003267131961127538175571061174`60.*^49*y^46 - 
    1.3073719220916400927639346705723535914499355540308586876730753945840824`\
60.*^51*y^47 + 
    1.90112060658314105523989854955487781295985764056696025435618386199086998`\
60.*^52*y^48 - 
    2.77003494274541617673191107815694320705219455047128727828734981014501115`\
60.*^53*y^49 + 
    4.04380765172316791079273942624445634261608841784382130096022622724236179\
22`60.*^54*y^50 - 
    5.91414722478562508965814911293983403023559763163446782499238282242317201\
686`60.*^55*y^51 + 
    8.66480661484693477846907609413125447606870071460464592426021318801849004\
7746`60.*^56*y^52 - 1.2716313705129264112467687314199733169225640079864390483\
4619492813264634702323`60.*^58*y^53 + 1.8692672563866070967875137193730460447\
21472586735379782607933452444457939692318`60.*^59*y^54 - 
    2.75209303935325509435912381973006631506789146683093828939971594778764130\
8003526`60.*^60*y^55 + 4.0579954140388887378595822797192426695281787470475108\
1534291127653587496649078654`60.*^61*y^56 - 5.9922956340618555009503070948382\
9904463153919001209098991778285993530902371413616`60.*^62*y^57 + 
    8.86106461391185424070861563621013187246507980960127849523926019437489688\
92561401696`60.*^63*y^58 - 1.312104650343471046678876351798134218909741577887\
861592655904712586660756282725085801`60.*^65*y^59 + 
    1.94545382700505883578875580549601842469196596089674643297716796306506917\
36501917668308`60.*^66*y^60 - 2.888179948576538211988191406126259854805786229\
28729566822509203586877986825887554317973`60.*^67*y^61 + 
    4.29299477742571766887252587141597683979792219311450503788868783389374649\
2185582778115835`60.*^68*y^62 - 
    6.3886936375261385481239736666769507506738246852214475719127718259578105`\
60.*^69*y^63 + 
    9.5183786273187069970899095963388260383705140831599502560455864919596998`\
60.*^70*y^64 - 
    1.41970297295909471394308829568073254289336564078649793493646137893741794\
4`60.*^72*y^65 + 
    2.11982846942763847343858118812586020838893574216051969938962245555594913\
3`60.*^73*y^66 - 
    3.16853458739310500176587003551857452439132425574067157144442582178818172\
192`60.*^74*y^67 + 
    4.74085981993829633382600597971831726562318179963202808098444350037335964\
9101`60.*^75*y^68 - 7.1004150016567906927741429198137635150719234518860633381\
195901297380040180282`60.*^76*y^69 + 1.06445155400095144443541643837023280731\
6485962256063582346862950408162660302675`60.*^78*y^70 - 
    1.59724574763885518150470676166103952143801578848227720071737638649318072\
72239007`60.*^79*y^71 + 2.398887493341789866480252193328471921100704695368298\
25182679730652344316177962959`60.*^80*y^72 - 3.606030705233552784720115562145\
058207009864155556501891172332776299368902422307434`60.*^81*y^73 + 
    5.42525193506556501605844899180125648347441727939211021103180318325486688\
31468826527`60.*^82*y^74 - 8.169045673225329611810733607643578061992789529423\
47971159441976287658395609486861158`60.*^83*y^75 + 
    1.23104530589180935522699626263271013051139182366177746600591149228525826\
86748104551399`60.*^85*y^76 - 1.856601951523484149860414309990772047138820332\
66397683047894552971130008471981725349096`60.*^86*y^77 + 
    2.80218457713343895643412352244008877904712517313188761388043464471004175\
304973042075686`60.*^87*y^78 - 4.23252275552553737016998751671006928895109135\
63507054039386580836749457275890299192737792`60.*^88*y^79 + 
    6.3976175562962815051244990373025445964881592657413841616469702187499011`\
60.*^89*y^80 - 
    9.67711157658771516459058339760041818368778664950596557544858579319978886`\
60.*^90*y^81 + 
    1.46478575090030037296491728667325720041202883293095376157056042766645763\
8`60.*^92*y^82 - 
    2.21868686277598481824466080843783058786556995208894975292991880744465442\
682`60.*^93*y^83 + 
    3.36282596663304852063022126802195832689838303238542754867224172175739886\
865`60.*^94*y^84 - 5.10026132047938763737223478300314431889493183751965825890\
51134562474640680203`60.*^95*y^85 + 7.740224228765714358036376191458439547762\
26902102885206316981386972972992369731`60.*^96*y^86 - 
    1.17538835605546479452974746095115455522241435448807749705427717439461342\
86241261`60.*^98*y^87 + 1.785952173386844955355141658068642421888154057350275\
02361329458086258346785821488`60.*^99*y^88 - 2.715269508897735722247279224326\
545409292625833308954073930688136221239562571668077`60.*^100*y^89 + 
    4.13052273831416105150560251390310678189326779955720678318551860797052821\
38663875087`60.*^101*y^90 - 6.28695740175879341987473960717746656809521670086\
823479674556105528396744646508900918`60.*^102*y^91 + 
    9.57445574281537637447784511001479877533643510008991002761112287032104552\
3765452359894`60.*^103*y^92 - 1.458883385632786920288210899438978936006928882\
4257755919476889284984893197960797628193`60.*^105*y^93 + 
    2.22410331879997513691445110240779550798407050224736694875238451344345554\
5299941836348011`60.*^106*y^94 - 3.392441664150774215008135673208112983980855\
2378122932753953871014628094164011641301106688`60.*^107*y^95 + 
    5.177119326706795048974332724380914757592676323538953785513995313643664`6\
0.*^108*y^96 - 
    7.9045612902838095753116206669004035776400204378506525583568189526230556`\
60.*^109*y^97 + 
    1.20747117017673229904738386356093378310173186420083770990781198607276252\
1`60.*^111*y^98 - 
    1.84535914121819902454828577876220235425507257973026010747013698541175535\
01`60.*^112*y^99 + 
    2.82153875486076924507636935495470942769524338785664472569955194857751254\
732`60.*^113*y^100 - 
    4.31606632966746048697210267138107228309009698890155803573220334282553192\
4036`60.*^114*y^101 + 6.60515895398883879461918048836496684664216122348067236\
02884579991269561727714`60.*^115*y^102 - 1.0112714004129400733496563795082304\
08862774886376984261635981474457161853439151`60.*^117*y^103 + 
    1.54895140162719814785114710834797339466983310961597170173306574420473028\
92415726`60.*^118*y^104 - 2.3735036613581821943704564989648892501446427373306\
1101728296373617284227614138368`60.*^119*y^105 + 3.63848510568398540819859799\
9648617341900415051695992321274070033888659669112206345`60.*^120*y^106 - 
    5.57990121816892345802576231218389511052026149870484094400272855257160951\
7308919342`60.*^121*y^107 + 8.56060306263882671459466320336079022601445011455\
841270526437243135571406397724823893`60.*^122*y^108 - 
    1.31386567795356446026076317166105548412777552638244341331653926292808099\
96294741999585`60.*^124*y^109 + 2.0172663235757617761459077262191597432678833\
5540757451498419662886750816432096545267086`60.*^125*y^110 - 
    3.09840483618674090385421428473375972837387377928625162323440033044986629\
7450086109534739`60.*^126*y^111 + 
    4.760721858572958012019328649003468348971424800169379799483121091534099`6\
0.*^127*y^112 - 
    7.3175269221578763897222562263923140935165585592874508526085380315413636`\
60.*^128*y^113 + 
    1.12514876280270917803023734465364401141473701687788704977656576446562340\
3`60.*^130*y^114 - 
    1.73064089173820634289795905344147329656816110303114544624470524727301511\
07`60.*^131*y^115 + 
    2.66288701337975493441835205702193119755509486424412826590236470780157171\
121`60.*^132*y^116 - 
    4.09868667034843690975432041703735129064928205769052611141505840027266998\
9333`60.*^133*y^117 + 6.31074166532619670858848320470645995212018956099626163\
11042083084338047246841`60.*^134*y^118 - 9.7198005766158666271351791098559362\
8108847761347228504465393858719119978623697`60.*^135*y^119 + 
    1.49752197063194937073009007762706717392868393455546906852798705372441242\
7744665`60.*^137*y^120 - 2.30794594907357624418034793423615513938797750370396\
29163989047275706259882851998`60.*^138*y^121 + 3.5580528187565325530249991334\
50494512874632454049067414619838140298843244120259065`60.*^139*y^122 - 
    5.48695342212783820837270629851239898538879037700298642520360744573655398\
90264255928`60.*^140*y^123 + 8.4640873115404994300196730398375601318685424603\
484163583746629404044141977490287369`60.*^141*y^124 - 
    1.30604120530454375228016330301057047175308609477424228493932539047221500\
42404358422397`60.*^143*y^125 + 2.0158557960838865892343864870094027954907314\
0421230851714378160967334974078698819488658`60.*^144*y^126 - 
    3.11233177326967483978675534741103675722420832138128672135852255057187955\
4661869187426272`60.*^145*y^127 + 4.80655818573861390454035138813043312025755\
35207605225722771142189156975022240499364987874`60.*^146*y^128 - 
    7.4251034897536455019952851701599599583059734262972291860242216496967828`\
60.*^147*y^129 + 
    1.14733158259257426523915122302013702034825153481943347502868982474578339\
5`60.*^149*y^130 - 
    1.77333873310293717142300344646218833696088598261611264564703456370735871\
67`60.*^150*y^131 + 
    2.74163092811479869698174915874098946091736311540547380667284696932392108\
231`60.*^151*y^132 - 
    4.23973865037952086138708761607167880734168175021482284696004972283523215\
381`60.*^152*y^133 + 6.558134078709848405934347405347658401350559733026822747\
6970875710962812205544`60.*^153*y^134 - 1.01468431899185646998090114045736991\
6120969640584569862473829748124651637013746`60.*^155*y^135 + 
    1.57032461332239729145831385918843177779631523161194291727752180451379019\
50083242`60.*^156*y^136 - 2.4308276845843768663027792331963831528579241291352\
509785774773330229551456855269`60.*^157*y^137 + 3.763774596053728466413695852\
992044069782075265186152777673986111559943469896287081`60.*^158*y^138 - 
    5.82902905032433157648648817694339259092659061681936721904451632181582343\
23956421748`60.*^159*y^139 + 9.0296419458533199953111718746330225138927628477\
0519384262204541261784906062993845589`60.*^160*y^140 - 
    1.39908816852551804074660253742668198983451077987557938844660931737448758\
65296136777164`60.*^162*y^141 + 2.1682954681657952002810635880167537920434886\
8903997281124477183065192487200737819820535`60.*^163*y^142 - 
    3.36116066851961676553220989424031636936943821342636243091359232093976410\
5156118533110561`60.*^164*y^143 + 5.21142094911667235163538626418784930224942\
23401021199556166359757730702264424540711780228`60.*^165*y^144 - 
    8.081980034484003033542192668089199991998436952387970557187018112311326`6\
0.*^166*y^145 + 
    1.25363994982466088684177517952214199039264452225890785324381510028579096`\
60.*^168*y^146 - 
    1.94500188129446321496185086538032457213616339696890478825715018160022493\
2`60.*^169*y^147 + 
    3.01827027954301244408434762822013924371741533946631288489538592640154369\
76`60.*^170*y^148 - 
    4.68474439727014675365724358348816304592784830407875545760694840150292956\
97`60.*^171*y^149 + 
    7.27280833243332520644871642927258073120960738587156894255634790910357362\
8984`60.*^172*y^150 - 1.12929049811011588765181836695266642181642499334320740\
693082349679921639449204`60.*^174*y^151 + 1.753861682732778034011870192610441\
445646889522454431022829601869654174114361659`60.*^175*y^152 - 
    2.72439458063362022325224629908293904718970055576229035952168784757622464\
56710022`60.*^176*y^153 + 4.2328079738471095122174798041888579636250860543975\
8275664360142617368554339076776`60.*^177*y^154 - 6.57763738767117738961767113\
8854228951852735361602673170666775937868438696434020531`60.*^178*y^155 + 
    1.02233451669526983078873075464497792176920114710258782382363806400179272\
652481214033`60.*^180*y^156 - 1.589266786419910678108611244098735827927707619\
714242118967813206628979853687361543945`60.*^181*y^157 + 
    2.47104270361478549118555570270770175642008182256716659703830498440820598\
53859721814758`60.*^182*y^158 - 3.8427519058930787370249103314046265750543377\
1591286344005905333974263563365032607957205`60.*^183*y^159 + 
    5.97698417718645436297125882524539118596439479518230295952696381566808532\
6403324859430366`60.*^184*y^160 - 
    9.298193055380684291652037133521925343158244787996472791583508980797277`6\
0.*^185*y^161 + 
    1.4467408798025636028713255586215837560169584024611441538316860635721397`\
60.*^187*y^162 - 
    2.25142639986802021001524275183700378247666094522122356304072059407738633\
9`60.*^188*y^163 + 
    3.50427874666854181341132101981088507592238148193846361820893321247121874\
68`60.*^189*y^164 - 
    5.45522319481906715079454394485064496327518735867601334759400471483518087\
083`60.*^190*y^165 + 
    8.49373110638720514428646115681665910901393822217907153405333866905414096\
4393`60.*^191*y^166 - 1.32268286844613065679745032211699572074348066157552449\
998764424265872436605835`60.*^193*y^167 + 2.060076428568562398583498298257126\
542527701243498700524820448377088501567822413`60.*^194*y^168 - 
    3.20907955606561062968032360309432318778916219154449716701991377229258922\
82169953`60.*^195*y^169 + 4.9997277754337784510878396531736372001429645392938\
6095789039913817883204580192929`60.*^196*y^170 - 7.79076580183579584262441652\
4083093005435677927764098877889767103552211750305778154`60.*^197*y^171 + 
    1.21417437216491639848104715504013423904004620863267411647462149537265004\
549664541436`60.*^199*y^172 - 1.892554159156018113809999563103313415604271336\
738960984113566844596929058553396022692`60.*^200*y^173 + 
    2.95040168001380274922832603582519022454609248959307015860133418569989072\
71195577742847`60.*^201*y^174 - 4.6002220886868609554636263738869885687342003\
223128475912147043698976052818148444823789`60.*^202*y^175 + 
    7.17365576977322226780303696181394311915706263670674882202147056621250150\
4568007034466874`60.*^203*y^176 - 
    1.1188339114060425232547281838014246113401156541604753929600267369385673`\
60.*^205*y^177 + 
    1.74523272496149576636083504172838820957448911566594928466229179652079556`\
60.*^206*y^178 - 
    2.72272017690180288893351717802114094991329403260230254788900459453823959`\
60.*^207*y^179 + 
    4.24828765162059147832498567169563278154527703745148888381679999246576390\
12`60.*^208*y^180 - 
    6.62957035838953060985819117128017481815837498368148918804130387057952989\
881`60.*^209*y^181 + 1.034705476223429853746306199210438138518408382905818168\
4828897715874534256176`60.*^211*y^182 - 1.61512949451639174437610942945711362\
140902528012158142211775911374342010877093`60.*^212*y^183 + 
    2.52148586703102091654267071832889851604747289527438241051165399044973599\
9477288`60.*^213*y^184 - 3.93698429065817963904361952953152244568508666666498\
21647904830499732465937106245`60.*^214*y^185 + 6.1479192223988888348738559063\
0904828267783727862199466925345243033025322680583414`60.*^215*y^186 - 
    9.60172657545592416648456126478003232056291157191713669319540291932599236\
3811993306`60.*^216*y^187 + 1.49977676615863387998727933141297031644477207413\
114423861330545222491890684399687075`60.*^218*y^188 - 
    2.34293055767788518810847519242414420717451311245063484952150389702173679\
6219750111402`60.*^219*y^189 + 3.66055665870876559168530720304585275224213161\
11181110276755686097733681300110837779642`60.*^220*y^190 - 
    5.71990997483054652133273683394685196548855092709028301596562404647903631\
397516190278656`60.*^221*y^191 + 8.938919548276035826446152808319626893106634\
979613082313935428550804694617745330206674989`60.*^222*y^192 - 
    1.3971211869002452034123612250089808167624328755224226085896932086896514`\
60.*^224*y^193 + 
    2.18391530858602255412257392876828080570965324711710031600603049937191122`\
60.*^225*y^194 - 
    3.41420526542387623621938843667956192658959578045065283235489228453983502\
9`60.*^226*y^195 + 
    5.33820256904770529775559110420090149343077941016316985371972303133122699`\
60.*^227*y^196 - 
    8.34740592014122622782038921822278980368048049862612627646772423746284455\
084`60.*^228*y^197 + 1.305444938898713859815386473989228675066483150445723189\
8241230312281765436765`60.*^230*y^198 - 2.04181136691870731335108706721694418\
242405950775950686131364789308015719200491`60.*^231*y^199 + 
    3.19390655410293724078008157662573891231411883795775590099149037046198442\
9812077`60.*^232*y^200) + ls*(-17171.0279348004501281737048442313655824603208\
3873665046963810748810003549589565144`60. - 1730.0897961091063835621945880880\
8055973355637682839137444359556644490575301680562`60./y - 
    8936.31797558877992727821026819129023971896914210575134153111311946832851\
920847029`60.*y + 12222.93878158377928929176707317410464497993523022963324361\
18456274044590598856373`60.*y^2 - 59041.5983457032025938872900036607121620347\
6815899327023329735992182815052655411501`60.*y^3 - 
    405507.533878118092696540388356275903972027435885674819782066530392512975\
86143463797`60.*y^4 - 742198.000889065031575607739427990548991750712022276244\
60704060235368118420889003256`60.*y^5 - 7.23316209488779130470889536133652041\
79866410113255998021897368376266457104417957192`60.*^6*y^6 - 
    1.42490666385682285192774178967270117592857996820150035494036227908455364\
5681008681267`60.*^7*y^7 - 8.960525509308407339759025064965886385429702028896\
77222086700108617873544771312512562`60.*^7*y^8 - 5.45817041427178087786982489\
80342127213759530117034083796604097349235695979055247616567`60.*^8*y^9 + 
    1.98920070875550539452037119561402430363683128548275588391809201132463074\
415869952703963`60.*^9*y^10 - 4.766230366353582354515695413083571945214833386\
29706709140484243129636344798927222619511`60.*^10*y^11 + 
    4.72501622661690952687292630679352165336002356451216370064604187205638692\
70288277237137408`60.*^11*y^12 - 
    5.8863359688240766367977330992833144854144024498574219796390907987644463`\
60.*^12*y^13 + 
    6.80105167556999927838970311377265514333374660700166986842635234589460615`\
60.*^13*y^14 - 
    8.2091941150166488195805403756962981372791990893399225916423643739766992`\
60.*^14*y^15 + 
    9.96165961556277051013247347513241076327861783158988500975737510493713125\
35`60.*^15*y^16 - 
    1.23092605186798191037858831697331363762329347401387931355707082758459808\
0233`60.*^17*y^17 + 1.5399954025267729580065702125075700841479172199796475140\
389005876286271839751`60.*^18*y^18 - 1.95137185390257439569669566182039357874\
054460200988645138455790454229317714753`60.*^19*y^19 + 
    2.50031462108848969087276312289056752244887581579074284733539156450526459\
8910187`60.*^20*y^20 - 3.2368617009186667251832841018276076971583060320690216\
415685105738890285781601575`60.*^21*y^21 + 4.22984420064938512746157892688948\
608908745264342448625555822890368953435238737363`60.*^22*y^22 - 
    5.57526424416131668260986102513968998334858026799449037529070503521729882\
2826652816`60.*^23*y^23 + 7.4070672524113034391159475592046507176581972738550\
389171414965912540913252116123131`60.*^24*y^24 - 9.91292954877530646110264013\
656471821048360856040452715620924640729459665256878973996`60.*^25*y^25 + 
    1.33565911696183575033550844591576010163532818284365972200190640309228635\
02658310071506`60.*^27*y^26 - 1.810987081683799325524029136639741844652309783\
26611294007120951681742424987290253217413`60.*^28*y^27 + 
    2.46985243159818603329764689006850121056217982501029607888814872599153567\
5026410637689377`60.*^29*y^28 - 3.3868141476754657991715823086208791975840533\
7092669666236710296575989142441794482470912`60.*^30*y^29 + 
    4.667902144047165419876831019004048848193278722352700599040923555441306`6\
0.*^31*y^30 - 
    6.4643070990066867030102022837709621864753937262285587389834788442895886`\
60.*^32*y^31 + 
    8.99217416210277315220584093251690451811610329242441179034178526037048003`\
60.*^33*y^32 - 
    1.25612792235629223717270061330080787721581805386263858454721733654965650\
05`60.*^35*y^33 + 
    1.76166537698037824828647970111181072896097438887243233523785268748765079\
822`60.*^36*y^34 - 
    2.47991176948451688549985659355207675513923215709434637044667289510123315\
578`60.*^37*y^35 + 3.50334674551884223922774942497954503459252776378362923380\
16396552618887108072`60.*^38*y^36 - 4.965717816902221561872656217717373852616\
80970668879912472068510544512563021294`60.*^39*y^37 + 
    7.06085485512440124756816563400004850407028391329070933258485770259141307\
436249`60.*^40*y^38 - 1.00702191978755489120309131605070719765663163452127119\
126170723613926188215512257`60.*^42*y^39 + 1.44033061342473664076785535829499\
0216036590959777989886555004267003239146796362054`60.*^43*y^40 - 
    2.06569883295902346886535115853288268418380632259140199178515133530430599\
55001623922`60.*^44*y^41 + 2.970280901388118817582288891005155491471178493044\
75562027026686162840188287975987263`60.*^45*y^42 - 
    4.28155732312114052718722604602162006092526655360158806492099286106214348\
6896890581961`60.*^46*y^43 + 6.1863038816262115204088906554132575552137141693\
553673857339842507394499034120599767756`60.*^47*y^44 - 
    8.95861161634450504799276822808774887322420112281293141401578011750458357\
713465920755829`60.*^48*y^45 + 1.30013303870080759048734467791523381435561563\
43974845679590428386769481979359786016914313`60.*^50*y^46 - 
    1.8907444753503740119361777800294035842473072603611793480594869289604327`\
60.*^51*y^47 + 
    2.75510806864087943209533866608429262418812632180641533228828404211240604`\
60.*^52*y^48 - 
    4.02226096722721365277495834189492966670598499915038879127197159889035706`\
60.*^53*y^49 + 
    5.88294507521032992401409359069015374361894002679244794772851036240806985\
78`60.*^54*y^50 - 
    8.61948547819440283672791666500788383463925553351304171237489990082325316\
093`60.*^55*y^51 + 1.26502969474714196312771772975077863342131300057351632997\
85296497580353775538`60.*^57*y^52 - 1.859625092606262105680550418150422069446\
12936716681141913610423973869479265521`60.*^58*y^53 + 
    2.73797429219735939994485615035698047472639526451544202815998333816492651\
5016653`60.*^59*y^54 - 4.0372721600218575322127702731306617076886786536808089\
164809455773386736321039147`60.*^60*y^55 + 5.96180947133100562596158535260948\
438959390371395514261271890680243377615198773601`60.*^61*y^56 - 
    8.81612003294133160603018524464678530864551102196549738805942339389105228\
1575893708`60.*^62*y^57 + 1.3054652019316116241559672300725160777785688158555\
2850033341206626370989340007083362`60.*^64*y^58 - 1.9356268384027661102131053\
54152526756201765525986697786768438524604274739212281252489`60.*^65*y^59 + 
    2.87360860774769692432986230582379290633757501981430967095988347347098427\
85363727930266`60.*^66*y^60 - 4.271351205472124565907667081655025093562514840\
50115617334619609475814847485892297044225`60.*^67*y^61 + 
    6.35649250356004635243422273841203046628481332212917643606895310050830224\
690338229729461`60.*^68*y^62 - 
    9.470395209626833559881439939578371422331527772280812446397951594937521`6\
0.*^69*y^63 + 
    1.41254225968906703973917523770984179629650951211885301150254535678709944`\
60.*^71*y^64 - 
    2.10912718364273185021017000563686247747742091530920083957475954571230379\
4`60.*^72*y^65 + 
    3.15252051818319674532942555520146246310706396086613093848713067166471836\
72`60.*^73*y^66 - 
    4.71686448312276598039159411208831865967489849446903941044135138443954762\
45`60.*^74*y^67 + 
    7.06441632924642706781224685681863293454277752516134805217889878058070455\
8671`60.*^75*y^68 - 1.0590445427118653831522201452820824186412068346106929100\
8274360104829957636826`60.*^77*y^69 + 1.5891152453519823620058340985058714311\
6937008063320658769569760441728381861702`60.*^78*y^70 - 
    2.38664848287639322565027551882586663183093613190811129450794064447910417\
8976198`60.*^79*y^71 + 3.5875879901755675842668486895690126848182484219807916\
8527803497027998281939737698`60.*^80*y^72 - 5.3974333527647807356761326479117\
92517567330903664395164759599298366965044658138072`60.*^81*y^73 + 
    8.12704465936624090666764332063049750550400329412580993455482333569877916\
2722413213`60.*^82*y^74 - 1.2246980900921555927562527434088432748575844822752\
23270775276475870099216881655515264`60.*^84*y^75 + 
    1.84700152632258208237789280632454695166381629425295645224732529241874903\
7368708167181`60.*^85*y^76 - 2.7876511760259088207035472362022898223890171255\
2430627148210135264489985765057974239965`60.*^86*y^77 + 
    4.21050361719175297346996896356236364678886940919812743066188146997069929\
9069565306495868`60.*^87*y^78 - 6.3642305806950762458540016889229842415574359\
877706000816372141788649850227289499491106816`60.*^88*y^79 + 
    9.6264491872711191861464291307696706146837397441683333788940985143423741`\
60.*^89*y^80 - 
    1.45709241204360972848563463910621741164103939651430269045390896486450392\
7`60.*^91*y^81 + 
    2.20699579868254107100594772527338708739301243410358236437718879626005149\
32`60.*^92*y^82 - 
    3.34504754709116775096075917240272963152859935942396869327187241255384755\
699`60.*^93*y^83 + 
    5.07320787049244813439573001690889152349766930717311965333069161342249404\
9382`60.*^94*y^84 - 7.6990302714671765086374761639637350539490237456556994851\
917368645158086871124`60.*^95*y^85 + 1.16911186177468236479608136542881902964\
0878933281235930532043452703874268362332`60.*^97*y^86 - 
    1.77638319962461414508268535332822465300725633475899061704930514231522712\
23056109`60.*^98*y^87 + 2.700672279583624918548731127462842414693819682910254\
95593646283828301546894410992`60.*^99*y^88 - 4.108242237533575806154548989483\
416342263182686838711501318930043814781618859008172`60.*^100*y^89 + 
    6.25293054171563664011443751946752183030048135318726557537802712174033545\
26395298518`60.*^101*y^90 - 9.52246159104163839098062709231289205535698618562\
875392861763259467618597531106631575`60.*^102*y^91 + 
    1.45093431402208345926713669301510485555607732254359890422339124353147109\
93366752341418`60.*^104*y^92 - 2.21194421708422656325491211735722668847277693\
207278326237081166828160366734874934151614`60.*^105*y^93 + 
    3.37383348427060081427466896690905664528874389964913380383439558272923326\
2713384982644397`60.*^106*y^94 - 5.148627648688366035060071749832799781315272\
9468307238860475341201113930910439270858620928`60.*^107*y^95 + 
    7.860915884716495621485295182681581028576842686613212213261905478708505`6\
0.*^108*y^96 - 
    1.20078218423210566663340958474693437206692702392685995517821462942027882`\
60.*^110*y^97 + 
    1.83510313298789251109876455587637604296267931944897200712816481146924289\
1`60.*^111*y^98 - 
    2.80580660594090573511531379141237541136983776685079725663654350619579842\
13`60.*^112*y^99 + 
    4.29192368624588028193742450415798989751072801079679484247956988245147753\
232`60.*^113*y^100 - 
    6.56809392658821932023372023610078130850911787342737043293947952478777675\
0531`60.*^114*y^101 + 
    1.00557864683496353795159484810704691703112420433463458272305284918168190\
6128`60.*^116*y^102 - 1.54020448518621039288829671556607685117929933106998559\
1230181897286680745087493`60.*^117*y^103 + 2.36005874098193003126008451156273\
34519724394132234073254446237438820091633670109`60.*^118*y^104 - 
    3.61781091920313834324626849506894602932650256094718257928911194621647459\
200139391`60.*^119*y^105 + 5.548098666161539363266691291671378505740339097835\
42552479317483875788083139498897`60.*^120*y^106 - 8.5116640278392963969946216\
978051020653835076510140562413200014514209783315381557635`60.*^121*y^107 + 
    1.30633202908111932734121227360904280610802001717962942652639884076378333\
0482755209535`60.*^123*y^108 - 2.00566496971347058286936716426559229885622267\
46875609774044856523751755311496458091909`60.*^124*y^109 + 
    3.08053328767836817057345021322054620177977400364788692942548933820888956\
748341788812084`60.*^125*y^110 - 4.733181924323605230148840572843297259077602\
572917756719618635371261613580439141063655971`60.*^126*y^111 + 
    7.275073968553920575692523325633664465003538397294100538202733494138062`6\
0.*^127*y^112 - 
    1.11860248534456862003514797028343024961715657431918540265812018923135284`\
60.*^129*y^113 + 
    1.72054325667711122000784179669546135928555544797794557837200261359363935\
5`60.*^130*y^114 - 
    2.64730652510607316702457541713090576045819603257738166843712465753816378\
35`60.*^131*y^115 + 
    4.07463883241184800315000868982056588227541103150874401225593530224879441\
033`60.*^132*y^116 - 
    6.27361361734452099391562550981892215652826862928232304818133599651146473\
6751`60.*^133*y^117 + 9.66246067967741769862804943727994926939594597979810626\
17926783497378787399427`60.*^134*y^118 - 1.4886639214675197534277917432568702\
92086775316416243830451027253894412161974101`60.*^136*y^119 + 
    2.29425784190175457442510833770161007118811668279136215834300343701306598\
68142069`60.*^137*y^120 - 3.5368950117775488319097975594518579260360188820191\
1523772166798587895218693579644`60.*^138*y^121 + 5.45424062179475328711314857\
2082667505984799468030160254018301618855682043134463697`60.*^139*y^122 - 
    8.41349522993123123808582801027677018570320473669762813447537223558137410\
55524165684`60.*^140*y^123 + 1.2982147858060814911310299687404461586222188904\
79126533849371108071228311544085137066`60.*^142*y^124 - 
    2.00374542380128673071841206808044367769420192016235862907542300121348762\
38512649382868`60.*^143*y^125 + 3.0935877089138490166757431767046612331267056\
8979553811142250527224662098294506878201326`60.*^144*y^126 - 
    4.77753934251727104184919673881954712521658247136837017175383334360406884\
5650124448750559`60.*^145*y^127 + 7.38016642646016167607666795172610778222801\
30569837394619947630474781531263461659785560064`60.*^146*y^128 - 
    1.14037115704467279533044784044572432792696478260588436154501578080227092`\
60.*^148*y^129 + 
    1.76255493594412207368543633648259158439359808541016070962499176038046433\
3`60.*^149*y^130 - 
    2.72491960703876006016680063948197956657776818981556583437954798945715043\
62`60.*^150*y^131 + 
    4.21383557096474059245644767814970725836017999331904313496784823839895349\
763`60.*^151*y^132 - 
    6.51797423840395901763700942301998095104501605744094311860152100256550429\
2137`60.*^152*y^133 + 1.00845657158638246790304953298452089518966131548612026\
360921530299775480633197`60.*^154*y^134 - 1.560664839950999093704642913787055\
222178028340796216262986809521815185428740516`60.*^155*y^135 + 
    2.41584124864278548878171663704181957068222120995467698343173299375974399\
35060785`60.*^156*y^136 - 3.7405191947813701938451526428009470926826286281584\
8145336802285402356573614902944`60.*^157*y^137 + 5.79293447175578702964709208\
5166365765255327009473135506068764578611659824177642798`60.*^158*y^138 - 
    8.97360797266166807992987676136366189796333723343315585384714322520002075\
59232138524`60.*^159*y^139 + 1.3903875357254279067479002673436534003839321657\
52122926639856603492367524901087671314`60.*^161*y^140 - 
    2.15478286733709210389679051008575223206159037946568922680741576635360201\
60264882333431`60.*^162*y^141 + 3.3401705700563281937057156530689397176932947\
8188671160901686673115387316578189226003505`60.*^163*y^142 - 
    5.17880904256669981829701046215319470287499500177518297345492770771355407\
8018406306810331`60.*^164*y^143 + 8.03130163625876595309300488566694623635047\
24159070143898316106959871492265773884806004736`60.*^165*y^144 - 
    1.2457630854636804748069638672673101763189819238272211618515603754307155`\
60.*^167*y^145 + 
    1.93275666400344104251615265946029943102837404838723685142795070213018623`\
60.*^168*y^146 - 
    2.99923053410024039048925468584454712183138553950037370046005752014446751\
6`60.*^169*y^147 + 
    4.65513454865593326938113874448755727244614275418625643723529230981819566\
74`60.*^170*y^148 - 
    7.22675187148917249632796941555064845997084941681743276025910239816761253\
443`60.*^171*y^149 + 1.122125382409153708266335909344139919717381534981468593\
3033880893368514736879`60.*^173*y^150 - 1.74271275538304781747553808744227461\
985741023744756707551759291433053439591867`60.*^174*y^151 + 
    2.70704379347658609281532258744705266481679077592461409946200906653595744\
0516607`60.*^175*y^152 - 4.20580071509635120607139471902733145472324767565605\
92425636026405672962980674184`60.*^176*y^153 + 6.5355922206489110537564515035\
2811230711068695860266101439401163449348908851761336`60.*^177*y^154 - 
    1.01578777871190420111095284440302192490083053695057036291504988966886649\
32152230561`60.*^179*y^155 + 1.5790713409770632102536428424025484194711120376\
1990641570759786933130199933089168266`60.*^180*y^156 - 
    2.45516239627907269670043499451772862774643284377342794019178450259380004\
876350843877`60.*^181*y^157 + 3.818012904918065871406433514157424074617968087\
6566583806520135396006692364163124608139`60.*^182*y^158 - 
    5.93843855238346976865864779364893685526749838759076141294117998641526477\
24397615018312`60.*^183*y^159 + 9.2381259315109626983439917004878449831798979\
01723306253367238923249048741204048907526517`60.*^184*y^160 - 
    1.4373789246513753076847020545161283132161805258121066224003972826224495`\
60.*^186*y^161 + 
    2.23683276697867330501167735647252478931858459251513863790664874509151914`\
60.*^187*y^162 - 
    3.48152637846984240042014712418177977034797963710180424460630811755064849\
2`60.*^188*y^163 + 
    5.41974550526965625061520811455932709234298498893474961106495787645490473\
94`60.*^189*y^164 - 
    8.43840261864308304080014052954862827669733826371261670775573439241495218\
577`60.*^190*y^165 + 1.314052958727342049631172446373433332242273520744277864\
8058403947203915418843`60.*^192*y^166 - 2.04661389087692334404536313390165881\
068632512653733507617887724888856215873333`60.*^193*y^167 + 
    3.18807516479835157056777004372840519409640869778524715656457815359122398\
1678089`60.*^194*y^168 - 4.96695184506159334770536287622685942800158264780046\
4356477883661128338127635434`60.*^195*y^169 + 7.73961399193047095423298952801\
506508661199724367511779927388975199314086523686767`60.*^196*y^170 - 
    1.20619024713928358948560224782923570617213257321663109085251959261569376\
61270776056`60.*^198*y^171 + 1.8800902776166388617030257998919712421634440540\
1228713184286668254331875694380054705`60.*^199*y^172 - 
    2.93094188415674174724012823737819154365907057626903941062496686340042415\
7574285794527`60.*^200*y^173 + 4.56983552660106389395688622900429437754643421\
83529648526128009843429533911640138931613`60.*^201*y^174 - 
    7.12620071034175258857074026095943627291757436681218387826039419069301164\
910331453614582`60.*^202*y^175 + 1.111421824502506810972764834279870408731488\
5268660728221279225909038365829349693956788153`60.*^204*y^176 - 
    1.7336541561776224319387776645413732924570702678185539943189561109121195`\
60.*^205*y^177 + 
    2.70463074056512888219539090209391495437846174790499113835704689119287843`\
60.*^206*y^178 - 
    4.22002256260167326469483335308152947631488264398836888209968152941724169\
1`60.*^207*y^179 + 
    6.58540006838832475461321060549393902796934605229817059669002470809791677\
05`60.*^208*y^180 - 
    1.02780205894341184705167202105416712724852661668576762957587317203584261\
3659`60.*^210*y^181 + 
    1.60433875018148860563846891410505949118847634852970747927078036761157791\
9342`60.*^211*y^182 - 2.50461678250156063897031177764376120550102775379681180\
842797396035542262574183`60.*^212*y^183 + 3.910609811002821409843027547940339\
014500964103058889388865972682966686572030532`60.*^213*y^184 - 
    6.10667833425544446733076954332788685564172990570088912049465426940362255\
64188709`60.*^214*y^185 + 9.5372319833038549029993591342517260343994132251675\
6352869002579019531405048563502`60.*^215*y^186 - 1.48968959845966916484153943\
76586988503993278746548332226379728488666961202640552116`60.*^217*y^187 + 
    2.32715207250819576861904694502180431800908210335212958958344726421199388\
77726545111`60.*^218*y^188 - 3.6358729177830078244619167943521408462479599611\
31746655302168013615373425131778882743`60.*^219*y^189 + 
    5.68129055423439935472242820913170537427705183412150462189004499069164674\
62733332711177`60.*^220*y^190 - 8.8784900304549197922442700879449822823955237\
1828082004597837561306407603920662559678946`60.*^221*y^191 + 
    1.38766446510472444074817335225942077085983620387751275510586002751338259\
93396576311828053`60.*^223*y^192 - 
    2.1691146949707306018838763808309779147549576083102635578631741751927043`\
60.*^224*y^193 + 
    3.39103846930120208672126451845894858343651967532451741022924003298902659`\
60.*^225*y^194 - 
    5.30193663143555634349394160788079826481238606645264363425354221421142556\
8`60.*^226*y^195 + 
    8.29062818575462519015822394917819838543475484233037671126542777845297072\
53`60.*^227*y^196 - 
    1.29655491420418572304612399075005208310877993798664407881392598429814898\
7157`60.*^229*y^197 + 2.02789027865001504708522592258932109566894287501775361\
48212794498176112084494`60.*^230*y^198 - 3.1721049586603213352462580745307967\
4553159511168054787539861761292567253740779`60.*^231*y^199 + 
    4.96249071113358266319670449960501520386661277854041769319553893520728038\
9346366`60.*^232*y^200)}


==> anc/S_numexpan_CF3_s0.m <==
{23308.5006583935562510568940740038510152676543056440498891091902325622261634\
7458198`60. + 475.49734745778611474142661144413284647910544117826798561522759\
147935533021306737`60.*y + 1562.241899788430273961277549899150255924357979843\
70619834699238616451284995408738`60.*y^2 + 335.745866484078103536506226730716\
42187065500061898370728546220848793443382629917`60.*y^3 + 
  89.231776322571189525357347732064308282767474914247144130704509482900650867\
93574`60.*y^4 + 23.2009435014838860508646597824094759888236836107774252885490\
7239219500509119217`60.*y^5 + 5.962807132013593436083748521566451809390680626\
63199389151127130879537542992764`60.*y^6 + 1.51979070146185280786729177857462\
584284377484863853351870074291660470351307968`60.*y^7 + 
  0.3848912650619631021807434531803983576346895214484366213872317640054745362\
6598`60.*y^8 + 0.096984887402101097296048743904849868756922410580669093367106\
89716935413360998`60.*y^9 + 0.02433975096221908109396588523074733950650017584\
873866962710681638891611133285`60.*y^10 + 0.006088323164910949996442335411635\
98281720936034415353486433993261342267712464`60.*y^11 + 
  0.0015187707206731531557893481526691900315798052842336042867889604115644237\
684`60.*y^12 + 0.000377994053420337241200308971118025145610256407378754656826\
29695081794419321`60.*y^13 + 0.0000938898188633681224581366403971858373647053\
3383467591283571456938204817433`60.*y^14 + 0.00002328110530392214417600075607\
845521088155023023270217368291075229914095939`60.*y^15 + 
  5.76404126191389117289360740219749405679656330457926573201785506500465299`6\
0.*^-6*y^16 + 
  1.42513985429838140086762994992244910027533693062740640441076096724305359`6\
0.*^-6*y^17 + 
  3.5192420896086304509843233542434859574993470470698352328183880914651655`60.\
*^-7*y^18 + 
  8.680509745747828999126702520963425265608821041153183104854012589113111`60.\
*^-8*y^19 + 2.138848465510371073724805446619085374266069635845264397029812566\
9513800909299302486133116`60.*^-8*y^20 + 5.2647842289935941872359593636849146\
13284991962835075047578567642144543709637127480932596`60.*^-9*y^21 + 
  1.2946967821852703199857267752388812415198480588444401501930938044469029672\
17075626116909`60.*^-9*y^22 + 3.180963769645689792963786415582007737310116254\
07002097912592901918382769175125555872134`60.*^-10*y^23 + 
  7.8084457582357916767368491697745786140275243398213928565133191922541992499\
369738120596`60.*^-11*y^24 + 1.9151119321302783894934683589691323471095118091\
859637543778159355617867762345550361904`60.*^-11*y^25 + 
  4.6930236046119163733195637910472721769742644017003045293649520179133273274\
79631245078`60.*^-12*y^26 + 1.14906036303383331439811014442011964299235877069\
6944418059557974356661086399633058208`60.*^-12*y^27 + 
  2.8110232798336784454792510640268261261159356541044351497255781697662934977\
6028139604`60.*^-13*y^28 + 6.870923757283435978838442458966141319733900121362\
0901219979481868146575034664958212`60.*^-14*y^29 + 
  1.6779934351027761072530072345880730114206837032929830835457605384335088507\
37073655`60.*^-14*y^30 + 4.09433156058835503364115005719495777064286651674783\
6809866244558700871324502249581`60.*^-15*y^31 + 
  9.9812383847545900481257410274221638691772700946252180244765526117169136002\
7808167`60.*^-16*y^32 + 2.430991310248789373763190039401576194810183925958706\
26841784050382057544086147645`60.*^-16*y^33 + 5.91516185787469579997219657878\
40128343210672443949773524085565115968074877954531`60.*^-17*y^34 + 
  1.4378662870339069486108497940901285253481694139521480999914362264339777260\
951648`60.*^-17*y^35 + 3.4915718048812649780746530592448331024184689486343055\
87934504222660434500111503`60.*^-18*y^36 + 8.46941522820592670043370059251074\
97814287981183983076489272103521121560941486`60.*^-19*y^37 + 
  2.0520709756675684619001505203785491371111776567277486821756400756147818137\
3522`60.*^-19*y^38 + 4.966051969175866477744307360866912011007285958534184434\
4854923161797168928668`60.*^-20*y^39 + 1.200273025237327146657291639877716495\
2218015906590054709379188866676963188548`60.*^-20*y^40 + 
  2.8971090276425141882954554928105692057913133386066334732918996991254129450\
95`60.*^-21*y^41 + 
  6.9827640578562448658760722413078958417225470087955495169283906521863020034\
3`60.*^-22*y^42 + 
  1.6804452432364070557966481455479776529023330910691937284336656964135726220\
2`60.*^-22*y^43 + 
  4.0374469193953261275789022248621625600372137723302391528753430734530435597`\
60.*^-23*y^44 + 
  9.683204042849132182981763834503262500400537820884361135638915867606416256`\
60.*^-24*y^45 + 
  2.317916000853396939506249506680286088693401345557140797727512305979363181`\
60.*^-24*y^46 + 
  5.53694285546147523631115209364806487242557363891104016601895298825525276`6\
0.*^-25*y^47 + 
  1.31963131406848115303367158792951638626396760669062051552120043988653357`5\
9.287577584093164*^-25*y^48 + 
  3.137247764786448752044971896765799173052302483749522340091006778492663`58.\
371167885387095*^-26*y^49 + 
  7.437829798240513299651803560467748920241060624851960294915464826550629`57.\
45339900855847*^-27*y^50 + 
  1.757976485617979941351524026853379828383044663768040274011841170264481`56.\
53414491919237*^-27*y^51 + 
  4.14088815875312690893117186462608578758825042372360042316500142049735`55.6\
1325529578816*^-28*y^52 + 
  9.7163171586979290699646100129068588358316623937264941368315822445798`54.69\
054946391123*^-29*y^53 + 
  2.2699354156318741495583302959639702464926692037648004137547278503031`53.76\
580825453014*^-29*y^54 + 
  5.276615758626340446435948434059900055862759168944543636403036600029`52.838\
762876493426*^-30*y^55 + 
  1.219520727370536209178210266986457649442848262377535068021147525133`51.909\
0793917927*^-30*y^56 + 
  2.79955581472802211753832262535769035809750448894536085016526156458`50.9763\
3653492777*^-31*y^57 + 
  6.3754388002790847185273400752988591655133766898446844210306751178`50.03999\
3136008015*^-32*y^58 + 
  1.4379297785267450900199685859904606456733615660510756722833745459`49.09933\
8697831186*^-32*y^59 + 
  3.204870442375930657175556514170285728992625552005296993326890609`48.153415\
46398515*^-33*y^60 + 
  7.03705876265063897266187293761059227410610722569331514845697172`47.2008896\
4978682*^-34*y^61 + 
  1.51544841949874871155311153007923141341897194282353356764819132`46.2398259\
98688694*^-34*y^62 + 
  3.1790373866860225171066034332249507353119502826091178421671777`45.26726293\
7140266*^-35*y^63 + 
  6.423642089052298012140233866778488516320618848291802542804591`44.278330267\
07663*^-36*y^64 + 
  1.224951541705666311159468669420186183691406460711746948533709`43.264151580\
5265*^-36*y^65 + 
  2.110116472983519145309182170395965536619622791950874513839`42.205727765764\
9*^-37*y^66 + 
  2.8951199826151515938639782346692217304148297950245959925253`41.04838419555\
912*^-38*y^67 + 
  1.288927814826998574277236319850194296811109143689539104958`39.402152727064\
24*^-39*y^68 - 
  1.164516645705390037284839390305623253236680714578922595504`39.063189028055\
135*^-39*y^69 - 
  6.62680120961670689215968944307060907988418914073792763336`38.5233815409882\
9*^-40*y^70 - 
  2.5851931470702280363878932807050227948741709187382403381`37.81952222646254\
6*^-40*y^71 - 
  8.7831503982057200534370477962082336245437097686662184388`37.05555074040311\
*^-41*y^72 - 
  2.775539172675693005986915362133721359376419106918280003`36.260040642136715\
*^-41*y^73 - 
  8.387444500257070343122701171113063407358871318779815419`35.445039500376325\
*^-42*y^74 - 
  2.458801421848759837741894331952454486079235967111290746`34.616775509629626\
*^-42*y^75 - 
  7.05130113785513448654911597872458417223862073486247124`33.7788910628384*^-\
43*y^76 - 
  1.98875411873510337764804878878915884933083539853502448`32.933701982777116*^\
-43*y^77 - 
  5.5363264458857763458364268168359594055537541879211442`32.08277275895561*^-\
44*y^78 - 
  1.525092675247634789593785992709530988478275713317168`31.227210251267763*^-\
44*y^79 - 
  4.165001946229322701916918911319446876417495039089443`30.367826561760484*^-\
45*y^80 - 
  1.129251513130463227468146668896286420071057342648761`29.505235324716708*^-\
45*y^81 - 
  3.04295988295101990268022112434287118469727425747771`28.6399116231252*^-46*
   y^82 - 
  8.1565368051596686999736798783895995352118963221883`27.772230868082904*^-47*
   y^83 - 
  2.1763055079231930349493324641258831242215525027369`26.90249492628072*^-47*
   y^84 - 
  5.783403056754866159186035845581630395220605799483`26.03095020725943*^-48*
   y^85 - 
  1.531436807251349928139332929285535517426532427594`25.15780050833216*^-48*
   y^86 - 
  4.04236909483709021934308933108257471510478670681`24.28321634115497*^-49*
   y^87 - 
  1.06398869799733989975314774736390652016747914203`23.407341836711332*^-49*
   y^88 - 
  2.7933412394177671184879376271434086472437055233`22.53029994621672*^-50*
   y^89 - 
  7.316468360863367438554636913918985556168728644`21.652196419044312*^-51*
   y^90 - 
  1.912317725008256936857399431154041228831440563`20.773122887398628*^-51*
   y^91 - 
  4.98859797363896412896909878476729708332148345`19.893159288190216*^-52*
   y^92 - 
  1.2990503516936397964032023093232049407898492`19.012375786044924*^-52*
   y^93 - 
  3.3772515450000501569755192099620900071187644`18.13083431594133*^-53*y^94 - 
  8.766873722788018400045803999725954655636129`17.248589832375927*^-54*y^95 - 
  2.272574100211199102788092336189374455048951`16.365691329639155*^-54*y^96 - 
  5.88337139519835934586713375055121056320817`15.482182681785844*^-55*y^97 - 
  1.52127574295797696122003876169701630476929`14.598103339261762*^-55*y^98 - 
  3.9291428505886378729783373371201931929802`13.713488910596473*^-56*y^99}


==> anc/S_numexpan_CF3_s12.m <==
{(-36922.07051412165379341105803345246723792220554895537056137121802704235571\
334925263`60.06552693373701 + 25554.42326557691760893583012356665930558627009\
654863462955571328995208774918385542`59.90570697022157*I) + 
  (10585.59451731183790580760629601869766331298086802430312767970482896544365\
986526101`60.08673200018723 + 6185.319333708052056792997465663035452164187885\
17779971146102727949307861238104262`59.85337887208658*I)*y + 
  (835.1280929227886051278368312624051936546757955988708840646489838954183936\
7506423`59.79401346215372 - 1704.19345975177664425466606313914663924955870661\
961126238424014721354269318008461`60.10377926323087*I)*y^2 - 
  (56.45991516484052067538489237137155943239948098929844277051883158998493125\
588153`59.793061282593605 + 115.527729992590144308764123823879389034624741036\
87963687268455779925253330639523`60.104007301304016*I)*y^3 - 
  (7.551656200255719307961419412453682875963121262332892111286001290232988281\
97774`59.95656654694753 + 9.0709523897449117549925405751972803995644135237171\
587779708858205216732756376`60.03617722456282*I)*y^4 - 
  (0.917498176400244721677807145271193240288421136134398884710124440428160752\
68018`60.014190297001846 + 0.857495910540926852920298678552258851023111963926\
04665789398611824431949895013`59.98481714480971*I)*y^5 - 
  (0.111853954878049903670207306461567037426292616489464257909886793079529991\
38807`60.044924561478396 + 0.088514996388370737261843189156782649480956307703\
29899659201439788044567300797`59.943290073174374*I)*y^6 - 
  (0.013727587216981372600445462239904154153742482442609430399387070278709766\
25949`60.06413152784659 + 0.0095952008970902566891543611923921079273885150629\
9145150931838963340761927243`59.90859138830326*I)*y^7 - 
  (0.001693433662516018682360982180977159396441580274286062617596764021616496\
90652`60.077139971772205 + 0.001073704491239303756217926463056921812160089099\
39769709387806048463322207811`59.87925655297214*I)*y^8 - 
  (0.000209734199217432217391249576583075741492380551854891108751172953530340\
91015`60.086408348526085 + 0.000122909359846530602038148587027045866505240074\
10731833528329104496701940108`59.85432405303968*I)*y^9 - 
  (0.000026064999634783648014272944558014854517309758257143309241157754375302\
95394`60.09329389533787 + 0.0000143118947867377806777904924534056825499311135\
2181014314289802964128232541`59.832933307034416*I)*y^10 - 
  (
    3.24854264788610687981149383199954659997540199106012317203387931811051974`\
60.09859010540702*^-6 + 
    1.68841331720612552369743941856945773125328955129720051157004921456488324`\
59.81438030166813*^-6*I)*y^11 - 
  (
    4.0592165321655964488788027827764834079152508378815041967135838209424515`\
60.102814946890376*^-7 + 
    2.011920985690099015899042392594418624530085426954127921218849011866156`5\
9.79798364887922*^-7*I)*y^12 - (5.0825285281043021472548256056410472180585875\
920431533600896103840434698142563117702895718`60.10628138858164*^-8 + 
    2.41585558509035277894074935215736545981036419767457088036604768001804635\
22596309148960266`59.783272533069216*^-8*I)*y^13 - 
  (6.375948245570777967031445426301766188478738849454352722409792719131915083\
452313760915432`60.1092246810074*^-9 + 2.917856508700982107690101374286730440\
47573634034012875810627206288863778557212930111049`59.769743828633985*^-9*I)*
   y^14 - (8.0086131741831935599373723166151009507697952366989629063294142454\
218887317303712631712`60.11176558114375*^-10 + 3.5397736351847118519369825419\
2249244869765585085218611616971295811943487307854417626473`59.757183754165716\
*^-10*I)*y^15 - (1.0073679727764744280349912302283877259352273873653388142499\
5359917576728118213817270261`60.11403482660443*^-10 + 
    4.30858632087574827816593178321130274814157006383412347477029001272027405\
52407971667371`59.74518148566859*^-11*I)*y^16 - 
  (1.267776460644291048314666986306945015971782990015790731589933467570118424\
6035304976252`60.1160546132322*^-11 + 5.2575522082193071330644948043766932383\
48349509362743731157826765872144246501713964113`59.73379552343943*^-12*I)*
   y^17 - (1.5975538529162665698274347542638217932141296241193673504444240094\
23087899338591027226`60.11793455460442*^-12 + 6.42762759643578108055787947377\
384556752691905560065579358813936753094246916487082553`59.722529754318266*^-13\
*I)*y^18 - (2.012373213146122083070893881294998500168429471581420941463982773\
93241046296986276274`60.11961663518889*^-13 + 7.86921561226475223849194477360\
26322363646306162275972179805152343603686958929476309`59.711839552331476*^-14*
     I)*y^19 - (2.53937645856697478273594526469597870716577037329710168393042\
66245673034585913163134`60.121256262119935*^-14 + 9.6443134631680468565897538\
41327901593577799549252781621944384217651236681369527263`59.70080049053965*^-\
15*I)*y^20 - (3.1983682829369279562903668462568890063904831275422819770270618\
91440445685806956135`60.12267514145076*^-15 + 1.18291471695388314537172786452\
262547975162032587614207349820303263740260564674064`59.69070010639553*^-15*I)*
   y^21 - (4.0428483197224317078865975205741510897889744658522969503845068860\
859429572510261`60.124178695252674*^-16 + 1.451740243587623375238120132411606\
52836307222380283025361525314372556083017659835`59.679380163589784*^-16*I)*
   y^22 - (5.0831335115145260668817768947888857898916289759641479851070908529\
88260156875694`60.12533326717603*^-17 + 1.78241847123644162499177899776840762\
82335618381119234751019659210741770040915653`59.67021142444046*^-17*I)*y^23 - 
  (6.447798662135312891210484545281829342932854815837565617715897973354888016\
997443`60.12682566697235*^-18 + 2.1890871052115613841822683801220408176490997\
58758770799670896054465706641244198`59.65767724194324*^-18*I)*y^24 - 
  (8.062819711001651455322772281467399667138776649678884487731546698461008834\
40941`60.12761203013656*^-19 + 2.68910522641274113653649607193918270133944084\
498837504095238605375566234344597`59.65073287806505*^-19*I)*y^25 - 
  (1.032131485744102862060559303213668715642316263333647982822261468552247762\
86005`60.12933366873604*^-19 + 3.30378074856302547922769421131428487427493251\
69686767637770535236657235157751`59.63460986026212*^-20*I)*y^26 - 
  (1.270836124497003000900768766510787363153247318502975750728412485241324969\
1882`60.12941889637037*^-20 + 
    4.05926063060424101937536091574344511907210815168666637622624037365653193\
6398`59.63377628159181*^-21*I)*y^27 - 
  (1.668898974671799826158160901845449820090478885420026223793208798271866302\
585`60.13193816641246*^-21 + 
    4.98761979540741783659754536509836587381330011390243504442252447795132290\
153`59.607401458516*^-22*I)*y^28 - 
  (1.965590257402799104821357790291734023296190279902101294360895730040200257\
22`60.13037154228159*^-22 + 
    6.12819251941163267743822570154665664182910595321619088976396459594481876\
56`59.624210951776774*^-23*I)*y^29 - 
  (2.776441502787725160052618975244519815209765426676509554140237798442567150\
4`60.13510598748011*^-23 + 
    7.52919953302336480559408661689939391038614420465045560345479574983159127\
7`59.568366266412525*^-24*I)*y^30 - 
  (
    2.863906907444259464464452585980950212576170620039280818554189361527616588`\
60.128968791955884*^-24 + 
    9.24973555181878521220174160310286158472393747421426846608856821965280249`\
59.63813921154392*^-25*I)*y^31 - 
  (
    4.98480034711835557389385095202337960254714741124174162770643558780893426`\
60.13951637584301*^-25 + 
    1.1362195854772380106003758285667394150516953152440949071833123223724819`\
59.49733087846972*^-25*I)*y^32 - 
  (
    3.3116002078397141765325280479845277472149687848450602885624802503965102`\
60.115019440532095*^-26 + 
    1.3955237329122899967707107447431934105770059239273057979033880300329618`\
59.73971876605166*^-26*I)*y^33 - 
  (
    1.0640492507630326877439278604112769647188663240171037694671373723875761`\
60.14495406815444*^-26 + 
    1.713738969808461873992603316756742759781819717938534318771662432920707`5\
9.351937010446015*^-27*I)*y^34 + (7.05568152831321114758751416393596227567320\
863641392951782503325214893684312016553417581`59.6528395808664*^-29 - 
    2.10414571349288935213758913447219647144382336179062135687714858034115720\
8185847290087708`60.12737642271811*^-28*I)*y^35 - 
  (3.006149296773845252882647701382991237036779186751770230261542681295862831\
180853603866436`60.14891772263982*^-28 + 2.5829879973206374749026128570010506\
4438306618336792208757345319653669676504242520734016`59.08302956523232*^-29*
     I)*y^36 + (3.02193500526715833645254143177549012589343030490954534876731\
48635172549964583809038955`60.1481383852498*^-29 - 
    3.17012617287833818291915772811410621188649011739152055496091145170860261\
3394753344176`59.16892981353833*^-30*I)*y^37 - 
  (1.123055295217888916547989038649366451637180083736747300611523894902529309\
97685912774007`60.150254650510824*^-29 + 3.8898309312756950059364626751985477\
41901323592883990090950926686452280510074543388803`58.68978423605541*^-31*I)*
   y^38 + (1.9168001555939133017047940645648855531105479058907635141703636836\
850555144711477109582`60.15038046719254*^-30 - 4.7717485497477108580979480042\
4228297294608965312543977015015106331773147022796466858`58.54648118141391*^-32\
*I)*y^39 - (4.990168294107559857435030757503734086532707917444531167851408841\
397097423739609695098`60.15048513619596*^-31 + 5.8520733997569138222582808724\
751362611488262225518340186900552782076580649674763971`58.219679708320186*^-33\
*I)*y^40 + (1.022103504972327032386377236307229705660045561557170780052123942\
319647245150272493489`60.15050429757594*^-31 - 7.1749710807412938032146296831\
06568181879807393882127334816679222491771479785539179`57.99682957496694*^-34*
     I)*y^41 - (2.40281891066319409885502419360802924479872863613512378654047\
39493321304575277795107`60.150512089042444*^-32 + 8.7943042859805506577214092\
012226573011732591823731593322670142296936833161199187`57.713992536053105*^-35\
*I)*y^42 + (5.245799661669838887484228025887816948260565538646061747070569484\
3828141519705257003`60.150514081563166*^-33 - 1.07757239135690639085368734435\
538251475832396215737490769129407686809339730095216`57.46314883653487*^-35*I)*
   y^43 - (1.1984282912872010849120920258698045573661160865802444571802441764\
075868081610682528`60.15051473442628*^-33 + 1.3199200292669900728320443380225\
090911685784748855392546638776213636934569595625`57.19245030072375*^-36*I)*
   y^44 + (2.6792252880540347584854339926929887711554584637857233202703385649\
13522562253364587`60.15051491881318*^-34 - 1.61620840289783440365108717640603\
797193436147303174432519543988959735300377014`56.931003045538*^-37*I)*y^45 - 
  (6.084730981036132927114302132878181901894241285179529704105403929974190764\
22685029`60.150514974878575*^-35 + 1.9782803250809911435719059657985846663063\
3700538918587470997544466307981748952`56.66256142473095*^-38*I)*y^46 + 
  (1.374607349326567044377501393277873402554496677966691849230365446762309752\
48180596`60.150514991098824*^-35 - 2.4205324367197513263017566680855242310121\
309086499220403074595857831409077336`56.39624723641416*^-39*I)*y^47 - 
  (3.124945934371285088583951511088175637650124050628457562549471862907982443\
0986884`60.150514995883114*^-36 + 
    2.96045272800889352495849775022254848934814963324285150366814664754033662\
4246`56.12703061873246*^-40*I)*y^48 + 
  (7.102019987972283093781311029394498710043804101302404834499012263575798060\
333883`60.150514997268054*^-37 - 
    3.61926738062276799314905292523435952466516444201142331636031116548751340\
881`55.85775377568709*^-41*I)*y^49 - 
  (1.619274103131930312467291539244447064435739168259729799171052891816413788\
917385`60.15051499767*^-37 + 
    4.42271803654109510822623788143167680641388719894040167042797112336387745\
66`55.58688387984697*^-42*I)*y^50 + (3.69624823917340689757954127697596405574\
123510226990823158558366724313081885254`60.15051499778562*^-38 - 
    5.40199432895668316904228946437467977662456251028739637170234246731557229\
4`55.315307991068465*^-43*I)*y^51 - (8.45568393500626720339262228243957769425\
71926644305768964816536294245196117071`60.150514997818775*^-39 + 
    6.59485078853908852669320535898672673388587716121714122244588715912315928`\
55.04257123059447*^-44*I)*y^52 + (1.93727175581359059484121733724284182823932\
38020023497070104896468610793550591`60.15051499782823*^-39 - 
    8.0469421056779312839209314001369219860960657228814778017512902944740618`\
54.768955327826674*^-45*I)*y^53 - 
  (4.446339616008166191109519746803258797756582063307084984955627649704080405\
814`60.150514997830925*^-40 + 
    9.813416214276082279657979494322399517540601685084917557959940237700502`5\
4.49433258521251*^-46*I)*y^54 + 
  (1.022065924395492318480607266205394685434677758513786512018128680417991201\
216`60.150514997831685*^-40 - 
    1.196081077064213175060875592201470805970500589898173139449656268404234`5\
4.218796708208494*^-46*I)*y^55 - 
  (2.353084603973497424974884038504357064273441812027985987808738087182781167\
42`60.150514997831905*^-41 + 
    1.45693053018032366933626102341320860453451962669422220383833764834613`53\
.94231629963312*^-47*I)*y^56 + 
  (5.425387906107955905351438068276156492142097539347270233880701572420380301\
5`60.15051499783196*^-42 - 
    1.7735388507079723844629800739368551767308062899238878278482806755955`53.\
664924909337245*^-48*I)*y^57 - 
  (
    1.252705492420945754194149122949948098031972507084406920248030519427168129`\
60.15051499783198*^-42 + 
    2.15750077522346826231870213426869843833376391076500285785452341255`53.38\
6616976699315*^-49*I)*y^58 + 
  (
    2.896433150823881653168362512637758742687757333226141994125318693220416773`\
60.150514997832*^-43 - 
    2.62272754213389388771625720481134600118790528642808824622510220911`53.10\
740466526704*^-50*I)*y^59 - 
  (
    6.70591176249241977064482862763718337195191946229721117899181491065926507`\
60.15051499783199*^-44 + 
    3.1858814053150548027135450853128472309535518856382777624879152964`52.827\
286768340855*^-51*I)*y^60 + 
  (
    1.55457069361484793748451268745612245532595790053591485380440607201254437`\
60.15051499783199*^-44 - 
    3.866882843072847862990120058742106903863580051773904429539499408`52.5462\
6553582869*^-52*I)*y^61 - 
  (
    3.6083125720025225433399995038497980707529491861492783564887950696286485`\
60.15051499783199*^-45 + 
    4.68949970553509381533290730330475763649929536054520989505007368`52.26433\
735926634*^-53*I)*y^62 + 
  (
    8.385340715639344525190631243569971655642493280348114305691208613944075`6\
0.150514997832*^-46 - 
    5.6820276343525096901324185559497930516728771621409522059918889`51.981497\
62571861*^-54*I)*y^63 - 
  (
    1.950939527728252052241134881312306570640742347964038944471823149691867`6\
0.15051499783198*^-46 + 
    6.878070650126361755228539498207164425336866709424547643081213`51.6977378\
2232457*^-55*I)*y^64 + (4.544199075347773316771088726519916188486549977701891\
9119268693195948202708747230720261986`60.15051499783199*^-47 - 
    8.31742956574586737935232185087233787932428169973911022251437973355601061\
22329862`51.41304678067848*^-56*I)*y^65 - 
  (1.059610534968944703204763011039557225928155321517649864135097397989639785\
6082900680541265`60.150514997832*^-47 + 1.00471034767596519267925912245761118\
96639963205899090445727848464609451078572973`51.127409605450396*^-56*I)*
   y^66 + (2.4734095658002673144329301648813765934213603234237614813320199703\
84978251828841959142653`60.15051499783198*^-48 - 1.21224054965969883576225893\
5833883683360990769289232140784182737246759218352833`50.84080776890583*^-57*
     I)*y^67 - (5.77953448243799095697427401071913033967023131314115063349402\
576779892383976972491957078`60.15051499783198*^-49 + 
    1.46081874586551028374526082510356642766472887162225736098448927252866909\
019464`50.55321847190715*^-58*I)*y^68 + 
  (1.351834451232503670054199571166726901216222585229537050836193018561932749\
56122338083895`60.15051499783199*^-49 - 1.75801585747350570263986091103891831\
87465169176993531562992770680462510129621`50.26461427580863*^-59*I)*y^69 - 
  (3.165012011311356354990483315516029657173187183858365599268286370474190040\
402901166568`60.15051499783199*^-50 + 
    2.11262687817698387998634016537700734321632188028879033667500627342704457\
1326`49.97496243617387*^-60*I)*y^70 + 
  (7.417137343242744002336994306207366336705869829212532442308793277005270117\
299030076315`60.15051499783199*^-51 - 
    2.53481070748051262240446211264508191521730869717248247009063692833120953\
488`49.68422420990071*^-61*I)*y^71 - 
  (1.739781906040161722493114985460128538379434163751673675957778206420455259\
830946919142`60.15051499783199*^-51 + 
    3.03622363200995134538268463763793816984060303460289315815278812457190250\
45`49.392353944233115*^-62*I)*y^72 + 
  (4.084507843201475633893567063705745137217531520274588282403439972672434722\
53906218422`60.15051499783199*^-52 - 
    3.63013459643813430456180819875985604104599464727737745823115121186266238`\
49.099297991392476*^-63*I)*y^73 - (9.5975516809789390497991710678783816581280\
315676643660454042407151429332539587586098`60.150514997832*^-53 + 
    4.33150488734806238818015714128830441195206849839257096228630371183804627`\
48.804993347204494*^-64*I)*y^74 + (2.2570791123193893355055424212972484755158\
778554477246247529461540464678710115293965`60.15051499783199*^-53 - 
    5.157007320478683387110129281912751230725541104848793366389909226045705`4\
8.50936596403658*^-65*I)*y^75 - (5.312377251536732141504128025333177755842245\
424542089769490918892501404259504979513`60.15051499783199*^-54 + 
    6.124949812752065362456640984877795233296931770156562557567502821644734`4\
8.21232862400519*^-66*I)*y^76 + (1.251346070318685177722433331812193427136639\
49030607813602147146480230911363391987`60.15051499783199*^-54 - 
    7.25505446901843792496024944101660252019908457480505308936167735309964`47\
.91377824107553*^-67*I)*y^77 - (2.9498730215013790210130796383123500132352262\
0574275857145823317671313733277783275`60.15051499783198*^-55 + 
    8.5680248877209069087796221609873821094915483250414324050023964319713`47.\
61359239516613*^-68*I)*y^78 + (6.95917701984397924200756321189134284281803905\
05072031102377828228901599698802183`60.15051499783199*^-56 - 
    1.0084809813606111540613341949538407374964238778022309441484955201961`47.\
311624826491084*^-68*I)*y^79 - (1.6429818369690870092832250040981256707745792\
303436603664901975490159299848013026`60.15051499783198*^-56 + 
    1.182543861762195388694179015404647367506147854114301704184988231527`47.0\
07699493596085*^-69*I)*y^80 + (3.88168165869535354866118054215476028197582887\
7284933927227716933986285126387402`60.150514997832*^-57 - 
    1.38072608667800647655383696422218194007595761605992049517317561125`46.70\
160261257243*^-70*I)*y^81 - (9.1772296544398931333483263494799967514089442631\
2628204679804054992840381980106`60.150514997832*^-58 + 
    1.6042365218917801154996419612412139869620331590115769681581827379`46.393\
07179726584*^-71*I)*y^82 + (2.17120262919737083079989314995045020871930480065\
044875946423440965675591150931`60.15051499783198*^-58 - 
    1.853387783866337595368904463672005890706553851259193091293113934`46.0817\
80937764215*^-72*I)*y^83 - 
  (5.140187917618958578466260544454877190094741095156503876113402133106502274\
065`60.15051499783198*^-59 + 
    2.12707420451217193922967060889650440675675976330214108334621915`45.76731\
864222877*^-73*I)*y^84 + (1.2177007956200531655483693104793303973173250556813\
525581574974918375867913827`60.150514997832*^-59 - 
    2.422045194115517992720526179385283206793864432955417777598997`45.4491566\
50630016*^-74*I)*y^85 - 
  (2.886545789497866181549657710659456810370390625708560177801625861627348225\
249`60.15051499783199*^-60 + 
    2.731904426398553555627642234801448611298724789194515375134508`45.1266020\
48508595*^-75*I)*y^86 + 
  (6.846776153448012047534038199623176505681835323254415882246380624704581252\
91`60.150514997832*^-61 - 
    3.04574329317186946035772996966239797904621102068436925977655`44.79872216\
498472*^-76*I)*y^87 - 
  (1.625015084650176212591930630482853632111058965223600861875869756647127623\
68`60.15051499783198*^-61 + 
    3.3462884656188676172449541013637249984571753554172468600996`44.464220977\
483244*^-77*I)*y^88 + 
  (
    3.859101831539599533652089755399862429841197412844751358779301074863949477`\
60.15051499783198*^-62 - 
    3.607406212933431258158298843845225757180749037720799844281`44.1212238081\
38446*^-78*I)*y^89 - 
  (
    9.169947381573606706312303204266822284079616752914029995027783580668879877`\
60.15051499783199*^-63 + 
    3.79075786880146637226482742493157969527192554224928690011`43.76687419934\
537*^-79*I)*y^90 + 
  (
    2.18018624370250160931020968476309927138661227788563007271658787158768142`\
60.15051499783198*^-63 - 
    3.8413382914824558829354005855665380741996060722459957799`43.396503958227\
13*^-80*I)*y^91 - 
  (
    5.18634092611703360760543681698293951733072180401240207598042696516356381`\
60.15051499783198*^-64 + 
    3.681548210785735213513162482251828756766351300751988743`43.0016844279891\
26*^-81*I)*y^92 + 
  (
    1.2344229599296352286176216626600446098010159624259144527359041919063585`\
60.15051499783198*^-64 - 
    3.20334670367191977479162317133921479724714826351760606`42.564654952582565\
*^-82*I)*y^93 - 
  (
    2.9396613259894805095362437085567420347528109178135389859457887523338338`\
60.15051499783198*^-65 + 
    2.2578949038055945329224889013925535245868611644336329`42.03592142230585*^\
-83*I)*y^94 + (7.004160114369450190216785335620885963016780110070911698639566\
5373070976624079349216200772`60.15051499783199*^-66 - 
    6.419277327796889474865764188242323377376174948039655852089763662051792`4\
1.112645071007684*^-85*I)*y^95 - (1.66968876987087775932192567576899058907371\
44748215248944735682759602156684009310242960447`60.15051499783198*^-66 - 
    1.920134196006423356067208931185994682507260756541844796032502727029285`4\
1.21121105378323*^-85*I)*y^96 + (3.982273336489643798972674871390805757569058\
812622251234508514458479265120999381854999637`60.15051499783199*^-67 + 
    5.79960956214710521164673082501572105895839048937822989900040894497701`41\
.31378268911384*^-86*I)*y^97 - (9.5025073235976078625942412434967676805917198\
0357311243208434773749202124525151800527956`60.15051499783199*^-68 - 
    1.14941672986208529310445170935903731922092594618420828827661709359176`41\
.23315429888351*^-86*I)*y^98 + (2.2685723412569484152325844969653477985492672\
7408683849216571674783029464439743247328489`60.150514997832*^-68 + 
    1.9667750771564632526232415910457826766722751584555047730786110689025`41.\
088517061333114*^-87*I)*y^99 - (5.4183882737870075145622746152896501801570074\
354727378423425601372169804013549055037418`60.15051499783199*^-69 - 
    3.120255650948897053322319524617276146565132125660642917907962276279`40.9\
1083505350447*^-88*I)*y^100}


==> anc/S_numexpan_CF3_s16.m <==
{(-63590.15643677154264019992865065830737543302583171992951785987100314543796\
872286281`60.1285277266641 - 20757.965843965177071757869603937584722759259606\
14277242825057673282745179155825949`59.64232262629021*I) + 
  (2389.306218034018612249557038959582338829834903030397163399338950007348264\
43795017`59.32361666851687 + 15859.768999280509941274122156898429170153239654\
68454596254089262941506435177572254`60.14564171263361*I)*y^2 + 
  (1122.401263458873949281666541913580714199498126532966432691619809554293373\
3975649`60.05192725356133 - 850.820879849214869800348564668992741408884466247\
99166866122047614024126461161038`59.9316172459742*I)*y^4 - 
  (7.049652568460440288983860961850929515394689671577976108526963180025314873\
18881`59.34994657097462 + 43.977101372768306121130337650570812789451530950263\
1240990390374388962254575811`60.14500545767316*I)*y^6 - 
  (0.017624293573373854676490162499778841313060177512929983261452409600392937\
18289`60.15051499783199 + 0``188.99358471737875*I)*y^7 - 
  (1.025132722404424007867094036144424258515788128889728878512073083907041150\
07473`59.797451084485154 + 2.071450644161131233179159725306579243454991077278\
34887144382832498995477721101`60.10294557794651*I)*y^8 - 
  (0.003610532363989782728864304123218582074550522476607184070922542244524941\
99233`60.15051499783199 + 0``189.68212519349584*I)*y^9 - 
  (0.084924231076148171544855829787461047605444293357951658662233081303969923\
2536`59.91036620786791 + 0.12076039653831192278271576971275665064376784034113\
56447934691011882484557176`60.06325911494869*I)*y^10 - 
  (0.000447723630010674456908153788777394149781351705416459683679178887089106\
66784`60.15051499783199 + 0``190.58868641952697*I)*y^11 - 
  (0.006822993396859553512453698215994338260900247633254266736049309118151662\
06541`59.966010840977724 + 0.007894890381230261386918456746516415289589854791\
14489973953069126697582219889`60.02938199430349*I)*y^12 - 
  (0.000047596657579653370032554397344103116947984429853452589806885567907893\
92767`60.15051499783199 + 0``191.5621199797983*I)*y^13 - 
  (0.000550760476767554129578095397169857362500963226155607840090961337892057\
68968`60.000355814958034 + 0.000549858006614707907755763094628146238175816267\
06490978283776026533140081781`59.99964360105063*I)*y^14 - 
  (
    4.70629162764408473874762175087505282599109264672519096366509536726561715`\
60.15051499783199*^-6 + 0``192.5670176008187*I)*y^15 - 
  (0.000044741867771710548826122680184627905290586921913049454684970795867297\
97988`60.023953936017044 + 0.000039795356012458246941519990045781632357557310\
01188889911271738362579276276`59.97307222032581*I)*y^16 - 
  (
    4.4511587115935979076986399079728362357693970740944328224662039007197195`\
60.15051499783199*^-7 + 0``193.5912233558929*I)*y^17 - 
  (
    3.65231665038732619053663479481947487434960473083203218869166215924892563`\
60.041150534971365*^-6 + 
    2.95530153499815337289731412719620340954908628335389654596659038725278721`\
59.949183911159615*^-6*I)*y^18 - (4.07870248915805752699256422356125005420737\
52152633494841142340557436517203623273587882165`60.15051499783199*^-8 + 
    0``194.62917440782277*I)*y^19 - 
  (
    2.9923676454946182372323992235981070340080005537952226283765496729874241`\
60.05415360681644*^-7 + 
    2.2363966247388367118654294596680572637936317241485281186274206809566501`\
59.927687484592795*^-7*I)*y^20 - (3.64827320554722244113733958254463688820829\
7881333616231758020529103830402625219637195126`60.15051499783199*^-9 + 
    0``195.67760908219577*I)*y^21 - (2.45901268511755024531562908445645142918\
65620630117833887341212767572036945865640408604123`60.06424877112754*^-8 + 
    1.71736739148512333493040046961610007183511753860945065043991754860566611\
16044030266455904`59.908351214495994*^-8*I)*y^22 - 
  (3.201992223948629139903837742127683073219089899173186024843249720234291377\
24226177027755`60.15051499783199*^-10 + 0``196.7342761628622*I)*y^23 - 
  (2.026006688617330985911589331963468545808406385443432245926092097409234454\
625477824482508`60.072253977527076*^-9 + 1.3345687381424234062964201531416135\
14917797654365513262544803912362635588052946095229897`59.890954050150214*^-9*
     I)*y^24 - (2.76826334592251486093027209972281371201683457038974454291381\
11622742624242461509527936`60.15051499783199*^-11 + 0``197.7974890334151*I)*
   y^25 - (1.6732070663816840240386486638072601253115924837078095616202509117\
1906874727896611719401`60.07872095202616*^-10 + 1.047374277445554710295580034\
77686629561000503240513290745968757472159605483046659325403`59.87527316579806\
*^-10*I)*y^26 - (2.3645966952409188980111537085714516152513328191048018700566\
49470951807721323102029818`60.15051499783199*^-12 + 0``198.86593935748087*I)*
   y^27 - (1.3848539846519661262530175066124978673505148274230492326759238774\
970710956084248659756`60.084036689949976*^-11 + 8.288067798995202418932960563\
435875348050667484510815802960573581117333496482914569635`59.86108600008008*^\
-12*I)*y^28 - (2.000311583816140321267924730143411661495570420633169220702982\
60038989160046651844623`60.15051499783199*^-13 + 0``199.93859878580068*I)*
   y^29 - (1.1484869238182595284744656794055535188648612538589268730406077613\
56876205278812101822`60.08847990414953*^-12 + 6.60424374474425009487804050832\
569851981383311341310587352422870328590024207576302279`59.848176942801146*^-13\
*I)*y^30 - (1.678962208809900648746905811830195018289606657333497454526580371\
958309286369545007`60.15051499783199*^-14 + 0``201.01465551489974*I)*y^31 - 
  (9.541964309429625289490045959595780544292446193671178877438409919197155019\
2519991263`60.09225493771914*^-14 + 5.293306317413802659128019836832535159202\
4395432435158465909056472942203939304476098`59.836344176749094*^-14*I)*y^32 - 
  (1.400323708449386768040222131405949682825886709800865667042932751168456328\
396349661`60.15051499783199*^-15 + 0``202.09346799398057*I)*y^33 - 
  (7.940720971573460709752096677248606691595585678527983794864464831309493213\
456327376`60.09551341847187*^-15 + 4.2633532078568366887994591934682496565019\
34911312708589909147042707500245054244261`59.82540479714487*^-15*I)*y^34 - 
  (1.161896098615455580429238063548978987515394741061595321791075640063534062\
61661635`60.15051499783199*^-16 + 0``203.17452914231535*I)*y^35 - 
  (6.617797739303250392927416110659830520213873627241680303319741654808010026\
43444038`60.098368768805614*^-16 + 3.4478028240477867727517320533922649645459\
5720760052336600781066223827422148640602`59.815197700234755*^-16*I)*y^36 - 
  (9.599715561204630414968135692438343837563667584354383565134998794586028846\
821766`60.15051499783199*^-18 + 0``204.25743807064097*I)*y^37 - 
  (5.522320279650899060791803689158127749278571559845460588488487740970270460\
2752414`60.100906299646304*^-17 + 2.79769082453783401911611802750947281592398\
46763199145926098094138556088978219786`59.80558442721958*^-17*I)*y^38 - 
  (7.903488742197315308975837596052794013904353333186511409132664205408901089\
44886`60.15051499783198*^-19 + 0``205.34187759674498*I)*y^39 - 
  (4.613295328878246971574190496822392684722987485694248637324957668620664898\
807718`60.10319043359655*^-18 + 2.2765084451371367279857698620582229995072489\
96282859241001963805750375661450017`59.79644844165518*^-18*I)*y^40 - 
  (6.487838849214866217773960089205995119553596746468527127223228070799185855\
7617`60.15051499783199*^-20 + 0``206.42759638182125*I)*y^41 - 
  (3.857577497992030781837855657594749710088884168676166240962180976364103040\
53305`60.105269979993764*^-19 + 1.8566842559214879066019935301226002818808976\
0922900838944023164566054355501622`59.78769337503025*^-19*I)*y^42 - 
  (5.312533077138794724035115433948599439226594257115174051402036729739000158\
259`60.15051499783199*^-21 + 0``207.51439478866968*I)*y^43 - 
  (3.228270362473953144004463689036576908755145160050329664420685556070163364\
0764`60.10718204081158*^-20 + 1.517150166032650645827627331860027656686114694\
8102016588876758527966149158689`59.77924071072624*^-20*I)*y^44 - 
  (4.340929153233203846483715707810214106808496730926274777416168685078477283\
91`60.15051499783199*^-22 + 0``208.60211373783065*I)*y^45 - 
  (2.703468756411130834356369510086001235260960108077068987356672514370430132\
084`60.108954927788*^-21 + 
    1.24163427504430575136847582422987143318053774011329975556289724912628827\
7814`59.771027265608865*^-21*I)*y^46 - 
  (3.540547844083417523945368352087937744138017616238629148410915314880819564\
1`60.15051499783199*^-23 + 0``209.69062596829608*I)*y^47 - 
  (2.265268511654655091900329222935906690233146786632527342144803203116758582\
3`60.11061035130397*^-22 + 
    1.01744759861080344277396640210782176058473769267035515910722911512742593\
47`59.763002714277086*^-22*I)*y^48 - 
  (
    2.88314988566472665373906236371699761205143038574051165181596904525214018`\
60.15051499783199*^-24 + 0``210.77982921521613*I)*y^49 - 
  (
    1.898985300577524638509015646736070236674666308050625455475321773846092597`\
60.112165065826*^-23 + 
    8.34610494606969795257523549605084162985272246606846758120443825520559977\
6`59.755127304147656*^-24*I)*y^50 - 
  (
    2.34452857394202324573644081088865757813462626455517307215414403224571751`\
60.15051499783198*^-25 + 0``211.8696409056897*I)*y^51 - 
  (
    1.592536704970532563191991177145278434005590581012398649643941557884462545`\
60.11363210666623*^-24 + 
    6.85215503636188224296084138355779519150012428153039767093557223421628273`\
59.747369836593975*^-25*I)*y^52 - 
  (
    1.9041553928185062475011621064313650864888156097643613852073868324447492`\
60.15051499783199*^-26 + 0``212.95999404870298*I)*y^53 - 
  (
    1.33595165971997774511807763248985944395555727689523367974151230469670172`\
60.1150217182581*^-25 + 
    5.6295666450583966463520992313046847602846947235871538352805975581076303`\
59.73970593926323*^-26*I)*y^54 - (1.54476484453473677504662490450354679928075\
39695572518571278363383356528630439710070635927`60.15051499783198*^-27 + 
    0``214.05083405846844*I)*y^55 - 
  (
    1.1209793982739026585127129502443210653130075135432725127237182443253378`\
60.116342049395264*^-26 + 
    4.6277746730259439683137638389326901901834617392197021558147236515809`59.\
73211662327051*^-27*I)*y^56 - (1.25193024794628383704551671032279596885365824\
7142412585682985390577781276757147926879987`60.15051499783199*^-28 + 
    0``215.142116303193*I)*y^57 - (9.4077630432033630176818628612300577650889\
58324412742108795502207057830332698340057632979`60.1175996726378*^-28 + 
    3.80604394887941846332245241655296205182071010270968415134120464759180078\
3321314942677753`59.724587101337484*^-28*I)*y^58 - 
  (1.013659793933829333234573728096114671991666965954057878941646560827192344\
60717504733294`60.15051499783199*^-29 + 0``216.2338042148941*I)*y^59 - 
  (7.896539653072225038478994438483049044081440894725733329840982322559528286\
8181573613335`60.118799971373825*^-29 + 3.13142982698973788193044695549270902\
692394074096499468726087030150095307184395770246248`59.717105834748246*^-29*
     I)*y^60 - (8.20027853881847434219585023352878658786423542625684935337061\
6807680234895289626361932`60.15051499783198*^-31 + 0``217.32586783144814*I)*
   y^61 - (6.6287550602402115630743395179002841953384375734754210411554613792\
8853005862048388378`60.11994742759063*^-30 + 2.577201164291233980497111497336\
1969725165898305167600761864247553222288072333526666509`59.709663774807126*^-\
30*I)*y^62 - (6.6284771731864829447203029273681875559628683525725064563806338\
6883263769164204021388`60.15051499783199*^-32 + 0``218.41828267074155*I)*
   y^63 - (5.5649019057969097669642412500777774716631170444544684428380505155\
09669815047046251463`60.12104583542291*^-31 + 2.12160946243510180902081321380\
2319166407802802515186819480361823805850196997270084131`59.702253765818476*^-\
31*I)*y^64 - (5.3538669727593922313743134011719388042389150088285821393954114\
303017083764565415598`60.15051499783199*^-33 + 0``219.51102885966714*I)*
   y^65 - (4.6719851329855960837992412168661657794265304523873853381018790950\
9218894303186693444`60.12209845942638*^-32 + 1.746920223232156092395388728028\
5043534463196075825864897031944952358728271577978835`59.694870079784714*^-32*
     I)*y^66 - (4.32121601520337136156549639691120621133468050057651672705024\
7433599754930210979752`60.15051499783198*^-34 + 0``220.60409045876548*I)*
   y^67 - (3.9224170951312961049794756753472856285791748596481632781387927924\
448297827154237738`60.12310815184117*^-33 + 1.4386451241766458802344015327514\
988235919192683979798768879904577150013400432646247`59.68750805695509*^-33*I)*
   y^68 - (3.4853106898698602590392369437375262176513357322393735563931470731\
2928279581997717`60.15051499783198*^-35 + 0``221.69745493743528*I)*y^69 - 
  (3.293109288787474165693899703706779625282081203737055432797576868298002725\
411704328`60.124077439536705*^-34 + 1.184929562744270274817604402388044694904\
343488338634119200610235409932625263554824`59.680163830407174*^-34*I)*y^70 - 
  (2.809206535845981893454497669119491398330015719946560947425011608378665574\
0358849`60.15051499783199*^-36 + 0``222.79111276559416*I)*y^71 - 
  (2.764723219301994122720648238446864472410610970317581460677507599198420099\
77959162`60.1250085886166*^-35 + 9.760615118265409266573969194114620989149395\
4203963031143577188999003762615954845`59.67283411664767*^-36*I)*y^72 - 
  (2.262764411772601405005497040623051339927124457007498113385407403644044319\
936775`60.15051499783199*^-37 + 0``223.88505709612036*I)*y^73 - 
  (2.321050681373625794021610306671734454493568742041418775986487211499688026\
7441448`60.12590365260993*^-36 + 8.040758687005494696869705378825100617170784\
30576102115033566577830886442252979`59.66551605760346*^-37*I)*y^74 - 
  (1.821431809712529396676156958162589753327025758950576971821364484063406686\
63111`60.15051499783199*^-38 + 0``224.9792835188817*I)*y^75 - 
  (1.948499761721107554049045793122720926392789638333256069998213608627901237\
537137`60.12676450863267*^-37 + 6.6243451216513004706990026509768109906665135\
6553480520628684978786178898010059`59.6582071022807*^-38*I)*y^76 - 
  (1.465232569372528044656936874857473695987640150301194959184048796760901968\
314`60.15051499783199*^-39 + 0``226.07378987210902*I)*y^77 - 
  (1.635667564055247121594885606077867772093625255226651157364785486987181306\
81803`60.1275928847479*^-38 + 5.457667527258585179026764593709666775777727953\
2898745706706239174444374637892`59.65090491880179*^-39*I)*y^78 - 
  (1.177932311953318436814799880887300368868838595444131505067530806660056113\
603`60.15051499783198*^-40 + 0``227.1685761006491*I)*y^79 - 
  (1.372984334103467677801640269272842379417419758451519875850095024128428701\
5183`60.12839038089276*^-39 + 
    4.49658213362059308795483708579676193848944222151798509359665775919978750\
2016`59.643607329527036*^-40*I)*y^80 - 
  (9.463510803227281630178004861509133512291264351035296629846431138835919242\
4`60.15051499783199*^-42 + 0``228.2636441535228*I)*y^81 - 
  (1.152416562293225704527166284176328474490315157211538660963629725110459124\
993`60.12915848510313*^-40 + 
    3.70478721892638786502781843654579021383852775313618573180199515446182159\
223`59.63631226358346*^-41*I)*y^82 - 
  (
    7.597986548080633681822922359939881892886874577323608607871511626634839013`\
60.15051499783198*^-43 + 0``229.35899791544176*I)*y^83 - 
  (
    9.672189429361792943794713138198358658526052123137214147913492548293294952`\
60.129898586295916*^-42 + 
    3.05241746430331756902194913945902326215590054762790254629880991913980113\
03`59.62901772241422*^-42*I)*y^84 - 
  (
    6.09611662746390520310010208237229728728282988057131677398301964848538435`\
60.15051499783199*^-44 + 0``230.4546431686728*I)*y^85 - 
  (
    8.117269065074492833021940339071568886461419539092825168670569066118601099`\
60.13061198452331*^-43 + 
    2.51489415973311978213082300569141852956709185550887898840422142287960003`\
59.62172175498361*^-43*I)*y^86 - 
  (
    4.8877485182881375215450736695141352139036924355216718247485710995283664`\
60.15051499783199*^-45 + 0``231.55058758302906*I)*y^87 - 
  (
    6.81182918212818935151526777047902244125735688844715361640591692398286282`\
60.13129989936097*^-44 + 
    2.07198348499684023463065757123665910041868372694615297278303903596358183`\
59.614422440074144*^-44*I)*y^88 - 
  (
    3.916117399569052625643172703490127508925572001906021979926609141187468`6\
0.150514997832*^-46 + 0``232.6468407329104*I)*y^89 - 
  (
    5.7159092932110690673708443133465684697953193784332522924484701022889267`\
60.131963476907444*^-45 + 
    1.7070243850367952425798976074809365065267662136753704822161832768675745`\
59.60711787373573*^-45*I)*y^90 - (3.13532304402944316440123322015367656650231\
12313760342697209523519233981907641522540707753`60.15051499783199*^-47 + 
    0``233.74341414130808*I)*y^91 - 
  (
    4.795943372478923812599216722565633743939942393841040910139716154118743`6\
0.13260379573941*^-46 + 
    1.406294930739938060403576744669869668388090265070948708911589951426409`5\
9.59980616042936*^-46*I)*y^92 - (2.508274622312761214847779140630151451462528\
81238360073684728217357339508345276058356248`60.15051499783198*^-48 + 
    0``234.84032135159825*I)*y^93 - (4.02373601936329578313783491299519791103\
39666044673817244233364577091164578393464236495158`60.133221872070216*^-47 + 
    1.15849193685073040860271672250253547603110769914131053934074591234388328\
30642533777977103`59.59248540677791*^-47*I)*y^94 - 
  (2.005018605155998706654281067698957788849839756227412718165609539774568317\
85428464631478`60.150514997832*^-49 + 0``235.93757802883997*I)*y^95 - 
  (3.375603152028445571437147505469734788819193555389952078664857479212386856\
676284757998586`60.13381866429031*^-48 + 9.5430332404564685608188835951688857\
7290113427680160572444640197282958631658415938934819`59.58515371711884*^-49*
     I)*y^96 - (1.60137978736649275035120589432353611873922656872210442309111\
64699744935700017103556646`60.15051499783198*^-50 + 0``237.03520209322485*I)*
   y^97 - (2.8316505411562668815597937602705463153784616895136547484515438519\
802855710073802235108`60.13439507701859*^-49 + 7.8605650952395511185757561388\
890902318279821801394732724381630520415571853727834047926`59.577809190268454*^\
-50*I)*y^98 - (1.277857853492239276091720682757497554505967133508115338445595\
609780336646211222217157`60.15051499783199*^-51 + 0``238.1332138893542*I)*
   y^99 - (2.3751679093997714974671551643040687870249297724197759459425296502\
138985531360634309356`60.134951964757775*^-50 + 6.474291797498164449197894528\
215601133781508587165283415649148663829159501748434696011`59.57044991706748*^\
-51*I)*y^100 - (1.01873221414421858454559459820247056741632315489372040838452\
067501483549247670847956`60.15051499783198*^-52 + 0``239.23163639621296*I)*
   y^101 - (1.992119979682565802542927926084227124536331997382649453337670607\
410714456367347317524`60.13549013522231*^-51 + 5.3321128748472085519488753307\
6029166379154784064698988438907772003851420011828942076`59.56307397839982*^-52\
*I)*y^102 - (8.11336383019224934401995231125405911165047009244254228647591277\
1070086015611835029`60.15051499783199*^-54 + 0``240.33049548413868*I)*y^103 - 
  (1.670718894083458313399106955788828532686512163727421081533273413829905329\
1005453712`60.136010352388745*^-52 + 4.39109138126285526846430144868429750557\
25146090446528558850731276233864953223333878`59.55567944346396*^-53*I)*
   y^104 - (6.454702182990486751483103232239822084675691550107555093668809218\
11211563383811404`60.15051499783198*^-55 + 0``241.42982022684507*I)*y^105 - 
  (1.401064954730588808080074500772763104339130116394681061215519783339137071\
7791180108`60.13651333930702*^-53 + 3.615840783417860046747885031685775319972\
897053351992929516691994319286271768266944`59.54826436814458*^-54*I)*y^106 - 
  (5.129241612938182407833221003953497049042496435909435789239511458754135971\
245811`60.150514997832*^-56 + 0``242.5296432787706*I)*y^107 - 
  (1.174844748093515294549909162083314128351845408365153027142097438930764023\
141901061`60.13699978070055*^-54 + 2.9771964500444788066137008092724580520802\
3382946152785706719188723073149995628344`59.540826793377455*^-55*I)*y^108 - 
  (4.070943781219730260791256143927371443867768042918426743512938377356076721\
88861`60.15051499783199*^-57 + 0``243.6300013308451*I)*y^109 - 
  (9.850774767130108754394882522586469586074367744239095931765681977072639576\
1685042`60.13747032537839*^-56 + 2.451121319007313877260560526059610956160335\
1364369971858754516395150467433334875`59.53336474343725*^-56*I)*y^110 - 
  (3.226716236019304973074809024645673754081088663551748133185739164634345701\
39444`60.15051499783199*^-58 + 0``244.73093566141662*I)*y^111 - 
  (8.259017968562591344848995066294911142756850232093586913818153380550305099\
26212`60.137925588477195*^-57 + 2.0178043158364802665923606618061660457830053\
38836881591800325110211170156580706`59.52587622410134*^-57*I)*y^112 - 
  (2.553898493316384738304273466364688481526077389572394993644525302308778191\
8474`60.15051499783198*^-59 + 0``245.83249280386264*I)*y^113 - 
  (6.923966953037165076501859611011680732964406472881187452993552533002673577\
6376`60.13836615354773*^-58 + 1.660917471338658879697527421830927810756630204\
97214718783246840637052582131196`59.5183592206594*^-58*I)*y^114 - 
  (2.018231949760786107323731053757791613998150621060783423796884611863377789\
007`60.15051499783198*^-60 + 0``246.9347253587398*I)*y^115 - 
  (5.804309733761857910260202619921319848505293070785535881690778061248080473\
0166`60.13879257449881*^-59 + 1.367003733740919391057289687830000413525186387\
5659613831424083026495454299007`59.510811695751215*^-59*I)*y^116 - 
  (1.592221371600410110472479332095485801186423278732716184719358298299553982\
45`60.15051499783198*^-61 + 0``248.03769298681843*I)*y^117 - 
  (4.865367743767472620835114235692526122625773918944079355260046901602670925\
253`60.139205377409475*^-60 + 
    1.12497243504511267505933011861333710394079435171110710941206938371584435\
35`59.50323158702168*^-60*I)*y^118 - 
  (1.253813105202287354579744083093945860490325976274467667728883168160536234\
7`60.15051499783199*^-62 + 0``249.14146363086778*I)*y^119 - 
  (4.078033191869133994820420851679484090855541759464217187513601971936898630\
06`60.13960506221873*^-61 + 
    9.25683448810027920452020950466901209366334813014458869053980137925827105\
83`59.4956168045863*^-62*I)*y^120 - 
  (
    9.85329319498982040209284815804742585598520573900980820247801258899895256`\
60.150514997832*^-64 + 0``250.24611502989467*I)*y^121 - 
  (3.417876265349732387619053748246576914418325455077248341803275279606831728\
6`60.13999210430234*^-62 + 
    7.61604427762593851054712731473433629589684063601382626249196432536329976\
2`59.48796522830468*^-63*I)*y^122 - 
  (
    7.7260910903208578849349650844970265955665893108814148772663304167424324`\
60.15051499783198*^-65 + 0``251.35173661160636*I)*y^123 - 
  (
    2.86439508365635566232959088878620351258956347668086941146057158002559428`\
60.140366955943605*^-63 + 
    6.26528265237399369671134460873460080444067131214456173674722960699838833`\
59.48027470485784*^-64*I)*y^124 - (6.0431664399226480957972496244199583576902\
455945457708693322835081843610579116579179490605`60.15051499783199*^-66 + 
    0``252.4584318800785*I)*y^125 - 
  (
    2.40038562570231086557845846908648522105537036309748901953169725853203082`\
60.14073004770638*^-64 + 
    5.1534019128258370749675210105832373906766905534208050171984038917127582`\
59.47254304462775*^-65*I)*y^126 - (4.7138414972305270278904625601291178532511\
47244026371845263884729781057985911815473367069`60.15051499783199*^-67 + 
    0``253.56632146046505*I)*y^127 - 
  (
    2.0114124827971526973773415188371562036418389146412864594868252636181638`\
60.14108178971633*^-65 + 
    4.238257797341585006112752216838170484943099410174870918549523691499573`5\
9.4647680183746*^-66*I)*y^128 - (3.665636595236492118885082526472204901809406\
73457730936790863260420100792559137894016576`60.15051499783199*^-68 + 
    0``254.6755470281915*I)*y^129 - (1.68536434020184459315255528291022851417\
16303674098150494739580030362168836805779093219385`60.14142257285733*^-66 + 
    3.48512678212065137738586006981152478007201427815728798864523360385711894\
9949630825515357`59.45694735370733*^-67*I)*y^130 - 
  (2.840664787519990129108706737967308559960838605574977383415723764213598933\
308146242443`60.15051499783199*^-69 + 0``255.7862764479089*I)*y^131 - 
  (1.412080655333502222600085283944980257684989809680676350547263389314868276\
638903212477318`60.14175276988842*^-67 + 2.8654013749142095183327923227514993\
3739260377277751195293985609367010101881431050682646`59.44907873134048*^-68*
     I)*y^132 - (2.1927334370916769938204507346488638155322676651269010003600\
44358061342491871096991652`60.15051499783198*^-70 + 0``256.8987105965304*I)*
   y^133 - (1.183038157298367545186730180582692559824510901974214994760665366\
92969415111472700840471`60.14207273648716*^-68 + 2.35551458178724543956931853\
42756552682569170017950216812269808395644992157955031025004`59.44115978112904\
*^-69*I)*y^134 - (1.685015338415417433022283836347511431156006927473162976982\
6261756183650375453911537`60.15051499783199*^-71 + 0``258.01309257722477*I)*
   y^135 - (9.910876058128098068128320463885525251429900352100001758169442054\
725758931632597014886`60.14238281222414*^-70 + 1.9360533058847580160791933973\
0169487347208479303744402863196678340742232470781867078`59.433188077870035*^-\
70*I)*y^136 - (1.288178456774415236671304599710992250646466931603130607642125\
6861160477415831723891`60.150514997832*^-72 + 0``259.12972040392975*I)*
   y^137 - (8.302327723451388025967215302100146763502881530045838118678832185\
49120583143978591472`60.142683321473825*^-71 + 1.5910275063199169566792078686\
60897971631093011165535780687576939966530956498218107`59.42516113685853*^-71*
     I)*y^138 - (9.7888479841619115355289672772289794430398655751966765200471\
1881846301264765449998`60.15051499783199*^-74 + 0``260.24896485157365*I)*
   y^139 - (6.954448884005968997631522724789586189474868854818443767522526899\
7825950882644037771`60.1429745742658*^-72 + 1.3072677707957588334448013713012\
308343399518664561267443417036405309434063163031802`59.417076409181846*^-72*
     I)*y^140 - (7.3858624596632071146571141851649852690855093416061117364238\
91826365643644845773`60.15051499783198*^-75 + 0``261.3712952198498*I)*y^141 - 
  (5.825068838749916274616897077417844563876944799706582668990983845354348362\
639964342`60.14325686708083*^-73 + 1.0739287568233339954455788589913174008712\
53751614175323207350652026601226996426507`59.40893127673448*^-73*I)*y^142 - 
  (5.525591874541992357802737733872173948980418264919208334647888609229954978\
615819`60.15051499783198*^-76 + 0``262.4973176313982*I)*y^143 - 
  (4.878826447671257854840288287950254266708842855533547820276068697456278185\
43901517`60.14353048359561*^-74 + 8.82079913931912577777809810824550445715410\
51201422834248192383374008920739500827`59.40072304693284*^-75*I)*y^144 - 
  (4.091310679708004457106694406131818431583494169469644679135537836849948220\
28343`60.15051499783199*^-77 + 0``263.6278339762185*I)*y^145 - 
  (4.086072815515366149828807435264532418062993214665899355554749149325909785\
3337578`60.143795695379595*^-75 + 7.24368161652335016308740004964077250525999\
7431861279570917054076993586191547779`59.39244894710602*^-76*I)*y^146 - 
  (2.990611148121224864522967728659648479975713364922806122554020292960532705\
5732`60.15051499783199*^-78 + 0``264.7639364878595*I)*y^147 - 
  (3.421950401184958802889898628668665818890346549668509175386724220693721895\
974438`60.144052762547396*^-76 + 5.947398876059263665643545082923741277756093\
37359975260010389337210226951602995`59.384106118536*^-77*I)*y^148 - 
  (2.150448469179648000987304375008935359283453013883624438348303408115625688\
486`60.15051499783199*^-79 + 0``265.9071673956687*I)*y^149 - 
  (2.865620256893951647896893250125335960219555010232572462062247992373990939\
45489`60.14430193436997*^-77 + 4.88211847471929020548595534045788720957415046\
42852117760685251871903959036415`59.375691610117485*^-78*I)*y^150 - 
  (1.513179153206936874551777865601870328917522596577088830933235478489440535\
01`60.15051499783199*^-80 + 0``267.0598060862947*I)*y^151 - 
  (2.399613627488669054131044535303937674362562049999872629341413416372004607\
1548`60.144543449847234*^-78 + 
    4.00682376900586759732551138085178151312683445679310145144446284774937479\
7845`59.36720237160311*^-79*I)*y^152 - 
  (1.033396067297751042443847452223300295683095906055376976738780781033071279\
5`60.15051499783199*^-81 + 0``268.22542963130337*I)*y^153 - 
  (2.009287944586297991944375470263197267866392470516488342582518832767892796\
06`60.14477753824504*^-79 + 
    3.28775832937886944711590925930205708280476503715224874519791263889700763\
412`59.35863524639711*^-80*I)*y^154 - 
  (
    6.75401986952898722208106410913513597608335651628936003694449895469963304`\
60.15051499783199*^-83 + 0``269.4101341018164*I)*y^155 - 
  (1.682370447219405535397346717073749138630790787339138328844231339790359593\
08`60.14500441959875*^-80 + 
    2.69714425553535005385898595315225176627949207737972798539512460992275490\
81`59.34998696385498*^-81*I)*y^156 - 
  (
    4.1119461118797012707338283229465024889991464420897714318280430244507028`\
60.15051499783199*^-84 + 0``270.6256490212781*I)*y^157 - 
  (1.408575347171717843724212121856629238649528563816649040377133679903690403\
4`60.14522430518598*^-81 + 
    2.21212624833321811290838624919346413332522915422318683649943532066119056`\
59.34125413104274*^-82*I)*y^158 - (2.1886100030888738577198792289581406561242\
30855992180658423898676684994967917625446376056`60.15051499783199*^-85 + 
    0``271.899528055918*I)*y^159 - (1.179282714449488236289180149098857815448\
626245226985439880759353077250153`60.14543739797037*^-82 + 
    1.81390174570396155500657884890606026898975885291424351347360982397848653`\
59.33243322390332*^-83*I)*y^160 - (8.1299525784682607210651858558209437345099\
8715496212786392574022521312680120165062496697`60.15051499783199*^-87 + 
    0``273.3296084233734*I)*y^161 - 
  (
    9.872691547445646158107546909332907378875283158585455021026901532179691`6\
0.145643893018686*^-84 + 
    1.4870043990663074019825920805824801234972830152309912201495974762011087`\
59.323520577772584*^-84*I)*y^162 + (1.479638376501209311779749052866923971666\
8584042240400888065683075877529896565823116242`60.15051499783199*^-88 + 
    0``275.0695408489335*I)*y^163 - 
  (
    8.26481943832121837447599482821953617218437262156482583593460180557953`60\
.145843977892724*^-85 + 1.218713913376570733681403545102098252485526088388292\
9824840478398470102615870657826198627`59.31451237717962*^-85*I)*y^164 + 
  (7.974539384539655112181471498558495598493716325661424625148710975169042149\
08416101101`60.15051499783199*^-89 + 0``275.33799082848674*I)*y^165 - 
  (6.918496219861320908456557941677398276979312118616831014428793604945828533\
963507768597476`60.14603783301806*^-86 + 9.9857001242416842478167228168108755\
7890032313328017778512308760416488907862409017868512`59.30540464485961*^-87*
     I)*y^166 + (1.2151853889374647057847483306832702215017930141341380542788\
56945438036103652816075284`60.15051499783199*^-89 + 0``276.15505389671483*I)*
   y^167 - (5.791231753731484993960470626437313456338940787050411509827214831\
34117151680488979784692`60.14622563203098*^-87 + 8.17972198082701131017762889\
17572402497934659568863036424398448664830092275558318936294`59.296193229898066\
*^-88*I)*y^168 + (1.462464377909227834377847003148177495708997146560907880411\
13804568874989125823449623`60.15051499783199*^-90 + 0``277.07461113923966*I)*
   y^169 - (4.847428752104929053130107463222745729892067244648630238654463419\
4915995667120065789603`60.14640754210512*^-88 + 6.698501937339431086436254861\
123239501671335363431356432661635731522197410282845293101`59.2868737949164*^-\
89*I)*y^170 + (1.586205148614050795293193015074311480368013879448175934504688\
4615142687207921333049`60.15051499783199*^-91 + 0``278.0393370805539*I)*
   y^171 - (4.057266380128022244403784190294649746854769875919734037810699940\
79883165669835499658`60.14658372425927*^-89 + 5.48392618208631943107655430733\
11502916765793241418980600039680919538991455391757831`59.2774418021973*^-90*
     I)*y^172 + (1.6220987186633809166049330109786209263101268773350268494926\
31843441053811054904224`60.15051499783199*^-92 + 0``279.02961915452556*I)*
   y^173 - (3.395764356837220402146125715132273802175597644348384194859622213\
16589091377627825412`60.146754333647486*^-90 + 4.4882362647316203977346138547\
345425215758366220983361462709645022914001697561668471`59.267892498636336*^-91\
*I)*y^174 + (1.59711109477360519216078564217909882283698011501132502883729939\
953433810042828064`60.15051499783199*^-93 + 0``280.03636130912196*I)*y^175 - 
  (2.841998428659065279128197078952708432970044028179765672254389614394674818\
7806591478`60.14691951983255*^-91 + 3.672190586956592390932664154398729936656\
626025777011793798995467667857812598928279`59.25822089939156*^-92*I)*y^176 + 
  (1.531449117825138892996003317977661751715690739693352445392667802266166301\
9201827`60.15051499783199*^-94 + 0``281.0545938637497*I)*y^177 - 
  (2.378442779292879322299154507426260000322177970206969966511390397385214763\
777709875`60.14707942704433*^-92 + 3.0035512767791986159187030233993043864278\
4710944788785051033007007328721172697078`59.24842177008726*^-93*I)*y^178 + 
  (1.440104152226580765423125727917323421248494497502544125424670512203407402\
888324`60.15051499783199*^-95 + 0``282.08130253317836*I)*y^179 - 
  (1.990418876154019992121050169811236718202678961964470416994662492147354455\
60217504`60.14723419442336*^-93 + 2.45583901552198438163291617850839990391926\
23417113723920216134012090630035146928`59.23848960740851*^-94*I)*y^180 + 
  (1.334061476756726552979442141594792289381012270034771497144883337492775688\
21454`60.150514997831976*^-96 + 0``283.1145205923864*I)*y^181 - 
  (1.665633557323356123636757722860103058625821722440738748794071702660142037\
4277852`60.147383956251204*^-94 + 2.00730849977596416612879141516188006621894\
9701604874531003019193043933823008818`59.228418617902534*^-95*I)*y^182 + 
  (1.221245344855298202122019315876895685809942902634071909731649189706542899\
3259`60.150514997831976*^-97 + 0``284.1528935144751*I)*y^183 - 
  (1.393791935507813166778171887151449477948197365551435422563907240356460450\
470319`60.14752884216801*^-95 + 1.6401055565466873660845647076883988737024592\
5680851488762600181004001426961192`59.21820269477723*^-96*I)*y^184 + 
  (1.107255378087475528241644555485273164065690541356610685432976122321543012\
022`60.15051499783199*^-98 + 0``285.19544863737246*I)*y^185 - 
  (1.166273022061636626846067692775826178317863271754458871453686967487764517\
18456`60.147668977378345*^-96 + 1.3395738000334407547167208460061899828239440\
275062929622711611432913934688876`59.20783539245926*^-97*I)*y^186 + 
  (9.959385273937023025689958012651624646881432824043368635249312380357506431\
3`60.150514997832005*^-100 + 0``286.24146390259574*I)*y^187 - 
  (9.758579262177069366097080799952580536770571236895964892154337030966802045\
982`60.14780448284597*^-98 + 
    1.09368438044264977899044105228770659476940248630800482991053151425236375\
3172`59.1973098986405*^-98*I)*y^188 + 
  (
    8.898317121649394776424331537907972200478381738790751111677607180910418446`\
60.15051499783199*^-101 + 0``287.29038855651913*I)*y^189 - 
  (8.165021224494983449389222794574155190706701926773463248798166484922452669\
66`60.14793547547804*^-99 + 
    8.92567041026399319744306903214020963767989967483990275874217941736661206\
36`59.18661900350241*^-100*I)*y^190 + 
  (
    7.90502968693369848895392047368004281779143237725340113651442573119969213`\
60.15051499783199*^-102 + 0``288.34179293051886*I)*y^191 - 
  (6.831446528183704678172874240873596921237009612625733240503649494811376860\
5`60.14806206829973*^-100 + 
    7.28124544118870148193023687245071138389938858834634107676156980395510242\
3`59.17575506576376*^-101*I)*y^192 + 
  (
    6.9881313894471188285510502629215300948384852535525222484359162654108361`\
60.150514997831976*^-103 + 0``289.39533537385523*I)*y^193 - 
  (
    5.715482836602127611171220822508349615352084187589659875111639084536870233`\
60.148184370619795*^-101 + 
    5.93715694585654030872135168554139711757381418982084032813627360206911367`\
59.16470997514346*^-102*I)*y^194 + 
  (
    6.15115512324860140150217018843802447885226838194829837851230362649051`60\
.150514997831976*^-104 + 0``290.4507397563193*I)*y^195 - 
  (
    4.78165602635626798714930390326098693605528437631986363633308563225052216`\
60.1483024881872*^-102 + 
    4.8389479876412161166159868707490501838042781128988557206517712714418962`\
59.15347511076759*^-103*I)*y^196 + (5.394071600452560325814159518472013244264\
956899199599102284796098008462855660662211832605`60.15051499783199*^-105 + 
    0``291.5077797288173*I)*y^197 - 
  (
    4.0002685290395563230826125333532755184260649501132112909377962176038343`\
60.14841652334017*^-103 + 
    3.941975467453094287503784850303154221410543723347993451076528885269683`5\
9.14204129497807*^-104*I)*y^198 + (4.7144278368516128081519757574654259387152\
3976833735300665704924025325179867092680641885`60.15051499783199*^-106 + 
    0``292.5662674433272*I)*y^199 - 
  (
    3.346459810814584842522021768724343430262072653074831733555030974595678`6\
0.14852657514707*^-104 + 3.20965076602584398870170962915162769462171893323409\
1761663406212200977157292936720145545`59.130398741912174*^-105*I)*y^200}


==> anc/S_numexpan_CF3_s2.m <==
{36138.6676094123400351879797702016604177279397714944362334521279766665906120\
8058292`60. - 18181.690560426395601232069444492395201711168989487991737122829\
72539103502021610699`60.*y + 11858.727336074236733301605842748783054116444812\
78789543483205907914572902191554146`60.*y^2 - 6084.72375656027559758675850496\
013940464867517349855148938905498174832006152079414`60.*y^3 + 
  3119.4933902344198281920040197703466480797178726378155279016331256397134673\
6845739`60.*y^4 - 1571.488133236137729223117015201810645365042770080741902064\
42523549348153822089939`60.*y^5 + 782.430092829118863858803219261183863355254\
69172431767925640275966091678945065063`60.*y^6 - 
  386.26135261429612740580169656927053489148401625715239127384825174413744653\
029413`60.*y^7 + 189.44186331446104246154771750219450019925435289293097468428\
10712582040882713658`60.*y^8 - 92.4214002750570539968821783799249258381132818\
5951298299751350749057445745051326`60.*y^9 + 44.88672640844983864324343685170\
435282557358059034802677159029840842443306886166`60.*y^10 - 
  21.713578975507015551631012796845755181264397762452903392688229694518032154\
85385`60.*y^11 + 10.465137629116212763534634479580760235980511844741151176469\
84560196877238795594`60.*y^12 - 5.0260552088996808393564732202902632632715243\
7685395788996978952180271076771662`60.*y^13 + 2.40546025458378335529188350088\
601243995182701132932277633291911486566895090699`60.*y^14 - 
  1.1471940123627697364345496806214598727144839375957114094945383703045546553\
0167`60.*y^15 + 0.54511196582804944368975757436086826596457757139731942241317\
772269026198394088`60.*y^16 - 0.258018694804176253150510273530635197330748073\
54077269268666089134441604927119`60.*y^17 + 0.1216191003497026840117073811321\
8511666224132980451228479861298613243527466745`60.*y^18 - 
  0.0570641575404789190586373208336046209278604365766865065641962075581501427\
9791`60.*y^19 + 0.02663858833178148241053317687124702508631722169708702454185\
206039229770381717`60.*y^20 - 0.012363954588373678114892053443755993970510661\
10975799866684192379824836227239`60.*y^21 + 0.0057007642964255639419491530701\
981529991089017383729657324914761343100753443`60.*y^22 - 
  0.0026083213797996437557656213412730219927435684897700829736520738619364592\
3038`60.*y^23 + 0.00118253749192631323739778975560268232577867119655997988093\
130851944943935809`60.*y^24 - 0.000530217886554483085946666556994531723909018\
26027589269552665456751120685556`60.*y^25 + 0.0002344883084264715963828090990\
7606446489728136028788633512985150546019850392`60.*y^26 - 
  0.0001018967172004148539748395256466166927834329178667209040896319938439050\
2154`60.*y^27 + 0.00004326059632536533002729830175391545304549587812964973223\
971973479035925435`60.*y^28 - 0.000017781347157485028545497669606573301903961\
38262523004723983949743488728214`60.*y^29 + 
  6.9645094182137256240258316871634072936602200997105830681919226258500691`60.\
*^-6*y^30 - 
  2.51869617258239086676272060672937421482505481929983563992515531774366828`6\
0.*^-6*y^31 + 
  7.7749087891659119803990734174134653438438880212146881557576910618929378`60.\
*^-7*y^32 - 
  1.4784785049156359865143590612432616204727338516739148071549241708807453`60.\
*^-7*y^33 - 4.647875195709625268215087195791940513526344282946406301643204895\
1640283894709388670945999`60.*^-8*y^34 + 
  8.340424786332364326635887856751351650142819640785344488247379747022984`60.\
*^-8*y^35 - 
  7.176044631205371782543607377041765702804116128183655319938134833462825`60.\
*^-8*y^36 + 5.089474638201702501584842753743585584850668833352972285115930494\
3790132626536712589577631`60.*^-8*y^37 - 3.2946182056904571923141379998407747\
83683423360350463246991502742144809092789883034795042`60.*^-8*y^38 + 
  2.0217770916706397019382853332689963057067916083944965291083938219018458406\
407305679338772`60.*^-8*y^39 - 1.19786442263512187292976542417638901993538873\
32559112873928611349521925634802637328973486`60.*^-8*y^40 + 
  6.9228147463576429205537684071591333849866127310572853702253204055390421101\
96361816318325`60.*^-9*y^41 - 3.927418097282047272100469003021040672469640299\
294707643743858666790382460433993224809656`60.*^-9*y^42 + 
  2.1963280991217870815962777412305955067443985516811549327043755708272036926\
70674815009093`60.*^-9*y^43 - 1.214272310306177398867481687020246168601820487\
899549053836002457615871147035634282870703`60.*^-9*y^44 + 
  6.6508610890129559786258594691650101727783120444159090020791934695364684973\
3942589596832`60.*^-10*y^45 - 3.614643975647562099124573661058908627820211183\
63824974530693664821924986766602346173538`60.*^-10*y^46 + 
  1.9516538170352810569027228293920298853849640664234271797285246817564506390\
2322150954218`60.*^-10*y^47 - 1.047852471424149035663493724583894809202260239\
92654992885618137921590156517914751757337`60.*^-10*y^48 + 
  5.5986758811257291260952391599918861507587094215499182298936403182656546736\
763739134756`60.*^-11*y^49 - 2.9786821901663736637956812008062907912316674670\
447241591588109291403898934824517614677`60.*^-11*y^50 + 
  1.5788296824329198771001892415114458486494728582880171160836608512376820355\
255061974654`60.*^-11*y^51 - 8.3406640578502261439287789616904772721006524795\
20625162217486479127793311317301273687`60.*^-12*y^52 + 
  4.3931222126006590709399465488029327616773549995932514618042141205892103698\
40699782`60.*^-12*y^53 - 2.30772074446931698897313152874630037548732433622883\
3801020152257907945356305050510464`60.*^-12*y^54 + 
  1.2093218103409949725414008025490748017620032548210089583889256060937193142\
2195052733`60.*^-12*y^55 - 6.323321798611696535209616773720396200862022936499\
34376051253920794469649119545920748`60.*^-13*y^56 + 
  3.2997191106528406585660951006429757849690640312091696400831890740762008679\
4963964159`60.*^-13*y^57 - 1.718739257793115033535965473363000937161958482178\
69334455690701283275074355041727909`60.*^-13*y^58 + 
  8.9373468402329426578198886231392683919502453593161165097005943994200667691\
020014058`60.*^-14*y^59 - 4.6401245422181410155254885753758009315067101971511\
148820963223311873261011622979183`60.*^-14*y^60 + 
  2.4056008036503646683566394982596664873111594358863186911762124441824129322\
668016277`60.*^-14*y^61 - 1.2454762385905991672897122839902033613227583796213\
013754472226949177217962195812903`60.*^-14*y^62 + 
  6.4402939256446944798827960999038326622043876850048012511719956605657137275\
0314082`60.*^-15*y^63 - 3.326370574368091428020648670152904091063571816882962\
326653813625397624011632797639`60.*^-15*y^64 + 1.7161810060150131068763239844\
56827635638831580190497284071475565875420684499896688`60.*^-15*y^65 - 
  8.8453048890928621557511251081385186003076402654776077134378997729312307488\
0226386`60.*^-16*y^66 + 4.554563967200207228402336960018336631971692527473495\
31104692537298326111493336458`60.*^-16*y^67 - 2.34309407156065014471739795127\
128191116058558697068085342785268651475929389060581`60.*^-16*y^68 + 
  1.2043815303495441224618917126906565092828119745953917783458680972707657356\
177834`60.*^-16*y^69 - 6.1857239132628099559152886486978650147944688544388866\
288965541520948248337349313`60.*^-17*y^70 + 3.1745927938907917923543930058830\
433057149538247132192102480114262170622523182404`60.*^-17*y^71 - 
  1.6280735946200141159502704542092966690732696408088894766398050595318808160\
134449`60.*^-17*y^72 + 8.3438150731194339869402582412957891542392988186233100\
23301293495793273118286703`60.*^-18*y^73 - 4.27341278928168038278737210829552\
7769101247934380966488464273964195736646352203`60.*^-18*y^74 + 
  2.1873504628454045365986145478920294472014478751799774292084679583037353830\
62499`60.*^-18*y^75 - 1.11894328916683832434491027418344758423186471041874654\
9005463061830983118280146`60.*^-18*y^76 + 5.720788398988036786155006718375233\
37870808800140457652705997806717629736684755`60.*^-19*y^77 - 
  2.9232967955443254883767471688848685582259791874924862066177755566803832641\
3938`60.*^-19*y^78 + 1.493033405247735644094120614952888404810560932487092431\
2272784244299960515134`60.*^-19*y^79 - 7.621762635366553433184117413534140476\
4410735379343932925224051729701253207481`60.*^-20*y^80 + 
  3.8890154312865136784669613132674086816947622408200354640497490317623240156\
366`60.*^-20*y^81 - 1.9834934430704797589028528284815544161947677117562494898\
465840844615697773583`60.*^-20*y^82 + 1.0111991804509784762729383818101933290\
247783025543573612717579830837744767418`60.*^-20*y^83 - 
  5.1530574795334782918641306644845471820561623446677643344385057448846799122\
62`60.*^-21*y^84 + 
  2.6249598258384698069856861422183872931657300650917834881058360293810617960\
78`60.*^-21*y^85 - 
  1.3366459336790835083027622243836213299420973760631494683987016463826050004\
18`60.*^-21*y^86 + 
  6.8038138088535553154709465053482323532644362010003954371482437438054579267\
4`60.*^-22*y^87 - 
  3.4620768176707587813879482163793488161431160282112840662569792204143427141\
7`60.*^-22*y^88 + 
  1.7610626992610553529425219741414911071595537873630871207821744062942475871\
2`60.*^-22*y^89 - 
  8.9551336769751485993122351972317048188599720330205881874651808304736014523`\
60.*^-23*y^90 + 
  4.552327321091665787989310963049335519780103194209987389037474309557005804`\
60.*^-23*y^91 - 
  2.3134696107441083700151996130550808185652723169676009119245807984605904352`\
60.*^-23*y^92 + 
  1.1753508905198806492854450812923202786691220770019240788925673566543302957`\
60.*^-23*y^93 - 
  5.96965170195194258133412571320303223230014442773571163258807895074778738`6\
0.*^-24*y^94 + 
  3.031183521496381579893106929700125387321101777243811539115228138155578642`\
60.*^-24*y^95 - 
  1.538725434475799526655532357321144265550122715901593028636343463847839974`\
60.*^-24*y^96 + 
  7.80907130303884759633157538340379341684196796123618241662273034616783993`6\
0.*^-25*y^97 - 
  3.96214637837779058788754925767239393396066477607070830464513806748264481`6\
0.*^-25*y^98 + 
  2.00982327134209049597517984348623555556896236278161706966962864005146153`6\
0.*^-25*y^99 - 
  1.01925922887885484267626803403624753227245707877138708825575426127006271`6\
0.*^-25*y^100}


==> anc/S_numexpan_CF3_s3.m <==
{78492.0208932702813551643461319987993083387798359934884386347375343769999061\
0988058`60. + 91181.401430388344972903219697952837340084446368000065988253883\
60262233397198016293`60.*y + 97799.585492033788582271020525470217518308764231\
95147278789907245246167662676956079`60.*y^2 + 96624.1918579499010131174331614\
3965024413891337017979868136896397481561899205038513`60.*y^3 + 
  92971.452681827813437591827298133537725655077906072702956028732581171202865\
54000235`60.*y^4 + 87687.8567372540467992284628463567614977594778438370763859\
8714973387692614259188099`60.*y^5 + 81396.36783105075169634346376692937490960\
695556932535084253078972217813517744921842`60.*y^6 + 
  74454.425235276784999233155937992491157744353638314736798538597273623991487\
44483694`60.*y^7 + 67079.3384903572345978610612624738057341699787380192651555\
9927323219153225378080682`60.*y^8 + 59409.63715320849636652004290480024823079\
144679525049296305626548163861428853014564`60.*y^9 + 
  51537.243712820019705847990790221563029060742847109326263807018342538459886\
87249738`60.*y^10 + 43525.218147694914045277721807895978240214083832278638700\
46852594170172369648560935`60.*y^11 + 35418.022621189413131372151855306259292\
41813636356222789459182321984774271112747319`60.*y^12 + 
  27247.721173716010747285099933791283916323527100173111155659127421909810329\
23699921`60.*y^13 + 19037.869196564206527526677431994064171055540058058707648\
45543037260663287922195277`60.*y^14 + 10806.035699019739593190674992632717157\
8131116735195846481495069985495958572948823`60.*y^15 + 
  2565.4868109480793802953713066853440444085672824076870156712366534463499213\
9846742`60.*y^16 - 5673.66189611320135359115222779111737912737652801625567807\
02567333113328161066188`60.*y^17 - 13903.639050458361296070357717918696248284\
94304294226496421658054073452930093880649`60.*y^18 - 
  22118.442117110988633265252613479478066332322422019180632578441808255620629\
53514016`60.*y^19 - 30313.419711346979345369055962212601490889572332392312591\
26552719018586606156413737`60.*y^20 - 38484.963684583967302497366102898776528\
03245149163283615042630651447442879082010042`60.*y^21 - 
  46630.278995294761834998050871371042186253075462491232711499702335385918341\
8679475`60.*y^22 - 54747.2095830377016996449289947325825645774203609990294037\
522751322280445359311248`60.*y^23 - 62834.10514768328607056173940396876749219\
763279777885690233618127093068500747433212`60.*y^24 - 
  70889.718198904957323922637095361948586453683768414939222644330692610143997\
26260594`60.*y^25 - 78913.123773913870517098709691660324368856072931914876387\
88005806868282127216674105`60.*y^26 - 86903.656315934450167971785354806904842\
93585897016193132393927614875232571011034407`60.*y^27 - 
  94860.859673898118290673610391562519510077225830879908475842321958767817016\
31805924`60.*y^28 - 102784.44722676648200899986588876560720332936232598169402\
123313753164465749896367951`60.*y^29 - 110674.2698861993481105750484925428833\
0689332017965331941965686741396883270047626923`60.*y^30 - 
  118530.29027736069632358298315824940135372965742883927477296791364314121384\
877002542`60.*y^31 - 126352.5617993938910026722283085823256110667391717131032\
9588704018013404483975870056`60.*y^32 - 134141.211565618065234544305736547278\
32591751108798845745445906512455520638933091884`60.*y^33 - 
  141896.42644739637641078409435031364412368593405709262938048276124828244469\
424600275`60.*y^34 - 149618.4416150240356690165129221307933386736636506965179\
9782882912081501976523980163`60.*y^35 - 157307.531098193314642143450663047124\
47598976113865019875280970887333650361198528377`60.*y^36 - 
  164963.99998790244936794944900665332203138790781754312837867484049870812011\
080607546`60.*y^37 - 172588.1779785524070480828081678097926861453926734808819\
0682889115128297047627987154`60.*y^38 - 180180.414008888629391221125380774282\
1891442693837662886751272697336218022168648566`60.*y^39 - 
  187741.07180743392301157559901206199310916859369288251249550329081054970180\
487815208`60.*y^40 - 195270.5261851320778712900694172505387998208410834726728\
2237463177581138374271820352`60.*y^41 - 202769.159947337123907502529234709468\
47147840806661857023471399519584805872486930244`60.*y^42 - 
  210237.36132074676438114301564496499644283556001615374666428582585364480856\
811391171`60.*y^43 - 217675.5218096890766991359196492419659774497549775302540\
1401091653574314181670972299`60.*y^44 - 225084.034411323788757683553113813032\
09388615455105330596836809431399536571279494701`60.*y^45 - 
  232463.29213157999975422490308723854212353363723196503449815844868171747124\
299182978`60.*y^46 - 239813.6867536154945163158370572324178080330356898877452\
0668587303518503176762205592`60.*y^47 - 247135.607818712172037375369682753585\
94752333453617894984214340346570024634045978573`60.*y^48 - 
  254429.44178618073871110529424868464680482470139880967280628065597285851819\
212088793`60.*y^49 - 261695.5713443217805484042226576545843094652955618252592\
0936150798178392563850290795`60.*y^50 - 268934.374849006067645492755582685335\
59803554046940266385384797752419265194312072022`60.*y^51 - 
  276146.22587017452557744765927643145706424109128970634699804984563746274250\
768570213`60.*y^52 - 283331.4928296615559283831442152520723410280286962210640\
2276273550430759895641455339`60.*y^53 - 290490.538716329663050726209510338681\
90662678329702977523241218151503363579063031767`60.*y^54 - 
  297623.72086666155251091014589775097293140047098487458239574468092647871729\
700872509`60.*y^55 - 304731.3908007631207346037804758813132928759477308654219\
4260245127409871822063278329`60.*y^56 - 311813.894105248007183948074114098771\
09850008348337884512421068066211311339545928557`60.*y^57 - 
  318871.57035575126776792826719709346832548370673597844023678827819154278216\
256704888`60.*y^58 - 325904.7530728968131565681348433294183147411498392953110\
4475765766642371628403949409`60.*y^59 - 332913.769706453792851308939601899163\
34286748342146980390393638390164071844631528718`60.*y^60 - 
  339898.94164318844493056314823783520347215581477287116184934679766178466390\
234137868`60.*y^61 - 346860.5842345726338071292206052350176375953693922747605\
210626879004279747520838327`60.*y^62 - 353799.0068410670299032111500950134348\
5954747289610734540931074591589187770936759144`60.*y^63 - 
  360714.51289017113195289624657145898585572953514027187133231283089875164804\
804990588`60.*y^64 - 367607.3999458369773565940513118503844701916101631366537\
9194989927976504824207585712`60.*y^65 - 374477.959787189173375667824811719358\
71289752573369106512300166785446427586015412041`60.*y^66 - 
  381326.47849478979594682512886764455707307886297057583820613298585790162131\
532021402`60.*y^67 - 388153.2365429402733270224955037888270620967542102521560\
2731221926122947268595945565`60.*y^68 - 394958.508896729924274245658060712568\
37825266705787709415439311298678743304147905545`60.*y^69 - 
  401742.56511272768087824264963557748241073285757441905627968179316176613253\
79897085`60.*y^70 - 408505.66944237418818961824874089105652572551304354838550\
191558034631925926678063313`60.*y^71 - 415248.0809372697358762155942560594438\
2284120248525192336357776955241064818644709895`60.*y^72 - 
  421970.05355567256004894620404066747184250855301259590961584162041974327873\
574771077`60.*y^73 - 428671.8362696246882500951826343756113317453532541238459\
9337973786286880862101262979`60.*y^74 - 435353.673172211010666760003858427801\
71344622910439927331839007327983423565215574566`60.*y^75 - 
  442015.80358453362505411842663943725824211400243323768365049068876505381965\
104135985`60.*y^76 - 448658.4621620494104659907979280014169888144684619820202\
9295624937220938037638703527`60.*y^77 - 455281.878999975679178004453193034585\
63683029977400805571000554104091295111297881287`60.*y^78 - 
  461886.27973751787286935987392404082602218402223213459930332345074620862357\
670755926`60.*y^79 - 468471.8856607156676578516564554537916599963313278585293\
2490996101617771982543054313`60.*y^80 - 475038.913803740442611451889615039773\
39369442636526263100806284368312456899575002583`60.*y^81 - 
  481587.57704850863000492067754385553858184219771098075639529653777196927136\
925331842`60.*y^82 - 488118.0842225026762086225471240991221637318611058679712\
9361888393670519791202314685`60.*y^83 - 494630.640194714780148577473569571785\
01820784994733071682574736673429749991353420904`60.*y^84 - 
  501125.44596964874274854083443997704837166876240944204376007181731483312671\
987720961`60.*y^85 - 507602.6987793325885526447630958681495140015722288503343\
2485192318975856671309025562`60.*y^86 - 514062.592173309484303085634496124912\
93891713566542088878414360379291805101414787529`60.*y^87 - 
  520505.31610658720288387222657309228337481096213458542043405277197208121868\
238641318`60.*y^88 - 526931.0570255372458189634381299952104118043193798848972\
0470213122673587007971859681`60.*y^89 - 533339.997951743987300054293661575199\
21437376641513865145430392038122448179045189643`60.*y^90 - 
  539732.31856381204928540800698650424073705583673447160094945962437113985775\
245586994`60.*y^91 - 546108.1952771467446029789008352126236749394723444445617\
0328173238016364928575252795`60.*y^92 - 552467.801321727993283531521547260786\
11166080981047345360388902857227775155794828405`60.*y^93 - 
  558811.30681790276586636020251705894452880453623857017350541187059130134526\
678483046`60.*y^94 - 565138.8788502249575027198362349866733804660136369842374\
8821925093361058654901823757`60.*y^95 - 571450.681539374754071632530356152682\
09621233694896425670258482067323563292334989208`60.*y^96 - 
  577746.87611219210841476558803260304405083318006732133186614100438852824759\
241375485`60.*y^97 - 584027.6209698609816131792985165366551611587756243256923\
0605580592854960777104487701`60.*y^98 - 590293.071754282591147737482864759966\
11427917301396299424156432782909548674942305656`60.*y^99 - 
  596543.38141267710606717810117303063545822742083073313200509248261550818954\
461741063`60.*y^100}


==> anc/S_numexpan_CF3_s4.m <==
{-68228.303354223233184298972363299784991617401286047542584080411207889738825\
56888253`60. - 28956.24039484052416582388554705160660889387136177923813989411\
988820177429549274195`60./y^3 + 76437.175108416976871599903460623415203381068\
57477099161355045250015196627496417447`60./y^2 + 
  62940.490784977085720268675141845169213601092485547418210546355228184839715\
22193959`60./y + 48607.062377426720263294328342011386108780820599370713713303\
31184835796681000834964`60.*y - 28855.558531448339994934699663681273022065693\
84826954789902159337068820590077267464`60.*y^2 + 
  32046.093598976804144329662706275238393431870621260271506531272209009339778\
00120205`60.*y^3 - 22201.0709285803531456669417949200627346680802562163548909\
4023827210775351118815088`60.*y^4 + 9495.009543702374980094499660547204252057\
71605780211114080777457909110566472543395`60.*y^5 - 
  4828.1813908397269756782040938876366884238265293256883560503671715725627952\
1536443`60.*y^6 + 2786.530640665713503655342433514151873134246046380904265342\
47945090056602089205818`60.*y^7 - 1366.50375924068161581838427623897923384841\
765812998967113019348712147121891219283`60.*y^8 + 
  918.97917438597326219333609894346031025190693112907524461562966274604832393\
865104`60.*y^9 - 523.63408803477835759073669843110905099102798430860059248475\
593810770302093473821`60.*y^10 + 364.9024123281298284460356320411495274587649\
1883848095307788700902217259731719706`60.*y^11 - 
  230.60790644212117278642931770323986903130877260292409757263125726108246898\
258654`60.*y^12 + 154.7398252627019324594475173893801220930852702475460107346\
0994822601315864078989`60.*y^13 - 104.391440145457839573589655903318120633067\
9795236618493901088023430199737749521`60.*y^14 + 
  67.397368197087860048453130137120719365526444926717860554180295242568830506\
88078`60.*y^15 - 47.101508405814269994348698401124085353077712984049775410531\
81889262536077779064`60.*y^16 + 29.928488181483304159635085735229247208491722\
01731576427863587006475137989814291`60.*y^17 - 21.407726435568682643319917122\
69639626742153607302298209586246456158837281421437`60.*y^18 + 
  13.157450255509704382264962371193815395840444206154266309810913737147380167\
62674`60.*y^19 - 9.2593686384262203808608151004141743660921448174395389657101\
4208386056170350857`60.*y^20 + 5.60065748042886038507227351224560339438262402\
505563878237968386129159999730319`60.*y^21 - 3.990530736855285507430255069368\
76686784159997326866424747209456293583529538187`60.*y^22 + 
  2.3644989276516946247526176095648337502898310606814866978364709923198288358\
38`60.*y^23 - 1.6502508603025691621009543728497944271209587343503785463153932\
2110006938370568`60.*y^24 + 0.98089271627548890522662123958780795721038428572\
386351148162452164079968888071`60.*y^25 - 0.699084801779122464646860559338490\
21965513740091339581303785195227576825066936`60.*y^26 + 
  0.4017933633632919304459731029221404561228028044714440454919400711349204907\
9067`60.*y^27 - 0.27229545870807485800427943817060732477217664199765214359597\
969965917882606475`60.*y^28 + 0.160005002035387444712189688001317996864822265\
86815929189024534491640448914327`60.*y^29 - 0.1156923623549014902505618745312\
0629231808082683031356330860938956348034402816`60.*y^30 + 
  0.0645992441139194746856052721653377025180244019275378727822465838511544178\
5478`60.*y^31 - 0.04184170661105853421649396432034800669712763204222827843872\
970136646643728985`60.*y^32 + 0.025011890739543002285660667306945818832966458\
14836948952522803806228670611524`60.*y^33 - 0.0190407316799761830306234137171\
1210697130491173155284396072722637906673656611`60.*y^34 + 
  0.0100213032618941676822036025706010377415389872605105974746801823156824718\
797`60.*y^35 - 0.005684297935356378564449630870572918845182020573301946143817\
09609000812660287`60.*y^36 + 0.0036897051343697844457426462155215957064375486\
5449880646653365630787973384041`60.*y^37 - 0.00330546290483719089574210495389\
127829283050777101952856163602732812010577779`60.*y^38 + 
  0.0015413074357504027453189419870741525342191455178910396450112310472430430\
6047`60.*y^39 - 0.00054228188073836651011292659065636260278237266665408141031\
199475400530073231`60.*y^40 + 0.000509985720549855758614728240023325067575662\
95028864653889419434307624498594`60.*y^41 - 0.0006839892055184524771591738620\
4591723496589076678969553180079021922533225614`60.*y^42 + 
  0.0002433495861270062247071651108612733235544324423646780054655067740420806\
0186`60.*y^43 + 0.00005903810349041028776022571978742690522928709616835832534\
287109265828523835`60.*y^44 + 0.000058759211679920651426227666660528652216970\
73881772092323440502595476502206`60.*y^45 - 0.0001901823145982636073102981152\
8139670000634020604226281719087918933337350575`60.*y^46 + 
  0.0000440370596150256207682876840490670718135357731182354411286323731782752\
2644`60.*y^47 + 0.00007129092253563033679279599209748352757479511097205792890\
320909165306846741`60.*y^48 + 
  1.82108580185482238741940034181271699167341594532018255036348472389862219`6\
0.*^-6*y^49 - 0.0000695345765990047443973653903104895819261394275047120056589\
1286515960018845`60.*y^50 + 0.00001043560495925634092800411888127598966350914\
811410537167165258100689746821`60.*y^51 + 0.000039311953989477106448201687602\
87476784150196269845420018439243323944365455`60.*y^52 - 
  2.68998235103990894077708444729464416180963073573422227328874588776747735`6\
0.*^-6*y^53 - 0.0000297722167839230371012508141487127056209724706772548882611\
1222669550991443`60.*y^54 + 
  3.43620643700844682780824776413896662831748216545432786349215628704505135`6\
0.*^-6*y^55 + 0.0000192844641263293279741687698574867534162984233683404328567\
3209709308304156`60.*y^56 - 
  1.73993815009032304171959869177986562814344898931651025091049337320708283`6\
0.*^-6*y^57 - 0.0000136466994172173567968619511125372553470219642000381835658\
2482917971024791`60.*y^58 + 
  1.40627080269275542169427906107766325896480256773650815016475824199671342`6\
0.*^-6*y^59 + 
  9.25185794093993257509251035483918805555703462305347852285124154758948545`6\
0.*^-6*y^60 - 
  8.8210118429111712754562392906567447600086736157231045538796677721055168`60.\
*^-7*y^61 - 
  6.44541104621687971891323656960462018694592722389421512506907653994841602`6\
0.*^-6*y^62 + 
  6.3531057947093742047125638155042871824678829659936570585131890214215001`60.\
*^-7*y^63 + 
  4.44421636347492769713711040084891472346117985446013846316547470336564265`6\
0.*^-6*y^64 - 
  4.2685840556818234235492551813561915251862902074441594684267593795005853`60.\
*^-7*y^65 - 
  3.09292932945208953701452246425982511103428568824719174658122302771534294`6\
0.*^-6*y^66 + 
  2.9874593844516314722561445311312684421687079740437850946323762246965712`60.\
*^-7*y^67 + 
  2.14983801070447368419181631091668218447509979414753548330160421853502535`6\
0.*^-6*y^68 - 
  2.0545885721882314336023932603440258137042891891529504504927448245188746`60.\
*^-7*y^69 - 
  1.50037751347741302835430815595444405836691761821341626105146564723743015`6\
0.*^-6*y^70 + 
  1.431423198863958809532921755844103369694290332473911001039629006282464`60.\
*^-7*y^71 + 
  1.04826637635961288245752289426200028217432051880441512786519204055290256`6\
0.*^-6*y^72 - 
  9.94107332231178515811931648579296878857064654740839135594772359113553`60.*^\
-8*y^73 - 
  7.3418501880424129536097009803074097951389902152131213901867712486295991`60.\
*^-7*y^74 + 
  6.938523941830465268098506862666362255170160720483925203845826365584664`60.\
*^-8*y^75 + 
  5.1502492932911630636941588939724418742753755527295869502534182545314712`60.\
*^-7*y^76 - 4.845639242274540611909982615923170478136093825789056519518502539\
0532394926315907222067719`60.*^-8*y^77 - 
  3.6196506413978240263239703479314811238195545124728725512307997208680427`60.\
*^-7*y^78 + 3.393131997353948860249392729366066671861148622939827940465315468\
496002521705222134505863`60.*^-8*y^79 + 
  2.5479761712113534930205525558516278806990648201282230202642949346549461`60.\
*^-7*y^80 - 2.379455052343396147486170533041455004759431012927237170559695163\
9914603434577893757723503`60.*^-8*y^81 - 
  1.7964806319328469748825006512951123727466489563530835152791948724196437`60.\
*^-7*y^82 + 1.671834226959989861294024692482819869062433281361542490695274597\
4685572138647679663728623`60.*^-8*y^83 + 
  1.2685058410786483680423860491348013106800658770179734854125785478255537`60.\
*^-7*y^84 - 1.176470499452079505323954422888851447496157352476762412912983104\
4997140545316423753682227`60.*^-8*y^85 - 
  8.969859540174201272858662910494233330848769490096213526239167722037383`60.\
*^-8*y^86 + 8.292234911232489657384098699885277368694734213564914013533930207\
090361899250388071271678`60.*^-9*y^87 + 
  6.351372165181664742542131375023905078431807962200230728151016017847639`60.\
*^-8*y^88 - 5.853278452875030022079552841438970557913126001470303315174965943\
662214655539966981980196`60.*^-9*y^89 - 4.50312852416769957169914599172525638\
48286065554037936010566045501796340822510200172947739`60.*^-8*y^90 + 
  4.1376172848083237435725149123097994360843894463903132439603762781279803144\
04892151752813`60.*^-9*y^91 + 3.196682751898316539845519692162110992801024793\
0425461061929346391829887897199885392000083`60.*^-8*y^92 - 
  2.9287908095144795484263096179987266695398992549832141222781941496224179038\
49730589571281`60.*^-9*y^93 - 2.271959144828406117008757419295178808988613853\
4309220095997141750957193015164401260742355`60.*^-8*y^94 + 
  2.0758273446874397389639711033668041338549812852432499701068663759191612314\
75470200582812`60.*^-9*y^95 + 1.616571987482878493444282828924011347212747730\
4007882908179132837382148552148393084316583`60.*^-8*y^96 - 
  1.4731000164279485526534481103096400969074477091059462719003639061256821627\
70897047801829`60.*^-9*y^97 - 1.151497004108971369751309984415830855367457928\
1418830270879814140722166223344619836857589`60.*^-8*y^98 + 
  1.0466209245281658365059898890746370069942605291812235854914482605852552911\
13806640742335`60.*^-9*y^99 + 8.210781046354408903307748072758347768124749235\
814955333864899681631386393974325481592003`60.*^-9*y^100 - 
  7.4445877957097399745276384738281123406456925242643626437667827161020934784\
3941948050611`60.*^-10*y^101 - 5.86059861674935883688369215418921922667597958\
8035310540417568304325065463939884344466942`60.*^-9*y^102 + 
  5.3010996584762120794556584319128511193676788760391433025838577465281626385\
9606576643428`60.*^-10*y^103 + 4.18714772580378553895871702996295108530212164\
96345966254493295421902641379039893750677`60.*^-9*y^104 - 
  3.7787327807332100888336256959281808442413240823583157989896900217434863160\
771374546359`60.*^-10*y^105 - 2.994314070007935862985616529551659348724542546\
591764826633327542061753170344770238788164`60.*^-9*y^106 + 
  2.6962703663925987374733897748907953094769227665238572437401102302095091143\
0031073179059`60.*^-10*y^107 + 2.14320659257713610281115899741728942965066973\
4148363050385241732785263993832834148871172`60.*^-9*y^108 - 
  1.9257540738646123825717475877476164561408277288640963736960013174270756693\
4995527965688`60.*^-10*y^109 - 1.53533815719438334026116641408800671173361176\
1679433593656145350972190566705039490463615`60.*^-9*y^110 + 
  1.3767098824919191075646969578152480156212370869587647021805011023245581428\
4048786825195`60.*^-10*y^111 + 1.10078841484374286192815365267904423526177623\
6683373226910824941340877386751023548640745`60.*^-9*y^112 - 
  9.8508386130337398805576620930276685405921645109827890560810541095241469092\
996275524307`60.*^-11*y^113 - 7.898609814445476432007025502761409142769695897\
2857243412663257023463062332834370886201`60.*^-10*y^114 + 
  7.0547062077452130141358061060360503203127327700734499246042478855695114112\
606958501513`60.*^-11*y^115 + 5.671949420438813450900050511669947908799070627\
38097323034605150972143883129868650131154`60.*^-10*y^116 - 
  5.0564551199604219398588866180065651075705593667290407054641207374640297964\
148857603329`60.*^-11*y^117 - 4.076030436127566046649980144099978851206169178\
61444259094342560657179542001877992535683`60.*^-10*y^118 + 
  3.6271217374225497299209460563361273329966292661027762684037411564363821473\
300509973707`60.*^-11*y^119 + 2.931264119524773364944301475486834145160794754\
08060546771052902812931390774411322401456`60.*^-10*y^120 - 
  2.6038428613167800443713110279444166842748253343833904482385958446387711701\
512643808499`60.*^-11*y^121 - 2.109475958472450761847211645073379021895244632\
27305548357320823613877561750736974704786`60.*^-10*y^122 + 
  1.8706502888623949912204455710425662743508506154633821246179169797063463410\
631204092406`60.*^-11*y^123 + 1.519100270332171211770039136968496735142698050\
57849689754118753688720926927718617069732`60.*^-10*y^124 - 
  1.3448837247074941932430065985491942454427783569837098874841058382439027857\
541089956421`60.*^-11*y^125 - 1.094664790004384527562657992952125302085861692\
74273021886618870071585941069045227327944`60.*^-10*y^126 + 
  9.6756647245252032550385783543767825320423364443477911905210584971849157152\
19287954858`60.*^-12*y^127 + 7.8931392556347623440000520680169171341017774439\
148124344020018186562958174692644232121`60.*^-11*y^128 - 
  6.9657994807986964090315956491533547044642608906563749013706988849668235787\
10574985586`60.*^-12*y^129 - 5.6948693715087933323137233000389706782599047032\
309844666500373098934155760595755893928`60.*^-11*y^130 + 
  5.0181752614916368897125121832348156219040873551763670853083876387723017764\
30456418581`60.*^-12*y^131 + 4.1112607786000354533773597734414487557351332340\
919720494760603319572484383823157605429`60.*^-11*y^132 - 
  3.6173991829368996182772102174816906297605416926194347434901205905919109336\
74927729486`60.*^-12*y^133 - 2.9697218838775153137096264101830573634039062013\
089897657228892746037328625160392926418`60.*^-11*y^134 + 
  2.6092414624234273889182305357004670307202860925336164243033344478338647731\
51638597202`60.*^-12*y^135 + 2.1463404733045951833099435367127096312314132766\
019781271296604540045867424713793718772`60.*^-11*y^136 - 
  1.8831772032847069860206010400860943785956991474328482141340454722001682236\
41586051014`60.*^-12*y^137 - 1.5520883689827840088029605777256838560484195937\
770021822064135403645479507241599371051`60.*^-11*y^138 + 
  1.3599389457059683793884185414329923846742669177177409659354407181845500590\
68077335249`60.*^-12*y^139 + 1.1229553447631819077756062804301330202022209153\
604847104457463316179601523995133182186`60.*^-11*y^140 - 
  9.8263336856518647755236581062920494638003654350957079161025320472425119507\
771257842`60.*^-13*y^141 - 8.128871352316061010940053105387292025452119966878\
042033815284477905651329553016524644`60.*^-12*y^142 + 
  7.1039577575914989497526509762198299397878872136401994664918051548514694214\
3573416551`60.*^-13*y^143 + 5.88726410225789081955175629606631188545162500061\
597742916531966260003622719026271085`60.*^-12*y^144 - 
  5.1385335419730656880278002625488668334131089236046900783340853536769232462\
4219832961`60.*^-13*y^145 - 4.26585738312322636258481287088921692300202522451\
6534764382551893187044665651369833424`60.*^-12*y^146 + 
  3.7187884201918479398217595854103629889844293416228981334660678544386826786\
980114675`60.*^-13*y^147 + 3.092452055840885628406661066021706195608804189282\
348989674017502148707788693953162079`60.*^-12*y^148 - 
  2.6926564788916106845366415917291322344058193475423155020081184632878459797\
7466789127`60.*^-13*y^149 - 2.24283830337338229891171057086170730167454161886\
464116351996066539485492479105622713`60.*^-12*y^150 + 
  1.9506154243873320079477908038490550992252021308556515223578918087095940512\
9591849143`60.*^-13*y^151 + 1.62736898238310110334220376805906033596983464183\
1626998935068779060890209437321318878`60.*^-12*y^152 - 
  1.4137344400887296023837568377693415850428243484037125125168355658547070980\
7503641363`60.*^-13*y^153 - 1.18130522825552517226577473449940775099939872067\
2408965614030518861881165922300194573`60.*^-12*y^154 + 
  1.0250947090368631957715967766743389910799647014267836725294012193830948010\
4457387243`60.*^-13*y^155 + 8.57869798388427304246845616841241851033160512637\
113711551299334066851647102205376354`60.*^-13*y^156 - 
  7.4362644054148724145290475851356308770206082772066648027044138448460254937\
4452499`60.*^-14*y^157 - 6.23245449532208041588141241780789754901504868129858\
612380731151713714243060189829334`60.*^-13*y^158 + 
  5.3967866086300229969460669078059326498061661858547044201026815757772534780\
622171513`60.*^-14*y^159 + 4.529714611782498972340328971443883251021267882435\
5511977706859801673293120364538242`60.*^-13*y^160 - 
  3.9183242447673076471860401587590173077980899545103825256928134948194613043\
646204521`60.*^-14*y^161 - 3.293458700134037233354052149895744883911579416110\
03667779459677370058521182456484276`60.*^-13*y^162 + 
  2.8460694639640397394102984261944249145250588957301336207882445566268703507\
862534966`60.*^-14*y^163 + 2.395516071681176260398739198023385129281144275021\
6630832747664124828542973115742263`60.*^-13*y^164 - 
  2.0680740872112063870394006080381822102902220234411732958658023544344456601\
981249332`60.*^-14*y^165 - 1.743040282096602612709171446392145549902507562254\
12441474012115939075147817991249593`60.*^-13*y^166 + 
  1.5033420501826891189900253857540528100351169346683856572628056590819245230\
87459642`60.*^-14*y^167 + 1.2687421059633412260188181544049972802032616772517\
5285765936137662407103205687325994`60.*^-13*y^168 - 
  1.0932423194496185640152764565879251456257740304265905636565839702108114089\
224458474`60.*^-14*y^169 - 9.238322968097939303846445220324090723707010173772\
4454859694977697166993111156024539`60.*^-14*y^170 + 
  7.9531273384780043579356144618610566101592282290408861632672306349703072798\
96727864`60.*^-15*y^171 + 6.7291960774410469292782528429789104860529083642088\
323844561251964438986955355444689`60.*^-14*y^172 - 
  5.7878652053095835326781031850126365988327728777391341376358292858585233669\
85800679`60.*^-15*y^173 - 4.9032044289754262755237724039238355769818164467713\
576546148016870929622236120526625`60.*^-14*y^174 + 
  4.2136076025107816109740063100437307069563745924528897432834648127337332821\
4475712`60.*^-15*y^175 + 3.57388220568181204469709529596289739282613721687663\
05563804212205555336395413368708`60.*^-14*y^176 - 
  3.0686075383523439297399657911725412717191491634548453106902327109083182100\
14647476`60.*^-15*y^177 - 2.6057973520576131468921389311889409896448227362696\
58888658040185475137298845041016`60.*^-14*y^178 + 
  2.2355103204456278995077589564445507084847156660503730873410584427073515693\
58199943`60.*^-15*y^179 + 1.9005446506613353694231885998339410118526744949808\
559817408910447799743116406677766`60.*^-14*y^180 - 
  1.6291335915339464470114321192287257328832186855330583253514837740272693018\
89128732`60.*^-15*y^181 - 1.3865946444490809851793437318356356854109503529226\
234813167790727028815122721289048`60.*^-14*y^182 + 
  1.1876217301776643079335460367972959491678737004874542369835245330578653286\
24189205`60.*^-15*y^183 + 1.0119336312349932935236925671464735984858429910399\
741902148909848743737699844182595`60.*^-14*y^184 - 
  8.6603975486626059293167148237156764051385871904979499724581947699315917348\
0594949`60.*^-16*y^185 - 7.38724961388158890216441326596783816135054735010357\
6721295760408858816043276804815`60.*^-15*y^186 + 
  6.3173177436808059682269028783311378940602276568799356683460814322424133407\
0068262`60.*^-16*y^187 + 5.39434855967501168301413345728778278743946724326490\
4788074642432034463287127633324`60.*^-15*y^188 - 
  4.6095640883906566454151360612247432249818171453023934054516979101723973669\
5532315`60.*^-16*y^189 - 3.94019817024653831178398473504465785963322452911111\
9009909289951121771776511548512`60.*^-15*y^190 + 
  3.3644678022651978726056178692450852495369309684327494609656880810341231545\
2740973`60.*^-16*y^191 + 2.87883900512289002892769802642652611710495548046027\
4064007849539227611272966125134`60.*^-15*y^192 - 
  2.4564023784348899144072140877256929136158897311499350794692162496716351364\
5163955`60.*^-16*y^193 - 2.10394532855173219419837838911842307807338656667514\
112879168616702090712117196988`60.*^-15*y^194 + 
  1.7939344686850723556527080680653601717044722201036127447402097797794846167\
3165582`60.*^-16*y^195 + 1.53803728439543381971528254814035362280605118785981\
7820067693696621025569505781156`60.*^-15*y^196 - 
  1.3104938138559715511195685483705717763764569324296908001879788129018277519\
6248044`60.*^-16*y^197 - 1.12463675717837339695055319774336574893973013852015\
1727360016528268963395444042394`60.*^-15*y^198 + 
  9.5759571701532005387158692459558761092508504888272750923587255870621600350\
32723`60.*^-17*y^199 + 8.2256155512564431483226879806969820712488173526286794\
7077402347771939727815897212`60.*^-16*y^200 + 
  ls^2*(-24634.53258511903911261088953569087323374299372047301340352772004304\
523187675833629`60. - 5428.67210540316271606344776630698098389270872212018285\
864470425550790675006256915`60./y^3 + 15159.712360073254838529778175809768143\
84184228952185440217090464187398884723589926`60./y^2 + 
    19183.9661052434333408792467423494992322604440265352564155758461231889544\
8634830951`60./y + 17305.6038973841372558209595654400745839035687320608525165\
135011162943986853452124`60.*y + 4123.301394232887600757520684392703140975501\
08569170808392379929495415205914402352`60.*y^2 + 6669.84733058438336087119558\
759736670804817898970039707820145791243333944988826794`60.*y^3 - 
    696.750205808459432451409133520145709481434672820500970266442851075018630\
9302518`60.*y^4 + 2925.551847135071743321126120440043180796116476468176964656\
5484432653882425271892`60.*y^5 + 405.2750507806597137923022159612636068778306\
2874799487452147166587328457795562813`60.*y^6 + 681.3470126478131959142009904\
5911243408351975488240919743199540188998721929892943`60.*y^7 + 
    78.7181892186991103851305649097529444756927507801956879046257949745787416\
2253641`60.*y^8 + 134.4871442414416278435399908311599282098414464164045661694\
2553698248268792229939`60.*y^9 - 27.77778871945266532586723716778124915617762\
979880436279232098793835784420955213`60.*y^10 + 16.85268370341655170831983618\
850764137117144123778855630010845054985530993084057`60.*y^11 - 
    34.9881076548084912506491667874915508844184793505723030674200930076015436\
3494205`60.*y^12 - 3.74126189426076893010587337988626427919846092169083139280\
922511506291999590225`60.*y^13 - 22.27561108987160285428501282588729743244228\
688909043566725054804046931224322709`60.*y^14 - 4.485170050176785265780056571\
97851293067736773251361151064459257543931821560632`60.*y^15 - 
    11.7640385996368997054134191448734343294414396964255026536526555064642579\
699101`60.*y^16 - 2.587554969164450468102622602225004271035508740493136119369\
61828322311029317069`60.*y^17 - 5.6657745156918265207911345519933705675804655\
4805205672460381236215880712011056`60.*y^18 - 1.25790804097993457874225625797\
056016887019385388854390725144993248836521997429`60.*y^19 - 
    2.56293289023771544945589098160650789448645170273648948233400090124552365\
439813`60.*y^20 - 0.570944830529394787068265884380101759921216360103645054385\
85146885183824957565`60.*y^21 - 1.1138666639406040956885558168809931643334352\
2618197532434149469109610837741861`60.*y^22 - 0.24597782471251049595744006437\
940329370978984494830007650910711720323627497205`60.*y^23 - 
    0.47196832608036836258137451886719714045283092478406318552096924900450519\
394651`60.*y^24 - 0.102371921280140563686312394703336046708492737648810438935\
98304456938450820895`60.*y^25 - 0.1955260013729767505086194006437289842372407\
5505029102713133048669625736506887`60.*y^26 - 0.04200517976027366680373670535\
152051082499873292808029890440674472721122526081`60.*y^27 - 
    0.07943569784975956044154962670890417168851149576005254129849343318297162\
581721`60.*y^28 - 0.016980968802613701630762809149436686125626239091511331295\
96555953569080071723`60.*y^29 - 0.0318568898041026126256055512260594566339539\
4353758016887890334692389075004954`60.*y^30 - 0.00673495726600704752854864885\
833014230662014417685560365878350701125134389929`60.*y^31 - 
    0.01263695895284142693948358750493224521251978538741359074297147718091273\
487869`60.*y^32 - 0.002646215775378908946484271893364997882729658280791580929\
48626509595804320505`60.*y^33 - 0.0049525580502589564221540684257399034925402\
4470573164310674074977194317067997`60.*y^34 - 0.00103495590081826105999214045\
963651849891876723963190015180520571851472892344`60.*y^35 - 
    0.00192280561432929846542114803026758993598150330404045322842760346140092\
242784`60.*y^36 - 0.000400126577390162844772206009955099840220124523445233325\
82119562774040596677`60.*y^37 - 0.0007418335855223439523015246802350256898141\
5255803418460321534977673535413438`60.*y^38 - 0.00015309805258450625863790035\
800787799049779671165356285837016068968280642494`60.*y^39 - 
    0.00028406131372865175388222185362247712999366089386727253883418306625292\
819042`60.*y^40 - 0.000058453503716257263408614967582127854914271604005559243\
66333102989703812263`60.*y^41 - 0.0001079193949721657351150273561238242913027\
6225719658107279192328889225358187`60.*y^42 - 0.00002220982330709354594780252\
47118852324973056376338348565165365486944361159`60.*y^43 - 
    0.00004080314875289088926784675623611019545220084286178172572111222339954\
403832`60.*y^44 - 
    8.3529685991815145524789676338179132589054869721838010593307583466068466`\
60.*^-6*y^45 - 0.000015361835487818987259886249020563804644563684549550610079\
01922467914168244`60.*y^46 - 
    3.12862434657500804870010300966850717863844252561626708504224405306905927`\
60.*^-6*y^47 - 
    5.74754450477849036693565387924079005508347273221155040099675409733018404`\
60.*^-6*y^48 - 
    1.17168658713712487052148928177488571391899651355321760351097219871622448`\
60.*^-6*y^49 - 
    2.13987238017848201842797974999445274832308023396384419512326718911995306`\
60.*^-6*y^50 - 
    4.3576399973245960165046801295681355103214629411264482952719655592134116`\
60.*^-7*y^51 - 
    7.9472423761418967763421962868631012492001510723890032972331540008542076`\
60.*^-7*y^52 - 
    1.6087642334496606696447143059322571056085955017668990980054572647504958`\
60.*^-7*y^53 - 
    2.9397619205749813385760873849891410831485042481285884673480776264991371`\
60.*^-7*y^54 - 5.942742749912417227004138176506572542466827314699970065072983\
8376766762329828723532756237`60.*^-8*y^55 - 
    1.081866919370317858726474555806876813229585157047519251911946816614483`6\
0.*^-7*y^56 - 2.1918574315118726671456542845098227623372801479250108512895543\
35739993624269204836385748`60.*^-8*y^57 - 3.971699896787440992571496927905918\
174232208368570664779843083735705338958265927032557687`60.*^-8*y^58 - 
    8.01682428081113825562577420654907465138405468384095913402553561520795873\
3603077754914964`60.*^-9*y^59 - 1.4555483802735310840939814529822009289397331\
559828867914651479953178317995405408964899168`60.*^-8*y^60 - 
    2.92396390449996987987240163664327514011484921793297887745597993907458706\
3668761120069589`60.*^-9*y^61 - 5.3111639804810102570840687895414046827619973\
55132141402457818237539196755193528880817113`60.*^-9*y^62 - 
    1.06932378566880707757592674601313386994946094345406925792493321224999519\
7887234652961576`60.*^-9*y^63 - 1.9311298678591917335357052480673924261647114\
86390336360621797882829162360064033143921826`60.*^-9*y^64 - 
    3.89093962168579752464473476483919076124233068429845992209787886327684685\
832073604840989`60.*^-10*y^65 - 7.0171055956997426450475344522259284871367884\
597235808552021530150347176632679679492267`60.*^-10*y^66 - 
    1.40538925586861592714999000274124419321857721014389669956393601006600372\
111822127663238`60.*^-10*y^67 - 2.5439834851840416071813709290157498299372121\
7687902296072634090292232713707104964734935`60.*^-10*y^68 - 
    5.08790336219206866218507120044900595836204327411210442244176068923453697\
81279429393638`60.*^-11*y^69 - 9.18248984956629672040372143320976261569101669\
44771261039887577421381842502286614299296`60.*^-11*y^70 - 
    1.84423797060243579745034050448010053264152193090875920589418314949392524\
44035820557052`60.*^-11*y^71 - 3.30974715895359158609471492074419037322773299\
50737872937711104661728539325879234930152`60.*^-11*y^72 - 
    6.62790641197786943834599390493926684495886049070422060708236193799550250\
428499432047`60.*^-12*y^73 - 1.1929678500551763983935626432610979324550201130\
11586238578946613665823537074742399404`60.*^-11*y^74 - 
    2.37455880025361290139720295119509402933389555969080846647725150383934548\
1533753905946`60.*^-12*y^75 - 4.284590154336812509515788901304415885897655463\
781435114988765454591388244958879128249`60.*^-12*y^76 - 
    8.55625226363615359587597308843739604893600549144998346807157739364053779\
065845360803`60.*^-13*y^77 - 1.5335938226377564142026430233898293739403796502\
47238727171740793704225266915862757478`60.*^-12*y^78 - 
    3.07177333992486328587190833421575523228128127545594869432882717535514708\
225952920797`60.*^-13*y^79 - 5.4932300383409699904013619977687712617684456813\
6960883859560915740817422384362872141`60.*^-13*y^80 - 
    1.09248422509756404260744905039647507685727796494110209123361174872989971\
608986278757`60.*^-13*y^81 - 1.9658145754932773067049703230254431133474064057\
1270843587732972744688842273590251477`60.*^-13*y^82 - 
    3.89956236909385961177843509518949648601187600288726696086475490613899241\
87071625304`60.*^-14*y^83 - 7.00224691879075742654249898414905181012957210438\
18766892776414316991227578887850818`60.*^-14*y^84 - 
    1.39877997602318840422031784108428547430211687873044024598518214500248065\
17819702307`60.*^-14*y^85 - 2.49150562323263246627865826400846045066496663087\
97825907948118808305207519331417316`60.*^-14*y^86 - 
    4.96739869530656742155395558028404569474223329164144946781674278768947898\
7228370831`60.*^-15*y^87 - 8.881360456468579812500048430174459586851714215850\
452993786313645341129682608770672`60.*^-15*y^88 - 1.7548902546404273649616979\
895431627052489639840427127843303243376296564305724107`60.*^-15*y^89 - 
    3.15572368630085097198123079778149504009121785311093379008790099532166509\
6437736695`60.*^-15*y^90 - 6.261271949424413215279366918012815993279958191379\
26486381257955781367258660635767`60.*^-16*y^91 - 1.11650565109693597180362698\
9832612291445979116150382887628295594770949648365603044`60.*^-15*y^92 - 
    2.23024565713452482296361699600791069380056019308687884107478479049594474\
028866754`60.*^-16*y^93 - 3.9582308114057355062957390425627181138917893758207\
6842740035007468686357509615957`60.*^-16*y^94 - 7.834972591136295774729921111\
5254969250332806310482411297563493565987775033007133`60.*^-17*y^95 - 
    1.40436343921562340648263856972912723175823808751627254694967538975977066\
303585194`60.*^-16*y^96 - 2.7644908199314827282888863194823129652706145968949\
134058131714115131518843167804`60.*^-17*y^97 - 4.9540573428901279635214431820\
980416952743043113187311521291385127244142274116707`60.*^-17*y^98 - 
    9.86171789442480215562512253924628653010663421099062652442262079343817238\
6868052`60.*^-18*y^99 - 1.744921640409749587497015075653445664455123298127002\
0429521898289026598231258004`60.*^-17*y^100 - 3.47438922199175857216902210550\
3645710302610736940235382166605914640829447175111`60.*^-18*y^101 - 
    6.17267986398312122720098651025216065576143337246698067793108997742986826\
0091573`60.*^-18*y^102 - 1.21152913527697838302439929730221171977050331952464\
1894179850037956203529125829`60.*^-18*y^103 - 2.17745331291021088074486904902\
7754108745065117393578926096711464810041038730066`60.*^-18*y^104 - 
    4.29224702434689253550621931430371531550480912582994866379174382402157738\
953083`60.*^-19*y^105 - 7.631289771388503886814336053174340837220615385868584\
33641669921207931092309391`60.*^-19*y^106 - 1.5246396156844476501819870404101\
0692750465610735666977799211039960860286163547`60.*^-19*y^107 - 
    2.68346990283328601393420445430529008201325559916479172801732573478635244\
378971`60.*^-19*y^108 - 5.298605462908051629736165078709956437943143982126249\
7639620260755929036522915`60.*^-20*y^109 - 
    9.47062951525574799475165772814600011546629522218013495620627788757175380\
6314`60.*^-20*y^110 - 1.84775558183427979546601113519424892792921624795746131\
15877661293683786847967`60.*^-20*y^111 - 3.3165335413174995291373734305443298\
993026836569145739376738279809914345756422`60.*^-20*y^112 - 
    6.58458973545254121791484113961302484417762995610596888298257183701071040\
1528`60.*^-21*y^113 - 
    1.15752492881063911707158057453030629958251993631084876100640890210245409\
0475`60.*^-20*y^114 - 
    2.31083634222980243937582631460362306701245118277037122279401807412498105\
8597`60.*^-21*y^115 - 
    4.07316504131488095499035591357127524616798833238105331647293895090898499\
1706`60.*^-21*y^116 - 
    7.94098535173676154895130917875553082681150167810705823815668620375725980\
669`60.*^-22*y^117 - 
    1.43089604926277889754537754946104233366800278864133499518806861250488567\
2702`60.*^-21*y^118 - 
    2.79626282509475308856946286611878222576395707272119864286141866321243820\
198`60.*^-22*y^119 - 
    4.97202516993650094939832328274563466195217337948337045908027419927821755\
452`60.*^-22*y^120 - 
    9.96782320180261181990418408919971084315678327498831052811079884971280975\
84`60.*^-23*y^121 - 
    1.73529513840548197860618397573788725148863455820797727493590071263401011\
537`60.*^-22*y^122 - 
    3.42979174321147608849152589461547507828724575944346919026158311265675133\
25`60.*^-23*y^123 - 
    6.11118140583035282337929452561016008125504643361058573393827047344044646\
2`60.*^-23*y^124 - 
    1.17778819967298723146695788120330951816978897575017750106479219305588862\
81`60.*^-23*y^125 - 
    2.12903349266829473291826229066759566863787318772423514935857336030626854\
72`60.*^-23*y^126 - 
    4.21285200028491127331005727055582522107121482511710448273033949785626361\
8`60.*^-24*y^127 - 
    7.35832850515872228948511677269344028453521781014002264814480285987508685\
1`60.*^-24*y^128 - 
    1.48183311778865542922197372432989112190688966967745205157377985295636314\
2`60.*^-24*y^129 - 
    2.57961861516792352416010670676775452145295270153852835126523301492496509\
9`60.*^-24*y^130 - 
    4.99568239342810380644262577089782197682551771401433000235607318672262376`\
60.*^-25*y^131 - 
    9.05849975310667443535996478188010944618221783382638304626379840006457699`\
60.*^-25*y^132 - 
    1.74490212643306312025880148945750002544189587122039428787326189427988865`\
60.*^-25*y^133 - 
    3.12085993778915390673749437184260894830716462338335435538323776571085253`\
60.*^-25*y^134 - 
    6.3026043516357445208631964558869292356212587627506934794619095373454926`\
60.*^-26*y^135 - 
    1.07972548485565097614049174641116059066930962887122004847382283450763773`\
60.*^-25*y^136 - 
    2.1506008886292411196288994845632581470312614663356521060480207304287482`\
60.*^-26*y^137 - 
    3.8081685952836385828002023076958257566622727422316554018835496797944401`\
60.*^-26*y^138 - 
    7.203854560982826050440812845702733573866713320448986787366741249254154`6\
0.*^-27*y^139 - 
    1.3237102203503662828734966137916499597085937489374261484418686366795746`\
60.*^-26*y^140 - 2.6000966231076615316430351868927568743929007413388750320287\
896717953990721765694029234874`60.*^-27*y^141 - 
    4.517945905234239667741106588395722727593734372810805442893463507980962`6\
0.*^-27*y^142 - 9.27185229947908057809626004609612672685916895787093311714634\
7560793496785556526766376079`60.*^-28*y^143 - 1.57853450165454129105026036434\
01777895993847468821344579043683038578568940972921476702753`60.*^-27*y^144 - 
    3.04184138992648060472351198624287064912229933084992513298227849401208959\
1534697462736193`60.*^-28*y^145 - 5.57274011444977379413288753273674674893468\
7731885381102472965052706641767699861041980685`60.*^-28*y^146 - 
    1.04503476536624894517228056697232560280537938603217119846772562411845806\
3267047532718498`60.*^-28*y^147 - 1.90296840545120206601392272366296418259754\
1461111343051949854180344636211827590542382515`60.*^-28*y^148 - 
    3.88659061768674138612010844668510817003960573988173445157586610090268325\
949377549923397`60.*^-29*y^149 - 6.497069284578542867572529597140468253716895\
2080245158698364542235328554009071492906713`60.*^-29*y^150 - 
    1.32236857554344886465747199804826990870933110578692740037492338435532271\
478141287803227`60.*^-29*y^151 - 2.305722377562760715616050985073748454461434\
99656758562539522526854573238070698396423079`60.*^-29*y^152 - 
    4.23563039721584709361302489452374198108194394392337206052717783515295494\
94137911022225`60.*^-30*y^153 - 8.0405869052198844951924401270058477749204653\
746589024304164497726595297776357222793017`60.*^-30*y^154 - 
    1.54973144252853015133061914485484752874713922933997250671782328937652886\
06285550571064`60.*^-30*y^155 - 2.6944034197545449234475645466794550382658799\
036592584696665427429515787781135842170712`60.*^-30*y^156 - 
    5.73077178148247016768280878924640182889628064762111431359229189737700219\
6409114994661`60.*^-31*y^157 - 9.36115799396511567293564238645524052609325654\
0097038513015172862925198097722049094115`60.*^-31*y^158 - 
    1.80861101175778270604926547126718631399130483258540990739959655016242936\
2044805115782`60.*^-31*y^159 - 3.35541881698379755227900311167954454013929932\
5924067010294142091770315339171722619145`60.*^-31*y^160 - 
    5.97161304633433918220040639930617972900111507651087737126265265088089595\
195075679081`60.*^-32*y^161 - 1.136232291905290579546528617457744214222063680\
7546771215971166696000090871479313858`60.*^-31*y^162 - 
    2.35035555739398087057201383299892476990112913255177270007265562087884252\
028419834461`60.*^-32*y^163 - 3.787552425305317198883694304564781020317936534\
36633189017465520466350484381410667036`60.*^-32*y^164 - 
    8.10226709611725823283839897535519170652190416424854310116214410532095101\
06558951127`60.*^-33*y^165 - 1.3605700851713402024211860488520443196299870274\
5575192187341697314556325494816680207`60.*^-32*y^166 - 
    2.38829797624783723003430092506021761040857007786094330970936045674736436\
20593316641`60.*^-33*y^167 - 4.8152144311706453537607580546194191083570848169\
155522773411297022970435864609859945`60.*^-33*y^168 - 
    8.84843403933608283052861202929854423210524265032906370209635463269654223\
657650732`60.*^-34*y^169 - 1.568360042807430220928098881241682207743410971605\
2883963851064530608766216528367486`60.*^-33*y^170 - 
    3.54819300607021143450456991107526028650225915518293471444945122368280460\
181781865`60.*^-34*y^171 - 5.370804383180443628013658280369063237721713032757\
79064583713863988787841505699856`60.*^-34*y^172 - 1.0651634684253317046918907\
09475470256862929626046458570649422326814864850245138865`60.*^-34*y^173 - 
    1.98935933289225893956738865759559041327569797225051099340953690554174422\
6361009002`60.*^-34*y^174 - 3.18935445199869349456590677931210589655020538639\
230673302536111089282207142497349`60.*^-35*y^175 - 
    6.71041724284220307328353945323791752385224283758860771127807202105095506\
615265463`60.*^-35*y^176 - 1.394036997596390796277716146422327523107251546350\
90544588015635228762024260126019`60.*^-35*y^177 - 2.1351072411617112761100700\
2762077802715879989619092930164316079912150448977706251`60.*^-35*y^178 - 
    5.06503909267774801169265604879960466422771617955269408867302251652479033\
0220709`60.*^-36*y^179 - 7.81198456286647761305926266531730986238052421339592\
05395611347382739541102110872`60.*^-36*y^180 - 1.2840035236877426707946286987\
796357311649668311012974714973236781957985686041307`60.*^-36*y^181 - 
    2.87490036522368377990938009277180496576647681897442743990788064767980746\
69053573`60.*^-36*y^182 - 4.7023072389915393572089455988580350598469516305498\
92696048962929407397913205555`60.*^-37*y^183 - 8.9681814718829356358069049531\
25377921961770316221528853614568134607607843331178`60.*^-37*y^184 - 
    2.23401163195391000185501486344045074109347675505903284142848080657531549\
6052803`60.*^-37*y^185 - 2.95209106929996554678664077202677283611519118017549\
4032912464117055865081072363`60.*^-37*y^186 - 6.39351261242487898229543572040\
418802164971674164697891368346526650943732371523`60.*^-38*y^187 - 
    1.16628629236417052726501550095125929187246247146103724206662922214902565\
7749754`60.*^-37*y^188 - 1.50298185110569089684088653290147044490742474683177\
238041762275175103928745641`60.*^-38*y^189 - 3.981975897295880231174410997867\
09713653657460773383827789562735145056227521291`60.*^-38*y^190 - 
    8.00714911288161432980299946928152077743091721795612154365697990967639467\
96589`60.*^-39*y^191 - 1.1563838764908174222576608053099363050712758115563083\
6911039559988973641888207`60.*^-38*y^192 - 3.33663054620236864156494127460055\
97519392196863697788097094340951577804059498`60.*^-39*y^193 - 
    4.31614096261586118016508684231040651930922002637033242782348340123900086\
88777`60.*^-39*y^194 - 
    6.56122221174862199534718952419240080401236261421695631465086522245803526\
4116`60.*^-40*y^195 - 1.73601982130213522121596767142667517674482572069548133\
66973973623966835353369`60.*^-39*y^196 - 
    2.12012180720167628346062671753385021198842247333974807072453297532441515\
7657`60.*^-40*y^197 - 
    5.10575514100585119813516695084731732806711250773129379894524304190453580\
983`60.*^-40*y^198 - 
    1.44701646706983100696350050120862172291800428102627860665341325957316169\
6289`60.*^-40*y^199 - 
    1.51277738510687677627398994508277696713456438881523441599684536841763997\
7011`60.*^-40*y^200) + ls^3*(-1263.309363339437903210814847984147345320153524\
12682120018090872015616573726965827`60. - 5389.345719265743943985036364800392\
15447705380104505160914663310485781691210451629`60./y + 
    927.557143105846589842898193199547125752379281330510078269586149405866807\
30839118`60.*y - 1228.2174365800090725660699910956988079501492595677428335092\
1681126293891123438999`60.*y^2 + 127.0692691527508744199891431706779062870053\
3109552042915649235727857558851979569`60.*y^3 + 563.2254244888327318481549530\
5959902478856844617320778508065513773629055786605598`60.*y^4 + 
    185.838199108211039973770424684929251185509502270503993177282208922184047\
37580777`60.*y^5 + 104.711802883938528584586885465352689187994867996821340550\
70924957246790411595233`60.*y^6 + 79.2041936390848607361167045284092152213297\
8239291731707185156815389806937871861`60.*y^7 + 22.00034039248119992653423840\
3427632133902971218362672438666370858209020548599`60.*y^8 + 
    27.2673003435699758774696007561090499242775506982922568194263931016838093\
9900406`60.*y^9 + 4.801284824988816773989289723424599497103363510340622712741\
12613053128803861194`60.*y^10 + 8.5979655574591465011301434481551308418480569\
2958368081009183807661234936082289`60.*y^11 + 1.06535225717247792178676528897\
75016536219783215887004217556972676588726787481`60.*y^12 + 
    2.58226515493396592567377095330511654018278010156245292872130007598406199\
539498`60.*y^13 + 0.238292568381488047363978149905955003918977685644664922284\
72498912792350352497`60.*y^14 + 0.7516866524316910835694454718002397686246645\
3557340684632835673086601652473473`60.*y^15 + 0.05348974408512842892967072435\
896373568671318321117321290170418721058056226521`60.*y^16 + 
    0.21407996091818323696911781383911360222792498011939338806695971033693562\
451354`60.*y^17 + 0.012015746010077026297688909208044900181037966141777911238\
47754990893409827905`60.*y^18 + 0.0599891404678474886455248509493108426480726\
4017255535305075684948090621508124`60.*y^19 + 0.00269551563997196817526055316\
090566004155392325917364536458642918339654762313`60.*y^20 + 
    0.01660069128134457147877238574126849991103359079396212473122448632846947\
844151`60.*y^21 + 0.000602780488536215628453120331904489532038402089369764132\
09145128472364228389`60.*y^22 + 0.0045482043093784322329596879054129744721411\
6845957267371796300665590869682717`60.*y^23 + 
    0.00013413170669290665813624359843785080586300032369839224737350899823508\
1846`60.*y^24 + 0.00123597235021589653812449754217510706785282733570536000054\
567584504479941785`60.*y^25 + 0.000029642437829500403457466701595091853019160\
2273652804933242824294809594726`60.*y^26 + 0.00033359905234887541220449237341\
407450218453587394922127999532520998020226333`60.*y^27 + 
    6.49078131384608547133883905719327687724447268001200316000940757723571321`\
60.*^-6*y^28 + 0.000089524480227887817400161510360806002713629815814806718836\
30303128262193479`60.*y^29 + 
    1.40405370243558348051552118525011896301292456430200176346518928614445332`\
60.*^-6*y^30 + 0.000023906459722213930654458611677660153950555085495065188055\
06883589542398106`60.*y^31 + 
    2.9881133764087524858464221007771016131455791583470893993210840976765053`\
60.*^-7*y^32 + 
    6.35666219472709968796416961372331552898616607145845749028173667723190209`\
60.*^-6*y^33 + 
    6.21925301041572252837069806548738284805914293367010582885591715170087`60.\
*^-8*y^34 + 
    1.68389076848757309677552444206705451046216480854170431316649671664035228`\
60.*^-6*y^35 + 1.254043405835349237868821443411997873112696874569769973294154\
4621262369529365844357221314`60.*^-8*y^36 + 
    4.4458969112190667199742137916022080903399900313203412253839108009768507`\
60.*^-7*y^37 + 2.410010551911080842831992743199596213670408119000618308217399\
860921865732576593036312856`60.*^-9*y^38 + 
    1.1703714157293907742800066855785766496891258396819860365860044133929938`\
60.*^-7*y^39 + 4.272757565093558471761081854862003735306069460228224744645049\
95243282554478541730704736`60.*^-10*y^40 + 3.07284111507232504440149716968201\
20026205897251197167250163974856826702733142987133735961`60.*^-8*y^41 + 
    6.43843730869410522923372479731926621474728398123539740535863090790110958\
02512326414803`60.*^-11*y^42 + 8.04862885788963037658462771374736207546553520\
9653372845156663611078017344920480851373985`60.*^-9*y^43 + 
    5.80056590320473653072111085241149527139488604906895900360489155539601708\
1519142558588`60.*^-12*y^44 + 2.103615184664581687416607918010502786207848405\
14065105856586155828335933821050858032642`60.*^-9*y^45 - 
    1.05192575255107656264382213743518958348262490754521254976851207751193476\
283388150199`60.*^-12*y^46 + 5.4872823985185083361387753144877751090829906545\
7020141974033261804882027660652843282997`60.*^-10*y^47 - 
    8.71951807092786281196001237176220032929883555943589407295351648662610919\
971725209735`60.*^-13*y^48 + 1.4287889214525230354454693551576821858772713950\
7028897375900812417201714883590516268563`60.*^-10*y^49 - 
    3.66402453648122337509589126558124357311375996513982814500180947896680100\
00428251558`60.*^-13*y^50 + 3.71417735692829726855248876483688800901467474468\
29147089622034892379686474677093462749`60.*^-11*y^51 - 
    1.27815288644243234623305803288184624959454961532872296848015950321076098\
103996411507`60.*^-13*y^52 + 9.6404527062615255619746002013007115526405303892\
46292439782138010663941256997255518275`60.*^-12*y^53 - 
    4.08003603030798067946942617626240118974255811227715749185666046417620668\
39507911623`60.*^-14*y^54 + 2.49874773423186300678944257825819568389552845591\
031891682842223363107803559453597026`60.*^-12*y^55 - 
    1.23633123051463644507956635339950596239435021937902659728843963672132481\
21324950556`60.*^-14*y^56 + 6.46817939942971857202563941549102183481010384413\
608597491916361770790267802874315958`60.*^-13*y^57 - 
    3.62028614048045165027451088951487792503202422474732090531759827208429070\
8271726645`60.*^-15*y^58 + 1.672307364595736255541557793631530197064810484838\
48354510574826979129667065176586029`60.*^-13*y^59 - 
    1.03476932484303962438163682308306082663667777965087757913147943912989006\
9856759063`60.*^-15*y^60 + 4.318771436923930625453399950974698302283692450492\
1626048390946917823415287997230897`60.*^-14*y^61 - 
    2.90488569699288318465633412749779730035699294816381202542204224715528736\
731194171`60.*^-16*y^62 + 1.1141574006594789486199426466790655251337582524591\
262213817718755705121901965567827`60.*^-14*y^63 - 8.0422882189114808351545484\
043379653625922919957397131030563673744409568919104761`60.*^-17*y^64 + 
    2.87146910817352473130079568252577783834929262767554903287679016721791653\
550294898`60.*^-15*y^65 - 2.2020814578855336895829393679130613061735521270697\
582636975340260723319217601625`60.*^-17*y^66 + 7.3936583790774020859197787961\
2461103596803357847091957193793482163126746975154078`60.*^-16*y^67 - 
    5.97565898192680071473655269984149855887035660701179444628427571631182467\
9754196`60.*^-18*y^68 + 1.902112660120963052649459583513408101192444724412859\
88210652835627937045993887516`60.*^-16*y^69 - 1.60955323532277677427037175304\
0223189719880781993557294671629813086499335244022`60.*^-18*y^70 + 
    4.88941175955888635049968783554637578435297937286227338073380766199020072\
40667228`60.*^-17*y^71 - 4.30828049094675510702814328021173460822078647723752\
997644000596194686078264376`60.*^-19*y^72 + 1.2558580391168317047077933313314\
87463436198536493593285288333162973407756039175`60.*^-17*y^73 - 
    1.14704998307510832041638051984218271323796109480723441560029697567720900\
870162`60.*^-19*y^74 + 3.2233423645199478296788780115708567654514577416963783\
09222873620547718514886487`60.*^-18*y^75 - 3.03990347790426867497356471636257\
67032181080616907049366322867650672060567073`60.*^-20*y^76 + 
    8.26744253592703255592726670426007613960347013918809235629454585700189310\
232641`60.*^-19*y^77 - 
    8.02407272416518725656063035927129020782810575561055933390148690873281081\
0296`60.*^-21*y^78 + 
    2.11909481844443210222193614387482531517956716555051727902168069899910134\
2983`60.*^-19*y^79 - 
    2.11056973464463411045774267135452804086618362726867476284925463396078834\
6105`60.*^-21*y^80 + 5.428232701890202768777940508731151096966227400221598352\
9113723727096421070319`60.*^-20*y^81 - 
    5.53414546155156047758987330148922012580881902147649458480001443182975488\
827`60.*^-22*y^82 + 1.3896605417636145028576080579848961215786602163670611091\
880503384024129679993`60.*^-20*y^83 - 
    1.44708941646567225276026428217978185451585162980280292303830191087899770\
128`60.*^-22*y^84 + 
    3.55560551302572086067447003128523993507842176460857016516542756860059519\
5586`60.*^-21*y^85 - 
    3.77449999490900269178994418705897313931947962574063501216893149796406936\
9`60.*^-23*y^86 + 
    9.09252473101707723584660188167835089998908534149496692317608375152369609\
156`60.*^-22*y^87 - 
    9.82312900426949160664346967212464904301790940241156549132049894218602138`\
60.*^-24*y^88 + 
    2.32397896742904467842161018901993241052859994869519036177696005071320235\
9`60.*^-22*y^89 - 
    2.55128412556146928627778425563079072121018922021159191984916076573420116\
8`60.*^-24*y^90 + 
    5.93699472282291226283710334746047336935467532570496082678467644994562583\
58`60.*^-23*y^91 - 
    6.6140321527095841815157139956108363853155180945870569222375334095933172`\
60.*^-25*y^92 + 
    1.51599310811383897046384231180211427302790364306048806213674148080723669\
74`60.*^-23*y^93 - 
    1.71175658230245576499688023412174628069144786016208905593447742542039516`\
60.*^-25*y^94 + 
    3.86930185150768752124430786135108336951735375448926745041636456771235788\
2`60.*^-24*y^95 - 
    4.4233074398490847908216755276375194876714480593393362676127912495484676`\
60.*^-26*y^96 + 
    9.8714509240828397257870683023935585830614508140916515289082189658620108`\
60.*^-25*y^97 - 
    1.1413941091788061272614156066687645363139130326874998354856599821329874`\
60.*^-26*y^98 + 
    2.51738729392748038716475650867607642461706669795005457787930582780159934`\
60.*^-25*y^99 - 2.94140849095824062631837109424267717900014110386957094853743\
42868036288805680019173281677`60.*^-27*y^100 + 
    6.4172203538035318600327418543803923227841397089087381807099925572753296`\
60.*^-26*y^101 - 7.5709234732088630486311827359404995614018263052391440178154\
74188101784429930778916405738`60.*^-28*y^102 + 
    1.6352287670995465071215716262087281680761186380737711671568624904839367`\
60.*^-26*y^103 - 1.9464992602235580811239542384268076727296637809432153090573\
12083405139404130697430558708`60.*^-28*y^104 + 
    4.165346353106232494760891036780878631137399717008535211635926265591035`6\
0.*^-27*y^105 - 4.99925939119530296698709834218652950336871053824277876148263\
301168770524989544379067813`60.*^-29*y^106 + 1.060646771761723736941872723211\
9455213210755649003255165441324428801897160372083951189084`60.*^-27*y^107 - 
    1.28272606026812676792075778296912505586329514444040776201854265841357525\
95892180937672`60.*^-29*y^108 + 2.6998719542012087602353321539326342500842928\
43666138933674015863255047081577722048103495`60.*^-28*y^109 - 
    3.28826492246856755714290437484201670470105380123317178590051158237275286\
90282062082584`60.*^-30*y^110 + 6.8702678596517331865033378642989900301711029\
5347298477269870749934181664949421290934513`60.*^-29*y^111 - 
    8.42227726269797136217880807757600449035452891868253719435610193481331773\
3583261485377`60.*^-31*y^112 + 1.74770191782649463682965777163904442658482643\
998977720877667710222221298833143327666224`60.*^-29*y^113 - 
    2.15548524325631104086368507557290899325978205585896163219267726808058826\
4663087893727`60.*^-31*y^114 + 4.44456292432184567053713429977471786865218364\
03919774918147140192166554019687590507461`60.*^-30*y^115 - 
    5.51231806882226148171427241496482037758667188119703040580133537367170419\
474705179373`60.*^-32*y^116 + 1.129960652865164933944027247739045719864649145\
2005930267630305252524548082555676056387`60.*^-30*y^117 - 
    1.40869280809149921259932362044848861380742697812130154499375793537672235\
972326087467`60.*^-32*y^118 + 2.871934143280861889291672591843375141884945059\
812441993771005769008641696835055254295`60.*^-31*y^119 - 
    3.59756509560829373678752525200753177475903189116375242132994798768582337\
38045506815`60.*^-33*y^120 + 7.2973745571670762448411988591522727427174014667\
9320224451729645687667587839531257169`60.*^-32*y^121 - 
    9.18179214407394162295404602003569119503804416864780473002980850818570180\
3046507847`60.*^-34*y^122 + 1.85371819535271641336649727838122863847263782340\
935620716221809957787418402599078499`60.*^-32*y^123 - 
    2.34200332259630880078844746123287593890914482453248420676734646782670383\
2216958606`60.*^-34*y^124 + 4.70770692977986458792504261511028211687259238651\
754855529177833977605580460378833`60.*^-33*y^125 - 
    5.97038703515589968346812549470667999066221825777426216859179463895108777\
160869536`60.*^-35*y^126 + 1.195273513749123725399611405957939036925011670627\
7754609360830225358971741615229619`60.*^-33*y^127 - 
    1.52119551394285710133976578775940152666610015215986262851080123571458279\
914506451`60.*^-35*y^128 + 3.034035918967951802368129187252050231093689569983\
471618717519580765024144143737413`60.*^-34*y^129 - 
    3.87388629419467922828129848382623580440293001777182362700893881323372536\
22192006`60.*^-36*y^130 + 7.6996839959326636398713177282336414280856856525375\
2307448257988954415352731610295`60.*^-35*y^131 - 9.86049807329744960323866644\
9793034460921899425859326393549242699291715366330066`60.*^-37*y^132 + 
    1.95356073216236874453541035243695173169546668917414940568624891751012290\
804723622`60.*^-35*y^133 - 2.508713622376072799729400175631179889845505761002\
395445400858845937174936469222`60.*^-37*y^134 + 4.955479645787158595009372510\
6804671526457681838690596403566581717270660150511167`60.*^-36*y^135 - 
    6.37988692777386446450795533906909033417196542397122669484551676414474821\
517506`60.*^-38*y^136 + 1.256759111693686672659324219090540404590937309368754\
8207032481103069321450464011`60.*^-36*y^137 - 1.62178509723098630817007362600\
388663988024013411632957295336039336795753567226`60.*^-38*y^138 + 
    3.18660794828251850593725829784826037438012221968651293853241876969413320\
6591259`60.*^-37*y^139 - 
    4.12097757934892242410104225370918515718431906758594066507102458790179628\
5254`60.*^-39*y^140 + 8.07826394192384129902383367584838946307875421629185880\
945005065475908580814584`60.*^-38*y^141 - 1.046746418965205453307754905412697\
7367389738864119182980425350271926826113898`60.*^-39*y^142 + 
    2.04749434054851560081913402935611681099024536360286113072889038522963903\
076292`60.*^-38*y^143 - 
    2.65781151670671076627152998970991577498944968432950455991839216843057296\
6731`60.*^-40*y^144 + 5.18853800393568510148532265896642089577739717469726899\
82630146245735903715741`60.*^-39*y^145 - 
    6.74613563415155480288949538124107666394670931445348379019927503400888525\
982`60.*^-41*y^146 + 1.314580456974183424101749048459801551060277007716131048\
3866489146980666234885`60.*^-39*y^147 - 
    1.71175054229605396649265633972433544817462383322911668161857456931891295\
205`60.*^-41*y^148 + 
    3.33005482204884359736105745693106670796877879512452210899454409601444977\
7288`60.*^-40*y^149 - 
    4.34196520523087706662709728424339666603847404755548790165146317822896121\
99`60.*^-42*y^150 + 
    8.43411881927708925483556797797287734572802608588636229708767678939232849\
265`60.*^-41*y^151 - 
    1.10102773132247259855250691626029840340622751512092228719704494797518812\
92`60.*^-42*y^152 + 
    2.13576842977822422732478736060947626521815018245680571433491427335451013\
968`60.*^-41*y^153 - 
    2.79113924175433174977513636967133505368881197394297857693043991221584241\
9`60.*^-43*y^154 + 
    5.40750144106185844603062357097927515570443666685293966008388437678368242\
39`60.*^-42*y^155 - 
    7.07360897213332538459666960933367188908129337619738668496114963189107964`\
60.*^-44*y^156 + 
    1.36889142367713705172813563345776682249896258498256359303505338027257175\
94`60.*^-42*y^157 - 
    1.79217985950775819304800291476425440836360761041863577093958343771062177`\
60.*^-44*y^158 + 
    3.46475884820631215074901405534985023325753018889636867690545100874684819`\
60.*^-43*y^159 - 
    4.5394953526245696112347024533852381303836532898082860425602654445114453`\
60.*^-45*y^160 + 
    8.7681986554875861510086152180736558403497265253619992656291428177615455`\
60.*^-44*y^161 - 
    1.1495376533928502503455356961749416489765858491256423628046045366074972`\
60.*^-45*y^162 + 
    2.218619118343565758636783050095760023048650789008580732135469192516295`6\
0.*^-44*y^163 - 
    2.910264418064591824207367976908069078364797883064932139559500940926992`6\
0.*^-46*y^164 + 
    5.6129568935040962928335367124618620813292514088230555478438879995339849`\
60.*^-45*y^165 - 7.3661251724206777707601631012103922576808869515138112372706\
35697896525667969927897560385`60.*^-47*y^166 + 
    1.4198379320677946426976223688814810000030738967618557254676003023646089`\
60.*^-45*y^167 - 1.8640034746007821118374241461667040119469829675923058407730\
304626503638352819355441676957`60.*^-47*y^168 + 
    3.59108285451241777276227170908033247349891403619921857205561321655455`60.\
*^-46*y^169 - 4.7158362846573475144988375010079700513585875094208399183615488\
45858491143857094849539244`60.*^-48*y^170 + 9.0814057331001810508430938805463\
294455230025947618329058450199646187644349845982369233229`60.*^-47*y^171 - 
    1.19282939695567288039001971912225342875959354937191275857006875581468833\
2120459520651589`60.*^-48*y^172 + 2.29627081450089055253761797322927802293459\
85272950295464393623509044290327047515579909236`60.*^-47*y^173 - 
    3.01653684746205553525561576112023519337854261454347847439765033701570694\
927550799452273`60.*^-49*y^174 + 5.805462557078487108246492316663263608945854\
891778988953002768128511978269046222697993373`60.*^-48*y^175 - 
    7.62697899496495031183043026851649284316016993238143215682634935595937763\
28162353281613`60.*^-50*y^176 + 1.4675588440785167123647738069859447826688981\
6273199108180279601951067477019233093254412`60.*^-48*y^177 - 
    1.92802592732944935474677203131188738508272130430371085143584648231570912\
03242776362367`60.*^-50*y^178 + 3.7093723236470985173789218710686776430728010\
3906882472735101417494287010425981693816183`60.*^-49*y^179 - 
    4.87295333454952957269069932839803528235543734774323135153186879191186059\
4281316626612`60.*^-51*y^180 + 9.37459968597247586672658954896192200462170421\
02493789766779329350270561403991827760279`60.*^-50*y^181 - 
    1.23138323153415540553834717803385269547744234216012026953026627055134548\
5430685481123`60.*^-51*y^182 + 2.36893743399200801789980697421979920473274728\
91336676790846267520961652211113004301895`60.*^-50*y^183 - 
    3.11113058749193089628154400052064693546357689805019414149226937186067311\
094775315408`60.*^-52*y^184 + 5.985550799788111437309057799617886599994306450\
489286363242115294428570161596258571752`60.*^-51*y^185 - 
    7.85904151660457423321133842744635287865928145036484340512821668836916689\
98844675473`60.*^-53*y^186 + 1.5121866607216341499191227653617924655906587972\
29210854670296376762156877021941133828`60.*^-51*y^187 - 
    1.98494955711440110021686196729438037562674182356573837425653230219882321\
93485786036`60.*^-53*y^188 + 3.8199570647527430755546558191175632440674281049\
0377122337125197537504295697030239873`60.*^-52*y^189 - 
    5.01256517015470977915496480856921670575268524772397577983810305649104307\
094992832`60.*^-54*y^190 + 9.648601509496333621015772930565044654711409555225\
1582513159002224589609186972297767`60.*^-53*y^191 - 
    1.26561986009698885867409610728365984663567015003260877825235756912355171\
0563702284`60.*^-54*y^192 + 2.43682336306498406240791787298974408938091279519\
85370951856426187488833944216758777`60.*^-53*y^193 - 
    3.19507577303517893419665393896935864697888160562538925075946624650129784\
596687454`60.*^-55*y^194 + 6.153730476603725793572793454884729394754022543257\
693669563718171022627157485273134`60.*^-54*y^195 - 
    8.06483589170217280477231804772143790498581402062009609451971405659213766\
9097722`60.*^-56*y^196 + 1.55384807899591987836792032800772683014489138768151\
6620553268664757929425034957572`60.*^-54*y^197 - 2.03539255286672325652844794\
02603410942140073805145307841174465893851705106726375`60.*^-56*y^198 + 
    3.92315255448256467892278616403793440807698700717510545568476841510174684\
739807134`60.*^-55*y^199 - 5.136186827074343805196496862749823687341983753913\
629904995916744811533459890771`60.*^-57*y^200) + 
  ls*(55425.95865992259207153810016590883957304379077978970290728600136417578\
693016879437`60. + 12666.9015792740463374813781213829556290829870182804266701\
7097659618511575014599468`60./y^3 - 63165.46816697189516054074239920736726600\
767620634106000904543600780828686348291355`60./y^2 - 
    59878.0713341189944647278043594252291539690443677204161529276157268899173\
1884899427`60./y - 29746.4888606000779635508402803398381401568044680315963186\
1157225014473335716058221`60.*y + 8437.90081696213121706465018455086369984673\
264347304002656793547647346992250399528`60.*y^2 - 11241.365803090187772549319\
02264895227665082020895478096265478843073490489753108917`60.*y^3 + 
    9068.57188082113431798710879335123539354822761078087264626429514550959243\
096503484`60.*y^4 - 4180.4665709017214169455870580532857884767652694149265387\
7505142597148149832094229`60.*y^5 - 95.09121472524293872124711846154916937447\
457311867594583624185396039498722029554`60.*y^6 - 967.86962358724019040695300\
707316750042726296855879827070387212543100051062141513`60.*y^7 - 
    195.829072340480473152129517766876828457489589340539853623936916803641311\
06660282`60.*y^8 - 173.673487224721319909652795268016174738330503024562224289\
6254365215586545468152`60.*y^9 - 47.70230329131182807595946362760846301966999\
061332226681890587280429160949772548`60.*y^10 - 16.82927922784031516522257539\
222695956303443539214571630586864892376221635067719`60.*y^11 + 
    3.89554136736732302223437342945557556605494229301419571795017991090826220\
584279`60.*y^12 + 7.457630864571989118781734103462489732883141702204032508929\
47194604258906112535`60.*y^13 + 10.556785963747190365201760168492548085989762\
474221792227828284571474690885654`60.*y^14 + 6.516982394786974870386634653070\
06153641770792733686069032670317770855113936479`60.*y^15 + 
    7.37569486706646808843580458866308628272971647568405708578785421841287387\
335358`60.*y^16 + 3.679009425656484759180568894746988666146447636716664148493\
30042406168619363852`60.*y^17 + 4.0884183951940323640861969876774516626028706\
3719625201169708591951605808774416`60.*y^18 + 1.61027567506805506731665404916\
519908331471053184659933488834726135323172728176`60.*y^19 + 
    2.01250329692493184373409313517322712625547180162247269395805105745024248\
266326`60.*y^20 + 0.743007776896693295678510732060237622636777360788499978855\
42506471021504718075`60.*y^21 + 0.9175730352785858904545354115016024231617556\
5796154324911261280891696979948002`60.*y^22 + 0.28999732673453718994225576124\
761478946930919372376575128039581277059850196094`60.*y^23 + 
    0.40219617903112279855352424950200081803170459638216314646993866929024641\
735837`60.*y^24 + 0.132033311664081670175913956706938697572852796518382858456\
50104644916849022543`60.*y^25 + 0.1716901774666561105919448299654291366472456\
6567359855506596017106240688798649`60.*y^26 + 0.04436018764827904038650495145\
973771657115554514582245622754757970653621766545`60.*y^27 + 
    0.07125474714745508919082294256363693299763425087716287260028208943668158\
773286`60.*y^28 + 0.023031902414383346817927430024972439279170960944815520636\
00310915005647702063`60.*y^29 + 0.0289838232401175535070717984627001433771462\
9926229866016038998121076785227866`60.*y^30 + 0.00576378594929398741706387681\
219035468987810396314318319342257099904796302635`60.*y^31 + 
    0.01166533030134175370060168742859726076610755199683580329214393567416009\
100499`60.*y^32 + 0.004325299339361283672390127313800767939946110552191088140\
77539032580877614789`60.*y^33 + 0.0046344344819014615446243056399886214269856\
456064255445987251252991660109642`60.*y^34 + 0.000330967156645280945563434933\
57360719720298533712307795063105071526489902843`60.*y^35 + 
    0.00181486886948925067132954187895540031318764911719294156952426159800941\
656605`60.*y^36 + 0.001000351445983799440281107630771575993730068858388461032\
2564064274410413681`60.*y^37 + 0.00070545315635324521599459110543582815268094\
449241603295411305500316987735919`60.*y^38 - 0.000187199419669164023876492239\
53050985204282220508151267594372185325698309826`60.*y^39 + 
    0.00027269314284630826195839328193632854995315741665523951848039615416046\
422494`60.*y^40 + 0.000302724769733299636304042392445056509634425930323851618\
88813937421010671262`60.*y^41 + 0.0001043533221934237161782931559548185114463\
2153857909387017979230119125444121`60.*y^42 - 0.00013320314803305468603276360\
315318601750545514854594168877284968882729828752`60.*y^43 + 
    0.00003962166182397764940516560885391582257764246972419502527746433341850\
505728`60.*y^44 + 0.000114940223490101165318329322281449232046755290430959176\
34189098317292696224`60.*y^45 + 0.0000150048072035249896073941381892421147158\
0685576269638102552964233399788031`60.*y^46 - 0.00006752933184010017590299296\
555052945595204127314525027915670028944258063495`60.*y^47 + 
    5.65194908618319113714769693059238259543365789835900483985938461251122212`\
60.*^-6*y^48 + 0.000049234366647762301319568230752110201789941797263808836585\
59530952770923707`60.*y^49 + 
    2.11171054368618744741860309939830615948443081583613930544266208132683878`\
60.*^-6*y^50 - 0.000032030439663600666823302737201408117621946889102717918120\
46115315841099022`60.*y^51 + 
    7.8652249558796592631957683019941792824717010658586745723373817948051701`\
60.*^-7*y^52 + 0.000022314280775758633180289474118609354592032259003942059875\
53006424397498774`60.*y^53 + 
    2.925456563166527806809259045013714274373418095588093495347576078909652`6\
0.*^-7*y^54 - 0.0000150615055832509517759793860529813603202427657381552299755\
8538866285804868`60.*y^55 + 
    1.0812372758014196156656596096348888430328158898742217534415608682875628`\
60.*^-7*y^56 + 0.000010395725458918065953074799699819202795206239689428951161\
59371777531434431`60.*y^57 + 3.9747197319868380389766386580184022098880583558\
774106783831652416322437647498430032432958`60.*^-8*y^58 - 
    7.12479558434020377658495739501489712666337205095797466372860754438557218`\
60.*^-6*y^59 + 1.461256886447506585623121914775838108729323111071187837803410\
3403418889758104681219263557`60.*^-8*y^60 + 
    4.92410162783297238714873204638247705841965881653991623778123377527571911`\
60.*^-6*y^61 + 5.358517615143912480311790508316282190811056989483289884348772\
363970908045451374360013487`60.*^-9*y^62 - 
    3.40262112681628879762925540387081011145271662364626671064637890532188158`\
60.*^-6*y^63 + 1.951855161777072119232141966346002241025932050484177203766615\
859134966924022167198700219`60.*^-9*y^64 + 
    2.36086003702393949923377194957985722888647752825117163498795193832803636`\
60.*^-6*y^65 + 7.097249896481167697830952631355270937740989899122152702393352\
52465008997796719988391222`60.*^-10*y^66 - 
    1.64067019314726884378033350408143089326276958600253837061192349202350528`\
60.*^-6*y^67 + 2.583656434039332163787493854071712375546534024249960032319685\
45614130946077919099450217`60.*^-10*y^68 + 
    1.14322885990283878453815006577298541059296547411692800830580544167266836`\
60.*^-6*y^69 + 9.358821388194494100907202173440811545208924975069545222451552\
6087110057691963038435747`60.*^-11*y^70 - 
    7.9812999297023580773582381596420881226352680261040758061220213917381092`\
60.*^-7*y^71 + 3.372293462376665911116971880865628888222034000438986661439376\
7668364099233604389966174`60.*^-11*y^72 + 
    5.5838443698646848815859806084217733848945876073844046834172982486913621`\
60.*^-7*y^73 + 1.217418905281844351895583372725113588343924290173367824859330\
2084819587823092367791604`60.*^-11*y^74 - 
    3.9137282168691004800173514530147212095324987542609869883722691306716051`\
60.*^-7*y^75 + 4.393138031258529538775398006943979745605385235911918601502842\
389897444978378288680257`60.*^-12*y^76 + 
    2.7481466859159135700119559077675331715590999520883994779906227237355809`\
60.*^-7*y^77 + 1.574215077386909086835404492662604855741661231764942494784560\
826140192719573851386904`60.*^-12*y^78 - 
    1.9329523354182247958728986673052748015115464432252545072337746559538411`\
60.*^-7*y^79 + 5.632192259242745795602346147869742228712666019250883544400337\
92997132752309055367312`60.*^-13*y^80 + 
    1.3617800292640639257423827259111564639162752040009820914411218219412804`\
60.*^-7*y^81 + 2.022714246976683099328762636504926390144480790539304221994927\
8829150188470063564442`60.*^-13*y^82 - 
    9.60854683876403909842737423512991900192721872140553332921795008993338`60.\
*^-8*y^83 + 7.233468765166678711972571735075527787697807229757055278862077056\
1808042473557553899`60.*^-14*y^84 + 
    6.789595590240998608484419600932619794033280107777144374155706472363688`6\
0.*^-8*y^85 + 2.5694899144405875010237118099725413022724343248666061118205197\
976325490825734817403`60.*^-14*y^86 - 4.8043479500680544678844565119214731210\
284151141284691471513943681016429355127766460004425`60.*^-8*y^87 + 
    9.15922950044150167764018905290270329155752608603550684222304231104976091\
2990400641`60.*^-15*y^88 + 3.404099677977061185971119312366758914726759883135\
5735601252276999184215352910999712849037`60.*^-8*y^89 + 
    3.27228574166908635779972292604545228309290568101962174157591165743690597\
7448092248`60.*^-15*y^90 - 2.415022367073766597643303531820405623420841625950\
8179954042874490600818100174792148405801`60.*^-8*y^91 + 
    1.15914213811998001700245783740700699735442661963619477553705377269898942\
7026886632`60.*^-15*y^92 + 1.715406801906062902408565465021033238854534809193\
1339079391949060996619174112504919258169`60.*^-8*y^93 + 
    4.09538076635721479036258679253031936109284721563692498662402191212582892\
591911593`60.*^-16*y^94 - 1.2198810904249589925707812067560038791529693055013\
520635878890814085486029959678985038907`60.*^-8*y^95 + 
    1.45766189031401971001548485943666313840401722447259546652319767800194613\
959086081`60.*^-16*y^96 + 8.6846264538191137627910899230939107876882283526898\
79886798613223536992265450128418107175`60.*^-9*y^97 + 
    5.17087532850043541121435853814982637680334376185449216503431720898029018\
27126587`60.*^-17*y^98 - 6.18939469435674729019031370137956963753573059960821\
3914220431534482046375325100753517821`60.*^-9*y^99 + 
    1.81578745197355405766069968587701443151962195283973961709138980366623390\
65760463`60.*^-17*y^100 + 4.4156023707956382936968364157645933502188316806164\
59348211953884579273146412127383935916`60.*^-9*y^101 + 
    6.40813157132512828970855446740246018988947084658193946741429282768745838\
1300979`60.*^-18*y^102 - 3.15325379831493304337249306821453949401203907058609\
5308034527610550862727257650077166941`60.*^-9*y^103 + 
    2.27668268848867853354163025123563519998877528386968010627612499603793674\
4750002`60.*^-18*y^104 + 2.25392033741272189108137835223875163150594881395987\
8428412006437848985053879196580768013`60.*^-9*y^105 + 
    7.99806870419355607662273362234881820724543794320549426333356163929892943\
395942`60.*^-19*y^106 - 1.612550323690688984456604312561684320582879474945194\
833171698577490272514949354824640173`60.*^-9*y^107 + 
    2.79359336007967636955944218970929099559671875002575429515685706671776299\
220412`60.*^-19*y^108 + 1.154697858900358000882877941241449432666199121538126\
655595620463161708352108731325335582`60.*^-9*y^109 + 
    9.88335256466137119389489686260498573680738364584502244213895791775301993\
90512`60.*^-20*y^110 - 8.2754174510014953355756049395954973265736399274476495\
0768172320246160058363223795925609`60.*^-10*y^111 + 
    3.49252831434011758787158296602587940669121106047192232963269842740551351\
38681`60.*^-20*y^112 + 5.9356020470155618092270371197678845345744323282562875\
9273201017601881367071649383281298`60.*^-10*y^113 + 
    1.21373109947946748341259987239613863659074410948676292465927385240885848\
35145`60.*^-20*y^114 - 4.2606955334157368826147682165578125936702170803531349\
2997493489570413757754516885798524`60.*^-10*y^115 + 
    4.24274551298761217355432100735823439931125874772642187143600119699938673\
2274`60.*^-21*y^116 + 3.06073182793263068102480892871927417983739508818013432\
371066194686011844255683093986534`60.*^-10*y^117 + 
    1.50519238485025519317218107629644771840043386486393324560973558109815893\
9375`60.*^-21*y^118 - 2.20033045787165966577315068971450738777170176444873270\
069258921615820298809316826108492`60.*^-10*y^119 + 
    5.25985273521180659361528244455077902545411357764510126593250504612069584\
714`60.*^-22*y^120 + 1.582915585168358538693686850280732849407031512803170747\
9107373164362236728246889095362`60.*^-10*y^121 + 
    1.81407910403757026203677800854825662483416034607237142673917629718450988\
798`60.*^-22*y^122 - 1.139527215164366535972174748612298812184025327339234098\
70492194274403638927917573281908`60.*^-10*y^123 + 
    6.39002239915173539602091801172498914786209750528060292079015261172788683\
69`60.*^-23*y^124 + 8.2087897252596876253159284352623511839008352359673487622\
006978407107324763388839225658`60.*^-11*y^125 + 
    2.26106179983992307577191847879966026449801577363305151229660695718591400\
11`60.*^-23*y^126 - 5.9171405292016933596857186084584330934472913091089675763\
742650378674020684558524025961`60.*^-11*y^127 + 
    7.77714620262186658551802864927917092390352308091458105434572167055919507\
2`60.*^-24*y^128 + 4.26789997560658584130187226055209227706240769670127679354\
32845722430810538898898414963`60.*^-11*y^129 + 
    2.68667974000817772942363770897705619531132105419494495134950104511938542\
2`60.*^-24*y^130 - 3.08019247276435325232273243990802167736476827081344513252\
91621766703167175798316167847`60.*^-11*y^131 + 
    9.56286057962010387559703818046118082993978127037095979978970514856108409`\
60.*^-25*y^132 + 2.2243074141310989405709545025713822232769350853509542862557\
887144182076340316373122863`60.*^-11*y^133 + 
    3.33834832424020404072283805050148889965086483548102520964430677748387944`\
60.*^-25*y^134 - 1.6071540623748434842630231362155888008858782412213744540793\
888281218813904325091397915`60.*^-11*y^135 + 
    1.13234704701569482537637971221891443628331184977640615670136460000639644`\
60.*^-25*y^136 + 1.1618731331703920722201796663460654512478230814145933364161\
696098772102394105726639538`60.*^-11*y^137 + 
    3.9705281750764064067714992482698914537219034525627849273349140903934847`\
60.*^-26*y^138 - 8.4041050837379379856094149043946279107742753538281839569063\
81230864087397762156027204`60.*^-12*y^139 + 
    1.4180563535197154267613260566274387776661081532075628368048141989889552`\
60.*^-26*y^140 + 6.0820385855130619640274202620261494652375458615216579652712\
95314590721454035271996127`60.*^-12*y^141 + 
    4.827204301096118071763437109752297925450851648056449170741276047569309`6\
0.*^-27*y^142 - 4.40377830735463743190360471701607678938592055561177851777853\
3299810065584372595365749`60.*^-12*y^143 + 1.63666205305447730699543433351972\
34806068104232385954163937655014360926318296369344364553`60.*^-27*y^144 + 
    3.19017287391311223152350763142029052191395282264993372488407078872199077\
1099728108302`60.*^-12*y^145 + 5.87944973587354496703180037351663983545305067\
1236346418763185183113535246580111059407804`60.*^-28*y^146 - 
    2.31211614248390799224100719263128847553248566068793226319190105479841005\
7443150159034`60.*^-12*y^147 + 2.06713216743401456733465506590243970978284849\
5088499329174877742014358160921173790809746`60.*^-28*y^148 + 
    1.67650994356248816026613429053438015885355852691369324391579775039008616\
1672719030816`60.*^-12*y^149 + 6.84150018683308237322565801504892270581703323\
95274645653450926414688446401438455665357`60.*^-29*y^150 - 
    1.21618126248816098608067166283645361987841979707113475925664200921975128\
9012363615834`60.*^-12*y^151 + 2.37776437930395331941004130931744712020642585\
391287245738669185137208135686408113473462`60.*^-29*y^152 + 
    8.82634722894658101421830867019042996085016399533167210184508913576138452\
869465190177`60.*^-13*y^153 + 8.688947927235991683660831459460073200581664006\
0293059035180685685705491241350332401529`60.*^-30*y^154 - 
    6.40839505622493132311616177860820282884293495110838795122461553414629647\
818139297587`60.*^-13*y^155 + 2.932277260167051860427329099940002415263081934\
1981976293766240326519293825342490423934`60.*^-30*y^156 + 
    4.65477126833383653782492395364944118605298241242484294552489915242992789\
816708955946`60.*^-13*y^157 + 9.606053458574196691178315649139010926975537688\
753351295601628819863334145240272490196`60.*^-31*y^158 - 
    3.38238957939714013274607744826259514246577423191450911664689755181255350\
992609419874`60.*^-13*y^159 + 3.507851846098381918272283204625596396769792391\
885024935585508409478778633375186890054`60.*^-31*y^160 + 
    2.45878588584196068451707250930681241998270028983225490491531649330246750\
44995821484`60.*^-13*y^161 + 1.2630375064250687609209451146427693404503625959\
42768573320464155624026879008360954704`60.*^-31*y^162 - 
    1.78807341916034360329278889211382855529585530434387084460907351037881907\
213365277199`60.*^-13*y^163 + 4.026541297220890777265332873010121056589633565\
23546669031443955431438659037064001846`60.*^-32*y^164 + 
    1.30080872519587937616116478022594917478265712899849573505166176780818230\
655188191094`60.*^-13*y^165 + 1.367303971302641749054452483853231863439218620\
57965852631742005171495599424802387254`60.*^-32*y^166 - 
    9.46675306240834803430741971291442247073928138573919579467852084439299320\
95299887732`60.*^-14*y^167 + 5.2368599100593822664565738660592240590327277770\
249906476927794257937137581763252213`60.*^-33*y^168 + 
    6.89198567259173351291296137898684017224506064767647602520349271182924180\
99009927368`60.*^-14*y^169 + 1.7665173045941895826495203600787087631762397274\
226101732880441324623166608106356209`60.*^-33*y^170 - 
    5.01926035339543489603485534823619907000252408511502264409970974257355450\
21218106716`60.*^-14*y^171 + 5.4149402693784096701187298982973772928492793487\
73413257576547106679204889074644571`60.*^-34*y^172 + 
    3.65665157639597840808948931444857270380063559114691813930201834600757471\
76107436056`60.*^-14*y^173 + 2.0231201410257148289869323863629231418000353582\
46439521261047663156784043862912832`60.*^-34*y^174 - 
    2.66484846892694079556547210235532361646918556396500113821990552863373082\
80460094653`60.*^-14*y^175 + 7.7199350891420814902759280683575871408901830784\
6266970281778542926753555370478289`60.*^-35*y^176 + 
    1.94268880021139967859960821974508869920553719230839474196011227257337279\
11427088801`60.*^-14*y^177 + 2.3302019341302297589635577884040441649121120696\
7781178405065206538502216467632739`60.*^-35*y^178 - 
    1.41668254625221341120257910766187626861113889859403240219758211791189762\
1686751702`60.*^-14*y^179 + 7.43443021169687246194657065282699140026239693895\
91495336073719150189536760962551`60.*^-36*y^180 + 1.0334211749343557970188750\
550204181196691222382936863100187847632179677340117657543`60.*^-14*y^181 + 
    3.11630902579718999597121881078866197264303386552846500437880789786478940\
43914408`60.*^-36*y^182 - 7.5407526054030446660778263090719090279851957377886\
31190699594195058516194014351679`60.*^-15*y^183 + 1.0773098352972004313574442\
281590059245188103676824775124390187187204540944302237`60.*^-36*y^184 + 
    5.50404111554000955042800936024714152357238450548690280607067721328110995\
6556036026`60.*^-15*y^185 + 2.90527453929441067173082528042628480222314424120\
5170030410577474146477081352219`60.*^-37*y^186 - 4.01860661588610039228221607\
9441868387487454704053442518201819771803470268895881878`60.*^-15*y^187 + 
    1.10784731218950472792373061179340011671110636067703694367615884799318631\
104437`60.*^-37*y^188 + 2.934901075514902105537216876827791975278423514857897\
715651881365855417185788249643`60.*^-15*y^189 + 4.799076867234966458470865689\
69443213860478610243619274059859647188940243793531`60.*^-38*y^190 - 
    2.14404043055388537712008228626795510340377955299897381979003466798057073\
0521386576`60.*^-15*y^191 + 1.35259528502829849693668680405107316636901201327\
452157764103128855571875191178`60.*^-38*y^192 + 1.566720298949283881736864505\
222531512824588865595098254876132665956921871650419388`60.*^-15*y^193 + 
    3.66087362075389273937249648719119096281544070740504019384483310141106705\
27196`60.*^-39*y^194 - 1.1451608982127388802633455629983588855382423107764179\
89258977795333487068504823022`60.*^-15*y^195 + 1.8239016267396046451389565808\
224830011210963410900625353192047986667704654264`60.*^-39*y^196 + 
    8.37251068939631095700411674142529569104108420269806916920745592102706914\
015038051`60.*^-16*y^197 + 
    6.86177140784292386233767771768112868290715678801926859498878770660431062\
3665`60.*^-40*y^198 - 6.12289430434408146871126215049899970715820006377191332\
710486841139864561217764221`60.*^-16*y^199 + 
    1.46108631754874061394655578246509075356700225599885901682659574831816457\
8827`60.*^-40*y^200)}


==> anc/S_numexpan_CF3_s5.m <==
{(-78429.25907846127103272501118996477915500671283375453959915868443754997669\
112692225`59.82518872418319 - 146172.2902453555499405406590759326654618754600\
1823964873794125315451891073281187112`60.09557566353053*I) - 
  (203769.7368676896129709784446993779546627778516783218294530700500612589598\
5138357393`60.05939775131445 + 147133.709871311163977189046919722616693859387\
06726333894099890549949781604116527361`59.91797025220929*I)*y - 
  (243906.5466223993290622902680675491931735238075832463800979054958290257087\
8497084457`60.11808044956514 + 97896.9863669458679577654793657622689404342382\
5011973719364923735395321266852193655`59.72162631513795*I)*y^2 - 
  (259339.9083777486416803766324865601514077128070297827815633200074359864329\
5592303329`60.132152131348434 + 77038.632401162456469348618077684775302780685\
51579164621063148532458692484954733697`59.604991342809626*I)*y^3 - 
  (275384.5950622021649573566595015129884054720968272823107752989225182905068\
8751997557`60.138773387806864 + 64911.787519483943760879230466212670031329387\
3694449020976142805879978305210294755`59.51115731427382*I)*y^4 - 
  (291614.9717643047829448897510635484050310170881641288898194676449639978636\
6586289158`60.14298647799571 + 54772.5038280937490000685091992735466341912235\
9715959238582370939376136475585270979`59.41673925511023*I)*y^5 - 
  (307399.1008681410242018690227781891226496325796926303926365811871136392612\
5363411026`60.145851281663504 + 45292.628214478240794665226741089789642319212\
17282368715628068483347991445798397259`59.31417621119803*I)*y^6 - 
  (322562.0454109056168317235005250892815570702318444680042301284542609688048\
6945109451`60.147810772703465 + 36108.632760475813154807566025088492732104145\
33027599538788862352816638306338764133`59.196808552687685*I)*y^7 - 
  (337090.7751708034707333101291998277127594998196188592517826711974393398977\
6797915798`60.14911629058439 + 27097.7262826267651693153422943625707645307874\
8371621327874710990074203848109419077`59.054302274407554*I)*y^8 - 
  (351024.1107988177157907347967458379889183746586917702811365768389859935570\
3583433913`60.14993137599827 + 18210.3138887864663051717377168207450622872804\
3802410040602747654072367442747387537`58.86491185985209*I)*y^9 - 
  (364413.7664484032276797364669724999893031868711807460421040476996451571024\
3226480809`60.15036985488313 + 9422.97771058661938783593470836399526463867469\
812853805230950115471097843817958423`58.562963243767385*I)*y^10 - 
  (377311.0718452421833855684857746224702210681577497705084529688587090395624\
864501725`60.150514200258506 + 723.116288502048375662827538481227736817090973\
45783504958896877140118265937822716`57.433022795211734*I)*y^11 - 
  (389762.8482565710955241180708216896317500908552962867097252828238351453922\
2896520473`60.15042587822718 - 7896.86056626086771004104026945477852431111944\
950898138766325339159292359815802626`58.45707990772509*I)*y^12 - 
  (401810.5244116552724361028337298989088032717246821378242737760168610978943\
3125648423`60.15015170354102 - 16442.0176106020127811396587476647327623257611\
4312187300991085691296539772529165986`58.76208550476345*I)*y^13 - 
  (413490.3660553689800044114876578087377110960047417698164639263176138623635\
0181473352`60.14972796093155 - 24916.0631115957816891489643667313851996176671\
5840942963395757618341308640400172079`58.92974198784409*I)*y^14 - 
  (424834.0436785982546810339935932882906027475748506504861984429939253841206\
2533062927`60.14918318361593 - 33321.9358567829156409779468646919509807028100\
5444601440806930547313977073737027776`59.04369409641826*I)*y^15 - 
  (435869.2547508764808866147353325417505177277259143221748929482263305812650\
7752908439`60.14854008450769 - 41662.1140172644881579537959041405885753855828\
0022978176338121713411897483641772508`59.128925151701225*I)*y^16 - 
  (446620.3010373251592831189649646059496222655334464884778701861330754619835\
5591295024`60.147816932543996 - 49938.783507412677055894933433457540468090603\
63292760785393685389065811424780908845`59.196316431461554*I)*y^17 - 
  (457108.5920669743719237458874846220314861750879191077083321732847078226530\
7631802788`60.14702855447219 - 58153.9324833618162664560027648078020222513440\
098396129255588129599234154447465609`59.25158825777088*I)*y^18 - 
  (467353.0725861922042335211945334056465629843264548070579139381409027178574\
3368545907`60.14618707732626 - 66309.4058294378394645872429888145794912552808\
0660577809588454507631822993757859924`59.2981171114469*I)*y^19 - 
  (477370.5812821384916021754526063860384592297906546658088822381518427073931\
6940270851`60.145302487429504 - 74406.937454637246301415785888551139538013507\
47183692597704078103088323490380863274`59.33806026562158*I)*y^20 - 
  (487176.1505852499091556126001089744064829194142657044457158776055527846663\
8441933057`60.14438305710951 - 82448.1700499484938435123168430245158520539796\
109072706569646075676595405576056814`59.37287805844229*I)*y^21 - 
  (496783.2571888041410223669321764740265392565718218919519999333000378483159\
6732233104`60.143435674439836 - 90434.667651000141191563735551305710372833266\
08131456753835967065478713192041548854`59.40360367069534*I)*y^22 - 
  (506204.0318140542499614800905812024755864193167151310002469920485436844555\
4583252174`60.14246610084562 - 98367.9240192736753996370549857043516160439221\
9483743201083579986869271942289623289`59.430994006969534*I)*y^23 - 
  (515449.4354254586884340649385847906156832618358830465283136870239610329878\
4452646263`60.14147917434095 - 106249.368564744284670754759868552651458567003\
82972345540664929766062170468900243614`59.455619463802606*I)*y^24 - 
  (524529.4078460384254986044497084252898707703556053627827282052345747500153\
7783358808`60.14047897130412 - 114080.370805351477974736993611336080901003261\
93100827245551787039601805926386248923`59.477920053420284*I)*y^25 - 
  (533452.9936331192824039466570662300186680340824357001491738386950769506870\
7236025657`60.13946893629408 - 121862.243942437924842526300451213715460908852\
21043089101625935087834454073917169133`59.49824195050489*I)*y^26 - 
  (542228.4491659170156364186958598947045528840022149891691657295100509195491\
1251873141`60.138451986992926 - 129596.24789032192753341639782575786359516267\
828982613116291733471338937917346948281`59.51686211486102*I)*y^27 - 
  (550863.3341541038379613941222087053376842805815031824738240224035342256805\
8008551065`60.13743059961648 - 137283.591957500623144983945514582809295518910\
27238730897775640886719785368083686879`59.53400536697763*I)*y^28 - 
  (559364.5901764895369922475802382682514811623773227481744543687172462827763\
7188368439`60.136406878862 - 144925.43729445729773531672021343740112135278483\
865854932228734121954920552395679991`59.549856527859056*I)*y^29 - 
  (567738.6083762728108856742608432307189327325119523788615343750704123059171\
2285252441`60.13538261552248 - 152522.899174573591967658101154108573499587820\
38168522099056165854754731046733475433`59.56456923842729*I)*y^30 - 
  (575991.2880515458875345695076384850743792885387353526296320304699646146087\
5245137829`60.13435933419504 - 160077.049146264235946930677875623673308851767\
19449321292140189690591171086236019401`59.57827248942202*I)*y^31 - 
  (584128.0875679704714706602867210666661864813142578241796096439194483850628\
4286128035`60.13333833298158 - 167588.917077973432769291896559626980557916731\
80917076755288436724532532848282781185`59.59107553801951*I)*y^32 - 
  (592154.0687693651983203846173784744997861447243813826083458468752651200789\
4661192658`60.13232071667782 - 175059.493108255044720062682640800351552829918\
48046445398200506475389369869623948656`59.60307166557286*I)*y^33 - 
  (600073.9358589890474424315922694953535050348895713597398341085423321746720\
46402199`60.13130742463707 - 182489.72950791771047745589682177578529999105317\
795580231716765101834004209070789951`59.61434108844916*I)*y^34 - 
  (607892.0695597491323788581541267480069563431756239388621880100685778088684\
8131660856`60.13029925425667 - 189880.542458424104602856354860960569171253284\
7403165548434491408432392183637754672`59.62495324031373*I)*y^35 - 
  (615612.5572276380888983537536695388166884288663467744692955358934611483677\
6895308473`60.129296880848294 - 197232.81374935584281823639078053935543371738\
633515231443375107415155867049641708561`59.634968581352986*I)*y^36 - 
  (623239.2194832844041924211535827985577166580927446682486553708062429787365\
7262543879`60.12830087450768 - 204547.392397173059187762319435249223957694864\
07817165328128776650112893472306414978`59.64444004691527*I)*y^37 - 
  (630775.6338367365877697802213826628036898129558093754830454721533681170823\
1612139723`60.12731171448334 - 211825.096187342589134505259683950409970392624\
15601213273477035156442072812523898435`59.653414218103805*I)*y^38 - 
  (638225.1557066696347029849228454335691869248791496196019401098495269421882\
4247069769`60.12632980145248 - 219066.713141965088011281993250346211575012333\
77623935014510680102418737718093632087`59.661932275677856*I)*y^39 - 
  (645590.9371740638516645281255615650627432516128368556991181270744413610596\
2244898373`60.12535546803892 - 226273.002915175263182712363334480214522261831\
68339597735293017857389575059512386409`59.67003078342359*I)*y^40 - 
  (652875.9437596478902580102462785975871608611823813513125230196158686209837\
328672423`60.12438898784901 - 233444.6981187519554765768558864577675092918258\
3207905636258826096184609044357289175`59.677742336108565*I)*y^41 - 
  (660082.9694720940709960208319030304812507454371905832395855393912165339723\
3304504094`60.12343058325367 - 240582.505580520309101263827709978695867459508\
84245971846390185093282945268573820875`59.68509609900368*I)*y^42 - 
  (667214.6503385631445481834354375863234470652993413008775106269774385570111\
0385793084`60.12248043210653 - 247687.107538240312293132847613227367013863828\
72437214730914505169657230793711703362`59.69211825990522*I)*y^43 - 
  (674273.4765994788095053704135732043303510605745754809878385861280841492161\
7008084637`60.12153867355613 - 254759.162771749236662455689757554155273455585\
01821949895034050260426741277864911376`59.69883241003805*I)*y^44 - 
  (681261.8037243705512928179394977454407269688335227058845029860791708560703\
4008446826`60.12060541308511 - 261799.307676160666890491837819686144105740565\
18398909354405258630231496600784013162`59.70525986676462*I)*y^45 - 
  (688181.8623844479199864722392835297219280821518088036848512304543456060553\
3684501306`60.1196807268871 - 268808.1572789236631181538132636948680908009682\
8967393136306314763149614685171169032`59.711419948375124*I)*y^46 - 
  (695035.7674996030387800845242589692990889104680621772194460845143643319130\
7112251725`60.11876466567564 - 275786.306203517198566588564232185705633634069\
08170791915808319306524286326062839432`59.71733020918653*I)*y^47 - 
  (701825.5264622449296800729306610507150538885499894235630242919773806234079\
0467571735`60.117857258004086 - 282734.32958250271906755351654793049675709205\
025827470094765764386276100938404464376`59.723006641583055*I)*y^48 - 
  (708553.0466273103991851713879054743622681324752281689021890231177279105645\
4885200432`60.11695851316386 - 289652.783922586584676675854752477232304797822\
17969075434853075393034866050428606292`59.72846385037823*I)*y^49 - 
  (715220.1421466112942865484291117866574222253251341331654607254670094098018\
8765396356`60.1160684237182 - 296542.2079242588679074922902275149576199982184\
4958461251179827441329344031362368061`59.73371520388904*I)*y^50 - 
  (721828.5402160697600396948382874911202369457646519388622607962243479202190\
963839807`60.1151869677202 - 303403.12325847947293947505655173314560840193206\
042122451630117538094047385206707784`59.73877296532491*I)*y^51 - 
  (728379.8867961158831571701362794992056370859183315448439813706160423428285\
1920386653`60.114314110656785 - 310236.03530278015173659616072174484748522259\
097050750466397977587807535146052083396`59.74364840746385*I)*y^52 - 
  (734875.7518583717572949813615840397029005634951023131317061971518458365403\
0889350408`60.11344980715432 - 317041.433839044482019511216896540687543574153\
13967806606618329340410600334412786756`59.748351913079745*I)*y^53 - 
  (741317.6342055526515078781790132533790503977330504667672099475666927198027\
8860426692`60.11259400247656 - 323819.793715119464334263723104992604267835161\
91388157842142938282979304768351245454`59.752893063173865*I)*y^54 - 
  (747706.9659061376722469853746541538045669914872914330479764318272689722866\
3821668085`60.111746633841484 - 330571.57547230385625895676997871027774417312\
116426938373751478207946984736948177496`59.75728071472812*I)*y^55 - 
  (754045.1163806801502280925313721146972145590216008669680031109104738749776\
5237757243`60.11090763157952 - 337297.225940651064515002105081594567022826624\
95079626066596211395330159137409430209`59.76152306942403*I)*y^56 - 
  (760333.3961725419992216497214292943513081999121301359389040557573512994399\
5408708696`60.1100769201532 - 343997.1788039194062337668582741733278895653687\
654415914944547158484932339092940325`59.765627734545234*I)*y^57 - 
  (766573.0604322622284725707974778630220054749584681216711700894363871703200\
8803419864`60.109254419055105 - 350671.85513590060452017342690531562023684263\
41291740734465059309953244020923970859`59.7696017770958*I)*y^58 - 
  (772765.3121416364217531438272313859383571743247904138112009704898438319615\
3032528236`60.108440043599096 - 357321.66390975905619469761314123152594339761\
852532682849192936738516668389036671845`59.77345177201152*I)*y^59 - 
  (778911.3051008309531018010801314822580667790242475068199280705451697888548\
4307239506`60.10763370561754 - 363947.002481920079103027431738002230383546269\
86071674966765820651991958550938029092`59.777183845213166*I)*y^60 - 
  (785012.1466994316822599466612617719161999914756817113634185335158685050348\
8411590282`60.106835314075916 - 370548.25705195524897864302795076810689951419\
859528003330567177784137026855092474245`59.78080371214231*I)*y^61 - 
  (791068.9004901881394420630081269335268913667603154350165625646377764414714\
3632928027`60.106044775614556 - 377125.80309982719614765380107331074924483976\
935321818341092286608826424083938904714`59.784316712330714*I)*y^62 - 
  (797082.5885823234184784108493589251105392628612805485465162921740019730799\
3200559649`60.105261995026126 - 383680.00580177488794866158828242998859402622\
723829775016866866978492408568500460116`59.7877278404775*I)*y^63 - 
  (803054.1938696051631862695363159938673172579225331801939766605681254009092\
4649449505`60.1044868756763 - 390211.2204260434442900138550168831316178915822\
3693755990961673193082982865852316575`59.791041774444025*I)*y^64 - 
  (808984.6621068866963182300635608390576281394306276053885109413163060934607\
2054207637`60.10371931987418 - 396719.792709589841460093819735085689872073429\
39494033537926792113160234062449487113`59.79426290052191*I)*y^65 - 
  (814874.9038475058786309988268390117997390255170487630052360512976189799606\
3019971022`60.102959229198426 - 403206.05921682733601954008430520337655359697\
630238111280069768772199582217256645948`59.797395336282975*I)*y^66 - 
  (820725.7962527523244308942431405190610954172098294507420507566008129093941\
9062741573`60.10220650478389 - 409670.347681406942494222619216184648821052080\
75592326390561678253393048100125779449`59.800442951280054*I)*y^67 - 
  (826538.1847835635320268266592272236302608315917836185160368024276548640389\
616140881`60.101461047573515 - 416112.977331973663509798414634612881748410926\
50778573645433235339327468368538357094`59.80340938583382*I)*y^68 - 
  (832312.8847836720632958574400532424614058613236736320130560591477537103094\
8548520831`60.10072275853924 - 422534.259202778225162746538917685760602256317\
24614220121460614362112276799538212978`59.80629806811135*I)*y^69 - 
  (838050.6829625858911183408831536503891259330620307741883576082262245341637\
3394328672`60.09999153887545 - 428934.496429971633555202311912575512886880744\
3435077158044054028471627689480421172`59.80911222967732*I)*y^70 - 
  (843752.3387860309171228479088176668038975988945460840503455736282199509137\
3173753909`60.09926729016812 - 435313.984534359757854016749915477027257981179\
69890177737168282513704413447482298421`59.81185491967637*I)*y^71 - 
  (849418.5857808084160379012205539006449500579621997728015903778269403349687\
4528370077`60.09854991454226 - 441673.011691348178950166149012543744538715317\
79019970098253127110026692900572283245`59.814529017787166*I)*y^72 - 
  (855050.1327604120314904919861316584114416722800018143436830193018587882287\
2681937558`60.09783931479011 - 448011.858988763541757014352855743441727882554\
24328139927434414112848749195845023276`59.817137246071695*I)*y^73 - 
  (860647.6649772012733466359369963283241720269662480102685619182649216957015\
3113602572`60.09713539448235 - 454330.800673196439055006229255752360134214912\
38119907787243485019996411024708418789`59.8196821798297*I)*y^74 - 
  (866211.8452064345384566725646160724828803665973468378611528079191633593075\
8119657506`60.096438058063924 - 460630.10438547226715109079085018086053091043\
472568540662665598525636798896548677982`59.822166257555104*I)*y^75 - 
  (871743.3147670186048167793945456233355504631815394868905037616477679437609\
4960530252`60.09574721093654 - 466910.031385820366828646570032506447278550338\
07906682396309292735993336697890052548`59.82459179008128*I)*y^76 - 
  (877242.6944834281544870974593160940542047627552572322856137256345831735721\
1966084156`60.09506275952894 - 473170.836769277942786612517477793421675668116\
14208689980989517110724741476492902589`59.82696096899181*I)*y^77 - 
  (882710.5855928836013795354011477529824579205418594172819415774705213525844\
5174429191`60.09438461135667 - 479412.769671833594295105131008285421555760143\
4129329656380375004030797549970186123`59.829275874365614*I)*y^78 - 
  (888147.5706015443117717745595865837253302939361905128936707949537865058050\
6424327037`60.0937126750722 - 485636.0734677856501665158810860478883404173997\
5117665060095246264249295237682048575`59.8315384819176*I)*y^79 - 
  (893554.2140931736519545436879992905564968372884414773290108038385105586352\
9637744032`60.09304686050662 - 491840.985958762751127402741392483413407534027\
108844824519244121323742997669440205`59.83375066958991*I)*y^80 - 
  (898931.0634934590315252847164821068501405474744204307557974696171477785421\
4885428526`60.09238707870391 - 498027.739554828138664827870560893863448697118\
81855831476906700179523199340412322593`59.83591422364297*I)*y^81 - 
  (904278.6497929214429035508359061362314857356323278539760260873318701965118\
8402080831`60.09173324194839 - 504196.561448064775219192377907264711262243287\
05735295282819586122622618315464188408`59.83803084429049*I)*y^82 - 
  (909597.4882311224513971085146797325615547626696690720719988354940234802891\
7827068594`60.09108526378639 - 510347.673779015627181970785330981841007993222\
73427053344636794987092975695093107242`59.840102150918206*I)*y^83 - 
  (914888.0789446699642789849110648396632930333569952258639734965091841274906\
9205030518`60.090443059042556 - 516481.29379633208738977514559628501990169268\
95789701120839470883667241371714751337`59.8421296869222*I)*y^84 - 
  (920150.9075813354421801418908070949945908298065145698316105240615600920263\
1395270957`60.08980654383152 - 522597.634009963502111708542702262388779327978\
1834269333553198698704873427026778584`59.84411492419908*I)*y^85 - 
  (925386.4458824227647033832262896603498700246373435289793656714501281283059\
0687548347`60.089175635565496 - 528696.90233820200957004538945264127933493382\
809272275342895767993388610379086256084`59.846059267317315*I)*y^86 - 
  (930595.1522353711650787780278667313940775507818961647943388640209847008871\
8314845764`60.088550252958214 - 534779.30224887930938527241030532552606227183\
12882475239219445850799510592152782452`59.84796405739584*I)*y^87 - 
  (935777.4721984301120136073542217598714470072066922975157463773759474100922\
8933554324`60.08793031602556 - 540845.032894995487137458764877751767532589471\
79858732155648420490815550278010215029`59.849830575714165*I)*y^88 - 
  (940933.8389991114931083331292373589315667423211918375375955248490283333319\
4564956278`60.08731574608349 - 546894.289245044542871688670464175910303239296\
68594453595500895586123036393209598027`59.851660047075484*I)*y^89 - 
  (946064.6740080028253666326849262181135358037006899343164517581745196773061\
115223269`60.08670646574339 - 552927.2622082867491532336689603964860580845878\
052714414532877336204458775217860575`59.853453642942476*I)*y^90 - 
  (951170.3871894134813612225292065446798198707676426818518557937279531618581\
0616551311`60.08610239890523 - 558944.138755204330118494820804533745804866757\
94362133991133970356697343324077693638`59.85521248436375*I)*y^91 - 
  (956251.3775302231734600565216937230445250739596972649988717017191793952315\
9573918978`60.08550347074884 - 564945.102033364149106601758387910709289316249\
29386247578253778600218643900989250487`59.85693764470725*I)*y^92 - 
  (961308.0334482073727668312706393107866502254385826546651794914215750230371\
2628394872`60.08490960772356 - 570930.331478899064162521362324967869211426733\
71563425741519266728000377306041846872`59.85863015221536*I)*y^93 - 
  (966340.7331810272243822294079477898349246506574918337145904310077829260232\
2580476075`60.084320737536295 - 576900.00292380830700767387559633792548700715\
995803020793042434232209930473335956477`59.86029099239539*I)*y^94 - 
  (971349.8451569911984640238504991854385909737604555525093688968233750997100\
3264730421`60.08373678913848 - 582854.288699266614519446188116785860008088504\
98838070708528201919637407346679527923`59.8619211102577*I)*y^95 - 
  (976335.7283486215937447877933114210234517385808540033994124280714226079650\
4830317775`60.08315769271193 - 588793.357735121848156807187814455679270766869\
19269053513249168523030235249966141471`59.863521412412815*I)*y^96 - 
  (981298.7326099905503765975402332845727162408367776715458559350725811730882\
0642335007`60.08258337965364 - 594717.375655751434969231072164419455870345376\
99708289307204759496558416657082636249`59.865092769038*I)*y^97 - 
  (986239.1989987269472130169922055217091975717476368806808802550669091660889\
675277955`60.08201378256003 - 600626.5048724391155161480944911702240094006915\
3483364827750153603002953890598805897`59.86663601572256*I)*y^98 - 
  (991157.4600835370158290375316965537025699781101102315261911154335765571700\
0527857946`60.08144883521032 - 606520.904672425153524061003376436191838539053\
21320443080239511399928807757573146175`59.868151955200744*I)*y^99 - 
  (996053.8402380273018045377773439528098327570484545534485734567648796926589\
4190307911`60.08088847254953 - 612400.731304775316187220152159290937378781891\
27555805943269439490448456502284811313`59.86964135898022*I)*y^100}


==> anc/S_numexpan_CF3_s6.m <==
{(7176.3891622144482528766318199427303362824439517070768770268950153553754659\
707786`59.262358034815904 - 55004.4366720197158157874959799466352083742698985\
909304209762748732574061481233473`60.14684977437242*I) - 
  (28436.41652276917169239588123882891660768082657213132183774070208715337868\
595453567`59.79316614680972 + 58168.91566327876973418796034598969194730044897\
111853221011285427797599261168608374`60.10398224798902*I)*y - 
  (27532.42627575448641510684565098949531278653148500602013625354370335267631\
169401391`60.05637939339137 + 20281.95419599868835999008603745338452554041173\
852784761458150052717379093012715615`59.92364470600187*I)*y^2 - 
  (14451.81254710982442395174925529633914397871185353989442086958567726066084\
132636939`60.10283790288394 + 7161.015192756080995359704571691455706743742326\
91912987863934111309888286631709864`59.79789017826126*I)*y^3 - 
  (7359.154011201929225847649491826713931587435677929469018258462597167532572\
33347369`60.116522468866144 + 3029.426427072505935453577158572264096068577074\
56465047575751187588578392317512372`59.73105498664439*I)*y^4 - 
  (3784.356774869915718529716406240871393452866350040979274670380510756140483\
53606881`60.12409499326254 + 1361.2104745389999788104001983927765827873020264\
7874082587172570534600741200726868`59.680028202298914*I)*y^5 - 
  (1954.269285282901917384300187944873287133853545410264331367088716369302722\
55302525`60.12933270789865 + 625.56283080897834573612415880495643512651086967\
97256603356333781017168229027281`59.63461923776423*I)*y^6 - 
  (1010.256961037684748933799500478143029682898763737083581291177305882336383\
08206963`60.13333871177046 + 289.84384080052537215080802587290913754269862582\
443858753463785800092335731170106`59.59107093621897*I)*y^7 - 
  (521.9927562674001829189973711641616277179503003151034397176107292257621041\
8305325`60.13654959596134 + 134.534652141180795810817492744457497803617805033\
31077789911163122126257055244961`59.54771927979512*I)*y^8 - 
  (269.3919535093035697087256843778079122502406327229389286399334036308254384\
4008572`60.13918120384075 + 62.3572082728431424988228837482784073838851119039\
1491274825697690758884696833993`59.5036832478614*I)*y^9 - 
  (138.8294955504979650175248565372836184633464187996722086997499498857632179\
1084343`60.14136179023411 + 28.8060641612874842721040139090018228769336772245\
855545862386951209100544377458`59.45836396830114*I)*y^10 - 
  (71.43894249947455264399787759450732298396662217806890115840377730691578401\
101239`60.143178072030686 + 13.2432236902061528003199102410421787117276599742\
5807552364666687792948980220128`59.41123676964748*I)*y^11 - 
  (36.70830227744395184654447671377001019850293452362932841083137225934865344\
016046`60.14469348396765 + 6.050933350191988795541676490824669326389464037586\
72135928801543017269863795316`59.36175155398087*I)*y^12 - 
  (18.83676261355623885478534025625884086001304258527883208577396339610096440\
961253`60.14595663165032 + 2.743575285189678109632933489336133887590291290965\
08488476689378816458362353299`59.309267248916186*I)*y^13 - 
  (9.653904614479006911718071278476729125074389526318294338859615965153890545\
12911`60.147005853736324 + 1.232206176872600222460110624524725988013830142682\
80261769916668344615191361637`59.252986231803035*I)*y^14 - 
  (4.941931686162751308494205890862569591376500947335042347724176252857153545\
16963`60.14787200422059 + 0.5468780264320237779229195167703953470506588654515\
4539398418875078025959903237`59.19186574026471*I)*y^15 - 
  (2.527129470263747707480896985185254903558953253603135035833673150380424870\
27369`60.14858029629813 + 0.2390701706185779897299942374207946393333826140351\
9524002658622632518714912353`59.124478195460775*I)*y^16 - 
  (1.291017680903507290934471028070771717019524812303246341197601832101989511\
11556`60.14915159116389 + 0.1024589259951561390153988126121718513035720315310\
1469055516709997358957831028`59.048769200214394*I)*y^17 - 
  (0.658937809831094643967316511641368274468338709551561275054349929862579392\
35113`60.149603331146196 + 0.042740668006883365662421367188542633283157942223\
95970689980680850283434413347`58.961600208681254*I)*y^18 - 
  (0.336042780865726211445990442592934943362613609719967328791299371039988390\
46793`60.14995023263797 + 0.0171488032553949627001098086201270356750307546122\
9318730055322627345833561156`58.85778948046183*I)*y^19 - 
  (0.171241875633189305669142065949365683835242977336033907270211558410252340\
81682`60.15020481093193 + 0.0064744019240573690585830155504341679923207001625\
3229247732210426343952244287`58.72779449131086*I)*y^20 - 
  (0.087199758275671271025450999629820732408063007854365394211549652833617450\
82262`60.150377784321 + 0.002192326190402600369522870504359673626393084511860\
39266692502903319395799554`58.55076767542864*I)*y^21 - 
  (0.044374418762278590946327511575434328514165626445436717207861023442060339\
43081`60.15047838967389 + 0.0005761860815743362950731314489366313284028291804\
2887540761020829839677587787`58.26390847537117*I)*y^22 - 
  (0.022567434184460810761489323379402835065389436329812649118339805878781670\
80902`60.1505146319665 + 0.00002929314060006010595329500399162948918691488608\
181203393707620149537862836`57.26379838351855*I)*y^23 - 
  (0.011470487954290762380744694316136674057470208597060662168110702599176556\
30705`60.15049348379011 - 0.0001141764399261031020353639999509486052482973811\
8910789676409008952311683159`58.14848808799885*I)*y^24 - 
  (0.005827042501872636750790139205644680105899009027998019594041794033486500\
52998`60.150421046458625 - 0.000121218685959384907678695460535382078224673045\
45064171989615483587455549485`58.46854243249548*I)*y^25 - 
  (0.002958665930842258998698641663221774783757774097754131662681804457131774\
55702`60.15030268127908 - 0.0000925373092590512235556339553826434958287325597\
4189796771296471717982462187`58.64552361765751*I)*y^26 - 
  (0.001501546041788432834112111487794907103849584737629892780655592173830493\
5033`60.15014311738578 - 0.00006216545749619706067995096542699793640341379385\
33167867019668096149936152`58.76715359802299*I)*y^27 - 
  (0.000761708295914965009707596105268188676348674447965517048445735178964606\
14467`60.14994654098226 - 0.0000389982007181800630456313938485868029644541695\
8069535316169245255045919495`58.85920242557751*I)*y^28 - 
  (0.000386240043042458961296478712876510290466280395368258312803705871780435\
42017`60.14971666970045 - 0.0000234406765361432085852044404079008398465170767\
1932121553239598494825755092`58.93282951485934*I)*y^29 - 
  (0.000195773907515015849566494756352867890600879747069412956465006342010040\
71198`60.149456814947165 - 0.000013683188948198227741092116483277984018795392\
76038438932344255243121135499`58.99388932989244*I)*y^30 - 
  (0.000099195209152521387763211229296140737235758581362601703849614355043068\
03288`60.149169934480895 - 
    7.81911837963616205068653265246921993723784803400582636819186873909767135`\
59.04583702531011*^-6*I)*y^31 - (0.000050242781868707341726810102435840224774\
00112906760203197397819189525300618`60.148858676986954 - 
    4.39640244203195712304521239267419382228958366086463046137271446186487203`\
59.090882439776244*^-6*I)*y^32 - (0.00002543968817836375918479295982514581324\
884314129586973932092621452359464317`60.14852542005645 - 
    2.4406788338979590773741930680586088209631734670982091140293914717368338`\
59.1305242711897*^-6*I)*y^33 - (0.0000128769330036886059518081862677756385659\
4943132821704676824223595125207708`60.14817230269495 - 
    1.34111360113889808353144680541585984365265486550587358418206760648197268`\
59.165825433556456*^-6*I)*y^34 - 
  (
    6.51602139416189506227024323117088149474781726617114896751353692773500388`\
60.14780125326884*^-6 - 
    7.3071515100603417036358285328463271540524298434161734013290543033114241`\
59.197566864016885*^-7*I)*y^35 - 
  (
    3.29631226209573795037928597783348160869713429251137411812901592435659127`\
60.14741401362674*^-6 - 
    3.9532411060757643831489096223108761365860580830533668580182199815587611`\
59.22633897015633*^-7*I)*y^36 - 
  (
    1.66707785226409193165409998099986973623270624397299896004984398255593827`\
60.147012159998475*^-6 - 
    2.1258984395074616309038074839314681840330320354442901525074062694813815`\
59.25259879135886*^-7*I)*y^37 - 
  (
    8.4288943274132714472876359492961891457799638989103970622102201541593166`\
60.14659712116668*^-7 - 
    1.137314863992886806388422305394370411631251676425010864357336025016415`5\
9.27670722716198*^-7*I)*y^38 - 
  (
    4.2606675978059770314147316641932741499758446214462467739264920443138985`\
60.146170194319815*^-7 - 
    6.057056014798919137839992462869746896184394185806123164918534710894554`5\
9.29895413089082*^-8*I)*y^39 - 
  (
    2.1531872424991319924228970227173230451847746749456131711659439786861563`\
60.145732558926454*^-7 - 
    3.213105338034201887688235130268017072924743737034464714498766861516739`5\
9.31957572458268*^-8*I)*y^40 - 
  (
    1.0878963357214715366719751305773597488381869492186447726733109334976306`\
60.1452852889141*^-7 - 
    1.698514336836188045967231613831806197220489503187886953365854638119053`5\
9.338766991975895*^-8*I)*y^41 - (5.495395914352815644011476031982329791565513\
270548540666019079534530802500735222721912215`60.144829363390045*^-8 - 
    8.95076830578347410252594371577749979433551095593908414598255173991226002\
6080083567827328`59.35669069225924*^-9*I)*y^42 - 
  (2.775365201959086335398248461644944286707466095564689928962325313657865245\
1089978849212342`60.14436567610402*^-8 - 4.7036879839341817061135472953231109\
85649527085046259105406294243588555700412693684126058`59.37348404276362*^-9*
     I)*y^43 - (1.40137592694675647677047629950521699842048886541073723378766\
89777597771618916024988859527`60.14389504382203*^-8 - 
    2.46560423384301645154258687109442232760570304052268309493598230272484767\
8072126755430145`59.389263758107596*^-9*I)*y^44 - 
  (7.074666786429633009285325396850906001358755713636098027123849221308557855\
11684654872727`60.14341821375412*^-9 - 1.289489124573161731867838956319724160\
001444454523882012941768687139682390301202461925137`59.40412990783923*^-9*I)*
   y^45 - (3.5708976751539043236105979457079788532604540242753983766479610677\
8351569925698463922816`60.142935870158574*^-9 - 6.729928423500948582842699538\
3339526034439756197932182158162138656257558760361665023453`59.4181689098772*^\
-10*I)*y^46 - (1.802071294733525956470423401493249650213848483027822802066947\
687128800485666404951660443`60.142448640226704*^-9 - 
    3.50573601728221018399835610009750602643262031082617867967207432423655278\
101046276385578`59.43145588191484*^-10*I)*y^47 - 
  (9.092693945813199761919413914465229775683420376274561177068554281651677066\
92864924958455`60.14195709933743*^-10 - 1.82302230769432737554174769302365971\
059637928791534110824253904774840372094213906206849`59.44405650907407*^-10*I)*
   y^48 - (4.5871395396008318117184139043021203860351299081299593348490312513\
3788107265211535048289`60.14146177575885*^-10 - 9.464740650542073808164178321\
0827038436824550825585390829072823191027669216359645378902`59.45602854237976*^\
-11*I)*y^49 - (2.313783322851614346390655843986576608340066672572229939308335\
39421655907116096514875216`60.140963154862824*^-10 - 
    4.90662134493980021205316055212643819789625304101495984878468825019086597\
18199489255314`59.467423012182934*^-11*I)*y^50 - 
  (1.166909626257610398641823595222230404087992872470235035764430115705127792\
65145709221519`60.14046168291016*^-10 - 2.54015816244608426950646512328720150\
58579018797638480276361535318189837904329027768759`59.47828521912352*^-11*I)*
   y^51 - (5.8842060843141491178451558323958769503324899602542139136430797634\
369833962849420024957`60.13995777045593*^-11 - 1.3133656517289848209455362990\
961351958231889115626465663091965148322125649447586920771`59.488655549764516*^\
-11*I)*y^52 - (2.966721904684323506434089199191187437001415969525204937582783\
6467193017048728874693257`60.13945179541838*^-11 - 
    6.78258422691716060245167180200859133953311597323126611535134396276809510\
0639381197276`59.498570152784104*^-12*I)*y^53 - 
  (1.495568109614134672325020645511296872326774293880804422161524275891826560\
9756827378433`60.138944105849106*^-11 - 3.49883605718726321942872331820052664\
9506135963759296672585393228549984174234069448807`59.508061503331604*^-12*I)*
   y^54 - (7.5383782786886722413069922502114702331707087776045276392164385179\
45619503858171168431`60.13843502243731*^-12 - 1.80302513600332257278040997956\
1624199650648501839894008331077428603621048365474771745`59.51715887698583*^-12\
*I)*y^55 - (3.799215351153646549950565692465880370483722625321422181979666432\
54999518473315799845`60.13792484077725*^-12 - 9.28234745319306789865011922401\
947643938713999189738830724636334268857346707663208187`59.525888750112586*^-13\
*I)*y^56 - (1.914502508730290817684664069589052148949625052364007103910327527\
799517306521952011642`60.137413833424226*^-12 - 4.774382902831584849421746828\
01710841850284745868678442826903538806122905784402578952`59.53427513988973*^-\
13*I)*y^57 - (9.6464099876723905632783817030154801178656432399247601564073132\
5979364886825672991238`60.136902251761065*^-13 - 2.45359771759185295924377806\
312928865119640160543584456667839973905235408523853299026`59.542339894562204*^\
-13*I)*y^58 - (4.859872379610214203297202842756178298533031731514446767582735\
76025070182114703720423`60.13639032769535*^-13 - 1.25990407186726666490698758\
974821482158872720083158096485525342128077500277189957448`59.550102942395576*^\
-13*I)*y^59 - (2.448132586901437041531539315197300319012738289691610295116619\
67735461546043439836175`60.13587827520427*^-13 - 6.46456290407855393439397061\
2548332533347999672244767403392974349603704054711568876`59.55758250616421*^-14\
*I)*y^60 - (1.233097464084903250493780501240269412300739874656851373371771110\
74483285235910072007`60.1353662917427*^-13 - 3.314563942667208343010323644235\
6132412208137398203592170231932215983967078470919736`59.56479528872737*^-14*
     I)*y^61 - (6.21031582078398176341208989302920532711484242826097688091242\
98874344425444877370619`60.13485455952823*^-14 - 1.69830528519897288676829614\
21312937570231340666629423632580524702264164031653233266`59.57175663423118*^-\
14*I)*y^62 - (3.1274122292550616732802540056563363503764318483242126381128986\
238284072475324381604`60.13434324671498*^-14 - 8.6960604894596452624634456101\
97848530967212113419023924640037269222509310782977831`59.578480668666444*^-15*
     I)*y^63 - (1.57475511066723520952228757044563920906135675818105497479580\
04639851236091403699482`60.13383250846735*^-14 - 4.45000952810017502192548810\
4669068289614202578226829951916949612118513980066836998`59.58498042286359*^-15\
*I)*y^64 - (7.928638394586974547867711032192652500171365093227082032910456466\
36188934631274631`60.13332248794298*^-15 - 2.27585224913316686392055635107305\
9461394278718600739452235441857211697484955008764`59.59126794048356*^-15*I)*
   y^65 - (3.9915637292411146899369259134218803963569066961614349473420822035\
94277013170191185`60.13281331719373*^-15 - 1.16327963066246698981706186707145\
3408231912805874851707415558539771816704757492607`59.597354373140014*^-15*I)*
   y^66 - (2.0093127015048387186198860322488904001633022174093143445041642991\
61701890833504769`60.13230511799223*^-15 - 5.94281862821915306364934593863639\
730055744091384586810402668240491879139308239204`59.60325006444191*^-16*I)*
   y^67 - (1.0113770265537658675304027731699837699357835735007019989314147103\
18516927061635424`60.131798002590976*^-15 - 3.0344480467960751955250589436935\
4617692037481528467494536909810823636782800095928`59.60896462446326*^-16*I)*
   y^68 - (5.0902694881807689626351509888957985991995598444161756301310108901\
866875118379293`60.13129207442004*^-16 - 1.5486586292032063016071092215164393\
0857532652459060841005253762754844768515203888`59.61450699591312*^-16*I)*
   y^69 - (2.5617196739282891771507544125144346482671762723508849002402796383\
130376333180728`60.13078742872894*^-16 - 7.9000472356503483804747929313443162\
317805643928734903210537241994820167617799356`59.619885513086246*^-17*I)*
   y^70 - (1.2890997713927318090737381093393150772415224629165772837731725603\
16940553353091`60.13028415317781*^-16 - 4.02819357780092145813822395956294263\
02192128779133495237282289894340562429534411`59.625107954514824*^-17*I)*
   y^71 - (6.4864411602788723756958899681726753997291850510212258801200563040\
621650271264633`60.12978232838204*^-17 - 2.0530793960678374680763895530643120\
21959447926633487791799680474335854366701229`59.63018159010752*^-17*I)*y^72 - 
  (3.263565601637758031045233940196985473784160858434065325604604183263765592\
6129281`60.12928202841482*^-17 - 1.045980388872373253557549346608128239562976\
5986426222276609941317800727673778536`59.63511322345099*^-17*I)*y^73 - 
  (1.641893481833286446477041100394296766170092022367414720957945324289805710\
0502416`60.12878332127078*^-17 - 5.326855148835391192112526562385373540589531\
469150934476971939842100277911478207`59.639909229853714*^-18*I)*y^74 - 
  (8.259717642784514807891541426180152356503847398120254907715414835139298896\
668811`60.12828626929463*^-18 - 2.7117804323019603439878719661246509828175536\
15085949345849765449153480083005596`59.644575590633856*^-18*I)*y^75 - 
  (4.154835245768236217772639418341085994557809462054199055054184350101298886\
747915`60.127790929577046*^-18 - 1.380005450244529020606191635148844336153405\
662499803546895997290382748870597761`59.64911792408439*^-18*I)*y^76 - 
  (2.089832889938132079242220286506765280542311061283192290465397759269937657\
484125`60.12729735432128*^-18 - 7.0203007710289782472413815707911518811082792\
1028246526662107769516959434287264`59.65354151349267*^-19*I)*y^77 - 
  (1.051088284676871378908069605519730892006158450370326764618911334167429670\
278093`60.12680559118226*^-18 - 3.5701374511150394994532671162798656706178025\
352246043831511918171042974577119`59.65785133254173*^-19*I)*y^78 - 
  (5.286124942271291685431507562788384353119837684012498466483577581769573615\
81358`60.12631568358092*^-19 - 1.81498821171210341822085103296701355817355038\
882305889993468567698863489863714`59.662052068380135*^-19*I)*y^79 - 
  (2.658317985537114702639978035578821049589970059126569549702839652954673872\
5697`60.12582767099553*^-19 - 9.224172185406485318581269749396921815929608909\
4518896265348505457615448040092`59.66614814261057*^-20*I)*y^80 - 
  (1.336744400916966877401103667080955347372836796475416410906700953082351191\
54943`60.12534158923193*^-19 - 4.68652043308398959304750532136642855304142974\
29242690171365798055665521540719`59.670143730417024*^-20*I)*y^81 - 
  (6.721441052743000749328861019727777037699453842108677851322622180135748096\
2184`60.12485747067433*^-20 - 2.380387722237232818163997699307244131344160413\
3279105481613111905001553578708`59.67404277802381*^-20*I)*y^82 - 
  (3.379477875510615925923131911643845203313018066146278203901469664921209260\
4657`60.12437534451827*^-20 - 1.208713246723644651899638518880196673814098253\
6321063682138783453391889989788`59.67784901865676*^-20*I)*y^83 - 
  (1.699067409149635798665095204149904152194825513630754041675503534881602719\
9767`60.12389523698711*^-20 - 
    6.13594360893358294434742966849115940344894445976077814180348770659812219\
2729`59.6815659871572*^-21*I)*y^84 - 
  (8.541732681687563003041989018608511769538684345361286705712628833134147089\
513`60.123417171533234*^-21 - 
    3.11405183725573404619943331216226736737055787308743633481987267528461623\
5569`59.68519703338167*^-21*I)*y^85 - 
  (4.293942884908873422306756667428868288586333944894000044163923610002170999\
153`60.122941169025275*^-21 - 
    1.58001215843932555802569134236901420145001844528095308774245392083990145\
8989`59.688745334505626*^-21*I)*y^86 - 
  (2.158450091624753582745886506129248286172835109021244246273820189890664178\
401`60.122467247922415*^-21 - 
    8.01472581430924153400023137529956267319579058602169028532353758330684324\
888`59.69221390633631*^-22*I)*y^87 - 
  (1.084935051968888921031111655933534204618224901557730820199567674157305396\
53`60.12199542443659*^-21 - 
    4.06456365915071172009498868434445890855834448510953955950832432805487057\
759`59.69560561372795*^-22*I)*y^88 - 
  (5.453081095971071754263760844277998290903132133887486991196465581117038377\
71`60.12152571268371*^-22 - 
    2.06081697924009981988168101374098824086221646891281183733926243882085894\
444`59.69892318018291*^-22*I)*y^89 - 
  (2.740672534980697098934089813607722696045484980510230427152324096185910679\
72`60.121058124824586*^-22 - 
    1.04464377226439466304079738620018533292373475600171253042081688448474394\
928`59.70216919671355*^-22*I)*y^90 - 
  (1.377367362950486900464279830862519737412846065218806031364723747162426276\
17`60.12059267119623*^-22 - 
    5.29423539105356278400134790529570374944990582768374947267846703724256321\
3`59.705346130030875*^-23*I)*y^91 - 
  (6.921820564081319545104586495447982599229868186509074986523739437713962857\
3`60.120129360434575*^-23 - 
    2.68254679396986228417621803791086428557729941904049795486205381286730857\
39`59.70845633012061*^-23*I)*y^92 - 
  (3.478317637574150357412794581914024936191134461469101037330041739780197651\
9`60.119668199588844*^-23 - 
    1.35894874411005435345527322575990533261329653266388648004094035943285843\
51`59.71150203725998*^-23*I)*y^93 - 
  (1.747820891947858130856063835877810702700412402967172445606800269301777339\
9`60.1192091942283*^-23 - 
    6.88292631929150980981321814516799605529961541663103752851543975333064317\
7`59.71448538852361*^-24*I)*y^94 - 
  (
    8.782209993111478429405114858962473204204092372168787694133205324984859213`\
60.11875234854214*^-24 - 
    3.48545831175131728595715761453492024453055371769061529557603650653270048\
9`59.717408423822306*^-24*I)*y^95 - 
  (
    4.41255690172378008016586671885246133219795089865322393835246766828090872`\
60.11829766543273*^-24 - 
    1.76467911125198692192183614781437117227846246620519381583580019897577869\
4`59.72027309151393*^-24*I)*y^96 - 
  (
    2.216954730450572909050616623366438264675145638319002544362074555854215941`\
60.11784514660265*^-24 - 
    8.93290945724471417915787669427038194982963057761144187228463327627920459`\
59.72308125362176*^-25*I)*y^97 - 
  (
    1.113791037952890185872269337239816349279523819710748694318488540505803223`\
60.11739479263632*^-24 - 
    4.52109483668343329134841931491456037902228409362632048019809126595892462`\
59.725834690692864*^-25*I)*y^98 - 
  (
    5.59540301960163747878976159072575844443659022315312132328308560069799935`\
60.116946603076165*^-25 - 
    2.28780959000756838744221522495587758285596412634992981866921913935116549`\
59.72853510632527*^-25*I)*y^99 - 
  (
    2.81086603655507964912231535452091412557081195697164867979720808623176578`\
60.116500576494005*^-25 - 
    1.15750720472586931587256795539020357277709113993757230533618777221815252`\
59.73118413139057*^-25*I)*y^100}


==> anc/S_numexpan_CF3_s8.m <==
{(11392.531419504110254434231649672966833996122054213095868438371370235481137\
85598337`59.99254692295639 + 11783.628590368320495841196943042197567008910968\
91271445764314402854125447217712795`60.00720573342728*I) + 
  (9872.187965006870480525339948152496354256599539786326284048930211645515490\
70578674`59.84144976635844 - 17523.584537986229432084404233721950686626847128\
53059221286820036649551694850704226`60.090659298743105*I)*y - 
  (2388.473860311039810539515817400876200400528257913692932246428883273458733\
29694703`59.76078761112515 + 5350.4138329640418512192574724179218591825831410\
6563663888886799266241765812042218`60.11105449269023*I)*y^2 - 
  (909.9325958618148919189318245268766428112164241482442668899334314397032956\
2579108`60.03152627873213 + 777.301097205780917434934440968624331224567001192\
96417248052802870767176718504287`59.96310633674173*I)*y^3 - 
  (223.4798838006698309902566553823127111325610877421391915849280197719766875\
598142`60.07408776849367 + 145.1505224724173696161088174347116323596882305821\
3932247476936575225786912065288`59.88666793504158*I)*y^4 - 
  (55.25451939399947751098751213263458225976420118033053460046474489987681064\
855977`60.09247007334124 + 30.58731408410532904416499090522271751293142056967\
812537663027906578790668394088`59.83564361022651*I)*y^5 - 
  (13.79824983467099250492091698247473793502155737349381632630391790970305004\
228113`60.10296676670907 + 6.826872387655445140461058370549558113612400166921\
4742439131142622252842166484`59.79736454739165*I)*y^6 - 
  (3.470165955300064123038644145216123969743022789002792316242075892500547453\
23926`60.10989733616423 + 1.5738228642793588043403045572345191509484750752066\
2442515771741159404507285039`59.766502941806834*I)*y^7 - 
  (0.876966409414007422797212071029317095042984715969000854034287957262779860\
43739`60.1149657860817 + 0.36986039636378578365118468691831312930361306597204\
021043707170071431398565122`59.74002065799242*I)*y^8 - 
  (0.222332849970910090722180694932981122735037857202819720391778353632139498\
79424`60.118960544627306 + 0.087927566449128306031421662390795636107177341025\
31422979912795948069963006643`59.716081963063445*I)*y^9 - 
  (0.056478840528633924354025893985038486070089392061476315029149246682051874\
15975`60.12227686432542 + 0.0210474098787580139065903990184451511576997836751\
2007497904560835979127665635`59.69358975057842*I)*y^10 - 
  (0.014363404386461783187882975910664457902753024036379067331339185127987002\
21067`60.12512505265011 + 0.0050585933259218677874992325704851303126040667191\
2940492464208253803681350342`59.671897431598026*I)*y^11 - 
  (0.003654811602228091395661324777121693577424198728423604609355111317661466\
16453`60.127624190846525 + 0.001218608848021581090476549047060171785027726350\
95514516048837255887260390431`59.650623523039556*I)*y^12 - 
  (0.000930124623283078072967714931572896475952770784554131882803452982676787\
49634`60.12984673182059 + 0.0002939220036684692479324270762951637534472849298\
7031763508182661299198689918`59.62953768973241*I)*y^13 - 
  (0.000236689089792584715601438378857462173941885178728542180305173765282252\
87423`60.13184033769856 + 0.0000709302807000440451728432900066023046135938690\
4842182172174973437091835064`59.60849377668824*I)*y^14 - 
  (0.000060215614958668479883299816345444241496819057529294745544881754282944\
8406`60.133638800695955 + 0.0000171183541951102413682726389294809746853827433\
2146771120868709894476986996`59.58739168280504*I)*y^15 - 
  (0.000015314167392754222475673947969664294068754991752486308204474990714341\
042`60.13526764043833 + 
    4.13030200466862689828595815483264698677821913856753488978930666583568996`\
59.56615605867628*^-6*I)*y^16 - 
  (
    3.89321225701466786019152268086804373972845222918225101675087659352577548`\
60.13674707397588*^-6 + 
    9.9605996561430424309156418391587261513764200306604679784959955168260249`\
59.544724476940765*^-7*I)*y^17 - 
  (
    9.8933082320764962845250340612109815253428431620644358473460939054310465`\
60.138093669595555*^-7 + 
    2.4004279226556153359209362116767433615554081773400761585418522823047271`\
59.52304079959253*^-7*I)*y^18 - 
  (
    2.5129817524684679773728767434551680770285571195344343017881621164190792`\
60.13932132578594*^-7 + 
    5.779886957266244072220954328292435268215756772884987665419793712795921`5\
9.5010513353217*^-8*I)*y^19 - 
  (
    6.3804546781257655189497512446149877793035417176549909585248919175943`60.\
14044189180964*^-8 + 1.390311756815749849909441797955237538405564590340263345\
9492367933138563825829036385478924`59.478702458967796*^-8*I)*y^20 - 
  (1.619315411237281238519655368457658192670198868847348015172230386401050946\
1601663596280685`60.141465588416494*^-8 + 3.340448864128677257353355698075072\
313597653871525716954969987704867562716005462721260767`59.45593896720544*^-9*
     I)*y^21 - (4.10802971719523634235391688197603852536701901285130655563258\
4573145668221022962024783064`60.142401310142624*^-9 + 
    8.01558156723217544851321942121696532429892203341599547509428232136418795\
171622226342784`59.43270277144186*^-10*I)*y^22 - 
  (1.041750714165936403258944804162225193118274902128876271157113689504504214\
532855301315367`60.143256852646914*^-9 + 1.9206076554080927588415008013944736\
4810185314688807699670817301049242626280699409791217`59.408931701388255*^-10*
     I)*y^23 - (2.64075722838458463082036005844885927335213264508327489018228\
597631073641435363164177209`60.14403908947901*^-10 + 
    4.59459956956773196734086879185177794484634757206544451304892480760895831\
67273779559422`59.38455827980755*^-11*I)*y^24 - 
  (6.691664443029022993238832011054042808450079271208182658210424100434527914\
3238903429346`60.14475411283432*^-11 + 1.097206597954717727955320788571664373\
7463907284263489470006738956052856143865224905644`59.359508368450896*^-11*I)*
   y^25 - (1.6950692096953104379529376113689167579206184674070505311298342665\
593498816344723972265`60.145407347559456*^-11 + 2.615048119518327277415082181\
260941447710108386525221379601285580438187702239527349761`59.3336995971422*^-\
12*I)*y^26 - (4.2923468805495426885203613087634502815780764015809361968763409\
88364348798630691417091`60.14600364466584*^-12 + 6.21914451954623156639824595\
8110136913371273138721347365001863231501974233598352299`59.307039481998665*^-\
13*I)*y^27 - (1.0865822226106355435367741861964526594790282906267948657296428\
25322291562565530632464`60.146547358795814*^-12 + 1.4754970818174926933624283\
5610541463011036152521643829965068687967229228902796208255`59.27942311836468*^\
-13*I)*y^28 - (2.749773137770437396429170201722063898996024903585417622584410\
46587070145876770414803`60.147042412919*^-13 + 3.4912805633341192729685013300\
383650895678574892057889076519679426065530766382057109`59.2507302984668*^-14*
     I)*y^29 - (6.95670264534430783031770295516325971589101986056269688900907\
8905681791891706240821`60.14749235274505*^-14 + 8.236314779641277463469341286\
083176281021920045482110457466177136333584244227363074`59.22082184865826*^-15*
     I)*y^30 - (1.75949431820573502812693605354143170513244417574297642546442\
12911431932134585496496`60.14790039277554*^-14 + 1.93652172519621768762834210\
7539825336972185381132676388571320243718135458027714194`59.189534897589965*^-\
15*I)*y^31 - (4.4489284567625141132296690738590579536963242348430052735336498\
0014995242259123567`60.148269455504156*^-15 + 4.53589116759516149727665193632\
164295255471824244066066168535374103016850126012696`59.1566766593087*^-16*I)*
   y^32 - (1.1246337170697100197570432759196119470662883837412833935551375910\
905313707472143`60.14860220496254*^-15 + 1.0578522459851213245953788315875914\
1958216096798963989198711478256328349532033414`59.12201611770079*^-16*I)*
   y^33 - (2.8422327360700296195595679557876810207378359747756449437729358223\
7668073064588052`60.14890107557019*^-16 + 2.454885532213848968452382550264768\
7338950691793040937926527475395879904482788972`59.08527268474631*^-17*I)*
   y^34 - (7.1813404271482121246173961544189646394187598718545012256679221796\
366676959442554`60.14916829706149*^-17 + 5.6641873474224372134678973245421597\
20397008030586203802446538389070034005641066`59.04610039192477*^-18*I)*y^35 - 
  (1.814065521585513054880342630113500120151009209836122573830757373236875085\
0355928`60.14940591611792*^-17 + 1.298112585942038511271438596843135907038195\
128097779580271884756799860561094452`59.00406530765462*^-18*I)*y^36 - 
  (4.581482232192035060128464947781002265104087962942620214593207037898405829\
339565`60.149615815217906*^-18 + 2.951226526609131857212791957049508387889191\
62416573226482685334562795719663313`58.95861235440539*^-19*I)*y^37 - 
  (1.156826995827772833505460331075741879428410395618061583996334469386967301\
271738`60.149799729126336*^-18 + 6.644825824972949639947075106902759278858157\
6128822263848438523674952193466312`58.909014915964434*^-20*I)*y^38 - 
  (2.920409653402230888859613591830708686880802146718751359854145687841861741\
83797`60.149959259371684*^-19 + 1.4783585343405170849898415571106212456462849\
013257129633996598253767100626028`58.85429525680347*^-20*I)*y^39 - 
  (7.371153854041319133384724792254736028620600777246560737604514910296899999\
9159`60.150095887000596*^-20 + 
    3.23990554981909010523727085511324831134870528678930099732996278034849283\
4331`58.79309276069384*^-21*I)*y^40 - 
  (1.860144673207941889459537977601460149691172940713227334736863627516686405\
3742`60.15021098385111*^-20 + 
    6.96255065616076129603999869106634107782025099014578496390525826045490180\
702`58.7234326288703*^-22*I)*y^41 - 
  (4.693324154170772371384731783786491837279678578486323286911215504304712961\
825`60.15030582254758*^-21 + 
    1.45701214880276370109120385152724531529617821169496042829938737973822905\
3`58.64228844485235*^-22*I)*y^42 - 
  (1.183967644627804292199790432905444213453036778206521619935934155351620780\
336`60.15038158538774*^-21 + 
    2.93513145380177780358582649319491825537301530330017007172660644257810979\
56`58.544669307683705*^-23*I)*y^43 - 
  (2.986257804454645211778236536296121691199529203920799770314828340449216639\
9`60.15043937226705*^-22 + 
    5.57342639194465821318479156359158568748329185676955744744147935936199690\
7`58.421434344287476*^-24*I)*y^44 - 
  (7.530876489749579743484127631977737508095118672144570129539104281341889376\
9`60.15048020776262*^-23 + 
    9.53264477639995593016126231808403851825585790474431283404567923567683839`\
58.252848092569856*^-25*I)*y^45 - 
  (
    1.898877582521315596538915865344956355239778330041896843387180330126237376`\
60.1505050474819*^-23 + 
    1.2854167810382770921682819556465438757059699112435190774734049209846254`\
57.981052045384736*^-25*I)*y^46 - 
  (
    4.787226243139024336373238613218270049964886070071879507848582699876233641`\
60.15051478376595*^-24 + 
    4.753141981924143337012731748571890634987754925168713827387848914234494`5\
7.14741161852213*^-27*I)*y^47 - 
  (
    1.206726061449558227289927713648226703159547844924919171176337134600807363`\
60.15051025082431*^-24 - 
    5.642140213235324892298840963788360543839854081737648863959026338612984`5\
7.82034543324599*^-27*I)*y^48 - 
  (
    3.04139822937830195335220308703935518985591456629524221691213401944033926`\
60.150492229368226*^-25 - 
    3.114399920829792824360218369851762564996537332351564870578658431948083`5\
8.16079332026592*^-27*I)*y^49 - 
  (
    7.664427890558604199404597476451648501148831397566309498931086125073604`6\
0.150461450799675*^-26 - 
    1.203641247365366983319434503342492054467117672048185929982182288086935`5\
8.34647877029278*^-27*I)*y^50 - 
  (
    1.9312120291973786084822159446104715772719851573332872029102649783802452`\
60.15041860100629*^-26 - 
    4.06941860966074478103885276733276621518129819051692953639209672333929`58\
.47412100990133*^-28*I)*y^51 - 
  (
    4.865480638851648108691697300620594918426870520277653309112181732075135`6\
0.1503643238059*^-27 - 
    1.28186747647707314644313722953083415848014258600654314943877845740958`58\
.57108170385586*^-28*I)*y^52 - (1.2256567014209762741440160338861655563463778\
21984967258578407318605534306611060767132875`60.15029922407819*^-27 - 
    3.86454964416467574524987336655146833241151867359219257316556249429813502\
722547891005407`58.649029270596124*^-29*I)*y^53 - 
  (3.087172474665010527471283956192546038576311431086043166684498896616655794\
167437205898336`60.15022387061721*^-28 - 1.1307607317113018476577398844285042\
7992461061719787368771662489190142150105363992770113`58.71403369541733*^-29*
     I)*y^54 - (7.77505501439178719881953345055245616602767337020244317347349\
835454241715624078638172199`60.15013879873392*^-29 - 
    3.23760091823384363521475613635440344040455132482774753053059735410728773\
89372014403617`58.76965864261859*^-30*I)*y^55 - 
  (1.957934140599800037948406620029886942452207643174620233967355387892690339\
04706383963422`60.1500445126341*^-29 - 9.118621491140355118186799358873798843\
398876434342044093450657632573199431261201736904`58.81817562212923*^-31*I)*
   y^56 - (4.9299913329756543262640270070315992906608377556829916296007088221\
230541684660726398301`60.14994148759462*^-30 - 2.5352827616973739136524146404\
39135850120545187328966236017728929723095509582673354114`58.861121735325376*^\
-31*I)*y^57 - (1.241220883220095693194454223822117765744755623575725678725517\
417059003778098121601502`60.14983017195802*^-30 - 6.9759683122621187959522763\
3832848129030440318219325554079679808894068219608937260439`58.899585597275724\
*^-32*I)*y^58 - (3.1246987076247203569236952595807692372944376051940902148350\
61013468539070740365357825`60.14971098896321*^-31 - 
    1.90310845235752557577102409111206029354950315759897179068340887295521959\
213481759207`58.93436637929161*^-32*I)*y^59 - 
  (7.865469216820271315559475911092663775152232010181810114499402093114583263\
17501126511`60.14958433842778*^-32 - 5.15475892061763374941631359852070172893\
62563870770210858921882173270471152058764537`58.966068061607785*^-33*I)*
   y^60 - (1.9797016394695610212840932278704521945623143060428774952536795958\
287876219488251054`60.149450598296305*^-32 - 1.387737551660472947132300459312\
6595383996669753768309669880361679815500856315762138`58.9951581958533*^-33*I)*
   y^61 - (4.9823544896599310583473962043385187829927731469435178679453763509\
073329938043066396`60.14931012606695*^-33 - 3.7164696809794172561542302376147\
31447078565935661532389646713506540916995541287523`59.02200609631051*^-34*I)*
   y^62 - (1.2538061242603456538854061556627441684652799232199767815494246775\
916571932061812929`60.14916326010754*^-33 - 9.9077642820817022785414344268174\
0016073527890736996527066304464624110186465230901`59.04690853890862*^-35*I)*
   y^63 - (3.1549181322457379274229700170041562995214400454320010094223010677\
06116067806462999`60.149010320871106*^-34 - 2.6307849264622293760713946082306\
9872025641942671604095253394534561567949137977207`59.070107571589034*^-35*I)*
   y^64 - (7.9379574359628652828451691681712512387889538189903759068735958142\
4896179835063824`60.148851612019925*^-35 - 6.96081879447100412123843061442256\
8851716614508179501980907929095860550197241625`59.09180317442913*^-36*I)*
   y^65 - (1.9970704325221769276652686095952615487999987274385347830853233283\
8348852903634833`60.14868742146603*^-35 - 1.835982002491994685019500402324813\
3309918823682442942904873564949923550740935738`59.112162459306546*^-36*I)*
   y^66 - (5.0239219467234774787455541288283752823964724309597228767480382534\
695305414318369`60.148518022335345*^-36 - 4.828934855192445766285048679053635\
330171309644991881891060887003506132794815473`59.13132648547795*^-37*I)*
   y^67 - (1.2637412916192901501954002073085205408812894051431405035005610039\
59503226141932`60.148343673862215*^-36 - 1.2668637168442605623977535869090200\
20312149973220937581651775111664080481178134`59.14941539602272*^-37*I)*y^68 - 
  (3.178631111592005021497200144858763434653640382041229199765432153704297662\
643153`60.148164622219824*^-37 - 3.315949103269419858371426505680934610623471\
59933566313503847984564210774970485`59.16653234829846*^-38*I)*y^69 - 
  (7.994468268635275826698393644800137061977285872008873182853735603972685547\
65901`60.1479811012923*^-38 - 8.661139722490271583973929841798113187196033042\
3586929904074439329762819861226`59.18276656296765*^-39*I)*y^70 - 
  (2.010515114102277141246390830286671095896748178922557912204938211351529243\
11769`60.14779333339274*^-38 - 2.25792611954671800608467077986017140564244339\
37027568895366782456679698014997`59.19819571861326*^-39*I)*y^71 - 
  (5.055850045170620526864890002755483298639559910975474733700437510455505886\
451`60.14760152993208*^-39 - 
    5.87598269426242035041197949298333562772968495886946503151115217695630252\
6833`59.21288785354777*^-40*I)*y^72 - 
  (1.271308229540944298275084270765862326082771672009386076265613792838771837\
3143`60.147405892042315*^-39 - 
    1.52667944364732115857928512772311979755523027394975585356745448243999291\
7667`59.2269028916976*^-40*I)*y^73 - 
  (3.196524855390865107128036391714241358257984617940070002522211281397369276\
446`60.1472066111579*^-40 - 
    3.96063985100271995619910446051424025579071969496567679892280082220476374\
602`59.24029387833136*^-41*I)*y^74 - 
  (8.036677904941958279415566490613890419274686181431739794462773622696963225\
31`60.147003869558496*^-41 - 
    1.02607872473925742850929011340109887587687620998769159940782767207450717\
12`59.25310798940561*^-41*I)*y^75 - 
  (2.020444669817600325066537141083443621408855411190155789741830664277259136\
98`60.14679784087624*^-41 - 
    2.65482857432026672842720521740709912307944588954174745044374502299668878\
24`59.26538736252685*^-42*I)*y^76 - 
  (5.079137037666157526473454060958482483543345344226232244345140471486904232\
5`60.146588690569814*^-42 - 
    6.86074102188705622995766161393302563496470276659291919923354607072004051\
9`59.2771697860599*^-43*I)*y^77 - 
  (1.276750672832127650615622453944818732194669635481176786766543762879130060\
9`60.146376576368255*^-42 - 
    1.77100094733744885037171673540837433175207247146789179591839593384857598\
4`59.288489274474074*^-43*I)*y^78 - 
  (
    3.209194664059380421589325613802821422619108628875229853803105035510220276`\
60.14616164868659*^-43 - 
    4.56678919113008709964061669861793889856641938103398780249420113632441013`\
59.29937655173584*^-44*I)*y^79 - 
  (
    8.06604077659637167778604744697202242663070553794618657232499448032140278`\
60.145944051015185*^-44 - 
    1.17645636027832457900368336743863218400326748599686578942448507083777977`\
59.30985945983003*^-44*I)*y^80 - 
  (
    2.02721455578102787175198601478623345238315869866474629441409783883527579`\
60.14572392028507*^-44 - 
    3.0278830825659813060356699308768048333034529618572036186089632794955221`\
59.319963305901624*^-45*I)*y^81 - 
  (
    5.0946519069795111275508973729440929375451528614453483922040695039558854`\
60.14550138721072*^-45 - 
    7.786177278194905307564844113388099625623428807473485853746091822690805`5\
9.329711158755785*^-46*I)*y^82 - 
  (
    1.2802811249175710453514485684917162969493653705620879190065377685375153`\
60.14527657661189*^-45 - 
    2.00056593490219845692997117401580971591627526405749846513463529320889`59\
.33912410332563*^-46*I)*y^83 - 
  (
    3.217160350915578172892689436029135567318145788555081331076966718039028`6\
0.14504960771617*^-46 - 
    5.13623114574991752004178668668161364653084308962183079018301782393257`59\
.34822146005597*^-47*I)*y^84 - (8.0838287829015352961335166467266821769830817\
128888684330584971412126731167243666060620228`60.14482059444331*^-47 - 
    1.31770285500010015560622049143507262024514426026266575095404061838177802\
04971543096645779`59.35702097484809*^-47*I)*y^85 - 
  (2.031136071994852261067844928488842736441091651648400875558035204587503539\
3078224003003768`60.14458964567304*^-47 - 3.378223335928428501509691965552212\
920086319350893110437384443475979295824701301075126345`59.365538984178755*^-48\
*I)*y^86 - (5.103156773969064297746318232905721880059836922005052147049551201\
931527583989659605262136`60.14435686549678*^-48 - 8.6551102465273616646989375\
4971458060206605891104795760190819593096532813529097400726264`59.373790559184\
21*^-49*I)*y^87 - (1.28208621698410318287096558776200577125377408491628168631\
8057323411395403705640364502478`60.14412235345516*^-48 - 
    2.21607528233937267227866938666247773583724012655281670214048573232111229\
443646875167873`59.38178963184284*^-49*I)*y^88 - 
  (3.220879064781698585586686355876370071792036273869299045999713565991347710\
1787952513282`60.143886204761664*^-49 - 5.67070845410693109413775691370684431\
6597701011189863465206317411301869637431525251504`59.38954910585771*^-50*I)*
   y^89 - (8.0911619842436324330730472432740446643995143217542880378277800297\
190924203358899957087`60.143648510513636*^-50 - 1.450251554616940747008776347\
2666145772478584293226095580744276546421415238203246410483`59.397080954410285\
*^-50*I)*y^90 - (2.0324837126755959429707490096273840168039908398511502016903\
140853948403888129405721828`60.14340935789131*^-50 - 
    3.70692690747083004798597960631824926214289252475365124326940857674868820\
1378103132638`59.40439630660574*^-51*I)*y^91 - 
  (5.105324507491561212961260759120136962494443456426549835728915253088194574\
987358253169`60.14316883034582*^-51 - 9.4702195174962524579784580293289112001\
951362473744876314751110867344327042659504362`59.41150552414231*^-52*I)*
   y^92 - (1.2823309288120923090715952605201221042191207260434989474814552528\
98058690318418039568`60.14292700777673*^-51 - 2.41819533462560451362101181176\
020713706843035502720497271752950724383787375222998539`59.418418269500044*^-52\
*I)*y^93 - (3.220755411109052128131022465223482374070332556284324879984161120\
12601339723623099278`60.14268396669985*^-52 - 6.17187817648733335659926378139\
21622876620131695505801621792159436769209347662263368`59.425143566749455*^-53*
     I)*y^94 - (8.08903288209581436618033858000559313857490627180373113136863\
17795924653809069690212`60.14243978040586*^-53 - 1.57451454298388544656672122\
92468449046304932114832713496540912880822609061585703916`59.431689855916055*^\
-53*I)*y^95 - (2.031500993414514469718848327262237607782412669817753326328424\
9488770788861037328027`60.14219451911042*^-53 - 4.015018600855465279022712676\
008610660443256598334310303356716132619683082528269084`59.43806504170288*^-54*
     I)*y^96 - (5.10175271551734106885614572377046566964467132555572993908252\
5909001791637264236271`60.1419482500963*^-54 - 1.0234053700234659809885837102\
54765162082067651451000452345183703208120069817553305`59.444276537257835*^-54*
     I)*y^97 - (1.28116194950445163887252883467304597951370852140427549746097\
0666147919018217360603`60.14170103784784*^-54 - 2.607559922154959600661303935\
80904032390146513146934334205305926799043892839058865`59.45033130357748*^-55*
     I)*y^98 - (3.21714952802797560115106534747553717232782065610891264525723\
023458658745997140014`60.14145294417842*^-55 - 6.6413166530728521460816969468\
150339609009813738119746174328391672344456425397192`59.45623588505851*^-56*I)*
   y^99 - (8.0783258344586563565393832302634737118202392217434641445574589390\
251446419708056`60.141204028351254*^-56 - 1.690883863116521388226719817251132\
5670449514532499844989161375822590410236884109`59.46199644163924*^-56*I)*
   y^100}


==> anc/S_numexpan_CF3_sm10.m <==
{84889.5888649487439088912325804614009520877772562862245234582650712882837789\
5857833`60. - 10494.986858834050027722747624281981213139647403539827996117335\
02341796072745945424`60.*y + 382.26055978439186178464332641605460457467939441\
287184179120701656637127103500944`60.*y^2 + 0.6183425864764272664723807438904\
5962459098387259237200481615617648431526892512`60.*y^3 + 
  0.0998696726415389883279019000979820611221299143708297731802421289126308719\
6691`60.*y^4 + 0.008927605529709602026733094464454759781958266431366775551028\
83344915908589724`60.*y^5 + 0.00069361531348122590484405019698221514709253718\
553141880058571341930940627467`60.*y^6 + 0.0000518902401998583840216689932294\
857109251090958894269771565694764512750188`60.*y^7 + 
  3.83264976669141337628224023871373487616189497836649412172203816100800334`6\
0.*^-6*y^8 + 
  2.8151474212612419540086779647285517023733530904188433733487728681278946`60.\
*^-7*y^9 + 2.0611104363690859222980227613352489204257827997666163994152990050\
925554560553433629426148`60.*^-8*y^10 + 1.50543073434455856193883872232181157\
6215230808143649787706068702544913348146799702613324`60.*^-9*y^11 + 
  1.0973243304163626032780247054958037119430035138891746405153012855104754407\
3930389120265`60.*^-10*y^12 + 7.983861100485940744655101638447427192379732586\
458093041397465731095944500929106060111`60.*^-12*y^13 + 
  5.7991195842406214578974870833175223072668876239098692381542895155126977297\
3412188488`60.*^-13*y^14 + 4.205733876567531965551933246123795227542918602975\
3760830929543815958816740266373419`60.*^-14*y^15 + 
  3.0458425588407780702294722393699817172239116152005746962734607120816101421\
72767368`60.*^-15*y^16 + 2.20298119908692221251519421406382790991656499000883\
958257164933448821923755070742`60.*^-16*y^17 + 1.5914751840796150354664677404\
33956759515327394743077218096074308965025650171083`60.*^-17*y^18 + 
  1.1484680683694117224822875034288577244450326989563464870270511431316128666\
09254`60.*^-18*y^19 + 8.27958058161790547503204062171260400698876155540235047\
58672462943570592570307`60.*^-20*y^20 + 
  5.9635485783495162184004120233548565331122349646708667777383823642008784952\
6`60.*^-21*y^21 + 
  4.2918182732005193423659666788064672587219011679593348770729478685576579914\
4`60.*^-22*y^22 + 
  3.0863693054589694120897999826820974679608681200723771366442043862115787741`\
60.*^-23*y^23 + 
  2.217947925643256832932593313343052678888221174841340319672282709611720756`\
60.*^-24*y^24 + 
  1.59285365050551651331539251351602469181259960531486495014190131829079314`6\
0.*^-25*y^25 + 
  1.1432553608767543447490165736235635663476566513663445328143676081029237`60.\
*^-26*y^26 + 8.20111793349408774540898518426330039153644843172366731397008098\
8373783488463592923896359`60.*^-28*y^27 + 5.880076416168204348019170623910432\
72783237193286740866441023566557459709357513777399681`60.*^-29*y^28 + 
  4.2139455921047983051521148878972335997885878904508292508870919486318738234\
884494306224`60.*^-30*y^29 + 3.0185982885912325336298577822427659565458086938\
68666075560139191298766174028899447446`60.*^-31*y^30 + 
  2.1614500183620831175982478026825947718812956391096124597956164163290682313\
3780808268`60.*^-32*y^31 + 1.547107055546632317402987508348457771955537031034\
6211439587125319534677791378510087`60.*^-33*y^32 + 
  1.1069845442207585007689774536870700926933650337223030827644024974797918021\
11165084`60.*^-34*y^33 + 7.91805519949211612835176667310163564981464049817306\
13771654231809841500749323695`60.*^-36*y^34 + 5.66187343882926406696217904764\
3114779705173844253012706050341635749548771305251`60.*^-37*y^35 + 
  4.0473854205439261156548419605276205157320110612850935419918859622382449044\
9024`60.*^-38*y^36 + 2.892471929832188491188128638905807292993961893971573487\
0552987104558536431799`60.*^-39*y^37 + 
  2.0665728097469845710640514329840581199967416903713209255584298084848719041\
58`60.*^-40*y^38 + 
  1.4761328860185334938065801332298642386626024986879349745436928059692332469\
7`60.*^-41*y^39 + 
  1.0541419508525581685282755697052660802036088314853295782560291602371350772`\
60.*^-42*y^40 + 
  7.52621956920621100805263900724705264221205605099343479782637833301023921`6\
0.*^-44*y^41 + 
  5.3723419918330219140691293960617579486406627666411996585450385138922004`60.\
*^-45*y^42 + 
  3.834103691084913313764348780178771120842899253864983738159650824443496`60.\
*^-46*y^43 + 2.73578274721729175217612949030970009501531300630998039614863066\
00661414631493545212218844`60.*^-47*y^44 + 1.95173437317796799312061482129220\
5418477353189127070611156392476670248726106495681942323`60.*^-48*y^45 + 
  1.3921456849374572436784376590687074792286350941389071300705325135723034892\
5281146328111`60.*^-49*y^46 + 9.928343404718991997877626239394248387107236586\
31897216408399384977846995317729459152`60.*^-51*y^47 + 
  7.0794586199715490497050665914578820303113989767582149187738215086991707338\
3997268194`60.*^-52*y^48 + 5.047278438997408635933228403309834157975656048313\
2364094539208864210607318157750656`60.*^-53*y^49 + 
  3.5979162189548908247786822622870303753654042065154432537874934985584878389\
45712089`60.*^-54*y^50 + 2.56438849523433181165870401128237899646759885286702\
910640702491246968509980724705`60.*^-55*y^51 + 1.8275019203917930642064500222\
662184942886702442489352364992550313853876735741415`60.*^-56*y^52 + 
  1.3021925771608137934718966953444755772627115140411747628959234023153972332\
50607`60.*^-57*y^53 + 9.27764819680748957784307930180795058881563786743549344\
29945060847029794575981`60.*^-59*y^54 + 
  6.6091822093689051317544265809393869563520323150274004622579982433567769297\
54`60.*^-60*y^55 + 
  4.7076741721466973164877448635463075263323719236370373475328560995672078425\
1`60.*^-61*y^56 + 
  3.3528606912491372699265565688333239391498596092725397864223738946768423531`\
60.*^-62*y^57 + 
  2.387682364805434866000528202536864484231015359785080656897753180668017386`\
60.*^-63*y^58 + 
  1.7001643943142453791115601942075575142684659673650763950286539369400005`60.\
*^-64*y^59 + 
  1.2104863762637660974051937024520170308406734226331627503307069102326957`60.\
*^-65*y^60 + 8.61756835805657082729216397566428783451750293991158577311428836\
9848173200905741905248179`60.*^-67*y^61 + 6.134321724215008672890000640555291\
35996587926673153391802081019236741696090534553761788`60.*^-68*y^62 + 
  4.3662279879110128862112980157523800815921896599971173882340847077679060974\
087536614919`60.*^-69*y^63 + 3.1074583304492325433194621700053797745757845180\
11429344438220959965656561131534072568`60.*^-70*y^64 + 
  2.2113841701078285788245063773781194667843865804879423860350037300575784795\
4033012578`60.*^-71*y^65 + 1.573562259478094032800269955107908560373886363482\
6266511628578967880375008787151714`60.*^-72*y^66 + 
  1.1196063011112251000143186226183283866851498460998558183986549478162683367\
16309013`60.*^-73*y^67 + 7.96542898234095263541417199048315657565511346084808\
44681731242507934065406916097`60.*^-75*y^68 + 5.66651643745507173833774313695\
2439723573825462559843576074415508882561026295243`60.*^-76*y^69 + 
  4.0307600946524989377287692704778997141525910322871802205931577824705990766\
669`60.*^-77*y^70 + 2.8669636409272561836678110118386498264460034590119654656\
171256466234762923169`60.*^-78*y^71 + 
  2.0390244759861470951199787969408438263037158132193865113279801837528733637\
73`60.*^-79*y^72 + 
  1.4500676151469362870912209474287679521214566140341764159870292103992610294\
6`60.*^-80*y^73 + 
  1.0311459323827711801589168640263100929232181524018874979687725195810970694`\
60.*^-81*y^74 + 
  7.33193399360186089043850483727657740090101801359299883117924064910715152`6\
0.*^-83*y^75 + 
  5.2129544429538198207774269821102412131120668661504815457972708327292749`60.\
*^-84*y^76 + 3.70609617581609742440162181152625910309880744720426121727712358\
21670396042110544134721607`60.*^-85*y^77 + 2.63461516271006315971263029644209\
3618352331054875099865144563919068411800083219469391202`60.*^-86*y^78 + 
  1.8727757544501173966948889697979768851217737184829091610610887556948834155\
7915496684385`60.*^-87*y^79 + 1.331137062286667329207530924284174561426661932\
2252712320902727854082508951371079441124`60.*^-88*y^80 + 
  9.4608132224946433203504509064302533286566884811335636851394926203587754190\
930486929`60.*^-90*y^81 + 6.7236194096622438140559184678855636797933128193819\
11970698003785522317033373538344`60.*^-91*y^82 + 
  4.7780091450922525494449781120695479743667125950623003645444589297676940650\
44911752`60.*^-92*y^83 + 3.39516002639045839049398470047682144024702898024313\
879653800267699719782513024155`60.*^-93*y^84 + 2.4123656398378675840083402946\
117144800851918262591093123199038108811693317310321`60.*^-94*y^85 + 
  1.7139407520614367002913032687322144929574415181129275505602990437323324966\
13182`60.*^-95*y^86 + 1.21763862101839015119061386613554119528842882663608116\
750732912638230585778383`60.*^-96*y^87 + 
  8.6499001696564795458420001769971154768422406483353277099252029697919772766\
06`60.*^-98*y^88 + 
  6.1443218988898599416760557763890617686897641168716102208493718434092856411\
6`60.*^-99*y^89 + 
  4.3642247101932236117259276560071651475607892968163251364052172112326359622`\
60.*^-100*y^90 + 
  3.099635333920228316719455487020098871247363011442085810324338249213896692`\
60.*^-101*y^91 + 
  2.20132677442116754401808681906344659405168269428152290150749071255272022`6\
0.*^-102*y^92 + 
  1.5632516090508416812712841228764325015663721867982235657275890419352445`60.\
*^-103*y^93 + 1.1100530470825731426185446527998862861087281227532636721119139\
691830659408501189387881117`60.*^-104*y^94 + 7.881866437482709655156133855841\
04752656212485628639991773697164525368927186898273574956`60.*^-106*y^95 + 
  5.5960925815581162024468994398289211843384388838974070949714093848090902293\
845620821967`60.*^-107*y^96 + 3.972932341251138926483595249570505548116771992\
665755828157863723660637358570715984965`60.*^-108*y^97 + 
  2.8203815681879854617907793389032172087365485595276669167672840868421781261\
7218217941`60.*^-109*y^98 + 2.00205006479033230427345406452991282347760475008\
20156054783906691941959193552974447`60.*^-110*y^99 + 
  1.4210596178519933666586574294223195158121799659377937032256192892063563894\
73413968`60.*^-111*y^100}


==> anc/S_numexpan_CF3_sm100.m <==
{4.13483564055198072980365495513149182545672930735409743929376505849462140454\
165429082`60.*^6 - 78850.4862542624264056548190599067507497088296709809400954\
3400541631405123027197535`60.*y + 363.271407019664009933745539241919128862660\
95339290100009580066592699138637012309`60.*y^2 + 
  0.1579481761018976353209583586464425936492547723075110911610239540238883134\
1691`60.*y^3 + 0.000056716997788138802885718454716180965017926512867134081918\
41232049572840284`60.*y^4 - 
  8.0759669256409473916384946496831798141237750336372624652659555810256317`60.\
*^-7*y^5 - 7.3931816059856303418842451310456860172624606604848751986721089357\
94307254356384395978161`60.*^-9*y^6 - 5.3365696921670837824685924065356915728\
859086048891599413250606971927623373289673860295`60.*^-11*y^7 - 
  3.6528689499839507049664652021388435464149529277424348877851083237606369754\
941523467`60.*^-13*y^8 - 2.45741757619158863026233934889392713256935701976242\
075054725769029808283782741386`60.*^-15*y^9 - 1.63466962925055183248426612393\
84362580075203695619109344959182263081429399639933`60.*^-17*y^10 - 
  1.0699790285985274557352479736808898317042953128484761493428662779012323849\
4955`60.*^-19*y^11 - 
  6.8013938956211261871951209325653022448043295837717950513650292659235325670\
4`60.*^-22*y^12 - 
  4.088845040774585275528544798895120156458169364668087983479414329543559015`\
60.*^-24*y^13 - 
  2.187555267365896179317970868653139955678569378642693841454782443647072`60.\
*^-26*y^14 - 8.47473418659038534702174116005682734620985752647455042875044523\
394951540052053663132295`60.*^-29*y^15 + 9.9910869662995733355985767037716567\
058700499357509094869565785800419757001990910448`60.*^-32*y^16 + 
  7.6951524771545722710256815119321574506467418540890462723763876301649162863\
73736325`60.*^-33*y^17 + 1.24068684180154205396338008501780858481290947941798\
8780951562801006104431483028943`60.*^-34*y^18 + 
  1.5688775419894626187984419165299467850541795123517621547576344077621299083\
279748`60.*^-36*y^19 + 1.7932827626445658146833542621617931018700556248023747\
1878753917907301166528728`60.*^-38*y^20 + 
  1.9418996164012871466018470591172237766913867442489020029704966098130740663\
28`60.*^-40*y^21 + 
  2.0349189187823938594046135295730814122129370984674642902653882692647868029`\
60.*^-42*y^22 + 
  2.08702859777447418808226630048868313225489894703936190768488597777053525`6\
0.*^-44*y^23 + 
  2.108996916987913439425554922125928244462313021271713678655404727226919`60.\
*^-46*y^24 + 2.10877325302680972729279155123989414364781458056788023442806336\
0059775459881226943986947`60.*^-48*y^25 + 2.092261742514561064592212717130910\
0301372065367260736117744833513463969545504437957373`60.*^-50*y^26 + 
  2.0638705252485666526053630546949325764831209742263090501295238367881587736\
4649860481`60.*^-52*y^27 + 2.026905350934485125234727860539157487674517775545\
564321002635812200882147979381065`60.*^-54*y^28 + 
  1.9838541207458494293456116126875086225331426511037018943056311484169389768\
257988`60.*^-56*y^29 + 1.9365942535295107028508907358636717979855629184540661\
4844340137692722268204195`60.*^-58*y^30 + 
  1.8865449432659051064254729226684704087983200440697269843457850801056259545\
82`60.*^-60*y^31 + 
  1.8347797289119188951699999938291985688312359653412774170916325926732683091`\
60.*^-62*y^32 + 
  1.78211025455575607463399028792113737166700627068900710401795072690951052`6\
0.*^-64*y^33 + 1.729148960708959282332399499451285199333092574226031081180995\
4046506035576176336456626989`60.*^-66*y^34 + 1.676356260805929316299812853464\
02539194669784525984276670380020702726695574139367588661`60.*^-68*y^35 + 
  1.6240762189915668324604631144546612377879168979749624584602987983090328378\
03210217953`60.*^-70*y^36 + 1.57256365440005242537918463132900933780694974795\
92184578031937138782272147046893174`60.*^-72*y^37 + 
  1.5220048171813445945115912443765170925390814146747614668384642748631850087\
2373417`60.*^-74*y^38 + 1.472533219673587832342722645945806366270762976710721\
249933605999852932933666311`60.*^-76*y^39 + 1.4242417984768819356585681784821\
633795511891787428661618779445100057863009557`60.*^-78*y^40 + 
  1.3771922854346302307626149991382841852005245687776226249454849132490129518`\
60.*^-80*y^41 + 
  1.331422446663606210734261383173916223427764343233529319253868671126602654`\
60.*^-82*y^42 + 
  1.2869516869275521915660965278452730493487212799092595722210833541578232`60.\
*^-84*y^43 + 1.24378539628869561034955545913185562125441044631526070789261881\
4081400473435911038807384`60.*^-86*y^44 + 1.201918325984372857252716749732170\
1069312732283001542194874440516641671149158161335737`60.*^-88*y^45 + 
  1.1613372128579254018266518013572429447059598364519357338179764336333975123\
4637421834`60.*^-90*y^46 + 1.122022820622049869712882140270007504280381800787\
862247517582191288038474506624204`60.*^-92*y^47 + 
  1.0839515275171341510060302982022531330583796027354354810443654215345985668\
598429`60.*^-94*y^48 + 1.0470965604424567169006607083254464088439028757769172\
864128408404870288494041`60.*^-96*y^49 + 
  1.0114289530945088875555404317109360272311495577501565286004775581592641420\
43`60.*^-98*y^50 + 
  9.769182883459687951675033764298552187114667171556804826233688029268522101`\
60.*^-101*y^51 + 
  9.4353327177537949367149703471316049406723729683325811770297540855860353`60.\
*^-103*y^52 + 9.1124217296356140732801562512932762002848768599478397633666551\
13494551837354432597979692`60.*^-105*y^53 + 8.8001316319519309134903611379577\
51302844721049390855289066454881979944128188058384583`60.*^-107*y^54 + 
  8.4981457200408098083437144883675035548164299853535110828685118888124268755\
7141489135`60.*^-109*y^55 + 8.20615080169663677200762828595396517115425295691\
1909243440857555139246584166110232`60.*^-111*y^56 + 
  7.9238386299892192081797318646052728431130572173824823201965859629772686051\
737785`60.*^-113*y^57 + 7.650906947740593604328415843757674356698106045668265\
66944211764833065134145727`60.*^-115*y^58 + 
  7.3870602292944571625255927528462821626572107060044246914044733388537313507\
62`60.*^-117*y^59 + 
  7.1320101870076691797848912185724593210008098464120526471385322154043883038`\
60.*^-119*y^60 + 
  6.88547609556510016139693423136910595763423098684823156935642042287528504`6\
0.*^-121*y^61 + 
  6.647184975926950343196832413414484996726801371828650566268268625840411`60.\
*^-123*y^62 + 6.4168716718078921870390326196427447988241209087990494584570460\
13550136951251516464510448`60.*^-125*y^63 + 6.1942788445508140416663309362431\
579967284187476856298525382314241684645182203738954143`60.*^-127*y^64 + 
  5.9791569066968491133300169616491061638517242558228906760497130543626334000\
3129707562`60.*^-129*y^65 + 5.77126391015639220627669153288127840120127020059\
4536063363780523711619702898925423`60.*^-131*y^66 + 
  5.5703654014086044465991928985028563264346362645865782786689847246848620156\
248245`60.*^-133*y^67 + 5.376234253407353870027953591908559614447366998413179\
37086208285464980274397548`60.*^-135*y^68 + 
  5.1886504816982611991918574178407132673786120778228208129953431714609031671\
81`60.*^-137*y^69 + 
  5.00740105053503269621060604596021830142016271055066640448964252635581715`6\
0.*^-139*y^70 + 
  4.8322796734291006731654628979929225741062917324886647139203322530626925`60.\
*^-141*y^71 + 4.6630866114999592975257004506037804512856948216994712988628211\
684857147304318843624241994`60.*^-143*y^72 + 4.499628472155173825059992144072\
72516125442859059365218225360252156134644902829732860817`60.*^-145*y^73 + 
  4.3417180099717784867247121613399002496789995269502026125025607237201470659\
88167982456`60.*^-147*y^74 + 4.1891739311372537493898958945842592327951189792\
835563443198547697583332822240206702`60.*^-149*y^75 + 
  4.0418207024087370478818068449573157332612827387603985570499487347934515931\
8890665`60.*^-151*y^76 + 3.89948836523989613797742830961176187324559302902238\
4056762275091221902456727623`60.*^-153*y^77 + 3.76201235548712982328105649959\
65430099643457860701304055688205845223428576017`60.*^-155*y^78 + 
  3.6292333289254434742265710828372455413863183768542619461465535147780107209\
6`60.*^-157*y^79 + 
  3.500996992667518699694705775562042560044084031896900865892473392787266488`\
60.*^-159*y^80 + 
  3.3771539424776354500501168454257836538491051102914092756229794391841649`60.\
*^-161*y^81 + 3.2575595058976311889172518731601908238237673672976771784162623\
51315082554329349483387501`60.*^-163*y^82 + 3.1420735910489668045811506884312\
474697653619613395862179546203600877769374751659176429`60.*^-165*y^83 + 
  3.0305605409384223723615607692297805818353009437113315228356230312427898279\
6844665327`60.*^-167*y^84 + 2.92288899307116688925972512071325464293550912983\
5093629920158609382885581675538056`60.*^-169*y^85 + 
  2.8189317441609244071114386547010348634240490668048563248140042830115650499\
504587`60.*^-171*y^86 + 2.718565619720315940149466274959707403084045976465376\
78584180392215106955910236`60.*^-173*y^87 + 
  2.6216713483133179600469784247365045172676843145820497432305859484124695524\
03`60.*^-175*y^88 + 
  2.528133440254672792921135398257836896801014423012720436587829885836768388`\
60.*^-177*y^89 + 
  2.43784007054686361463344052419007661158835010046494971840840847818473726`6\
0.*^-179*y^90 + 2.35068296585303276802573897398056376101065387133761983606235\
359465806676531489556469383168`60.*^-181*y^91 + 
  2.2665572953132861919810085715209745860194346130405916184638672969046377541\
52079209771968`60.*^-183*y^92 + 2.1853615650216599510942140194053914173013390\
186889862956793923854879498606314572160808`60.*^-185*y^93 + 
  2.1069975159912263847992700735320568673767504895322137621891465244976552842\
0285630162`60.*^-187*y^94 + 2.03137002544508765056138027064069338859856967621\
6884976553332582612959272309746088`60.*^-189*y^95 + 
  1.9583870112811234675270339051552339853051338765863907028584141358483074158\
553249`60.*^-191*y^96 + 1.887959339568170152928515870335707140133215189447867\
17217043631235343361309805`60.*^-193*y^97 + 
  1.8200007349407007262500019475690619197691121363378718038602374449509959440\
28`60.*^-195*y^98 + 
  1.7544276937679797640235404380790783940899746621980741446912443927631554562`\
60.*^-197*y^99 + 
  1.69115939998203959359464972354999240050585120847520457913954791845708651`6\
0.*^-199*y^100}


==> anc/S_numexpan_CF3_sm16.m <==
{161569.640295158117736865724021229579039468557082787871295678388998660338479\
73417992`60. - 15064.91100620219960048864151075743825799008367948641655038751\
755318482441825752758`60.*y + 381.6106475804946168069508152188290945635351485\
7787381513767771283677564533092395`60.*y^2 - 0.202810212864324656669227101360\
00689804385282678936907739607260390029280138833`60.*y^3 + 
  0.0047088804396888217849338478372420441656911380261737703148578257237334324\
8625`60.*y^4 + 0.000746485401425559430442455922899082549641339604906973811559\
23805042175022052`60.*y^5 + 0.00004811844824310893938492906190242646720635601\
959817651428611560616995077326`60.*y^6 + 
  2.66043173828590048678441058294191793828530816967234433577636716277477766`6\
0.*^-6*y^7 + 
  1.4021944314807971475701881992495857680792511712714354508226958975978042`60.\
*^-7*y^8 + 7.2574192400905240785491987576736012101219487723299680499780870111\
87454355008635721128749`60.*^-9*y^9 + 3.7269555423433552755466507517261470867\
9258791020904665545144927472490936286837879835271`60.*^-10*y^10 + 
  1.9065371960197603629117146669659750863977360320115633529366812843665946933\
068667074353`60.*^-11*y^11 + 9.7309464390849614931076341808613262542233093307\
4765906831069984427587550765181086477`60.*^-13*y^12 + 
  4.9588338026128979357528800726941122000037896033673219420404367041031264145\
254212226`60.*^-14*y^13 + 2.5237706832639571727313310927647072483827574305410\
97978104399481847140538496983046`60.*^-15*y^14 + 
  1.2830088858278250793751586390225209189848697569747557338934728389904954816\
840282`60.*^-16*y^15 + 6.5156122242353710985709484785073223230889930894169339\
49977883292334137841380399`60.*^-18*y^16 + 3.30561716733003136739941740111223\
792491871002819493912229952953406202524876967`60.*^-19*y^17 + 
  1.6754983830207264241046190416454481143011562011869902757226222701185082863\
812`60.*^-20*y^18 + 
  8.4849814570704033425792329672258136380973398819764129055554082902972557233`\
60.*^-22*y^19 + 
  4.2933290171515924033355005175370157287524044375436631995175527194729482088`\
60.*^-23*y^20 + 
  2.170673575367469041328379544519133352652642030000178247691141082720411216`\
60.*^-24*y^21 + 
  1.09666042967998583900785981485106495242760963659828164886042131285726771`6\
0.*^-25*y^22 + 
  5.536645374042386616638297274924041677493772181776403503240337518918285`60.\
*^-27*y^23 + 2.79342403869819130629783085294926738428026056803066572723813779\
3443324543461576619042486`60.*^-28*y^24 + 1.408511652988154065245336320474431\
49813670475330733244461342227960014089719612441390772`60.*^-29*y^25 + 
  7.0979710120803496621406263626092769288743929237234806227998774133839101936\
62978009511`60.*^-31*y^26 + 3.57498261425931043247006914292261523578964161693\
692514341331742031546481291276058931`60.*^-32*y^27 + 
  1.7996758242671529325600173293229394417672690485410640415469956075691428549\
642184844`60.*^-33*y^28 + 9.0554274937831489022583711653409622948637180255073\
3221659600025757549903815197228`60.*^-35*y^29 + 
  4.5543948695905810641511312006463313545803847748129461570642869175251024763\
077979`60.*^-36*y^30 + 2.2896613885917191385823160762328803632004836552301512\
3453543447740781691725253`60.*^-37*y^31 + 1.150645752725647860248473000013038\
91132176061510167090397537152636132888323001`60.*^-38*y^32 + 
  5.7803209927780839955343026140048227777732198636362497222369445766728549997\
36`60.*^-40*y^33 + 
  2.9027631845448924585214634535676167304037746292327954270955197799862392885\
1`60.*^-41*y^34 + 
  1.4572339812966210922835812939345461921403042355780310559611325521890740898`\
60.*^-42*y^35 + 
  7.31329462572947617958849678228496004779723470757957324927774415406999615`6\
0.*^-44*y^36 + 
  3.6691918458185144933557622575733656932266708320300392144241683158440993`60.\
*^-45*y^37 + 
  1.840383245987728156900678341985068091108456003480280914933893175304842`60.\
*^-46*y^38 + 9.22854122830668518607111738176893802644403904973947715872054712\
0517244144582526994614768`60.*^-48*y^39 + 4.626480663896589734806814853023264\
61831870659742327980634590994280936325420382262561225`60.*^-49*y^40 + 
  2.3188193068530913361584668842768974537723359352275890703761207290213209021\
827841339918`60.*^-50*y^41 + 1.1619479949789265701253730064775661236016992072\
16885638473437757207877132338615150436`60.*^-51*y^42 + 
  5.8212320194207229797618440634073129750211807737458805593582757784074207006\
35741628`60.*^-53*y^43 + 2.91578867035510781856222608138749866965810762190204\
4298202495237386684119657611974`60.*^-54*y^44 + 
  1.4602064863103046610931863910107867835589052536743828355616622908019928943\
4966515`60.*^-55*y^45 + 7.311281360306512252751353866522866076878418302477401\
606636576343055577335329023`60.*^-57*y^46 + 3.6601371534180697543053381613113\
4682926952385970363328002372200874326521134476`60.*^-58*y^47 + 
  1.8320160233065721536356707671467265991825106827971895812691342831008306257\
141`60.*^-59*y^48 + 
  9.1683758851879816694957242142917401952913322938560586387167551428027879025\
6`60.*^-61*y^49 + 
  4.5876446774798335775935384240183268430147297601951277957474588990833043801`\
60.*^-62*y^50 + 
  2.295219144467175088369225654511501213282552364740362359909542057117968538`\
60.*^-63*y^51 + 
  1.14814883572686268444910243788193801802246104800893059356658925272209879`6\
0.*^-64*y^52 + 5.742676294376386720920966812832023361732656539681190926150060\
6620870299920086311597667479`60.*^-66*y^53 + 2.871937048205677537183826067099\
838496137540346425081092577503280240413168865182961505686`60.*^-67*y^54 + 
  1.4360914909392864362544214354090882709005970296150981992492385576803085301\
2361566246972`60.*^-68*y^55 + 7.180223572397138296034105880684319598626384083\
254300490381274166384240169150377785762`60.*^-70*y^56 + 
  3.5895865051167793594930801299968436377790244300470131979911928450969300170\
626988446`60.*^-71*y^57 + 1.7943340597479318059470789545866174138661438998805\
426002773778256913102454078968619`60.*^-72*y^58 + 
  8.9684278204494789992668016085226929431627539061670844231461553038404572112\
2034469`60.*^-74*y^59 + 4.482136670895158956091581949175626511279144814199904\
0910884528891278279161121076`60.*^-75*y^60 + 2.239809936072066378391111080693\
59063463260060163892520290727142006151382676777`60.*^-76*y^61 + 
  1.1191697964133337660775842587580347282357104650810425375956329356951053877\
2507`60.*^-77*y^62 + 
  5.5916619474927847681006572861106288824938151689960199958459086328082226283\
92`60.*^-79*y^63 + 
  2.7934907823148650045787537991278443779638076707377987183670689323276017792\
1`60.*^-80*y^64 + 
  1.3954562136476015123824887354690152497747924300603844481681177847187582636`\
60.*^-81*y^65 + 
  6.97026009536876979712730903736522051022764891975037062152788501915474724`6\
0.*^-83*y^66 + 
  3.4813417302753482376058633901651589134096517843576809197149431529878626`60.\
*^-84*y^67 + 1.73864243399398964084672801497729676176753376677582576802624533\
34185517128618950136308843`60.*^-85*y^68 + 8.68242086079330904601262144101852\
377446150709164500451648878223785542363410498697808048`60.*^-87*y^69 + 
  4.3355008271187310058059942555751878568487788892413926892799290551363939189\
134138366187`60.*^-88*y^70 + 2.1647437260488097477188048137047916901816505757\
82509764129253572320298374633652724608`60.*^-89*y^71 + 
  1.0807950137138290023104096617369057070891665677646554890056309542294243614\
534196312`60.*^-90*y^72 + 5.3957349746248385328790559984888852057511746028116\
48743614740365742710079957406848`60.*^-92*y^73 + 
  2.6935751166117533931864890422258484407404109728376209902272147033608473083\
4654112`60.*^-93*y^74 + 1.344557897084069885642338024939186385673137669727559\
9881704678621702518071365198`60.*^-94*y^75 + 6.711236688734011471362973161565\
29069605924470114793659729745454347191964926383`60.*^-96*y^76 + 
  3.3496458880614914360555269527307494763288811396893302593164266312305573773\
265`60.*^-97*y^77 + 
  1.6717416583927021564597303442638064069713588332443712469172413901730789478\
24`60.*^-98*y^78 + 
  8.3428408529494968013042770847084973682055425169098238828710056164073633607`\
60.*^-100*y^79 + 
  4.163263063528906933227740817028939584145346680479304647051694606157575305`\
60.*^-101*y^80 + 
  2.07744432804354667958610827281210180028496278788386351232758006175549371`6\
0.*^-102*y^81 + 
  1.0365758881503167558704826288129533679502061950600430066816223362089863`60.\
*^-103*y^82 + 5.1718923285781120336599141575591020468814729491886891444071286\
93474967025032400747449135`60.*^-105*y^83 + 2.5803284182297050067022306276247\
351304921427171587572245644349018719056944717308124839`60.*^-106*y^84 + 
  1.2872950115202031533229303508965577889282833698523036593503740297568659689\
824022040891`60.*^-107*y^85 + 6.421835975497140918387653947834507665999846011\
03490260128508234501407278276337962824`60.*^-109*y^86 + 
  3.2034560096316366599212196852657191502263590388108099927034512656693468464\
470877542`60.*^-110*y^87 + 1.597927778531965337909596429704788067538350986203\
138652603391181933226902263472522`60.*^-111*y^88 + 
  7.9703011296510288419705363756831924343780547845651058480526467458729086065\
85497`60.*^-113*y^89 + 3.9753179765910182693884997059451986055383858684518349\
98283278885853173671149361`60.*^-114*y^90 + 1.9826630649352532882681299304475\
5477786029284788885159677311967297857336620576`60.*^-115*y^91 + 
  9.8879482977108389705505229326336300453692521390021731463258721802539265398\
53`60.*^-117*y^92 + 
  4.9311021143284282382644829949357303095132620578310464236892105972358955106\
2`60.*^-118*y^93 + 
  2.4590232833362142465666950852195905294376806426067697950984236901937055828`\
60.*^-119*y^94 + 
  1.226203086285937921927323285467604035016395746265214049075733589219354993`\
60.*^-120*y^95 + 
  6.1142551592818932576337265473038146942704457448883153746634784390357875`60.\
*^-122*y^96 + 
  3.048641522723482059123484489079708028962674839969053271315672541094787`60.\
*^-123*y^97 + 1.5200261394785426256998029546399005872972613877282636588694758\
384764033115980271010568221`60.*^-124*y^98 + 7.578406233388709357509779832846\
3355143768056059522130909595264005153546573835663008567`60.*^-126*y^99 + 
  3.7782184069559332025532510850977217769240662115622419648546810995058776074\
320472985187`60.*^-127*y^100}


==> anc/S_numexpan_CF3_sm196.m <==
{1.49206759099273792212150212146571420526875075362266751633978723181145988349\
9118276168`60.*^7 - 144579.40223482727405291594581197389412931209362944975450\
797210326612418497687622958`60.*y + 323.4461908968570650202167615315435459565\
2915548394861743279332481105270362899886`60.*y^2 + 
  0.1172733299280666957800967145403776840084184339083115524796403210961100101\
9672`60.*y^3 + 0.000100200865415340380625475451854239748480282161265801275451\
20541523199456019`60.*y^4 + 
  9.092890401965237891610478483327739564128426032120151168360169039713091`60.\
*^-8*y^5 - 1.6998604854918451906070656660966632118761568888676391562556876591\
535669754478602669208`60.*^-11*y^6 - 6.40767700109825305890442597448427327413\
538654374098833153142614035927724351817440602`60.*^-13*y^7 - 
  3.5434487109594591867279101447786324025887428769311568432679522331726836375\
41615474`60.*^-15*y^8 - 1.603512881071357630856268671755322138458858741438098\
0829417681300427498946487544`60.*^-17*y^9 - 6.8107730610376965127462727980013\
000899295915960979452163140400863913486832499`60.*^-20*y^10 - 
  2.8231974052592275177168559624327074068621667596670160038025092006569038048`\
60.*^-22*y^11 - 
  1.159098218089916871152706258393456427255065281169794986005205557992609924`\
60.*^-24*y^12 - 
  4.743005161118637754535068078437423670101317667901009684935798023198464`60.\
*^-27*y^13 - 1.93955155980163252813712016333029599397713812221406836924146653\
644936966697464044827435`60.*^-29*y^14 - 7.9337018523752663204075620071294020\
9615377965053793493974073595951719857343002075042`60.*^-32*y^15 - 
  3.2463098588725318372394393218593129283272979169793051570639413358163957599\
04146421`60.*^-34*y^16 - 1.32804697038053063243953514663044536634335569233273\
78750608945891459955173135346`60.*^-36*y^17 - 5.42675527341694077925151983429\
54660011877462798604145891841099073951381611094`60.*^-39*y^18 - 
  2.2121064116169967980665129808677049711748904362006967520028391046145781454`\
60.*^-41*y^19 - 
  8.97987982566112119960498705894666629145928081153293104244945846139654199`6\
0.*^-44*y^20 - 
  3.622139226201409568205732161172560095698065519915677596078272542781227`60.\
*^-46*y^21 - 1.44741307851524791735819972988477757647166597994150300771580992\
3544157413483032530486501`60.*^-48*y^22 - 5.706175853845695245374993622775085\
736899188580732080129561440125079766164828605813808`60.*^-51*y^23 - 
  2.2058049013133159624582999821486094697448237615675548340877006029520281902\
145315517`60.*^-53*y^24 - 8.2807870353160748027800411080594532703458496980523\
026792094246556162910294106756`60.*^-56*y^25 - 2.9689115604707548499175218200\
515698506636305058044816965295096046279756498474`60.*^-58*y^26 - 
  9.8320771305590461191418414452109406100193673959679402817898859254398710409\
6`60.*^-61*y^27 - 
  2.763630621870808612663978785753928108605329036183583823237898597303942866`\
60.*^-63*y^28 - 4.54396748593772228446968011349139084613587722269368071267828\
21078675958086342100048999816`60.*^-66*y^29 + 1.73702429418270578989525395520\
447042909050551413294399279804648367518186178542676939272`60.*^-68*y^30 + 
  2.6068930369220999529470016358442338118108361225492237034747978471716696015\
88447676941`60.*^-70*y^31 + 2.05948361985596849712004181287827154261864385249\
6808079675758011700807506583583362`60.*^-72*y^32 + 
  1.3594889550059960596252367036425480387289755955118975924967581617455611047\
4569575`60.*^-74*y^33 + 8.239608536304637986657979483489773258903449709744536\
04372941245203493567457012`60.*^-77*y^34 + 
  4.7522243278206435313655172586912654168396171661730798290642893009502324927`\
60.*^-79*y^35 + 
  2.6541616499049122275721183893458955487228374756094833702782147758312455824`\
60.*^-81*y^36 + 
  1.44963768885621178036411275120845733580073419125737282639729966304862778`6\
0.*^-83*y^37 + 7.789729768903160086142985054884220007164368972618665372381579\
157681692871030980394622787`60.*^-86*y^38 + 4.1347420075167131082653278010147\
693173517127960174923481747349761535397453218285526075`60.*^-88*y^39 + 
  2.1738832443906452625262521130810795004945730378873393961877921830117138554\
2224871007`60.*^-90*y^40 + 1.134350432029700722392462511284171282563152395811\
226619698529029399571287614373515`60.*^-92*y^41 + 
  5.8832801366023985905312561807844708245878435295922257008383463527536935627\
55707`60.*^-95*y^42 + 3.03624875037966206680571491667759213792433268139489307\
80538872958037708933564`60.*^-97*y^43 + 
  1.5605431705823551721698135135739228187223676267917172384246741795638254650\
8`60.*^-99*y^44 + 
  7.99337772462707702526961810154849903233127057502497396932639925734640619`6\
0.*^-102*y^45 + 
  4.082603174993185614747823961436100502757427750878781842001722608923841`60.\
*^-104*y^46 + 2.0801152700354976024262950583711016343567881128277072052965868\
3915129426578080113949626`60.*^-106*y^47 + 1.05763875119065487172525667874186\
0865312009309724010059973738522070455058330180706929`60.*^-108*y^48 + 
  5.3680442233779601940434510921093513940441213458684112699614706150544844522\
17250189`60.*^-111*y^49 + 2.7203890730394753392623742946151540658854579943029\
728340861257326866195459287331`60.*^-113*y^50 + 
  1.3768043775430601535768770188681830319639168843062528067633199503642471322\
7754`60.*^-115*y^51 + 
  6.9601042057548573939415371632783338657567243666760991442988712418058418067\
3`60.*^-118*y^52 + 
  3.515005741507507707482625227236359623363984455689598817650667284353558126`\
60.*^-120*y^53 + 
  1.7736101018161270763979616802734040016865876270344024925229435066160323`60.\
*^-122*y^54 + 8.9425059841408524143408929131167278114625665738083761541426998\
074534831283156426274928`60.*^-125*y^55 + 4.505778822889548867905813353606444\
2286184801150938548905974574057676027955874048146907`60.*^-127*y^56 + 
  2.2689508376380491338753348860716866756593571373635004441912670291084248138\
197454991`60.*^-129*y^57 + 1.141971472443220560218645334147455266795605020537\
816913531593688234016404562835973`60.*^-131*y^58 + 
  5.7449568449719673106632459032226871983354061734521876355274213751169151981\
32509`60.*^-134*y^59 + 
  2.8889673778830823191989072666406635550559909591574878208073800763077536524\
37`60.*^-136*y^60 + 
  1.4522552549308173175656649712690135696796737908447159535130698169983563695\
3`60.*^-138*y^61 + 
  7.29802470595092347493201922125024163218079249743056883047520846161700411`6\
0.*^-141*y^62 + 3.66644522870505166635685664161587373982253803102325595072757\
96153511557611424509608003062`60.*^-143*y^63 + 1.8415187826962085202607698631\
603026239819891110614271602055107263416431210134066374903`60.*^-145*y^64 + 
  9.2471976487363470850293428685979068164210345599213026052954487738037618071\
9287345963`60.*^-148*y^65 + 4.64256197155643964419967815311759081095275009065\
9957575034484840873691636964878073`60.*^-150*y^66 + 
  2.3303876705479713745469447692565745691926360816219319578108673929922181614\
615356`60.*^-152*y^67 + 1.169579553557547587183493621505053543515247652408869\
63059886225122862321969915`60.*^-154*y^68 + 
  5.8690766147602658392841423856686454237475536593070173996712658908630806812\
4`60.*^-157*y^69 + 
  2.944792279425859977155827464219066919581411242169119896524496821368771648`\
60.*^-159*y^70 + 
  1.4773729895233796479691685284426550175043625168116407942211040963569761`60.\
*^-161*y^71 + 7.4110770194295429208850751700272936224627131768100329983631677\
3262794322933076740405143`60.*^-164*y^72 + 3.71734350043031316030173386407576\
6576151460755119589043087334772007420694586158436131`60.*^-166*y^73 + 
  1.8644393677810451507348383892801229831189799342341321222969070630878380761\
47795331`60.*^-168*y^74 + 9.3504303850154088882149921863571849521054042112532\
599534306968612738704213241489`60.*^-171*y^75 + 
  4.6890608771747639102104253501234373612200941087262086322383560155834376555\
3663`60.*^-173*y^76 + 
  2.3513316560746274372558992266101986083256606121769385043954598315405796226\
58`60.*^-175*y^77 + 
  1.1790118364419451458157415925933473215229264379322781883581702271818231413`\
60.*^-177*y^78 + 
  5.9115439382923374607436491054348612272785542053570940933629632270213612`60.\
*^-180*y^79 + 2.9639040649800269415862821653765031325300530731397109208950267\
983934740940727607569852346`60.*^-182*y^80 + 1.485968449261528630224142124546\
88460199269023988794545153210993533576516761661789303338`60.*^-184*y^81 + 
  7.4497007208269973654361343033215990830407965761916878695042134041988381949\
6350720858`60.*^-187*y^82 + 3.73467872025392368068958034840069473054480273269\
4420039176426687720381940912188221`60.*^-189*y^83 + 
  1.8722079616147103876326331674499393364251080590154980507992282085985303650\
912816`60.*^-191*y^84 + 9.385176519453980525326761578584216186705326560526145\
5541437118559003005920322`60.*^-194*y^85 + 
  4.7045630522238042187518986948625957914765639836065457082162777737359380289\
8`60.*^-196*y^86 + 
  2.35822638902896225420916153987974580999031105512510765446294770524235262`6\
0.*^-198*y^87 + 1.18206623935862070922463459078424075099524880823785238087720\
162537711360207503268057260608`60.*^-200*y^88 + 
  5.9250077933496887364590492591734614710401646593353170362565820458311609437\
6340525700167`60.*^-203*y^89 + 2.96980154274609090056148032996147402790007016\
6024017241018967606408180202881997569022`60.*^-205*y^90 + 
  1.4885308788770598484837879152754841038601282224917225888734005430587082323\
413021596`60.*^-207*y^91 + 7.460718419551156346405522769262748789667245481934\
620305887832882828625711400764`60.*^-210*y^92 + 
  3.7393510561313855943535072142703889467178620393499418515263103653818053281\
0164`60.*^-212*y^93 + 
  1.8741527147186400479333766021748917691461128593042322830027215605826541199\
84`60.*^-214*y^94 + 
  9.393061668536848266387243317361860792150861586864532468339140254921377951`\
60.*^-217*y^95 + 
  4.707638486888361537392384008968058396093011232884052931622481603479065`60.\
*^-219*y^96 + 2.3593534564796029949740881784723172734453620367672067128006315\
39105830730871932291416609`60.*^-221*y^97 + 1.1824344906123928189640968678120\
637747889415940151425216639458564083642889221680919645`60.*^-223*y^98 + 
  5.9259165011534720938146531094168868057634217671695083853903435390929045346\
823229721`60.*^-226*y^99 + 2.969808712563033769203301355665527658813553748212\
34877453021484555499490766255049`60.*^-228*y^100}


==> anc/S_numexpan_CF3_sm2.m <==
{26858.3547277261661166200977790232424040726097371974222019600342395868554071\
3627478`60. - 3458.7944163721017223214986583570133896423945167281669932135286\
4460425601528023545`60.*y + 659.280772717072718677591896870316969994617572036\
09375698510398336186631851201774`60.*y^2 + 58.4735691421880308546843429984168\
4220369459376695601481923762370635923797506266`60.*y^3 + 
  10.697058699400432769703303162086677598452748398354075241847846407971933825\
73505`60.*y^4 + 1.87682842353850593101976301978627937401427217775813873852124\
210230284442090341`60.*y^5 + 0.3247966865452222365401882536542205702623362739\
4873210530983573259468364379902`60.*y^6 + 0.055766793728025224884771943217096\
39635699566074218921803274500183905025462581`60.*y^7 + 
  0.0095179825859184710429401859142595646836320927931548780800212383697758042\
3596`60.*y^8 + 0.001616606825514881495577253217966887018838870483819675275624\
21003352186152304`60.*y^9 + 0.00027347592034490401495102845489954281705989837\
399919376668238425281306745608`60.*y^10 + 0.000046108316665038051838755308484\
48728907977209427059129402234431510862577426`60.*y^11 + 
  7.75207292406498373884164837416308891595926233175409819738578857880326118`6\
0.*^-6*y^12 + 
  1.30023555724740081299591971139942897140995031607781307987381768866569709`6\
0.*^-6*y^13 + 
  2.1764200435692423447488686016424358069968603765974802998837832756099058`60.\
*^-7*y^14 + 3.636654612009408270251208230915978838332942486764003230330874310\
6228198617871089545078387`60.*^-8*y^15 + 6.0673570150535120313679666128831824\
57567452352405672699326564589139485718240408407787223`60.*^-9*y^16 + 
  1.0109198792348362326810243135491677351813160232089334862027593129959119450\
314922228969`60.*^-9*y^17 + 1.68236749172068761540024373126122555397724809899\
085108439842372799467620282582281568554`60.*^-10*y^18 + 
  2.7968409008430547149813716027476618254300280351743228202819415346712546356\
395608609638`60.*^-11*y^19 + 4.6451957784002131831174847848300213523675190350\
68363894424767349790141757430640307931`60.*^-12*y^20 + 
  7.7084804011927050020848896440667897736471776008517467610361109227150478050\
6841981071`60.*^-13*y^21 + 1.278188829149568771095134244662295224961645801560\
35304698455857073212522005781024072`60.*^-13*y^22 + 
  2.1179257243401793751022139146935989815296376874500735257523886711330590087\
599917939`60.*^-14*y^23 + 3.5070316262113778430156329190689804830923407194827\
11588442030197904138047219720322`60.*^-15*y^24 + 
  5.8036629475285332867116641361740678220519649957616052438668732640749034967\
4787199`60.*^-16*y^25 + 9.598769892319811017879065996695500363995477365515808\
2414196336429366723454437946`60.*^-17*y^26 + 1.586699708566774811862213487412\
9055436969019804020156375185678158462040442705735`60.*^-17*y^27 + 
  2.6215153716857192683930104566371641623936559177047428532526291780471662818\
46596`60.*^-18*y^28 + 4.32911876032524199167888430500817846523873444959250128\
595521310969876174062628`60.*^-19*y^29 + 7.1457095607298440654662956014715407\
095221258966253369963300476105370813052181`60.*^-20*y^30 + 
  1.1789569948142749004253126461502628234822844319769414157169614557932878745\
358`60.*^-20*y^31 + 
  1.9443036160173383161896075674433551844883283263691799449017629080997509752\
74`60.*^-21*y^32 + 
  3.2051579579923766990888183236158337617617362308298393347577640300112478514\
1`60.*^-22*y^33 + 
  5.2815184473275537614448108157559893764099799665343664996637167808919525386`\
60.*^-23*y^34 + 
  8.699536435328094090911776622430785857250269028833531617715871240418590606`\
60.*^-24*y^35 + 
  1.432400779271902038169946412860660668343103449856596834923643291928572246`\
60.*^-24*y^36 + 
  2.35758090952447913269054580557579371756624556821077121517849632233878651`6\
0.*^-25*y^37 + 
  3.8788603950478391896853929309349030671498866807179721863743894799419519`60.\
*^-26*y^38 + 
  6.379379859373454095118599554527469581792466636138212225250727646539697`60.\
*^-27*y^39 + 1.04879424155347059631031280722075986608847602510677117691693964\
76740673712244714974114777`60.*^-27*y^40 + 1.72361348633294191830032246197504\
7157943306426929053019924240772529798961316275470757979`60.*^-28*y^41 + 
  2.8315679825690966133418846353695670012532100509195838578567837307505340018\
5882817764902`60.*^-29*y^42 + 4.649978309807986613160458868334382094212653596\
7233971335838013376689376345922993610399`60.*^-30*y^43 + 
  7.6332686884447554144619760647183970196967847660679227068702905659857643816\
67303503756`60.*^-31*y^44 + 1.25257660428186260725788504406569937430770786416\
1405642888205803351108683809964280376`60.*^-31*y^45 + 
  2.0546136974238199221176008093301274415060426159890328849153120975860571800\
8406436721`60.*^-32*y^46 + 3.368881981824446904699912951123470517928281842424\
6235007528637507449379203919336268`60.*^-33*y^47 + 
  5.5216430815300986431611823215239964106776485401903319000090882517843150142\
07893481`60.*^-34*y^48 + 9.04637403697567350585746680982754914539157407841954\
690131119844123521432801662271`60.*^-35*y^49 + 1.4814969516896816486168307507\
0477103224784089474724407833397224613334181097025259`60.*^-35*y^50 + 
  2.4251739546806316798432077527749765620310307124486663621102816101180977017\
654499`60.*^-36*y^51 + 3.9682259286451566195249353193464720945994392782107407\
70285363095837346969500304`60.*^-37*y^52 + 6.49017237816734020511986103415507\
883054534801416565725179243708267118936211248`60.*^-38*y^53 + 
  1.0610037458521504487829486245260719284537431384294307454494202952034509612\
659`60.*^-38*y^54 + 1.7336939499640860085123902322225805736676030456638427903\
412871866897202206386`60.*^-39*y^55 + 
  2.8314977992481108075561316306504328482532284260394077414325571944565777476\
54`60.*^-40*y^56 + 
  4.6221195672314751477602573293216183363563263541203928822988548999708217284\
8`60.*^-41*y^57 + 
  7.5411840291724880747061223529084621360611727839117600174673842791197840126`\
60.*^-42*y^58 + 
  1.2297106281133202161676302056144450679527524431369194730790024344197940846`\
60.*^-42*y^59 + 
  2.00411316892778670423630864009516806911131227325784277230621739599625389`6\
0.*^-43*y^60 + 
  3.2642816730522501388845765466587329934526394830625296063961185615671464`60.\
*^-44*y^61 + 
  5.3135943599063813110530673046035380369953098913539783218053269793009895`60.\
*^-45*y^62 + 
  8.643964401662860984228114551135897373731908991067969577598141693827155`60.\
*^-46*y^63 + 1.40523441381895209476421538555805855770047180499755270890932789\
719583152920010459283718144`60.*^-46*y^64 + 2.2828752205671875218997827806098\
573554543418466032021544260670315396067154601032165083496`60.*^-47*y^65 + 
  3.7059395310378601946452981702922816050888261534324468747918543969447575950\
23654728466895`60.*^-48*y^66 + 6.01147572634777668724755835738227673890882129\
273607297324069873760697218230929002420246`60.*^-49*y^67 + 
  9.7434527775928417500809464472875986147882017286107855121377747614347128202\
694499888004`60.*^-50*y^68 + 1.5778818321317415256691830716529016127549612918\
452090774751797621464400036392816862181`60.*^-50*y^69 + 
  2.5529649464868855171099356385997447569520327858930464944843899599479582089\
27766154231`60.*^-51*y^70 + 4.12668167805119693840190436338110943747930100690\
251990044138716508747065437114438974`60.*^-52*y^71 + 
  6.6637317969110309193601120140131506848275613207676102223020213042595203184\
080325425`60.*^-53*y^72 + 1.0748963202295995057266784175174956550634026003931\
088860441720242453417547316052075`60.*^-53*y^73 + 
  1.7318782446067593921561899981104585741930470160537997047851502299618053841\
1710219`60.*^-54*y^74 + 2.786991915417641976089134702054798647843824724386071\
08718412424161212482403010657`60.*^-55*y^75 + 4.47902698218099608002112950449\
19522299311755158187757714858562207061649152105021`60.*^-56*y^76 + 
  7.1881796878729582996612003718937107207769237153230481897732242744687481239\
35163`60.*^-57*y^77 + 1.15184496801491137428223976080414783137783880615911988\
3999377801302186165424703`60.*^-57*y^78 + 1.842704366111219041020446346961487\
56897873300785685367231400329818862251987711`60.*^-58*y^79 + 
  2.9426837065046969788967368018752388355140513456193336578262736950181214190\
576`60.*^-59*y^80 + 
  4.6901786406513972739008640596100393918552793462883497709339020742302931224\
6`60.*^-60*y^81 + 
  7.4595902917217715572858248973546180462531831002419914021532040298482373438\
2`60.*^-61*y^82 + 
  1.1836700958131678236017602556628696303108061375707942162141105116703309610\
9`60.*^-61*y^83 + 
  1.8734099234065375633812521368157370117658540140123076689341097230758467411`\
60.*^-62*y^84 + 
  2.956655206723263408747859387818265022343858839090995894979160528016578436`\
60.*^-63*y^85 + 
  4.65149516434876089038652619761650725662770088978167664582721343931558875`6\
0.*^-64*y^86 + 
  7.2918993161437522214655746897933813984609229831871429731972912800735904`60.\
*^-65*y^87 + 
  1.1385291657019806258760014220312063458669117300274351018156280985877654`60.\
*^-65*y^88 + 1.76953880868911458458205101367651157404534567313469465378569839\
11626586690150335847902382`60.*^-66*y^89 + 2.73583946953874508816340090362405\
0797765645537456277507760722596835522164556342085768132`60.*^-67*y^90 + 
  4.2040235406563737397735024612224314456253265059070692888548943507414105748\
6286714785008`60.*^-68*y^91 + 6.413787943571699361028980639915097165269231560\
3575980205779665085530780350179372040452`60.*^-69*y^92 + 
  9.7013705857100957926045135368339661313381994855379427185879407418105402733\
51760499353`60.*^-70*y^93 + 1.45217507598813257634191932943176853090894476568\
338382265205874447122159131536184156`60.*^-70*y^94 + 
  2.1457555161099409494250889878266286340493142884831034082824032325198747950\
0308433441`60.*^-71*y^95 + 3.118708782467195935428144110937614476311303238695\
058976582460754307281175310089201`60.*^-72*y^96 + 
  4.4353044341220950946817096544547856614153509666814692980295057607359781292\
25869448`60.*^-73*y^97 + 6.12137343922226026274595857286907746737742692299424\
500484742404162806472386641597`60.*^-74*y^98 + 8.0845237426974579639394073355\
848243697203301833660803580575990504624990573200816`60.*^-75*y^99 + 
  9.9450862277442601841362811379744351057482504434787135489148471877240650580\
13814`60.*^-76*y^100}


==> anc/S_numexpan_CF3_sm28.m <==
{397648.346944746297403124134307132678511717207569806839616647282294818306863\
52791228`60. - 24306.13219916754502444475398869760531900625279892834711704811\
381371327971836403702`60.*y + 387.6105301331996976339042162735434198029225715\
430294177763411984382091462730672`60.*y^2 - 0.0819694053012630358916395678527\
2392741102122247999108189477880465463094037054`60.*y^3 - 
  0.0036783637380632462628260968513194417413988347581200567254073114569241578\
5709`60.*y^4 - 0.000028777125767165129320883572971000849602629138188652636978\
82918723823652318`60.*y^5 + 
  5.1639026022863581877398831245070170437117008520809696945169665746236976`60.\
*^-7*y^6 + 3.8130726668736410904971274087029750496080280445959300127820782229\
594686406506645331842978`60.*^-8*y^7 + 1.549895109990410593932438465857246072\
89629286498861071805653567750458055219021433721778`60.*^-9*y^8 + 
  5.4679547043010957794128427273255580192054183067786508430507674927105478722\
221620277442`60.*^-11*y^9 + 1.82652856713501169407909807691004091035446689727\
1818963920100137940927433050135319229`60.*^-12*y^10 + 
  5.9507430458193142201613494810069197695639483831116691624733617004405372499\
440933337`60.*^-14*y^11 + 1.9145855932274969325257113635428115655492091849860\
66600713825968497051836957239295`60.*^-15*y^12 + 
  6.1190123620383087477865299671038836712397693898728432837445123711507867837\
013649`60.*^-17*y^13 + 1.9483400732932943556370857247533987591297270206445245\
65360240488108364496927279`60.*^-18*y^14 + 6.18996701669994809256363398006820\
44225766793769765891959520474282857372691131`60.*^-20*y^15 + 
  1.9638376945072045170702077987018027012108758856251039649679170412142033823\
93`60.*^-21*y^16 + 
  6.224543561810078502310884251976896607566090740720466883979281694513248156`\
60.*^-23*y^17 + 
  1.971505150705666863229883349916332623264281632979397226391878414813848973`\
60.*^-24*y^18 + 
  6.2407017365603539892645299254332399815044310485077544895495031470169936`60.\
*^-26*y^19 + 1.97444521831815743123801042199502682381862093239560084334224869\
47876054125242709439689885`60.*^-27*y^20 + 6.24381817276916261087418968434534\
433311404923003667275565655033684935892389090619136729`60.*^-29*y^21 + 
  1.9735998340514000276119710706864344706966449652678708101518000465734976252\
744842721093`60.*^-30*y^22 + 6.2356006868087075804239192163592778340728303588\
0990083358023628543517543111300948486`60.*^-32*y^23 + 
  1.9693045848734532615493664674955551034522118826967184489159235623778709849\
038379512`60.*^-33*y^24 + 6.2168068669825363427597651281429616346288494569108\
4065112178656123669601826514529`60.*^-35*y^25 + 
  1.9617613612048737683654181706143961793841723793398473089539944892894078408\
712006`60.*^-36*y^26 + 6.1880510375253651562714302047290983480680761029813191\
8331080888411086344131733`60.*^-38*y^27 + 1.951170998155641771556848273751101\
0385522805732981639755064107072156004697968`60.*^-39*y^28 + 
  6.1500062665892457909128829780849694484211031882205628989540088646584958730\
7`60.*^-41*y^29 + 
  1.9377591113418834009615673385179263937443734548475614437592055302916977745`\
60.*^-42*y^30 + 
  6.10342142141665181144292981230462164827873719444593691209208889284052889`6\
0.*^-44*y^31 + 
  1.9217711130030997796361767047751794195839186864340558428198063333972073`60.\
*^-45*y^32 + 6.04909061885603369552550017818528806880965228438514158029219098\
28047524922357399606978975`60.*^-47*y^33 + 1.90346103740783477980256943456308\
0655013374462764332854419125979103406818593618250462536`60.*^-48*y^34 + 
  5.9878184378438088877086502500950762123553114359487857296183751070231002847\
028976134841`60.*^-50*y^35 + 1.8830815496907416848856904438422003848506524173\
14314525854019212626113650520108408525`60.*^-51*y^36 + 
  5.9203926254144827026341725097295961281612821996639105246469953515508833851\
407199495`60.*^-53*y^37 + 1.8608767558530806377864041220442606576900922600963\
03041931045433871107540122721659`60.*^-54*y^38 + 
  5.8475657228368241381779398814211626758661989239449518229625779093953070053\
218015`60.*^-56*y^39 + 1.8370776419465479918388674320308312361205580105118442\
43288963177876966179604323`60.*^-57*y^40 + 5.77004409882068020155979180335878\
63910372679030430585119758837058881158209022`60.*^-59*y^41 + 
  1.8118995390205351870212539062162106363989978257344058076155079898655907074\
98`60.*^-60*y^42 + 
  5.6884824064194454899633962885135537041079873227768542416822609993238995307`\
60.*^-62*y^43 + 
  1.785541016444307181380690847830716983420811528629431460856436088285125382`\
60.*^-63*y^44 + 
  5.603481750100653333770782881575142276700392264518728456052225782260786`60.\
*^-65*y^45 + 1.75818372695689750725470468216725540586632784222361425002505569\
35183323042239850353688276`60.*^-66*y^46 + 5.51559026441607036318763114479119\
88059183802786116709856739418501170741959970380857514`60.*^-68*y^47 + 
  1.7299928549188899540781205852758896443766244981664470786888112089462264386\
850146212977`60.*^-69*y^48 + 5.4253051793828222290815825374876904648817212685\
836606520390370688509046933867955977`60.*^-71*y^49 + 
  1.7011179245256366143304851066529381316560012333304110218319824590576353071\
415256295`60.*^-72*y^50 + 5.3330757376687665708385525539566639641169632114139\
3016462358035196298448787064646`60.*^-74*y^51 + 
  1.6716938033598967549127608171526774160429254236863520340396926032879766566\
391889`60.*^-75*y^52 + 5.2393065394032012233440089018592911226525671201126002\
4236138402401795924786765`60.*^-77*y^53 + 1.641841792664014955646699550971238\
5931781291273356943167759801127342638983625`60.*^-78*y^54 + 
  5.1443610382797200431753546271521386518304649205470114555262666723170543349\
4`60.*^-80*y^55 + 
  1.6116707345361568543556457645436861202194788037329405302462297914374796989`\
60.*^-81*y^56 + 
  5.04856501412083884322205430340645096818212277364475411556146866465901954`6\
0.*^-83*y^57 + 
  1.5812780926901455056506490605941707720023231531656612241225301046159973`60.\
*^-84*y^58 + 4.95220991567927073498456174029463498460739787345894002285181822\
0762055604813464559495043`60.*^-86*y^59 + 1.550750981163383430317793702719930\
63324617848783075435219882890329469407640792653860894`60.*^-87*y^60 + 
  4.8555560131933912080186520747226403632946282800371562995393372287539461064\
30859253251`60.*^-89*y^61 + 1.52016712710683840265265873632153478397751506095\
896304068786873290817952663483688353`60.*^-90*y^62 + 
  4.7588353302765009823993727569907879071141858077177102478414742486690219589\
99814518`60.*^-92*y^63 + 1.48959576144870954556799089638851761220201178426207\
901697695437722191723902091784`60.*^-93*y^64 + 4.6622543441252645652298673470\
61393597438987567095001414449401506280035791540281`60.*^-95*y^65 + 
  1.4590984361110074404158092686055250242189978741009513941732830918665869428\
1979`60.*^-96*y^66 + 
  4.5659964552510946759522096487256922759184288677508539183989891205391656490\
22`60.*^-98*y^67 + 
  1.4287297694844526170244446984228771106407252491308303363757071108566520174\
7`60.*^-99*y^68 + 
  4.470224235345264358498185822445022581398233653937153879829703565801612697`\
60.*^-101*y^69 + 
  1.39853812365236335217171708117330840430852720228061743393734094795854682`6\
0.*^-102*y^70 + 
  4.375081466103061808529373902245675354695048735465592981454043858483649`60.\
*^-104*y^71 + 1.3685662178205007166159824464502934815001229643208095469769067\
84767448467498741059525272`60.*^-105*y^72 + 4.2806949839530346325348262040589\
825316085595703622149581069332917136466323921233628271`60.*^-107*y^73 + 
  1.3388516828429891863260620663616420523802732532573606241142941200868702996\
09563501305`60.*^-108*y^74 + 4.1871763464071596185773685264872950003741447673\
17713352775747039768397640476526927`60.*^-110*y^75 + 
  1.3094275618273020125234152821487570054206649394748128655625730685115046255\
06833153`60.*^-111*y^76 + 4.0946233356667612346690736171589465048965408796277\
432935805843009373296002541893`60.*^-113*y^77 + 
  1.2803227616834083609021094695368630472020770512116178864279948605867608792\
63352`60.*^-114*y^78 + 
  4.0031213145220387626937543299534781137577804294947276607100303946125248081\
02`60.*^-116*y^79 + 
  1.2515624602399298557443541243627064807452197000323493304306804243800499379\
39`60.*^-117*y^80 + 
  3.912744448692599139944114168556832177508931121785979195989704292819075336`\
60.*^-119*y^81 + 
  1.223168473240659329316975158170525114302398879893532134709575514221573638`\
60.*^-120*y^82 + 
  3.8235568087185704560651735078186353272642470290716983132114146449708073`60.\
*^-122*y^83 + 1.1951595851952987047517411643335643106831838407660404685472160\
6669321702515347807203753984`60.*^-123*y^84 + 3.73561336342114246873642320403\
3693100170791177122600698192770742824564382483111614385936`60.*^-125*y^85 + 
  1.1675518477125850132459995529348805568698747278029516816846539247849628286\
9092776624944`60.*^-126*y^86 + 3.64896087586731200672079245147689115130318632\
1164745418145277158621078332341277175596`60.*^-128*y^87 + 
  1.1403588486068558552696952099076758637245142795728889047302236990675721116\
377364206`60.*^-129*y^88 + 3.563638711732346730100117408677329977266370017367\
780261958518703164026405720547077`60.*^-131*y^89 + 
  1.1135919547492678714383484014828771388790065079663952256639528111870274811\
0742712`60.*^-132*y^90 + 3.47967956897556052669240420525845524539163646208899\
6793936169655949203010022499`60.*^-134*y^91 + 1.08726053133702227734798805771\
934214972793101882851379103842829724457491310793`60.*^-135*y^92 + 
  3.3971101368406806535315484201438473156483898846024778704454168754899105911\
82`60.*^-137*y^93 + 
  1.0613721399801463869432358664605578271280687621642674235445131767204955041\
2`60.*^-138*y^94 + 
  3.315951691364987143392602046917469097249126897755051982856202862635366063`\
60.*^-140*y^95 + 
  1.0359327177560262713308930113027209352808033894423444098602820888250147`60.\
*^-141*y^96 + 3.2362206338309221484286599658216489727315342307769140887954844\
887833119827040949653608987`60.*^-143*y^97 + 1.010946739156338241670415976529\
43953566217617080064035218763330358004150518460990302534`60.*^-144*y^98 + 
  3.1579289779168529809090334523468875059014163943591017354095315661887538412\
989888708178`60.*^-146*y^99 + 9.864173626480263447119683660634142164453622129\
40868654671894664254038341990927731596`60.*^-148*y^100}


==> anc/S_numexpan_CF3_sm4.m <==
{36071.8396499085802133189144538591494635274138400179937860836636490906013572\
6707146`60. - 5630.8139589135358057209464427559145909183734407583473445232972\
9998330370624030352`60.*y + 467.332051374828370021891674473751807709619034965\
4079504235908967504967067664606`60.*y^2 + 16.00718438840607346409024820958509\
762920925271560814064298152984838229038354103`60.*y^3 + 
  2.3309815251566427980060010516802888706974937813352749504112300081989033313\
0405`60.*y^4 + 0.311206173955582262731517998315116021019367578373498050598302\
23740990413898791`60.*y^5 + 0.04060356568017026916598393192981402396552649571\
902591051854176220278239281743`60.*y^6 + 0.0052508351659328849882098315986439\
8508704857814824522484997856866494846562253`60.*y^7 + 
  0.0006752694051345547941463535358431073144557766734475429653759853984875553\
8219`60.*y^8 + 0.000086460535006376519226408002462785786481170545447664454435\
54786066896840224`60.*y^9 + 0.00001102927203509783499706195977687798545375387\
99076866699277131108433715444`60.*y^10 + 
  1.40246482207096341222438307076317737717345945423382221402007335025462354`6\
0.*^-6*y^11 + 
  1.7784601938589437908706496420360505400551698745226435912598555325876493`60.\
*^-7*y^12 + 2.249909734560697897617941084165110862877391491624652754700570527\
9273188640427811519261219`60.*^-8*y^13 + 2.8404788896053621034840401571195716\
34266567841930303500548301188251483169382294753397854`60.*^-9*y^14 + 
  3.5796358844562433965597096892311100830598103837703984958515203862862802930\
962993436977`60.*^-10*y^15 + 4.5040588595327954639745781921152423783454049754\
548497070964317793750644787085143952725`60.*^-11*y^16 + 
  5.6593824036129802774476412260132194538264028326001177754811967862850002216\
86033154672`60.*^-12*y^17 + 7.10236488774216686392435163155219222763010326205\
355653587705785696631976675750371355`60.*^-13*y^18 + 
  8.9035773025310679623758451649954006024082958389911236751147464606162461567\
175811139`60.*^-14*y^19 + 1.1150738262382917240954550215857725350499652926514\
557278933374357438908423523935924`60.*^-14*y^20 + 
  1.3952849501769073466217527780129654354258587763974079920955621159452879311\
98865845`60.*^-15*y^21 + 1.74453228757381553338388158381574806191230621479695\
639882440468043714823769535903`60.*^-16*y^22 + 2.1796335237656256354737190161\
972403562634150358919598100388020630586110427118867`60.*^-17*y^23 + 
  2.7214703640350204498646993524563826962333321860483573093818280421926888423\
46667`60.*^-18*y^24 + 3.39596426091601755756432758213223360312195769704920464\
398536705282035308432424`60.*^-19*y^25 + 4.2352850871998043917646648345407654\
139595653298350321234048459560460240542963`60.*^-20*y^26 + 
  5.2793480731980623796062280004594111528371605453571616995819498909432298381\
8`60.*^-21*y^27 + 
  6.5776673954600645060304487287344718451922510435368515847161554420969784552\
4`60.*^-22*y^28 + 
  8.1916509434763012139751500360746184533332330317213191362028740960449248533`\
60.*^-23*y^29 + 
  1.0197440718351259417058519131156148371204672796605733059814728251350282222`\
60.*^-23*y^30 + 
  1.268942791695915666331620778626896985337960977276763964842865055779151376`\
60.*^-24*y^31 + 
  1.57846021156240861096401205817089496853134171054387899438691590458355318`6\
0.*^-25*y^32 + 
  1.9627931429927250126865984838951468380794732711586874945435070806157492`60.\
*^-26*y^33 + 2.43990167429396702657292335455862718105044060413505877161660466\
35425892421294397247367551`60.*^-27*y^34 + 3.03203200953162116515728986151687\
203630708918496204415335259282384260307933018484271619`60.*^-28*y^35 + 
  3.7667337618099333465238537215057801487489447504232495950872427983322873430\
9343235259813`60.*^-29*y^36 + 4.678117403926478675651897661053565345450251181\
0121382487676619972935332157337824931282`60.*^-30*y^37 + 
  5.8084082591556399323899276354328033193909973909598420506360062172420278065\
87160315667`60.*^-31*y^38 + 7.20986657437244450030744232619698293269300114808\
529146640919943347616626512327361535`60.*^-32*y^39 + 
  8.9471594287210105208346928810557536379542083808929439080217224790483573577\
811113921`60.*^-33*y^40 + 1.1100290196034509893770240712714175533210221585442\
587702807824766943361704656507544`60.*^-33*y^41 + 
  1.3768215861055140658355187034458336854867690015474202613752815061195157926\
37344608`60.*^-34*y^42 + 1.70733127476095203890147592119922924312513507382119\
399130931188613850798623144305`60.*^-35*y^43 + 2.1166888451625859345163364696\
589271901344277788368245159932276451880162257596562`60.*^-36*y^44 + 
  2.6235983578733296957684844566102222883235281973706964405271256346189282826\
529`60.*^-37*y^45 + 3.2511763222045785431888873705647344849983717212537081449\
0919092837580168621852`60.*^-38*y^46 + 4.027986737978569741163944149032959554\
0048477049580646842081699207265410834573`60.*^-39*y^47 + 
  4.9893174644896427147061233039835200894677962465243383366502170501248911357\
74`60.*^-40*y^48 + 
  6.1787538101543993964869727890215796761352666756228370119528322079725842546\
5`60.*^-41*y^49 + 
  7.6501180846707811212450852685843720861838804818622433471216831581188845356`\
60.*^-42*y^50 + 
  9.469859631668220840038621735218681334902225855748064869661960040562294143`\
60.*^-43*y^51 + 
  1.171999922414536946368962526230316733906013780058981001262929869101572565`\
60.*^-43*y^52 + 
  1.45017554648394094768265215100647459897438391838342182955867304569862118`6\
0.*^-44*y^53 + 
  1.7940009975733464409146316055608025259756582925403201575523735281921596`60.\
*^-45*y^54 + 
  2.218880389033357069975272192104483541756968922257079669319224698326693`60.\
*^-46*y^55 + 2.74381019502838368387379590727761163482622307368107338317491091\
44964143676132899113909586`60.*^-47*y^56 + 3.39221141491354019147747180240256\
1143378866916165376038627444653402649497822482208512356`60.*^-48*y^57 + 
  4.1929530548924448871093401683611253518001732854775302404749384586163331483\
5374238763474`60.*^-49*y^58 + 5.181610528593581968378652327404807359891645596\
2876423698536871762213309737814275876091`60.*^-50*y^59 + 
  6.4020124127107357755086024416279926204642819753738270687393562513014007537\
84213623771`60.*^-51*y^60 + 7.90814101880141279223115057224756272682605294195\
992831543331871761759167348058192454`60.*^-52*y^61 + 
  9.7664669379688037040693369656116932128268197210974529837823726437408820805\
915824379`60.*^-53*y^62 + 1.2058815664870617178358248791300664664354336318462\
407779117011958263643360545148328`60.*^-53*y^63 + 
  1.4885886319419863529454550989918408190915471916702283163530127262333137965\
87373592`60.*^-54*y^64 + 1.83715692173840051151661271050506945162207621443164\
924127858746272143106676478959`60.*^-55*y^65 + 2.2668241635191006514403554727\
328278231983028393367308096790371873017624883523686`60.*^-56*y^66 + 
  2.7963260828707609603272744629024580046938634598427229699220324533003485267\
21316`60.*^-57*y^67 + 3.44869217227499861152026417920203292026021005980106208\
318202665095537453531473`60.*^-58*y^68 + 4.2522205525723032287990673227171600\
471469083394171154670795267362222221079242`60.*^-59*y^69 + 
  5.2416717058884743779614391888894187995792664465849658299182993479941712870\
23`60.*^-60*y^70 + 
  6.4597295492289953696210181436465112003900372333509993985139336474341115951\
5`60.*^-61*y^71 + 
  7.9587888660651293375024187080379774763769686967243007193679656664491281301`\
60.*^-62*y^72 + 
  9.803140904818580285539585964650305775868732102797918928610547408451755926`\
60.*^-63*y^73 + 
  1.207164445045588151102423287644138414568013970406359043191360541436967113`\
60.*^-63*y^74 + 
  1.48609884315632649688434958550393010414672410028162868110442961753185461`6\
0.*^-64*y^75 + 
  1.8289674800842388971445774257409914920112989732635266261022976079134878`60.\
*^-65*y^76 + 2.25028778090573707513490805386395945693409487637898918702522840\
15245472080537431170711596`60.*^-66*y^77 + 2.76783688167286022288969806909337\
3123070507799874944519766075710858139468980196993526918`60.*^-67*y^78 + 
  3.4033735563580493640914705089065696798071929661733281941973989904711420403\
6150964288106`60.*^-68*y^79 + 4.183517265412337292333918572998195033199643275\
5516259133312749058079678357477183790199`60.*^-69*y^80 + 
  5.1408177463580830907256503520277228710910670608361576362460671711837001845\
9962634184`60.*^-70*y^81 + 6.315055453487914166142307257957398033127342927674\
19297543333761527688681740044728601`60.*^-71*y^82 + 
  7.7548213943891329291014115697218320447997206322077627038846293068418743485\
459666155`60.*^-72*y^83 + 9.5194347521668894888243401121819085566570998425505\
76638445585538295889539747617192`60.*^-73*y^84 + 
  1.1681268409034181084584121968015155929543264790925634334725538709755903446\
99665105`60.*^-73*y^85 + 1.43285664270384876774433961217395284173080877812860\
938834690063057326969737751623`60.*^-74*y^86 + 1.7568854068749485991512377223\
517737829236614079564592716924788734990042760944867`60.*^-75*y^87 + 
  2.1533060476879811949518319508202307417014934815163579040026754168517168455\
68958`60.*^-76*y^88 + 2.63804971485852155403157810913877591528457638393845462\
000969126598185422338711`60.*^-77*y^89 + 3.2304862356840860473466810356767530\
690312085927311955876021706700914027967768`60.*^-78*y^90 + 
  3.9541473249179474665346742618442004357205165599551963916218034340362809913\
85`60.*^-79*y^91 + 
  4.8375964085299663967833543102762886484950816306954989916792248047638521488\
7`60.*^-80*y^92 + 
  5.9154731562739237865129635426023083726290237558011664363097899635506400898`\
60.*^-81*y^93 + 
  7.229745700666495071592478686609747656485276054240384634738468926344962806`\
60.*^-82*y^94 + 
  8.83120908802697237331681321059030302213567567272117961471721926059398703`6\
0.*^-83*y^95 + 
  1.07812747981897531245556407040513182822622042064316155797961728595269101`6\
0.*^-83*y^96 + 
  1.3154103196914891780543292044464160504220602886204311517269607425023267`60.\
*^-84*y^97 + 1.60391385240347878961440384931289283403759246463221792248203523\
95300972039078010169393865`60.*^-85*y^98 + 1.95441143877292574199856756108820\
2627370775763986884451168394252546350183420549436134465`60.*^-86*y^99 + 
  2.3798606561716619717036453233672769249909086930906900351931866320122855200\
8462729465357`60.*^-87*y^100}


==> anc/S_numexpan_CF3_sm52.m <==
{1.20441582175454515914779315874192681797362661053903674339054972258710948058\
454482253`60.*^6 - 42899.5826575734982469242934635334959370291436041214235952\
6872247072008994662960696`60.*y + 384.822688987119277147304992345015651729719\
67429731192608428771776516127826651262`60.*y^2 + 
  0.1142752259973679410614353379954186639197513890082463556015129146037385877\
536`60.*y^3 - 0.0008911803936810983107108893119055929958961220681421119834184\
9171518056527177`60.*y^4 - 0.000011583958120942097057771289658032310193500995\
75324078868182884900246227605`60.*y^5 - 
  1.1501810936032182521634730146322345116456778617549185720309019645181852`60.\
*^-7*y^6 - 1.0135324182745302815192233526749206426518790207146528775609293671\
16751805339019170567624`60.*^-9*y^7 - 6.9164983175990069163985462546905648322\
33768392584186426615459967634581642905560414391`60.*^-12*y^8 - 
  1.8052428538154752570883369353762250128896148675131137487015434983984101387\
17662904`60.*^-15*y^9 + 1.326321951108256426387404936556098474451250914085372\
357547120102955673175907447137`60.*^-15*y^10 + 3.9270440892439584250296804034\
269687372055527541606213464157282694634046233887728`60.*^-17*y^11 + 
  8.8498708977566013659894948989954056627975235174722030523884580958443186770\
2005`60.*^-19*y^12 + 1.802830218526128837518372756111199861115076410121602613\
4504453347059899868662`60.*^-20*y^13 + 
  3.4963041923848237721784423751646989394192413539087582455847308645925521183\
5`60.*^-22*y^14 + 
  6.598305227698299647975584562457862634283496204998343673635511609597441605`\
60.*^-24*y^15 + 
  1.22518170490473125170738310445991139543320755817952537908487886454428572`6\
0.*^-25*y^16 + 2.251936463999350209748197479436407007891391269029576967968882\
4827445119481110369767961664`60.*^-27*y^17 + 4.112056712170412100004613245557\
20334340665183261934204932021260627093903866121346320688`60.*^-29*y^18 + 
  7.4760461807821447894994821232831869513319437847406073734213136538340595599\
96138385088`60.*^-31*y^19 + 1.35521417587082323256987214111806848119710427384\
554326188587949611228636213389352973`60.*^-32*y^20 + 
  2.4516961327967998216045353948706596015976528393664986950155670268641667658\
50310597`60.*^-34*y^21 + 4.42907457048438154447085797959157795193741426652286\
44677909301801251439337656876`60.*^-36*y^22 + 7.99327362949556340505914405082\
304585990672962945692235737361533296309006820386`60.*^-38*y^23 + 
  1.4415240343007120864817139715474224538168924529971673517527036482271988012\
158`60.*^-39*y^24 + 
  2.5982821854257558002873103325635912245070833991574483461689966558526242267\
8`60.*^-41*y^25 + 
  4.681377199669000563574964341839676038010005930333852596179113388606147857`\
60.*^-43*y^26 + 
  8.431828705712192535309042136727762422060766317707385083855836925039823`60.\
*^-45*y^27 + 1.51829620163085570940873245740369725679091095107388191658065355\
120582449864339387173568513`60.*^-46*y^28 + 2.7333500195139325591613367484333\
4462479564959651011876794531851444808773561362004227269`60.*^-48*y^29 + 
  4.9198254497688032572674971739116413706453308146711415014478092309656739884\
730498530599`60.*^-50*y^30 + 8.8537572071783522244085231318343626639222668444\
5495779422984779753273752281150945571`60.*^-52*y^31 + 
  1.5930671636068467709489999326841625512885035728663156396767253694082979958\
405589632`60.*^-53*y^32 + 2.8659752010220331797924591088616840448506265070905\
0693812742014450369839708901937`60.*^-55*y^33 + 
  5.1551908345411061041094410830437352607723119985767303267264707277015092680\
47937`60.*^-57*y^34 + 9.27155088077746036763295026125656374599354736585988393\
12435498174959618054711`60.*^-59*y^35 + 
  1.6672326823323684106984635114275797448154801451301127391753989794481105149\
73`60.*^-60*y^36 + 
  2.997621714236192684780983675426489984016962442822516265115803558452681475`\
60.*^-62*y^37 + 
  5.38883231233530347490626946510033955031698209636106872195231848078348377`6\
0.*^-64*y^38 + 
  9.686126672463139161612779286771863605625191604569490758082155590235457`60.\
*^-66*y^39 + 1.74077906288559866577296317475022697513381425334901876067534128\
4623923681246136948224299`60.*^-67*y^40 + 3.128064114282844311307526893625466\
9591029876260509440933200357801912808714630433523075`60.*^-69*y^41 + 
  5.6201334172807831041557184976725140155746347900285074903786332087698697476\
790989546`60.*^-71*y^42 + 1.0096182007598813179752728906091831664791841106590\
465010386739415143860674953678931`60.*^-72*y^43 + 
  1.8134598083648907098297721139928482465173447785801097390930686536617188509\
9447431`60.*^-74*y^44 + 3.256864120522409489599384821886128348115102600983538\
795406268251885924564053532`60.*^-76*y^45 + 5.8483462410299031022738495777988\
460939579778098592688110345009375751800552815`60.*^-78*y^46 + 
  1.0500478618732726914102908180602156951140844703145351691744614633386173465\
65`60.*^-79*y^47 + 
  1.8850748476550670398921565700505675703381153153868795042133762517337325207`\
60.*^-81*y^48 + 
  3.38370533274161340863018812525248149902976659303384866117233410829469692`6\
0.*^-83*y^49 + 
  6.072980572002745075722645925237618200424356967145765221825125881206554`60.\
*^-85*y^50 + 1.08982729846374516841581765122238705973609859321955023570443997\
9454835334638484182207857`60.*^-86*y^51 + 1.955514071869231557840492937070790\
1794908539310296358436922032784765299969934021322954`60.*^-88*y^52 + 
  3.5084293662043850499145232305139484926550291045574129404078431123962180761\
5985293085`60.*^-90*y^53 + 6.293817197993554484266780486129582435796254961288\
959256698726728080784209172370128`60.*^-92*y^54 + 
  1.1289278325489007566207725051388523649966100494596585074480239409789994070\
4156586`60.*^-93*y^55 + 2.024743335346606332733132136028077098411877649314885\
220970207424472237413880026`60.*^-95*y^56 + 3.6310028538755561563957517807733\
165620027921084307307553994553996693886832353`60.*^-97*y^57 + 
  6.5108408948542716023637379266804201846636983498229014692153205693018807049\
9`60.*^-99*y^58 + 
  1.1673538294620288480202866566454591647917219623031244146506624536618550038`\
60.*^-100*y^59 + 
  2.09278168042556763919688582142289305726070485581180311091826391514937657`6\
0.*^-102*y^60 + 
  3.751477556535696419480774966582181005375233493492418962621324642962277`60.\
*^-104*y^61 + 6.7241719679557402606527941478724437843193035710492643192089624\
6678296862392474349242669`60.*^-106*y^62 + 1.20513112274023072945160658218217\
3135894130581793146081304731334745134914672369707367`60.*^-107*y^63 + 
  2.1596819855300495615931892935894685164317793003877982317996564560730522962\
4805775441`60.*^-109*y^64 + 3.86995829200639729338998244995876717319854692542\
3209138954847602316655274881814824`60.*^-111*y^65 + 
  6.9340134734884307504916195819065397140540967535536932634293196411928108047\
943613`60.*^-113*y^66 + 1.242298377546918496828941825951981090033553974500600\
027965276067790158131152757`60.*^-114*y^67 + 2.225516898716163382171708758172\
1022631717991288645621005414672685410252129999`60.*^-116*y^68 + 
  3.9865801154307306940257486524432330148003689627255062502287496701146855527\
2`60.*^-118*y^69 + 
  7.14061432366394928731886098641394940085308372081569742061698206957056809`6\
0.*^-120*y^70 + 
  1.27890114312933214624160182557766741051166002426007226448009476068210329`6\
0.*^-121*y^71 + 
  2.29036927518487845199491873020348652985441450913805901591298071328247`60.*^\
-123*y^72 + 4.101492981139883054606027539930828213206181426976413792613626049\
293104207436002170027606`60.*^-125*y^73 + 7.344244738467242235849463736264078\
6731316698906654613679216969822285753435020648448351`60.*^-127*y^74 + 
  1.3149879320772083795869803735699894058515919745067115262344762772673296215\
90859144429`60.*^-128*y^75 + 2.3543259277489208114772983736364332306789408856\
153275554167498178460598637340619027`60.*^-130*y^76 + 
  4.2148518007045304322157531864367090101821254110201280845614220153036309708\
708961`60.*^-132*y^77 + 7.545180460999122720780096466611080187872427722604435\
266052167923072085851967182`60.*^-134*y^78 + 1.350607719306113846927898946280\
00727116055284771659108910004923078831420516201`60.*^-135*y^79 + 
  2.4174736724678153456939739718567613858827627587446391488410417935396471980\
96`60.*^-137*y^80 + 
  4.3268102047420154815624472857463553026823098234436093562507256433209437386`\
60.*^-139*y^81 + 
  7.74369294029971182031728528584454423028175362813252535429890501113723385`6\
0.*^-141*y^82 + 
  1.3858084011998979694667095833487175402075327063843336141317306672033681`60.\
*^-142*y^83 + 2.4798969172777126505249680207744357949516221453786669376240191\
62687317846584218182472925`60.*^-144*y^84 + 4.4375167816106209782767979673147\
849482605767031273236752879632598069242800027407711688`60.*^-146*y^85 + 
  7.9400434861599077531823914585717217298350882401461865741049430165070767405\
4997840961`60.*^-148*y^86 + 1.42063589110717701610178714775684606202516015898\
45361621974533088020399403053864466`60.*^-149*y^87 + 
  2.5416762692102832068140173232836420569187635430665728838373394500648040548\
6571681`60.*^-151*y^88 + 4.54711294510258100599289994167068370573721237292439\
7946711963089379812207251772`60.*^-153*y^89 + 8.13448002690134202873841951484\
84839568042944638501108446082779025484885323487`60.*^-155*y^90 + 
  1.4551336304053605507068927274931778473529497177984062051580459607213448226\
4`60.*^-156*y^91 + 
  2.602887804484937337853770359158978971164459016504490643857037815876873899`\
60.*^-158*y^92 + 
  4.65573185851922034027315209729630992029325025337878841123683341053892961`6\
0.*^-160*y^93 + 
  8.327235549025403127502393413149992446892917112139120819053945075900236`60.\
*^-162*y^94 + 1.4893423670602160978592998025653953821205451060354572747561240\
5985084990421292504617724`60.*^-163*y^95 + 2.66360276357264398668450123475054\
83071301415994310408362320007956930384697907294020092`60.*^-165*y^96 + 
  4.7634980330889313987831014261363822505412264668311893196982175395040408581\
5235341181`60.*^-167*y^97 + 8.51852760549756156397200517169151865140283675842\
2007317347891168732729849553809984`60.*^-169*y^98 + 
  1.5233001032870173819446478430708310810080690649849278337986189860254894837\
9092694`60.*^-170*y^99 + 2.72388751341668662389857247386914493099540276910468\
7822092061071452770222606346`60.*^-172*y^100}


==> anc/S_numexpan_CF3_sm7.m <==
{56872.5788028947182397716268329390840838842005127097859071260162394626599590\
3627449`60. - 8168.9615391678855054701755684643952071196235635758604256959901\
502895231252768226`60.*y + 396.8452840695317550760667852552351012333702246986\
5416618515026156199935501492544`60.*y^2 + 3.219017946967735274115995200725707\
06540153248084891477264302383410899429307805`60.*y^3 + 
  0.4115677673507926460255621241708507759194432874191150423743772954374465754\
1828`60.*y^4 + 0.041948391508218040914964550203016914751498739397106890698279\
57621616111133888`60.*y^5 + 0.00402881590564533923153807792551114234754581863\
085132781170745437963196506637`60.*y^6 + 0.0003804136674747846388455100169878\
0650157055704339562234889025490097624301827`60.*y^7 + 
  0.0000356733192813079593068381322122496310649395808937503999122447798311322\
3335`60.*y^8 + 
  3.33155861410945386149138363360893922331768933464674153716509661142179457`6\
0.*^-6*y^9 + 
  3.1015327086340426712780346520396802556001319085727489387487235783306043`60.\
*^-7*y^10 + 2.879549985941046242497480538499446199094026387417029066737841333\
255042225691830516656794`60.*^-8*y^11 + 2.66701162146863678554828718722330094\
6182814872508658026215026470852981670205880261549621`60.*^-9*y^12 + 
  2.4648356579947848702040398016800147231930303537685565370875244634458038358\
0580290911948`60.*^-10*y^13 + 2.273591174358296122127347456247890023290151297\
7536877349879571219256736001693725821875`60.*^-11*y^14 + 
  2.0935661125521371673930264357551726618234569336847264728233706095586799509\
82089226076`60.*^-12*y^15 + 1.92481943694525355209402187542584838338759575531\
949052007535588462258060262502373527`60.*^-13*y^16 + 
  1.7672276286062421996578066161872558692740262061507945185869044446988551534\
601223077`60.*^-14*y^17 + 1.6205262512890363531358304700236973614312304045663\
16445417907742149545755597587901`60.*^-15*y^18 + 
  1.4843460049201919434614223841459969661482389024106653080341877696128345207\
2097402`60.*^-16*y^19 + 1.358243044295606664117814392864608468509921228417973\
8654256621000816867859631015`60.*^-17*y^20 + 1.241723818904647675399312320694\
912852983247438020532109036551528098771090521648`60.*^-18*y^21 + 
  1.1342649843912756804636581391175365343345272962288348358365297397782464888\
0971`60.*^-19*y^22 + 1.035329057446149132821676469645538049554290004745562522\
5898823377818408365185`60.*^-20*y^23 + 
  9.4437649578032022576895796457690890483270825211925488612047845173641833269\
3`60.*^-22*y^24 + 
  8.6087483517567338694844108120789011072805961048716368858448452624340768528`\
60.*^-23*y^25 + 
  7.843054401232503119704055625968141767043793185867928258743101150235037908`\
60.*^-24*y^26 + 
  7.14168342597610158491947103429695220123818024754195892582636054746784869`6\
0.*^-25*y^27 + 
  6.4998556512789618969310661338996481323158645425136805954862543714044447`60.\
*^-26*y^28 + 
  5.913032540662878907416531700947757947388839670149134798282648307191525`60.\
*^-27*y^29 + 5.37692888320272877613830183862734700560751906694222675845965100\
6440728595380870966464189`60.*^-28*y^30 + 4.887517777211480778220688820086385\
03170066285740162186447588583016355383895175092017314`60.*^-29*y^31 + 
  4.4410302281954397810470132420821644871973356363990420316870629375211071415\
573054413787`60.*^-30*y^32 + 4.0339507312140370207395224773900605160124652233\
88438769521749416979649269810029024516`60.*^-31*y^33 + 
  3.6630099245731454202253842484582684718642290415432814322233482956252787235\
2048557004`60.*^-32*y^34 + 3.325175172439739741993380969132008223376383868109\
9364640418372872239847303222713706`60.*^-33*y^35 + 
  3.0176397490337862740325145389481906087213707754452911416959236259758145801\
78102573`60.*^-34*y^36 + 2.73781114844354057651480668909830690929744816181324\
292280960806551716553416299822`60.*^-35*y^37 + 2.4832989250448054671323493613\
798917330724335963429980243738836174287440485070858`60.*^-36*y^38 + 
  2.2519023743768059525341566675376023599837712760538502309537255532579028447\
26753`60.*^-37*y^39 + 2.04159828854088249706236677285962162899692685298213755\
745654879466289762342953`60.*^-38*y^40 + 1.8505289599973583095104657363548392\
863902381111905263815421333458958049992935`60.*^-39*y^41 + 
  1.6769905600001762849116168645547885107138722253493796004213650199506554636\
64`60.*^-40*y^42 + 
  1.5194219803667919833153112253273913638937742296341383580466997870694862583\
7`60.*^-41*y^43 + 
  1.3763941978432036967781009505434652517789803592039598516501982620935423925`\
60.*^-42*y^44 + 
  1.246600197385231784018887338804130998104186617517138587516233516161121092`\
60.*^-43*y^45 + 
  1.12884547294203540322660806764431099598737954758187833942378897873966221`6\
0.*^-44*y^46 + 
  1.0220391107521059554335186817052882395931087620554986228931923790217955`60.\
*^-45*y^47 + 9.25185449903919292391784770715149362080132418672602050892589602\
31252286869638188049104896`60.*^-47*y^48 + 8.37376307294862489523095974120708\
5382052069984997601745138808045082823798606796911723191`60.*^-48*y^49 + 
  7.5778374859668889642796925920273934545093392932532686444570951457708178303\
8487853961293`60.*^-49*y^50 + 6.856533829637652273282166144748422818120851382\
2207449470978777432689560933334345410256`60.*^-50*y^51 + 
  6.2029815664785789667974291365474213632148589860109257095656275549302570368\
51658677381`60.*^-51*y^52 + 5.61092619125655554103611228377602526106642604854\
382505313345376632042163418077788634`60.*^-52*y^53 + 
  5.0746763457418751756093981271969753366441524629341620452286059132363453270\
656272925`60.*^-53*y^54 + 4.5890551136161350780810542761032115640336089039821\
99968662445996253382004212929065`60.*^-54*y^55 + 
  4.1493552250997484051840037043852634449422877890472616859027134399346032848\
925792`60.*^-55*y^56 + 3.7512979071544457776571548543629472809006044665774501\
796101088084076410783002376`60.*^-56*y^57 + 3.3909951238733990769387875053188\
95917643456297961291907378331207751012180949579`60.*^-57*y^58 + 
  3.0649149621592990292012144762314722487190881550952628606198265025274248749\
9804`60.*^-58*y^59 + 2.769849929427523738053938685542633827244511005036776524\
1201968977566080775447`60.*^-59*y^60 + 
  2.5028879424019858048563687028856828559396057192011471537592835020734038694\
86`60.*^-60*y^61 + 
  2.2613857987413169438039159935363840803556022434727709210696770714736244836\
7`60.*^-61*y^62 + 
  2.0429449359703355951330905989857378251116591362859755001385636137017902094`\
60.*^-62*y^63 + 
  1.845389294789377614443272496837987918525214725740256279404952972769204776`\
60.*^-63*y^64 + 
  1.66674511613767539705845427427508991990851643862344057543491589278458449`6\
0.*^-64*y^65 + 
  1.5052225132840733159968849542113725441081795804475648951210057141050452`60.\
*^-65*y^66 + 1.35919867162981142511805508823764622780971834651470411111045620\
08517478406238590133106247`60.*^-66*y^67 + 1.22720253978109759561619973005789\
1726363804564515090932444443760746101731370219954817661`60.*^-67*y^68 + 
  1.1079008857516454496218758822692776617588244916498267758029325843672200046\
425052928893`60.*^-68*y^69 + 1.0000856018713701335257110933058393648944741296\
242554183783924854158085308760310686303`60.*^-69*y^70 + 
  9.0266215110357721915591532379041556890795378526148571191043689845680088655\
004424213`60.*^-71*y^71 + 8.1463905601533917849675235285409271106420550332821\
747731272518803335980818342180453`60.*^-72*y^72 + 
  7.3511833961754847452994019979804492514410440957693536548369839804096316264\
91954141`60.*^-73*y^73 + 6.63286834710808159821982839603212966156143489267017\
922478063353436436259732477242`60.*^-74*y^74 + 5.9840828526301019572560757229\
516534062904022988153079095671032875986043755763461`60.*^-75*y^75 + 
  5.3981616972878727791156386364497708005408025659097242919850877154042053853\
92416`60.*^-76*y^76 + 4.86907182126168487806967743483815526259646959273773065\
263226732677317253542674`60.*^-77*y^77 + 4.3913531213867174544107499654846460\
827145705391623567292948862610344325886459`60.*^-78*y^78 + 
  3.9600647053888280568124710941623534394685616043767951424119350654310958196\
42`60.*^-79*y^79 + 
  3.5707361085922033317055581267220981035778210190283086216835579820315566720\
1`60.*^-80*y^80 + 
  3.2193230249341681305260013264245100003448705215201182681152845482731938225`\
60.*^-81*y^81 + 
  2.902167143237851376733838955583540514540484727999233944072449554827515701`\
60.*^-82*y^82 + 
  2.61595971559126114755823719245314941196529183897194532935466778120849768`6\
0.*^-83*y^83 + 
  2.3577085175958449057469681639717845421574257411788608980119101327333617`60.\
*^-84*y^84 + 2.12470789040112745568378150169957828722732299483035209992946533\
79545355175184160005672064`60.*^-85*y^85 + 1.91451158204455573257429570326526\
5107049084210567029466461732093738155566158402364635768`60.*^-86*y^86 + 
  1.7249081308648334489278878121528932368618821299040118729215713849659039623\
9393637044523`60.*^-87*y^87 + 1.553898556838045469296524678651825845556811853\
6526888599380506305317698259816754029745`60.*^-88*y^88 + 
  1.3996761477718813317519874028746233578869864215526686092003949289679909840\
4642538113`60.*^-89*y^89 + 1.260608146545637651331116954265803615362862177571\
41771305725244809781813503960167709`60.*^-90*y^90 + 
  1.1352191631524557214743930377137899424584191847149873123359528241898180788\
420617169`60.*^-91*y^91 + 1.0221761513246542805933675560870130644853043901048\
19051485403267410430210433421525`60.*^-92*y^92 + 
  9.2027480413197998843878176618988152590233165439987155453575252500901805242\
816421`60.*^-94*y^93 + 8.2842723625531965448338468275827206299325103351779854\
53804705909626390487155659`60.*^-95*y^94 + 7.45650832764932330165556072416743\
636343944001719110277301251700085364837650658`60.*^-96*y^95 + 
  6.7105815527399728792670374938054650133743306155413635683596056521899979079\
765`60.*^-97*y^96 + 
  6.0384780638861932038286082105911971049429606892644244454044525355172040801\
54`60.*^-98*y^97 + 
  5.4329616252026162563213497358133988637710997340270296213838697153820566051\
8`60.*^-99*y^98 + 
  4.8874989344477780895354725156562897066823474305453853714797535845557510649`\
60.*^-100*y^99 + 
  4.396191945561891695460269454141527811537419053496592274308090397691973902`\
60.*^-101*y^100}


==> anc/S_numexpan_CF3_sminf.m <==
{7574.15629483494598778950592196422084525576899977080941230828857187328576651\
71494`60. + 1045.196466954076847600046486470893543338195695597684402708909935\
24578185926348809`60./y - 9392.1892224313401139552390059747647059416898749575\
8586451962118672310253410193463`60.*y - 145688.089275745119325664396406325221\
27544917324967195185205932287937514438318084894`60.*y^2 + 
  220311.97924852232053802478078906060698746321219143787281209988972647282065\
875287055`60.*y^3 - 2.0585973402950076740743273526203243903799881685473113818\
0335409951445804963653720922`60.*^6*y^4 - 661743.6527370617200054081241988541\
5610136130194328215191709452636153087540178409772`60.*y^5 - 
  2.1765846112209689331048379618430869839474086041414429752841699817713916286\
75019190395`60.*^7*y^6 - 3.14588741063132331534913045504098670162109557849195\
7070585927117261936066504568949545`60.*^7*y^7 - 
  3.3387960378543659450261156457228132285447958902045783438408489088865792469\
835626316263`60.*^8*y^8 + 3.5635599200491836333696884381036719423115967846830\
982110247720408821857007978436109509`60.*^8*y^9 - 
  1.4984185529416443203101807141088179040291179992711856953801720774097458537\
95798508643672`60.*^10*y^10 + 1.099135820651725167270751707693663197025353647\
0175174050271461644908772226934268374087081`60.*^11*y^11 - 
  1.2907631021810228153367533744249219060655730964440842355242138472882243`60.\
*^12*y^12 + 
  1.2813383737933911614460710836760702741651201488986319717673828740986822`60.\
*^13*y^13 - 
  1.40068887180120950285605843755407411042617806577637883102137740454040493`6\
0.*^14*y^14 + 
  1.5384479096272197570284949785994937447445189697271530526553521658567257644`\
60.*^15*y^15 - 
  1.7516403066452445686395861998479053044222722259914562755864449137027217451\
2`60.*^16*y^16 + 
  2.0360275699010212644785674727403494226743543086108413621583884655205243191\
38`60.*^17*y^17 - 2.418308779534414447262759819884568960640599094274011767126\
5454539874328414567`60.*^18*y^18 + 2.9236582489146856304779483025613747194892\
3838403122298097017229862572892741432`60.*^19*y^19 - 
  3.5918950216842256012600466829040140853457837324739887018035180440033882595\
05`60.*^20*y^20 + 4.476067330415735644196520156614962777847332787547825695356\
2689031753844526172063`60.*^21*y^21 - 5.6498652332745884246924436041929405980\
7199924681650374630321410508432605795351583`60.*^22*y^22 + 
  7.2144734617994509780474862165923648902730179405175598415586424657720269284\
47543774`60.*^23*y^23 - 9.309671662556673855770454988714919816600802750412825\
4443957138010271416778004346328`60.*^24*y^24 + 1.2128962529539489069894669043\
24850023510912127776822575566153640983795391071997154644`60.*^26*y^25 - 
  1.5941185715904447708417708963385446374750019579960212501777991638134588965\
178681661002`60.*^27*y^26 + 2.11210738807946723452309419792061580008441622034\
956285494813194991994719787304457101063`60.*^28*y^27 - 
  2.8192707812728497255439968284562803798489724830212333797206710747581912530\
18073435471587`60.*^29*y^28 + 3.789140940057598396541036774740068119056766602\
8026667736177152107188969332383999886218785`60.*^30*y^29 - 
  5.125213377177244129572435233292018695764918155470584682871832907075895`60.\
*^31*y^30 + 
  6.9735996296949335128450697756200316427715847323252576438695257390651542`60.\
*^32*y^31 - 
  9.54118071044963048384417197040166904699986813539014727899681639003823193`6\
0.*^33*y^32 + 
  1.3121710632465628536527005553098595654876553788136404556429493565676262458`\
60.*^35*y^33 - 
  1.8133432609588526572431757601422606200358989125067797446686738545569995298\
9`60.*^36*y^34 + 
  2.5173398496750584127043387782945950420909817802542599024239974675513865076\
88`60.*^37*y^35 - 
  3.5096066674793531076521628040478536096720588570340565983990155542001504498\
87`60.*^38*y^36 + 4.912725169059065391287020684632474565793485868979538908237\
37310246733326140895`60.*^39*y^37 - 6.902963796864592343423018180738781779316\
085785902763893948954637782771978748799`60.*^40*y^38 + 
  9.7343630175987676346494884964064338348454811999406231526151405577325195711\
024632`60.*^41*y^39 - 1.37738450413485720585033414867614762478757991827852159\
2811096434918516968623849398`60.*^43*y^40 + 1.9552482191391991632170041756107\
235730127180932366777664359911530293139209147949246`60.*^44*y^41 - 
  2.7840484619005619355915906224802387238622132549245878067709915701085535369\
5314569028`60.*^45*y^42 + 3.9757056982897037361753593566067691897350197863852\
2980536800720363505989497501120378`60.*^46*y^43 - 
  5.6931587942981267020451060118481478085686083563503200322407915383473882907\
676797848798`60.*^47*y^44 + 8.17405146462729113219523130231865291023643802280\
153290236251999907693511964725187109334`60.*^48*y^45 - 
  1.1765589753214586209040756623067858420204803517242822514733582910747746710\
771996581334343`60.*^50*y^46 + 
  1.6975911555664421872043158383927302464172498521726363080193300661862494`60.\
*^51*y^47 - 
  2.45498937370621073956039623316862899946809515088939638958332277254128389`6\
0.*^52*y^48 + 
  3.558117108957901136960099288092682685320822882558693143672460662875930279`\
60.*^53*y^49 - 
  5.167787850166535340438499021800516229728155537053280874832479537068076777`\
60.*^54*y^50 + 
  7.5208188551757702399820141960132035352102290817834502410208860279173228942\
2`60.*^55*y^51 - 1.0966450370491292648129400205467323091426061670204923086310\
834949007112295892`60.*^57*y^52 + 1.60204280036002443829965778555748198200731\
627035391782432028080026532953861904`60.*^58*y^53 - 
  2.3445406910622966619276325204183707451700021991987402629237098038852354916\
81041`60.*^59*y^54 + 3.437062182167081708296428250924177962436023059316641388\
7910072549757228669747928`60.*^60*y^55 - 5.0470191562567961250055917777104739\
4204224494955814237613086284119181563811726455`60.*^61*y^56 + 
  7.4229066965400765735214690304236320344801993870312256748532228818987816151\
51192581`60.*^62*y^57 - 1.093401086106703989202255524330653640546429410704981\
09920699707168899769312438147775`60.*^64*y^58 + 
  1.6129754100660897050563253804889819034538775449588115594471196247129910266\
622050276`60.*^65*y^59 - 2.38284762379298034487683342466124487966749249040690\
51865545345248002724458498486561228`60.*^66*y^60 + 
  3.5250376582377527864960732313268857864719201474158396495282165586749562429\
012690248644`60.*^67*y^61 - 5.22167667125185193658980948364338861025746544079\
3765354767830266277838035490760564785748`60.*^68*y^62 + 
  7.744897672139426985678556120903715205211457354732174145774171921373976`60.\
*^69*y^63 - 
  1.15017146460251369582726295590800441480194733705274115707573707160949116`6\
0.*^71*y^64 + 
  1.710146338475193093036686107854715423329867867848168969795495185712955575`\
60.*^72*y^65 - 
  2.5457230291387215491334409171034259192062969033408830650582015289658482999`\
60.*^73*y^66 + 
  3.7938521285076545280548591679176637596543941095912638829826119269416323012\
3`60.*^74*y^67 - 
  5.6601237585453690796620793507015123008002968835541733745292082386855688997\
47`60.*^75*y^68 + 8.453437065667402034752236722533898192348024869591913528812\
8969247604341362911`60.*^76*y^69 - 1.2638304680593401108421080153364453987953\
06462337358029876108688070629326749363`60.*^78*y^70 + 
  1.8913820139718610407206821862047014801505733293845618119633428730065853970\
771982`60.*^79*y^71 - 2.83329653685401985912109545554851471419572220410984099\
973474230487848669967458087`60.*^80*y^72 + 4.24829916154412833640976227684804\
6908432212837625659201611018143473733537702592949`60.*^81*y^73 - 
  6.3758323362493701034134618658512530441801282554005775902313213494427735664\
721890471`60.*^82*y^74 + 9.57737183247623197681691679242396927965020715165017\
399227854962013794178460292704867`60.*^83*y^75 - 
  1.4399017411603728021058364000285961312766613784247410372209155602690330896\
036548439613`60.*^85*y^76 + 2.16663734021147637821192257667011022735559960435\
726206738831750734271483526947455398836`60.*^86*y^77 - 
  3.2628466770758815729087740053018904289015063771893738508464726708205421194\
02173596110097`60.*^87*y^78 + 4.917617981812140446183040444430058755286266826\
2083904078863586774071821231593706768128936`60.*^88*y^79 - 
  7.4173975395217619385172768284775687994395820150769610601251989140488749`60.\
*^89*y^80 + 
  1.119639685342621707185415155619858074994420098302642651111118871928677708`\
60.*^91*y^81 - 
  1.691323229803221802398034324150937581868388502056168843047714738098077009`\
60.*^92*y^82 + 
  2.5567513978602149951584323277897302181013669862081489816917533276910320451\
7`60.*^93*y^83 - 
  3.8677304608320119212569045889085703903145178062816474792685473818813457484\
11`60.*^94*y^84 + 5.854937256512578507816012036118346843904762630719811268602\
7446597163816652552`60.*^95*y^85 - 8.8690977265719267475009368356013300278819\
6310130471475767125557129918712084822`60.*^96*y^86 + 
  1.3443762966396205621662192230753190460040025182827025661849588439890795497\
913434`60.*^98*y^87 - 2.03910584579083211800750263567656721805394752654802177\
914648337533750715337694476`60.*^99*y^88 + 3.09477976189079238353270997174200\
3934818784544433605055789934592514549084732367939`60.*^100*y^89 - 
  4.6998559058464966806214981503161273465649745087546227550513217901222554691\
973761135`60.*^101*y^90 + 7.1416428504756351586507633607115614496471832264589\
116100341034360768019775992484552`60.*^102*y^91 - 
  1.0858371049408574679644061205600660800905245793751675700074013119679574927\
161507966945`60.*^104*y^92 + 1.6518802657373670645161145687153662867811584798\
755775559278420880030928351479010313141`60.*^105*y^93 - 
  2.5143998566108348421223808110797327878091401794477596741064475717904828984\
93237914988949`60.*^106*y^94 + 3.82936484599392955857791458869697905603632556\
60142606631636118640874620916954270034392451`60.*^107*y^95 - 
  5.83513188080732444404690096140696548973739771164203974313581357865267`60.*^\
108*y^96 + 
  8.8961315897625697031688540313289759197711166447904501423285251393395165`60.\
*^109*y^97 - 
  1.356980271335914639927479544342555714803737846007851236491043767676064626`\
60.*^111*y^98 + 
  2.0709187122525227708661776650498164063891368828248380439037698015128612289`\
60.*^112*y^99 - 
  3.1620247682303989462347157695825610978401129796136296045064270817227135170\
9`60.*^113*y^100 + 
  4.8303191850258482913340101837773223697497810819618364624549571429357972676\
63`60.*^114*y^101 - 7.3822801328357224668553169711776531763276257873038367829\
543438638170788889986`60.*^115*y^102 + 1.128769460556016278788193131037620243\
873192536957189862584820520140564851605144`60.*^117*y^103 - 
  1.7266966597397231405097615611078249129990416192638725564238270088980177069\
204142`60.*^118*y^104 + 2.642524742029966202713856894982314444678757765302387\
43277100045075409246299666742`60.*^119*y^105 - 4.0458572023964419556285437923\
70914853828613080094811917173892755531502385903123214`60.*^120*y^106 + 
  6.1970768266210672519268393615743292164510325188755209930242853814347397292\
159526846`60.*^121*y^107 - 9.496083457614572407698579669789620021918494548972\
07026433659026920113260296221204723`60.*^122*y^108 + 
  1.4557273749341404125394917877412490040263567933581901301284634842901445184\
307755007125`60.*^124*y^109 - 2.232493102344592386066623255981726277295415781\
55815631223721970928088751132352890620915`60.*^125*y^110 + 
  3.4250862532124940274182837692455179991596330411017183271728428056610443194\
75662819036182`60.*^126*y^111 - 
  5.256795213512658787023693169256608438206802234953744437713477914039019`60.\
*^127*y^112 + 
  8.0711552042717331717345328248424851063627662974979305245145739790573783`60.\
*^128*y^113 - 
  1.239688150808333072553391039846546993905487513987389924401321189223490827`\
60.*^130*y^114 + 
  1.9047957388655611865963072124177302457327219164932707153454775361919828301`\
60.*^131*y^115 - 
  2.9277956116826001057792469980393186333850776344165041811224294789137806370\
2`60.*^132*y^116 + 
  4.5018055602206059910770933992964787500485862801082668498103235274219846398\
07`60.*^133*y^117 - 6.9244241914948036080727782616829522137400100065469596639\
760149189023680994459`60.*^134*y^118 + 1.065439861317973710717173351616036304\
057171369946077471610047424144667704536449`60.*^136*y^119 - 
  1.6399100168064668605202772346372744928890785860486173396425798076619879380\
268354`60.*^137*y^120 + 2.524959518724493343613011525770952497796903377320326\
67717919539962527035386234501`60.*^138*y^121 - 3.8889264431840793304942997401\
85857840996127878893728851849371888684236544358359682`60.*^139*y^122 + 
  5.9916107430158775018525947677677243417195943843629201055965720367934991554\
04144398`60.*^140*y^123 - 9.2340816229511182639883227311925881258642300225654\
7314795436939672917630248760258704`60.*^141*y^124 + 
  1.4235667758803129095117293266736585181988955830137719478959915220371088766\
275065722892`60.*^143*y^125 - 2.195299653890439884313948061894604962493692817\
21870783876728241922372063755256141106159`60.*^144*y^126 + 
  3.3864094906370502585598032664152853432180996995631794060808604762171324707\
61076780247946`60.*^145*y^127 - 5.2253183337336745267671519321082832325796788\
151110775988253653468075499451979601501649979`60.*^146*y^128 + 
  8.0651345996042913203737714632508097443724519084467746321750431332620482`60.\
*^147*y^129 - 
  1.245185595526177638461215985187331871667613498660372791869057871674925341`\
60.*^149*y^130 + 
  1.9229952935759180636776083565578398586381440310358679521223195030384750317`\
60.*^150*y^131 - 
  2.9705859843122828999627799297177680305442628333281037089427537442177488433\
7`60.*^151*y^132 + 
  4.5901191476426492486297170040592945721191387996434309040728320128480012372\
41`60.*^152*y^133 - 
  7.0945018961356745409322501641302974490727532322962069557230027752490282217\
73`60.*^153*y^134 + 1.0968171025926994516413814126243387126355118370265710646\
48345009766806494311893`60.*^155*y^135 - 1.6961300476724715677857778761869225\
191850029403620004460785965794835204743398439`60.*^156*y^136 + 
  2.6235843129033740771333849068701761205811322288986032004154944768745193661\
7187372`60.*^157*y^137 - 4.05919764347444325819240185779717726171353339550138\
17121175678039872152372987259`60.*^158*y^138 + 6.2819294189335190824147801896\
402772752181635790519462248483493921864112779606993061`60.*^159*y^139 - 
  9.7241581402675420191970402090276944624598055469552049161563714298046464860\
3144633058`60.*^160*y^140 + 1.50562055983166070459217791167519538491020674781\
42495326173271213398660725271478396446`60.*^162*y^141 - 
  2.3317506909959120850387999065286258115312531693273943152412052120781951983\
3341716363014`60.*^163*y^142 + 3.61202101882918134028617997491585564314992828\
0819110952152556989618711455105382145084839`60.*^164*y^143 - 
  5.5965263833388895944199663158423710263855023155434178255216721836327067369\
903618760337854`60.*^165*y^144 + 
  8.673323781369600681442671236292369285263961291139489555688193133608745`60.\
*^166*y^145 - 
  1.34446622050837165630557035236697375645195085272624671351709467014750824`6\
0.*^168*y^146 + 
  2.084539874818469076360303985798019071052682269979878465349962311177621389`\
60.*^169*y^147 - 
  3.232698242730453488033771553182150121177250633720526139173270898504753226`\
60.*^170*y^148 + 
  5.0143364952069506858696606726545244044797379459527957759731838776477505610\
5`60.*^171*y^149 - 
  7.7795388780452812602050232815196389377816935628822084384820166560551710024\
16`60.*^172*y^150 + 1.2072162190832935921125492783581256808257549254453065766\
8910334727021837174519`60.*^174*y^151 - 1.87372507992013958544736362584084623\
4639393249411598598611962918188128199052732`60.*^175*y^152 + 
  2.9088081734959072905711870646883284391673656531277305117575659248355056504\
845602`60.*^176*y^153 - 4.516598884393958097014829771757671750624183861611558\
51533164944992986915145746389`60.*^177*y^154 + 7.0144567474129824400298856005\
883108173752775746140270594650360843026076818586623`60.*^178*y^155 - 
  1.0895859868921304921790758450836583689894336880670459590139384363732024293\
4998770809`60.*^180*y^156 + 1.69282794153731729812233069498911451406451509838\
750792599235211472741646423717574321`60.*^181*y^157 - 
  2.6305519637396019420932275767411239794807186176473153395829098084772646811\
402256691985`60.*^182*y^158 + 4.088487215580918144009978224851001092975164478\
29126682858947368048274275439223594609889`60.*^183*y^159 - 
  6.3556365120266749526253724005572946570304900434984854231254313883196208702\
14588851184594`60.*^184*y^160 + 
  9.881777768708495218846427013321817651199512707787519246081467723189547`60.\
*^185*y^161 - 
  1.53670227344343847619004008023270944890293423938496587974648312130614337`6\
0.*^187*y^162 + 
  2.390132725856450282737386022538400573926854224091185285608845920552304733`\
60.*^188*y^163 - 
  3.7181847810462119746169635800746559484461702063219925720569407130008798298`\
60.*^189*y^164 + 
  5.7851634811426193731234202184137615858134383457703822696474698107949018601\
3`60.*^190*y^165 - 
  9.0027478736826710799611149188068627598724357523362147522031330479744221901\
48`60.*^191*y^166 + 1.4012267154355767231923200034546035540484579712003729718\
7667807835922131842916`60.*^193*y^167 - 2.18129649408203618989966567254613241\
1881711930696604900328474240427003015495975`60.*^194*y^168 + 
  3.3961986348638537808276770707562643802666992872988387503728708781868787798\
115871`60.*^195*y^169 - 5.288623956593653618374413585838052053683296098808395\
23974432260207759272435882947`60.*^196*y^170 + 8.2368786038320497709940488947\
1691895134418183653577032891706080285808189460778255`60.*^197*y^171 - 
  1.2830754037945249281670913357599594400637675908544020972506739537358854429\
6150172565`60.*^199*y^172 + 1.99898902831921875034791685051558281428061326180\
7098963271829835908092751252103438654`60.*^200*y^173 - 
  3.1148457950586538219738091209624531414598892388773454079954220252922518213\
232200655635`60.*^201*y^174 + 4.854335734987074707730019251843202056191807607\
64443527856869704837572460385425547757386`60.*^202*y^175 - 
  7.5664019315342500916944898232257532608251221528094110774525409912394448823\
63156816583582`60.*^203*y^176 + 
  1.1795451787290872652485631557062533689327389005192983614334142523980718`60.\
*^205*y^177 - 
  1.8390967403437030898322942699511440047918346756617372576677332439883433`60.\
*^206*y^178 + 
  2.867864664859505385120695558340113519819896119783946471240333042298917503`\
60.*^207*y^179 - 
  4.4727650792469922206934813009170930469582097445521197132490073944576991595`\
60.*^208*y^180 + 
  6.9767982895739288818489995059632739285192521045086523097398764439466156156\
4`60.*^209*y^181 - 
  1.0884241923462461658731081195648829548901618620404749205889804804106311760\
7`60.*^211*y^182 + 1.69824934528912183942703806235943581486266515538584919724\
992565558420499528396`60.*^212*y^183 - 2.650118517870180076849874762318694218\
527542328049545937055807938850845620531916`60.*^213*y^184 + 
  4.1360810573253506286531093916512415153487037426152839911185037468411233354\
036956`60.*^214*y^185 - 6.456126520543266862453674878088322190038092871321545\
02965402860877471994131927276`60.*^215*y^186 + 1.0078911336600186187878082749\
742518784495715859620334051186123537082051599228907355`60.*^217*y^187 - 
  1.5736682478465175671689900897402728671878180089536392522546415502840290251\
6899864718`60.*^218*y^188 + 2.45736732528423138894333551922948818667496860837\
5726188350795330210438361872965910213`60.*^219*y^189 - 
  3.8378120424158396027698200122029537960214488157465119340361064559249052834\
473409646253`60.*^220*y^190 + 5.994506597636736455262952894496659734152837325\
96402904537222013670067919564941923694325`60.*^221*y^191 - 
  9.3643730698072356600977593504155921748132703834892768299061751007647279752\
16306637727828`60.*^222*y^192 + 
  1.4630491272507871031022570301808291428374972417950319151073134523744371`60.\
*^224*y^193 - 
  2.28609077733295831253672207646413074957655994181835203391779098654857755`6\
0.*^225*y^194 + 
  3.572578875095834793483228798136710834132422788266287741353925249411298195`\
60.*^226*y^195 - 
  5.5837171833058062814746558911302121861817414353873240620519664351503663599`\
60.*^227*y^196 + 
  8.7280591850364421829386508426706505603280685547923166725671572672180452298\
1`60.*^228*y^197 - 1.36447031688580299631627842734873391454907179640908662309\
39147161309265389588`60.*^230*y^198 + 2.1333499827791277433040303220508010131\
4665934623865352647701551625683892016283`60.*^231*y^199 - 
  3.3358860404386359525072878874845000010979993984874905997517983328590063937\
55005`60.*^232*y^200 + ls^4*(496.21982417826193716392644044438940050458386640\
321812916729482194498668658774187`60. - 12.2126300463810819890390951108909353\
5166879894620585000251262111328007968430081`60./y + 
    2166.80535267189420083306943511556967023981793245044264856023053356718949\
750401972`60.*y - 1373.819444417523332969241749046834858332219928375321156369\
66984194051793553009547`60.*y^2 + 2121.14919189443889223560527656419066704927\
650898052231538340475691307728801030185`60.*y^3 - 17568.949207965857437350649\
30478030836790705021708916617940913874332644560032921509`60.*y^4 + 
    53887.3097342354507860465952599417754045833946567752777615742556394366590\
6673090099`60.*y^5 - 356474.9086588194492826324354858548867944558486825644504\
5343937690299392314051651799`60.*y^6 + 1.133608537304521423963935725455303220\
13209508189822097794396187345468265946833724542`60.*^6*y^7 - 
    6.30546428803359127136867462283856898404445868339294549476403080943810282\
545409469844`60.*^6*y^8 + 1.7882495351175045707713145598489890429385693631429\
70063765486730684518834686662170885`60.*^7*y^9 - 8.10215347209833013579904524\
811695224840300661387567241934452733009274114012945574327`60.*^7*y^10 + 
    1.54285756805036298061353247412245356937711430118499638740385726642192100\
68253863800415`60.*^8*y^11 - 5.6699413101335803133709825133243413099759695285\
157416207162259975829571824274217788293`60.*^8*y^12 - 
    2.74035917083003260459167803934191743407913992974612838975171528045875972\
3282904486031`60.*^7*y^13 - 4.21714638280094806305856226861110229184510770392\
676893606729748152932174244845650149272`60.*^9*y^14 + 
    2.90511321855018184468017167217640995125977649710454974124554054262423306\
8594334117769345`60.*^10*y^15 - 4.3097263419685339202970650995012699269094993\
22976123317536710499185001960872179271309343`60.*^11*y^16 + 
    3.0594977544407025378970901570395535320446663681129975984068292680231125`\
60.*^12*y^17 - 
    2.02527297745747623970554762547256851853178978028582527673119362272914402`\
60.*^13*y^18 + 
    1.02645108011916671973820444445535984278313835862654264255042434783504112`\
60.*^14*y^19 - 
    4.52179572239177669251868851046131990514360111279599504120789710914533940\
9`60.*^14*y^20 + 
    1.42529286355640717584604112658751270830345928820771417104915030064182448\
02`60.*^15*y^21 - 
    1.95485559426870955057104082316327348767493730189947702273170110000772837\
68`60.*^15*y^22 - 
    1.78969635286197520460084012064060238295895771052945749803909223371755777\
92`60.*^16*y^23 + 
    1.93340085620606271469235016985144720978249344532516596197683998241145047\
783`60.*^17*y^24 - 1.21396075643328540077506038888040228116530921492217402569\
63278162704238458176`60.*^18*y^25 + 5.484164490820711017868998753774404644119\
2578771769446769467077708738906518841`60.*^18*y^26 - 
    1.63232046923114741172069464745316984238924023690014806427866618084406573\
789469`60.*^19*y^27 - 2.33860402295488916401643108236866819746424106311586954\
25100250502017716473559`60.*^18*y^28 + 4.611238353007098439582932480328837493\
470346448278994941496197949751087321466444`60.*^20*y^29 - 
    4.10266375046212643435114318677869947416314231729688992775426279684810303\
22351915`60.*^21*y^30 + 2.462449010785920909146540551023904334592752082231727\
73801995147818474645721399689`60.*^22*y^31 - 1.122671513663414519845864684264\
626872706500145589055396143848450989575930191316953`60.*^23*y^32 + 
    3.55136209421693151659647700377875068773561367906107226215653926806920989\
8761935608`60.*^23*y^33 - 2.1686464421417890612867206190049136814597087426242\
28839842463822328176804566845836`60.*^23*y^34 - 7.390710282218687793203846240\
5856186275147210941669379898849449944670116844878551772`60.*^24*y^35 + 
    7.15108279838674983649906783201408596608355040749037129332815759646959897\
868815389685`60.*^25*y^36 - 4.41828631793100867942405480572395044251827845954\
3196235713387234420635074032198208786`60.*^26*y^37 + 
    2.04819383789158592260400652910653867556022309850744529064744766540470744\
15836303020473`60.*^27*y^38 - 6.562960160469114354669085140483141470123786506\
8733331366820061091815319902285854504329`60.*^27*y^39 + 
    4.22840628915008876916155715542297107190827490463196285432127961727643951\
16297519456625`60.*^27*y^40 + 1.369311637208309815785622682969533073129467088\
337412527231505842148117799442383987284394`60.*^29*y^41 - 
    1.33831637106916134116599613758138667793581510968370735919851951835118372\
88356692376860082`60.*^30*y^42 + 8.337256548507616465932996853194500006631667\
6904310091467866174210374364772162605707952127`60.*^30*y^43 - 
    3.900100753655076211327399574633823811025485026631137437183320176826866`6\
0.*^31*y^44 + 
    1.2713084910282774583289282614277067534945971696270406573962441053624452`\
60.*^32*y^45 - 
    9.901486040606333012476830684563253602104855279362164351533120367606379`6\
0.*^31*y^46 - 
    2.50202119906828605878566293224291565967242394128760756017154449451954671`\
60.*^33*y^47 + 
    2.50509372571257285210617130539206616424406776226094299554714721352655485\
4`60.*^34*y^48 - 
    1.57632108576718229386037616652222415423286558832853527729495827283329049\
19`60.*^35*y^49 + 
    7.43538889453546892676390493911112371345629295725948481942025175472449172\
81`60.*^35*y^50 - 
    2.45255777746140374126646594378085881380198930638763905994234787831229031\
703`60.*^36*y^51 + 
    2.11354791669523840376406025151203687645329024063564028469758458324662874\
866`60.*^36*y^52 + 
    4.66203688349495945510375544981406585026076120915906979430658711432465995\
9546`60.*^37*y^53 - 4.7452638148392355433647792257337245648769565200854766275\
294469357840912141625`60.*^38*y^54 + 3.00818217877416937716672004668403300245\
741878692289703500882830568843140298246`60.*^39*y^55 - 
    1.42811730099762319375207128519273890465535438217188384344758885626451222\
409467`60.*^40*y^56 + 4.75794854099656500514702610953290763941743732241224233\
2259244906246117609854029`60.*^40*y^57 - 4.4464937509452628578044408658591474\
75186491567256602941978273893282903283437804`60.*^40*y^58 - 
    8.75194126299321509589359443709467394565174520975142300239239303432894488\
98084532`60.*^41*y^59 + 9.043186688481618613251533490340738328857403337888272\
4130120547671529213192995724`60.*^42*y^60 - 5.7694437617356914025084483630118\
98529604646936014657008961190353596649716555728972`60.*^43*y^61 + 
    2.75390092409223413922897851263396628009513496380319129586325954276319436\
58839064108`60.*^44*y^62 - 9.250341232748527501465148030773171714777732781523\
6987631122920855365225621516280628`60.*^44*y^63 + 9.1931988163677355775475575\
017795351217669671299135767697703875658908326318375443486`60.*^44*y^64 + 
    1.65527803943698783219284023854459477204816321888334675359291601619009892\
3436465634838`60.*^46*y^65 - 1.7324258518457241373721067512365321327688960933\
493574007902017724648429866887761549801`60.*^47*y^66 + 
    1.11121264745906893946825156177472975214107022925453954409021084647232532\
46717030800277`60.*^48*y^67 - 5.328297967584585155709479956335399023131216672\
6552776711323743996734621134431303216442`60.*^48*y^68 + 
    1.80217099587197775684750206167494966546648774004502423552548420409871079\
0077284005228364`60.*^49*y^69 - 1.8815604531348172055415261919751735949119337\
06411043895379075253194662293155896282126349`60.*^49*y^70 - 
    3.14786359377696872188405448444302779182742149217597866867581760680863695\
32171737983805571`60.*^50*y^71 + 
    3.3319277391321818815280630167828728188154520077009817063262119140505398`\
60.*^51*y^72 - 
    2.14705773179647632273386885859570377026714288919045254218321573860727236`\
60.*^52*y^73 + 
    1.03353781682205056355114696927930282602709728571860985381709668076565480\
6`60.*^53*y^74 - 
    3.51632843167173153600888872279283123226679807504373654776672441909057683\
1`60.*^53*y^75 + 
    3.82198538268845352931274790253631543246847694606403692635574841132526593\
6`60.*^53*y^76 + 
    6.01323454725800579284872560208163338232961675488105881939399511414362476\
6`60.*^54*y^77 - 
    6.42846388917885732479339819900862155385842188506341512290591593209147450\
046`60.*^55*y^78 + 
    4.15907481927473242774453076476127371736287905394199485775907687303348230\
021`60.*^56*y^79 - 2.00882146994522414317868814419358097723550901660665171727\
14833941201349293261`60.*^57*y^80 + 6.869269990726143073641745124316265545779\
1531282557192315485383590211855645374`60.*^57*y^81 - 
    7.72101298203460244499088207654905603903784707087802455165634973376109168\
89093`60.*^57*y^82 - 1.152866398650446387296030397674471791553684611100772745\
312032552790429624690691`60.*^59*y^83 + 1.24343560834470272967759458955206848\
70533561322868310652862327158025958992912557`60.*^60*y^84 - 
    8.07309743846500302217011723638005895618518823670212134483579305766501832\
77963281`60.*^60*y^85 + 3.910764829429132801497183774896955624455459117775844\
50198843336473812871368107575`60.*^61*y^86 - 1.343242738153456184239669074818\
390089829388027722878470296681212300244844209199662`60.*^62*y^87 + 
    1.55325722032135861900274339657481711992361570409693642004850720659863234\
8086686319`60.*^62*y^88 + 2.2169520687658230680511307616775716608045545028739\
019630581999196872516254600150526`60.*^63*y^89 - 2.41015761526120340863562580\
335635272790318175082717876067952094491193189121382910542`60.*^64*y^90 + 
    1.56968662174640307647465372425857253309905135889409584802530309493442208\
235595859948`60.*^65*y^91 - 7.62358752494911452898910665016996229087413853686\
1174466252150393641967695566487142719`60.*^65*y^92 + 
    2.62871981102737658529607771608652123062496344450732884289125229094485355\
18873901183612`60.*^66*y^93 - 3.114607682698539591553519850631672026763796632\
9258525020997441583168456203028776152892`60.*^66*y^94 - 
    4.27391390256843793602318797489111236707279198282998892853390099926391360\
484149179565361`60.*^67*y^95 + 
    4.6797170409183403423385284698470297751416668377032612978661223944931425`\
60.*^68*y^96 - 
    3.05625936009343240183260839510516548198300045040914766628976142349995706\
25`60.*^69*y^97 + 
    1.4877683586531204644056560599161804778733039035389942395380853395184674`\
60.*^70*y^98 - 
    5.1477838921212030980416655863340687498998841967078771175409267106190307`\
60.*^70*y^99 + 
    6.2294059541136568462948696248617838329212198301377969178107834840470407`\
60.*^70*y^100 + 
    8.2569233189541499115786991114342876691633553369987597160625789188587788`\
60.*^71*y^101 - 
    9.09965635166132516807576826657079444976149794221194780595782427721885206\
1`60.*^72*y^102 + 
    5.95763960835920816360116321613940676259415824084407004635090445798950972\
78`60.*^73*y^103 - 
    2.90610936074165418016914266809799684514345681628634215213330194731607437\
442`60.*^74*y^104 + 
    1.00863947677815840407044224232751541762956812349282987507963712896949565\
462`60.*^75*y^105 - 
    1.24334075927474947298397878912040069925801945572736509517016448733500510\
7436`60.*^75*y^106 - 1.598077997807073779540338303572815316234630338045609990\
7068734327284218249798`60.*^76*y^107 + 1.771599130789149034836864766643179596\
81433918427385239869215918506632513044428`60.*^77*y^108 - 
    1.16248487232044075153201244275590995140379854260316607602001926633626382\
346226`60.*^78*y^109 + 5.6810377921032862962145184730983285845938248040873577\
20216077443805587077396384`60.*^78*y^110 - 1.97721676086555122157582068360007\
58824195381202921254675187859005703723409561311`60.*^79*y^111 + 
    2.47741080226153832537977669136609658465165902535211140997893184328609277\
857439`60.*^79*y^112 + 3.0978096262511911134707464611835283522877265494631040\
6674500623904251757002794874`60.*^80*y^113 - 3.452736735332423438921824612204\
279478434456206836797844349159705371614379882994967`60.*^81*y^114 + 
    2.27021447728342512397279486812599278743583726838737044236591750622599460\
86320395294`60.*^82*y^115 - 1.11130409530319540847790402879997183862587579173\
553509980439889951344671303454035917`60.*^83*y^116 + 
    3.87744411173653157372053451182454657099830667347551850510317116051179137\
238252246268`60.*^83*y^117 - 4.9294294300041648994518783755915191505136197589\
1942200328876189594958684260716074147`60.*^83*y^118 - 
    6.01309506234812726364269096812169848263088202980751476692454823845960586\
382202897175`60.*^84*y^119 + 6.7352822887818943685633707147883259093535025495\
727285790125222843119013783726093078794`60.*^85*y^120 - 
    4.43671998021361734037157518839062839420051318925050841412733664988288534\
481416609147383`60.*^86*y^121 + 2.1751404896795139366031412613281468334153481\
2866767657078547979037747746528672581783885`60.*^87*y^122 - 
    7.60651243209844267626021484710190039395753780651051674743841333936618886\
8638404438392832`60.*^87*y^123 + 9.796818900093621523241965143530368983848063\
93595285334925338060465139330870714562510848`60.*^87*y^124 + 
    1.16856553868836054708132016063768998404174354557611784036024690655332847\
32374346016751616`60.*^89*y^125 - 
    1.31489300455118462348405341865665960427026513676598698712485117287907924`\
60.*^90*y^126 + 
    8.67622477144346423877855956828827704329929130466869219851841187837686338`\
60.*^90*y^127 - 
    4.25949092394516095058458771969822358778088089127281115304802183806826767\
4`60.*^91*y^128 + 
    1.49263809252390477276936985315706660458028806001731901082681786742860842\
76`60.*^92*y^129 - 
    1.94510016529836846689162176364804943314091759661905739846426051883565884\
96`60.*^92*y^130 - 
    2.27330188428724416196851821068189650256186383475844769661193782996880669\
709`60.*^93*y^131 + 
    2.56876302106225499949348204949100578197085737747144662813403023659108466\
679`60.*^94*y^132 - 1.6976119473212056916397140480953878709559894156833056627\
890688667873170334195`60.*^95*y^133 + 8.3448116559305200641128936192003651640\
407394862494574709681745781492352937956`60.*^95*y^134 - 
    2.92978600428242569124313134035701707772250330401137174862422254480114491\
937981`60.*^96*y^135 + 3.8586075287186487512102954893235280905018297033938723\
8135188172120291254332127`60.*^96*y^136 + 4.426468936037529381305076831921065\
828315352691504678699708979849422057121369567`60.*^97*y^137 - 
    5.02134922727082925628633373444440513252043208226960893022775854023784155\
36338995`60.*^98*y^138 + 3.32319464091765290843733291232066759084883348095484\
449943752970524810405594476737`60.*^99*y^139 - 1.6354632955202883308128008174\
02974909158183001222206488227716295458911758092135343`60.*^100*y^140 + 
    5.75196112092598470495508198206929971490534277185046253191447741848355130\
1417988736`60.*^100*y^141 - 7.64896148373815098370013113087904911372173226472\
1857568298397523972014045432009218`60.*^100*y^142 - 
    8.62599556124246637103388390931918585647546886049342104467202664557233190\
38121480242`60.*^101*y^143 + 9.8208474037040888567044030995495543021226920540\
5768816444661201768108817984101123423`60.*^102*y^144 - 
    6.50816106029098572921785089200589539760099452898282979174530784071250114\
6292075681774`60.*^103*y^145 + 3.20635097964330530848943199165541873315294644\
76098382644971595758104630830351794512234`60.*^104*y^146 - 
    1.12949167876648567741422831079190027552089083994866262323644331101983038\
339723286409733`60.*^105*y^147 + 1.515304404542095847259533464937767587832975\
29289178277107336314175240903969654081346581`60.*^105*y^148 + 
    1.68218709205722956916002215560872908376702022607629970541118560411916057\
3429310063052189`60.*^106*y^149 - 1.92169129270997651546452242693335457515155\
35297840798577452210849087094046909871979107344`60.*^107*y^150 + 
    1.27504376082523055795359270752104918113210737526594514497228057696873660\
947127321491406848`60.*^108*y^151 - 
    6.28797517834770161710802671831454677289400234918995614671065634598336`60.\
*^108*y^152 + 
    2.2183359950626046867898238646701415321876023910057178775908665878175901`\
60.*^109*y^153 - 
    3.0002534369436426844754575290234189595284243310077316591448395276349626`\
60.*^109*y^154 - 
    3.28261348143983646254559113003597227830863931564231311176489096801524048`\
60.*^110*y^155 + 
    3.76185571332174798630241596769010073914056116042668096468584343827776818\
2`60.*^111*y^156 - 
    2.49883930448682415075570800928259745247123333414362595198205948273915550\
81`60.*^112*y^157 + 
    1.23346257958750224789977353594724005080560031566194103546259549758186836\
076`60.*^113*y^158 - 
    4.35753007391222344856527370879991683535108059678451992514891577496358755\
993`60.*^113*y^159 + 
    5.93753254526292235249293772550399023353320774028963988159937669149077239\
374`60.*^113*y^160 + 
    6.40939707808356781623211286713254285501813771363761635622493458471913200\
2068`60.*^114*y^161 - 7.36690939507462803507888539173082836642457367897196030\
83717604096429962855913`60.*^115*y^162 + 4.8987204522518825671084829551714449\
6448552523917453544908287494697302065043757`60.*^116*y^163 - 
    2.42016188844748792205193473170986740723783235636892271923816015810394113\
3140528`60.*^117*y^164 + 8.56081277592821824629742455233356731135852454908135\
8968317391970847379366869451`60.*^117*y^165 - 1.17454271835458506010554291656\
97972068736938084944142615983537647171318908799974`60.*^118*y^166 - 
    1.25210831440887485750792878247793077550333139682389094518417225072562225\
656564801`60.*^119*y^167 + 1.443167083597580831379951593484983604038312469371\
332381346882352901128040122099084`60.*^120*y^168 - 
    9.60604909046067699147079441542649700219057332620428546149396128964406818\
0447580649`60.*^120*y^169 + 4.74958490093264563914251739457430549292738558860\
10870596007824955019315060207118161`60.*^121*y^170 - 
    1.68207319099311523723628034653406436480981897204833108859405784055534782\
097132374521`60.*^122*y^171 + 2.322562392200304251055657499058866246764939912\
20623868810910546804544717788234390668`60.*^122*y^172 + 
    2.44721632302365014721908851763473870575471700726233263442785005165925685\
825350748373`60.*^123*y^173 - 2.828014034898700677555310218868224291340506758\
0611015380434637677163378466301516567867`60.*^124*y^174 + 
    1.88414023323515690124970540122911206366935555431142144279741456692353368\
589994944492636`60.*^125*y^175 - 9.322890507009640831934311022476803961518708\
28451232928766980371179835320502615400921836`60.*^125*y^176 + 
    3.30540460783676969123907585873252207245356146511102145925689725941189193\
3448665236516694`60.*^126*y^177 - 4.59113082352851805968714583598595791306187\
7110276743207337867985388517636763480056503843`60.*^126*y^178 - 
    4.785085027365527304522673593366130855428366655612828569652407164869078`6\
0.*^127*y^179 + 
    5.543289391605428407327673310056430689953176275599069954063656857200107`6\
0.*^128*y^180 - 
    3.69639048179638040597797925759212346889811147127949409950493034477429521`\
60.*^129*y^181 + 
    1.83029565907781076454556098713047004766844480599729299455227329327919610\
8`60.*^130*y^182 - 
    6.49605169435837947542085755945785892004497303035772699626648052477103023\
1`60.*^130*y^183 + 
    9.07279456029608727331424179815050793947272793745494957418741873514136421\
4`60.*^130*y^184 + 
    9.36002794840830377024033128979213925362763837715949180927626064592761278\
53`60.*^131*y^185 - 
    1.08683474896775301299079969900699176352638149833406262074593324870353720\
7236`60.*^133*y^186 + 
    7.25320276898163180051948565681854997779400126864253704951194624537830576\
1166`60.*^133*y^187 - 
    3.59385605006226434908364296374093377526079460389708005662618498540755035\
2851`60.*^134*y^188 + 1.27677761866656038990880975694927670045148676068485306\
382510311083247371064971`60.*^135*y^189 - 1.792441318863212935456013362434258\
53701146672072106088140500275276780510966778`60.*^135*y^190 - 
    1.83155555558200064571548090328946806632735355454727896193020477181141835\
8882521`60.*^136*y^191 + 2.13137412928051540717542754986297264483117790835479\
58940521868965089658785495473`60.*^137*y^192 - 1.4235127435123392716522901088\
6183670035530168470004057259682726133702218701177146`60.*^138*y^193 + 
    7.05769235605804116762905076720705801299394167043266493708587466268237809\
554478767`60.*^138*y^194 - 2.509679892146209299412157584928441962193909940709\
830952574495423344728548612199503`60.*^139*y^195 + 
    3.54032275472463048696561697341934522234306134246934398296850169168189497\
2483059552`60.*^139*y^196 + 3.58513442193884190573649388243932418891406504561\
67002879662264147001865298117777067`60.*^140*y^197 - 
    4.18068491132857597833957120207387185322469416130704202535416316821135272\
308511774235`60.*^141*y^198 + 2.794252030737216570982120088144515592723833035\
757695943760908359704509447942463731998`60.*^142*y^199 - 
    1.38618742426220983606497731264442022927503209977668044785253219369216062\
11033603190225`60.*^143*y^200) + 
  ls^5*(-116.6666666666666666666666666666666666666666666666666666666666666666\
6666666666667`60. - 4.`60./y - 196.4`60.*y - 295.8222222222222222222222222222\
2222222222222222222222222222222222222222222222222`60.*y^2 + 394.6`60.*y^3 - 
    2821.62539682539682539682539682539682539682539682539682539682539682539682\
53968254`60.*y^4 + 3919.46497354497354497354497354497354497354497354497354497\
354497354497354497354497`60.*y^5 - 47666.342741702741702741702741702741702741\
70274170274170274170274170274170274170274`60.*y^6 + 
    69563.7184985384985384985384985384985384985384985384985384985384985384985\
384985385`60.*y^7 - 686967.00249084249084249084249084249084249084249084249084\
249084249084249084249084249`60.*y^8 + 627416.16861030037500625735919853566912\
390441802206508088861030037500625735919853567`60.*y^9 - 
    6.48662509605765407622992762311647760564169232899883054681816291723412466\
446522174076`60.*^6*y^10 - 9.278791781593134534311004899240193357840416663946\
07571078159313453431100489924019336`60.*^6*y^11 - 1.1039553532019761595747596\
5552422679896094891383624725931900517982090199077680569133`60.*^7*y^12 - 
    3.60643048651294460862370406050578348330401096587662747307383193774363514\
57081030374879`60.*^8*y^13 - 1.1520326062685631689984002991585887444459706316\
394071587682212710255964170802417313836`60.*^8*y^14 + 
    7.17268933265845376029092220532104305387942207303424527629762473640844053\
16111444471413`60.*^8*y^15 - 5.3250166346648451963402409880958282778545123154\
30263527023096903591590709977965250491593`60.*^10*y^16 + 
    3.24104451686898020801538127065915453754890672804431395025242214301235174\
50266148031105679`60.*^11*y^17 - 
    2.2023429172271317094554958714859190068504416623476039139225223203108424`\
60.*^12*y^18 + 
    9.4696692347528140252203254408333832069482470587720419610626509573919919`\
60.*^12*y^19 - 
    3.71360289016993031347919809371696031981189512281152119876520784026683528`\
60.*^13*y^20 + 
    6.31263129104132923415582584203777184344043701911688628723672742392142621`\
60.*^13*y^21 + 
    2.56119292295509869222018397840425262391687544266048960244074770829906007\
9`60.*^14*y^22 - 
    4.16750695192943604850917077667218879670430345548374077450105378804675887\
87`60.*^15*y^23 + 
    2.82276297372159138076563788467242093814803379569919601170360409985889128\
267`60.*^16*y^24 - 
    1.45218725701350385240831623496514324457716561714031915180357951022123962\
6128`60.*^17*y^25 + 
    5.24165891874806744001889201158139256215352931919413350993589846201852542\
6728`60.*^17*y^26 - 
    9.02188220289966008478401188269466498400950589211592458306763714277629704\
8878`60.*^17*y^27 - 6.1019432408850299191206190629764501277564966029143769557\
935491559607574150383`60.*^18*y^28 + 7.74838897459160524045652921437042372474\
644611597171619804766598914482972116959`60.*^19*y^29 - 
    5.35063089766155326221874776069819181211490717326037868716464961854642948\
3868796`60.*^20*y^30 + 2.7232965761501613234411695234878949331878000713451509\
703749118061278887819346199`60.*^21*y^31 - 1.02547729718130278698680864146553\
735266853274429039388663221539901826537862790838`60.*^22*y^32 + 
    1.95903945140973386945390905967099875057898172321935516152568109739163176\
781871803`60.*^22*y^33 + 9.49019007970565351141114155129403469266409414774609\
201502328100963071628125790303`60.*^22*y^34 - 1.36446903162500256287718935834\
67458687256697962932237546915995240650085600447519605`60.*^24*y^35 + 
    9.65571574043694325165883593240074485361532371016424820213465690168990318\
07568202212`60.*^24*y^36 - 5.008897327551818159520780813727536115471513468240\
19733054391875107462687870339714845`60.*^25*y^37 + 
    1.91370884553647384678354286807363190077985222186644576203177613149716483\
1427893824881`60.*^26*y^38 - 3.8122732238002636293516069970392611532250763237\
08342815267356110222029960686352059259`60.*^26*y^39 - 
    1.67523960471859219027650628419487385959129336136651035471850414715703328\
76116192659859`60.*^27*y^40 + 2.511763852772851686005881843512937345198495102\
18997834267300521688362463820421968533339`60.*^28*y^41 - 
    1.80183028337201290486378692208026498186322361655151074795241095736974449\
2121433150183224`60.*^29*y^42 + 9.4414674682454724482710271774123736622658377\
74791901840232968057865203564294170994185043`60.*^29*y^43 - 
    3.65403005106413919627387226154639612916254967048952481063699972992181497\
72553749191115988`60.*^30*y^44 + 7.566430059974593137055344575323267226045525\
3089015666033476453353491210548301933804781568`60.*^30*y^45 + 
    2.962030424679275041655609642476567903851386650474733563549878763175158`6\
0.*^31*y^46 - 
    4.6694532096173974140910400374444290151712054520463384491807942292017102`\
60.*^32*y^47 + 
    3.39236477639622955412575224124477800986279761176605720463284217909606434`\
60.*^33*y^48 - 
    1.79297200071025487698977522677216966238587665914042782924078904676685415\
9`60.*^34*y^49 + 
    7.00889022466449318528164193472445172368031867744721355395928844445092727\
9`60.*^34*y^50 - 
    1.49240576683617208401993852745436345463283866310028201958144330290538020\
92`60.*^35*y^51 - 
    5.34961110661643407345962335019924153409070995687736649790549640062638415\
14`60.*^35*y^52 + 
    8.78462798264059818085443272472342762391702019936436255395305659130504589\
949`60.*^36*y^53 - 
    6.44560891089780818657214049888732368415836325834894104809691620232744708\
2256`60.*^37*y^54 + 3.4301940959039596232897908550479236633786618168689537601\
304194336581757085681`60.*^38*y^55 - 1.35172703471839339182474324868494157504\
147106185373494494708017064535644707529`60.*^39*y^56 + 
    2.94399774523177273304184537065966849660011667483344781877708439254606749\
216405`60.*^39*y^57 + 9.77637366293769719218757522946982151542818629587836080\
062996498437141894159973`60.*^39*y^58 - 1.66527064966226025427928146762803762\
221291738719097129361691224271567451103718`60.*^41*y^59 + 
    1.23219501540046550208412998020222709116047447145458109390301160664454970\
613606186`60.*^42*y^60 - 6.59484867371500830251021545437761015689722005019605\
300126994349819713364691351194`60.*^42*y^61 + 2.61614379033684199905101035550\
9985557314272345912120070483140861744656698066143699`60.*^43*y^62 - 
    5.80288291432057658463471737909701536786695660103520602938574127905867135\
4507222267`60.*^43*y^63 - 1.8049298865654172250260682299538503983518311879042\
573322827089868038521743116085838`60.*^44*y^64 + 3.17590590705262372833181134\
893208451533780056440107119704694999134554652059971344546`60.*^45*y^65 - 
    2.36675837395310772140018311741096473078494022782398455859492624048970375\
2054299062404`60.*^46*y^66 + 1.2727862699150327837966167560487317459561334891\
562535693924630081648900513999841921115`60.*^47*y^67 - 
    5.07727940442155959395368510828087938354622701851220600011524448681499997\
65900250392202`60.*^47*y^68 + 1.143409402209907212540176546400909114276838005\
61940539463019748877489846716028883501162`60.*^48*y^69 + 
    3.35892161457455273307383745294628664590468024427274011156091822812375992\
276331757330063`60.*^48*y^70 - 6.08501855881754780666988508533136241654705611\
7175799276985923274569065954823013364638484`60.*^49*y^71 + 
    4.562598422341696098779206266818216342112217584337515111483913359327396`6\
0.*^50*y^72 - 
    2.4636785822915217686467532259189414542898045898662835940560663782397377`\
60.*^51*y^73 + 
    9.8745729671930515412553104407938704786066821328598279493925265584782347`\
60.*^51*y^74 - 
    2.2523667135365715165207180741304204073794509245216951444767351968170956`\
60.*^52*y^75 - 
    6.29183546064217985895385348061903621285018235263635322037174824132770521`\
60.*^52*y^76 + 
    1.17019233772304836476757156644830550701409297693140663779108827617261700\
37`60.*^54*y^77 - 
    8.82114707078278600085732596373647198340333655910898875347342153349858277\
31`60.*^54*y^78 + 
    4.77996471992463088664585596374728873678424120501295878745175529042030607\
47`60.*^55*y^79 - 
    1.92367677090371076201173497867572267854389345322903678240263206093594848\
1929`60.*^56*y^80 + 
    4.43603013262814402190262281190246316882839118823969280781564562950556603\
8923`60.*^56*y^81 + 1.1849516422220409346354467270264165150360695273354689193\
524633938917688530471`60.*^57*y^82 - 2.25706015010472420097848936244520319267\
465002795366296996067825437176078914183`60.*^58*y^83 + 
    1.70941192159151271506808835395282922631148873843999958955481642673011223\
4504381`60.*^59*y^84 - 9.2913461115864805568696170020708515102737026271674367\
86275542899587722762046092`60.*^59*y^85 + 3.752575982953081458160522854412143\
3418984507625905164321465026986913304508669427`60.*^60*y^86 - 
    8.73553371571094533099644891285386116430715980728337284718167142271319402\
02335661`60.*^60*y^87 - 2.241776193584491724994892521046867874962033852743347\
81119285486113949145020230405`60.*^61*y^88 + 4.364012639758107099621854022796\
463500666747722692825665293242136861202874832246683`60.*^62*y^89 - 
    3.31888656692672083727957714616142881333957615939434388140654645836743914\
90796541246`60.*^63*y^90 + 1.808825023768714502347081564515305128125533903555\
27229134375156697757720986762959604`60.*^64*y^91 - 
    7.32829877879217982713348739320931580068674976331492859555303310499401083\
93641184175`60.*^64*y^92 + 1.720044809589610733964252531321861970435530663431\
459475054694223546414557219715679568`60.*^65*y^93 + 
    4.25748561627011609464796561572124379911054442569709550062787873639508951\
2704964519481`60.*^65*y^94 - 8.4548406250584848146389150224716852827103983613\
618095188390016055297336868312903494605`60.*^66*y^95 + 
    6.45386475738026276105903438600851068625882790667453168788744648405227638\
784772802634524`60.*^67*y^96 - 
    3.52584767213990885280191099401652227965596832635420943607968546292954656\
25`60.*^68*y^97 + 
    1.43242066230384221715646709523131568505137325237238443244377937865648312\
5`60.*^69*y^98 - 
    3.38654132218077549528482196846557769083736834051780774773195902094341037\
5`60.*^69*y^99 - 
    8.112297404878610423629223331024216369616517000148261743643995729156052`6\
0.*^69*y^100 + 
    1.64081664428117456205050979103503542967896607812244602286829210150136052`\
60.*^71*y^101 - 
    1.25666029047943140764439419738030247261558368495293147062765994865042678\
8`60.*^72*y^102 + 
    6.88002218652266839342340436201909428154896884634219545442318727665081282\
2`60.*^72*y^103 - 
    2.80199439468377690098697570058512488834409292049202713428346602032735843\
68`60.*^73*y^104 + 
    6.66725737896022260533967484900200708193500044347861187585045991501464406\
26`60.*^73*y^105 + 
    1.55013526609879967223266372713608431404274212735417641648128460672446442\
781`60.*^74*y^106 - 
    3.18887475182599660997599953066135827010779059274003760026642269718982777\
3137`60.*^75*y^107 + 2.449617608291154774446750849626424674446199120642784344\
4856697313048800271155`60.*^76*y^108 - 1.343706006837503532821253275494193613\
62475873174858542353494883696010838101082`60.*^77*y^109 + 
    5.48456422273818574365371082052749873903633597695510896821374630858239964\
242836`60.*^77*y^110 - 1.3125567315912217169041918443433829632830126384185934\
69535340503047247636427202`60.*^78*y^111 - 2.96941148635578398455350782847384\
17958723661727063692559392185670624821551172`60.*^78*y^112 + 
    6.20507617467562121557773128095524184559004698974572652726521352699166596\
96314443`60.*^79*y^113 - 4.77958499762798971077442253058968889050379758899404\
354980706134257911423287984865`60.*^80*y^114 + 2.6263320628371846687224789751\
88389487717996569157370295829000609852697281685810894`60.*^81*y^115 - 
    1.07412331089453675209295070424256473819510707831240388352903430691972141\
54370787409`60.*^82*y^116 + 2.58388563613861680506324567076928056815555241098\
92105705443452908856489620524165295`60.*^82*y^117 + 
    5.70050525343613371293346657957092582305155491945785415240847580246917186\
21319336343`60.*^82*y^118 - 1.20869095322368864242616669759738152309193136721\
784709642419484412300570085796840482`60.*^84*y^119 + 
    9.33331572318104124218983226674467720803755035304159376954205715706385136\
2531141641463`60.*^84*y^120 - 5.136644604471458508307369920596319038420175979\
1633490727502139076240068797704748782427`60.*^85*y^121 + 
    2.10460201711194342098736285860744659659591059570020630050978372227378948\
336414898326541`60.*^86*y^122 - 5.0864654020475185885186663632270909879437602\
9614118788767354977612060398558063166210808`60.*^86*y^123 - 
    1.09644569521745113507552467875770777863116973114258080958594361662023267\
2957386514475932`60.*^87*y^124 + 2.356574840752412797700448142872722282053681\
5852337474267597431806123111479306254377025536`60.*^88*y^125 - 
    1.8238464692022652219420755936702517168006931207071109722810974916883683`\
60.*^89*y^126 + 
    1.00520762027581796086848025986019342140051605021065293346070331825644809`\
60.*^90*y^127 - 
    4.12536418790854781459487285979299993900954298889772617038746262909603289`\
60.*^90*y^128 + 
    1.00126491807452627837536938937844602711821074168359665819984643939515717\
4`60.*^91*y^129 + 
    2.11250426089881727794288852673450938003571622243966883932604169585888468\
7`60.*^91*y^130 - 
    4.59827149394893691441516475791043286495668716786147558320280708158460325`\
60.*^92*y^131 + 
    3.56621823428347027198280261939796728079655941166975953633961930256692153\
301`60.*^93*y^132 - 
    1.96809833171412285310348476964588583587583085650075966460457965509113496\
7801`60.*^94*y^133 + 
    8.08925292434429294804676663758284308316570051266566517910987658154023887\
019`60.*^94*y^134 - 1.9709424008363037705709114686346846722135815865328313332\
017430595115758376573`60.*^95*y^135 - 4.0762856238496055494401583544636665640\
684826766735889604384664263276645496509`60.*^95*y^136 + 
    8.97869410714469814271444730917137517289448836604557954987352504760087835\
990571`60.*^96*y^137 - 6.9768931811697426425916273347423062057506421628389813\
39047795451499945865218246`60.*^97*y^138 + 3.85501585032121465166373885279794\
44864352328274715560102828780756210201099119741`60.*^98*y^139 - 
    1.58668021394676183317251270430423406049800019817384523737163849677320998\
363276655`60.*^99*y^140 + 3.8796486919685335331056448120038276026235691406860\
9502980650575684910560992607111`60.*^99*y^141 + 7.876249365477385673878776954\
17799728818870054024596915232119075814316821326841029`60.*^99*y^142 - 
    1.75428968389744940778765163648097471717737263239995837825671654044334095\
76377089224`60.*^101*y^143 + 1.3655987494673261586801247043219492907711606953\
0233571044436177584563470957737350111`60.*^102*y^144 - 
    7.55390725541513648505206585273286097567568185739483761591098092748347025\
197979816726`60.*^102*y^145 + 3.113073112928882085881000900447502123394039661\
227097546531917183536855515621185068663`60.*^103*y^146 - 
    7.63669764042786130348304182530919549379657281849428115072027061026213986\
7034758091657`60.*^103*y^147 - 1.52371192857716186382014221543477256512650978\
55107726467319019762041695646866848098957`60.*^104*y^148 + 
    3.42948361515506090851456550597935411229716226802915739373195301165619740\
799639105852218`60.*^105*y^149 - 2.674037979107081912489987050789664704736496\
346600260880124116036872166410408556520013824`60.*^106*y^150 + 
    1.48069074028179825452406043956657763221113503474673684170421254657509808\
46343234780253009`60.*^107*y^151 - 6.1093447247581657769760654356280674580428\
557008810278192695063455631074977264180111794006`60.*^107*y^152 + 
    1.50319202450408098738782440382335059970628232680028819511208024980905146\
308492375898456064`60.*^108*y^153 + 
    2.9509605483203637259483117262667040637211838488907228513326699427627`60.\
*^108*y^154 - 
    6.7076369047481164055773048965641345057613050589667594521560391935914993`\
60.*^109*y^155 + 
    5.23811973996855232712043992537588762479779012769740243075288456032773253`\
60.*^110*y^156 - 
    2.90327509121261965886300460693198532770209227810614326403092997357862029\
4`60.*^111*y^157 + 
    1.19920599148518566053267101215081104982899850845639640281529322565145106\
41`60.*^112*y^158 - 
    2.95882828065689303666467774598944403348355559497519073422666529673249706\
4`60.*^112*y^159 - 
    5.72079257641344910844648987256522486663712821477780757835859307285466492\
13`60.*^112*y^160 + 
    1.31250650383572873786554406414932889439486148283368000808014544692190698\
0642`60.*^114*y^161 - 1.02643025855205538194115887505216952017427680867171612\
33187260059060877226758`60.*^115*y^162 + 5.6941550180527797182451658563230583\
896772671057312316684911425665631738875046`60.*^115*y^163 - 
    2.35438171595715669668554332865992472158938431369214255900392781877984143\
607851`60.*^116*y^164 + 5.824009884206362903432419263738021789227362843255701\
41243778222592258136904699`60.*^116*y^165 + 1.1100484544754897874417525875014\
83013349872130611069613348936965947016054051529`60.*^117*y^166 - 
    2.56924314741170213387826797760671459798207296838117315065246011410914778\
47860224`60.*^118*y^167 + 2.0119388060034789727673256602479440278051928749104\
5813831216099490117773342323534`60.*^119*y^168 - 1.11705792622275948721055514\
2530899940538788565886065126955096064937321474093291934`60.*^120*y^169 + 
    4.62312167123693740690302646390771997361568743542805231563490144800774024\
5144014726`60.*^120*y^170 - 1.14636254475465997530641450199935838946174664684\
51835943701427475410215136934754042`60.*^121*y^171 - 
    2.15568838504405287265313862818846035320628383385271470404140017119048539\
51934570748`60.*^121*y^172 + 5.0311122351421368611943634624449165938484677179\
7128561129714924459053298513136062791`60.*^122*y^173 - 
    3.94474071253906020251553209551831771559794841715434959148031892904071852\
2353961282633`60.*^123*y^174 + 2.19188127507914453889914440803809857590426877\
30628762701169234656147566308402461285528`60.*^124*y^175 - 
    9.07949494455829742618051562347287784474049495925651450389425646749673486\
47556023773043`60.*^124*y^176 + 2.2564193834569000004543478666576753250547682\
4585115245015826385907086031124795084866806`60.*^125*y^177 + 
    4.18945682152371382725946198124112491732409948037555434797453398924097260\
886644197908418`60.*^125*y^178 - 9.855149325031849016417599194861086767221095\
425329173478915796911337511312469907245395323`60.*^126*y^179 + 
    7.73622784836574694723464496784989941321308531607907403011666015130505`60.\
*^127*y^180 - 
    4.3017406097575569306386587710951211223731564069799712146720173585710281`\
60.*^128*y^181 + 
    1.78340298441136824163228389490654668252889789756463029011212957160665504`\
60.*^129*y^182 - 
    4.44135962350034165444712939473160072956435590532215857427705307482937557`\
60.*^129*y^183 - 
    8.14760501329861651784764383335872402765551755310756491341946548146091813`\
60.*^129*y^184 + 
    1.93103416295101697031671894047388227463481130741022643242425877771479527\
73`60.*^131*y^185 - 
    1.51752986800429079216681814124350894767757812193930125737045001769769243\
435`60.*^132*y^186 + 
    8.44402146750495907559728795070566569365212100979416237388966736306374841\
534`60.*^132*y^187 - 
    3.50342664264449489279060997168416503506500264447019670550358068310057145\
3555`60.*^133*y^188 + 
    8.74199631981282197689638749003963913099783241646251886552654381404166486\
7009`60.*^133*y^189 + 1.58554476378305484373497040138901135582449338728856593\
86934242301024289439523`60.*^134*y^190 - 3.7847126895594564874826806230677246\
9536830403543949263405327519957881567240668`60.*^135*y^191 + 
    2.97737640022214378583623694312139195547557962242513562359966064684611263\
4880144`60.*^136*y^192 - 1.65777414458819842541988758017523582161920046006102\
65572087637301417874612858026`60.*^137*y^193 + 6.8831510784334590650038628034\
250947149973071276564328368178872259019721024600267`60.*^137*y^194 - 
    1.72069576303637949511445799845452463176517722740047665129636521352823947\
815447778`60.*^138*y^195 - 3.087320303962403554945927989299330737261259117526\
42345383868916793907407204817024`60.*^138*y^196 + 7.4196267543033279085972658\
6667248775602299091992441547817194223129946722420079081`60.*^139*y^197 - 
    5.84266569763878800109450877644466378448204596799572800981641227230759736\
39134584459`60.*^140*y^198 + 3.2551135197392348405447832319333679012430456541\
873835728075588173649612744043563855`60.*^141*y^199 - 
    1.35247076325103970881704971339236555077364015056263010680017532038047789\
6996384821344`60.*^142*y^200) + 
  ls^6*(8.`60. + 2.`60./y + 12.1333333333333333333333333333333333333333333333\
3333333333333333333333333333333`60.*y + 22.1333333333333333333333333333333333\
3333333333333333333333333333333333333333333`60.*y^2 + 
    16.5333333333333333333333333333333333333333333333333333333333333333333333\
3333334`60.*y^3 + 139.5555555555555555555555555555555555555555555555555555555\
5555555555555555555556`60.*y^4 + 309.2444444444444444444444444444444444444444\
4444444444444444444444444444444444445`60.*y^5 + 1966.755555555555555555555555\
55555555555555555555555555555555555555555555555555555`60.*y^6 + 
    4595.82222222222222222222222222222222222222222222222222222222222222222222\
222222222`60.*y^7 + 29933.155555555555555555555555555555555555555555555555555\
55555555555555555555555555`60.*y^8 + 67854.4888888888888888888888888888888888\
8888888888888888888888888888888888888888889`60.*y^9 + 
    468624.177777777777777777777777777777777777777777777777777777777777777777\
77777777778`60.*y^10 + 1.0079420444444444444444444444444444444444444444444444\
4444444444444444444444444444445`60.*^6*y^11 + 7.43310968888888888888888888888\
888888888888888888888888888888888888888888888888888889`60.*^6*y^12 + 
    1.50754984888888888888888888888888888888888888888888888888888888888888888\
8888888888889`60.*^7*y^13 + 1.18682848355555555555555555555555555555555555555\
55555555555555555555555555555555555556`60.*^8*y^14 + 
    2.26856938755555555555555555555555555555555555555555555555555555555555555\
55555555555555`60.*^8*y^15 + 1.9016434872888888888888888888888888888888888888\
8888888888888888888888888888888888888889`60.*^9*y^16 + 
    3.43150018942222222222222222222222222222222222222222222222222222222222222\
222222222222222`60.*^9*y^17 + 3.052772512764444444444444444444444444444444444\
44444444444444444444444438359718394980217`60.*^10*y^18 + 
    5.21343770908444444444444444444444444444444444444444444444444444444444443\
3381306172691304`60.*^10*y^19 + 4.9057021920746666666666666666666666666666666\
666666666666666666666666666699856081481926089`60.*^11*y^20 + 
    7.95042084088355555555555555555555555555555555555555555555555555555555556\
1640281605019783`60.*^11*y^21 + 
    7.8873613409326222222222222222222222222222222222222222222222222222222223`\
60.*^12*y^22 + 
    1.21633299474497777777777777777777777777777777777777777777777777777777778`\
60.*^13*y^23 + 
    1.26840869035050666666666666666666666666666666666666666666666666666666666\
7`60.*^14*y^24 + 
    1.86605624848206755555555555555555555555555555555555555555555555555555555\
6`60.*^14*y^25 + 
    2.03989804921103751111111111111111111111111111111111111111111111111111111\
12`60.*^15*y^26 + 
    2.86981549824973653333333333333333333333333333333333333333333333333333333\
34`60.*^15*y^27 + 
    3.28046097491171690666666666666666666666666666666666666666666666666666666\
667`60.*^16*y^28 + 
    4.42296859076889183999999999999999999999999999999999999999999999999999999\
999`60.*^16*y^29 + 
    5.27487594016961953422222222222222222222222222222222222222222222222222222\
2222`60.*^17*y^30 + 
    6.82965772617660779111111111111111111111111111111111111111111111111111111\
1111`60.*^17*y^31 + 8.4805832515272799395555555555555555555555555555555555555\
555555555555555555556`60.*^18*y^32 + 1.05638076992131597819555555555555555555\
555555555555555555555555555555555555556`60.*^19*y^33 + 
    1.36322483359952179945777777777777777777777777777777777777777777777777777\
7777778`60.*^20*y^34 + 1.6364516196135999271182222222222222222222222222222222\
22222222222222222222222223`60.*^20*y^35 + 2.190958624598409428668088888888888\
8888888888888888888888888888888888888888888889`60.*^21*y^36 + 
    2.53853142669196607974560000000000000000000000000000000000000000000000000\
00000001`60.*^21*y^37 + 3.520668893887328907400568888888888888888888888888888\
88888888888888888888888888889`60.*^22*y^38 + 3.942784784565763906752551111111\
11111111111111111111111111111111111111111111111112`60.*^22*y^39 + 
    5.65641977728547945928573155555555555555555555555555555555555555555555555\
5555555555`60.*^23*y^40 + 6.1307918387638693761246453333333333333333333333333\
33333333333333333333333333333334`60.*^23*y^41 + 9.086271089027320048163959822\
2222222222222222222222222222222222222222222222222222223`60.*^24*y^42 + 
    9.54291330071086870797414115555555555555555555555555555555555555555555555\
55555555555`60.*^24*y^43 + 1.459352239917257482969010040888888888888888888888\
888888888888888888888888888888888889`60.*^26*y^44 + 
    1.48682332093337472962948925511111111111111111111111111111111111111111111\
1111111111112`60.*^26*y^45 + 2.3435166420148541137097435228444444444444444444\
444444444444444444444444444444444444445`60.*^27*y^46 + 
    2.3185642346295840344536274992`60.*^27*y^47 + 3.7628131654882696649980077\
7635555555555555555555555555555555555555555555555555555555556`60.*^28*y^48 + 
    3.61852325375799912504310627731555555555555555555555555555555555555555555\
555555555555555`60.*^28*y^49 + 6.04083827011012688372445461414044444444444444\
4444444444444444444444443903635411514051754`60.*^29*y^50 + 
    5.65158555826728868470961591485866666666666666666666666666666666666666737\
0738803877932622`60.*^29*y^51 + 9.6967206033230213747470108049998222222222222\
222222222222222222222222215048488415779618816`60.*^30*y^52 + 
    8.83309482971691227391593519564977777777777777777777777777777777777777781\
8593553847996094`60.*^30*y^53 + 
    1.5563194548398157517635684794119182222222222222222222222222222222222222`\
60.*^32*y^54 + 
    1.3814603128363836098290258578842133333333333333333333333333333333333333`\
60.*^32*y^55 + 
    2.49759338865311723714961646609054862222222222222222222222222222222222222`\
60.*^33*y^56 + 
    2.16186309492289578135904053031640142222222222222222222222222222222222222`\
60.*^33*y^57 + 
    4.00771321220931924172593490189406940444444444444444444444444444444444444\
4`60.*^34*y^58 + 
    3.38505177576165370845210502161695900444444444444444444444444444444444444\
4`60.*^34*y^59 + 
    6.43022361852175407573234806903827195733333333333333333333333333333333333\
33`60.*^35*y^60 + 
    5.30315661342252013808840683904532075377777777777777777777777777777777777\
78`60.*^35*y^61 + 
    1.03160284110017680712361574829118782563555555555555555555555555555555555\
5556`60.*^37*y^62 + 
    8.31230800193410466215224534223238096471111111111111111111111111111111111\
111`60.*^36*y^63 + 1.65484879260758117209072118909991640445866666666666666666\
66666666666666666667`60.*^38*y^64 + 1.303509133577740434765561840600099625951\
1111111111111111111111111111111111111`60.*^38*y^65 + 
    2.65439539302669189492871071455389346711377777777777777777777777777777777\
777778`60.*^39*y^66 + 2.04503207304076433341584468373685298009955555555555555\
555555555555555555555555`60.*^39*y^67 + 4.25732159577305871033931650156240460\
4497955555555555555555555555555555555555555`60.*^40*y^68 + 
    3.20973395070779389123066299832911414221626666666666666666666666666666666\
6666667`60.*^40*y^69 + 6.8276735855624697056340651975684616850048888888888888\
888888888888888888888888889`60.*^41*y^70 + 5.03977264424773162874878045939781\
99293807555555555555555555555555555555555555555`60.*^41*y^71 + 
    1.09490458315002500149900583022059555242021404444444444444444444444444444\
4444444445`60.*^43*y^72 + 7.9161997773468816416722751106372792639500097777777\
7777777777777777777777777777778`60.*^42*y^73 + 1.7556934679555705292868433388\
494080912165439893333333333333333333333333333333333333`60.*^44*y^74 + 
    1.24387867605844460273495161917867232940249366755555555555555555555555555\
55555555555`60.*^44*y^75 + 2.815085355413423153759497800713943869922323433955\
55555555555555555555555555555555556`60.*^45*y^76 + 
    1.95518105444678520937776896342394888463247073031111111111111111111111111\
111111111111`60.*^45*y^77 + 4.51342628968038854699435290582434225523450394005\
3333333333333333333333333333333333333`60.*^46*y^78 + 
    3.07423019256792883006494181369247092266101834120888888888888888888888888\
8888888888889`60.*^46*y^79 + 7.2359310298174809387623085116819767163755390735\
573333333333333333333333333333333333333`60.*^47*y^80 + 
    4.83525636345903439834418598667514632879782003673777777777777777777777777\
77777777777778`60.*^47*y^81 + 1.159997463682068480047248508208459813835299102\
874488888888888888888888870065934505459992`60.*^49*y^82 + 
    7.60729186326944631839321390587513716131292934187448888888888888888888920\
887911340718013`60.*^48*y^83 + 1.85949671701257507346003249390267283565486655\
77511608888888888888888888887006593450545999`60.*^50*y^84 + 
    1.19718773138318601211268022495976051492993653164353066666666666666666667\
28782416131982025`60.*^50*y^85 + 
    2.9806478699368491749253727604893400457921979558522019555555555555555555`\
60.*^51*y^86 + 
    1.8845626387375856431535215562857996953341989526083800888888888888888889`\
60.*^51*y^87 + 
    4.77753484857100327046797046730919553234936769641441066666666666666666667`\
60.*^52*y^88 + 
    2.96735784130123518849692651153994302063565976372877116444444444444444444`\
60.*^52*y^89 + 
    7.65730564074286964012933745168382974323209443315055537066666666666666666\
7`60.*^53*y^90 + 
    4.67342737475230167872053915104928655812121239147070633244444444444444444\
4`60.*^53*y^91 + 
    1.22723564384713569837417568363665279340120419146961207566222222222222222\
222`60.*^55*y^92 + 
    7.36211850169856850029774096533102869346981943865085833173333333333333333\
33`60.*^54*y^93 + 
    1.96680215467733998294331948367494855356145918784696995454577777777777777\
7778`60.*^56*y^94 + 
    1.16002569002165524051937842097416736850501772600935041614044444444444444\
4445`60.*^56*y^95 + 3.1519183109658159833845525981852438385199755341214644420\
558222222222222222222`60.*^57*y^96 + 1.82820935119195852051871004716777650899\
91734003794697946999111111111111111111`60.*^57*y^97 + 
    5.05093259113339653162109417259811699873270217569265441680337777777777777\
777778`60.*^58*y^98 + 2.88186747811845368498857806266027922659228017508591435\
460216888888888888888889`60.*^58*y^99 + 8.09377761541543568005476207040711815\
5932892583241540146138531555555555555555555`60.*^59*y^100 + 
    4.54368593827176317689889302431042212444573515143098985567277866666666666\
6666667`60.*^59*y^101 + 1.296924610127635428381672046828450596597810714142077\
49159084380444444444444444445`60.*^61*y^102 + 7.16515313763761413737233247217\
24416199253566010716991390555793777777777777777778`60.*^60*y^103 + 
    2.07808170450080257899006070840934274632703920797033120300029040355555555\
5555555556`60.*^62*y^104 + 
    1.130114263138253229212013232283263906153573763113205010320999456`60.*^62*
     y^105 + 3.32962672584177348675571184211788032321450290218900919528821210\
52444444444444444444`60.*^63*y^106 + 1.78277258296213715804534219722837757663\
67273367573348220867596757333333333333333333`60.*^63*y^107 + 
    5.33475042877394455647014619603690370368504072481573930852887908849777777\
777777777778`60.*^64*y^108 + 2.8128294959532610591214457530265830969238250620\
6081997803817070855111111111111111111`60.*^64*y^109 + 
    8.54710123271086130934621777885371130971851887336453518883047720546133333\
3333333333333`60.*^65*y^110 + 4.438763891381379042406931188302880012077803510\
216143729063374168679111111111111111111`60.*^65*y^111 + 
    1.36933685350582688538070771291741928605285836521429419407965576908117333\
333333333333333`60.*^67*y^112 + 7.0056639013331052793501028545518409821627935\
652622641508938786935093333333333333333333`60.*^66*y^113 + 
    2.19375918252678300903642588309224193189666331713162832022547774871619562\
5`60.*^68*y^114 + 
    1.10586658502832893951991828380068067168007713896954668354619803570261328\
125`60.*^68*y^115 + 
    3.51443313993347128449656960573569468866955922232416994210657937316500621\
875`60.*^69*y^116 + 
    1.74590272241767962922100725207676740870429289572739510055502183859136356\
25`60.*^69*y^117 + 
    5.6300175298925829611608861240289385277343025762229098329582408638674297`\
60.*^70*y^118 + 
    2.7567603483029614261701687353560334911197286792760037891709282965069771`\
60.*^70*y^119 + 
    9.01888320530594547458279068357162673546972667628637268083680053227882496`\
60.*^71*y^120 + 
    4.35348997210064741597618245244309925025929322873026085325903587807669785`\
60.*^71*y^121 + 
    1.44472350390090081811733622106134798882912245614704241450861243860611444\
55`60.*^73*y^122 + 
    6.87596476699063013094454087066397627667107615878225340141327189657245206\
8`60.*^72*y^123 + 
    2.31422754938622944206761175651451540337646534166975321507508791062009732\
196`60.*^74*y^124 + 
    1.08613893603497921670066601377766841043173438519678148131539192188289379\
799`60.*^74*y^125 + 
    3.70695311480436859750182334032128206989445498990255799499894331078030812\
3907`60.*^75*y^126 + 
    1.71589591352973765958927803478996893205968667097179836731477269465810953\
0196`60.*^75*y^127 + 5.937699160810205329511922584699726591156366707438294581\
6261918848374216829233`60.*^76*y^128 + 2.711118911261817326577559220762681828\
6389001699824603792005422041100597956599`60.*^76*y^129 + 
    9.51063868920662874464827206869565598323331761212769064336081495048196492\
327516`60.*^77*y^130 + 4.2840703021105965452927553430455979556227411477715663\
5288854947903574246966486`60.*^77*y^131 + 1.523322619731995078807764643726673\
7619269467185068423267371411470612915322019954`60.*^79*y^132 + 
    6.77038562603183227743500069483772094803093543496764958373167043538558147\
967426`60.*^78*y^133 + 2.4398611805875443529824426274306625471873498161541829\
2754421302895981647572538843`60.*^80*y^134 + 1.070083041731162502010975617117\
11974349071549771540428276273335276894943865888232`60.*^80*y^135 + 
    3.90777591597506550660078095137601241083895206401993854288197625767688741\
0076191889`60.*^81*y^136 + 1.691481857953249256303489784923622068656004740313\
885720886716319120407679072333812`60.*^81*y^137 + 6.2587235967910819278067385\
016323294542534117562796628444818793762732104302358257771`60.*^82*y^138 + 
    2.67400109480011495122368017181788491212428787265534561723717037089992477\
27114104826`60.*^82*y^139 + 1.00238311670263112112760695268768189816431496313\
616279248826902450094876188363493289`60.*^84*y^140 + 
    4.22764814416990624422880906022118317690661801144005439688693603702375749\
701006319884`60.*^83*y^141 + 1.6053651025243504832706298887744220606044450582\
310850060633668762062754958987811228741`60.*^85*y^142 + 
    6.68463661489040019760233708534298322466887770512982385289134468417020556\
2324108738452`60.*^84*y^143 + 2.571024644032248449082579842183628282620390230\
21706570864166486921079604851605434199694`60.*^86*y^144 + 
    1.05705414387184154446780646376434049539324484996997354418896855628006571\
037001962747818`60.*^86*y^145 + 4.1174775493860389285944662796669523114078312\
10492263049673829541997461036858149949145088`60.*^87*y^146 + 
    1.67169066901990300115001358892723397140021227588396523780615399777161028\
0024220423421952`60.*^87*y^147 + 6.594001500438667918545108389468884570237258\
0684369297045993452064142133914309349844451328`60.*^88*y^148 + 
    2.64394671798673118907133680029368407166202588238191829016297702598894270\
00487052505513984`60.*^88*y^149 + 
    1.05599012796657650390870514072225730977870340182209998928136197134460151`\
60.*^90*y^150 + 
    4.1820233832968312957888242719398881764673926033216103984705439265777129`\
60.*^89*y^151 + 
    1.69107899066679242340795243098137944002443026469281527815994224018630443\
8`60.*^91*y^152 + 
    6.61540009557729774353806018797976448686679247417324584215979689293015098`\
60.*^90*y^153 + 
    2.70807910089257341063735041305724656410306441708822295475297156189946871\
52`60.*^92*y^154 + 
    1.04655157443848273422646047499679729701832428943213593892715698110355125\
77`60.*^92*y^155 + 
    4.33663031336862700055684234542914415227760649334300420422736228486751369\
903`60.*^93*y^156 + 
    1.65576620938450281434640905869970642918117400114405052063637969463349499\
506`60.*^93*y^157 + 
    6.94444019134287990368060120412781095530058962510666656172462250891949056\
35`60.*^94*y^158 + 
    2.61981296920060165825842632431023480737565297539651894116119418357906230\
7909`60.*^94*y^159 + 1.112028816728002622985311724070228268396846473981229900\
14994525958457954212034`60.*^96*y^160 + 4.14546753595646102392918155457421074\
87994721005355785716541595439177625441183`60.*^95*y^161 + 
    1.78069265468577962842075857400911732374097876602381103081842986242412467\
0803718`60.*^97*y^162 + 6.560059895688285884716246805541259721247099744434833\
15985074038791853635756835`60.*^96*y^163 + 2.85138709529389541133147138829304\
41001295865093148500219861545551036458546209079`60.*^98*y^164 + 
    1.03817908075750388111554135398041694224750149237116591260879808017519335\
9997152`60.*^98*y^165 + 4.565809986847753957409881261921997424729340773186289\
8993975495445778902207002468`60.*^99*y^166 + 1.643107890113754294672890967231\
50913634339395410775862449918441211933262104559441`60.*^99*y^167 + 
    7.31095444694106840876739539542894767428923000706181953693119956982388762\
5832286261`60.*^100*y^168 + 2.60068893612517845624235710783619585911092802515\
3687129019439400458684296936709918`60.*^100*y^169 + 
    1.17064457183857017199702627404754714186939912179125910408015019501221470\
140057632338`60.*^102*y^170 + 4.116598102266789551224630707716940265625426903\
4499504658756457838886888016340687246`60.*^101*y^171 + 
    1.87443724485137616666497631419289228559080525882439163494641272786833498\
9604556231045`60.*^103*y^172 + 6.51651640660867833731551979044316370810384101\
522995106247155163295017307416888449159`60.*^102*y^173 + 
    3.00131624580206242350126520482009468905226024506289097153249066673300482\
32522112223009`60.*^104*y^174 + 1.0316175883936308872524159294697395126382157\
472382540280409371424263948516969705008386`60.*^104*y^175 + 
    4.80560140396352002860071073113309090884688382171541383210830856763309885\
20560016970241`60.*^105*y^176 + 1.6332305097939815213344925635620008349006427\
4077647412558043398049688998286004959537053`60.*^105*y^177 + 
    7.69447493177003375485703003789182859262502245337911430434072112219845449\
5604715643461003`60.*^106*y^178 + 2.58583633264041918316631321227411302533500\
5978121721116085157303521830575199999536136192`60.*^106*y^179 + 
    1.23198553321058961239270709546819010698141885915805256183099114354762482\
48359689994108928`60.*^108*y^180 + 4.0942910043588295309193232168352949063865\
831648679887734454182843430867178160947319268039`60.*^107*y^181 + 
    1.9725486259657954543912738400777134325530161482616037752911278467325675`\
60.*^109*y^182 + 
    6.483057115580679912762491617132517455244399258982219352023555551333468`6\
0.*^108*y^183 + 
    3.15824218247503126093274879039145543919152211062430592147420557209437647`\
60.*^110*y^184 + 
    1.0266060412432967434541949466644878704737346404451218914583654965600919`\
60.*^110*y^185 + 
    5.05660291847819041567482966882035509783189492214770070706118696878593223\
7`60.*^111*y^186 + 
    1.62573587543852860696606096788100666011594357000274067884499135955878158`\
60.*^111*y^187 + 
    8.09595499250263105302689674968934567025702437028606085126693081144183985\
33`60.*^112*y^188 + 
    2.57464742915999573812333874522040734789759552143541524504256526910679346\
35`60.*^112*y^189 + 
    1.29620362742779023731041306348352951580793556883792075520350430795696683\
4408`60.*^114*y^190 + 
    4.07761817025419116936049752157844995963123671032479385511026098671216216\
137`60.*^113*y^191 + 2.075268957803949972092251325377140019692487908216607386\
7446672318451828851692`60.*^115*y^192 + 
    6.45826392828559971164789514380382584668207978365992679029020068788207178\
1936`60.*^114*y^193 + 
    3.32255096196735246424582752521765764227099956193832666459028063248916692\
5242`60.*^116*y^194 + 1.02292762966403074197668971558289673511452485169595608\
861789341014247283698916`60.*^116*y^195 + 5.319430099234725441071824494555556\
898521433386325382559923068913241971981656943`60.*^117*y^196 + 
    1.62029232170242624898322096933234768972109960619119991491995730873540405\
2127562`60.*^117*y^197 + 8.51637631998955879040326917815491305578103414236268\
88196389882536586365853293767`60.*^118*y^198 + 2.5666145717139748565166825324\
46339760656502504954652454773899523957634275335476`60.*^118*y^199 + 
    1.36345543639968512612440137776910769934037616315335184895816045808482599\
1987917738`60.*^120*y^200) + 
  ls^3*(-695.6209040849215013867385774459793736585347875750889332799019842473\
1561634852341`60. - 106.39979299346552307910712396958491553666049266185566686\
011821564816778862608146`60./y - 9947.467837680116695204965425029699799685600\
20277839138377400472618177032213349989`60.*y + 15474.220114724109497389388435\
99071178353457298560642875099894450951699897623431613`60.*y^2 - 
    12844.9176390179603157188754223896151169950591644763274043110687329841770\
4347948849`60.*y^3 + 236462.7128434527204711140392327040695447698852278271889\
0170194675764538736032475285`60.*y^4 - 258892.9810157588232975196614075947222\
4323178855262999579675022961689044708991336683`60.*y^5 + 
    4.00928310967340766667026517689120892631273123713093714418988578928232839\
793093341152`60.*^6*y^6 - 5.8233217527976710046646256925200909550668957090733\
1048308220268467236645278338332789`60.*^6*y^7 + 7.471676130772220574515035921\
532556610164727722825347047198834833629021970584801234865`60.*^7*y^8 - 
    2.18654935067252385571083944732325482363742434165804830177130698133539660\
45433888676152`60.*^8*y^9 + 2.29406920341459734270387014461872956366566233946\
448632923365027259159898455645164823277`60.*^9*y^10 - 
    1.44509876850502030026069524071390957002036571700289670815633974849651185\
2856079375078863`60.*^10*y^11 + 1.4528297670327478623016477701708675061659377\
616391644450128819839238499714679360973447052`60.*^11*y^12 - 
    1.3789299241787089938033380379625609035185219577684003297349510877428601`\
60.*^12*y^13 + 
    1.48998513609364297596155860603067571193162433200314358286376733419789829`\
60.*^13*y^14 - 
    1.64857458312708068786608132651161369110172832774095746757779513549900852\
8`60.*^14*y^15 + 
    1.90222930627435286117714636008723692240098305624730704446168582520135415\
32`60.*^15*y^16 - 
    2.24514855090115929856545091945319245333556424961173245848947875548738864\
415`60.*^16*y^17 + 
    2.70731220368717054120175157176284017554257092858088705100912012300085927\
7005`60.*^17*y^18 - 3.3205761563441236711966233226394269268404142871221947378\
909205508214081742608`60.*^18*y^19 + 4.13504396855672024091195813492153385435\
800406455569022796113042977401500081954`60.*^19*y^20 - 
    5.21845771346463991042861036450407251592189259909344267968903984873007490\
852155`60.*^20*y^21 + 6.66522801187811585240855578463527641640553960346035237\
06858564892650541017436482`60.*^21*y^22 - 8.605684693581824239730006963686345\
198465902711298194673939916656947681181566552`60.*^22*y^23 + 
    1.12206940391855668940351179451087246418914196754932876263041720733353968\
07887099872`60.*^24*y^24 - 1.476183643710352004575704747992556252277033580113\
31097517408900187254207334727985342`60.*^25*y^25 + 
    1.95802826982087474032855681875698022561671480602999137720087654824000378\
2049583105948`60.*^26*y^26 - 2.6167797257089627325909362583328447225087150938\
624342917777996605536204928420164180372`60.*^27*y^27 + 
    3.52152547699486133829065000560611973134795088603029616951444705671843069\
993469364256606`60.*^28*y^28 - 4.76962883091971443992193095852653026765410905\
5366475217947698876157328965332937979522049`60.*^29*y^29 + 
    6.49871680054926259915811029541680579874116558520590681663956121594481007\
4434782254996974`60.*^30*y^30 - 
    8.903898512888788991684480306859862314933340435969640151521248197165624`6\
0.*^31*y^31 + 
    1.22625513901409665181691739538159549152473939969205940747887720134933711`\
60.*^33*y^32 - 
    1.69700774055447741675372571227132135303387371070235918998367835334349890\
4`60.*^34*y^33 + 
    2.35915913583372953100923308556057607119595816181649563652649473110777776\
22`60.*^35*y^34 - 
    3.29367894154699517274287369127058361549824591998810996922194721505722751\
507`60.*^36*y^35 + 
    4.61686030724628034964358990822903027925950692719935742626479847242816154\
5331`60.*^37*y^36 - 6.4961179449480826445934834821362555980108506705685941902\
871062286684560705574`60.*^38*y^37 + 9.17299962585626715886579724821533295552\
706101226898781149329461087836491893965`60.*^39*y^38 - 
    1.29967634836440966316525828079578801661288506494529061766769379266649656\
32535908`60.*^41*y^39 + 1.847345537416627562285580880079366471094925815487595\
62165060352542990020361065411`60.*^42*y^40 - 2.633775897935781985821736495621\
207210889244858347948622696607364626588366391649448`60.*^43*y^41 + 
    3.76583524177410099433109027090201352022731016123480583261462811818948494\
89983838279`60.*^44*y^42 - 5.399263400087710127435352241584218748077671125208\
67914698396928490361563648587509554`60.*^45*y^43 + 
    7.76142890858651106642363484702877406767461108229291898348770356359583538\
5913348210264`60.*^46*y^44 - 1.1184847225643755607108223578388799838148250896\
153222277157032473795693561146546951223`60.*^48*y^45 + 
    1.61566185334867091276544497771190380775833348669640009645839391849541501\
4681249847639544`60.*^49*y^46 - 2.3391444945398367353548183677515304419810730\
042759381157274413265790518858455379613836556`60.*^50*y^47 + 
    3.3939615004430076899536754694051061173751180937956535411810691877528699`\
60.*^51*y^48 - 
    4.93469045174278561186164077879442801423426448361945370894284936426415552`\
60.*^52*y^49 + 
    7.18916466731124041455818101937075145363101676492901998695125864295067621\
9`60.*^53*y^50 - 
    1.04936635863808518367969248634812219788870791912316354992581370082192888\
717`60.*^55*y^51 + 
    1.53452098138936754576713015554761506775184586730375152044577652701876629\
5444`60.*^56*y^52 - 2.2479376687556266448567522494217567764297278088919248073\
543466804330015643516`60.*^57*y^53 + 3.29861777819143553260894706184953112289\
401456254533218113836109261932323329563`60.*^58*y^54 - 
    4.84828616687131718129636991782595337044342578445828959191885809258345902\
523168`60.*^59*y^55 + 7.13718220189832717788573180409820070159559539590753941\
4311596660832883870883221`60.*^60*y^56 - 1.0522593846949086584826604293617836\
21225471418641298248920653560617922389582202717`60.*^62*y^57 + 
    1.55364876860359599831205499034259854757416481005696311664725146531693406\
88849438791`60.*^63*y^58 - 2.297178056633964442343015348949711175092757588367\
80585726911607684025618425179336979`60.*^64*y^59 + 
    3.40116078372354674653254598930981781220402305042270200177135984146182156\
3231883093605`60.*^65*y^60 - 5.0423192834154384338060128579431805432745865787\
368136947052354955646114821929286462562`60.*^66*y^61 + 
    7.48488587356498769104221629802114533176972475202948435312548336939318119\
541452515874299`60.*^67*y^62 - 
    1.11243234094422598748776240570496455380882630477811454050729495530574637\
5`60.*^69*y^63 + 
    1.6553064545600529386328703123019419003385688010339132464020878277037087`\
60.*^70*y^64 - 
    2.46594396910233418560405736555455288497665047505361327667267328344631421`\
60.*^71*y^65 + 
    3.67766677978833598322670426890533883298168037102799714826625685629451800\
7`60.*^72*y^66 - 
    5.49074189683684017046015210225677689594418630244392359372541586795077348\
57`60.*^73*y^67 + 
    8.20625375831431615772306988424850990556246881010364377051434467795859862\
65`60.*^74*y^68 - 1.227723398262410286296943180807665795852663489671185088907\
9761899135066262317`60.*^76*y^69 + 1.8385896745060999710067966031109919432739\
5115691519555553057544869943816128018`60.*^77*y^70 - 
    2.75603910006958334723069051866780538108058305493489420165828457083969687\
9417884`60.*^78*y^71 + 4.1351409626952261775649789926196124259902958994646984\
011975901384668052143499872`60.*^79*y^72 - 6.20995229347299157958956508040282\
193816895848011670542450700982361122816290039137`60.*^80*y^73 + 
    9.33401078822242298921743474686267312269169024561619538993896476953432188\
9022162286`60.*^81*y^74 - 1.4041708721009253677617809807915719786706995324061\
8342266631340583089651499101219246`60.*^83*y^75 + 2.1141373987924671034446031\
13538557371420589847233372579500289400287997970351736927412`60.*^84*y^76 - 
    3.18565255910914844761404831176497738733910947585414186520821875877233446\
00715944156614`60.*^85*y^77 + 4.804036517207491844948039159471833048940616812\
69324878895661047710682188252032682060065`60.*^86*y^78 - 
    7.25016662796989578902160356492349849603890076861827907872379840908106523\
7799219731416175`60.*^87*y^79 + 1.0950020119091595992737257324866143154485112\
3593974370757172501365609232743887116395610112`60.*^89*y^80 - 
    1.65500327525725458301454435531549941846804869817170032273939956856622997`\
60.*^90*y^81 + 
    2.50317889067490895726043725553866728339374916890968882961637698203624943\
8`60.*^91*y^82 - 
    3.78866651277449087515570929668829585711638888504829821921590551815404415\
24`60.*^92*y^83 + 
    5.73819077690062745656485766918584078500518623451338942544395532999518907\
882`60.*^93*y^84 - 
    8.69662242758108872282179451729287328588677858840935930673504722330105818\
0969`60.*^94*y^85 + 1.3188835293358044753529998414764311299144887425452339029\
9967458016473048417947`60.*^96*y^86 - 2.0014091534322004249486955688929147036\
59126732590924313724186784618507324908642`60.*^97*y^87 + 
    3.03901305748024490975241057862364147056939285486226691253999230558054331\
61492764`60.*^98*y^88 - 4.617324070321551512805364139912793106502494608142207\
70521097605726777003045540613`60.*^99*y^89 + 7.019453840450631130854313308313\
260327436937705087690226422193449256212536691806234`60.*^100*y^90 - 
    1.06774053674106972005690039388532703948077984951119853489652365456022872\
69059471068`60.*^102*y^91 + 1.62506988276353151535598188170613317890454642451\
2283292428017095871062973311250364245`60.*^103*y^92 - 
    2.47466773589652141405669307729917395132988543813375558391562445457587352\
08447288438609`60.*^104*y^93 + 3.77046671150752304476103670969457713106714618\
090348354338073686436562836235526640157652`60.*^105*y^94 - 
    5.74780028218647478463057035054993137496230279638187590901927296463367889\
1408924524979392`60.*^106*y^95 + 8.766610578893596311562171758069766199329070\
6810220601710209805355165540039981457047814144`60.*^107*y^96 - 
    1.3377672053564359557010411809503669823202810667939904625591974564232397`\
60.*^109*y^97 + 
    2.04241317473885165762365500916473269192820477919479623036762724992385354`\
60.*^110*y^98 - 
    3.11972615417861043518599494604997651323893817588765871246923599917565901\
1`60.*^111*y^99 + 
    4.76754583189271955660574407471976874559689712114732124187544011323469602\
96`60.*^112*y^100 - 
    7.28911263712459068578256489603390087065453985814604477870965824549792471\
114`60.*^113*y^101 + 1.114940782570537193601992466332481362788667870359218191\
2504222757796612449681`60.*^115*y^102 - 1.70617035025628657581341843649697195\
368820315226815108874938845747296989509921`60.*^116*y^103 + 
    2.61205692139351774919476814723687907345108484014757399160849260909257867\
5603551`60.*^117*y^104 - 4.00063434293452973197536727656378308540290981344431\
09023327387117669566085092804`60.*^118*y^105 + 6.1299577523129398988172369732\
0521092179413555748259895332659364978553794507544206`60.*^119*y^106 - 
    9.39647648869375348129505020302795393136107966491281157919570970566100042\
6561783199`60.*^120*y^107 + 1.44094742118424009965798803117030822131927175727\
106461819869726737967380040668379987`60.*^122*y^108 - 
    2.21056611774362334505436334257344856630217627760159188291964176896660843\
803488449976`60.*^123*y^109 + 3.392563359653544553422753293269338308919356081\
1805008046322729164439150676629111682298`60.*^124*y^110 - 
    5.20856882489194161096063808405787246666451433390811958873821507256682256\
595423725964894`60.*^125*y^111 + 7.999665210033160165744260348302083319304826\
512098132694965243703712414774177956098425182`60.*^126*y^112 - 
    1.2290944174124857448305422028763759268833162283362264893560210971675235`\
60.*^128*y^113 + 
    1.88910393612314709490067644793620096993091536822725283843046879886621724`\
60.*^129*y^114 - 
    2.90456333873633991458302476568927284574789948068958550788548077708218743\
4`60.*^130*y^115 + 
    4.46742771114021638428114593548149790704611935512235390073547918823018189\
12`60.*^131*y^116 - 
    6.87358429099227320175627378093459486543713582159872355266751460846767095\
283`60.*^132*y^117 + 1.057926435591626575484174900446454767070309859390585866\
8540427411370346825329`60.*^134*y^118 - 1.62881458909508222735422338122193100\
277034954153354428493082895316199280668676`60.*^135*y^119 + 
    2.50858815115939147437817758005109860523436502165181682430379870242053139\
5535785`60.*^136*y^120 - 3.86479301440371457256106762405239343109023896844191\
1745309382508867364937182707`60.*^137*y^121 + 5.95607215711683359557706063215\
944622194141147133871756762538399842267876861003494`60.*^138*y^122 - 
    9.18180866718079313097955791803369151267255830368871527785385580254505955\
7078572888`60.*^139*y^123 + 1.41588799030459356292316336334996093379282346085\
709367501062763586934280562838657933`60.*^141*y^124 - 
    2.18403592165160606117452907004885044772796937932029780580034547274067037\
88052678631`60.*^142*y^125 + 3.3699136749999416656174660821662139879360061231\
987478896767141582172433601271753698283`60.*^143*y^126 - 
    5.20120348949849773821286143614551112833431424065345474411761380988204656\
495706577950685`60.*^144*y^127 + 8.029952648870543644859889642041077686421008\
323960687448613831951060287441669319795950714`60.*^145*y^128 - 
    1.240064399938508699233835129557957905994582837419355005202948125962343`6\
0.*^147*y^129 + 
    1.91555975518513749345720960368884639352845212172050891231432531661610036`\
60.*^148*y^130 - 
    2.95982145597722192008667859023332112472013834685571566781739354270854881\
2`60.*^149*y^131 + 
    4.57458655569829315548326229289933273486936656086645209160485584195918615\
77`60.*^150*y^132 - 
    7.07217390057640250820362325133510991268832244784015110362889633812551997\
491`60.*^151*y^133 + 1.093621454528449970311268628517877914042389316776483436\
4153460699385735580354`60.*^153*y^134 - 1.69157953166893460233216956922774756\
93272376797407060928661972696747583581735`60.*^154*y^135 + 
    2.61714310195086348759338420061593673284320608145075561582303978025474886\
9496132`60.*^155*y^136 - 4.05014473069027209079607748924732638182595585153167\
12042842005907070803656167754`60.*^156*y^137 + 6.2693144317533506964912260157\
7579798633554315014794343336142833612180531778546458`60.*^157*y^138 - 
    9.70676339989805198412295326793786344714570140752423182250184948357348436\
192036959`60.*^158*y^139 + 1.503253414028587791477109269753993238078105502409\
89108498689383018849422100997444867`60.*^160*y^140 - 
    2.32858357537452273178632444279453080080176591569870245589972842763756367\
4951657087869`60.*^161*y^141 + 3.60787831869157550193552233997388881471169267\
19871976728989961436881848985935117924986`60.*^162*y^142 - 
    5.59127600076978243997483297683301582610662995402517681683485210021900591\
357504049453009`60.*^163*y^143 + 8.666975771442361467614189640226414893941643\
983157444225264277738477643926374304515620864`60.*^164*y^144 - 
    1.34375617273223634714484159915189100691038690586246719217171530254722791\
165354553456459776`60.*^166*y^145 + 
    2.0838586817695634099994418645699702637742339630476191527598838394763688`\
60.*^167*y^146 - 
    3.23228500871254676575792480070372638137569804810333164213717483529559701`\
60.*^168*y^147 + 
    5.01468136908028820235341066075353095121347185244250756383535365598769853\
9`60.*^169*y^148 - 
    7.78158550741568149270386095388863001439227088898131342828382597560145712\
96`60.*^170*y^149 + 
    1.20776563919999613438294677105031316122247784386428835485278354149458182\
5735`60.*^172*y^150 - 1.87493348441555440703884598988877204526167192143569986\
75222842389865356586124`60.*^173*y^151 + 2.9112298714683366578220456740689561\
6433641185716441856267391474618288219965761`60.*^174*y^152 - 
    4.52119681181989119412532796458638394040639400077365508524382716577676061\
3182235`60.*^175*y^153 + 7.02288362371455236877370536286945572848439033896503\
39285597173327372753945911471`60.*^176*y^154 - 1.0910924817927227893965736149\
74850900709708890858693620167636878496380542263143677`60.*^178*y^155 + 
    1.69547189853647116740193450637671620141958674169212622725902346245821513\
10977939148`60.*^179*y^156 - 2.6351266908353243269202852721534876760217732068\
4692808889021594881136588008419614074`60.*^180*y^157 + 
    4.09631386641887357774935741931320427352429394495375806286556348567955498\
9909039440873`60.*^181*y^158 - 6.36890459998723284062372035295778744572569070\
08213025483677367381251311854998671454628`60.*^182*y^159 + 
    9.90410062486932790488346183387171657818178871963375942803282252144358792\
447509202078341`60.*^183*y^160 - 1.540434143756487957507491742921489380089390\
3137329868506552162066371734839670101872396541`60.*^185*y^161 + 
    2.396337851334009054310155244054814358336094730440299812507837177772738`6\
0.*^186*y^162 - 
    3.72845430154283294281920056228420884934592693757207077448970956513641339`\
60.*^187*y^163 + 
    5.80209091972737703437106938790492681268981978956740093842271406747043713\
6`60.*^188*y^164 - 
    9.03055090478960333579460084692504172126782018846081629379081265722740560\
84`60.*^189*y^165 + 
    1.40577905137519681184207351696061990520306551784422236143306201185708412\
1852`60.*^191*y^166 - 2.18872959636388151929419948814369487296841865107484956\
72115090481496985834392`60.*^192*y^167 + 3.4083054180070846632540138132297095\
4657902976332990751843596975564890316267271`60.*^193*y^168 - 
    5.30829922820386856106418697888408494394299857474600368190106197686008577\
879906`60.*^194*y^169 + 8.268789661633600276851237567540016330160850130548209\
9934685733213147069865295837`60.*^195*y^170 - 1.28824162163734832627425480540\
869085617519861737939513553520759174358056879823276`60.*^197*y^171 + 
    2.00733904501877239910304780852474514474149156684117692990675657269464952\
89141282693`60.*^198*y^172 - 3.1283214024804985147905786998937356689940314585\
7060299101162892659872118486630370853`60.*^199*y^173 + 
    4.87605332149328611665346733263580965250763201228273205051299039101198299\
6671623562092`60.*^200*y^174 - 7.60135831322865801366742701666587698606516350\
2514661608978557488388975585452870915614`60.*^201*y^175 + 
    1.18516518982680002759286705588783319734392253857314705963004250760517017\
9314840950256425`60.*^203*y^176 - 1.84812248583884019668619323566597020967519\
35910747121428776883969476839090677761847165436`60.*^204*y^177 + 
    2.8823456994108339723137446800551464247439225180310642917381456652444512`\
60.*^205*y^178 - 
    4.4959774002948805647188371758569026191427458560123615706104757388671252`\
60.*^206*y^179 + 
    7.01397481759761695930345410826690299189691557655744676096265385231792715\
4`60.*^207*y^180 - 
    1.09437363773604454173424962166575603629552523075803914093215412235692248\
891`60.*^209*y^181 + 
    1.70776339188650919208114700556420652803497024053718715416837961198961700\
3389`60.*^210*y^182 - 2.66532248230425208966410037516635701049982771889275914\
64810174698366079067072`60.*^211*y^183 + 4.1603623035545212444422054157098665\
0284345371654270206377711165777137381981667`60.*^212*y^184 - 
    6.49488134514186623637350756949773272010669813703762137257129879406507689\
5229258`60.*^213*y^185 + 1.01407326014270725681492891636066832742207161217036\
266575359962039176839014616708`60.*^215*y^186 - 1.583524745162605808730954003\
762497142707809090969867741203993385940292553073918846`60.*^216*y^187 + 
    2.47307435438712571885448885389290598127141551873915671119051880787525707\
18013049978`60.*^217*y^188 - 3.8628307710944762380194855598917615956769762183\
2345998715670233536942966928065052812`60.*^218*y^189 + 
    6.03434007589978401300962257164435468779064469910607546572782769512443301\
1983034774502`60.*^219*y^190 - 9.42776795247705026618419987729179381772596673\
22826543295195242948830907596182867617531`60.*^220*y^191 + 
    1.47313453649050362642995006301539480467742300019439904780532580710738650\
0901631157098638`60.*^222*y^192 - 2.30212972403507216296895523060723747159796\
40970104905227361161994519197105557711256627617`60.*^223*y^193 + 
    3.5980771112259257756245772283952482440247109480458471048087089959126987`\
60.*^224*y^194 - 
    5.62424048115592201326478423431383560477567742502909557260278707427497904`\
60.*^225*y^195 + 
    8.792441648593818956163032582555810542940830296916912276413625366067771`6\
0.*^226*y^196 - 
    1.37469631888871869008036015360721577198936298335983069900912265968510031\
389`60.*^228*y^197 + 
    2.14958775592787899796816730411427896041698358487436917051326200740500850\
2862`60.*^229*y^198 - 3.36166324326240116086395678711228244303736267222727807\
22010883264531479001095`60.*^230*y^199 + 5.2577912111924092720170920685512786\
3108148624472759367463424916224642654497549`60.*^231*y^200) + 
  ls^2*(6569.3709706546396905189006640638522390795439855162222274503639898896\
9925259370259`60. + 541.70663350132358580518152103861282277376912228282142740\
441278297707107540903785`60./y + 6788.005637706129020265016012150533348188162\
96090020039465723041353102264576476488`60.*y + 167160.59732639988318009240648\
55181610008116234587612691180806626503221588653697588`60.*y^2 - 
    428362.627843833670891489898110444457549383736757086037346356257649891439\
97381471205`60.*y^3 + 1.95496651231583592242457408992084495771086799120640025\
230407812852835872612717419236`60.*^6*y^4 - 6.3683964926038263254628151159800\
6646194371888194626947152045994206577381561962364042`60.*^6*y^5 + 
    3.24779427342967009245101381875383413440349857678459924705457463154155287\
0244533328433`60.*^7*y^6 - 1.126012019379585323517250345823318840910454850987\
6882724576654787018845211396091925765`60.*^8*y^7 + 
    6.09030724471636854399095770438137254068987200977917991295395013832809512\
12600596200846`60.*^8*y^8 - 2.60188656578184020370514710584319632631606837430\
81161620751027101533446232468122161294`60.*^9*y^9 + 
    1.71371439845280504076964474989880018671353618592965527404963956204230113\
4892137757737091`60.*^10*y^10 - 1.1507810512761378983713359856706460130802736\
263255088030541346225770607564740969442094653`60.*^11*y^11 + 
    1.03169891299481037542164474666607326935239770059004617872140514284536051\
40510437384650752`60.*^12*y^12 - 
    1.0017075247994374977704786390861522524890795309619651144199947349956169`\
60.*^13*y^13 + 
    1.07724320413844593059725971334145371385869238008536497302630652080095786\
2`60.*^14*y^14 - 
    1.20809074071039601165973322787562706567075694761114037873690019126588746\
34`60.*^15*y^15 + 
    1.40459686431981755146110175754497300834874360750481518198606939574263498\
582`60.*^16*y^16 - 
    1.67185195941038333626356230973511963234400634086135630910733987362996754\
4014`60.*^17*y^17 + 
    2.02987969770074123367687320498760415251394869734240436159979719890878807\
3655`60.*^18*y^18 - 2.5053524783720791809421771796050077947227831610104625210\
4621458307267338687004`60.*^19*y^19 + 3.1371643416799489834018420942275563372\
97345865025846203471544082497876341495133`60.*^20*y^20 - 
    3.97884609810776437277278926497035632955496373028298450220175508076711629\
05112341`60.*^21*y^21 + 5.104649176975528483570881367356061976550000928225106\
45009555041496613095373802217`60.*^22*y^22 - 6.617344078809039184869506525549\
35060930081827200221453575452804065026450680636667`60.*^23*y^23 + 
    8.65967241041294917339506384201156322900623647951814450562441232645944166\
04384198204`60.*^24*y^24 - 1.143046383143891552139577502013234654413581090272\
880354093665511803332834683834560308`60.*^26*y^25 + 
    1.52075993217429024260581821543258938569793056371820322272957468518407844\
54089593576836`60.*^27*y^26 - 2.038069665110925818945687182610869157422707048\
7049449593550779971531643047544887928401`60.*^28*y^27 + 
    2.74977817769228817603193305296798667282129029643937138141447483319834343\
5810268040370079`60.*^29*y^28 - 3.7332072466125962484169092546735734929523349\
997908756881092353471152006780321502878236672`60.*^30*y^29 + 
    5.097776855485254548680573854319013527018187759720230096200017404832974`6\
0.*^31*y^30 - 
    6.998775456351281079268081292458635882238145295476620551206850763977629`6\
0.*^32*y^31 + 
    9.65719859037556507594250187304479619162938380072533434742584932588311973`\
60.*^33*y^32 - 
    1.33883903977087168768148189373136675622331410733457475463514801408531635\
17`60.*^35*y^33 + 
    1.86434784959232643594582484333842546543637117774821166012671936638214712\
99`60.*^36*y^34 - 
    2.60694349741207508525737049724859465135942914557378461549030054667097944\
2144`60.*^37*y^35 + 3.6596302610946581539738772337308231622279045296606456711\
694751156749864113092`60.*^38*y^36 - 5.15641067915402404532437526655635302552\
160184636077962470664414823532832879154`60.*^39*y^37 + 
    7.29078387582781237571891299965742199851672062770102810344582004952842086\
7793084`60.*^40*y^38 - 1.0342754770497098151152973890458545712375106257025793\
0572506131222167904129854105`60.*^42*y^39 + 1.4718335852993626624323884789202\
90818129089229567225908957673082377996862431743566`60.*^43*y^40 - 
    2.10074131766745144376271514092276268549111593127302925695686499973992965\
42836086045`60.*^44*y^41 + 3.006864680373813710748699236416330626688449559614\
07206035027064285401764564427091437`60.*^45*y^42 - 
    4.31542249226517621676716482045525870215455835686142205642235749913898053\
5492614172299`60.*^46*y^43 + 6.2093449033208886748573267168555135475224914257\
385616268113804126815478923981817429569`60.*^47*y^44 - 
    8.95632783064458987069848841932376776042267166788531750564201343170833114\
052720862220412`60.*^48*y^45 + 1.29487573699901039415546877330161368580656835\
10334633741549367930872275382972458324104537`60.*^50*y^46 - 
    1.8762705390293403703942373519280148935598562930885722813929667915996525`\
60.*^51*y^47 + 
    2.72452194784606614937218400856434263452886485153649858649263880986567686`\
60.*^52*y^48 - 
    3.96436399584349952428662762283630679495715742114785194691472422716862841\
6`60.*^53*y^49 + 
    5.77974128280128500312168405441284157944505887375781437202608821353772641\
8`60.*^54*y^50 - 
    8.44229392157470414605699147398751654171176050093313687720469464972985796\
927`60.*^55*y^51 + 1.23537075308675315568641143275961408462985918312931358255\
71292055264854753593`60.*^57*y^52 - 1.810874761152636320246913488037149229170\
56866160936283457609658295369678168974`60.*^58*y^53 + 
    2.65891829966187581993986831549729175473325431524352146802062014402775759\
8207482`60.*^59*y^54 - 3.9103883189111550640167416410134966897035283444395514\
581818926736876084494405487`60.*^60*y^55 + 5.75980042146198286945873345508254\
551737232362681764496584206607213807614199090796`60.*^61*y^56 - 
    8.49656463114274607643052326917709176672018781270830290146312168002816047\
4915491715`60.*^62*y^57 + 1.2551761982358280906661648644268864546258848328095\
8179417991957019927520933369648651`60.*^64*y^58 - 1.8568193096817016881947998\
07742902241152918976765452736550596504934975915148629628354`60.*^65*y^59 + 
    2.75053736428128432306553492683962889026447161074694722468534207472711590\
67324596556099`60.*^66*y^60 - 4.079705287309833277423373957674944927023646690\
55500830210924441804063058393938252594116`60.*^67*y^61 + 
    6.05877362413435477317105916361642863651703773688678909797665795270422929\
7607132020604691`60.*^68*y^62 - 
    9.008813971466790151481815050483769481793304404529495754253568603339696`6\
0.*^69*y^63 + 
    1.34109822602283481015384271915016041078440482897885477172605483596159994`\
60.*^71*y^64 - 
    1.99869971170307876013585957242239268234154264897230453750907415920772664\
1`60.*^72*y^65 + 
    2.98203797621529659898238343746186703032353311104170453814292621955260250\
24`60.*^73*y^66 - 
    4.45392415140948720591009891773848086671879638285615858446700116154774819\
086`60.*^74*y^67 + 
    6.65920708047222350844213434619891299726693078322108300031198985988467516\
8565`60.*^75*y^68 - 9.9664141729321527532052567693495963386009167062638691013\
409261643533041106448`60.*^76*y^69 + 1.49306696188022344834053653420081317204\
0857541898079888952849220710592025540215`60.*^78*y^70 - 
    2.23888286016471798962184100672949065584134650658008026363336161417885099\
56198057`60.*^79*y^71 + 3.360342130343985734673556157442415005517316450468291\
58025108075309784851930932648`60.*^80*y^72 - 5.048059448289322830827118630612\
481267828630709586901897124945862983088061191944618`60.*^81*y^73 + 
    7.59003058244127797689036832097557001700036705697358672809214175551235522\
27728368361`60.*^82*y^74 - 1.142169066048909570771811865360214500421339190951\
831726998597610743430468219780042865`60.*^84*y^75 + 
    1.72018509891944161404200473733061522680537587582632109747902828204237024\
04401909048725`60.*^85*y^76 - 2.592796298568786781700099079745662039787576224\
78131279721354799510525217863132037348114`60.*^86*y^77 + 
    3.91111806529352886158808890973996718164181162738963326187722893310631654\
0099715835574214`60.*^87*y^78 - 5.9042399814686213105095254363555082453515758\
297431428679768711497565588101551595198611456`60.*^88*y^79 + 
    8.9196783567322384160528582212829879048181865828119557369878712490633263`\
60.*^89*y^80 - 
    1.34849205890491704933083720539300970921162444338523452238740224555135340\
7`60.*^91*y^81 + 
    2.04011096806962955577437865438588819157954973226827695163900891087108382\
98`60.*^92*y^82 - 
    3.08857296385483962808980289495175938124730860925690870995382224542464828\
462`60.*^93*y^83 + 
    4.67900350481057689970804913377906566004264247803032754240137612538344276\
778`60.*^94*y^84 - 7.09305486660698838885200549262511629611126886850432612813\
74465017557271336054`60.*^95*y^85 + 1.075947233970485457862747742462442910654\
270923605489697206893727282078208038719`60.*^97*y^86 - 
    1.63312652021688537621228030899725864451111199897510707386625221550622398\
14676441`60.*^98*y^87 + 2.480353706217960022168642864093148056422989715391734\
38883916538108830585964549216`60.*^99*y^88 - 3.769348301581710481354385224055\
287782038856441007032479017321548729551112326734142`60.*^100*y^89 + 
    5.73154800694931978033686328335122674228372086146369098648889320214613050\
2720461802`60.*^101*y^90 - 8.720170014431372161198275613474174230920082987388\
32901201388650799480398257764041695`60.*^102*y^91 + 
    1.32745513729507710292654490606344779834447060663338466965996302816124212\
94391033982832`60.*^104*y^92 - 2.02186122582466471756671006754003406023798223\
01302758290475433641704204648183222758313`60.*^105*y^93 + 
    3.08116038827536934094913151802031190364242418121308611621870516378747591\
6370906020313249`60.*^106*y^94 - 4.697900170598555915861856471747945918664634\
8197529466520425127423898573390723667671908352`60.*^107*y^95 + 
    7.166629941941953992429117619458362625953500804169246598055015976693173`6\
0.*^108*y^96 - 
    1.09381341708136134317899792111743909039681863943785355911942155553811628`\
60.*^110*y^97 + 
    1.67026000178039973847472577249084621468378120953267501122758858597454353\
5`60.*^111*y^98 - 
    2.55172060274313960480613917189114053388571187098703425986772101339288264\
43`60.*^112*y^99 + 
    3.90019330679924823282424798746675429247835685125682275754155490895811349\
477`60.*^113*y^100 - 
    5.96401895875035185117174728484178673102430677735078174385204010036285351\
725`60.*^114*y^101 + 9.124052751007110642673148421673970950960684937706426003\
4222656351309252068914`60.*^115*y^102 - 1.39646027602240561501746477916417906\
3787718361360698640868374679304539258454502`60.*^117*y^103 + 
    2.13824596713252991435436379516133480160571872670575319957630023411456185\
05126746`60.*^118*y^104 - 3.2754530046386897587584674016465955000498409623298\
8168810138216401764901981706887`60.*^119*y^105 + 5.01956616179653132119762520\
5281649009257575132231825783635724111423690353048015319`60.*^120*y^106 - 
    7.69553214487279020223307174033801803498029327395457339519889730337369063\
65508609284`60.*^121*y^107 + 1.1802811051370883064068542484421347748422463598\
01967983363412692149398646926549686367`60.*^123*y^108 - 
    1.81093695531941849156629002535467160394498273405625071095147399656711010\
95606656758455`60.*^124*y^109 + 2.7796436998066253709214602282092588650052455\
4888996268075100151477432543779270246758648`60.*^125*y^110 - 
    4.26815107691793708637597125035965411481169685000174135022086212714608004\
1144904338557622`60.*^126*y^111 + 
    6.556201659634701106058963652659400636786054261092013541593441261877967`6\
0.*^127*y^112 - 
    1.00745065818559979151328207913759858148523693599815370943523142962430116`\
60.*^129*y^113 + 
    1.54864330714491652498280805894564125140614037908680551770643943828657792`\
60.*^130*y^114 - 
    2.38140025143463250145190463109831997159638486480466398132244514661121008\
01`60.*^131*y^115 + 
    3.66322917491835220800765723176872020757211882822892758418744468127171243\
044`60.*^132*y^116 - 
    5.63694595754202894005642164180231203174292227466281701159761073808919892\
0812`60.*^133*y^117 + 8.67699198738116122730339819588451344801319615094862174\
53624531570333034462933`60.*^134*y^118 - 1.3360957603271812867044012322292229\
61559969737467635577742761533507529384476834`60.*^136*y^119 + 
    2.05800593698630254823394227252671077865309184668864018051239740233728374\
15230462`60.*^137*y^120 - 3.1709832860888004691786118847036456314107819799139\
8305324923006703722061072797177`60.*^138*y^121 + 4.88739317235284461866431883\
30015654683232636513790180453092472613741112885919305`60.*^139*y^122 - 
    7.53519260508329463382578918331855528918992696522844453923755691897244960\
93396164514`60.*^140*y^123 + 1.1620986783247570207112615963852054389585054526\
49523343908453410877764578265153566465`60.*^142*y^124 - 
    1.79275562692088207480041133202817355822559779852164558823776165920893161\
89556183279037`60.*^143*y^125 + 2.7664736498088765025620352573290565863240730\
3566957656516294755465904716980752900777544`60.*^144*y^126 - 
    4.27028938901196782037776188765279279796853642464256950941840265853902873\
7861501779125751`60.*^145*y^127 + 6.59343029701741641210495049781871707738817\
27038019692378833037781957200516153037882916864`60.*^146*y^128 - 
    1.01832624782060233572958452637448007754894540919278825569978615180382046`\
60.*^148*y^129 + 
    1.57319288072710298291337916954752670048845729206576792235106921787594251`\
60.*^149*y^130 - 
    2.43105438941785118535770329721540433904872110008392798242249681092734423\
56`60.*^150*y^131 + 
    3.75770984139167942610660549322990912151184172626395424045878738572646096\
75`60.*^151*y^132 - 
    5.80986324096151453633454470235928095071093849793825136375403957724325125\
6032`60.*^152*y^133 + 8.98505943111334048591989216482388899790960770757236896\
45827239421591450971313`60.*^153*y^134 - 1.3899100362124467829158143727001668\
6526992145004415163096958304034224966496614`60.*^155*y^135 + 
    2.15060906913022151202773778953897971375509569264653834275533958551362588\
3389765`60.*^156*y^136 - 3.32846266207122303588477182384933300214973822126851\
547146882371583539184355006978`60.*^157*y^137 + 5.152663311798363335229033399\
079953224491941002722803713010102340999164115675202767`60.*^158*y^138 - 
    7.97855347169281513119994703480698470010411458562568128917163386531631597\
12359986082`60.*^159*y^139 + 1.2357179794767924383686685113411306990663980173\
65781073227253636134805582511613886634`60.*^161*y^140 - 
    1.91432604185160146963532645226666777197350525497841965205287415876317810\
8743616221293`60.*^162*y^141 + 2.96628135372969428933798240786092435575756888\
382009142998365158624817840441404472134403`60.*^163*y^142 - 
    4.59734669421488858657195742618189868430051528189481210787193315916944317\
8169845135982776`60.*^164*y^143 + 7.12687705248653691025096474904084919582315\
83691805935887963072005404592443897855594201088`60.*^165*y^144 - 
    1.1050629543730482688454588885373395675589621944716534936851997996201172`\
60.*^167*y^145 + 
    1.71383571855773010661820330371328360419877448619660735014334853581547634`\
60.*^168*y^146 - 
    2.65854782563303611593090358773537183608212925967439705920086157000384225\
4`60.*^169*y^147 + 
    4.12488277330540314662393110676005968308313532709970747295975107436558128\
69`60.*^170*y^148 - 
    6.40131713262947733983902792539007796852447667557582923761970181973300692\
918`60.*^171*y^149 + 
    9.93611146253511974660126804728257249452106947364780750752936074390655389\
6109`60.*^172*y^150 - 1.54259439159755257209072331078091174065233322337160983\
485099646277476405632577`60.*^174*y^151 + 2.395377968460857821876391703429944\
788283031525815332733847993303416919707217159`60.*^175*y^152 - 
    3.72033641855281985862179182657054208824367103230023227851499413296409188\
47090921`60.*^176*y^153 + 5.7792982777183583375033677998348699496011041726989\
4901811865038210749713647034552`60.*^177*y^154 - 8.97948923531671572241311333\
1892793799421048945436883899471356890548787978969257083`60.*^178*y^155 + 
    1.39543850972158657869493079072008160223423068035677319549743569844872087\
15117067183`60.*^180*y^156 - 2.1689585710521674093131444270855268028675777444\
13972455313975414955010045569985215139`60.*^181*y^157 + 
    3.37188108693177585416593864188633682880039097486491935554837918787414971\
92868638503911`60.*^182*y^158 - 5.2429131405577674232323910337894578186514327\
4260408382140430456815158137033947849591841`60.*^183*y^159 + 
    8.15363922562947692187576212391771315964341103545934556674290272394233709\
1772786618305814`60.*^184*y^160 - 
    1.2682584130909008831299099850960018775842341653511399103189397216281041`\
60.*^186*y^161 + 
    1.97306084962887295933099665849346769198478279697108624996496459800194231`\
60.*^187*y^162 - 
    3.07007316493098467784322346330499432834501285960918552517310722582304420\
7`60.*^188*y^163 + 
    4.77783954818427528609764261975390219759286613547414711855474550559522941\
42`60.*^189*y^164 - 
    7.43683374089916322124761208247583917650391909056314302585438018923286286\
57`60.*^190*y^165 + 1.1577568618244315040767388178729766474664396460898908732\
896768866483017717306`60.*^192*y^166 - 1.802679643615592814983933013722044500\
2384327364705043422039816806140413766495`60.*^193*y^167 + 
    2.80731263937922406920965054190379724109986070139907242779847860925482437\
9420583`60.*^194*y^168 - 4.37253399043288185377477104315994731831895421602801\
65811795106947856647589756918`60.*^195*y^169 + 6.8115344996380991309752102302\
518103622981429215690559166757752488224137881365279`60.*^196*y^170 - 
    1.06126846937620429771616149410506617002638389581342053367172569993989102\
52418256688`60.*^198*y^171 + 1.6537630799525988465392576425091836042368945528\
1671686478705424976886067153997984894`60.*^199*y^172 - 
    2.57743820964194040365597935182607076722327430034255256368880152716066839\
7507498529583`60.*^200*y^173 + 4.01762498236003794165085503555969535726562086\
03742107147636615825092215866368176801541`60.*^201*y^174 - 
    6.26348337758421538748492754338077750219579166332419614191803658713487351\
379699110570571`60.*^202*y^175 + 9.766233697832054709066692515779081734000263\
466544113736973987689238874980943637976950006`60.*^203*y^176 - 
    1.523008082914076898114089867627672872779123570783245980559987739009364`6\
0.*^205*y^177 + 
    2.37542045609750617721677038786137730595357063611945159170316069785100349`\
60.*^206*y^178 - 
    3.70545250995435365776157836794938377044603087680073109037488575676575726`\
60.*^207*y^179 + 
    5.78101087433122859145552238716616012080709576889506492824647937285683573\
84`60.*^208*y^180 - 
    9.02043346486800762193855147707713815449525918252304142771788626058398112\
011`60.*^209*y^181 + 1.407704302189477263312541463378313167215653576618093219\
7069572188626599820228`60.*^211*y^182 - 2.19712725500181695512434038047523549\
187287345313585260611117552557436925355294`60.*^212*y^183 + 
    3.42971531794681244714586938397837428295241823431760792339851931838745111\
4794745`60.*^213*y^184 - 5.35450561625842910298416166033840453206121459483260\
89280400369030657689443086973`60.*^214*y^185 + 8.3606201699376835542413076774\
9498890646049914028456104969037335669134359189582939`60.*^215*y^186 - 
    1.30561398912058711354470011645951600502265572107190110353494098793528473\
78321719174`60.*^217*y^187 + 2.0391429324258429010808860713624306552677158626\
6410045255294385308003997658074698027`60.*^218*y^188 - 
    3.18519856121005267955458414524164301296063874547293307164500199155859031\
9182867403749`60.*^219*y^189 + 4.97600408098927075615736852932637806526503819\
12480992975546948683008074393564238787671`60.*^220*y^190 - 
    7.77463008613349651009622850773825207767279819491466608254538661879933824\
132720055938183`60.*^221*y^191 + 1.214878805783756885820035598308553696774750\
5582950556237234520675954396201187868703942652`60.*^223*y^192 - 
    1.8986277507539781166461284689211829427837840695437049688680464309822859`\
60.*^224*y^193 + 
    2.96756187551773864547982138785927821402110569855395917172640388142727347`\
60.*^225*y^194 - 
    4.63887086206667864821786073799620842057246259279897382141417665748655774\
8`60.*^226*y^195 + 
    7.25231706398150363345156969161654685992356523743954778197748366799019021\
68`60.*^227*y^196 - 
    1.13394698578813157462596232200228258534715235380058050414107203887739159\
2304`60.*^229*y^197 + 1.77320792272988959956115486354437288691734220165822042\
54149029270718964412769`60.*^230*y^198 - 2.7731732542073784291067983495026816\
3740483265041004922970686816857548107923481`60.*^231*y^199 + 
    4.33754768606685130528745484295725581091617021608856316246303663720334613\
888368`60.*^232*y^200) + ls*(8605.4815359309885653391346665205144323114225047\
223999568987308421049653578131742`60. + 2362.54058260944284610632536512031227\
187041969800759523222477181788491894177171407`60./y - 
    19273.9872074939789899179437619846634342986321965794248286154505484225217\
3566195112`60.*y + 42278.6147603669575783607454015336426349247108666247140304\
5202662248052124095713898`60.*y^2 - 858055.8315240363099041451265571162551310\
658154966149143499216775614524651832170744`60.*y^3 + 
    2.84351388985772342401048000268761116243879303037779721993438300053249590\
83433159827`60.*^6*y^4 - 1.69203810906504893503089635360931576605854631891980\
8288237969114111320743331115022899`60.*^7*y^5 + 5.426347734380343613807853062\
945403598516918408789280639794598212946150273745452096307`60.*^7*y^6 - 
    3.01531803393326150789282176965394295933874553034179132232828751114302594\
52722155165856`60.*^8*y^7 + 1.02369232061874302327680108108728550782771539125\
942589673829208321068286932423462078386`60.*^9*y^8 - 
    5.62619269474262018572917439946611694031596149080884410400667452170953449\
158263189837283`60.*^9*y^9 + 2.3536818879425907627152974840658188686225702461\
28655817936022876795997950008540494761275`60.*^10*y^10 - 
    1.58528121532618070236819673486291403178549355531960045469449492244911163\
21203835296062818`60.*^11*y^11 + 
    1.1279694255536501575046896155367146069514077697525564859592109700852296`\
60.*^12*y^12 - 
    1.09786330086431260371453302508425845136919356189305429312538250827734936`\
60.*^13*y^13 + 
    1.16191405696096618259810931157059581228719808071294021827123616359234971\
7`60.*^14*y^14 - 
    1.34015596933196225614658479227696113016729024866458787649540306173038791\
99`60.*^15*y^15 + 
    1.59467003886060953985039313268888766975497804047087242915741210079102513\
589`60.*^16*y^16 - 
    1.94617892412021685815149345277027405698398007689289283140009262404698843\
9264`60.*^17*y^17 + 2.4144669025765807853309461387080655448449609690612433564\
731784976410336615589`60.*^18*y^18 - 3.03804270541036240931842492221729967102\
267773031183382119524745961024398816178`60.*^19*y^19 + 
    3.86888640460143004582140292018225133429107283281622100454169351311472152\
4453074`60.*^20*y^20 - 4.9805673168431459171991552796667176025372056862774717\
184935162015989994861363069`60.*^21*y^21 + 6.47482111100492584639203066550228\
194498953450108161230794024057264819965083626133`60.*^22*y^22 - 
    8.49321914876250470684608404946404593106881231263808176351053438552776902\
368778571`60.*^23*y^23 + 1.12329941831111951141737247075622356508523000296950\
860837643613752992811578060199273`60.*^25*y^24 - 1.49698968826971990549359754\
2171476938007434616081388967466524882629926669481702056149`60.*^26*y^25 + 
    2.00906479177707223240569332222215247165810056736761010707552382838263107\
08750617289681`60.*^27*y^26 - 2.713933062255566845979735928141290279388032096\
33976724481619458202054809857317143349522`60.*^28*y^27 + 
    3.68837712890603394976635852387114681122424569258010651981140109870535239\
2949016623153161`60.*^29*y^28 - 5.0410768968539191146609321112087562701420473\
262170407489475299177153280141640878153269248`60.*^30*y^29 + 
    6.926300448062361977339317451354347634114007556896487123418565287265281`6\
0.*^31*y^30 - 
    9.5636303009358082085450361375216087898601818977108498062089480950933012`\
60.*^32*y^31 + 
    1.32664451290608056089431552722745398761475670941624015087000401288717285\
9`60.*^34*y^32 - 
    1.84831267219996601571699938887432826708676776304910529944581757844703004\
83`60.*^35*y^33 + 
    2.58567948277095248119267434708664624202988782629118692917181829439843240\
467`60.*^36*y^34 - 
    3.63120652124535854974512322623408650923505316688464493711462874350463155\
7183`60.*^37*y^35 + 5.1181287573830656654372236480412863360547631928411656907\
772400731112761344777`60.*^38*y^36 - 7.23885556495572241396420730265326082326\
054095291227377806238707509630041497362`60.*^39*y^37 + 
    1.02718390398647384563737706819840376763938818917280423797901054164501193\
50550764`60.*^41*y^38 - 1.462087125538608848193438278262431882483769813870625\
48058509368058130919261343642`60.*^42*y^39 + 2.087265262135906001201528060210\
895982367634433141727694947817543895656918178668034`60.*^43*y^40 - 
    2.98812581434030003309480920811847735117658249980410432752563868932645098\
77593999359`60.*^44*y^41 + 4.289225669111749254320760807441181878124943559308\
65061739760718689842573584317580376`60.*^45*y^42 - 
    6.17253658847898121777941757914112082550473629774343948823877642801231126\
1798331154202`60.*^46*y^43 + 8.9043630336236404562209045009023461130242096103\
31125214269654217947723790608999336488`60.*^47*y^44 - 
    1.28750655611395174909105137914059485855209077695407597481569406938438978\
5618821368905337`60.*^49*y^45 + 1.8657760067451688205494186520823027907827878\
079650617024306494886701950682711403928237814`60.*^50*y^46 - 
    2.7095170030190647751637229640848972917690902130202817992930737664003908`\
60.*^51*y^47 + 
    3.94282959097816249124756876118058745341879011966561101360626561313861357`\
60.*^52*y^48 - 
    5.74872682708275754076201047840461445195601262201565084095992467409939448\
9`60.*^53*y^49 + 
    8.39747724325376362207669673807956087333395699848953333255252870170376913\
06`60.*^54*y^50 - 
    1.22887430069055715160959514176671415637456983204314578454521711050623179\
5019`60.*^56*y^51 + 1.8014298890497313413389962242716184170879661858595320113\
389730698593026262809`60.*^57*y^52 - 2.64514854349284588382029882633972484783\
223628510854374687027885580237042915681`60.*^58*y^53 + 
    3.89026041164210906289010188719034164095583244270659177475210450028896520\
135056`60.*^59*y^54 - 5.73030534462357811849280109214336087319369057472440577\
36222390180437070682529879`60.*^60*y^55 + 8.453241531038060067327480669639127\
0252383319018847066929126224942706058257547836`60.*^61*y^56 - 
    1.24879865928221438619480346541319708301334751406876459314004322201638307\
44575731825`60.*^63*y^57 + 1.847411282900013051997195281908447889055085110003\
91843572339516596751496692511865213`60.*^64*y^58 - 
    2.73663119497467348969399055453148399637064985294011299784669421711318891\
7160365356023`60.*^65*y^59 + 4.0591115587943430909906641861478051289394704250\
548354223960008016876236496768580559393`60.*^66*y^60 - 
    6.02822167322138219036260832350119481215907864291324232032912112848798285\
450396117807577`60.*^67*y^61 + 8.96341142431893751188496618298519699720339711\
1873246037387479033439271386150932158231102`60.*^68*y^62 - 
    1.3343401630995322341791147043603483610560657139324068123177567798430412`\
60.*^70*y^63 + 
    1.98862504096801310626640994785585166290510213785808547156144475960813864`\
60.*^71*y^64 - 
    2.96699706158132814181275173996504985869407476334196756403746709750644203\
1`60.*^72*y^65 + 
    4.43143761200762548398134939554991068106084620517968752069448588938006044\
3`60.*^73*y^66 - 
    6.62554443995825827105809305185391209110219203681619138129457112662972070\
675`60.*^74*y^67 + 
    9.91595676916360053497341355304896192055086180439490975294171036216696205\
3316`60.*^75*y^68 - 1.4854946507566349019811286033336764140819444924223180061\
6995374117168147618994`60.*^77*y^69 + 2.2275056432964458269028612559522934657\
83212090623643146645270693300043780698706`60.*^78*y^70 - 
    3.34322912415032628719601673276971079704162015634381929817762279848281540\
46067587`60.*^79*y^71 + 5.022291535710676622604571900892299677848760902094659\
62081209020957541399771835396`60.*^80*y^72 - 7.551190867171724797339036513306\
077641094341290228716366067363280483911377108178402`60.*^81*y^73 + 
    1.13630904662664004301409533625575426732436102691586940185136465028539218\
319003046759`60.*^83*y^74 - 1.71133533465803679791670215104603416048597404278\
900319905707424696436160537732539746`60.*^84*y^75 + 
    2.57941930956476439711908879056325853365379560858804269450833480491145869\
33515611746263`60.*^85*y^76 - 3.890880215739459960104887749628244299745119695\
21196968303733179636162896188107276929912`60.*^86*y^77 + 
    5.87359666040229494912596329716841875297648763870111465171194671621430841\
9827933374121448`60.*^87*y^78 - 8.8732418318053907744494068611077719022626594\
995836709550500365963034439263234731494342656`60.*^88*y^79 + 
    1.34144961054341623268897376650678318064706983396440055871613541264053884`\
60.*^90*y^80 - 
    2.02942248543370164416530179690900224654707691587510058654836046109753604\
1`60.*^91*y^81 + 
    3.07233895251051990240970533326899526328961982325399676498237106250643605\
94`60.*^92*y^82 - 
    4.65432933178076723972156818357349578654073983423721876674671420331011648\
188`60.*^93*y^83 + 
    7.05552677720356857174263787062690759822535151746678032269793315722633760\
0229`60.*^94*y^84 - 1.0702356308976040054946868005829201758075099898702642948\
7011032320279926762547`60.*^96*y^85 + 1.6244281396875135240314098788742074280\
14089179323928482266535380688809400904695`60.*^97*y^86 - 
    2.46709841852331937745708476650516560499820404993896554098120193366081853\
02273615`60.*^98*y^87 + 3.749136629124343214051659109958856624256653067571033\
44029652303633493714995339237`60.*^99*y^88 - 5.700711154688257195574474435742\
002892002969546829043221606658255203404418293518388`60.*^100*y^89 + 
    8.67309556546138121209626931116566531909367547877700023500526458485531767\
01906714679`60.*^101*y^90 - 1.32026493797408155917117988068254294109524595720\
6366017929420118112593357165742143123`60.*^103*y^91 + 
    2.01087292659854581103623541450397024347408158648566054686205135812958779\
28961589502325`60.*^104*y^92 - 3.06435890702141285364451682292910845384204972\
946725267959083635095359860972721295807906`60.*^105*y^93 + 
    4.67219703077115303460283273902797039376724358941466938676889108136260846\
4895106518079791`60.*^106*y^94 - 7.127289382666009970420246980997582722488671\
8301319376762398381872754451915446445846560768`60.*^107*y^95 + 
    1.0877891376979638043909723025742525327072614101551875663687240816104901`\
60.*^109*y^96 - 
    1.66103057734064694441520121215323381942187339303492739340876120980125709`\
60.*^110*y^97 + 
    2.53757426548166116111802303981553186271146662555099328719135081335123910\
2`60.*^111*y^98 - 
    3.87850086621193330150511095884003934542605367274845568390095576776371468\
86`60.*^112*y^99 + 
    5.93074050139480991768664646874649218706594352459183651466965210684830319\
88`60.*^113*y^100 - 
    9.07297828405128184474548363675199076317360680653657177464183951351942275\
7191`60.*^114*y^101 + 1.38861828955161930563344777445677844965370253049384707\
669805469816135860214117`60.*^116*y^102 - 2.126200440511996498200428625219634\
989100604133900449897520038593628397712069543`60.*^117*y^103 + 
    3.25694332182421402729990685773384780260289065481324746132623180675663056\
38954165`60.*^118*y^104 - 4.9911122607496590342955820327737247837923724686605\
1818888439829392428770611837084`60.*^119*y^105 + 7.65177483377997436387451171\
7431584395102730208504348019082649185471971606332956826`60.*^120*y^106 - 
    1.17354945008312009150206232663935400173133085700296232427532416554038459\
084062450875`60.*^122*y^107 + 1.800577138589789965978303846460519965827749960\
203518998170145821620889827200492206784`60.*^123*y^108 - 
    2.76369453379447033303247508197404934361880919826410138344779079621581177\
19652539316367`60.*^124*y^109 + 4.2435883612489033961876831649399593662563967\
8839015115659251335076580685783724149957163`60.*^125*y^110 - 
    6.51836052079207139577115915796288869132158539368836558749933242231089529\
2937425428139834`60.*^126*y^111 + 
    1.0016189141746707853140250892876176007059038133089239507878774814594644`\
60.*^128*y^112 - 
    1.53965296410706592265732516217607978581501194235942126909977792374848863`\
60.*^129*y^113 + 
    2.36753605043674987321447015375708067846039862301432799005693454900986989\
5`60.*^130*y^114 - 
    3.64184209437818325487580120080701575820145409675256729359746620960718863\
72`60.*^131*y^115 + 
    5.60394370147632506357038748601997843334156552778953248196998077299251676\
125`60.*^132*y^116 - 
    8.62605084362391448254413762685638156649229730241412670025339006324012506\
3169`60.*^133*y^117 + 1.32823029826533535166791558239808526594150763350666576\
471814968644819235544643`60.*^135*y^118 - 2.045857849792133468861889084045323\
38639657553831906946416692650703181083417345`60.*^136*y^119 + 
    3.15221531323122375084075345395709046236275734297578875550618226064316791\
0983455`60.*^137*y^120 - 4.85838967278423316314197953386519677864558087685377\
697530360135223968097596526988`60.*^138*y^121 + 7.490358878501331844071192144\
918885176622006682647755568850840299885946958037015933`60.*^139*y^122 - 
    1.15516635889596648550218147622144941217206138578203386207657828880941478\
091348575703`60.*^141*y^123 + 1.782033781632511106139370211682242379722469058\
631329238686032617545198127255876399339`60.*^142*y^124 - 
    2.74988634752458324769715529191951111845728295605878716447434490050846607\
87487273782731`60.*^143*y^125 + 4.2446211957898955986228159756067537287660674\
2626490713643287537223252740997367054908412`60.*^144*y^126 - 
    6.55369959159121139647015181055251234712583572514741390372345402602316816\
0740450739726425`60.*^145*y^127 + 
    1.0121749485455309980044018516625234331023352237054570508351659597067456`\
60.*^147*y^128 - 
    1.56366677799966948792745843844548721899253624508710570214107086695692454`\
60.*^148*y^129 + 
    2.41629835185810370351515207936821976439063939430270604624874567937311914\
5`60.*^149*y^130 - 
    3.73484708220462715971724866817235871963668182849450082977137220756683950\
17`60.*^150*y^131 + 
    5.77443168010000921679147034514884647710016001441032603961122895739687931\
593`60.*^151*y^132 - 
    8.93013657967814785474375475116767819188669068401951220656657403737179400\
0256`60.*^152*y^133 + 1.38139443227357702987326085537132202313829454671363355\
325984663065485082821979`60.*^154*y^134 - 2.137402929228901469990198110413044\
093246795992002417506079043544256806684419204`60.*^155*y^135 + 
    3.30797780638824377907700959073399327965169897994891262165349080434152250\
98947273`60.*^156*y^136 - 5.1208810318383325729795026896003772325935836823933\
3020195940065037196898321880618`60.*^157*y^137 + 7.92923258231812552989029237\
4992570725653249026891280736419058634538813390721771868`60.*^158*y^138 - 
    1.22806255848131450307903235128916780905322581849638368747642503919245396\
383394871402`60.*^160*y^139 + 1.902441067769586428608684925676218615023563251\
861655699137079327525052346174721312585`60.*^161*y^140 - 
    2.94782622568611830985023494551721552928979767513403996478884556346688718\
72254222869432`60.*^162*y^141 + 4.5686835212924936614177401154104590289924799\
0566466000081820379619037747263382971455132`60.*^163*y^142 - 
    7.08235054977954923090390773097880562762370666861114322027605600736802370\
5561874714038502`60.*^164*y^143 + 1.09814466379825925237898794604905070521683\
927024179289101768945356477095533280846644510721`60.*^166*y^144 - 
    1.7030843511329818976518338693268766667888385353878688502515297441903047`\
60.*^167*y^145 + 
    2.64183645286561797191841257821133650984443048030388120542549176040282075`\
60.*^168*y^146 - 
    4.09890254763008677069757116120228139121598421733930641787069593629022385\
8`60.*^169*y^147 + 
    6.36091958902245068498923658955126515005145770460512988680021209356674786\
87`60.*^170*y^148 - 
    9.87328434344303126063033550731950666563139038736232241121129808240603987\
462`60.*^171*y^149 + 1.532821605204283552026115492335623987742464685318001025\
7403384148995527587278`60.*^173*y^150 - 2.38017362442743349238781610295614521\
262806602188520881154088086607868933572391`60.*^174*y^151 + 
    3.69667755058701756431137163644763678831963589687712823767157284650744002\
8065718`60.*^175*y^152 - 5.74247722373946400784248489490158465029292317713431\
1543406263875684207591843115`60.*^176*y^153 + 8.92217355313477047923045283962\
830203919982917462889443268610670492366352506517506`60.*^177*y^154 - 
    1.38651522514554261821078394938319693334714117311484878598862033164036497\
76251519339`60.*^179*y^155 + 2.1550638734010082597894168399532158734565412034\
8373512925853595503370728711207659569`60.*^180*y^156 - 
    3.35024166725558892913448289672147241213227626248202869153822862852565353\
1465475706696`60.*^181*y^157 + 5.20920666376880684620508851939139664652160746\
70651831929859420269971242606204725131275`60.*^182*y^158 - 
    8.10112808415453250133976347735802186669486383138425264773887185452776797\
436958738128286`60.*^183*y^159 + 1.260076421420448534262604761731338679749430\
5736004331653094926039646797237659848121572977`60.*^185*y^160 - 
    1.9603101144926375048181322265313956145809389390184562206630444901071799`\
60.*^186*y^161 + 
    3.0501994437526453075214508316598987348469471717894209353826407393506253`\
60.*^187*y^162 - 
    4.74685892764108898249176281106002201013279113293274963112122922881683544\
2`60.*^188*y^163 + 
    7.38853151159794889630432289080495590515546359747636777735830137707303735\
63`60.*^189*y^164 - 
    1.15022487438126065867367963022477838727938228320153613098439070838898886\
0566`60.*^191*y^165 + 1.79093292489010814346138503272548751519409195073602304\
60831587965963140151946`60.*^192*y^166 - 2.7889900285154231181939902631141127\
2361297242801391272639372022679012449800602`60.*^193*y^167 + 
    4.34395010896007966429384969450122858578294748616533979183717538907508344\
9417864`60.*^194*y^168 - 6.76693629604141726279555351363246146310077447996727\
45234671004861460048138737284`60.*^195*y^169 + 1.0543090160681772642693737024\
69429591779547288529441413672059324339480757150502514`60.*^197*y^170 - 
    1.64290148079813924776983928544460838169105342706560491741253666267847711\
66835152886`60.*^198*y^171 + 2.5604841929771796473661879238187227433296672752\
6331795077594185290681555235764536917`60.*^199*y^172 - 
    3.99115760288687325671137001589617125755581571106909343259126543715132906\
3914078993314`60.*^200*y^173 + 6.22215882945038261351950547140814790468082356\
55283455869860081416280520470604772780986`60.*^201*y^174 - 
    9.70170343220623455561637369574486505758538737161388113642591487176605977\
268692084121963`60.*^202*y^175 + 1.512930037464248746903757957948998393438200\
3400766117116959661104905938386686465388554757`60.*^204*y^176 - 
    2.3596789582412455824647218739463928397689933258815240842659181183344869`\
60.*^205*y^177 + 
    3.68086174428375471936849872430592046302084174018492602768564065035521541`\
60.*^206*y^178 - 
    5.74259119936521840849351410687295975742169551715084071209976836007612645\
3`60.*^207*y^179 + 
    8.96040042246984438958268599027039710741373085405033218194997984598337605\
73`60.*^208*y^180 - 
    1.39832260402225704551530686073728379583899034769774202603290987151418978\
2668`60.*^210*y^181 + 2.18246413429770137669350332599053270565069894072722969\
07097158799419088621661`60.*^211*y^182 - 3.4067947889632015427979447163205372\
5148503491429617641248452197134020087650443`60.*^212*y^183 + 
    5.31867324324993574001426821184460978532276896324439399164467668554901949\
9411307`60.*^213*y^184 - 8.30459558421746480292917442396407429171157783438686\
85134943257555786963485445837`60.*^214*y^185 + 1.2968533994698095485481130381\
7079394283579890608280016937514594032392604634475499`60.*^216*y^186 - 
    2.02544234827865395182093975373110811519716397555620297540071796874748201\
60029634635`60.*^217*y^187 + 3.1637698840795486549225344655863080166423403507\
024340234085902445381927243042139433`60.*^218*y^188 - 
    4.94248426339851776299006145803724456940596549470718958694197066881491748\
1132791903413`60.*^219*y^189 + 7.72219072086907238764264220491458305227737562\
45554225493102933733008748534971740993073`60.*^220*y^190 - 
    1.20667411544882809715914783641274066283728039150611339825209795751988331\
1008391715521753`60.*^222*y^191 + 1.88578921624187162021732866024357156033167\
87487895375717712516598786111445149618409563676`60.*^223*y^192 - 
    2.9474701742790567153828190016621710833469225061171311180526343331656947`\
60.*^224*y^193 + 
    4.60742485642877747962363383592242015600550530370855289510382951529206351`\
60.*^225*y^194 - 
    7.20309483157049686263040133482335534525342847966422500549006205387334815\
9`60.*^226*y^195 + 
    1.12624143477561431793371083334083847068425988913069008823279949108351893\
498`60.*^228*y^196 - 
    1.76114389833020195625594190850663280312628890810245929912197997768952165\
6068`60.*^229*y^197 + 2.75428349709106412519192448380884687054039029207723779\
69524010282919154489116`60.*^230*y^198 - 4.3079671695075094509706988981252950\
8935398453134137042348331578956908220600597`60.*^231*y^199 + 
    6.73884669275380375960633566431355058690512207424186411688538082805618462\
0138308`60.*^232*y^200)}


==> anc/V1_solvable.m <==
CA^2*CF*((-4*s6*x*(3 - 46*x + 54*x^2 - 46*x^3 + 3*x^4))/
    (3*(-1 + x)*(1 + x)^5) + (4*Pi^3*x^2*(1 - 6*x + x^2)*
     Im[PolyLog[3, (1 + I*Sqrt[3])/4]])/(3*(-1 + x)*(1 + x)^5) - 
   (4*Pi^2*x*(2 - 7*x + 32*x^2 - 62*x^3 + 32*x^4 - 7*x^5 + 2*x^6)*Log[2]^3)/
    (9*(-1 + x)^3*(1 + x)^5) + 
   Log[2]^5*((x*(128 - 457*x + 2030*x^2 - 3914*x^3 + 2030*x^4 - 457*x^5 + 
        128*x^6))/(240*(-1 + x)^3*(1 + x)^5) + 
     (3*(-1 + x)*x*Log[(1 - x)/(1 + x)])/(160*(1 + x)^3)) + 
   ls*Pi^2*Log[2]^2*(-1/12*(x*(7 - 20*x + 133*x^2 - 304*x^3 + 133*x^4 - 
         20*x^5 + 7*x^6))/((-1 + x)^3*(1 + x)^5) + 
     ((1 + x)*Log[(1 - x)/(1 + x)])/(8*(-1 + x))) + 
   Pi^4*Log[2]*(-1/360*(x*(77 - 148*x + 815*x^2 - 3536*x^3 + 815*x^4 - 
         148*x^5 + 77*x^6))/((-1 + x)^3*(1 + x)^5) + 
     ((1 + 3*x + x^2)*(5 + 6*x + 5*x^2)*Log[(1 - x)/(1 + x)])/
      (80*(-1 + x)*(1 + x)^3)) + ls^2*Pi^2*Log[2]*
    ((x*(6 + 17*x + 20*x^2 + 42*x^3 + 20*x^4 + 17*x^5 + 6*x^6))/
      (16*(-1 + x)^3*(1 + x)^5) + (3*(2 + 9*x + 10*x^2 + 9*x^3 + 2*x^4)*
       Log[(1 - x)/(1 + x)])/(32*(-1 + x)*(1 + x)^3)) + 
   ls*Log[2]^4*((x*(28 - 119*x + 454*x^2 - 1366*x^3 + 454*x^4 - 119*x^5 + 
        28*x^6))/(48*(-1 + x)^3*(1 + x)^5) - 
     ((4 + 19*x + 18*x^2 + 19*x^3 + 4*x^4)*Log[(1 - x)/(1 + x)])/
      (32*(-1 + x)*(1 + x)^3)) + 
   ls*((x*(28 - 119*x + 454*x^2 - 1366*x^3 + 454*x^4 - 119*x^5 + 28*x^6))/
      (2*(-1 + x)^3*(1 + x)^5) - (3*(4 + 19*x + 18*x^2 + 19*x^3 + 4*x^4)*
       Log[(1 - x)/(1 + x)])/(4*(-1 + x)*(1 + x)^3))*PolyLog[4, 1/2] + 
   (-1/2*(x*(128 - 457*x + 2030*x^2 - 3914*x^3 + 2030*x^4 - 457*x^5 + 
         128*x^6))/((-1 + x)^3*(1 + x)^5) - 
     (9*(-1 + x)*x*Log[(1 - x)/(1 + x)])/(4*(1 + x)^3))*PolyLog[5, 1/2]) + 
 CF^3*((-8*s6*x*(3 - 54*x + 70*x^2 - 54*x^3 + 3*x^4))/
    (3*(-1 + x)*(1 + x)^5) - (32*Pi^3*x^3*Im[PolyLog[3, (1 + I*Sqrt[3])/4]])/
    (3*(-1 + x)*(1 + x)^5) + (2*Pi^2*(1 - 14*x + 64*x^2 - 242*x^3 + 510*x^4 - 
      242*x^5 + 64*x^6 - 14*x^7 + x^8)*Log[2]^3)/(9*(-1 + x)^3*(1 + x)^5) + 
   ls*Pi^2*Log[2]^2*((9 - 2*x + 88*x^2 - 238*x^3 + 670*x^4 - 238*x^5 + 
       88*x^6 - 2*x^7 + 9*x^8)/(6*(-1 + x)^3*(1 + x)^5) + 
     (2*x*Log[(1 - x)/(1 + x)])/(3*(-1 + x)*(1 + x))) + 
   Pi^4*Log[2]*((4 - 227*x + 724*x^2 - 1469*x^3 + 8688*x^4 - 1469*x^5 + 
       724*x^6 - 227*x^7 + 4*x^8)/(180*(-1 + x)^3*(1 + x)^5) + 
     ((1 + 16*x + x^2)*(3 + 4*x + 3*x^2)*Log[(1 - x)/(1 + x)])/
      (120*(-1 + x)*(1 + x)^3)) + 
   Log[2]^5*(-1/120*(16 - 233*x + 1006*x^2 - 3791*x^3 + 8052*x^4 - 3791*x^5 + 
        1006*x^6 - 233*x^7 + 16*x^8)/((-1 + x)^3*(1 + x)^5) + 
     ((3 + 12*x - 10*x^2 + 12*x^3 + 3*x^4)*Log[(1 - x)/(1 + x)])/
      (80*(-1 + x)*(1 + x)^3)) + ls^2*Pi^2*Log[2]*
    (-1/8*(3 + 3*x - 26*x^2 - 43*x^3 - 130*x^4 - 43*x^5 - 26*x^6 + 3*x^7 + 
        3*x^8)/((-1 + x)^3*(1 + x)^5) + ((3 + 28*x + 22*x^2 + 28*x^3 + 3*x^4)*
       Log[(1 - x)/(1 + x)])/(16*(-1 + x)*(1 + x)^3)) + 
   ls*Log[2]^4*((18 + 107*x - 250*x^2 + 925*x^3 - 3136*x^4 + 925*x^5 - 
       250*x^6 + 107*x^7 + 18*x^8)/(24*(-1 + x)^3*(1 + x)^5) - 
     ((9 + 68*x + 34*x^2 + 68*x^3 + 9*x^4)*Log[(1 - x)/(1 + x)])/
      (48*(-1 + x)*(1 + x)^3)) + 
   ls*((18 + 107*x - 250*x^2 + 925*x^3 - 3136*x^4 + 925*x^5 - 250*x^6 + 
       107*x^7 + 18*x^8)/((-1 + x)^3*(1 + x)^5) - 
     ((9 + 68*x + 34*x^2 + 68*x^3 + 9*x^4)*Log[(1 - x)/(1 + x)])/
      (2*(-1 + x)*(1 + x)^3))*PolyLog[4, 1/2] + 
   ((16 - 233*x + 1006*x^2 - 3791*x^3 + 8052*x^4 - 3791*x^5 + 1006*x^6 - 
       233*x^7 + 16*x^8)/((-1 + x)^3*(1 + x)^5) - 
     (3*(3 + 12*x - 10*x^2 + 12*x^3 + 3*x^4)*Log[(1 - x)/(1 + x)])/
      (2*(-1 + x)*(1 + x)^3))*PolyLog[5, 1/2]) + 
 CA*CF^2*((4*s6*x*(9 - 146*x + 178*x^2 - 146*x^3 + 9*x^4))/
    (3*(-1 + x)*(1 + x)^5) - (8*Pi^3*x^2*(1 - 8*x + x^2)*
     Im[PolyLog[3, (1 + I*Sqrt[3])/4]])/(3*(-1 + x)*(1 + x)^5) - 
   (Pi^2*(1 - 30*x + 120*x^2 - 498*x^3 + 1006*x^4 - 498*x^5 + 120*x^6 - 
      30*x^7 + x^8)*Log[2]^3)/(9*(-1 + x)^3*(1 + x)^5) + 
   ls*Pi^2*Log[2]^2*(-1/12*(9 - 16*x + 128*x^2 - 504*x^3 + 1278*x^4 - 
        504*x^5 + 128*x^6 - 16*x^7 + 9*x^8)/((-1 + x)^3*(1 + x)^5) - 
     ((3 + x)*(1 + 3*x)*Log[(1 - x)/(1 + x)])/(12*(-1 + x)*(1 + x))) + 
   Log[2]^5*((16 - 489*x + 1920*x^2 - 7851*x^3 + 15880*x^4 - 7851*x^5 + 
       1920*x^6 - 489*x^7 + 16*x^8)/(240*(-1 + x)^3*(1 + x)^5) - 
     ((3 + 18*x - 22*x^2 + 18*x^3 + 3*x^4)*Log[(1 - x)/(1 + x)])/
      (160*(-1 + x)*(1 + x)^3)) + ls^2*Pi^2*Log[2]*
    ((3 - 9*x - 60*x^2 - 83*x^3 - 214*x^4 - 83*x^5 - 60*x^6 - 9*x^7 + 3*x^8)/
      (16*(-1 + x)^3*(1 + x)^5) - ((15 + 82*x + 82*x^2 + 82*x^3 + 15*x^4)*
       Log[(1 - x)/(1 + x)])/(32*(-1 + x)*(1 + x)^3)) + 
   Pi^4*Log[2]*(-1/360*(4 - 381*x + 1020*x^2 - 3099*x^3 + 15760*x^4 - 
        3099*x^5 + 1020*x^6 - 381*x^7 + 4*x^8)/((-1 + x)^3*(1 + x)^5) - 
     ((33 + 178*x + 238*x^2 + 178*x^3 + 33*x^4)*Log[(1 - x)/(1 + x)])/
      (240*(-1 + x)*(1 + x)^3)) + ls*Log[2]^4*
    (-1/48*(18 + 163*x - 488*x^2 + 1833*x^3 - 5868*x^4 + 1833*x^5 - 488*x^6 + 
        163*x^7 + 18*x^8)/((-1 + x)^3*(1 + x)^5) + 
     ((33 + 182*x + 142*x^2 + 182*x^3 + 33*x^4)*Log[(1 - x)/(1 + x)])/
      (96*(-1 + x)*(1 + x)^3)) + 
   ls*(-1/2*(18 + 163*x - 488*x^2 + 1833*x^3 - 5868*x^4 + 1833*x^5 - 
        488*x^6 + 163*x^7 + 18*x^8)/((-1 + x)^3*(1 + x)^5) + 
     ((33 + 182*x + 142*x^2 + 182*x^3 + 33*x^4)*Log[(1 - x)/(1 + x)])/
      (4*(-1 + x)*(1 + x)^3))*PolyLog[4, 1/2] + 
   (-1/2*(16 - 489*x + 1920*x^2 - 7851*x^3 + 15880*x^4 - 7851*x^5 + 
        1920*x^6 - 489*x^7 + 16*x^8)/((-1 + x)^3*(1 + x)^5) + 
     (3*(3 + 18*x - 22*x^2 + 18*x^3 + 3*x^4)*Log[(1 - x)/(1 + x)])/
      (4*(-1 + x)*(1 + x)^3))*PolyLog[5, 1/2])


==> anc/V2_solvable.m <==
CA^2*CF*((-32*s6*x^2*(16 - 43*x + 110*x^2 - 43*x^3 + 16*x^4))/
    (9*(-1 + x)^3*(1 + x)^5) - (8*Pi^3*x^2*(1 - 6*x + x^2)*(1 - 4*x + x^2)*
     Im[PolyLog[3, (1 + I*Sqrt[3])/4]])/(9*(-1 + x)^3*(1 + x)^5) + 
   (ls*Pi^2*x*(1 - 6*x + 31*x^2 - 80*x^3 + 31*x^4 - 6*x^5 + x^6)*Log[2]^2)/
    (3*(-1 + x)^3*(1 + x)^5) + (4*Pi^2*x*(1 - 4*x + 26*x^2 - 4*x^3 + x^4)*
     Log[2]^3)/(9*(-1 + x)*(1 + x)^5) + 
   ls*Log[2]^4*(-1/12*(x*(4 - 18*x + 139*x^2 - 320*x^3 + 139*x^4 - 18*x^5 + 
         4*x^6))/((-1 + x)^3*(1 + x)^5) - 
     (x^2*(1 - x + x^2)*Log[(1 - x)/(1 + x)])/(2*(-1 + x)^3*(1 + x)^3)) + 
   Pi^4*Log[2]*((x*(61 - 162*x + 755*x^2 - 3660*x^3 + 755*x^4 - 162*x^5 + 
        61*x^6))/(360*(-1 + x)^3*(1 + x)^5) + 
     (x^2*(1 - x + x^2)*Log[(1 - x)/(1 + x)])/(15*(-1 + x)^3*(1 + x)^3)) + 
   Log[2]^5*(-1/60*(x*(16 - 102*x + 545*x^2 - 960*x^3 + 545*x^4 - 102*x^5 + 
         16*x^6))/((-1 + x)^3*(1 + x)^5) + 
     (x^2*(1 - x + x^2)*Log[(1 - x)/(1 + x)])/(10*(-1 + x)^3*(1 + x)^3)) + 
   ls^2*Pi^2*Log[2]*((x^2*(2 + 5*x + 5*x^3 + 2*x^4))/
      (4*(-1 + x)^3*(1 + x)^5) + (x^2*(1 - x + x^2)*Log[(1 - x)/(1 + x)])/
      (2*(-1 + x)^3*(1 + x)^3)) + 
   ls*((-2*x*(4 - 18*x + 139*x^2 - 320*x^3 + 139*x^4 - 18*x^5 + 4*x^6))/
      ((-1 + x)^3*(1 + x)^5) - (12*x^2*(1 - x + x^2)*Log[(1 - x)/(1 + x)])/
      ((-1 + x)^3*(1 + x)^3))*PolyLog[4, 1/2] + 
   ((2*x*(16 - 102*x + 545*x^2 - 960*x^3 + 545*x^4 - 102*x^5 + 16*x^6))/
      ((-1 + x)^3*(1 + x)^5) - (12*x^2*(1 - x + x^2)*Log[(1 - x)/(1 + x)])/
      ((-1 + x)^3*(1 + x)^3))*PolyLog[5, 1/2]) + 
 CF^3*((-64*s6*x^2*(18 - 55*x + 130*x^2 - 55*x^3 + 18*x^4))/
    (9*(-1 + x)^3*(1 + x)^5) + (64*Pi^3*x^3*(1 - 4*x + x^2)*
     Im[PolyLog[3, (1 + I*Sqrt[3])/4]])/(9*(-1 + x)^3*(1 + x)^5) + 
   (4*ls*Pi^2*x*(1 - 4*x + x^2)*(1 - 3*x + 20*x^2 - 3*x^3 + x^4)*Log[2]^2)/
    (3*(-1 + x)^3*(1 + x)^5) + (16*Pi^2*x*(1 - 4*x + 26*x^2 - 4*x^3 + x^4)*
     Log[2]^3)/(9*(-1 + x)*(1 + x)^5) + 
   ls*Log[2]^4*(-1/3*(x*(4 - 22*x + 153*x^2 - 350*x^3 + 153*x^4 - 22*x^5 + 
         4*x^6))/((-1 + x)^3*(1 + x)^5) - 
     (x^2*(2 - 3*x + 2*x^2)*Log[(1 - x)/(1 + x)])/((-1 + x)^3*(1 + x)^3)) + 
   Pi^4*Log[2]*((x*(61 - 252*x + 959*x^2 - 4224*x^3 + 959*x^4 - 252*x^5 + 
        61*x^6))/(90*(-1 + x)^3*(1 + x)^5) + 
     (2*x^2*(2 - 3*x + 2*x^2)*Log[(1 - x)/(1 + x)])/
      (15*(-1 + x)^3*(1 + x)^3)) + 
   Log[2]^5*(-1/15*(x*(16 - 102*x + 539*x^2 - 954*x^3 + 539*x^4 - 102*x^5 + 
         16*x^6))/((-1 + x)^3*(1 + x)^5) + 
     (x^2*(2 - 3*x + 2*x^2)*Log[(1 - x)/(1 + x)])/(5*(-1 + x)^3*(1 + x)^3)) + 
   ls^2*Pi^2*Log[2]*((x^2*(2 + 7*x - 2*x^2 + 7*x^3 + 2*x^4))/
      ((-1 + x)^3*(1 + x)^5) + (x^2*(2 - 3*x + 2*x^2)*Log[(1 - x)/(1 + x)])/
      ((-1 + x)^3*(1 + x)^3)) + 
   ls*((-8*x*(4 - 22*x + 153*x^2 - 350*x^3 + 153*x^4 - 22*x^5 + 4*x^6))/
      ((-1 + x)^3*(1 + x)^5) - (24*x^2*(2 - 3*x + 2*x^2)*
       Log[(1 - x)/(1 + x)])/((-1 + x)^3*(1 + x)^3))*PolyLog[4, 1/2] + 
   ((8*x*(16 - 102*x + 539*x^2 - 954*x^3 + 539*x^4 - 102*x^5 + 16*x^6))/
      ((-1 + x)^3*(1 + x)^5) - (24*x^2*(2 - 3*x + 2*x^2)*
       Log[(1 - x)/(1 + x)])/((-1 + x)^3*(1 + x)^3))*PolyLog[5, 1/2]) + 
 CA*CF^2*((32*s6*x^2*(50 - 141*x + 350*x^2 - 141*x^3 + 50*x^4))/
    (9*(-1 + x)^3*(1 + x)^5) + (16*Pi^3*x^2*(1 - 8*x + x^2)*(1 - 4*x + x^2)*
     Im[PolyLog[3, (1 + I*Sqrt[3])/4]])/(9*(-1 + x)^3*(1 + x)^5) - 
   (2*ls*Pi^2*x*(2 - 13*x + 64*x^2 - 166*x^3 + 64*x^4 - 13*x^5 + 2*x^6)*
     Log[2]^2)/(3*(-1 + x)^3*(1 + x)^5) - 
   (16*Pi^2*x*(1 - 4*x + 26*x^2 - 4*x^3 + x^4)*Log[2]^3)/
    (9*(-1 + x)*(1 + x)^5) + ls^2*Pi^2*Log[2]*
    (-((x^2*(2 + 6*x - x^2 + 6*x^3 + 2*x^4))/((-1 + x)^3*(1 + x)^5)) - 
     (x^2*(4 - 5*x + 4*x^2)*Log[(1 - x)/(1 + x)])/(2*(-1 + x)^3*(1 + x)^3)) + 
   Log[2]^5*((x*(16 - 102*x + 542*x^2 - 957*x^3 + 542*x^4 - 102*x^5 + 
        16*x^6))/(15*(-1 + x)^3*(1 + x)^5) - 
     (x^2*(4 - 5*x + 4*x^2)*Log[(1 - x)/(1 + x)])/
      (10*(-1 + x)^3*(1 + x)^3)) + Pi^4*Log[2]*
    (-1/90*(x*(61 - 207*x + 857*x^2 - 3942*x^3 + 857*x^4 - 207*x^5 + 61*x^6))/
       ((-1 + x)^3*(1 + x)^5) - (x^2*(4 - 5*x + 4*x^2)*Log[(1 - x)/(1 + x)])/
      (15*(-1 + x)^3*(1 + x)^3)) + ls*Log[2]^4*
    ((x*(4 - 20*x + 146*x^2 - 335*x^3 + 146*x^4 - 20*x^5 + 4*x^6))/
      (3*(-1 + x)^3*(1 + x)^5) + (x^2*(4 - 5*x + 4*x^2)*Log[(1 - x)/(1 + x)])/
      (2*(-1 + x)^3*(1 + x)^3)) + 
   ls*((8*x*(4 - 20*x + 146*x^2 - 335*x^3 + 146*x^4 - 20*x^5 + 4*x^6))/
      ((-1 + x)^3*(1 + x)^5) + (12*x^2*(4 - 5*x + 4*x^2)*
       Log[(1 - x)/(1 + x)])/((-1 + x)^3*(1 + x)^3))*PolyLog[4, 1/2] + 
   ((-8*x*(16 - 102*x + 542*x^2 - 957*x^3 + 542*x^4 - 102*x^5 + 16*x^6))/
      ((-1 + x)^3*(1 + x)^5) + (12*x^2*(4 - 5*x + 4*x^2)*
       Log[(1 - x)/(1 + x)])/((-1 + x)^3*(1 + x)^3))*PolyLog[5, 1/2])


==> anc/V_numexpan_CA1CF2_s0.m <==
{35338.1390206164955858592115157529073742189490161915626182639139918530412189\
1664868`60. - 5058.8918442403820399583488136348766369696644518683506512144046\
877668864492311974`60.*y + 458.1671250620888132767152947809092504798007818369\
5187583403083537695265392380343`60.*y^2 + 139.1759251734769363531976862584933\
0342647213566513560310633659450287207225627402`60.*y^3 + 
  32.288271047038492432758985916693171478682896836333761023155144749458584130\
86669`60.*y^4 + 7.60781252811962361678855998433144832124902435985868052499880\
827897972290529689`60.*y^5 + 1.8110267561196843642483086302784650396687180359\
8492029764225180816452008844554`60.*y^6 + 0.434215869405484184352933429200514\
50134983385758318837642743679745626479553656`60.*y^7 + 
  0.1046662947464792491450514481200287018132314242131938927125975242173122097\
4594`60.*y^8 + 0.025333948913284529009854346659618502023307454151889192582835\
86904061755955181`60.*y^9 + 0.00615214886257207148453247975545422739512504775\
290823311605968677183228822734`60.*y^10 + 0.001498002782916479579553764140139\
93462732778314757920027800878088728171054249`60.*y^11 + 
  0.0003655624836448327993704964502178531245800100770283739314791121606234249\
6496`60.*y^12 + 0.00008937620171239503761156259232759848085391578832397998092\
463255822737205521`60.*y^13 + 0.000021886421979291322589831952178626691120781\
81183544389602855274542777625391`60.*y^14 + 
  5.36692903698418147004973827067469756262785024257803795157153868860599275`6\
0.*^-6*y^15 + 
  1.31764639825915099107166288102340790459771975953237041318037902063791027`6\
0.*^-6*y^16 + 
  3.23840645103462349947699136669420126728724549712941437480870847306162`60.*^\
-7*y^17 + 
  7.966571274541921681072790610974405092845190537621902954955255463054522`60.\
*^-8*y^18 + 1.961442927991293271208108526958160071208912254637111756420797356\
9555431964184933899100366`60.*^-8*y^19 + 4.8328935327491557666172427280793294\
29506783620790466206853861246604965528305806916417328`60.*^-9*y^20 + 
  1.1916113853252658826885722272391144282084255610148091489720626436085435862\
59967579443222`60.*^-9*y^21 + 2.939888319454220469990023121742811004548444361\
75663863483177868556249192642083100835801`60.*^-10*y^22 + 
  7.2572534945315408699699709339709187815378820253075248166300324771924679755\
682985028755`60.*^-11*y^23 + 1.7924147357818111987601555009407343096394137757\
757277671982479340958194404173580812012`60.*^-11*y^24 + 
  4.4290587983846695151536225926973103428164126969449223413656684491668215710\
37154806202`60.*^-12*y^25 + 1.09490186114576519917521005627807445154010115152\
3841127591611384586011130439653992649`60.*^-12*y^26 + 
  2.7077939792401503852215044706975939976443332774507695975779602582410289957\
1458516911`60.*^-13*y^27 + 6.699156371526233191026712783337559879203798476869\
0008202244771147209713690406511883`60.*^-14*y^28 + 
  1.6579727794193029817421804947820631761004080204650380590420590962823742411\
376647795`60.*^-14*y^29 + 4.1046611319986160589541009554466080724656035075057\
44493136029419106507755223342534`60.*^-15*y^30 + 
  1.0165077417567065262456528356800087434723124163010258939496531502947232806\
34592185`60.*^-15*y^31 + 2.51807836205301869525699746698543384005713479891381\
819404232861646213371457401931`60.*^-16*y^32 + 6.2394372081144368167245030408\
127129938667871041749163521135200129637197322340296`60.*^-17*y^33 + 
  1.5464374134777157412627544624721017093047639570301201202684620829603922414\
715283`60.*^-17*y^34 + 3.8337496261946337279254870303774197287646366941512971\
95320722076778522787688458`60.*^-18*y^35 + 9.50635120170253801582722281533467\
917352361253620272664382910819879432670410448`60.*^-19*y^36 + 
  2.3577479775616819844113274642611730563995160979462438424947610445098521330\
484`60.*^-19*y^37 + 5.8488361019260378072751012451706534646446007917138460097\
585535284083540338404`60.*^-20*y^38 + 1.4511943126990931679484202465603099975\
929624458858550019186697162707578307018`60.*^-20*y^39 + 
  3.6013187952928008285331313080267804720509158902489690498209244259258345675\
86`60.*^-21*y^40 + 
  8.9386841917873184155490220925993419045797138136923026963387679599633470425`\
60.*^-22*y^41 + 
  2.2190038891068176919067080993566700449763787129171365126669859465018227498\
8`60.*^-22*y^42 + 
  5.5094930992356265556746619933970118703777709982899804660527725503908909177`\
60.*^-23*y^43 + 
  1.3681421635337626163825456211148926631522821857013883168903439526901033749`\
60.*^-23*y^44 + 
  3.397925984524633393073001652865962825289245345790940759216010021853848981`\
60.*^-24*y^45 + 
  8.44028271208927258459596653821602435552101547032343576347170395239031509`6\
0.*^-25*y^46 + 
  2.09680443023043083138686386745779095756685774629107694639702044574314996`6\
0.*^-25*y^47 + 
  5.2097193520447743903785406627016177873314330860530006250481440666359966`60.\
*^-26*y^48 + 
  1.2945653133939152921449531374412276225451734153947070636944711251845078`60.\
*^-26*y^49 + 3.21724945872224163266514145776395992778439881917759440985565283\
58185460915422755047148019`60.*^-27*y^50 + 7.99640273778511793096197460001631\
3786261594107938795164721321959942065860324691682302235`60.*^-28*y^51 + 
  1.9877047168976674729413307114624398466880688933331586388846115550566239977\
97125863295854`60.*^-28*y^52 + 4.94145224667636297836628810806199853301703758\
276994631243643432674635866879971079714836`60.*^-29*y^53 + 
  1.2285736561933949649672659264567991806595276844162263779140037048436889398\
014672696929`60.*^-29*y^54 + 3.0548513510717087760414985937513737411645517305\
655161309094387919082696996881899316965`60.*^-30*y^55 + 
  7.5966088270367795554582479690989572703541138844932457122975520098042780969\
57140279581`60.*^-31*y^56 + 1.88924739047764786669236553185791497364961841408\
0272666651995899800094406914472767783`60.*^-31*y^57 + 
  4.6988972063023484595754715445347506491939086434719101144225946611561545351\
8919330474`60.*^-32*y^58 + 1.168799002181673774262736486225656522832312558622\
75956858605261016456629987632640965`60.*^-32*y^59 + 
  2.9074970676782678819178624510582207107087555885091329075102315612401159150\
807347423`60.*^-33*y^60 + 7.2332446479552506271758427978978433128980173712969\
3101631972714320505000878496421`60.*^-34*y^61 + 
  1.7996180667159019649700949662615604009367526139698966378144576122075482561\
73535372`60.*^-34*y^62 + 4.47774969414535154414206016625971557542472470230705\
556478752463489761366590274185`60.*^-35*y^63 + 1.1142190136602941302374365366\
8601462636620824048351562618600132255305220779895507`60.*^-35*y^64 + 
  2.7727559930403137394162019988962708462125429558090810306772399431637407311\
608881`60.*^-36*y^65 + 6.9005255633332752986792886361420743255235285540798418\
95336863544294973923803919`60.*^-37*y^66 + 1.71743871506108579770825239220420\
6898733859575528289092492214206147112828448328`60.*^-37*y^67 + 
  4.2747238424289303501616609396919953118557992166447404791678055145022919299\
5328`60.*^-38*y^68 + 1.064049473673997605534514398833107318743916445264086484\
3904358273616831289948`60.*^-38*y^69 + 2.648754840038784515656110524308732178\
5547706525452983303798190751625137596914`60.*^-39*y^70 + 
  6.5939729745531258260122245626716851454192416728177183645311208739763250945\
21`60.*^-40*y^71 + 
  1.6416377226810495639689920361265641458698317361036548527082322791428949143\
68`59.21587682411312*^-40*y^72 + 
  4.0872535103313655384695907671237463648978027799781087863502892478909274057\
4`58.322937120285246*^-41*y^73 + 
  1.0176754046926431890898061333992054251337111390998663830744271184205073809\
1`57.42985874280797*^-41*y^74 + 
  2.5340187036785086862144632232874737865601915804598490480258956290919741853`\
56.536645431136414*^-42*y^75 + 
  6.310047028906686372876097520953090170507816500460227193131876242702303488`\
55.64330077513565*^-43*y^76 + 
  1.571364904604863146358689077721847856292078080327259797432688733188655262`\
54.74982822297957*^-43*y^77 + 
  3.91329536138138865055329456082595651717639171839776825866292766547105132`5\
3.85623108853325*^-44*y^78 + 
  9.7460538300602674251993739260483027916145294149883029978090382301976477`52\
.96251255825851*^-45*y^79 + 
  2.4273649401395113395840852672222579166507832803949186562631021538977837`52\
.068675697680334*^-45*y^80 + 
  6.045899820136906714356480837111232190487807772187143196469905056683519`51.\
17472345744631*^-46*y^81 + 
  1.505934040127370452376044563977576986421551497427336658092971955917775`50.\
28065867901044*^-46*y^82 + 
  3.75119491682432321008172972305626894899436548842799693907012136992785`49.3\
8648409996812*^-47*y^83 + 
  9.3444028175891017977654770846323158271385828832308847693112972911119`48.49\
220235906897*^-48*y^84 + 
  2.3278301497713175808566618507842250227940832445074567164361398316005`47.59\
7816000929186*^-48*y^85 + 
  5.799204642546451513075293983117616873010202793227323647683212657507`46.703\
3274804663*^-49*y^86 + 
  1.444782904762995026576209899004997134812550620383435550548529660495`45.808\
73916707464*^-49*y^87 + 
  3.59959290732014245747500610132463002612235502752209620132915123153`44.9140\
5334856033*^-50*y^88 + 
  8.9685130754708009321421981107356375254964111300391671242536777731`44.01927\
223485168*^-51*y^89 + 
  2.2346186185017409473432183094238425702673158989136367921756112479`43.12439\
7961500854*^-51*y^90 + 
  5.568034849361823371741430494529667448436845187556246246171745201`42.229432\
59299024*^-52*y^91 + 
  1.387444781941570766343157123064704598188304283421776281748382238`41.334378\
12585686*^-52*y^92 + 
  3.4573582211020426152246372688859828509303547851995882861456959`40.43923649\
164637*^-53*y^93 + 
  8.615642055374844927736217802851617356511725275749259885662429`39.544009559\
70814*^-54*y^94 + 
  2.1470650808637728414346198543158254862166789938416879699229949`38.64869913\
984123*^-54*y^95 + 
  5.350775995786708408257764269436509557867605804316023737418186`37.753306984\
8011*^-55*y^96 + 
  1.333527718023503562041747746419781927570574366490008461845456`36.857834792\
67512*^-55*y^97 + 
  3.32353888352352009548173679931728138684165380593992125994472`35.9622842091\
3594*^-56*y^98 + 
  8.2834766740089546878995506843787614734583255327224263586644`35.06665682957\
952*^-57*y^99, -35338.1390206164955858592115157529073742189490161915626182639\
1399185304121891664868`60. - 21229.816639797046834608510727027359354065417490\
90654461807368528705543179110486019`60.*y - 6275.1302250792401619726699808326\
5197355445191906304763182706136405006296700850172`60.*y^2 - 
  1887.9044055971510154479817696984380338518071628762983284860171642232973599\
793211`60.*y^3 - 561.55703269785957034141136059653085970607621182330415627474\
938116910512737176499`60.*y^4 - 160.94700195034553747022020174400449265585648\
39383455520894609347051618161585387`60.*y^5 - 45.0756825892152256410543568926\
9278987654793251479695378226111442087943584392993`60.*y^6 - 
  12.423672578304701196084686103661800902057552889722291708272154775445719503\
44588`60.*y^7 - 3.38377095537190139114514632373111741674245023565971703088189\
624765876359550082`60.*y^8 - 0.9131703211997815386761554145042950883004183284\
498073859166763111577366106548`60.*y^9 - 0.2446238129559469013057793528224079\
7459165322699189677718329968656004562587681`60.*y^10 - 
  0.0651353130602770845584050479473441194818595747422803532229833119321066149\
3407`60.*y^11 - 0.01725579723713679012632241420309670712534028657063813799711\
243222930295294884`60.*y^12 - 0.004551820057638053804832943433186686614218497\
34204731227756955024265512230372`60.*y^13 - 0.0011962640509450749499820749282\
7083956140847650991521954004673282820695289345`60.*y^14 - 
  0.0003133789397280006411504050168449572545037597466504028863755602445190591\
0741`60.*y^15 - 0.00008186223860505324148258629110990819650149309668639099687\
518824878744826773`60.*y^16 - 0.000021330900617723602855843758117106869548110\
37243403856167024830127469130902`60.*y^17 - 
  5.54580012795928770287080439398616662629117041340019778123921982087046562`6\
0.*^-6*y^18 - 
  1.43895804934191634885863754553750723616710921603748329152924257738308145`6\
0.*^-6*y^19 - 
  3.7268831918089445489721556333511949470472311238085056811384097732778407`60.\
*^-7*y^20 - 
  9.636739440525322163037412706998102341561938498660216630625995401708651`60.\
*^-8*y^21 - 2.488080074368606357383260976202351496967449332575707025941260843\
3947791162338396943332051`60.*^-8*y^22 - 6.4151029600434609913745339018011644\
63019945913572589771577693305929729860471460154864542`60.*^-9*y^23 - 
  1.6519478785641032919948264132225090241394616377170331031752475857507353277\
77823060800375`60.*^-9*y^24 - 4.248984878550186898004062554238878980833626700\
14113621036304670306988268965038565680611`60.*^-10*y^25 - 
  1.0917118977218898598860197066599721825908752464664168609360318369524945420\
0774162020925`60.*^-10*y^26 - 2.802197030571453263872488145746157752504188430\
4222261827234111115866650237966976637438`60.*^-11*y^27 - 
  7.1860009681388146385605719256667615285222003516811451255505691909417632617\
01605986153`60.*^-12*y^28 - 1.84120013883500338903676848718279833487201472606\
3555416237537724027405876802159982549`60.*^-12*y^29 - 
  4.7137260250005190882151487564018721838385160848372994268296501010776854033\
5341470206`60.*^-13*y^30 - 1.205867096419544065440845773660915934031228551894\
42546274331430263480178680364982992`60.*^-13*y^31 - 
  3.0826658208460279748673998489873292848629683997412712853451472504405118877\
694898876`60.*^-14*y^32 - 7.8752376801331367058732568824851064443013798454724\
62202770517284662633457259846585`60.*^-15*y^33 - 
  2.0106100667123790349852998598653803183124761184290198495646673698838958933\
23399402`60.*^-15*y^34 - 5.13020034112479786792248507399782872009557015348123\
20117679101623611578478478268`60.*^-16*y^35 - 1.30826933650223305913818705528\
485993990472900888631542751057974809337211038645547`60.*^-16*y^36 - 
  3.3344892166809607872478489911623531164099589224279107099679958640493377937\
048667`60.*^-17*y^37 - 8.4945961678373222707676153730132741805726026216091851\
22233322381447918964309567`60.*^-18*y^38 - 2.16295989135092674272007205139089\
086455632328945998202117392498528967653864736`60.*^-18*y^39 - 
  5.5049925092856713708168957967446283411513136534693771023514924354965394483\
387`60.*^-19*y^40 - 1.4004803759483660656762635831900116678543174569471402257\
0258890507339092735178`60.*^-19*y^41 - 3.561378861142014928510768558872609925\
8124799822949058226347121292449280186879`60.*^-20*y^42 - 
  9.0529140458428341606591190380524140046048060869744614249038753541742508545\
15`60.*^-21*y^43 - 
  2.3003576025699674863372217045237751463525944961696592353147443434618689890\
8`60.*^-21*y^44 - 
  5.8431389212013314100582239227583893989557013015281068097722514506739294653\
7`60.*^-22*y^45 - 
  1.4837053759257212977414816216376198910492455094877974878098011262029113657`\
60.*^-22*y^46 - 
  3.7662228138587585973672114257014887452900856652600198247087859065065267477`\
60.*^-23*y^47 - 
  9.557121846443138630946161003856408063064084221728402827934780061941492839`\
60.*^-24*y^48 - 
  2.424468503664150325543947533003812570992640022849664207383391171755235018`\
60.*^-24*y^49 - 
  6.14864599151783344656143199321893696772342252917090936242687251171742786`6\
0.*^-25*y^50 - 
  1.55890933364854482598319772560920692921001732268875981544964306878827613`6\
0.*^-25*y^51 - 
  3.9513479748764310059664260199406403770750123537773901350290049460151581`60.\
*^-26*y^52 - 
  1.0012836340070774715903653862351851833405020695617849979113382315930111`60.\
*^-26*y^53 - 2.53664975251547273819744782913859569861367525071831306100146182\
05568970816819100571859766`60.*^-27*y^54 - 6.42479609260097164267447581448928\
2155200708276565714705273815281305482699562217843676304`60.*^-28*y^55 - 
  1.6268868325826913956924504186308921469115800178302625703788445240125249735\
31216038950723`60.*^-28*y^56 - 4.11867950543976891834228242663014234566842609\
181667739472930638689215354825663429250696`60.*^-29*y^57 - 
  1.0424725770083299335039818834402529958996004766880146059810445537148950974\
848942588059`60.*^-29*y^58 - 2.6380342257347263771448152174557196363682863331\
605003126443210352826434217693742901901`60.*^-30*y^59 - 
  6.6743405337596259717710445300400307591598034781334459342224825695426320831\
97061297147`60.*^-31*y^60 - 1.68830653951967933864285969706888533960885982885\
4376306704257411595404581051155379073`60.*^-31*y^61 - 
  4.2698436293168074529543857710858647627963223056567836100993418759647573308\
1852585228`60.*^-32*y^62 - 1.079674779680770788620715443941606884947194696150\
51963390100518288271282396797430247`60.*^-32*y^63 - 
  2.7295856914503182758368374074272086872421173491704231218091321594412321410\
238023169`60.*^-33*y^64 - 6.8996277105969144562178026722616601182372040736068\
66793242223438223839147933180696`60.*^-34*y^65 - 
  1.7437410184767975623112008955689004962117469957139304476911102237861538195\
31448621`60.*^-34*y^66 - 4.40623710379701956455136329016839357221958798687506\
500692518041649529977463208747`60.*^-35*y^67 - 1.1132311620259896553930624213\
9310368033769726438171646957806427066988308298180545`60.*^-35*y^68 - 
  2.8121366984409909537207455972022919122503536249572914072601626802376197246\
566251`60.*^-36*y^69 - 7.1026917781790408521401979162893865630626317929000319\
14719466220898481413273682`60.*^-37*y^70 - 1.79368751111514081522126252069041\
8109885312477519526536727001065758347434325593`60.*^-37*y^71 - 
  4.5290759814979033465626786186462369954709794352729310125978995199736968266\
0912`60.*^-38*y^72 - 1.143439254433443074415303967909142499035828027031957927\
4691191926350789659894`60.*^-38*y^73 - 2.886415525144679120034949467145300409\
9003543144398021299014342743936330690452`59.66081951733199*^-39*y^74 - 
  7.2853161174157781436506899233831346946299904708319282416331544236608801134\
35`58.7734933121485*^-40*y^75 - 
  1.8385829002963278931838253847561775434120005884558701680514337887113568703\
62`57.885958874425675*^-40*y^76 - 
  4.6394309286912329373486259330994352626390902325178046126269991804960858040\
9`56.998221630930566*^-41*y^77 - 
  1.1705615426428010440473286868113494972468988786274962846847368135714612298`\
56.11028679879985*^-41*y^78 - 
  2.9530659172063635935782397218978924644279579777761818894556929495583592072`\
55.22215939621748*^-42*y^79 - 
  7.449080064741438394252947768596256313440082033891097512098347195349340317`\
54.333844252419496*^-43*y^80 - 
  1.878814784226162354410007291397801229606505190474982795390123490675079976`\
53.44534601707664*^-43*y^81 - 
  4.73825349364916521077362049049932662513463678865707918029033110039818388`5\
2.55666916910049*^-44*y^82 - 
  1.19483170435472646206965095236168054997797123825023221496427388904296793`5\
1.66781802491547*^-44*y^83 - 
  3.012661907420563945304780881851254827232177090338045392180562865211669`50.\
77879674623488*^-45*y^84 - 
  7.595394158574284731914833232227624923161704641955628905430707278830682`49.\
889609347376634*^-46*y^85 - 
  1.91472986613060826883108809925192049078957619252861631313188913942673`49.0\
0025970215086*^-46*y^86 - 
  4.82639609263323839395658059368236168643729299824083882518199628662173`48.1\
10751550349114*^-47*y^87 - 
  1.21645937406010417953526263345978312249917333238666144725315363421084`47.2\
21088503862944*^-47*y^88 - 
  3.0657191841784621096146568798712614420135722977194212959259238333038`46.33\
12740524564*^-48*y^89 - 
  7.725527283595167671760334069910095356278659689241866631155997285235`45.441\
311569216346*^-49*y^90 - 
  1.946640440158216266863086282021826449869774412699661529698452573729`44.551\
204315701305*^-49*y^91 - 
  4.90462751838002461386522968143479136497638702557791609164412796573`43.6609\
554468096*^-50*y^92 - 
  1.23563385383956988953659820304129475492252962731538956341946315996`42.7705\
6801538372*^-50*y^93 - 
  3.1127039764642246247212379887336152020550615791036268557818033993`41.88004\
4976569195*^-51*y^94 - 
  7.840627958582492409289496060596917055479280615712870943694756626`40.989389\
19194252*^-52*y^95 - 
  1.974829495058649248282906535098045472142187371529677386165537214`40.098603\
43342334*^-52*y^96 - 
  4.97364518361411335709298961724350005121973415260535611612183936`39.2076903\
8698403*^-53*y^97 - 
  1.25252705232088052515430862492512503701000687636559782389887574`38.3166526\
5616899*^-53*y^98 - 
  3.1540401127845622672495102848460265706603671961880900945116802`37.42549276\
543578*^-54*y^99}


==> anc/V_numexpan_CA1CF2_s12.m <==
{(-103079.5954886234874583076446676213328197120152472724411035224298393101334\
4434513523`60.15004889500042 + 4778.25707500348087075096664096907966803935761\
391041814126994433668268334574202854`58.816145700923045*I) + 
  (9797.709364944020813437965721058312991748585551981900225081596430751101039\
24049864`60.149181480856946 + 768.9777407982261587460550768577984855869912496\
0567868617980187169964955972111618`59.04397069695631*I)*y - 
  (145.8076011522178068683928646072836581516580813441095924290355068648758694\
2479732`59.82931689259519 - 268.432924513863733836888678606039272445845525369\
82562949257372254817538961932373`60.0943725105992*I)*y^2 + 
  (10.78091155990481110394941822389573246437261707784714522846993674258788630\
290444`60.08030352642993 + 6.660904199592406800768089541045487166837117277973\
56499890940977166241341239572`59.87118123052981*I)*y^3 + 
  (0.120053859224097260657965619861506869647356525576157374589441974124312585\
57009`60.08117902110947 - 0.0736322312857415993905668598435835637787183338765\
7896399282684233859381916134`59.86887085691061*I)*y^4 - 
  (0.068372771360403590105825756881183360638026086346132296400232062061552470\
8517`60.150203378458066 + 0.0025910397721165804794287036254637748357658408071\
0424706094520007370289392002`58.72879427429909*I)*y^5 - 
  (0.013037767941458656016625718227571867646246593053182106756218121470762183\
36866`60.1407891533988 - 0.00279042799754455965254519029512642773405325676184\
183350732482776374595207357`59.47125672734492*I)*y^6 - 
  (0.001827324650766939803632960451620516336976856178627375480246997474946546\
61795`60.120594725536044 - 0.000702349394087358772785350972771884661312213844\
95225748243136269404576854492`59.70533222470004*I)*y^7 - 
  (0.000231514828165302046534712136416005226668905145158441024695639852471364\
18437`60.09825526257793 - 0.0001207643970040229371999189657717053743076833862\
5288451712763412447058029613`59.815615367647354*I)*y^8 - 
  (0.000028118291035158928690941635297395090653634541753875545348614476496751\
95582`60.076463483935754 - 0.000017924856336144637864102591216105413937331539\
11692894967785968574499859354`59.8809302457795*I)*y^9 - 
  (
    3.35199619362863103391576304908513227394710804721953996169239618311163095`\
60.05636706638281*^-6 - 
    2.46947065825296147617671879350481966248701432684746745572927808262375071`\
59.92366741991867*^-6*I)*y^10 - 
  (
    3.9688670472747371679267133551081889887477151325620045359369622746349481`\
60.038520248482996*^-7 - 
    3.2605212075337127172848910313823110264016780836518944605405821871946317`\
59.95314072707549*^-7*I)*y^11 - (4.694065462483273835288615839336694391310037\
902045756586388523093797302848805392898529081`60.023020024627066*^-8 - 
    4.19542660084653438162729408694413686926068960216937669118371616318394149\
5678735254956903`59.97424701023427*^-8*I)*y^12 - 
  (5.564902900762323320648550426826803487472809186984487170109253187055309299\
185031025345233`60.00986121715244*^-9 - 5.31209631227356750451681172726092562\
8508399365234309435889354573007548383514532050033616`59.989669566719826*^-9*
     I)*y^13 - (6.61974627017509952361094313051871552551123168624521732753925\
522387326595651838138181902`59.998754113427985*^-10 - 
    6.65772740227833458388959413108974499277038203948963532525736571778234409\
751101928524517`60.00123877903352*^-10*I)*y^14 - 
  (7.910360382868846020856325069988460886976363781155250633009542292697533353\
9593258239825`59.989564714586564*^-11 - 8.29064406015492275478388988730723286\
42205221590649552530753070977579977115029529092871`60.00995671500826*^-11*I)*
   y^15 - (9.4882350412202185447987840493718605256717269318453156401584612273\
69874871136036220012`59.98183616711639*^-12 - 1.02827747978547164174238187695\
1787332601982957996016932900492418729430849526383767508`60.01676105714476*^-11\
*I)*y^16 - (1.143345942632018017095743692556699999062325751689245231683065557\
929139294801658135964`59.97555965720609*^-12 - 1.2722829595713190418268637893\
96583161708898134006348853102458946226105968949081607851`60.02196571273355*^-\
12*I)*y^17 - (1.3813885956195032438032985480910181861643551691994234903171006\
8432323984869662636056`59.970117968439816*^-13 - 1.57202998074446842862334353\
428466372483936165385048915344078074815670369578725430302`60.02626292654311*^\
-13*I)*y^18 - (1.676539033483089292241772296406649833815588063462653264127734\
6875460193921753382795`59.965867186112035*^-14 - 1.94104547443323847579570902\
3066137872484602043942459305973730414104052084206864769`60.02948922698093*^-14\
*I)*y^19 - (2.036132915024371228589255013216599407366165363254125804522098481\
245974218067923129`59.96179055733775*^-15 - 2.3960561880428943552012759493527\
59090324433843696841605908139294360139674899349109`60.03248143093747*^-15*I)*
   y^20 - (2.4863477753148592661604046683923274943556476402041393012886446630\
9792725173148302`59.95904288966318*^-16 - 2.957761859811983052903520328450596\
35458106713347742447262632172878217632951834092`60.03444421905552*^-16*I)*
   y^21 - (3.0277576951380093295222462768155134787720504290594723917096150453\
108594130691016`59.95551659627153*^-17 - 3.6517956723079656905913505283643665\
811459777903492665386534858071472301996667471`60.03690194930485*^-17*I)*
   y^22 - (3.7208947386198920792051710654312321602946799596721159161737253653\
99928740223645`59.95424833872415*^-18 - 4.50991709479096566320466293667135147\
8770580675851223998922333429133790263188442`60.03776951277421*^-18*I)*y^23 - 
  (4.526381787486115880699867671548262256224752604647436237036590395434124622\
03636`59.950237500197126*^-19 - 5.5714933225278371215571262916215902425978280\
6281350694863371119022084579959974`60.040457931873696*^-19*I)*y^24 - 
  (5.616502435127036243138951115748042181358006537089850387622630976340381540\
6607`59.95129664038232*^-20 - 6.885339279164934701822447820800361264437943172\
7094483314670321344153486689746`60.039756034104535*^-20*I)*y^25 - 
  (6.772074221242352042787662204826727272954661387629742948987535578320905111\
193`59.94471645749421*^-21 - 
    8.51200323320778416013674852713339172835021984034418149703115354613855554\
2569`60.044026528121876*^-21*I)*y^26 - 
  (8.576899813406230470880742500157350034406004505786512855600725471261408768\
9`59.95099708494122*^-22 - 
    1.05266063147142557508627725434785776454206783854896670103916990022731277\
8875`60.0399551288481*^-21*I)*y^27 - 
  (1.004648119774741411604814959608442099939091194147082497788031207099649003\
62`59.93643416382232*^-22 - 
    1.30223706242799772917723769758607495286123386884046331674423963153419049\
891`60.04911023949725*^-22*I)*y^28 - 
  (1.340126637681502196126704233099042216651304866438671873082500927012378328\
2`59.95628652485319*^-23 - 
    1.61150034717368172817931267551806938442815780630220088426496138669930433\
28`60.03637108852019*^-23*I)*y^29 - 
  (
    1.440519212448843683598578320035127017893725477262354622968395219647586828`\
59.91799918089431*^-24 - 
    1.99481461444282724134607928932830886601007783215522182414202930093151178\
4`60.05938266727333*^-24*I)*y^30 - 
  (
    2.21096806447851995410326389865609117791324320103112241275031166401702011`\
59.974611422678656*^-25 - 
    2.47001464478309933026504234213486133172634730620718999051605161387593064`\
60.02272848127375*^-25*I)*y^31 - 
  (
    1.8256264691368514836783485120142385726349384039438885808340299740050351`\
59.860163449959806*^-26 - 
    3.0592477528549890648432713175160148160022693564796487178666544632424134`\
60.08436617585364*^-26*I)*y^32 - 
  (
    4.137169218241976868437832089194497796459312270317043117940775885689897`6\
0.018197996422465*^-27 - 
    3.79002042238336651330655062305657352671244652230090607290504614913365`59\
.98013626183132*^-27*I)*y^33 - (1.1541667616205345543972690356598272883103109\
84667244012960935752499258888715819752267479`59.52827578832781*^-28 - 
    4.69649961708933342605997043417586293917622543026640532340700240612625398\
4284550524456246`60.13778151650945*^-28*I)*y^34 - 
  (9.776099023578745459190022505543624122937556916482073948947821953689952202\
11113157898626`60.08461668504974*^-29 - 5.82113088703710689880794289760833557\
777882333728129591688990211554678561933083568290182`59.8594584575195*^-29*I)*
   y^35 + (5.6332069505180942352192654409493761877239442244858498329686548095\
322964373555649221265`59.93961484026281*^-30 + 7.2166505705052204989133706950\
147342735620693727508384919656778728588700695314786258091`60.04719481110803*^\
-30*I)*y^36 - (3.080567170806605102953128946620517820990388260901600888860454\
2235721117561154754453016`60.132923930559095*^-30 - 
    8.94858828820535380942258195951703143953626631251546891248469645568943890\
6421040071209`59.59604777494182*^-31*I)*y^37 + 
  (4.278058793204604299327398063169208684168576563298674211343565751902902784\
18757566778`60.136371409657315*^-31 + 1.1098379450388881258723075103034799657\
41404170360171143068563062403694285016340659304`59.550384230022615*^-31*I)*
   y^38 - (1.2101745073451557049585789236906845983165782966152615442089861406\
64805732291138006905`60.14772273289981*^-31 - 1.37672367826536969108523925198\
43078140258643908244390892006319123332259433252317094`59.203721514646034*^-32*
     I)*y^39 + (2.25812717735563796038402794801574443166567241058064338159555\
348076307264254248326545`60.14927607891034*^-32 + 1.7080966336176178838896722\
520210739218990838575153849579840296891585930390048999414`59.028040118000625*^\
-33*I)*y^40 - (5.345230263124879719723814626368232847882263365449855931201067\
3867492276255864092711`60.15017381561519*^-33 - 2.119595884271531725213363507\
799312300255830954905040861322585991477958879470200151`58.7484604645756*^-34*
     I)*y^41 + (1.10893836063463323686220233275386355114520072069722834334506\
0708395250297950329836`60.15039283243257*^-33 + 2.630664379641828506955035512\
87871880246363139898408115497613610673083647220258504`58.52555086978748*^-35*
     I)*y^42 - (2.49181477636239330698166882140899321750019622259064505932357\
5907434082598066857282`60.15047770901442*^-34 - 3.265476402410990105103979020\
9500593544989903128320572233756003576411298729309614`58.26790850189336*^-36*
     I)*y^43 + (5.37769628992625385612539520773445382318766969581936496263041\
295549394879038621389`60.15050265722421*^-35 + 4.0540916145278140579909756719\
87855268806761142948086475716566836559358293167135`58.02779994447515*^-37*I)*
   y^44 - (1.1931192391745447103598321977345786948927808725561052172282386602\
1566697681832875`60.15051113246804*^-35 - 5.033891146030398011168084000456741\
17213352979423888008999013467026188563166776`57.77573110369572*^-38*I)*y^45 + 
  (2.618239626137331491300920705405718364144403166404204132942277727909339862\
5649181`60.1505137599365*^-36 + 6.2513647720234362383632953797943189632628103\
445310430517458973819454877174985`57.5284792095327*^-39*I)*y^46 - 
  (5.806819301369705289116016338224921331742490612349986249379859147525402642\
155623`60.1505146096049*^-37 - 
    7.76433515011342050004487064567826052408051269352470793431438490486531697\
9559`57.276680571475545*^-40*I)*y^47 + 
  (1.285654447803206536355065536030161438229473369224484001691272738621790210\
343667`60.15051487562798*^-37 + 
    9.64472617257080597916436202540028279365385017748907297723309953880296327\
14`57.02568052091775*^-41*I)*y^48 - (2.86078907378403655988609366761271320318\
736827470732840020703731854324713798499`60.15051495973928*^-38 - 
    1.19820087454797856315322768344117164125569626512458307775316631188000424\
01`56.77255875356103*^-41*I)*y^49 + (6.37260597053199783352938697578926456261\
91822089936264358695095622337829300909`60.150514985980756*^-39 + 
    1.48874900133396760704893296458904799233770774591624817676998738228791760\
21`56.51901940302697*^-42*I)*y^50 - (1.42396839805975684213049875884786011215\
09012934323695363479856290849016178366`60.150514994166926*^-39 - 
    1.84996527871654859834246908800073863212746424160333826205020734132799897\
3`56.2641782203727*^-43*I)*y^51 + 
  (3.187714130261280344659905904049656323351914384601883583791607153430821078\
669`60.15051499670245*^-40 + 
    2.29908026823160228125227494337354265894520175963074478926494277953614534`\
56.00858976329377*^-44*I)*y^52 - 
  (7.153224946873836056598509183235322965601887219641890512923006055676879283\
21`60.150514997485466*^-41 - 
    2.8575343690377808099916899169405041465840856405968973991672587050133152`\
55.75200457758578*^-45*I)*y^53 + 
  (1.608321746986805668751800448149290194360473143969886164796064755597748634\
99`60.15051499772608*^-41 + 
    3.552008166460866036750994553415219849936079810950700758466151101351464`5\
5.494616019010124*^-46*I)*y^54 - 
  (3.623648566662783164562712931758560499690101830525421042817806929152560001\
7`60.15051499779974*^-42 - 
    4.4157053312928734629511703744281372872004784444965382149012313834304`55.\
236369010420226*^-47*I)*y^55 + 
  (
    8.179759054250119996208680891192583566060059133621381245205638224135862427`\
60.150514997822214*^-43 + 
    5.4899500529580256783978206765302564549863005733976522709934905496512`54.\
97734287998595*^-48*I)*y^56 - 
  (
    1.849917681604813972233321541040157420129306519015617966654550160299286791`\
60.15051499782903*^-43 - 
    6.826176219270874875593903957418133656818221719522845734100621264833`54.7\
1754008990675*^-49*I)*y^57 + 
  (
    4.19119764743628177917363972392225762299634968478911248688630179040325602`\
60.150514997831095*^-44 + 
    8.48840453086853833937556597472022907584738794525428624951107459131`54.45\
7002924671336*^-50*I)*y^58 - 
  (
    9.5121437066996119901270317861708540935372230418744745261908640277492394`\
60.15051499783172*^-45 - 
    1.05563273815890560496113278157237546224130049050006059553328743765`54.19\
574944543476*^-50*I)*y^59 + 
  (
    2.1624336573961436321014888562430465368041474402481334200615361296632737`\
60.15051499783191*^-45 + 
    1.3129150796352866922800015763724356449218732738936861153077072829`53.933\
808841966794*^-51*I)*y^60 - 
  (
    4.923898396917771186542746790394214279817672500824699847051137405699581`6\
0.150514997831955*^-46 - 
    1.63303794279252823112631560688626741606209879752698842691387886`53.67120\
219047086*^-52*I)*y^61 + (1.1229296192623354757205314156229606060657750026251\
9775838404537491951298337382344284930669`60.15051499783199*^-46 + 
    2.03137763587398323910164704352952266039180436468653741924795807210442250\
69775542074`53.40795312740573*^-53*I)*y^62 - 
  (2.564788853328258064252297086485884507678879196911904621710810050889742463\
6527708256631525`60.15051499783199*^-47 - 2.527078645924791846943296474835936\
683679327162284302881428792520138209337688130714`53.144082138209335*^-54*I)*
   y^63 + (5.8665766454298112817457968090312905987239191473482519754549118934\
738249553365546296898`60.15051499783199*^-48 + 3.1439783094123205913156540594\
3029223451070223057226171438129035155434320315310185`52.879609789974126*^-55*
     I)*y^64 - (1.34379176373337580093606894945317383642584888974108017997186\
932733283677304303341696916`60.150514997832*^-48 - 
    3.91175865000941941793835646673219311328533202071759789593617490717555105\
12275048`52.614555074500196*^-56*I)*y^65 + 
  (3.082293250703431255980521566609835553409864332723201611681928031693431593\
20046808031793`60.15051499783199*^-49 + 4.86738124948388449804207290124588981\
7321543281911362638462541248506923822486569`52.34893640726862*^-57*I)*y^66 - 
  (7.079334257647141301597096646661232599126669352944675051841461911133443232\
9355439214352`60.150514997832*^-50 - 6.05687476888785347836098659754070327634\
216489702032094289031608131040561422548`52.082771173725966*^-58*I)*y^67 + 
  (1.628057840170784600007376635195245303212163036608909046563573175974905591\
4605395599491`60.15051499783199*^-50 + 7.537561876067446410740559648951844950\
5492327446005177939248164876641447088089`51.816076058081045*^-59*I)*y^68 - 
  (3.748776022615226796191926505505179684479333877123693450559960727552913560\
482319257105`60.15051499783199*^-51 - 
    9.38083369704279051627861989139460803259309445048677702604105548296526853\
763`51.54886694122213*^-60*I)*y^69 + 
  (8.642421077474100592305042635097591554638187498993830304842247429920760628\
95795037625`60.15051499783198*^-52 + 
    1.16756065341852705444039222907507253559441755143995431286465626199139049\
0393`51.28115902649105*^-60*I)*y^70 - 
  (1.994767762922916334113614736729331710214788566869770287799473410041836195\
77670991075`60.15051499783199*^-52 - 
    1.45326287813552358584202656903114995996450222659796605144270568116857082\
494`51.01296683694261*^-61*I)*y^71 + 
  (4.609412998380238475397213815071467664468668262898377367892843382729333007\
9093971439`60.15051499783199*^-53 + 
    1.80898473335531117299952960460790666245288059172498323619562820192341768\
56`50.74430427736663*^-62*I)*y^72 - (1.06630454760881665571838256373615957719\
84752485052930223388459242335441270444328108`60.15051499783198*^-53 - 
    2.25190943538285159527532322088993255458840999329818789611194575255908098\
4`50.475184657019426*^-63*I)*y^73 + (2.46936811737009713039602927236389282328\
159243997970113674535231225556495916012046`60.150514997832*^-54 + 
    2.80344195387962422469995857083854745308799103430597500278056199639792292`\
50.205620729599566*^-64*I)*y^74 - (5.7246175706733423413744239973052876492078\
8332568124608423061407411327974284197163`60.15051499783199*^-55 - 
    3.490247315266500528354391786722436925919699182631708822718402728380972`4\
9.93562472031069*^-65*I)*y^75 + (1.328467220460044421031434132280365902872134\
00820337448231291082308420775990545715`60.15051499783199*^-55 + 
    4.345544498901306989790381327372557215564995900721956344979205724830339`4\
9.665208356552995*^-66*I)*y^76 - (3.08593714239798169350776920982921865351705\
90990186937085006652364912641405056665`60.15051499783199*^-56 - 
    5.41071889459808555699779659474428268262232924305770729826701991275799`49\
.39438289361094*^-67*I)*y^77 + (7.1753616406837126582256368014022254743852605\
34891655214600227855985771302838024`60.150514997832*^-57 + 
    6.7373318144446870850286884300685813556983023165101440298795213998355`49.\
12315914022137*^-68*I)*y^78 - (1.66997534919084626764551445631827729722756755\
9219325103963348550645423454492162`60.15051499783198*^-57 - 
    8.389624906191779530309486436439545804832968281809046776747961617446`48.8\
5154748162043*^-69*I)*y^79 + (3.890230691236682259665169508540115216018089481\
03678404396657342411383575986704`60.150514997832*^-58 + 
    1.044764144515133689503523252631326284791877139831162955475389188305`48.5\
79557901558964*^-69*I)*y^80 - (9.07046522957204148721622206583334133171581481\
57366710379306134724000044893649`60.15051499783199*^-59 - 
    1.3011116565483473038687737363381788678929555680402471707776744537`48.307\
20000267066*^-70*I)*y^81 + (2.11671771232490843691161181011438970693740301476\
47774556547344161069736973704`60.15051499783199*^-59 + 
    1.6204326000101240107034594706909907148038927700015669862070382996`48.034\
48302568985*^-71*I)*y^82 - 
  (4.943859528367993984292308378314447166490476655168760259018099127714471873\
56`60.15051499783199*^-60 - 
    2.018212966449110457357895588894726148078083724911611044828521006`47.7614\
158674051*^-72*I)*y^83 + 
  (1.155659957365783541916437881211906007513503213943346723948992911076618184\
109`60.15051499783199*^-60 + 
    2.51375047297724271369791237859921565700378592570444421462033406`47.48800\
709754844*^-73*I)*y^84 - 
  (2.703622594457051384012263427378642560181468707084904351067313596695768085\
54`60.15051499783198*^-61 - 
    3.1310935535429239168409712295229663908625479910766359084627232`47.214264\
97464084*^-74*I)*y^85 + 
  (6.330029481768415648844312550349344677215484191509859717781887822083539700\
9`60.15051499783198*^-62 + 
    3.900211834799364349587563363014990169780442385068986177332883`46.9401974\
6089911*^-75*I)*y^86 - 
  (1.483204259881642219559991670049015301572733745732183292714413580971733697\
9`60.15051499783198*^-62 - 
    4.85845520128901632320173809688649348316871703647639887982236`46.66581223\
6254794*^-76*I)*y^87 + 
  (
    3.477954902676323050782079357582245248683275814525622444708239570719512295`\
60.15051499783198*^-63 + 
    6.0523726502956318993279025082731882640568107252912160710111`46.391116711\
55628*^-77*I)*y^88 - 
  (
    8.16144642754773405934212204831386004710820118724487392915395339568699424`\
60.15051499783199*^-64 - 
    7.539979713605536848482425724786827257307741657647695515702`46.1161180410\
0571*^-78*I)*y^89 + 
  (
    1.91656361946326660955465693435610104966133728411376160486501773381566297`\
60.15051499783198*^-64 + 
    9.39358514178513460076330592642583308002095251135843396162`45.84082313388\
618*^-79*I)*y^90 - 
  (
    4.5038635249272538116202458045963059596931694191533738351006940592337079`\
60.15051499783199*^-65 - 
    1.17033148792954597539598094036021061960974567418058725867`45.56523866562\
5685*^-79*I)*y^91 + 
  (
    1.0591226941931304684593475991176697746626056181452916053349518024135775`\
60.150514997832*^-65 + 
    1.45815054439512243220551204521143343277636040070615145954335039172021471\
34`45.28937108824306*^-80*I)*y^92 - (2.49229710723173111141570824712405591587\
62499980852873655299041025014837074504737359356085`60.15051499783198*^-66 - 
    1.81681813308740683778904722924227030106646328222065826326142675551285765\
27`45.013226640216736*^-81*I)*y^93 + 
  (5.868667082536289617483009013025772498709226352746519760555991576523194683\
129760381795747`60.15051499783198*^-67 + 
    2.26378840708693517720561357244212996112482776398714260094993372224404767\
7`44.73681135581429*^-82*I)*y^94 - (1.382799115422933997419584570295618023495\
746897570687120795765973641647139025921939417341`60.15051499783198*^-67 - 
    2.82081866825455879074199609867176650324646011730827876039941866480613362`\
44.46013107391729*^-83*I)*y^95 + (3.26026354088697887842583674114476927833329\
025500342410236888202842343785857909046770566`60.15051499783199*^-68 + 
    3.5150309705116400924674627426624609705819953536276696391503585693851002`\
44.18319144637457*^-84*I)*y^96 - (7.69156191883927299108488046926428992533092\
15769014969170899910445412493880782718334574`60.15051499783199*^-69 - 
    4.380235782432203014318672265453441354129539055706104616043176063023506`4\
3.90599794591338*^-85*I)*y^97 + (1.815678694563968971679534255320814639091335\
8076355075143630445369868790661080266712277`60.15051499783198*^-69 + 
    5.45858243461498329494050840678735354952609867455443160502672808413333`43\
.62855587363636*^-86*I)*y^98 - (4.2886505111461661638143085701442241706332808\
37999092953393022185816651274573326467559`60.15051499783199*^-70 - 
    6.8026170717371212167230260425533493053278788065591356278556707843311`43.\
35087036613014*^-87*I)*y^99 + (1.01357119867342138277989577987945702521669554\
0965865230871748373495369492769071192756`60.15051499783198*^-70 + 
    8.477848777864115231868635067472454759538445430752324909184420157788`43.0\
729464022092*^-88*I)*y^100, 
 (-115774.1295276827185057862828747169780473723182979892099845265326349606742\
2798155868`60.029859660472525 + 99797.926159703923165565205760311650598626690\
48349334346301467487989162643608763266`59.965369652699756*I) + 
  (18130.66528203806814948226854622637424663407725570392199699300150826340363\
439469025`60.144357304403535 - 3074.90523773518516812907223071741865533633079\
774787217741835092161570168185571443`59.37377530037756*I)*y - 
  (633.9706500709040193787331084836754802098701143987127364417413142513696241\
6546413`60.04377000168094 - 505.149897314333284936501103405027937025183037725\
28565174024014317865225730023803`59.9451211182164*I)*y^2 + 
  (2.422466940859917926924211165069513386956771161690654336930321505760952444\
21499`58.768530281795556 + 58.32682378817924932151949525261884111760160030384\
157601077115847940055226160531`60.150140750185884*I)*y^3 - 
  (1.425630978608474071789308883445056307517662283491651732907784961036221523\
86239`59.50569607131504 - 6.1289189836560831938663145237396657166266061116869\
3747812365683797391362307152`60.139072827989466*I)*y^4 - 
  (0.421455759641796185947665156975041236548617750492749571680091200139835428\
10357`59.82389498709595 - 0.7885036333265052176847902510443653214818504583896\
9857423909292934834149498515`60.09594669263041*I)*y^5 - 
  (0.080130478035443698977442041185097651611024365325426269326852123362042824\
99307`59.92580694154742 - 0.1079413248601490338683247600463734989764186457947\
3668141696378875439539442443`60.05519695216779*I)*y^6 - 
  (0.013124989466495422506530887151608638940394348794639930090685584289430540\
56258`59.96881709163736 - 0.0150156447429450481317946648831464167202695492956\
5242937524558777433041442299`60.02726211281001*I)*y^7 - 
  (0.001996852779048394918972207489194769354471087836844928929883521942907011\
82542`59.98991807917578 - 0.0020895967830462232828979953968736921469207845293\
1461606462339462679684012788`60.00963452312879*I)*y^8 - 
  (0.000290803120492355521865271080367489505982598252055052052742054970297344\
21517`60.001158515668244 - 0.000289251631398273572141591405721811979247702198\
34329497655214095111521430325`59.9988352702955*I)*y^9 - 
  (0.000041154765644213969862942286468507779069584566072190250592594203219648\
99927`60.00738906214704 - 0.0000397540784470252972506149387410983153353422388\
0579955201955634266355395275`59.99235061958573*I)*y^10 - 
  (
    5.70867440907050543085525108999950624626289179741268796167511774051740927`\
60.0108474038545*^-6 - 
    5.42337918587913934099041335599194122724000166262545223475984275354610019`\
59.988582099897414*^-6*I)*y^11 - 
  (
    7.8034029554831711289511253847196819393590206135982248309773725843128726`\
60.01269017783647*^-7 - 
    7.34709702563206975583664768901693650470549229723131823569629206134952`59\
.98652191922377*^-7*I)*y^12 - 
  (
    1.0548450798520211264297025728716931476934748318245151918212567457433303`\
60.013544865013095*^-7 - 
    9.890028259242280223203625537582860446914195981688266929826153192902352`5\
9.98555371601811*^-8*I)*y^13 - (1.4135879122400199926752091246656217020703873\
656209540149478838425318166418680156982623689`60.01378657741993*^-8 - 
    1.32377649798963859408286472881876536415699266713866916475057508324388829\
89247184711730125`59.98527842107019*^-8*I)*y^14 - 
  (1.881154188245613712382833866896073559924445954865670678630804352745795086\
30206997450767`60.013629721372226*^-9 - 1.76299799002269309561566975649872591\
3789027826657219747276962116067555967032838118655719`59.98545714470899*^-9*I)*
   y^15 - (2.4892524740455085693012398859226252946819816022712075670322404057\
0224175108717651504968`60.013223038752166*^-10 - 2.33757282139532624285328289\
844330547075623092041618383409835692855482201038015146276093`59.98591924045379\
*^-10*I)*y^16 - (3.2782803539345463914836496078769780109392888375974516865729\
096289665559641140437259221`60.01264262070296*^-11 - 
    3.08730136497068798917385303688159698395842334025295051625660113030198094\
77875840423388`59.986575554558364*^-11*I)*y^17 - 
  (4.300423709842069458163125629879901163472695935195695983401811267010650296\
065002669458`60.011963116448534*^-12 - 4.063378852256061083186259545463662732\
894374511706432370472680813136538470142331527894`59.987339184821494*^-12*I)*
   y^18 - (5.6216905337411167342994442734036807673118205892315238048935210582\
9076180326880161145`60.01120054224731*^-13 - 5.331587626059730577608461981114\
01129219519380817792663660942831449989555348507434843`59.988190158973275*^-13*
     I)*y^19 - (7.32788431750053722495328395340480599709934992603142981313502\
33763167938724719636596`60.010412258154425*^-14 - 6.9763708948382013246166548\
63388683445179745347667201827568483003072844386728407277`59.98906321504131*^-\
14*I)*y^20 - (9.5260768701823007645513123736008736618068255432504097615352041\
08998318517987184727`60.009571809264514*^-15 - 9.1060285056624211971719190389\
04405440176541996953145887701300195632248456935873891`59.989986733054984*^-15*
     I)*y^21 - (1.23577604268161624301411151638132150072219148727227117312342\
5562621644652808114689`60.008755657142245*^-15 - 1.18593402848417923052538160\
9175872021246514552223177709396261750822575365548916885`59.990876416241555*^-\
15*I)*y^22 - (1.5994436752490165412172399938323226212613296967736848594674400\
6764561330573655639`60.00787841000347*^-16 - 1.541400497696704429649471979901\
92618945715451504013872072228573750255594229519998`59.99182495396473*^-16*I)*
   y^23 - (2.0672149437489774982489992944197375672766764225941490367055354183\
511216147852952`60.007086638544465*^-17 - 1.999738739945435293266532012682863\
9570829654314858710516302998743262877229984005`59.99267426279257*^-17*I)*
   y^24 - (2.6658048469033777749357357221679362803331810513568512938579589001\
88850597185538`60.00617233009238*^-18 - 2.59001990096454430148040907299160848\
5020514046485997807023044286542750338979131`59.993647077930575*^-18*I)*y^25 - 
  (3.435854618812746068427460638049811015723226985040401877673158704055996675\
30824`60.00546397480526*^-19 - 3.34939051048155542308948651923839975794421448\
863926454024008513418238049315698`59.994394981082664*^-19*I)*y^26 - 
  (4.415985611924755692862192811669202308954900369829873018554798148321518224\
7458`60.004459629751196*^-20 - 4.32528647644552269495910982281015681085345637\
07948660802166096594866698736956`59.995446857391684*^-20*I)*y^27 - 
  (5.681611342497507869866211475889622069570419296408889223569594273795066022\
082`60.003950256898044*^-21 - 
    5.57824793143428418297596057010180661526400449498883631469338962326486040\
9822`59.99597654799523*^-21*I)*y^28 - 
  (7.275586261270764320252146431117688130678376108782796690667391859830986108\
99`60.0026887460185*^-22 - 
    7.18549666086325777559933925063360737028764895587609397956755504037085619\
531`59.99727754372978*^-22*I)*y^29 - 
  (9.360428292024824618610186100858188678727385175970111036763853542173656136\
2`60.00266652713638*^-23 - 
    9.24548108343310092363973766885352603086719086098982605048971875366500970\
62`59.99730032089192*^-23*I)*y^30 - 
  (1.192104630329121506163676160870056818023368281041506358634390235597846680\
7`60.00068121691003*^-23 - 
    1.18836484913596961292970266610772123203850293015617770623568593773831201\
14`59.999316639303856*^-23*I)*y^31 - 
  (
    1.539599931655505962750343076517823399447667256952749303916399195476965074`\
60.00192132149526*^-24 - 
    1.52597735333067230314848246404395789075869266741659307120348559890000082\
1`59.99806152675641*^-24*I)*y^32 - 
  (
    1.93906353596591901640796216067995059457085896621608223636993930949342891`\
59.997910109045016*^-25 - 
    1.957725958021526157529577329255284956981660230196196365748187292890628`6\
0.0020699687947*^-25*I)*y^33 - 
  (
    2.5393939320111417500536203301046941792579317234980034393138231913496179`\
60.002556722393685*^-26 - 
    2.5094940509180946365321041334560784489094798963461952780779199150875494`\
59.99741281537169*^-26*I)*y^34 - (3.11101872835344392982611866905786494238810\
78288322731496332590721135529450492596692116049`59.99279894336355*^-27 - 
    3.21420507067286151816084207581826663950779542283881795393566066733080064\
07028613216525853`60.006969899683625*^-27*I)*y^35 - 
  (4.247565079481426702159199636680688419915414244832474225906567073990219851\
335158361700268`60.006841326799076*^-28 - 4.113720847673080843476063432962135\
120779331603884890298747055848778098561566304246581631`59.99293610276048*^-28*
     I)*y^36 - (4.82169765169478363481368192683761933546454459978188363305063\
244000532280644084154853849`59.98023026055843*^-29 - 
    5.26124823219013917838710878011326477706467518992479626651596471401001237\
140389830332215`60.018119079267464*^-29*I)*y^37 - 
  (7.417877459530726667640015414663181661722702327994096287712257729575587193\
4478540605567`60.02026910301656*^-30 - 6.724389310222963030786555706976864311\
2246324676783840539035436201012240668325885763418`59.97764229742611*^-30*I)*
   y^38 - (6.7054242279612242977893109591531779552785294833303316094658634181\
72227470941452431405`59.939654175740515*^-31 - 8.5890063451252091490028414097\
75963908081775837978212437984519779960299768575186498284`60.047170840017394*^\
-31*I)*y^39 - (1.446106939227585010421238081125973558608934421963704338931803\
668586967220607306225445`60.05189685395466*^-31 - 1.0964117873352737104128909\
77415782111980836348098108776442414088194089945356334636632`59.93167013976409\
*^-31*I)*y^40 - (5.5432879520460158468095809124703627529967249952602958576445\
457645291567223964087191`59.716849048205496*^-33 - 
    1.39880996094819526408233130629185759857619635091594292162277536165825724\
16628626109`60.11884032539999*^-32*I)*y^41 - 
  (3.503649221883964766584995716557823797698366701094936524339669302288910434\
879214453`60.10047332138338*^-33 - 1.7836536113828406020310756451489451406813\
436206461275922100200298486832872379453073`59.80726321986534*^-33*I)*y^42 + 
  (1.660388377188554941347109735246647745470169719325714884404788908748552276\
817226414`59.921241466613374*^-34 + 2.273216050104359530028886758829915254826\
665663478550504481136440702091675578051857`60.05767249571354*^-34*I)*y^43 - 
  (1.128953237925758203072162558965105268788797794149788234343204931902906810\
975510201`60.136678918614976*^-34 - 2.895743481047629849914736473009050457211\
91620915839907351246139978998768348422558`59.54576305243954*^-35*I)*y^44 + 
  (1.511773255121655071059303637102617650208551916865946124374112557373193377\
20039581`60.13796824991812*^-35 + 3.68704693144143950551496839069037442457704\
74359066244511815932115841315913460675`59.5251602576369*^-36*I)*y^45 - 
  (4.575223916271493231463590600663416111078252643294805288295239497606308256\
1500989`60.148242691393776*^-36 - 4.69251629496065123319869996724316956413856\
7251191627224896290366421345711591334`59.15923612704426*^-37*I)*y^46 + 
  (8.553039957806343557187501756800951681830098296863816077536023959802517941\
772519`60.149459741476676*^-37 + 5.969667923618224218674433779381890107433351\
89082287210120239378665324183280383`58.99328941370143*^-38*I)*y^47 - 
  (2.098340235594560136253758246375493188531462177760204647868552154777171615\
152241`60.15023097165943*^-37 - 7.5913665126737300612880020718041237199021258\
638696091097035235736384500393108`58.7086750231238*^-39*I)*y^48 + 
  (4.414480809067979251859242992310092500627587310022729043786162520261244535\
4717`60.150411260077185*^-38 + 
    9.64989901335332598218741546853647224374195204444458624606081431498432678\
4781`58.490054395367785*^-40*I)*y^49 - 
  (1.016873485000624250777877780234303558131825461250983069205650683600621341\
50808`60.150483424503165*^-38 - 
    1.22621249894322124856391893953950709316958238258788081818058715519509082\
4495`58.23178223989366*^-40*I)*y^50 + 
  (2.232248451468514752999668699860581779914682572555762738058419098765923514\
8006`60.15050442552368*^-39 + 
    1.55759867373367299018309248382356102986020911444332355080650024179061256\
336`57.994217463879444*^-41*I)*y^51 - 
  (5.053394322574004282926903426560661062218855186411657531221319506042805895\
972`60.15051167137652*^-40 - 
    1.97787368066976698213810007588738491068682963328406985034444317784381616\
33`57.7431270346802*^-42*I)*y^52 + 
  (1.128039582771073939410249968072517407301904304307284587532568467850857356\
301`60.150513922095826*^-40 + 
    2.51073343117804164876318446018384030054347493942899983339454183425551349`\
57.49799018822045*^-43*I)*y^53 - 
  (2.546379652066367891766866697854218282078572602518660737685257541938707224\
44`60.15051465786067*^-41 - 
    3.18615796837513758205769651451934006947571329296157229631577894802952766`\
57.24785880678639*^-44*I)*y^54 + 
  (5.729912225341868777317943477755215882555424246115216371725010724378290775\
5`60.150514889771706*^-42 + 
    4.042070666847555994413321259044401413417497304414583309140381762560149`5\
6.99897082251268*^-45*I)*y^55 - 
  (1.295555653914687736905145577578563096096506947574715444135753781566774620\
9`60.15051496383246*^-42 - 
    5.126433847559963112892253855547073813730064802520740269207181544942221`5\
6.74787424740763*^-46*I)*y^56 + 
  (
    2.929939257507902373670700095315692200748353025143889941283578675227050156`\
60.15051498714514*^-43 + 
    6.49989521765671221869773290761695804301224232357527190478321209100112`56\
.4965627259442*^-47*I)*y^57 - 
  (
    6.64392774008754075227085627339074331575775855471758818201826701241883938`\
60.150514994492596*^-44 - 
    8.2391294513045165022362721848249926850893533104129092955898029068809`56.\
24397142055676*^-48*I)*y^58 + 
  (
    1.5083921962087931963626224985061431818956442600420715445947850362988604`\
60.15051499679156*^-44 + 
    1.0441056931463422650030693885427262995061535405040543353944512137367`55.\
990745183736486*^-48*I)*y^59 - 
  (
    3.43118196031262488444894260558026559016847672797972927127486248212352`60\
.150514997509234*^-45 - 
    1.322816920188159748062004765465583489896545526762298575742544165464`55.7\
36570988956906*^-49*I)*y^60 + 
  (
    7.816248031077588511153456876292107020219334370672599229523675589633309`6\
0.1505149977322*^-46 + 
    1.67552505885380074813625791901915039029661385515996767970448106781`55.48\
1667592893416*^-50*I)*y^61 - 
  (
    1.783450530438330096048825211151815384090257688306694245310688815195228`6\
0.15051499780127*^-46 - 2.121786095802757652725248186533772729993377311337506\
681585561779054537861274765492094`55.225955529596206*^-51*I)*y^62 + 
  (4.075221440592187227386504124972894722533725509251092880638164996674384483\
1450440103927421`60.150514997822555*^-47 + 2.68630397395131987512242465373794\
736270253425038419655855566029509853207720933801151`54.96951893983314*^-52*I)*
   y^63 - (9.3256806623159022109317198644504869171798823322655497921697517153\
85532033760156676062421`60.1505149978291*^-48 - 3.400281125020343575567103986\
5223591878396414646882481960655441642394704834633094603`54.71234928261618*^-53\
*I)*y^64 + (2.137032721110466790616782932648154526974973341043784087085612593\
974115194432100000385394`60.15051499783112*^-48 + 4.3031222458033482741040847\
68193484294469225507145101294785378205994216665461491671`54.454487509898215*^\
-54*I)*y^65 - (4.903815770686509787261136816950683265065513168763908872288644\
86894844885337901676340462`60.15051499783173*^-49 - 
    5.44458346806470332406703073113491824404762995037473658716139233200023085\
900687356`54.19594551197042*^-55*I)*y^66 + 
  (1.126745736956950719066169481840096800427207791789758145675326734475679330\
32261594507316`60.150514997831905*^-49 + 6.8874830544093298913791853338758638\
034514556005241224770445271863850967871082087`53.936749617585676*^-56*I)*
   y^67 - (2.5922226046399310056815366692730252699954634556346181095695788045\
425781552294679999545`60.150514997831955*^-50 - 8.711119963293547036700699660\
458928179269351005418794338978884664118881172572047`53.67691669898074*^-57*I)*
   y^68 + (5.9711108087224008174483807497390890485047233691032211240515657200\
74242589155857311628`60.15051499783199*^-51 + 1.10155846800601328587755961308\
1021145401892942304623863470304014196165417788729`53.41646742054598*^-57*I)*
   y^69 - (1.3770813799330277357863162487887185441542642837720506428668427351\
29959306203453562932`60.150514997832*^-51 - 1.3927194639747956830287219182446\
0324389408647635314003165275228493592278339631`53.15541903689786*^-58*I)*
   y^70 + (3.1795829616085776259942917328586236419220888082376797985018087663\
1927304068510870725`60.15051499783199*^-52 + 1.760534692943591111264345101662\
2658468336812552878624877217534451582108665992`52.89378942442229*^-59*I)*
   y^71 - (7.3497514578695931123675439865142573268560506129387800752944028367\
344492850532714113`60.15051499783198*^-53 - 
    2.22511569725280205377083262984022337946583383159626674767155441831656085\
3332`52.63159494228177*^-60*I)*y^72 + 
  (1.700799515057226021112499987107760491897611053101582772212692412716751692\
7278458871`60.15051499783198*^-53 + 
    2.81183476164858763285255946590518912527720180361858704071202081654261967\
78`52.36885167012779*^-61*I)*y^73 - (3.94001992073703197053843729227746095188\
8869432401519579237185002169885611752188807`60.15051499783199*^-54 - 
    3.55269735680553204747416213978162320715041517743206191718526232376972506\
86`52.10557479308258*^-62*I)*y^74 + (9.13683532179567389305129130649335161897\
573497483338701036018511572042219986683133`60.15051499783199*^-55 + 
    4.48807178624258471033750514327603838974920788171179180914719647560338806\
6`51.84177899517665*^-63*I)*y^75 - (2.120963066424857642706313108493497534070\
03713537117624733088535960862975733601012`60.15051499783199*^-55 - 
    5.66886880887265802813567063911975530276822127784865772308071149620297377`\
51.57747829837286*^-64*I)*y^76 + (4.92831699537624018455940408977176464031943\
19913476126793323046978676688347097484`60.15051499783198*^-56 + 
    7.1592880582310620978417037275240835700224026414666444838823863761684671`\
51.31268620029224*^-65*I)*y^77 - (1.14625476625926889812075703335383535313393\
7147171272119596887679934009893748276`60.15051499783199*^-56 - 
    9.040278351529199616503714560969266439421781604900509704530915480156977`5\
1.04741564597732*^-66*I)*y^78 + (2.668516320660275169754424438913125144857740\
379114687477494791514369497615416357`60.15051499783199*^-57 + 
    1.141389708500673044620331706154278719495980496089887698165471752168122`5\
0.78167908689075*^-66*I)*y^79 - (6.218052401781673622233599246440660281690323\
91531573317612779026699290506866158`60.15051499783199*^-58 - 
    1.44088018693874595999208329833057692549224881267113310688049318966144`50\
.51548848971396*^-67*I)*y^80 + (1.4501893270258545479477395845768641676935374\
3817525344699419011212800222357236`60.15051499783198*^-58 + 
    1.8187167915104222761322354936578948956836012825496385203692412506416`50.\
248855369801305*^-68*I)*y^81 - (3.3850978420668148562429471567294504960752940\
889227867878562124847617847087883`60.15051499783198*^-59 - 
    2.295340063201329766618076363458823493531804316429203907337305604089`49.9\
81790808873704*^-69*I)*y^82 + 
  (7.908328087170682998003697477361735182378727476376707432391520708886234200\
931`60.15051499783198*^-60 + 
    2.89651084883635550202204736006479962074368016175341908848458968696`49.71\
4305479032326*^-70*I)*y^83 - 
  (1.849081852201039132172759341042195676679955654171706304614275331555254209\
488`60.15051499783199*^-60 - 
    3.6546921442191802281529323310640278572999564986973971265267243443`49.446\
40966130068*^-71*I)*y^84 + 
  (4.326901371699243019593858869226666183978458367960410716965038879455455421\
2`60.150514997832*^-61 + 
    4.610789158312285373378555775926624267468042225720749863809919026`49.1781\
132652208*^-72*I)*y^85 - 
  (1.013302140189596611116189551052714625088693194074166537662884483069778126\
51`60.15051499783199*^-61 - 
    5.81634030122316563025919276563253135928308154321597704461557121`48.90942\
584611388*^-73*I)*y^86 + 
  (2.374838182274510751341266230525388499334183767668239388753744401910822331\
8`60.15051499783198*^-62 + 
    7.3362757513156956948125011598106358694377361842664802539653562`48.640356\
62195992*^-74*I)*y^87 - 
  (
    5.569990541584965725551909086625562769466052208778977042356108197629502366`\
60.15051499783199*^-63 - 
    9.252390389309382559161140729271477836971207856156255964799427`48.3709144\
8895673*^-75*I)*y^88 + 
  (
    1.307352805781158513219570517329745927379675817324736293427093278406854762`\
60.15051499783198*^-63 + 
    1.166771579216522544024543161478525326395285399872425318480794`48.1011080\
36370086*^-75*I)*y^89 - 
  (
    3.07073155629790437373688718999748600982560338865680679609362316276841927`\
60.150514997832*^-64 - 
    1.47120236591055861978838033317428007545387795661011139705246`47.83094556\
0442764*^-76*I)*y^90 + 
  (
    7.2176303948263736872343555103692174488610567111981636809892862843543926`\
60.15051499783198*^-65 + 
    1.8548753013668983495468742063631430887716218637373856698895`47.560435077\
576365*^-77*I)*y^91 - 
  (
    1.6976354260538347988126900407073434882287778830673241722839934306935255`\
60.150514997832*^-65 - 
    2.338372895423090632090078059837715511981483071667081750296`47.2895843367\
5363*^-78*I)*y^92 + (3.995624911354086496520761549407675651477085946702486592\
3736989936247764429548650040833566`60.15051499783199*^-66 + 
    2.94761355898846916759217609551338284788614013267109021629377205315651332\
3853`47.018400831294166*^-79*I)*y^93 - 
  (9.410423883211901553480922592384197466899548593312982455869215947743405722\
258737514588628`60.15051499783199*^-67 - 
    3.71523251010341613140875718724393083490884068131640162965750379032774359\
204`46.74689180996432*^-80*I)*y^94 + 
  (2.217745741424624007920845788059321902809080542168529687887057934229874464\
867288781422962`60.15051499783199*^-67 + 
    4.68231948924639478513712738072181740792042765620484672497916214485082648\
97`46.475064287494554*^-81*I)*y^95 - 
  (5.229817232402201836698709966835553367390320775017836306648478458953861388\
74333367675181`60.150514997832*^-68 - 
    5.90060534651154921692626455539762055542693699035537121837745427832712733\
1`46.20292505453591*^-82*I)*y^96 + (1.234035751447719340092703897590692180236\
11384324581728377067808493629940818539941028683`60.15051499783199*^-68 + 
    7.43521328564806127408674433727802135714365533482444655718404992552141909`\
45.93048068709417*^-83*I)*y^97 - (2.91359984278449495236386604833798262788394\
7113887686257960571094414735299148578646425`60.150514997832*^-69 - 
    9.3681203776082232477963105526637861361754787202510242438455158282319714`\
45.65773755547263*^-84*I)*y^98 + (6.88315631851284531953101416436697015408546\
6115749742618904143155719130752449099904786`60.15051499783199*^-70 + 
    1.1802512458718933811424968717319245982505982277347771758021625782181158`\
45.384701832754615*^-84*I)*y^99 - (1.6270305972641182692948213106290899230075\
72907253239477088321845093180924953833217167`60.15051499783199*^-70 - 
    1.486826267846536878991482554211950608587354215572853151012260098600651`4\
5.111379502853474*^-85*I)*y^100}


==> anc/V_numexpan_CA1CF2_s16.m <==
{(-145226.2352171596579841287215058832088380671795295196348172766861275343107\
7464318088`60.15019699283563 + 5559.60471885189144990757318532103784951749373\
369740672270112555735677625683347094`58.73319582866276*I) + 
  (11410.64350599182706096439370623248559248681013702783858332168810494738238\
933501197`60.148685541495425 - 1049.56508305065289795600875842721447929154377\
946151532398910535776030556335110131`59.11238477840012*I)*y^2 - 
  (246.8738965866765123046179421013528256568304976271852390980293274512835562\
5750355`60.05257603110687 - 186.372867483632384176092243552229140481516705565\
56297824279631719070563177351389`59.93048354643298*I)*y^4 + 
  (5.805266141844124751198363446438762672108516495868999637302124724794302250\
76924`59.97007761149265 + 6.6075218334193978562108828525150085783918419043215\
9289774890687203505432820921`60.026294083632216*I)*y^6 + 
  (0.295705767173592603651773835489718294318083928564178206910084526123374514\
19295`60.13970813962699 + 0.0667971913157766574669599286686203796222284459599\
9523111856602245095904825156`59.493606546609314*I)*y^8 - 
  (0.001744070718198454369027672330707281171604913399717029593581228033372217\
74205`60.15051499783199 + 0``191.21002839562289*I)*y^9 + 
  (0.009315014653333796283484384627649557755350164257159041259423807510825263\
58079`60.1233965531634 - 0.00339734060208505312069003405269390872538264981676\
174123318510272632416887478`59.6853521002111*I)*y^10 - 
  (0.000268599407856520334942957909782969438808771052887042536092802762316594\
53863`60.15051499783199 + 0``192.0224874353487*I)*y^11 + 
  (0.000025146902691954082383703560728838617664006421350116628287527182569104\
36608`59.033347780791395 - 0.000328384049376787482905214272070358528518220615\
70668672626959459197042753744`60.149245333476884*I)*y^12 - 
  (0.000031366965743015457129649942196618137777244096951796203557804538000387\
72315`60.15051499783199 + 0``192.9551199766352*I)*y^13 - 
  (0.000032073007889198178122322728824747290137836261989224816557517608100721\
15725`60.10479901596937 + 0.0000155258514382519946330606824708936577566450784\
7730618640317535608129474723`59.78971475110381*I)*y^14 - 
  (
    3.29710801999691309881222142438695789596370004799046160151434761635931445`\
60.15051499783199*^-6 + 0``193.93345931050322*I)*y^15 - 
  (
    4.13151747166228805456050454957612809353968936932292292079859438478742305`\
60.15044905558966*^-6 + 
    7.200244818709436289580718502771245266739824920955742947558295820056673`5\
8.391686725238266*^-8*I)*y^16 - 
  (
    3.2756025067300864460886585215005880215957201403698840448609767605255329`\
60.15051499783199*^-7 + 0``194.93630129145876*I)*y^17 - 
  (
    3.9849284257284478942797631324271293286370492128594715797120830201495681`\
60.140235289442124*^-7 - 
    8.773924550361800040838539407982961859401949511282244432094650673849277`5\
9.4830086595641*^-8*I)*y^18 - (3.13984001659814561591992475740825791376984960\
23485531110536560269014028289565648023002416`60.15051499783199*^-8 + 
    0``195.95468496610417*I)*y^19 - (3.44594961782488692688127058638151302186\
50800174486284617161055355210175747451981063906461`60.11812815482662*^-8 - 
    1.38200853280135674154103305984952685617135854978540539901260628250188481\
57435191536753561`59.72132995582373*^-8*I)*y^20 - 
  (2.935914920391238722093698161602864584199839053780547933801082140640044890\
891962044238215`60.15051499783199*^-9 + 0``196.98384902020774*I)*y^21 - 
  (2.819732324530130675163939494734609518658388350093362393274713128838788357\
095741759472387`60.09111377139792*^-9 - 1.58163286109770863621772074986533774\
3350866946705566757224206629206630130066937973972648`59.84001156803389*^-9*I)*
   y^22 - (2.6957715059059101476097766025116028650430176812127287969373936777\
4601136237485414688139`60.15051499783199*^-10 + 0``198.02090940771205*I)*
   y^23 - (2.2344200451987950228168308014147259833185285707569006082631035764\
8264885286574420620619`60.06126220462854*^-10 - 1.593130543755987366658959720\
37357154436612693697992744976811485666310887008603142905314`59.91434874988877\
*^-10*I)*y^24 - (2.4412092962219290395516373504654102552344932675247234820396\
149388650313374419929116117`60.15051499783199*^-11 + 0``199.0639874711559*I)*
   y^25 - (1.7351378409315521967644808849555043824404539644808693447086037273\
338142270885606553446`60.029425783871574*^-11 - 1.499202837280830032717275829\
3986389602437682802349770772616999293444693120807310717299`59.96595219808297*^\
-11*I)*y^26 - (2.186689876354810717697437480776533524590741363019111305151682\
587438656224521822530192`60.15051499783199*^-12 + 0``200.11180529194002*I)*
   y^27 - (1.3294187969167151897200623821679044205192804955480301553672435489\
18210172500199646257`59.996022265031094*^-12 - 1.3537726287591688082683090691\
77586517452966190398846474860530944201398174693242597873`60.0039061790441*^-12\
*I)*y^28 - (1.941450503214798707464447517357543539360012865675154000501061299\
43351304992322011808`60.15051499783199*^-13 + 0``201.16346616345803*I)*y^29 - 
  (1.009145799439508993977790908525681088795743269734206685319800548849993959\
94405658733`59.96127240289397*^-13 - 1.18997093764903594054283483666707602853\
073532567778553131047585312186830465660080366`60.03285484095525*^-13*I)*
   y^30 - (1.7110759931887296424718395914726639695146123159666647043275857905\
988200833853517466`60.15051499783199*^-14 + 0``202.2183231881745*I)*y^31 - 
  (7.609669347886458460585269774414797494984657412158209826119595297737495021\
407387951`59.92529191264436*^-15 - 1.0269614238323748396393940142715017500599\
301841056060790272220115909598414193672447`60.05548025656706*^-14*I)*y^32 - 
  (1.498636231088696761530688699878139011830803130439759952246494576586198466\
778344121`60.15051499783199*^-15 + 0``203.2758962583447*I)*y^33 - 
  (5.710224121935919114816344447627597886391681188479672377193377262047189181\
32342198`59.888133474379856*^-16 - 8.7495603024872453087561390310811395347473\
8525040241537361812300397954680380371311`60.073466548752*^-16*I)*y^34 - 
  (1.305492213073403883953462255044998872804189837200421188138849564882095462\
13166785`60.15051499783199*^-16 + 0``204.3358182005429*I)*y^35 - 
  (4.268840349840506506623999130259810256108131836638940101834687010251328522\
1185173`59.84980778666072*^-17 - 7.386522996766551391563681536476818894349022\
371255183324960896707911274531924046`60.087937927983944*^-17*I)*y^36 - 
  (1.131860881918900213369560188103703210981908373534800254149372067194484827\
8418344`60.15051499783198*^-17 + 0``205.39779943566333*I)*y^37 - 
  (3.181622723122367455439202772544226249169631235810312333894041411792276726\
920459`59.810294220309316*^-18 - 6.194914161118815856684452602057883957652210\
962778190367738831827502326939727345`60.0996808336115*^-18*I)*y^38 - 
  (9.772097729334942300938531119909336891806930315958357998405473086615024075\
91544`60.15051499783199*^-19 + 0``206.46160468461488*I)*y^39 - 
  (2.365101829017217631101235924497512433367934292207064362582866749600196376\
06047`59.76954552746758*^-19 - 5.17095197996160190133992874255078183768178039\
106907757723054469511148916744929`60.10926618823915*^-19*I)*y^40 - 
  (8.405332690620700612617197748054347869991069589448535537929125836618326293\
2692`60.15051499783199*^-20 + 0``207.5270375783727*I)*y^41 - 
  (1.753848497791311358845373123507608835661047412378562535691264795587165549\
9524`59.72748870936278*^-20 - 4.301544416140499818471963027419361283973122989\
9443134827804441947940443194165`60.1171210458748*^-20*I)*y^42 - 
  (7.205465275237518682733021990551167026830988565953010471895601565610986611\
458`60.15051499783199*^-21 + 0``208.5939304566984*I)*y^43 - 
  (1.297391661776578372556705284129221632522061575886725811604791478028069288\
048`59.68402307248482*^-21 - 
    3.56960989339964651590103367031102718271433548107050269345573871184087152\
1939`60.12357272667058*^-21*I)*y^44 - 
  (6.158216105528786049961493210167283245504528032762743741025621192092713635\
33`60.15051499783199*^-22 + 0``209.66213756105833*I)*y^45 - 
  (
    9.572169669948509956302689425823151821933370139770357997943836740432302712`\
59.63901589550394*^-23 - 
    2.95713825967503726333308927836266166886966819843114263134792816385737769\
656`60.1288771377224*^-22*I)*y^46 - 
  (5.248824463436385436467479585582410393468996103548682850464245946858934816\
9`60.15051499783199*^-23 + 0``210.7315304373641*I)*y^47 - 
  (
    7.041505366151696046417773517520179514916217278159462222905676374362454461`\
59.59229568141762*^-24 - 
    2.44685044261087189034526189952725916715803678287138321685134753161320408\
35`60.13323759187049*^-23*I)*y^48 - 
  (
    4.462700228906181403324948476317519137999587704554661122652250330162895492`\
60.15051499783199*^-24 + 0``211.80199477111535*I)*y^49 - 
  (
    5.16205876931678732465026037500151704836122771356119818629098316499829472`\
59.5436425347728*^-25 - 
    2.02301040581999434282647963243677028587823602910478620462758620711848910\
4`60.13681770682514*^-24*I)*y^50 - 
  (
    3.78585815157641018520008137162165568512474502709667718939235124104360624`\
60.15051499783199*^-25 + 0``212.8734281484547*I)*y^51 - 
  (
    3.7687113444594817093027462193454730368056134768732776098940863881205197`\
59.492774672892786*^-26 - 
    1.67173988470080735446296320351095229095933628907278820504855155649357776`\
60.13975050199663*^-25*I)*y^52 - 
  (
    3.2051921496492100276738059828404975469692362757865141188058101295665993`\
60.15051499783198*^-26 + 0``213.9457384158843*I)*y^53 - 
  (
    2.737757117624009567492424118179039904235500359855749116392924997546165`5\
9.43932931534284*^-27 - 
    1.3810537684670969308460179879432894616646865105275603378201945827230846`\
60.14214498589195*^-26*I)*y^54 - (2.70863232624147672776393288813382355742891\
93977620088036336898652509749245710290503044947`60.15051499783199*^-27 + 
    0``215.01884242899573*I)*y^55 - (1.97666905606604557196237180322600420882\
7735368739125231366798431977538680827392371909164`59.38283496439808*^-28 - 
    1.14074886122344064313496026404728421619166082551957906636175712078380409\
53959826339483951`60.1440910446789*^-27*I)*y^56 - 
  (2.285216910806218208334651455089633795603773791535545874441110235596385507\
689036169045801`60.15051499783199*^-28 + 0``216.09266505703647*I)*y^57 - 
  (1.416319971745746002915706223044590511406017759058678229638567634289976619\
1335856403633`59.32266994170678*^-29 - 9.422249264956403942556013884200875480\
10491280221278841168905969279458619572463832560045`60.145663151744245*^-29*I)*
   y^58 - (1.9251036918227049485272706452512271110002141399106468192569407673\
2082548524510461525405`60.15051499783199*^-29 + 0``217.1671383593845*I)*
   y^59 - (1.0051076444876463275552752243144565925127657868059860625755593086\
664578529582312318411`59.25799804702334*^-30 - 7.7828340023865988916396833632\
55440081211485219440757326197341918829357965251121002443`60.14692323855239*^-\
30*I)*y^60 - (1.6195397240658411319914654267177305550088701144079732835253610\
153428983158349153432259`60.150514997832*^-30 + 0``218.24220088140353*I)*
   y^61 - (7.0453743850832820483940782980784725055999177211734346226048261351\
6564662434705631383`59.187664263283544*^-32 - 6.42928632065703498703233328267\
8816521310917369944070954265018929201306768797545809305`60.14792295417585*^-31\
*I)*y^62 - (1.360803599266738286993772375912356256440179886577217967117260234\
211726640241688156818`60.15051499783199*^-31 + 0``219.31779703695807*I)*
   y^63 - (4.8591037481925624974411527461747259022761455518863500797521166995\
667529514409964683`59.11001649489397*^-33 - 5.3118419655694935546785898858863\
654008247586055527011585191081693198951993289767591`60.14870546868745*^-32*I)*
   y^64 - (1.1421310253139672950375015217391528350282936099327777553908085257\
1418526350050677683`60.15051499783199*^-32 + 0``220.3938765572072*I)*y^65 - 
  (3.278445142884345332843516060269388271390218246808004217266675218380993668\
387519813`59.02257996548713*^-34 - 4.3892961535728829214159707647391592593385\
178519957704064286773957624578539189017094`60.14930692877694*^-33*I)*y^66 - 
  (9.576316547984364557139420479980824567400456324248941581366996878667254024\
116267865`60.15051499783199*^-34 + 0``221.4703939928857*I)*y^67 - 
  (2.144219437196060069657656488059509744963334882498537054656659111706361752\
27488698`58.9214089459515*^-35 - 3.627587741867487325874662123420000616208147\
691320006882764443855088632951461320509`60.149757643094354*^-34*I)*y^68 - 
  (8.022028939842370098979322954747003657983334715391419649738058648458961562\
36775204`60.15051499783199*^-35 + 0``222.54730826186827*I)*y^69 - 
  (1.338042016920588962058557173118629700660589723872689460327621534037627494\
8628288`58.79963548185104*^-36 - 2.998591624017336146601131008953229552644664\
88266241567885414355880606057013423035`60.150083054120365*^-35*I)*y^70 - 
  (6.714446993974798608495652242571484012964001518857206653434891259079926708\
0346661`60.150514997832*^-36 + 0``223.6245822365399*I)*y^71 - 
  (7.719791407626095070512230663164397266722164655840986676792038047381748726\
04467`58.64361600694582*^-38 - 2.47910029991561887129261821701972999410812272\
35204361644366434495708235981375619`60.15030453918429*^-36*I)*y^72 - 
  (5.615780431183624856916755872955624238523221427760699299737935236377007131\
900744`60.150514997832*^-37 + 0``224.70218236708075*I)*y^73 - 
  (3.808203596046909452851874894505749899290546864348719874797791318741536189\
0836`58.41941236748391*^-39 - 2.049971695243129852411765417901396700760867977\
619897932207542331838822808379339`60.15044007331062*^-37*I)*y^74 - 
  (4.693687253087261555707818086432008893893616279714122119070339718306536425\
55498`60.15051499783199*^-38 + 0``225.78007833767327*I)*y^75 - 
  (1.163045738072211441659171941375634311255273386380199323410776839434389147\
736`57.986824276496215*^-40 - 1.695419980911029267694239642372012845766878299\
27078746545470554678102173176909`60.15050477942747*^-38*I)*y^76 - 
  (3.920574700771708927402755520595220582067683341943996388541073552112989235\
9145`60.150514997832*^-39 + 0``226.85824275314198*I)*y^77 + 
  (
    5.71948558700798512398607594708908964491858565659750212920594504993850604`\
57.76098789511449*^-42 + 1.40242763502343750800990128052888340714903263743242\
29190168073718988980064904`60.15051138619807*^-39*I)*y^78 - 
  (3.272967044667542390314489607734627822622714153694807431265430009974797108\
956`60.15051499783198*^-40 + 0``227.93665085381244*I)*y^79 + 
  (1.658949919166594862692387622493259240391090548059763870793311272275909499\
2`58.30574883098147*^-42 + 
    1.16025928990348495698001286707228523242353078472757043644883639251468114\
2517`60.15047060975106*^-40*I)*y^80 - 
  (2.730940447242372378895731812438813310949086188070233984469107528281882697\
52`60.150514997832*^-41 + 0``229.01528025653417*I)*y^81 + 
  (
    2.290135553226002743685769064456529048259509827620220851923842001826273385`\
58.52795408372587*^-43 + 
    9.60060446975703172517199401321144865911605754470995335938872823706176116\
75`60.15039147250651*^-42*I)*y^82 - 
  (2.277622614883582050700997094409129068529562603798274750942262607826111150\
6`60.15051499783199*^-42 + 0``230.09411071991374*I)*y^83 + 
  (
    2.60570025233188678300661630674763518960668473578838114167121381142197656`\
58.66609757257945*^-44 + 
    7.94526619695351072366729608356461680012234969760337376183462292671906785\
5`60.15028156987331*^-43*I)*y^84 - 
  (
    1.898753355539711036063495722022289366951586746488384311729080237662161965`\
60.15051499783199*^-43 + 0``231.17312393188317*I)*y^85 + 
  (
    2.7073106988004046061743347214065820537065344630992446315942947482051213`\
58.764703293112426*^-45 + 
    6.57630731810816519881094936596202253786602842450937991797039440762830192`\
60.1501472936591*^-44*I)*y^86 - 
  (
    1.58230124009860730814766743582442554985660821061656178181735407176040083`\
60.15051499783199*^-44 + 0``232.25230331780162*I)*y^87 + 
  (
    2.668149875643515012075484592610525935863259529680174319540557501344189`5\
8.8402872436486*^-46 + 
    5.4439859663823064107194425384522677536849788928079830679743129210768789`\
60.149994019475365*^-45*I)*y^88 - 
  (
    1.3181311363743255389939522942525466865992196026004503264586996896543416`\
60.15051499783198*^-45 + 0``233.33163386736902*I)*y^89 + 
  (
    2.54040914533818991174636919602803394016551105269418354045626176565525`58\
.900819225422616*^-47 + 
    4.5072402322759191816087631871588854459237714328075167775817674128047`60.\
1498262641498*^-46*I)*y^90 - (1.097717296991265449654289811868776855490400651\
11573679183350976880455462516416369036421643`60.150514997832*^-46 + 
    0``234.4111019787131*I)*y^91 + (2.360869751579250666001091142349384355288\
373912292721044615175934330364529281821559511268`58.95075894859441*^-48 + 
    3.73216552943242861042225306955478222847912401363330140668938618520355613\
75088530215609492`60.14964781812107*^-47*I)*y^92 - 
  (9.138968241930783381466395863148788654225065392222819233215146880353602083\
211807543972678`60.15051499783199*^-48 + 0``235.49069531810565*I)*y^93 + 
  (2.155054314193429053599795437489805264664457042376526809561248798578011413\
04018299934263`58.99285472096089*^-49 + 3.09076052059589298626984224550470891\
7701146683290877417741800961057835021287243957048623`60.14946185693755*^-48*
     I)*y^94 - (7.60658622128447443169726622225223049019200069718485182236154\
514828253015280540894938576`60.15051499783199*^-49 + 0``236.57040269385888*I)*
   y^95 + (1.9403083891261842621786017591499392043209451267852612314575781293\
382378933859746658743`59.02891980896208*^-50 + 2.5598940311493801105139909435\
4645803026328494874206577812025101128581399411662478592934`60.1492710352801*^\
-49*I)*y^96 - (6.329633195102903954648969078082794879341854464625531752129935\
3249057366694660938415576`60.15051499783199*^-50 + 0``237.65021394305495*I)*
   y^97 + (1.7280819957356512979515016930395954267419193329994980891483212744\
23105934606192723805`59.060213096963196*^-51 + 2.1204538013090484885598262052\
277011593864170834316781293402799060783699247925498855947`60.149077566349696*^\
-50*I)*y^98 - (5.265900592239070225300516925060525083479560397254379845250767\
018249639941561359308786`60.15051499783198*^-51 + 0``238.73011982986048*I)*
   y^99 + (1.5256134766900023541869411693239979186520304937984001110526920475\
8265135211429015226`59.087643831016855*^-52 + 1.75664488078214140401312562458\
1209616907082228063407324773931223319890261921926101083`60.148883288981835*^-\
51*I)*y^100 - (4.380064763082381369204731657051569308808699575446485049136623\
97532683613317429093557`60.15051499783198*^-52 + 0``239.8101119542795*I)*
   y^101 + (1.337167428272234503373885389851177999359311387914226831387062143\
0123378717690140312`59.11188980226381*^-53 + 1.455411195620203340091631720213\
04701688533429519185111190526603611923317813528903814`60.148689724455025*^-52*
     I)*y^102 - (3.6425860157469176708263949825901575639735558082612149514466\
916851175442056185496693`60.15051499783199*^-53 + 0``240.89018267029454*I)*
   y^103 + (1.164940459814539506477478462689402241079779121702845296132571294\
665004212813350064`59.13346948147445*^-54 + 1.2059585259569021849670139494429\
99594580574249568409501930903276357169789727456428`60.148498124632454*^-53*I)*
   y^104 - (3.028778221429666082233246636638872084024565148918150849203867318\
245097423027381892`60.15051499783199*^-54 + 0``241.9703250124379*I)*y^105 + 
  (1.009720033917067450619576967342293694245299457472232318700754614053651861\
38050128`59.152788087696685*^-55 + 9.9936100274859721682349473972000228147950\
5638467713657758184771318216262966331282`60.148309512805014*^-55*I)*y^106 - 
  (2.518023948710996455002546831656665807627316763356039859238768090880387290\
13065318`60.15051499783198*^-55 + 0``243.050532629925*I)*y^107 + 
  (8.713602329977442658303809851102999528761357222140512122105428631596235471\
555526`59.170168135662045*^-57 + 8.282364099104663775469729384085454443029966\
0436677241620797513715546582657030731`60.14812471837972*^-56*I)*y^108 - 
  (2.093113403154984502653060487951910459343200560473899733909791015268627512\
5236563`60.15051499783199*^-56 + 0``244.1307997275619*I)*y^109 + 
  (7.491222202313680642652837016428490885525421694135313007318968301576034248\
42337`59.18587034260041*^-58 + 6.86478188507369838182640201592137114178804837\
3183439853238425081679720801506834`60.14794440636991*^-57*I)*y^110 - 
  (1.739688423526120595678687428593846501606097051392720744978029465267233983\
411215`60.15051499783199*^-57 + 0``245.2111210127188*I)*y^111 + 
  (6.419150874685216371701621410474897420377713091338362666064578055966933047\
6519`59.20010832931797*^-59 + 5.690341836065933742869254489769596566559583523\
96165070306622881071509608308349`60.147769102489804*^-58*I)*y^112 - 
  (1.445775425336842318759263066636735288169460609132128738200543526406023041\
08395`60.15051499783199*^-58 + 0``246.29149164772966*I)*y^113 + 
  (5.484637150350950127288444351926086039398572176336909544133113537584033840\
529`59.21305920224984*^-60 + 4.7172393571989299534498338164740437861466883175\
294360218316744075111792927999`60.14759921452616*^-59*I)*y^114 - 
  (1.201393503296660364032737160243327303097831680552696938918335429665577015\
0114`60.15051499783198*^-59 + 0``247.3719072071447*I)*y^115 + 
  (4.674234623571795780008706996557368814412280859796037426370917247112741062\
15`59.22487132782481*^-61 + 
    3.91087766183939421197046274097197130253031934718983499543003610293598414\
5489`60.14743505055326*^-60*I)*y^116 - 
  (9.982259299686182886170993215443972184160378976126963863647081206305890216\
04`60.15051499783198*^-61 + 0``248.4523636393216*I)*y^117 + 
  (3.974564037251111868302102854730203578039080353738677992131397439933103431\
1`59.23567014785631*^-62 + 
    3.24262095720162742524271787877069474130730670884465006691923568667467367\
827`60.14727683446744*^-61*I)*y^118 - 
  (8.293450451724323011845122262210557224066280977407525777309760575502554617\
6`60.15051499783199*^-62 + 0``249.53285723189504*I)*y^119 + 
  (
    3.372799988440145413959622118502500764785869928960068952820624597442278828`\
59.24556259966668*^-63 + 
    2.68876413976424704542136724480585702229481652724593013567349286072651421\
77`60.147124719242846*^-62*I)*y^120 - 
  (
    6.889820470324547736003784390425341762252761694867152502854599164037507434`\
60.15051499783198*^-63 + 0``250.61338458071285*I)*y^121 + 
  (
    2.85696226053427615564802022832426190785064224736654151026326615662008851`\
59.254640524041484*^-64 + 
    2.22968122938153856548426299471307255390399220239223470488531777156927772\
3`60.14697879824743*^-63*I)*y^122 - 
  (
    5.72334498233341780164595516602073922239829662215044920146681263959669917`\
60.15051499783199*^-64 + 0``251.6939425618716*I)*y^123 + 
  (
    2.4160706850480125604654754112354728388626212032475897657819702067868682`\
59.262983326753854*^-65 + 
    1.84912139722940799162943980955334785671809196646009141024516120561054996`\
60.146839114906356*^-64*I)*y^124 - 
  (
    4.7540547583631426119562327030854843359184640857847548373858757524295826`\
60.15051499783199*^-65 + 0``252.77452830652342*I)*y^125 + 
  (
    2.040206503313562709100630769978984585217381411261007023969495861044336`5\
9.27066008141241*^-66 + 
    1.5336268986113537175066842832875220253931082436331749442732589166901589`\
60.14670567095515*^-65*I)*y^126 - (3.9486924384899942943567121070812824584373\
567929167858298376733907806556674351755239311268`60.15051499783198*^-66 + 
    0``253.85513917816178*I)*y^127 + 
  (1.720511354304925126665710447137503743723547865270089270208682536852821092\
421390018693866`59.27773120850884*^-67 + 1.2720517155753935110931695012447445\
473177421285446753072444602556322228716620288741520769`60.14657843348926*^-66*
     I)*y^128 - (3.2795913639642427392593166796445907192253068035481077178893\
32704380725731280358139577081`60.15051499783199*^-67 + 
    0``254.93577275212525*I)*y^129 + 
  (1.449146238017898954575986633202130183114776643351660932003707374802040330\
85530462895525`59.28424982902696*^-68 + 1.05516341720800549839905429458842026\
9613663604876350390316193254767225304438822707213488`60.14645734098419*^-67*
     I)*y^130 - (2.7237402532994406674823199177116004695344630601054925186074\
0417868706442818409305075913`60.150514997832*^-68 + 0``256.01642679708743*I)*
   y^131 + (1.219226325169087743499360363429664457781104586925006831308315026\
5597102734193041923591`59.29026286533909*^-69 + 8.753137976602265491908204429\
098673823691300073467088542177648656690684425651404463233`60.146342308435585*^\
-69*I)*y^132 - (2.26200326746666631840469112813786884493662292896374627554150\
36582876547282505615556682`60.150514997832*^-69 + 0``257.0970992583254*I)*
   y^133 + (1.024742724039919059276919290434529627009219047966907490796943889\
19846269497477128916`59.29581194384274*^-70 + 7.26166368601783747565028237245\
815495613271159559044298222048113145108608108353612244`60.14623323174566*^-70*
     I)*y^134 - (1.8784699138928909621881260732286834472782863313188243567989\
50517932903952790515156195`60.15051499783199*^-70 + 0``258.1777882425828*I)*
   y^135 + (8.604788379903673168141832077697489534540368804394560003406952128\
5940295236644882544`59.30093414058209*^-72 + 6.024708585035549648612038512424\
65079525130365955904001217000396557660933699771500952`60.14612999146389*^-71*
     I)*y^136 - (1.5599133752807679492680015828897571780124567005796996666508\
1918948375753805883429863`60.15051499783199*^-71 + 0``259.25849200436267*I)*
   y^137 + (7.219264245337180006074728546418010060487527580266433225400043389\
611851951493467407`59.30566260143073*^-73 + 4.9987658367377314471043790897871\
063648662924404837197440471784540627275333329807025`60.14603245597421*^-72*I)*
   y^138 - (1.295339332000561658125579257093127054705731412759317425479799606\
6069594083686738259`60.15051499783199*^-72 + 0``260.33920893350427*I)*y^139 + 
  (6.052046525278231789611196423054502361869910721391372504026542560415130082\
30344506`59.31002706124929*^-74 + 4.14777969254507084837340602613445927501976\
5729336267926907318278118914660686116218`60.145940484207536*^-73*I)*y^140 - 
  (1.075610275195738046045439720127949302990424480955204329370118290671354501\
996151231`60.15051499783199*^-73 + 0``261.4199375439121*I)*y^141 + 
  (5.069841631926376699564957418451566620468312401511986864202355399684224187\
3526208`59.31405428106745*^-75 + 3.441866650166399226386731314825395954375188\
82866230206981269104775591067070716783`60.145853927946746*^-74*I)*y^142 - 
  (8.931327670032905869509422523001677427333567147498319533645610970045572258\
161408`60.15051499783198*^-75 + 0``262.500676463322*I)*y^143 + 
  (4.244172349292038964794076946746917880287934509472597702714568055633063048\
669384`59.31776841828141*^-76 + 2.8562566405810218591599772267913998117446852\
995393976181471674812489066852944926`60.14577263378202*^-75*I)*y^144 - 
  (7.415971673042937181448677647362615550188440131072222126348086413782458441\
850439`60.150514997832*^-76 + 0``263.58142442399924*I)*y^145 + 
  (3.550745279031211941104716437296656241692537418081582734792141578987089648\
72312`59.32119134175871*^-77 + 2.37041628048252604259747000726088707654495922\
2177894634034428676702440328346539`60.145696444765804*^-76*I)*y^146 - 
  (6.157610753283710075228504500817522649827152939466924892673729954420579664\
48334`60.15051499783199*^-77 + 0``264.6621802542762*I)*y^147 + 
  (2.968884650242112317815471588916463464977182786583372578294893804781020430\
3343`59.32434290135335*^-78 + 1.967322798228225105735448905662265783349980610\
15901157779734331314656664641023`60.145625201809935*^-77*I)*y^148 - 
  (5.112691820629776943568457788689797788406367899148004107187681816334869979\
3985`60.15051499783199*^-78 + 0``265.742942870847*I)*y^149 + 
  (2.481030340769127462828854509321338682018750828760444917331832195038149101\
666`59.32724115947867*^-79 + 1.6328626710281932838413161024535285155621210134\
289166429523024521235534058002`60.1455587448611*^-78*I)*y^150 - 
  (4.245034405602389881476074210990798560924993096623892305675890850058594207\
275`60.15051499783199*^-79 + 0``266.82371127174434*I)*y^151 + 
  (2.072296289867640420740519988234694895331692599436756688816085678898035909\
47`59.329902590933166*^-80 + 
    1.35533349820251393047501193542631990080942599941368213961689902739265127\
4274`60.14549691388624*^-79*I)*y^152 - 
  (3.524584737939712165858209555240837598501222386125388005433726785535215064\
24`60.15051499783199*^-80 + 0``267.90448452993246*I)*y^153 + 
  (1.730084553556127513750167447226764733197866584116237810637291516943269602\
8`59.332342256027005*^-81 + 
    1.12503134418025451676003287302486143648028886025127018072759397490197841\
721`60.1454395496945*^-80*I)*y^154 - 
  (2.926379857072478061784143514835249672761809383695354830157753597931694885\
4`60.15051499783199*^-81 + 0``268.9852617874577*I)*y^155 + 
  (
    1.443749836136245564026241655182144746893314885068433746234119924461148879`\
59.33457395114846*^-82 + 
    9.33908851050675189336471579756223190846157708101455024529414301703285805\
8`60.14538649461898*^-82*I)*y^156 - 
  (
    2.42968647492940448716394012535200257248199456553873989438341154083046437`\
60.15051499783199*^-82 + 0``270.06604225010153*I)*y^157 + 
  (
    1.20430925795435650626190587538936071046759301702630911699287255928536623`\
59.33661034018084*^-83 + 
    7.75291955724849217039491028272156338673048551696027948689197160773257329`\
60.14533759307815*^-83*I)*y^158 - 
  (
    2.01728520683096313880006732463819705939216849456160605358730621389890401`\
60.15051499783199*^-83 + 0``271.14682518249043*I)*y^159 + 
  (
    1.0041922705499936936161313529590408314947041970432665577029661365496413`\
59.338463069596166*^-84 + 
    6.4364514339662377784446597409260011409673314405518800019968106223543466`\
60.145292692034246*^-84*I)*y^160 - 
  (
    1.6748757038505619219332982730990335234903121426467243112540931621802013`\
60.15051499783199*^-84 + 0``272.22760990361854*I)*y^161 + 
  (8.370259202178473012804579993577763932787541162232928538563479051136627545\
061419911833526`59.34014286957832*^-86 + 
    5.343769031680903718890230796750022439736155113020119317930237996657658`6\
0.14525164136325*^-85*I)*y^162 - (1.39058232027808447489156611624142923467491\
77047170242050561375210260637494912470095610161`60.15051499783199*^-85 + 
    0``273.3083957827453*I)*y^163 + (6.97451029317164261641421286479677142553\
072506382662389132268912123626132630335743157682`59.34165964314368*^-87 + 
    4.43678486306781433530812802391237910408059459915152999497545645799193154\
0152097017136283`60.14521429414921*^-86*I)*y^164 - 
  (1.154543367203715048519558410044427659212294698700339435580348553310791826\
225814889071534`60.15051499783199*^-86 + 0``274.38918223563286*I)*y^165 + 
  (5.809652695611042220313781458520048648028835618187889599608772455416239900\
0120733953737`59.343022544911925*^-88 + 3.68390254556100287765748853431507921\
769504028985704385242603562067073103784699438196397`60.14518050691405*^-87*I)*
   y^166 - (9.585698504446761992397248737283886541106706528984831069168545945\
185053136359222368743`60.15051499783199*^-88 + 0``275.469968721093*I)*y^167 + 
  (4.837895146884181202357805668545599024751231799314038273797781345155756250\
348067947269`59.344240050922735*^-89 + 3.058908881171391360395641415392218942\
7500008050513965345127880743495786210414210185848`60.14515013979225*^-88*I)*
   y^168 - (7.958619624121428455480229729547645257326759669442662486232259690\
158400710915851054083`60.15051499783199*^-89 + 0``276.5507547378147*I)*
   y^169 + (4.027542628085739781475941108290570469102605180430637143483086714\
01943008677606964885`59.345320020678436*^-90 + 2.5400553579272132126627933565\
01719960444509386049695288879163276661368884686442319759`60.145123056658406*^\
-89*I)*y^170 - (6.60773571986860915552279818448202479320687642817990067318252\
579457003198740535953445`60.15051499783199*^-90 + 0``277.6315398214483*I)*
   y^171 + (3.352032997558595345948733003606332536620503480698843112439438239\
1168635652893974689`59.34626975241793*^-91 + 2.109296626125706911718993332474\
79493346448183688922298719909687300442132564629222473`60.14509912521523*^-90*
     I)*y^172 - (5.4861660001910336319475893633039910620856632833463341134077\
102894111810288257500463`60.15051499783199*^-91 + 0``278.71232354192193*I)*
   y^173 + (2.789121273618312583642330050971461200495007939800364437171394386\
605899001379681541`59.347096032478014*^-92 + 1.751659072404954600242467289559\
2029114338804484586377388019456933363835937628589497`60.145078217047434*^-91*
     I)*y^174 - (4.5549853581199899571569969237867201460438219325759710317117\
7610776824424938756941`60.15051499783199*^-92 + 0``279.79310550097114*I)*
   y^175 + (2.320190014626599303069807231432420541267276179791094230854056254\
34927025193843193`59.34780517947639*^-93 + 1.45471722603391699145775297887915\
7010520830609382274301498390603198356060378868618`60.14506020764723*^-92*I)*
   y^176 - (3.781874879091603318645337834640821448728034813890534872153684908\
19212651558979084`60.15051499783199*^-93 + 0``280.87388532986233*I)*y^177 + 
  (1.929667128328732645621362900634163553197934444601274275105183946914622036\
7427904`59.34840308394627*^-94 + 1.208159550155113551120343758418788247144184\
36060419506693996820610155936647854901`60.14504497641581*^-93*I)*y^178 - 
  (3.140001090934645598895466940886381898548019402890610340432806381754566892\
3898434`60.15051499783199*^-94 + 0``281.95466268729353*I)*y^179 + 
  (1.604535007486506838387283909276754128192913325953284231447841675084184316\
651992`59.34889524396577*^-95 + 1.0034283327494629988655916055859964795682743\
813908368711981030424154503933573754`60.145032406644724*^-94*I)*y^180 - 
  (2.607085227480096896106040292208862162642305619973300882240366185299420517\
359726`60.15051499783199*^-95 + 0``283.03543725745675*I)*y^181 + 
  (1.333917151650103729433737198304066941470362093261201438504363710790765430\
505`59.349286797251715*^-96 + 8.334210109248385435104100084727987595937822072\
84400723337916626183876867494361`60.14502238548047*^-96*I)*y^182 - 
  (2.164630323409600440619167315687684820302579543334129761929903336173381845\
67672`60.15051499783199*^-96 + 0``284.11620874824933*I)*y^183 + 
  (1.108730417346722608949196450948483473937476371618019841001773163652637853\
3194`59.349582550124516*^-97 + 6.92242431309656469973970686173285619125991539\
95175385975341954946472558105399`60.145014803875306*^-97*I)*y^184 - 
  (1.797279400322862349395371625222391646837227729029076810011779863297562075\
8738`60.15051499783199*^-97 + 0``285.1969768896204*I)*y^185 + 
  (9.213927657325302185118640965032016017916444326848887348936205791622569949\
24`59.349787003698104*^-99 + 
    5.74999346253541475230431301049323868971680091082645212298136163352658441\
461`60.1450095565267*^-98*I)*y^186 - 
  (1.492282528066862718312403580087721019482702419214726609360513720476897028\
23`60.15051499783199*^-98 + 0``286.2777414320422*I)*y^187 + 
  (7.655778734343599036990111870941459701178543941250824550134920200056685660\
9`59.34990437760297*^-100 + 
    4.77629934234316848074777862842921370721628510449774809768373606098758297\
954`60.145006541807696*^-99*I)*y^188 - 
  (1.239054305578302144055607912764333006125553828095915711151834436154425471\
38`60.150514997832005*^-99 + 0``287.35850214509514*I)*y^189 + 
  (
    6.360092640705097699042601587030838881710245134493834638086987468184833856`\
59.349938631511925*^-101 + 
    3.96762366334857499769073029761245953580133516223639966925004506522231918\
74`60.1450056616896*^-100*I)*y^190 - 
  (1.028806430435968539061837419153341405463379136459338745627375434172644613\
3`60.15051499783199*^-100 + 0``288.43925881615803*I)*y^191 + 
  (
    5.28287728749046706836554210425385807929875236984625084999103560133139397`\
59.34989348470431*^-102 + 
    3.29597462741299447736883070154351560744061444995823570658046506911274008\
1`60.14500682165941*^-101*I)*y^192 - 
  (
    8.54242623036862888649188000822387399202117310931375933861458138272672634`\
60.150514997832005*^-102 + 0``289.520011249194*I)*y^193 + 
  (
    4.3874675597840175289096052660810761431091891890383142217093251708197779`\
59.34977243387593*^-103 + 
    2.73811330227393259409557525774962248700929482492810880218119536275251955`\
60.14500993063233*^-102*I)*y^194 - 
  (
    7.0930532886967337582198285533390460357391375859637482219004627310386817`\
60.150514997832005*^-103 + 0``290.6007592636255*I)*y^195 + 
  (
    3.643315052460705647013826716086313322700888477189801166649261750917715`5\
9.349578769377274*^-104 + 
    2.2747457358036954011380139403313098446256622989696646593586512533436468`\
60.145014900861334*^-103*I)*y^196 - 
  (
    5.889654148660476942850154042139599151023993496810091127779103954706235`6\
0.15051499783199*^-104 + 0``291.68150269329027*I)*y^197 + 
  (3.024975523765837860484662535879030176786172846355820628015108002482558364\
648676702932577`59.34931559004029*^-105 + 1.889852557727333157694709354241067\
064160095895465838227003544687635728953161637765080457`60.14502164784451*^-104\
*I)*y^198 - (4.89047564904329933809028161334960196921358594008669820694519764\
2543496623781996257263968`60.150514997831976*^-105 + 0``292.76224138547235*I)*
   y^199 + (2.511262250329907775810352003324740018428867365679880770657048760\
11887780550339535473797`59.348985816736146*^-106 + 
    1.57013263994427582365858458501636429679281140842573566658586746175779496\
4262427981708746`60.1450300902305*^-105*I)*y^200, 
 (-198724.2554259011757597503588741069738976123735936985761148097713085945510\
1926780524`60.08541904688884 + 117492.778159112938132528845319535867138025248\
46951164823940876768123181369934466047`59.85717934140501*I) + 
  (23417.17174671780197186988494283868243697611062937958659136068365417046740\
429080234`60.13975858274603 - 5277.053143627622208157093617034078102510803343\
67350099717173182438112261033897645`59.49261560943054*I)*y^2 - 
  (685.0193245698075544127598954418061984207148622442506690703814628293430316\
5900342`60.14399131662775 - 119.630532852414234644937467523277049360240045144\
22771918327556615330532102923198`59.386130530556784*I)*y^4 + 
  (2.685165247765622125902101151682928728401252580306625421544018704974903012\
70273`59.31526448159781 + 18.177499084407809062536527418884318653965766554368\
16627216120464848391914639011`60.14582759526198*I)*y^6 + 
  (0.278218764295247424654996344241751787321204584421249550422304687751662014\
97961`59.607204895109554 + 0.931402150148994742398802844701539910942565885250\
29707628421409366423706834216`60.131955713908695*I)*y^8 + 
  (0.002845589066534320286308307486943458753671174494275153547422003633396776\
31599`60.15051499783199 + 0``189.8184326225251*I)*y^9 + 
  (0.005218642422576315273321027916884911407496303804106713877230165752597908\
75249`59.06081467099583 + 0.0639464492912108810355638736898144761486575137875\
2427559583630277271230966641`60.14907356537452*I)*y^10 + 
  (0.000639944608621263011601959913211074760035654527946410081137609688082449\
51241`60.15051499783199 + 0``190.46646242144655*I)*y^11 - 
  (0.001083426759944490443615935113293339837226011875126108670639060024251899\
44412`59.4677787774847 - 0.00510467295697420883567193960726753119941786456840\
292896894546400629775807552`60.140947142510804*I)*y^12 + 
  (0.000093587703189888095668091673252143611628257728288570574461187509644484\
08976`60.15051499783199 + 0``191.3013860169965*I)*y^13 - 
  (0.000207913414271299452435341821622403609554445037910460614482112040499083\
46945`59.78413391322278 - 0.0004363499154444943277309946842639910113301453149\
3293080377588719214857915701`60.10608629908416*I)*y^14 + 
  (0.000011374258415244146040475030894659158952300148629497004183430436989515\
95663`60.15051499783199 + 0``192.21668171514094*I)*y^15 - 
  (0.000026445540785774263495687189266336492155950292857543499121041193271300\
17328`59.903497504438796 - 0.000038497485513292490726252266350693833275856178\
83754032617241113541847932707`60.06657741631648*I)*y^16 + 
  (
    1.2478097259524936315515983636614830364607606566590738319704795084508047`\
60.15051499783199*^-6 + 0``193.17645643965696*I)*y^17 - 
  (
    2.9143752753643053395453635744198516932971437770517217395923099651096712`\
59.96061419597861*^-6 - 
    3.44554760770769305801115172357402410108569251721985887671093660496976579`\
60.033326977157465*^-6*I)*y^18 + 
  (
    1.2830779712378757788925943922536708840355280510120923306116756467644091`\
60.15051499783199*^-7 + 0``194.16435175726278*I)*y^19 - 
  (
    2.9840165086392329737178095480872743971377385825464765007214947950296615`\
59.99149974824925*^-7 - 
    3.1008551422247216860305798086395013764670309977146097804962918178277841`\
60.008180005229214*^-7*I)*y^20 + (1.26184341644601714510948027326560685358842\
95355638894989764689764273245551104224501576`60.15051499783199*^-8 + 
    0``195.17159933987193*I)*y^21 - (2.92156736944934613464867509535070345093\
71648980481867343472001115273933521627626839907079`60.0095621378801*^-8 - 
    2.79287233559820112844291064075572522807948793663946530307505887350997546\
26458526259077271`59.989997316779885*^-8*I)*y^22 + 
  (1.201235293076314093555645142115655010260668135289816049491381450230401441\
62983610978382`60.15051499783199*^-9 + 0``196.1929767224684*I)*y^23 - 
  (2.775724170416577234010226434647583406407161905833038129466479918145032732\
93351165830167`60.02066639582151*^-9 - 2.511121705812126098665300107598167485\
023950404482556363867863477097698960552216020957569`59.97715785070458*^-9*I)*
   y^24 + (1.1155091163462047441749906509671694753305312672142883663246704441\
8601634150268682712839`60.15051499783199*^-10 + 0``197.2251316821911*I)*
   y^25 - (2.5810652595786031224003647498807848224910640231837859152389536359\
4766670808739781099726`60.02768820284005*^-10 - 2.250965919851655656519226331\
8722950982817942921423656253056525117842879723985897383018`59.96825813719905*^\
-10*I)*y^26 + (1.015818425126189286606718543778999858299507821501659937460852\
4819558754435289146327237`60.15051499783199*^-11 + 0``198.2657887201501*I)*
   y^27 - (2.3617924659402198274232852761117061468368776174489080608692347197\
675057801933680521915`60.03216678317766*^-11 - 2.0104833206924494558436957799\
084383714864816200282187606566865086437772725712329381695`59.962225524770645*^\
-11*I)*y^28 + (9.104786670863970992995330940074028984592654001510427592143548\
68293083635659648701612`60.15051499783199*^-13 + 0``199.3133350314975*I)*
   y^29 - (2.1344920679154473831144807667410492619239353548171547369724133940\
77165908000990638003`60.034984950732344*^-12 - 1.7888954482388706603625278055\
68366267698155256266064803341514481237312354958126565807`59.95827536451589*^-\
12*I)*y^30 + (8.0540984863238833988511024488774981289107552214284961817819537\
97068602523408504561`60.15051499783199*^-14 + 0``200.36658787013755*I)*y^31 - 
  (1.910201607541514021474580442289776849518668969420812563316084203353212154\
52680512536`60.03667780173877*^-13 - 1.58578261961168620601564626901039731899\
5050028125393524079047734945941777419099377`59.95584224914276*^-13*I)*y^32 + 
  (7.046100922302615262760807599158815906895348041442042331816300959977013157\
674660917`60.15051499783199*^-15 + 0``201.42465594668667*I)*y^33 - 
  (1.695958037431260573566313390379996259703472193738773778880787007392878339\
907671266`60.03758453864319*^-14 - 1.4007168625066693253123855370689575764669\
806613292904275591018870063542273911483196`59.95451979313335*^-14*I)*y^34 + 
  (6.105932185771562480054005213139428237241466013768558305555621957181125634\
21819315`60.15051499783199*^-16 + 0``202.48685282944717*I)*y^35 - 
  (1.495951213598475461665672639726369347686014321601863998002915487610713649\
084471213`60.03792827123933*^-15 - 1.2331163608839414904251351874934915911499\
11594600736844631175315055302973356738296`59.95401490079349*^-15*I)*y^36 + 
  (5.247641266104818990668831166343131818518115395625871230465206044449322150\
5783226`60.15051499783199*^-17 + 0``203.55264066745158*I)*y^37 - 
  (1.312376833356766833468693373302100047674144269405303251050271177827156340\
87807404`60.037860357925545*^-16 - 1.0822136550201808967232499707137792125785\
9697308948587904237684434802687612321986`59.95411481191559*^-16*I)*y^38 + 
  (4.477260996696185873548871223632160121467454382577605576188197224127380098\
674659`60.15051499783199*^-18 + 0``204.62159239422738*I)*y^39 - 
  (1.146061783473200897294443251598084092792896882637282377351283317105185618\
528832`60.03748622354201*^-17 - 9.4707778211089061220734332834768706919571679\
77612037349727724651402456435179978`59.95466384117357*^-18*I)*y^40 + 
  (3.795239400669720645360858293219290241355609267336023881795494471314304950\
53325`60.15051499783199*^-19 + 0``205.69336562999334*I)*y^41 - 
  (9.969184435060916127308845890281550108310278620489322876397794850309093565\
33324`60.03688099894515*^-19 - 8.26657672157474531323738297433495923270591343\
562436404144586704243745420958763`59.95554706895965*^-19*I)*y^42 + 
  (3.198310081354254155511774014337203092108105123668247907787416237900736113\
2901`60.15051499783199*^-20 + 0``206.76768423903144*I)*y^43 - 
  (8.642714140787691139072828976963266390499431032789528281316163464541952357\
9744`60.03609931947875*^-20 - 7.198296518219465321427157467458416835286779496\
2669382248651569551331364735744`59.9566789031086*^-20*I)*y^44 + 
  (2.680894706567973987009156919850448151491616391499764885866507236254369048\
511`60.15051499783199*^-21 + 0``207.8443250488452*I)*y^45 - 
  (7.470897768837075611786206052417654104104966162422878619278500369755621715\
722`60.035181643401195*^-21 - 
    6.25440751865382860131683997323198402993972197953367123883160457496908453\
7485`59.95799502497197*^-21*I)*y^46 + 
  (2.236127986020565658140609111578566255130892815427791853660963484970359388\
87`60.15051499783199*^-22 + 0``208.92310814902754*I)*y^47 - 
  (6.441498848155013974027198485713924393365689606621532273542011176179622459\
44`60.03415842869161*^-22 - 
    5.42344436164735396379928283562275084320955424919468008884661325943342623\
145`59.9594466843721*^-22*I)*y^48 + 
  (1.856585968182080225524108381399692690549091615600577192811886966274521138\
7`60.15051499783199*^-23 + 0``210.00388974224535*I)*y^49 - 
  (5.541474195745442465058335865466262552966003595973592784651806744562512447\
3`60.033052954358745*^-23 - 
    4.69427999800939418870142473361012793246852702243995891431740555673503359\
74`59.96099662934513*^-23*I)*y^50 + 
  (
    1.534786385362733863007945713634152027336067222915771841178183434580872722`\
60.15051499783199*^-24 + 0``211.08655686799275*I)*y^51 - 
  (
    4.757726736263887258003678571813158965507363584973187702835895348870191523`\
60.03188326259768*^-24 - 
    4.05632188925305685151904396264336482625469227778191419569434588472630568\
6`59.96261617933466*^-24*I)*y^52 + 
  (
    1.26351749771138403075393018376718596735973802240669683781423408882600563`\
60.15051499783199*^-25 + 0``212.17102354545122*I)*y^53 - 
  (
    4.07759396047452779456128431307694708613612890546331592105257238634338142`\
60.03066351844895*^-25 - 
    3.49964153304146997896862220631676259777420843518949012648714844741833553`\
59.96428310313167*^-25*I)*y^54 + 
  (
    1.0360405955794775662026082224662112392009177702685850156125037580117268`\
60.150514997832*^-26 + 0``213.25722803316657*I)*y^55 - 
  (
    3.4891482363866854271462568908970744664244605103896602988542523914339065`\
60.02940497621571*^-26 - 
    3.0150499518841968562834654130129916224836712530319243894389634434875508`\
59.96598006710001*^-26*I)*y^56 + (8.46201511728091289513745927663309816539852\
9571492670028506176114070091243613358897419993`60.15051499783199*^-28 + 
    0``214.34513100918045*I)*y^57 - (2.98136487358039765712895972446998505410\
02175808090754713231733039520550936266599472655927`60.02811667597184*^-27 - 
    2.59413124648906318380167586187149678420548172926195559268565089325293870\
69065513629461674`59.96769349050065*^-27*I)*y^58 + 
  (6.884782934384212947842077395103974484294480859378428879775553300508768731\
60945250210979`60.15051499783198*^-29 + 0``215.43471455380302*I)*y^59 - 
  (2.544198727079792269226970856366243041498064328949892368061296828669633801\
556184067456892`60.02680595205396*^-28 - 2.2292448528961964845930803321844273\
56931359627582912693901258830393133812264922230395271`59.96941269363141*^-28*
     I)*y^60 + (5.57985515721732721053505851365376198266092386275873527543086\
39585724507764676102623244`60.150514997832*^-30 + 0``216.5259818804404*I)*
   y^61 - (2.1685989229484862150011181829551809422263829029412482047196193082\
3590925624888059943782`60.025478808826435*^-29 - 1.91350537785987887283693248\
701605272338162217038221134896181948327044253930209185261505`59.97112925822088\
*^-29*I)*y^62 + (4.5045041289472712866417381114063315103575403193170648073829\
67878213832013853405192461`60.15051499783199*^-31 + 0``217.61895781669728*I)*
   y^63 - (1.8464830099548092901623234726992965632061354072163373444981459548\
180307092223573057471`60.02414020160214*^-30 - 1.6407471449911722053364521329\
545154601176591423735574688982343243023377483699864122607`59.972836542899245*^\
-30*I)*y^64 + (3.621718653983928751462093080188273883352687117438989374931013\
8246993876455119126186`60.150514997832*^-32 + 0``218.71369009605326*I)*y^65 - 
  (1.570685746236433331424775563505652564047522226816111514951875056935585713\
295329746902`60.02279424902174*^-31 - 1.4054790177457032075375254779022028612\
89049828040406659882613884462024310581015925447`59.974529312884215*^-31*I)*
   y^66 + (2.8997009991447223951081655314967321560141327473965584174774146016\
408284110350673242`60.150514997832*^-33 + 0``219.8102515878342*I)*y^67 - 
  (1.334893257621519985810954361504068057791444513943921498915328991677581195\
08974438499`60.02144439537305*^-32 - 1.20283373128897280963795426228964833569\
632514972957274110504051612281570752290984805`59.97620345447403*^-32*I)*
   y^68 + (2.3113255804797802366192996200944260435348819164555965049131838983\
43320135944995863`60.15051499783198*^-34 + 0``220.90874368018387*I)*y^69 - 
  (1.133570036483207002395327834940778168210978283712090811690996873267760825\
6111404749`60.02009353597846*^-33 - 1.028514869525972688684795736825028476462\
7660471606575422988391504122503332861375259`59.97785575303218*^-33*I)*y^70 + 
  (1.833596004452225054519106865147737157616443364671713895760177606538982767\
07025051`60.15051499783199*^-35 + 0``222.0093011521109*I)*y^71 - 
  (9.618838742246334795112624436424682074655490947033180729461642195885693408\
98217917`60.01874411506986*^-35 - 8.78743747215799315597967116684027248055860\
89913928994780713406967802381859339202`59.97948371890273*^-35*I)*y^72 + 
  (1.447124033076862173760606499370058448477257526375437305476516127555057966\
018908`60.15051499783199*^-36 + 0``223.11209904992074*I)*y^73 - 
  (8.156321039253467792102924072165380946662047979175147401830324402823857010\
0438497`60.01739820297289*^-36 - 7.502077709911683528993042702758160396156278\
6153600697453559569722521656450680554`59.98108544981227*^-36*I)*y^74 + 
  (1.135644615679010348898644753041564148554422958442117540143383037752711509\
244226`60.15051499783198*^-37 + 0``224.21736235987115*I)*y^75 - 
  (6.911712991584086413929931932902316568120820574881923083907143342253715132\
063402`60.016057557585015*^-37 - 6.400113258824495756080737085914254079253063\
028609966659725640392312436104448064`59.98265952128011*^-37*I)*y^76 + 
  (8.855744826036649620927287631821993384998319155710765287378817664523257043\
9927`60.15051499783199*^-39 + 0``225.3253797119704*I)*y^77 - 
  (5.853517018337886101786781745407317605190190031399892999223063985966643275\
54038`60.01472367382*^-38 - 5.45629835936881442205651001545027317816693889434\
867638428296565008727390066022`59.98420489870752*^-38*I)*y^78 + 
  (6.856172246272481733501148706924739725229456111269892142180145792627597212\
107`60.150514997832*^-40 + 0``226.4365230862905*I)*y^79 - 
  (4.954570406170672055861011430644536383752210018364326162920534402097174733\
2383`60.01339782374818*^-39 - 4.648673525273529330039590600799180826786100363\
6428773429447349131428777278402`59.98572086638491*^-39*I)*y^80 + 
  (5.264147389929843657502730192332935466832067861501757319012690860511019902\
72`60.150514997832*^-41 + 0``227.55127676552755*I)*y^81 - 
  (4.191499811830273984217915191759165283511211149762128893510476327305682899\
518`60.012081089476006*^-40 - 
    3.95817809767095184254998538886616459090046763796317430244144518022218000\
9929`59.98720696980773*^-40*I)*y^82 + 
  (4.002429893365363789950679318753416545170325660761481957763428227921871266\
5`60.15051499783198*^-42 + 0``228.67028107248998*I)*y^83 - 
  (3.544231678407264913949083921198841663693024971454313475710549181708534883\
33`60.01077439030798*^-41 - 
    3.36829934799404746205123236777036785762387530731094482025208868269465755\
282`59.98866296854296*^-41*I)*y^84 + 
  (
    3.007488843924599120640243965197078629494133090874234392395798234598468771`\
60.150514997832*^-43 + 0``229.79440078100887*I)*y^85 - 
  (2.995556341379909443763586323080530515161609577219300534699124790836035604\
7`60.00947850536565*^-42 - 
    2.86475696844677419835940618848803758209258369336604223631710035531883997\
32`59.990088797522745*^-42*I)*y^86 + 
  (
    2.227244912718089581524102279036541443054813788954167132536443203401417`6\
0.15051499783199*^-44 + 0``230.92483683040766*I)*y^87 - 
  (
    2.530742493248002325621560782111282498981056541794084287195686938120723615`\
60.00819409256438*^-43 - 
    2.43522111011020734961721194568300078663576001928686522419042456615329534\
3`59.99148453511626*^-43*I)*y^88 + 
  (
    1.6191458724157626265938057875454262638565993357135910734188851043140635`\
60.15051499783199*^-45 + 0``232.06331882897607*I)*y^89 - 
  (
    2.13719807003216534913330021809254728229221268323026469820745499099017844`\
60.00692170464488*^-44 - 
    2.06906171777485790392266530907308547037662711538371968252589498794967591`\
59.99285037669057*^-44*I)*y^90 + (1.14853590781654028203550977387553009109673\
257928610395379331153477419761324446837495192721`60.150514997832*^-46 + 
    0``233.21246022851574*I)*y^91 - 
  (
    1.8041733652076004800830145153730081249655941610648076830779470989649592`\
60.00566180280295*^-45 - 
    1.7571266956292867414944204417530814502696942847958759985977872926297714`\
59.994186612643965*^-45*I)*y^92 + (7.8728105720757596310846237894108999894744\
74745967699219647047316543587775156171062720722`60.15051499783199*^-48 + 
    0``234.37647500404233*I)*y^93 - (1.52250215458401553444692414594093990189\
533608258066210580166418367457220276992178194233973`60.004414768344624*^-46 - 
    1.49154636372143519017790934981624335255218683040175964456994020108964645\
637170503121241487`59.99549361010463*^-46*I)*y^94 + 
  (5.126159594953845601679578046590349853898658388330672565511378323740321537\
81535776323927`60.15051499783198*^-49 + 0``235.56281268290041*I)*y^95 - 
  (1.284376748070814921784172319343646671640304812772713350491189843952566653\
3975838279711285`60.00318091270494*^-47 - 1.265561689489440341129802681460375\
5928235196810610961991973202592026137109624873851886344`59.9967717976487*^-47*
     I)*y^96 + (3.06180371159863862784640167042584747945033450293702788879266\
7711781584686445798394514`60.15051499783199*^-50 + 0``236.7866274608586*I)*
   y^97 - (1.0831531129501608536685543143184350231729964302733454799978795137\
32580011216509602738693`60.00196048610174*^-48 - 1.07337386979567605927357801\
5490445962985547012708943284441219498122598290797643854409756`59.998021652518\
55*^-48*I)*y^98 + (1.53217350778309393633120432044984718964101408574327021319\
3947875260704526214315091093`60.15051499783199*^-51 + 
    0``238.08729685718652*I)*y^99 - (9.13182496918200932423720632092090599081\
17983485984198421599994381030608991124007973246`60.00075368504134*^-50 - 
    9.10012973002536620151656591408602526496113305119506604070999268064741300\
6401765237334`59.99924368991878*^-50*I)*y^100 + 
  (4.190838638700303923238063704921085988100431971553350822706238508354024278\
0689905762`60.15051499783199*^-53 + 0``239.65030386667178*I)*y^101 - 
  (7.696662888892898686934099095112046794742546337427140156753442462394973694\
947334663407`59.99956065885435*^-51 - 7.7122351014616199096885625849319047747\
97864305036296660478848192284899068831059047023`60.00043845404725*^-51*I)*
   y^102 - (3.717606224105041150986628552148816600317546625492598284830097035\
718047546268480598`60.15051499783199*^-54 + 0``240.7023414194603*I)*y^103 - 
  (6.485311716372933642344958626646025177529503101081106148758621560903757265\
82457114855`59.99838151540535*^-52 - 6.53364976434403027870325064206042729104\
659647687425171556180036988822403900891506182`60.00160651057849*^-52*I)*
   y^104 - (9.152918911185258990885306269768517966697802960617423059665401324\
76966313555433978`60.15051499783199*^-55 + 0``241.31104519122098*I)*y^105 - 
  (5.463219296403337222785807496132007150617087628983008943941178881372555993\
8930917671`59.99721632609646*^-53 - 5.533255800182901033166536080445134548252\
2285406233600398742236761102067517119713688`60.002748440367334*^-53*I)*
   y^106 - (1.270795583352410303504693394481716109987020929717946783302083945\
52691735801302135`60.15051499783198*^-55 + 0``242.1685291092698*I)*y^107 - 
  (4.601095696439237752570653709070276016688747930647063500484765431208350058\
245100233`59.99606513026376*^-54 - 4.6844754793659853567625098708906130417981\
66424516182739655187701102095764250653279`60.0038648341801*^-54*I)*y^108 - 
  (1.484954692037766213477087446518020122536275898305086464660015167349413890\
6295919`60.15051499783199*^-56 + 0``243.1008916030905*I)*y^109 - 
  (3.874126855138207890227814624638804189296461712714121256326653277215790392\
69426274`59.99492793904926*^-55 - 3.96462565069298753116896327162033322873109\
694382488539156943056961427979254134206`60.00495628829313*^-55*I)*y^110 - 
  (1.594334505769907913459681952305882481964415443149937368230346801363492378\
130202`60.150514997832*^-57 + 0``244.0700253605154*I)*y^111 - 
  (3.261302503649313367622445139564211113129075367581603098163966378444091300\
4805144`59.99380473881837*^-56 - 3.354360581662014875545724522771008168550028\
158916668104709923262715085201612896`60.00602340082451*^-56*I)*y^112 - 
  (1.627405586356421276481800458375065636571192343554023828004529150818683523\
91846`60.15051499783198*^-58 + 0``245.06110900358343*I)*y^113 - 
  (2.744842468351422792454599904734719552843505406548426674411589095591285980\
529007`59.99269549418141*^-57 - 2.8371918198928615671019664930954611394197201\
86082439864853057240303491709665461`60.00706676868691*^-57*I)*y^114 - 
  (1.606185942518690786200121608205951732118367520132143994501405732768107029\
6121`60.15051499783199*^-59 + 0``246.0668089854344*I)*y^115 - 
  (2.309707509486800231121493875252774652196178900140841812762329112057121275\
12535`59.991600150669925*^-58 - 2.3990749759253988692737027516131770839876650\
8284301768057542078576384426065309`60.00808698506692*^-58*I)*y^116 - 
  (1.547570223440601138780229619716069537081108690978329281894713532246917535\
875`60.15051499783199*^-60 + 0``247.08295444110126*I)*y^117 - 
  (1.943182672323546031378624785487103747585143703770054582927283520777799365\
2123`59.99051863710999*^-59 - 2.028054536179173739776354435853756182280102254\
8933123060573409447722593908385`60.00908463735114*^-59*I)*y^118 - 
  (1.464402404230964400104641524165336894319645491307724483048231469453325373\
64`60.15051499783199*^-61 + 0``248.10694437281055*I)*y^119 - 
  (1.634522740020626828290706302444635129556089832008510286947095939192235851\
426`59.98945086772976*^-60 - 
    1.71395890470463682181908987011058520468859894326000697569045870364423331\
8844`60.01006030543151*^-60*I)*y^120 - 
  (1.366338826346496348574102968417664586591925140842013748114797547141988601\
8`60.15051499783198*^-62 + 0``249.13704639646852*I)*y^121 - 
  (1.374650796610175686729985686963377496436558585541424102914023918262524254\
82`59.988396744033054*^-61 - 
    1.44813884878353521311620911273743758446214346239732946544100704285514893\
215`60.01101456033296*^-61*I)*y^122 - 
  (
    1.260540360457350711316774850757643051274524296938805904504284214452692959`\
60.150514997832*^-63 + 0``250.17204805039808*I)*y^123 - 
  (1.155902151834094988918566144992036897507119516954648039213897626439605587\
1`59.98735615646635*^-62 - 
    1.22324339341132692961868077907844532664776351568003101256682639034275088\
28`60.011947963114494*^-62*I)*y^124 - 
  (
    1.15222566754885447657669318440878311928542807906272551141078254334177004`\
60.150514997832*^-64 + 0``251.21106726048095*I)*y^125 - 
  (
    9.7180696443939818438827927080215335360960979647084552055656452767581629`\
59.98632898590297*^-64 - 
    1.03302798112603658653042697708456963359136743020903692288154611386751368\
7`60.01286106400237*^-63*I)*y^126 - 
  (
    1.0451118580102699381646715091042661314858152287441908136150526509296518`\
60.15051499783199*^-65 + 0``252.25344203069437*I)*y^127 - 
  (
    8.1690584386955190673923832187928306898190544018620828329877928862085957`\
59.98531510496582*^-65 - 
    8.7219039485519963955085922459441989288792366629016625836030822129534626`\
60.013754401720504*^-65*I)*y^128 - (9.417641213797058306815313410762601981230\
919275795396367054459340469702769518095861701507`60.15051499783199*^-67 + 
    0``253.29866266504018*I)*y^129 - 
  (6.865935280715622512826523413015844760640035892162361135225440041144132256\
1073695599107892`59.98431437920611*^-66 - 7.362305407909177135071898848351463\
7779441962561895294377177989917063605775149240835840577`60.01462850298736*^-66\
*I)*y^130 - (8.43871975352316499845396656505838292916563196242974620058369320\
95727653350361716379964`60.15051499783199*^-68 + 0``254.34632824165803*I)*
   y^131 - (5.769864421925155163846256432206457938599768692080492608019864968\
423044144547304681279714`59.98332666815507*^-67 - 6.2133071390637645088385009\
18617773249938409202438734420611338508196359195714948056610726`60.01548388215\
449*^-67*I)*y^132 - (7.524665350192939427989312173317086292884090591847412680\
5405625121574539746073519787443`60.15051499783199*^-69 + 
    0``255.3961176160307*I)*y^133 - (4.84810552815008979822496731659365050965\
391978326061127372244530684244821637631777442188`59.98235182626153*^-68 - 
    5.24253428337830429202663841215665751162500483795575859691515012325748960\
0082521912582`60.01632104096381*^-68*I)*y^134 - 
  (6.680905231213945544958020193129500425971455345463299340802362244802795832\
393479345433`60.150514997832*^-70 + 0``256.4477694947172*I)*y^135 - 
  (4.073064573286603419811594859515451454193363304166008203264887718096595099\
3429213992329`59.981389703728894*^-69 - 4.42254295720357521380621796152453549\
28986574251600752894051370871066665203104800409793`60.01714046840572*^-69*I)*
   y^136 - (5.909305362004996142213190779121319888231491457790868207066100257\
53771100423972906775`60.150514997832*^-71 + 0``257.5010683734102*I)*y^137 - 
  (3.421490990305046822282225646947565770380508419187439789482921773844087483\
084841752248`59.98044014726155*^-70 - 3.7300778337691466255327041020439320549\
45974651992425234057919844921286987734511888711`60.017942640661175*^-70*I)*
   y^138 - (5.209192707024001089776657925307354669770546144553788019461766782\
4457880478798469216`60.15051499783199*^-72 + 0``258.5558343821723*I)*y^139 - 
  (2.873798853522364927956982274263932766879657896531594235048962874522179185\
30993268756`59.97950300073082*^-71 - 3.14543987135916766035317858272240973790\
042787859425128174853356015732751705180830572`60.01872802111459*^-71*I)*
   y^140 - (4.578139303133459820149718294381389910066628433950709717216266956\
492601382732876748`60.15051499783198*^-73 + 0``259.61191580283224*I)*y^141 - 
  (2.413493178554429501997697971638495401366386880313184711254791173809003975\
0806153637`59.978578105768904*^-72 - 2.65194816035863677216908353732031248387\
29808138320222965216837177892181869173523287`60.019497060425294*^-72*I)*
   y^142 - (4.012558246652700283828191159629275174107967112997121838143616016\
80467293165524934`60.15051499783199*^-74 + 0``260.6691834563219*I)*y^143 - 
  (2.026685259045213321460373560187907388929882079166123731698670362250712203\
098229452`59.97766530229833*^-73 - 2.2354821325307673802823746128415564100191\
47221676908502465618228984518826312772191`60.02025019664776*^-73*I)*y^144 - 
  (3.508151826765115830971158366999387764481569448646288635131367913356857165\
1972018`60.15051499783199*^-75 + 0``261.7275264254205*I)*y^145 - 
  (1.701683378630377677830556143906075434128670998005725201956154912450227502\
66794456`59.97676442900383*^-74 - 1.88409233719048504235624491502190046636145\
337679814221957338265405573593585694177`60.02098785539175*^-74*I)*y^146 - 
  (3.060244016330101088387409087272349784964488411163585858333395652447985272\
316442`60.15051499783199*^-76 + 0``262.7868487486019*I)*y^147 - 
  (1.428647300553287312067558447994652898078428367699697945105524797080370873\
9454635`59.97587532375238*^-75 - 1.587669680430795627471990657380780114169906\
4402120397674099508274683490705908335`60.02171045001504*^-75*I)*y^148 - 
  (2.664023026890685134345523185165638879548194091523224683082356139721971443\
92325`60.15051499783198*^-77 + 0``263.8470668316326*I)*y^149 - 
  (1.199296696257823177200038243107199171321534923340976678868384919901698495\
98875`59.974997823967044*^-76 - 1.3376644803528035220315553287957021536973052\
44164073346452595018978718027668055`60.0224183818425*^-76*I)*y^150 - 
  (2.314714373908528977914517554916108473692887237507375413410979840005738314\
259`60.15051499783199*^-78 + 0``264.908107397504*I)*y^151 - 
  (1.006665171765705372210891891527170501025340482898306317283509822932008067\
59534`59.974131766959076*^-77 - 1.1268479443158940115585447303366451233851202\
9923724626279196096427705587579446`60.0231120404059*^-77*I)*y^152 - 
  (2.007700654160958800827664920881870716403124949418869279810159292867906238\
454`60.15051499783199*^-79 + 0``265.9699058455417*I)*y^153 - 
  (8.448928244203099598518969906957100296708164530869026535033551605984233178\
243`59.97327699022292*^-79 - 
    9.49109750779859072987527423706562989837667711686845342373794232657508858\
0508`60.023791803700156*^-79*I)*y^154 - 
  (1.738600822408835682157371815024569993052476105212719812225247023134479270\
24`60.15051499783199*^-80 + 0``267.0324049253148*I)*y^155 - 
  (7.090513451685983667070511852772226756993984590684446449848145352226230295\
33`59.97243333169736*^-80 - 
    7.99286342202167848623060681149493740577755682177683762973027460082511111\
305`60.02445803845162*^-80*I)*y^156 - 
  (1.503319014472695688090932806725172543619750311847172613103613828352095295\
1`60.15051499783199*^-81 + 0``268.0955536554418*I)*y^157 - 
  (5.949966009492679957063997383189919808534210181490921731898573233243785578\
6`59.971600629996956*^-81 - 
    6.73015327516249176847911956667508341483063605052348557902417004499054982\
64`60.02511110039563*^-81*I)*y^158 - 
  (
    1.298070771798768052758895236847507346075939356751624718372872913005325401`\
60.15051499783199*^-82 + 0``269.15930643486496*I)*y^159 - 
  (
    4.992444120045446783190174249607960493223804278573010845248051366574626985`\
59.97077872461602*^-82 - 
    5.66612071109072310171654604165067647848326880358082464447189295228119004\
3`60.02575133455995*^-82*I)*y^160 - 
  (
    1.11939277434739421865425392950995708762156747629146289826693844544960573`\
60.15051499783199*^-83 + 0``270.22362230681824*I)*y^161 - 
  (
    4.18865900657478223152481114686523971243430039399580926440099623621573712`\
59.96996745610846*^-83 - 
    4.76965125728613290865336344471473583341790305261983284565717286859318117`\
60.02637907555213*^-83*I)*y^162 - 
  (
    9.641407990023604243234552081490362255740896078843275357653439552368718`6\
0.15051499783199*^-85 + 0``271.2884643449933*I)*y^163 - 
  (
    3.5139934895571335975918333517019870143885188301788015599632960846658561`\
59.96916666624582*^-84 - 
    4.0144766308654399143304596149066205764402481475826902555245693765826295`\
60.026994647848504*^-84*I)*y^164 - (8.294795201237903974294863754195214807510\
21378107597328663327918948384777159060907209337`60.15051499783199*^-86 + 
    0``272.35379913828996*I)*y^165 - 
  (2.947759776782835478738037080450319294821213698663292927661817206716314572\
3371513706736038`59.96837619815526*^-85 - 3.378424799474833631027849568768973\
3413120384146021065974208298637059236354850533481678932`60.02759836608323*^-85\
*I)*y^166 - (7.12866900683186552568278118510214266535497615925155819909020969\
517249988389234406928663`60.15051499783199*^-87 + 0``273.4195963557019*I)*
   y^167 - (2.472574614324465625832628308418780564164230596404348084313842526\
465431038652729361051662`59.967595896440336*^-86 - 
    2.84278519476291006633664389448656579109599545407951847502189105933126711\
4344085448320852`60.02819053533591*^-86*I)*y^168 - 
  (6.120352405641176394547336101323302796919889093185678003716850312556360323\
2559137496143`60.15051499783199*^-88 + 0``274.4858283767977*I)*y^169 - 
  (2.073833349369529791214949186251593229059568486012704634101090356456109962\
41696240747176`59.966825607285315*^-87 - 2.3917715640948508443329304236747170\
2546823406176843010618905319494966405491038643964024`60.02877145141657*^-87*
     I)*y^170 - (5.2497041572580517996204610798938957719857929869427573544266\
81267144491117572765215501`60.15051499783199*^-89 + 0``275.5524699762492*I)*
   y^171 - (1.739267334744262940088820218761248818622251086941395799048837492\
5243768911306001074389`59.96606517854562*^-88 - 2.012067578642980801319232839\
3443594287135125992606300240246455965316373156091256064213`60.02934140114725*^\
-88*I)*y^172 - (4.49890427776506691960577581628767512850882293650184940069104\
643497466490787495910358`60.15051499783199*^-90 + 0``276.6194980531659*I)*
   y^173 - (1.458571538833459645444946374390448625098643266196538897606376731\
364404392847747539757`59.965314459825024*^-89 - 1.692442558752674799104234289\
883214106694974139605365884808944375649651125471012436879`60.02990066263902*^\
-89*I)*y^174 - (3.85224063680610767539096067475295686951860199283260740178428\
99559632422133206395571`60.15051499783199*^-91 + 0``277.6868913977898*I)*
   y^175 - (1.223091281416782579209530634460104654474044574607708889372712331\
51227350938304748629`59.96457330254138*^-90 - 1.42342658708166299506799447132\
649653712494495168360088808805210959038215631982207833`60.030449505564164*^-90\
*I)*y^176 - (3.29590220169021835921057203114124804413198481229821411692783654\
3929268728451940753`60.15051499783199*^-92 + 0``278.75463048951053*I)*y^177 - 
  (1.025558753426514085607515524431395124442358693425230244813962251444514386\
3244308478`59.963841559982065*^-91 - 1.19703590501062741297140017966931689477\
22221300871070348805749548089721561568627405`60.03098819142272*^-91*I)*
   y^178 - (2.817782611432896233422758255351962414722756315756500315835834449\
4119591515407112`60.15051499783199*^-93 + 0``279.82269732127344*I)*y^179 - 
  (8.598714458178598057486462354949692482629365968074468481227457537824656280\
8447308`59.96311908734965*^-93 - 1.006540869890273434870044748054054049249231\
638468017451526942201522051736495238145`60.03151697380315*^-92*I)*y^180 - 
  (2.407296363054573235027019103012394916682170391863764592286362730781124234\
9532553`60.15051499783199*^-94 + 0``280.8910752463336*I)*y^181 - 
  (7.209058512457846405708834518218091160346552191899198815400559357138670189\
8073461`59.96240574179963*^-94 - 8.462699255367098370578541434700350665397863\
5789507703365920914463316263525473804`60.03203609863679*^-94*I)*y^182 - 
  (2.055208852966766541438031728419947870245024025386876084137969822463689367\
667578`60.150514997832005*^-95 + 0``281.95974884401943*I)*y^183 - 
  (6.043608473584368150792453614941364671440294109392645307573759694944370210\
560864`59.96170138247022*^-95 - 7.1144403659234821882819279201260861875570850\
11884154512543560515488789924754905`60.03254580444584*^-95*I)*y^184 - 
  (1.753480757337077404221345649567919690107758916275757684407490894311807426\
60881`60.15051499783199*^-96 + 0``283.02870380173323*I)*y^185 - 
  (5.066260521654108720260118896669428870816125649572623126919950557610968365\
96994`59.96100587050543*^-96 - 5.98036885095006113653278401789915302428143400\
410519200297863382695255833938956`60.03304632258456*^-96*I)*y^186 - 
  (1.495126692979712635267907640306980689707387780779750676635838566793931682\
5031`60.15051499783199*^-97 + 0``284.09792681088203*I)*y^187 - 
  (4.246711854655579345739843169831413951292070055371943708224006864533613347\
2445`59.960319069072334*^-97 - 5.02656847206571627748181472209121907110064219\
10269133879953865383641934109852`60.0335378774742*^-97*I)*y^188 - 
  (1.274087723965795730345601071023866862810353963027784739323339230999431240\
21`60.150514997831976*^-98 + 0``285.1674054748026*I)*y^189 - 
  (3.559530971845450321571868441005201035203562471497194004237651362008941827\
797`59.959640843372405*^-98 - 
    4.22447378645828434459720429663217613175975247012952293904482974131080702\
407`60.03402068683057*^-98*I)*y^190 - 
  (1.085117028904768262323841337769316452503444174991534682550102809561900644\
34`60.15051499783199*^-99 + 0``286.23712822705454*I)*y^191 - 
  (2.983376518387768602675336272146619957437177443978042860781674307535729209\
93`59.958971060648224*^-99 - 
    3.55002955251201128001936945877880547149387741350898872492582220216513443\
142`60.034494961885116*^-99*I)*y^192 - 
  (
    9.236778884162878186986150737138634734637943653329057275576508500106190411`\
60.15051499783199*^-101 + 0``287.3070842587058*I)*y^193 - 
  (2.500341035724670437952749563869747711258497859947820414061065150997778442\
7`59.958309590186*^-100 - 
    2.98298154173782772211171641965241524055941752780277324380563134285332705\
55`60.03496090759948*^-100*I)*y^194 - 
  (
    7.85853067247911551039837333128542949433483497358395697155260132423769076`\
60.150514997831976*^-102 + 0``288.3772634534446*I)*y^195 - 
  (
    2.09539971298004736496829124861710769703735061203391725643595805127516671`\
59.95765630331387*^-101 - 
    2.50627833321598280421609785934669011182269357713176240213684591734101804\
1`60.03541872287306*^-101*I)*y^196 - 
  (
    6.682646318122125642731966998329969212243113555740087562149780757698629`6\
0.150514997831976*^-103 + 0``289.4476563295248*I)*y^197 - 
  (
    1.75594739384395557631958567669526518590188742437879166162591872513603001`\
59.95701107339683*^-102 - 
    2.10556681939016326401563815080381064069382458821307728296456542470163171`\
60.03586860074392*^-102*I)*y^198 - 
  (
    5.680032469642406697443511219483973323328800122593653788893891036493223`6\
0.15051499783199*^-104 + 0``290.5182539876955*I)*y^199 - 
  (
    1.4714097535900887118028314771148104933004783930271173600566065729731671`\
59.95637377582863*^-103 - 
    1.7687668220587948980766776607521388498840949980901334691799934054351472`\
60.03631072858344*^-103*I)*y^200}


==> anc/V_numexpan_CA1CF2_s2.m <==
{29150.0461134722143825441565316705448170217040167901023497804865535231887411\
9344465`60. - 860.91792351538565995000188791954696441410282264938749618655682\
05884854852862924`60.*y + 3878.1192918834361417677089220568604584181676764880\
4626957502173318637148449129172`60.*y^2 - 1824.630208095951724990895385696787\
74576456840054720709857576495572330907244045247`60.*y^3 + 
  846.89326097679321330085425464342378663326664964583894467505278889845023424\
233494`60.*y^4 - 399.17358165382672717628424059879409848286477606151212780936\
338583899804632799234`60.*y^5 + 190.05099864777343994651509397630730678972884\
318586933934774241771990535638750133`60.*y^6 - 91.130579366355619420904506253\
23772077762577536061045134600997655730472146707662`60.*y^7 + 
  43.928851643376493847443245364322718567112090569895237291660391113268974380\
80417`60.*y^8 - 21.2620269827619682692932653514815936248903899932794074466857\
2001673970417898401`60.*y^9 + 10.32444808069362885882821739812678189847263830\
438100563892487886867074239057127`60.*y^10 - 5.026617797122354709685279958714\
29552825221441387479758253496496292160525065409`60.*y^11 + 
  2.4526630900000082573785283418864960628213367790943582551196745239627442127\
2047`60.*y^12 - 1.19896028642222557522639126649218607163560473340166357231468\
766631302190770141`60.*y^13 + 0.587030640336523686600266224538459023886719760\
89801449301362576330484558756747`60.*y^14 - 0.2878150755252313777614920916448\
0655380739370694809654735262079993056524053308`60.*y^15 + 
  0.1412824966654805517596454437991582183690097485999705226564879898781332449\
6783`60.*y^16 - 0.06942626960740051488695522796344423637302232427545923548194\
554789788432595665`60.*y^17 + 0.034148282359350538725338270398123706898459552\
75292411514516492898634240980248`60.*y^18 - 0.0168104948798396461905345816917\
8259947086992681656411428950146567708835265728`60.*y^19 + 
  0.0082817525617166741169662052680219747197927371363228541948883008586579523\
7453`60.*y^20 - 0.00408284475018365135374641977412428518461318416214768452725\
679053377828489573`60.*y^21 + 0.002014073722354978330432102647401543939834396\
49770513309509629657930595414086`60.*y^22 - 0.0009941142129665099830119098763\
0517118944755670496451364465479616314019710895`60.*y^23 + 
  0.0004909362479213001099441145983508455237911450245997813712799829542258453\
4099`60.*y^24 - 0.00024256254802741942021991776045910046549895220965398465500\
788614896131269375`60.*y^25 + 0.000119899187263884263517036749666934301498798\
26091055397338242021511276599061`60.*y^26 - 0.0000592909440738018453255799100\
3328145100258734136226812792317125742082406496`60.*y^27 + 
  0.0000293310378222566148162922497442624212607607054318707569935471427923605\
767`60.*y^28 - 0.000014515167292793974540513959392609660499000470732150692197\
11230892129181539`60.*y^29 + 
  7.18558216204209514851435928587338621912593015382747730615141554568318259`6\
0.*^-6*y^30 - 
  3.55826186665110921091299476125284063605110869766615198441823419390790584`6\
0.*^-6*y^31 + 
  1.7625501567957017923883554584560965710963662919566440694436232384992262`60.\
*^-6*y^32 - 
  8.7330320116687500237536470673179594260360122510690800872876459767277208`60.\
*^-7*y^33 + 
  4.3281433605036586558831425734890486859122178666651486438753856862809244`60.\
*^-7*y^34 - 
  2.1455807427568875530924868129664822194486295646459929136526138306849091`60.\
*^-7*y^35 + 
  1.0638707725587440219879890263650780343942583319860044453232608727339533`60.\
*^-7*y^36 - 5.276285706724688569885850565662024071128596787926855957665905441\
1638735348859113226557519`60.*^-8*y^37 + 2.6173282016858754904317284069081531\
399387185324527394454977109144078262686158568739426001`60.*^-8*y^38 - 
  1.2985956408353365634239520601669548207241653610483274366325918756429830068\
266321527046421`60.*^-8*y^39 + 6.44423448135300766119845084462075372275719400\
0318101367884651799391559754607237017567801`60.*^-9*y^40 - 
  3.1985005940172077655751549541174190464867618223363421399875824257628725196\
40583672120475`60.*^-9*y^41 + 1.587799252595337201686696810587646680318733423\
65387389372712390251038067215093252729839`60.*^-9*y^42 - 
  7.8834334902893466213549071390972973343090553831363260777968247762253350580\
2598113908033`60.*^-10*y^43 + 3.914738087298842600843333703315528080162381075\
12674585711076682264908861836719046393107`60.*^-10*y^44 - 
  1.9442609047455738411743347069409298389362509704758949538312533357925088164\
1091591371852`60.*^-10*y^45 + 9.657576049660122299778984294508841272329956024\
758736757822636464554922671939189824102`60.*^-11*y^46 - 
  4.7977862807267964247360594857046371934913732951786313959566776445162617656\
836351181677`60.*^-11*y^47 + 2.3838031859713685955320902267810267118039051326\
430207481560688212106547772356034935081`60.*^-11*y^48 - 
  1.1845525858930933330206365473978513820308610783514485158704207530461103581\
781439764976`60.*^-11*y^49 + 5.8869533918021684904269790273744558590665576423\
69938279874193002135061490906493968863`60.*^-12*y^50 - 
  2.9260189161408959346693966139457704050612567637282333695042532271959847560\
42584130622`60.*^-12*y^51 + 1.45449433312665802388129294077788222243644698831\
0015895624883548691583104878680013314`60.*^-12*y^52 - 
  7.2309192081423311790702889298396422605441052381265253076627469519952704738\
1923807818`60.*^-13*y^53 + 3.595173507667285617232486880799155865290814852372\
86272741766573292638596939316260043`60.*^-13*y^54 - 
  1.7876786816116761156458413986797458760919241143239736793487586806152974742\
6465172163`60.*^-13*y^55 + 8.889980411704640489610623033546295603474117493018\
3809108330305963572729128141825119`60.*^-14*y^56 - 
  4.4213249908038194573293673446051390043624083949074863999652588517333210422\
833503497`60.*^-14*y^57 + 2.1990899591495090766148606109011420823420276635083\
722121985788741765316621361035766`60.*^-14*y^58 - 
  1.0938837539087013263665767821465971151291031445009707602858624783430040996\
897779098`60.*^-14*y^59 + 5.4417142439438892091995262066525075053087154705451\
33957882171237437392660182442374`60.*^-15*y^60 - 
  2.7072944865940506745932834612033251671436248983092970801567796960500950621\
14878727`60.*^-15*y^61 + 1.34700544611632157528742933365428146699973563156754\
4583427511519592259017294054794`60.*^-15*y^62 - 
  6.7024907508195504197192289440728037499195245713873678914697765176418952209\
7624291`60.*^-16*y^63 + 3.335301479663914026347831350078188837560098310027914\
43277429388672126106942343086`60.*^-16*y^64 - 1.65983530826027069766860278116\
367510085109806640630580783490590979140293316711516`60.*^-16*y^65 + 
  8.2608550833021090123423015395107413656954518233788954689250452533807309617\
693984`60.*^-17*y^66 - 4.1116318759653313813961711287534596714690631038794968\
725411311228723366346684981`60.*^-17*y^67 + 2.0465945501153027231213185445751\
347927963975200756102005325271526280715269553577`60.*^-17*y^68 - 
  1.0187719041251083568211084194058903658581895101565545680532110722137364626\
581188`60.*^-17*y^69 + 5.0716454590607629487132364227933182742216438698122943\
81075883203823885654503942`60.*^-18*y^70 - 2.52491550185183536204679724623437\
9706969402310097946278577666456895124304730059`60.*^-18*y^71 + 
  1.2571008912825127021115883953904871676921086608757258204243443159833312488\
94532`60.*^-18*y^72 - 6.25918889566667685692620003717744482594765149989198616\
498557721479448509692465`60.*^-19*y^73 + 3.1166638508443288843347428386177941\
7330617341557786692281683016050876730806052`60.*^-19*y^74 - 
  1.5519767822371172375817491384603770590453029409569984473997985213540242353\
3038`60.*^-19*y^75 + 7.728642527574684431569957213390458234821883784610968321\
7005987695629854513845`60.*^-20*y^76 - 3.848959864463163494553906984206726058\
8631005667026085235673049018869052494456`60.*^-20*y^77 + 
  1.9169251066800958328144662292176399586748911830798334605336702793243935875\
377`60.*^-20*y^78 - 
  9.5474626946877556332582383770795054912944038673960188856554210164704903233\
69`60.*^-21*y^79 + 
  4.7554469005861869106840311200114233600436512095029387577629339925925018291\
9`60.*^-21*y^80 - 
  2.3687255519696583585547622358621488127252720234583545947279761090620471579\
58`60.*^-21*y^81 + 
  1.1799339915499449847752957327763826972128195161869365092100798624579614558\
79`60.*^-21*y^82 - 
  5.8778672630581060453430985684096860590911462443314045686272253229133480453\
1`60.*^-22*y^83 + 
  2.9281982863141792923392258118471837699410655911680759050747831127842060285\
4`60.*^-22*y^84 - 
  1.4588122543698683280432873890631501721306815580556420740978500436822337558\
5`60.*^-22*y^85 + 
  7.2680200816528738145040703413476890850553790186925502346684248306265259446`\
60.*^-23*y^86 - 
  3.6211809400448744101691186928096954797580123368367016986371381403946181232`\
60.*^-23*y^87 + 
  1.8042691957325833410062510371111936086819259982996186337715929720791156293`\
60.*^-23*y^88 - 
  8.990194085734814505270480058772889985727344341177129045178441292725909199`\
60.*^-24*y^89 + 
  4.479742600593565029569569456698345906248128165270898635570541640040352577`\
60.*^-24*y^90 - 
  2.232302066625218716690650982883465003065995598148470102797419966051829417`\
60.*^-24*y^91 + 
  1.112419076964181871882204798127569621207223070196191139373755580699743634`\
60.*^-24*y^92 - 
  5.5436924733944836800926783136973703513923423538500362983498496813679248`60.\
*^-25*y^93 + 
  2.76277011182746189803325715392679135605291797921151588305277808226799876`6\
0.*^-25*y^94 - 
  1.37690816010992107059722946805048499572400703197939467878407890086670226`6\
0.*^-25*y^95 + 
  6.862454915719701655914294048563013568211433022900268419398784645214332`60.\
*^-26*y^96 - 
  3.4203303149479207716564019289029920839025262915898450334483246824796641`60.\
*^-26*y^97 + 
  1.7047877952688707159697660277127249496862288631124843119792366815438331`60.\
*^-26*y^98 - 
  8.497400037996554120822136755243780117199740301678284881734285780505213`60.\
*^-27*y^99 + 
  4.23560053289341211688333214981090504678704247297956160892833375827025`60.*^\
-27*y^100, -138478.5130354436338235280828364159085985142468032931354531969459\
4431600215630605159`60. + 122582.30949129735883755324120192466293754149700921\
62043785493650666383693823027815`60.*y - 81042.010000376809358515386036508218\
82232525791207717427717917324416161470410029304`60.*y^2 + 
  50212.689827963299468045559975117718741067234290572967353875921392131104665\
97923001`60.*y^3 - 29625.2643161069632055166686623922996369397376140998971547\
1015715191220731400858604`60.*y^4 + 16936.78041238748653908662457158369758849\
050747432240727264311963807704044993035689`60.*y^5 - 
  9480.2733810506692090562120752176975182220300437904481019412368141812655262\
5080337`60.*y^6 + 5226.073356990464364220557150531023084847313310447408080597\
27340180214803948210822`60.*y^7 - 2847.68976904429152812515268140628392085549\
095633224730005461711279193129594095687`60.*y^8 + 
  1537.6182594305317715052843105810957511943520936264362133368308570627363336\
869603`60.*y^9 - 824.14715539372793802015687937898750936715545833270483457356\
744469797115493122588`60.*y^10 + 439.0573992503154665329126346224477425763462\
1725211194124707923088260061316090218`60.*y^11 - 
  232.71384858182196201947403057426974885939545295521267061940309607675696933\
025913`60.*y^12 + 122.8108366492021692275182183099124463778413279026407477662\
4310141882365296066704`60.*y^13 - 64.5691952872787375118082765793339406466417\
047162286525839314923184443395665369`60.*y^14 + 
  33.837504962730095991635955914427098617740982749607347845555403913426396017\
48478`60.*y^15 - 17.681835039349194846570108182549020557738204344213572631678\
2730400582249249493`60.*y^16 + 9.21625870039286576644378036915233266169344774\
533809948350221186357753042423896`60.*y^17 - 4.792912299907609626326975156000\
24460027292570822720562902740703119279783750174`60.*y^18 + 
  2.4874974758808484349514751161619508462663349612830891459309395398286146186\
0392`60.*y^19 - 1.28863592282343986189221018660079513561132668948745825270069\
820260075550862697`60.*y^20 + 0.666463400926320260407197810812436559678771749\
31637318361635818904809631366247`60.*y^21 - 0.3441636945870192905485838751672\
1757375324057802637020446738278665870994140437`60.*y^22 + 
  0.1774812524314842969940655887536227951165513388980353006869149131640307666\
7946`60.*y^23 - 0.09140874335479506038889469084205515925039364636257928074542\
770105544862180311`60.*y^24 + 0.047023416674830504393582709311266709055121947\
3863278705126021701736548395428`60.*y^25 - 0.02416408029667861819015690039304\
970996507382869382861366210734777079747286357`60.*y^26 + 
  0.0124048143137849759632606241948782357432096097818913064039323430609740427\
6185`60.*y^27 - 0.00636216357223822666629680786081697716378267865505723772672\
526005818995085977`60.*y^28 + 0.003260179396898903392790180366539147163725616\
19250447743075476081008034436654`60.*y^29 - 0.0016692642872159160421160534737\
229332176552737652927170307868900394085602062`60.*y^30 + 
  0.0008540397941883353796421596657579055692995997328481551632557620592797128\
9706`60.*y^31 - 0.00043663737355245029447526891251830433533641458778906709636\
977794000317901432`60.*y^32 + 0.000223085870179448418715200344182551840023039\
95334035234667236331341137712594`60.*y^33 - 0.0001139065062383036193651076699\
2642248680885565563055338552198671562258524815`60.*y^34 + 
  0.0000581253828136298464283912980352450947309922675014422691007736327330521\
2561`60.*y^35 - 0.00002964409457017980332321479398139795925305992675664915629\
225209101727749572`60.*y^36 + 0.000015110496157538385531580359459997712106107\
65948373871239591658832385985275`60.*y^37 - 
  7.69838294056458860871465479292188615176148114023468122067994525956511264`6\
0.*^-6*y^38 + 
  3.92023145528181359114625314965718293830405374315510266764489045019899372`6\
0.*^-6*y^39 - 
  1.99538018563939588634234540131086920701325595674266211272799072203314381`6\
0.*^-6*y^40 + 
  1.01519842660672001818217665016034322679953108605253322433394824168501924`6\
0.*^-6*y^41 - 
  5.162932660271789896799659873720237662844441026020693706742230812464095`60.\
*^-7*y^42 + 
  2.6246447155520687282520122643378175938022576499268900914056651619125104`60.\
*^-7*y^43 - 
  1.3337697377872100240586690189842935520862313039883458134504608782903828`60.\
*^-7*y^44 + 
  6.77539613656262368233038607660178035969794935587938269032685448958787`60.*^\
-8*y^45 - 3.44063639663330815547500257895285402182259724654892315393809041732\
88530741234808571498783`60.*^-8*y^46 + 1.746624109005107480561859856573563143\
137786419964964386175382892178497962879214154930498`60.*^-8*y^47 - 
  8.8638550207096526090817925288485141846969585975461953310324900087731913765\
92805874388093`60.*^-9*y^48 + 4.496907322267542934868561952528671587047755254\
402825643151738116518424364719173867473644`60.*^-9*y^49 - 
  2.2807546851664993834626993581365616687883052653659802390821959539068584136\
49913572072699`60.*^-9*y^50 + 1.156435723556121839630692289632337804851719668\
803173542803804121567431390536094744332141`60.*^-9*y^51 - 
  5.8620209216986512760340316886675737193402221210390320701575922506743872729\
0351626604238`60.*^-10*y^52 + 2.970712106856048299557179603773094024664248452\
32294659766782043102689182137851697965664`60.*^-10*y^53 - 
  1.5050996613439577677364160571414677570289031224072757981281618430869746593\
0670584594667`60.*^-10*y^54 + 7.623692445468271611783774525117714241556701907\
2666092924322084005623503253531421783936`60.*^-11*y^55 - 
  3.8606871863823967939318692643228142202489019090521255972315762336694555961\
860150186123`60.*^-11*y^56 + 1.9546388300458024332550414616899510759177610338\
482214127733377358807386140874391436706`60.*^-11*y^57 - 
  9.8940576086507285722213136268130090580845027188052001869821809784593464187\
00227082368`60.*^-12*y^58 + 5.00716066463064897997806477885233099531304191921\
463425740642995312316586040624053526`60.*^-12*y^59 - 
  2.5334994541464760805404907694562437174091267772043015165949771780361801384\
99548334574`60.*^-12*y^60 + 1.28163738964744107725795637281409548966631617244\
8836436067702127568816296718103044719`60.*^-12*y^61 - 
  6.4822730271467028072304648210165963680083580122369031186416591981646844261\
0560617469`60.*^-13*y^62 + 3.278006936186285558432711589701430564069031703226\
41179115945942185544592739437701402`60.*^-13*y^63 - 
  1.6573540599236510205575764898425683965105579783517551291310971743261708421\
2412356315`60.*^-13*y^64 + 8.378108315653147723451836233074459367096393939623\
1415976328355675911851439179281785`60.*^-14*y^65 - 
  4.2345196332806713204103439561003627419158060676588557213852888163938209741\
270566457`60.*^-14*y^66 + 2.1398926918401846307945393945787935241410270108753\
117871933836135207058705749141792`60.*^-14*y^67 - 
  1.0812137728211927514247295146654854823341051353864823840891662843141119444\
676275085`60.*^-14*y^68 + 5.4621653986982241294167453835354416718419330662844\
55306678291602876142001599576283`60.*^-15*y^69 - 
  2.7590128222966869528062585282294742630687317319280345919767825671848560868\
23961326`60.*^-15*y^70 + 1.39341344427809564474549703882694885314135645949106\
5470890417446382339984151162216`60.*^-15*y^71 - 
  7.0363173022144588715419613327921111599895311576521366144736875420716185515\
5552194`60.*^-16*y^72 + 3.552643600013186627065579138827751249420939006403565\
83319991861192318931424135888`60.*^-16*y^73 - 1.79349541708009632612557642090\
137486062804850410366578902258302712850224240554432`60.*^-16*y^74 + 
  9.0530066483195931412565539660146038196977710335551750624312163613729297600\
594748`60.*^-17*y^75 - 4.5691016416784658724686055973870766873796660810325012\
040711288068821748745226722`60.*^-17*y^76 + 2.3057681055800266472820831419368\
957240242673753076231132048640765479868469465251`60.*^-17*y^77 - 
  1.1634524176244473746604680056066265558296965249916443828972312595032985916\
801453`60.*^-17*y^78 + 5.8699057284540827025668418782863886379468360704872403\
39369510608245658210840389`60.*^-18*y^79 - 2.96117714951693970918852103902355\
2390993492471487379216699962440050467799121666`60.*^-18*y^80 + 
  1.4936527069444328961872569491066693729086488573253004469588466574336027016\
53618`60.*^-18*y^81 - 7.53334782478042872793811799720193867329192456926082514\
759969262049000584626337`60.*^-19*y^82 + 3.7990996629731834380183182148776189\
2818187624496085716160301967035247167963048`60.*^-19*y^83 - 
  1.9157053811450459462662420946314810556801486413104955617755644296972373394\
8967`60.*^-19*y^84 + 9.659022268822704098416550024273181914880100468473627206\
2919021537683635904144`60.*^-20*y^85 - 4.869619689518286864957456955706771609\
5752802298623011414620173973903203930699`60.*^-20*y^86 + 
  2.4547955655324630031801268843942205412637679136264563784005523854898837205\
21`60.*^-20*y^87 - 1.23735685515387991921554542262439081901058162356928836027\
04312831183782706911`60.*^-20*y^88 + 
  6.2364130878512739210401962662481048277034087019390031257909490482504832305\
78`60.*^-21*y^89 - 
  3.1429388403097147447835999690166364195015706331910334967491838684993993925\
42`60.*^-21*y^90 + 
  1.5837950817844916829954506786606072862946083076964781648703865924160555379\
13`60.*^-21*y^91 - 
  7.9804040562658556548115355632315127292106369678673129364421479180792660682\
5`60.*^-22*y^92 + 
  4.0208178739497122912490517617838410369346244221396773541206569008724951219\
8`60.*^-22*y^93 - 
  2.0256682810770046895163396732026297673534432056354776467000105899764018751`\
60.*^-22*y^94 + 
  1.0204398454457748476280702274505589068305969841603457424603979369028192467\
2`60.*^-22*y^95 - 
  5.1401094896507432638220527945808522163613951176850232510371311724190077529`\
60.*^-23*y^96 + 
  2.5889515135638138684658858680839362724929668270062259226907643564535720492`\
60.*^-23*y^97 - 
  1.3038953353992224579536128652755251828704973533849202291178471531488313074`\
60.*^-23*y^98 + 
  6.566432376144055891625637364929400805348252339614669754900248127726473766`\
60.*^-24*y^99 - 
  3.306623837475988569510285086883019517340956491849104581976802028162512398`\
60.*^-24*y^100}


==> anc/V_numexpan_CA1CF2_s3.m <==
{37326.3083823100427284053309738691851380571085343828969876405264427499647482\
7469741`60. + 22016.306191824735562207705705419202167702536808373537453672736\
12052525325689667291`60.*y + 26303.086941352032976784408497479023012551381975\
29916229311052054971073597749420279`60.*y^2 + 23928.4707334661177933685354640\
6406930521718997657354602205049253994644383964035034`60.*y^3 + 
  22208.492947748763598678277136710373666036589273493810778983099991929401304\
27206766`60.*y^4 + 20927.6928486339245394431814346471487331669900497540167272\
419213233870457873452779`60.*y^5 + 19918.301311321251570854451188368927313180\
94439612593336040286844009113064636416193`60.*y^6 + 
  19091.727229544685507730950068365803096096386858690315709202453279586995765\
43870735`60.*y^7 + 18395.9216976722746641462500949468547239323639567160811383\
2200947216529476104432007`60.*y^8 + 17797.87991483096998692609004490254838316\
390585755396277756609428554497601701902319`60.*y^9 + 
  17275.439501067349872809874668298344988548773855391706571821806627602533674\
39023827`60.*y^10 + 16813.042229865286793410719627736263993687993042608391416\
98093230589208191337373108`60.*y^11 + 16399.372056942897279618968294166649403\
24320502580094636679427323871537180888437789`60.*y^12 + 
  16025.957099235185842456450508606459856382642679016792682880635039542074504\
61809534`60.*y^13 + 15686.300611481957299567825040523315609129950454336454397\
0602730658788241833501726`60.*y^14 + 15375.3184278836360475676129515301556832\
5308297901424326372106373608706041875494978`60.*y^15 + 
  15088.962155458181439099326432174938504214210221664638874909056828871893297\
48635762`60.*y^16 + 14823.959339299806412991109772825762280917431762489186766\
00130624898429777483624801`60.*y^17 + 14577.629737869502596837514806943769915\
80248098640007662635294981871937967488053075`60.*y^18 + 
  14347.752543814326944988963157469513244526786861449912754228643123717246670\
89004227`60.*y^19 + 14132.468561177133189525515168034039890325103555638316999\
74295079279514666610630412`60.*y^20 + 13930.206897603992616773773641324144902\
00491794799295592668046338843612151504426309`60.*y^21 + 
  13739.629185856457926937093139552480518016227789898616972600071000691964908\
08936321`60.*y^22 + 13559.586559039206541884151710638573044160652018546793741\
13707694112864032442884647`60.*y^23 + 13389.086051107228394677731842491499150\
93950761164582665599004103857315866283097718`60.*y^24 + 
  13227.264062048919317186084802203590192118856174188629105172984685761252733\
212945`60.*y^25 + 13073.36518689158935684970193987975231733335610886879950146\
260849506364708929142045`60.*y^26 + 12926.72516527786938970056549987827682628\
420099001507305771181280272848903947188426`60.*y^27 + 
  12786.757030811498382853606374981147072874068019912916583272304052422320644\
26615742`60.*y^28 + 12652.939769899577181076743830938147111662753940515715770\
09300577808588450933487619`60.*y^29 + 12524.808966838141953246735991912543004\
18890797312123384472291583227004136513068546`60.*y^30 + 
  12401.949034390102183647010594450118393942356396191771363137676274018230280\
23959616`60.*y^31 + 12283.986719981945079297284377871140407502761068677498401\
13477512938250407547827878`60.*y^32 + 12170.585645777348161455110436180408328\
53566462362252550386003476564596592271864149`60.*y^33 + 
  12061.441692469064361221273898201875030321005566309823189796487947870302590\
17180285`60.*y^34 + 11956.279076044212494721646877827607050953796450329239592\
79586387050179674998233198`60.*y^35 + 11854.846997152743847153983927046665872\
40511917967716022984358690208990507305521382`60.*y^36 + 
  11756.916766306321786817023992574815813262476769669674210136262839817045161\
28576489`60.*y^37 + 11662.279326606239285901098897110089734647914211341638183\
92932444403052496803804081`60.*y^38 + 11570.743110261002564074032436529667328\
04926934827291254329214388928158367064236153`60.*y^39 + 
  11482.132176711453591450036280836011602276074354460148768727161384268192621\
69345021`60.*y^40 + 11396.284589412074074842075462367548168061829550289141012\
16045224481783080485181674`60.*y^41 + 11313.050995734040130485054402891850641\
42045749069542990002809092784358849413683289`60.*y^42 + 
  11232.293380449037033634618059073396586671294688554496788023988020642081269\
07614235`60.*y^43 + 11153.883968122168054286401663934448116966886205840543338\
72186512103894192042414536`60.*y^44 + 11077.704253718647794135705711288148674\
09466517296570350650547640859741710979650175`60.*y^45 + 
  11003.644143991978065340332239096359159854936212163702440683694058334683190\
23183817`60.*y^46 + 10931.601194911395359245649869077726329163422148305821016\
86109817323473799967991972`60.*y^47 + 10861.479932613987259008988771819364082\
44396782446681914059446896105014733898673228`60.*y^48 + 
  10793.191247219326765505983292029803412196604769949057198454136667858431052\
24310854`60.*y^49 + 10726.651850391187813117161125255732572465117498168145971\
54910108206308966321437619`60.*y^50 + 10661.783788827346338439824841700370501\
75524339645043324470093544764913655432225594`60.*y^51 + 
  10598.514006949168007774731545811605351648067551869238695970251348701224456\
68427137`60.*y^52 + 10536.773952983551549808504484459030172363326085003223060\
2508241444296235531958684`60.*y^53 + 10476.4992234099324778182954707182934905\
0878550603270574986693794297975688153723588`60.*y^54 + 
  10417.629241408129178135247318040689422257938358628543083254908899525918358\
48543094`60.*y^55 + 10360.106965508171463450867917944995619161333329742370233\
34257596439349150178694403`60.*y^56 + 10303.878625126752034097676704582091249\
95698333801719288357604151467808432083566381`60.*y^57 + 
  10248.893480089641643227261249043775012042555489048700437429755415022751344\
42160068`60.*y^58 + 10195.103601596098046265180508504857854397742096004554814\
25484508999525738446137861`60.*y^59 + 10142.463672388922562387093420199544002\
26610019140042662585202984660304657005816298`60.*y^60 + 
  10090.930804159818439049113929876292408853208100007951443033444050486164825\
85270958`60.*y^61 + 10040.464370450293788932666306396847773493249792697720142\
08727223043853841868743039`60.*y^62 + 9991.0258535087294755975351433045025306\
7777385264512755402879214541245851351490784`60.*y^63 + 
  9942.5787037387666860483244227299753798195039015730998663648146891979063080\
3944606`60.*y^64 + 9895.08821052653888985527918114766579912356743946550762455\
622054721908476544625954`60.*y^65 + 9848.521383367585845361790806512232768915\
10507021039486712521625835785537259688823`60.*y^66 + 
  9802.8468423311751925377263557179260141251520964460885175642406914530905786\
4086577`60.*y^67 + 9758.03471700245508082282402383013762184388538551866061600\
291371800467079768142846`60.*y^68 + 9714.056553133272228779318634172246796398\
54749268474452077035862542569913776328179`60.*y^69 + 
  9670.8852263122380896492749675329497331295882228850441986632941055487336023\
5604902`60.*y^70 + 9628.49486203510114120817409882174953540822124530864981156\
641591132420736165108643`60.*y^71 + 9586.860761618877571132976508461113927189\
46659716081050869627098455567585110344829`60.*y^72 + 
  9545.9593334585302379703189027596185152657681556972542795151305127618679143\
0726561`60.*y^73 + 9505.76802917414925896488337121993383757515373225452346077\
362344019005963215417778`60.*y^74 + 9466.265284240338769541570255345956479607\
61992612909424286882829172390748427683849`60.*y^75 + 
  9427.4304627285123911896528421937544047757659336692209110848282370303623699\
3264572`60.*y^76 + 9389.24380582761604711493689482289723595166808597805548013\
073004820659853237601769`60.*y^77 + 9351.686383839927187670353231197188336883\
05597082137441691189325160115753846316037`60.*y^78 + 
  9314.7400513764560341652066459044061845704568042608304698805854515491468391\
3717762`60.*y^79 + 9278.38740550147357782437893231598137767560632574608904852\
188878165345882198517292`60.*y^80 + 9242.611746598141580674793217867307080565\
88619994157263698413049185028024780332172`60.*y^81 + 
  9207.3970417474093999230607606241614037558155777437981519292824789948268637\
4800502`60.*y^82 + 9172.72789043052323725563846283690295825079403287108169438\
767013567441913528412173`60.*y^83 + 9138.589492381886758644294629779236067984\
84885445587504586350497652035594209933114`60.*y^84 + 
  9104.9676174338125919800558350864253543337633649552241636544907759344190358\
8053095`60.*y^85 + 9071.84857720808343120091669686156400291991940354373869567\
517397524382517464359425`60.*y^86 + 9039.219198521350589691891386939138930135\
40000006147738968247873668026600218322511`60.*y^87 + 
  9007.0667983823704613503417017402120067754837368131526992710211424110546402\
4254149`60.*y^88 + 8975.37916046903367771972513432627762331501535185463436651\
938632798898710699593716`60.*y^89 + 8944.144512982182536255091776133085832643\
09293721275014354185117923288560505445074`60.*y^90 + 
  8913.3515077814324556762281679605266569293060332309710135520173585110637153\
3448175`60.*y^91 + 8882.98920071569536648365482287890483508032138736933306131\
110362767436788252397352`60.*y^92 + 8853.047033067920538281520407103033465666\
53109970148314083885504819845828133951036`60.*y^93 + 
  8823.5148140397868343947403455422212555403107570809352883446526692435522065\
3095823`60.*y^94 + 8794.38270420775815554383829543567886248101857227009632305\
695686729881601758005596`60.*y^95 + 8765.641199887103037045825866954624775037\
91720199781633785764246402975830378947745`60.*y^96 + 
  8737.2811183452266328167095354223667390452524637430642515374719195178717852\
5657494`60.*y^97 + 8709.29358381001040804205161059252257030520408527689239831\
780685260932133371081669`60.*y^98 + 8681.670014222839198381597339971315024415\
86772483844637764988960224406210798633709`60.*y^99 + 
  8654.4021086896504654838268507073943795762968591995759526720443710403126791\
1874368`60.*y^100, -459723.20107689323783850359693442038684302583667982633786\
498264786930419325404508946`60. - 788074.589950317290337542980119068412076425\
51928428871171550951237005273171223308447`60.*y - 
  1.0665425346333262364548689308468824501663190106638388686258563862690420220\
0240173288`60.*^6*y^2 - 1.321923097661098765236554535261537468322990962083387\
57378638998113250760197293399901`60.*^6*y^3 - 1.55949642774662662017305016247\
329243884555601542213046713947149952379790835425001389`60.*^6*y^4 - 
  1.7839738644890703167268543766735147018218778946447981045825811615679503382\
8528061897`60.*^6*y^5 - 1.998201055510370884463295028012908876729030097149071\
68340216030162330815087703186425`60.*^6*y^6 - 2.20403147038099622256646237932\
208010280427759103669363028735897591948398702658556451`60.*^6*y^7 - 
  2.4027755606604095728565226312399040704206900946564844614806219556675917185\
2719988237`60.*^6*y^8 - 2.595409802455237274926138750175159396737425717857172\
98989627853971190834638526584705`60.*^6*y^9 - 2.78268945581080257664898636551\
483041815920262057912277448918840741729061313382566954`60.*^6*y^10 - 
  2.9652153904448594857226259595646356135225640803593427259858522689498215661\
0183331736`60.*^6*y^11 - 3.14347639977566179051217179959448035339370635642533\
217467451122364278542633629203296`60.*^6*y^12 - 
  3.3178773605837637459731867753823594747592638925981387237223462402561228568\
0414121219`60.*^6*y^13 - 3.48875871960223348165890095455788849068639401649220\
401980714221768949842859018003873`60.*^6*y^14 - 
  3.6564104121920797809440061482899045313865291663037494448176761070613377101\
1274640054`60.*^6*y^15 - 3.82108206892928961572604015336715309083116713837957\
763050692841514631577298857218773`60.*^6*y^16 - 
  3.9829906685047734414846166899051745774015242033653506955773262353667347225\
5288537307`60.*^6*y^17 - 4.14232638658661614564015308983125049185693462206986\
570207881813554493023522553515317`60.*^6*y^18 - 
  4.2992571408293834062202768083896443330863843896228897426611216926434109686\
7678048064`60.*^6*y^19 - 4.45393217464986327111186580403286710618325181507895\
371433467421482111472415066761924`60.*^6*y^20 - 
  4.6064849198868581762201034942720819880941487265779038271207670969224568677\
6881405641`60.*^6*y^21 - 4.75703531004528622723249831665226298117674270913891\
35686487088619270423775616237008`60.*^6*y^22 - 4.9056916691130162327336354844\
3881911081404605148735095061606159875136648453650707552`60.*^6*y^23 - 
  5.0525522683992423930506963019611490073265014454917672182415313567552065483\
5206953193`60.*^6*y^24 - 5.19770662076483306890790900157945727401287077835380\
955600814203122246308369458771205`60.*^6*y^25 - 
  5.3412365649797861067797768817905036966811066646523018501240671457388375191\
6436326331`60.*^6*y^26 - 5.48321718077465331809442682695913538000642899144674\
851900631056071226308765165148604`60.*^6*y^27 - 
  5.6237175661322784178909642789472453339000061064606404123826407174631788876\
8708575613`60.*^6*y^28 - 5.76280150159686073516849059298552613797424469722019\
704530636844372486830574434860507`60.*^6*y^29 - 
  5.9005280212399837728235266953104399982770565127366668350590189505726909637\
555493292`60.*^6*y^30 - 6.036951905983770556099260683831857765069766023822646\
89875233814890046691629505300373`60.*^6*y^31 - 6.1721241119313052308725695699\
7385067138571108576672286889308416921609082681657985339`60.*^6*y^32 - 
  6.3060921439719415210947153479876682120655845571644901365515327328620652403\
6198727223`60.*^6*y^33 - 6.43890038305251736329168255655541865630169241322792\
498762508211805710043563445979526`60.*^6*y^34 - 
  6.5705903740158912402416561264972403387453833920416055380906524323075436671\
5363157228`60.*^6*y^35 - 6.70120107971720157981802871137757405254440058146318\
388690857567720947089642597460474`60.*^6*y^36 - 
  6.8307691061694787257486009550683895462563689741378915419322300116528153982\
3078550017`60.*^6*y^37 - 6.95932890269347588775933590609441485509715776334850\
875402239169230452582077108347321`60.*^6*y^38 - 
  7.0869129404134810294004938987426811954889854607709143524503294181118663200\
4853382431`60.*^6*y^39 - 7.21355187192191861127144957919329450205194072778602\
720008382430839794296437628553422`60.*^6*y^40 - 
  7.3392746745078774772947206254225231219370018458587896767484928806587150289\
7122452535`60.*^6*y^41 - 7.46410877899045813346317620713709968960824747016958\
147648545945346320614915007283833`60.*^6*y^42 - 
  7.5880801859029948169641203835505229879261450049580166854219062379687240518\
8440437235`60.*^6*y^43 - 7.71121357052768809079671280301175280050943467589944\
801080537252380160964836383736345`60.*^6*y^44 - 
  7.8335323780731654782950071245274018150639350960550216154777486035974284771\
8052439876`60.*^6*y^45 - 7.95505891011292005013390231070015518804768396342946\
377980253198505993205002022512548`60.*^6*y^46 - 
  8.0758144032547911078679406406191489004079471213081778747867155818995505757\
2061771219`60.*^6*y^47 - 8.19581910088606629001107602878492547983658121082105\
356520653075449533684600512794994`60.*^6*y^48 - 
  8.3150923187316807964716048325750973143015887379110716150291905911746881076\
6378115386`60.*^6*y^49 - 8.43365250487133244307763785682773053735140045291905\
753012554574608665247963624707681`60.*^6*y^50 - 
  8.5515172947826343873140214369256811797442595174585638633103643097302029599\
1074925088`60.*^6*y^51 - 8.66870356190964446843756157674551671118106056282546\
066477980113522213184274108977438`60.*^6*y^52 - 
  8.7852274641975505847557248540798435464741788723464994094854536303647677831\
0043490748`60.*^6*y^53 - 8.90110448698355311132886570785925799417157441582014\
824628099231769545766218311780624`60.*^6*y^54 - 
  9.0163494825899005622072646321230972987037865968413192373623685998804460396\
7347598427`60.*^6*y^55 - 9.13097670692662803176997220423371132105038087458847\
443592456005602103005884545358325`60.*^6*y^56 - 
  9.2449998533780015215751939434768093877237689263558365469715393405520764579\
3961939147`60.*^6*y^57 - 9.35843208421729704599430255218052631912289460622039\
814372649179471854710121930439793`60.*^6*y^58 - 
  9.4712860597687607772470107820651255859605771667754772042537979874316485765\
9078849606`60.*^6*y^59 - 9.58357396551291392350587955002592768248773822280104\
172004630073842187045145714643397`60.*^6*y^60 - 
  9.6953075373113662229994347725199595700651533867655972782954368092064735182\
4900886289`60.*^6*y^61 - 9.80649808490962956017078651968773307593207390260446\
725098287338844859913916110136018`60.*^6*y^62 - 
  9.9171565138607748873874986872376721499474010214844010410458046484942246001\
8756838944`60.*^6*y^63 - 1.00272933459988916453943452009386893172865728942853\
147300933651569500931377490458687`60.*^7*y^64 - 
  1.0136918738578966296477907543209731381261781862613661091022938960097254625\
43327296268`60.*^7*y^65 - 1.0246042502188803603641293262784611599796420513149\
60067971214911260830177625434101133`60.*^7*y^66 - 
  1.0354674117528805463073364093401372725403568024219555201620100886035174052\
88226783131`60.*^7*y^67 - 1.0462822751146654391833015941283734473054145899730\
41174371549037240781645160042245778`60.*^7*y^68 - 
  1.0570497270206098248130041385789985535351991785800961851212853290002540075\
11867954718`60.*^7*y^69 - 1.0677706256361991787413480200322228952512106944045\
48106810962800787793216506930479964`60.*^7*y^70 - 
  1.0784458018807425567387909763812513047599574210254360664877167175381679246\
41276203158`60.*^7*y^71 - 1.0890760606553081826822925047449090221294017900342\
05088435584051029805407486060072894`60.*^7*y^72 - 
  1.0996621819993828902299388430915051296238679075769257493106981960177207741\
4769456635`60.*^7*y^73 - 1.11020492218129380252598623035461788106273206802115\
3698500652472922581437353144860102`60.*^7*y^74 - 
  1.1207050147270124146344629201461659186571469918219619062872423389799646061\
46570179602`60.*^7*y^75 - 1.1311631713915827597202676191828663270360671059861\
5656692520022182975901113304613789`60.*^7*y^76 - 
  1.1415800830770723517580882835944389339358094715666599442432146331404566847\
15761926459`60.*^7*y^77 - 1.1519564207006333652410093549374688397750341262296\
94161278154393240238487158734181412`60.*^7*y^78 - 
  1.1622928360159787326338029468242816161798324625199265287316966515420808283\
96515146987`60.*^7*y^79 - 1.1725899623913205903095587067203994130479553922128\
24335364368314540335506676536318763`60.*^7*y^80 - 
  1.1828484155465841930794847917385127357186362222474704615003702921528667147\
74253013618`60.*^7*y^81 - 1.1930687942524967469376883503598916904832848822727\
12717220217946434527610456558262746`60.*^7*y^82 - 
  1.2032516809939555353465102507959611021909916843922200375887170927220284263\
31459142372`60.*^7*y^83 - 1.2133976425999014165839206508178225160595700584448\
29840188251970421059480103598912465`60.*^7*y^84 - 
  1.2235072308417606259676584774173899381163351047674545975256627487663636255\
93944092113`60.*^7*y^85 - 1.2335809830023683786388193362948590514114586647933\
66388550588604068185253693816114374`60.*^7*y^86 - 
  1.2436194224171507409679705488014965503104421488509675785105947018790090873\
30653369492`60.*^7*y^87 - 1.2536230589892154621250251790076280863253137113175\
10885835296575956110386301898599106`60.*^7*y^88 - 
  1.2635923896798868925952494006547717436141989728470411687506979597531157506\
67102376008`60.*^7*y^89 - 1.2735278989761138305442120786064571688122690142928\
52494634790930523979488577051824363`60.*^7*y^90 - 
  1.2834300593360812915521308718672999657504490929979924342295995541539962349\
1071928798`60.*^7*y^91 - 1.29329933161426703797933359473646451866077748981775\
8669438038221084688422865326134367`60.*^7*y^92 - 
  1.3031361654671005514963440086505435454281883666343457017875259186543384485\
32968034627`60.*^7*y^93 - 1.3129409997403053731746265290212531336667166663549\
94571579139345053193381828654493022`60.*^7*y^94 - 
  1.3227142628389348165328988653011694426944043911999863702337791607488014670\
43497064963`60.*^7*y^95 - 1.3324563730810454797695458704205752474827399130799\
03195765855180704222943938241781502`60.*^7*y^96 - 
  1.3421677390358922913404798832472123209602076894901844962347833911730222875\
07402469948`60.*^7*y^97 - 1.3518487598474726079181918989425616515625481194192\
28696061527444292547752470358348209`60.*^7*y^98 - 
  1.3614998255441947736476513048537310413273324170475918893438559000509340983\
28073284407`60.*^7*y^99 - 1.3711213173353982068522152798096700209278629737794\
47236632489757244009632755497829672`60.*^7*y^100}


==> anc/V_numexpan_CA1CF2_s4.m <==
{21753.4411101461085156264537429571329783183113155907502342842629087348558879\
2884484`60. + 26041.988880684699080643304912037543576792312509421033875551927\
21454372527239595992`60./y - 2328.0819992313101845351503189567861365087907918\
0363698678426571692016758856687812`60.*y - 54048.4209457124181937819772749417\
0404589731136374712329606725741003974474594447745`60.*y^2 + 
  41421.428092744303897759563579371385279641119791644089458102998243295877763\
30965367`60.*y^3 - 650.020729411207805953650279790864758274663513608535081510\
71843467577597666814684`60.*y^4 + 3976.09988487762882856725763121114774831573\
758842816513153053612935818834558778038`60.*y^5 + 
  36.435939416598410161708865990210121289901457999525899213795442115393924944\
0559`60.*y^6 + 945.3067953729848816626345568845883190315817086107643196432435\
6955027547286356257`60.*y^7 - 96.92009593094671168743979688855869509814205266\
128805906742293881809608019217266`60.*y^8 + 275.38570734065453903027235263328\
473283658153610746274127878735177829537865570342`60.*y^9 - 
  77.700363291970217242240739880919188872721010149147143212310863729577036267\
99142`60.*y^10 + 101.33121418583307157354791174518086889365542984610022236384\
92582162209408629682`60.*y^11 - 52.798358405786260927770971545134675350530719\
79208401472203265028473145367742474`60.*y^12 + 47.234184162618734790216192158\
69784219723805539443851891472138871736015790018271`60.*y^13 - 
  30.813931456166668754986320202422074819645631359002873359167135459389114419\
20052`60.*y^14 + 22.439611523203859350448215313157156484213738472764732972756\
4363377550656788385`60.*y^15 - 15.4124027560173852703093093270830963338611543\
116925153739963048967727880980107`60.*y^16 + 10.31422290657264319162016940983\
6032486868057218227141616981286038561962616235`60.*y^17 - 
  7.3805256788799508528430573911128521822063582674199932999778857675596539476\
4942`60.*y^18 + 4.75637822741596241595343638366696654799627668286650621960565\
129655708745762368`60.*y^19 - 3.391527423805921583126362803814484632293519161\
46284383437656649438639259254155`60.*y^20 + 2.1236405712933637759045785790801\
6435011821786901949744793285346386314142013607`60.*y^21 - 
  1.5079356901425717815244408328512975218472375908928579894890401158422288879\
3624`60.*y^22 + 0.90534560234218770473551167707355503950965635892562630535614\
299057600422805354`60.*y^23 - 0.624923787923945212773870235760761266100016762\
22203668570961453587129811489199`60.*y^24 + 0.3784652446454211276957948049931\
3231441339591763592691887884767845720929873519`60.*y^25 - 
  0.2714875558884284669799728397069223176811256334210162723893962580401401014\
6361`60.*y^26 + 0.15939735149402038978545938426521935305355605341979706204224\
100364486613459126`60.*y^27 - 0.107303799499994275080831398970987971657308013\
77262009818084158739731580987539`60.*y^28 + 0.0642949854025819414643072824882\
4793787784991954752992179412907737880322721744`60.*y^29 - 
  0.0465276740148108834925362028413384185254324226909787744247935859612178938\
4668`60.*y^30 + 0.02592776460589113008503404612397572924500943176858752830813\
274733361014880725`60.*y^31 - 0.016307731523139048648025167615532334622228061\
35811690832594796270280948426575`60.*y^32 + 0.0101042187764267879106569379978\
9417495789856913427385325542074401482893849919`60.*y^33 - 
  0.0079854211304957006592710600765895541751060699902407272975086389608980230\
125`60.*y^34 + 0.004161427243996111990668108686717904093013356366553713363444\
80008980355450511`60.*y^35 - 0.0021613216103679937690988162149130153048676100\
8305698720866538550892967744778`60.*y^36 + 0.00150822997459884760969629701552\
758062667013913285410589494213332853761422353`60.*y^37 - 
  0.0014745833901469211427349459949985542721836343816963349875244143868671480\
8568`60.*y^38 + 
  0.0006470851967315523902017569642796705531541230555139094489492790157998092\
52`60.*y^39 - 0.0001397768170055863427421658693443316887042755739695151431355\
2105036647656445`60.*y^40 + 0.00020596280685993182604500609323613784732169651\
712864296512629053687097128344`60.*y^41 - 0.000343070071928833913640926742418\
88857950051759205986134602362486588361602196`60.*y^42 + 
  0.0001082680749680184676553075943433901651518287975274910899861411009157781\
7404`60.*y^43 + 0.00006397343134395866502863104565843943095023057654192364760\
742786942557183871`60.*y^44 + 0.000020966712772246197486989991273748056700301\
69381339018150892965523798484583`60.*y^45 - 0.0001070168192971463276272700378\
2754084176197528709527964136135606322754663061`60.*y^46 + 
  0.0000211953430191090787698663902750112241801129933078648800780031032096201\
0523`60.*y^47 + 0.00004882157930947710232750948828722282236623532755709486095\
116199525475742439`60.*y^48 - 
  9.4764231453888268108308782242877228705470214508484716802672553842961442`60.\
*^-7*y^49 - 0.000042476716966706425408833907029374892265938243119910363982452\
19895898077369`60.*y^50 + 
  5.68910531666717338135230933976025634527217015726648841592024589033983689`6\
0.*^-6*y^51 + 0.0000257048298150220352528286458434561294947035251462971738882\
6437750929528176`60.*y^52 - 
  1.99972252521452154294479143110022697609097920649396551364478702751650252`6\
0.*^-6*y^53 - 0.0000189392924471575711731993621622379782565640276001684228661\
4005787486867472`60.*y^54 + 
  2.06343045107558600799107936346107197779814010846822681921839177318717723`6\
0.*^-6*y^55 + 0.0000125851042233819399430254893385138460984047424132705013883\
3926548531327009`60.*y^56 - 
  1.15429256896719086128543905302291239027656819935782413568535962976621977`6\
0.*^-6*y^57 - 
  8.87524744435975782905166155347882934485027717139144998828046130128602399`6\
0.*^-6*y^58 + 
  8.8959730124033787687820883934052861208770936723582039773992105518496866`60.\
*^-7*y^59 + 
  6.08582750643741424700010769983023158963800251960756245041123157325900178`6\
0.*^-6*y^60 - 
  5.7813746759968980729653331470753273581563687947889750082495462254539259`60.\
*^-7*y^61 - 
  4.25085836446486163114810588248307334408982974026989638464741114613589158`6\
0.*^-6*y^62 + 
  4.1251843740093566331784013265929132297730025691411273280659677517221534`60.\
*^-7*y^63 + 
  2.95045071410577230729680394716554751114503331106871151128946456425053604`6\
0.*^-6*y^64 - 
  2.810502218175535469610717294403779175042674735050502750836905451923568`60.\
*^-7*y^65 - 
  2.06141681264693825588446645202645060552883050683375797557360873745784675`6\
0.*^-6*y^66 + 
  1.9690283190877730761118856357439311701166201995071255213703488945516496`60.\
*^-7*y^67 + 
  1.43973990198188547464731070246367334163194749215744573633108305857490601`6\
0.*^-6*y^68 - 
  1.3641278038885513089416118584110431048845181954842023812108483091198486`60.\
*^-7*y^69 - 
  1.00867121049861033716022009092952076594782133282501504297014202121361779`6\
0.*^-6*y^70 + 
  9.536572686194803161746187712780599860438360878451767806073350560489026`60.\
*^-8*y^71 + 
  7.0748300307883140322984049503028065651135704759762869962499470192741416`60.\
*^-7*y^72 - 
  6.655755481310768123889797009115793536735294609255160052092345275883869`60.\
*^-8*y^73 - 
  4.9723697769109548377377974908574065152054475550265665139405124591939979`60.\
*^-7*y^74 + 4.662652223965081458713455694492329786751838930937761467833733588\
0877049426185762657048146`60.*^-8*y^75 + 
  3.4997778560287565618940528909618427292117112294468262984492907528360468`60.\
*^-7*y^76 - 3.269039497660385553123173041915148349572649975300420043751380467\
5483260214975377057716127`60.*^-8*y^77 - 
  2.4673137796186562584462633263494990517621732288862246583642260794700574`60.\
*^-7*y^78 + 2.296985625604060637537400122571868593135537070793083011337797639\
7616916475022052305807624`60.*^-8*y^79 + 
  1.741917412888130177524819377349859960458547083707373271704964627606555`60.\
*^-7*y^80 - 1.616160693309639622742357182970413843515703195703286718363433272\
6249525826658565281716734`60.*^-8*y^81 - 
  1.2315442429556132995038676165916890819047419609307955424918442805211053`60.\
*^-7*y^82 + 1.139027592009173307684252566126754160014033174222158356764813473\
8736252023845220698820451`60.*^-8*y^83 + 
  8.718665193305574642117428116292398641204247625690446043346197042192695`60.\
*^-8*y^84 - 8.038815442449812022648869331400359229219703226829474647059387472\
158174744098288114039665`60.*^-9*y^85 - 
  6.180299978007749981068672515339943230320103824463468881034050517342505`60.\
*^-8*y^86 + 5.681628173056590383986887982685423593373044457081286799554811136\
371151872602868981608121`60.*^-9*y^87 + 4.38632829867456816284759894000538828\
23246520175778901593385900466515130705596744267578644`60.*^-8*y^88 - 
  4.0209429046524883624963709893594417458776540464629419746814067177926015667\
83220987280333`60.*^-9*y^89 - 3.116766763825932271687510183540984188827089261\
3113457109892154813593093689960791176082904`60.*^-8*y^90 + 
  2.8493346230218024114106154081968403466568992491780546876839918099567329159\
76579802163957`60.*^-9*y^91 + 2.217160499100391991076289377018521536631274231\
6072645298179646831988985404151018141238784`60.*^-8*y^92 - 
  2.0215779317049139390728728250559584019865572336241089587025552693149264687\
00650422202782`60.*^-9*y^93 - 1.578920813323392072248788281544416536721963950\
1073744513408347889466497531772764471391454`60.*^-8*y^94 + 
  1.4359845832868693808404819416182995458869548889368681338373239336130704984\
51764751712374`60.*^-9*y^95 + 1.125576763326369493902820014720901950935822943\
4275421845162607907985803800179495029791499`60.*^-8*y^96 - 
  1.0211727004001712491653798062106912566617945630767801001840702484478931407\
70687872539616`60.*^-9*y^97 - 8.032005996430687095225396192595337794164342429\
002404227708146808950405857247914016916207`60.*^-9*y^98 + 
  7.2697573904745294323233708567738766695195271526168180934771832386338301259\
1472769758026`60.*^-10*y^99 + 5.737074064391173750783703231014598755000122451\
465243331597409811602659920187781778925057`60.*^-9*y^100 - 
  5.1807565902419548970040569936552923916616697684156008091284803628108614191\
9282910691833`60.*^-10*y^101 - 4.10165199544171238981733873297875478868305805\
2808963020416165366919248348184675338737036`60.*^-9*y^102 + 
  3.6957433729227939229031131860906063177680929281667069337029413120352374465\
1164226971077`60.*^-10*y^103 + 2.93504174691595822172101598539477625426374444\
2826681501408182179361063882406153955429374`60.*^-9*y^104 - 
  2.6389385234623398394058551939343812655327461858301191001031399890616875699\
7888414525796`60.*^-10*y^105 - 2.10204924495974768792705920994307348999377395\
7938332196571590070426906881718514110027283`60.*^-9*y^106 + 
  1.8860799829351073130709240306507627381662715362107335397438360899258619063\
0682315334505`60.*^-10*y^107 + 1.50671584400536073594260336398585490295841249\
3998456778397828128263082248597532064933433`60.*^-9*y^108 - 
  1.3492101243539836850395571681603876145672351117271028868012260773051730556\
2338120920917`60.*^-10*y^109 - 1.08085420587018106713546151912321536804151076\
9327919119999597644766728291677575132051738`60.*^-9*y^110 + 
  9.6599264603839565939314181018077604789486285841204508719640265933222209649\
628938539913`60.*^-11*y^111 + 7.759580363907197007293015085793482577508616767\
03417930165300241621198859990522344120784`60.*^-10*y^112 - 
  6.9219680180509006000836312701101990831574379094228526657022560171508611422\
461077888511`60.*^-11*y^113 - 5.574852409195156882691828562006599622803807911\
72932798679127788842897540203673054458771`60.*^-10*y^114 + 
  4.9640297166771859211303629476339975856487707996763178309367777345976246942\
350894074696`60.*^-11*y^115 + 4.008129597695146455839667650059404392160528495\
82235377811219734873570253508601960002628`60.*^-10*y^116 - 
  3.5626755658931507581764270531572901265983442387487590895392955967820851009\
133719027897`60.*^-11*y^117 - 2.883720235977596163388241915427230086554916198\
25833214657889840504545248523819379761148`60.*^-10*y^118 + 
  2.5588450505173578005372798340797825072726938175175034762518286583976005086\
694672591115`60.*^-11*y^119 + 2.076145179357267824808744485407461948921344202\
16039584160587987814597901013627877973925`60.*^-10*y^120 - 
  1.8391906643136628311330038384219178743639342970538369895875717859152995106\
762085221179`60.*^-11*y^121 - 1.495705996559363323426327526649158562423068266\
0871906891471593516695815272528226676375`60.*^-10*y^122 + 
  1.3228613590498416164563579327234413463586510920417205175167699690432253585\
127629626455`60.*^-11*y^123 + 1.078226000044053258274676448658132248207428514\
02990999869376506802380667510846534356987`60.*^-10*y^124 - 
  9.5213156314522725992384333517961397567854386306583815141040290917971287121\
22162438123`60.*^-12*y^125 - 7.7774987412388286850259654237823329150943532988\
723584817853803903155136052595586567234`60.*^-11*y^126 + 
  6.8574925696071947793732917756778589447368940747033913715983556271789533006\
56462268311`60.*^-12*y^127 + 5.6134337218614740357184668116436041507167942362\
596370062640684733626647217903460474075`60.*^-11*y^128 - 
  4.9420894998896639351135574904651096535899643718516537030485218111398255742\
49131837131`60.*^-12*y^129 - 4.0538532674669053428622457709397028022248992171\
777814427644312368737642561922302107629`60.*^-11*y^130 + 
  3.5638898293981826944917775656159523113558704506164277017917287585378716927\
01444812164`60.*^-12*y^131 + 2.9292122441539099082104803946468289590541324190\
510666596892094946045738585708012846801`60.*^-11*y^132 - 
  2.5715693636125582852826352010676398743944381961042634663559006543676538892\
83250862426`60.*^-12*y^133 - 2.1177270315350842395447061368463993219201906402\
422928603129270092041065415188397537057`60.*^-11*y^134 + 
  1.8566275321954342461535162268003691272874784558137253602140533662630534093\
31865366861`60.*^-12*y^135 + 1.5318585950178690333732127779413086623783423783\
937707652092719081387921853746553163208`60.*^-11*y^136 - 
  1.3412091185214673956426693527273343745797454354600481208940065457055092066\
15661393884`60.*^-12*y^137 - 1.1086397665450187914197654126263737566678939998\
040382380145739127395052463420596475141`60.*^-11*y^138 + 
  9.6940731136778887620403832315978088415574160012920650485442064794176973096\
9607980236`60.*^-13*y^139 + 8.02747742350100435482419333296891271537221360443\
1422201906357674683801808673367076198`60.*^-12*y^140 - 
  7.0104739663146782919119894840152231179286995577802182141827030671549056324\
8784507338`60.*^-13*y^141 - 5.81538726362946383499445467729170050259454693295\
497640899375493859334081591289749414`60.*^-12*y^142 + 
  5.0723973204159085165188863666853383341551831131802655606506410234644222752\
0020683489`60.*^-13*y^143 + 4.21486219663615888145078284266663952036750611729\
0383811064157689678049004833881498623`60.*^-12*y^144 - 
  3.6719580107974455042541390649408000662391912039358041813071263074062093629\
0560227899`60.*^-13*y^145 - 3.05624257513157054810662334798458873165137845962\
9855377431184160650136293224463305993`60.*^-12*y^146 + 
  2.6594677280905785853189347755283471647032103508670404280259131514825478470\
0688378238`60.*^-13*y^147 + 2.21710719915320214799039530948014786514600117241\
3876366956455677553440258094198187747`60.*^-12*y^148 - 
  1.9270748223353142637572155134139820000868133864763944983631108212092315826\
1343182134`60.*^-13*y^149 - 1.60906995151983013955836174084664804454112062173\
2676905512752991865419875224678968516`60.*^-12*y^150 + 
  1.3970236222505793858994068817879212668637528200886864213227081946609038224\
8762883909`60.*^-13*y^151 + 1.16828189364915901522138847079864662131868865633\
9374680619942374962393947940272941472`60.*^-12*y^152 - 
  1.0132227739440288602761109835304419154563305045163180317094943800096552258\
5604193904`60.*^-13*y^153 - 8.48594411820570870251533018781932312062902749463\
689741291812110554693435842070840162`60.*^-13*y^154 + 
  7.3518571894955388525249929352724492300431736152600807389979707358194135696\
78188397`60.*^-14*y^155 + 6.1663472351070571301057827841773488210125730527908\
9355816118887267785683182321450201`60.*^-13*y^156 - 
  5.3367297169607261269875109568754375174212449869419924201074396150720643422\
627627452`60.*^-14*y^157 - 4.482566364431670960271798694447474806154331818066\
46823198885944362755426504629570222`60.*^-13*y^158 + 
  3.8755617875002499058442041875434656765180588859678392760924811050812288609\
330711923`60.*^-14*y^159 + 3.259809600570228531701469817441404116776443326161\
65478922533444769735438213068953462`60.*^-13*y^160 - 
  2.8155995916797487496399482767127502865497281044586028775260197352105405694\
668584233`60.*^-14*y^161 - 2.371485429467707223628072805875006165991732246359\
97669884807592596786567327074359826`60.*^-13*y^162 + 
  2.0463481377933212639848526200004647014221123173542683025498905647529219836\
00485082`60.*^-14*y^163 + 1.7258677569861701749380058369586276913047375770686\
9803459006026481096917662906401564`60.*^-13*y^164 - 
  1.4878403504980559775565320192508453046058826408593855235692750239105277119\
263021697`60.*^-14*y^165 - 1.256462826691682070877281429774438260251567517793\
24587657703143916344976166607109259`60.*^-13*y^166 + 
  1.0821744287191692997654377106328083160625210637811157209065826099571293247\
372914432`60.*^-14*y^167 + 9.150466273206708479263725004189737807205272324012\
0236709300528117111620986452340844`60.*^-14*y^168 - 
  7.8740543350975639743584717791416928586173821357885409860130499039848174323\
2379477`60.*^-15*y^169 - 6.66629853334717589868135324318275931116641908350174\
23775745342292747733970287849112`60.*^-14*y^170 + 
  5.7313373465214857615782566571761944446050394217423599547643875536324596907\
24581495`60.*^-15*y^171 + 4.8581494116653901051390769379958128541710373193799\
952290917128740345365624824555221`60.*^-14*y^172 - 
  4.1731722610934562224888091245141710040083112801602439706049088723528149288\
71831654`60.*^-15*y^173 - 3.5415900304024282712454039812927246944417165779642\
187099427117818654962421455572192`60.*^-14*y^174 + 
  3.0396662700181692466508797806346254161928196275919476476931571971535661622\
65346733`60.*^-15*y^175 + 2.5826399231614934082433460608192215628168831760988\
694853113307948819435339806012368`60.*^-14*y^176 - 
  2.2147838340599003724596595253200274550835805256500751779679450520800640344\
9174403`60.*^-15*y^177 - 1.88392902480832397855604894503359458046894138820086\
66615731294956010755687801703778`60.*^-14*y^178 + 
  1.6142817768681962817041219939665084862881599998014951395880584657699381213\
0495928`60.*^-15*y^179 + 1.37466655148433635874715580722044293084499333741544\
88343640278542491427852799919199`60.*^-14*y^180 - 
  1.1769736012039852264160007391530535239580916667094790585203564529748387603\
48648624`60.*^-15*y^181 - 1.0033662503993239686556995463605642003810101860853\
490411069225369333756439229781013`60.*^-14*y^182 + 
  8.5840137128675549767041790674616412628458555505024050241829878714662479275\
2281087`60.*^-16*y^183 + 7.32568334284760795970915359962072003541007010498570\
8382656661244099871949439091256`60.*^-15*y^184 - 
  6.2624952703600303974636540456643081063474393687924513998415691124350582164\
3774801`60.*^-16*y^185 - 5.35008457701401910308967832748741376197818926257813\
1343429930871566129461164371086`60.*^-15*y^186 + 
  4.5701964296553446937368967708997613492828609920794882144462587660465719413\
5074136`60.*^-16*y^187 + 3.90835866706628205370421446265638261645393618936475\
1272838091835373669380661419864`60.*^-15*y^188 - 
  3.3361839002582769117697864336977611829235384484472744557370611726392411229\
418348`60.*^-16*y^189 - 2.855925808270313030115318077897345781215180358203188\
39397031648506379519535349832`60.*^-15*y^190 + 2.4360716484604768400708338323\
1397673031081212263687527908756223948751135943789457`60.*^-16*y^191 + 
  2.0874483543867040654550555845463105783078997731218714143585368531823195433\
44595646`60.*^-15*y^192 - 1.7793135107580921579514927595466924184369917613117\
3569805996704526315972545483207`60.*^-16*y^193 - 
  1.5261545102747312350962370652904290036961042180975349848257021677839210535\
42784126`60.*^-15*y^194 + 1.2999741143291308261516451651958063176897180937517\
7522645422782054697061661129234`60.*^-16*y^195 + 
  1.1160738310513347813852799728062571119736592245032499460238555840118232909\
45583567`60.*^-15*y^196 - 9.5002335991461448832248787313447954266588395029118\
456877389442480620918918202147`60.*^-17*y^197 - 
  8.1638831233152106702934793558596276917804587583540258410437845537890963998\
7822066`60.*^-16*y^198 + 6.94462552965559467678772973277605763742801904467611\
80032493254759028680963688966`60.*^-17*y^199 + 5.9732117025210007808391011509\
565628025070633603433120390951976333043590007947099`60.*^-16*y^200 + 
  ls^2*(4342.6259364793177922871760399455064995380277391859478756218737255368\
1972186445031`60. + 7740.8842984452505395719532964006951066618254000602607428\
8226347544645962508921898`60./y - 9410.29496941454814420261878743382676607004\
643822206041909010805251935619237448044`60.*y - 4850.004828815844139436883195\
33973411976665146972569000922598819162991139918545155`60.*y^2 + 
    10727.7870767552249108563886501225940256312198371908612601795156862865332\
9303458656`60.*y^3 - 163.8524947484372936451428564042538787296764195517060990\
9209003708119872028178248`60.*y^4 + 1275.695449348738930108088896091166375265\
86233088660907783846766909897242386556013`60.*y^5 + 
    476.009739516795758828620409424753809709243903116668947387781055176776580\
99851808`60.*y^6 + 118.551425868516675982938026770338575798848353041181905846\
25673477356471675341925`60.*y^7 + 124.239209723948158814938624644239994683180\
65378027313939691292289623588246193519`60.*y^8 - 14.5960451997329816102978721\
0293412320875786070080429480059512830012465200208297`60.*y^9 + 
    16.6136801027034885979628739636302958002916951146014286230097152307088554\
1760217`60.*y^10 - 16.8168598975034442599782379948902757059432576758221280317\
0649342720308362936003`60.*y^11 - 5.62932632890983072710715658942900123966074\
575936022562620097762242126601079808`60.*y^12 - 8.450893940056833141989703593\
48785125004209022524086757534539055566162052036363`60.*y^13 - 
    6.45252168352080815875330334130687109333045758098149356448994177945764304\
796039`60.*y^14 - 3.719989598321531077251477261028155302637313872890849259062\
76473875920713070993`60.*y^15 - 3.9117251107648248874530082284196382788743206\
0688213778140836849889129492472776`60.*y^16 - 1.57805714258815466514934655479\
382768120496013203193748249116945710356998214641`60.*y^17 - 
    2.00236170518320989925158724042537069006684323247404357883787556944239580\
056136`60.*y^18 - 0.643725706117023774380343110300647039141770190448538694750\
0577253782103674134`60.*y^19 - 0.94701121905888414255045778249475363166338877\
347178991846500218949128105607496`60.*y^20 - 0.260875578583716359416460023752\
63086211112264540186469212139312443182664765073`60.*y^21 - 
    0.42182511407448842721541033347386143184805538246211508331047402133691825\
884471`60.*y^22 - 0.107397154708866112247282796216910096741464399986714070002\
95050573222352026515`60.*y^23 - 0.1808807894106422493827379330487199856006243\
7282390440149566744242328078731675`60.*y^24 - 0.04361012304095253142123573664\
41871123090352990733254197917002490673443713089`60.*y^25 - 
    0.07615215163961268448880735654890910219102307670606395988049309773669269\
33771`60.*y^26 - 0.0173391121834181568863460669874267030922465858264678721231\
1647395276486068351`60.*y^27 - 0.03143634978461904591210830030440213249590248\
49932875335747655358534551768574`60.*y^28 - 0.0069395652423334334594036606318\
7193739344671168650881612659402186755522180982`60.*y^29 - 
    0.01269519718825058536093993702015495307419065880396804219952005374017507\
279438`60.*y^30 - 0.002781223931001556903057141026645454563968034664539670799\
29733644814463331453`60.*y^31 - 0.0050700211712405629729777975614032361166238\
8629483304695672626111550570254989`60.*y^32 - 0.00108932815143288833231038952\
046343551185509222877088994201772651989312095218`60.*y^33 - 
    0.00201169190567640426439578941318993410373554436332592472811934232530301\
837016`60.*y^34 - 0.000422522463178862499226126491564191992726568191001358796\
94362860240776073128`60.*y^35 - 0.0007876369454206194905483244501341436942259\
9628187435775999067128789040897754`60.*y^36 - 0.00016529828800253681139990041\
258001920771713179120452837740835703431355560631`60.*y^37 - 
    0.00030479191268498423605452337033146502074267294805854962353518458240425\
282629`60.*y^38 - 0.000064017974197736663742065584697724675565774134324021341\
11488822679105561925`60.*y^39 - 0.0001175831899332634180790414111753599093737\
1327192763503138447306530532645742`60.*y^40 - 0.00002430236553032327620441993\
309601527356189578081580585412963475874881070825`60.*y^41 - 
    0.00004511406316892459373011886590928602254071190479971938734437168288765\
558291`60.*y^42 - 
    9.24882048349402325347848726444408769755455045542386097983719874769111604`\
60.*^-6*y^43 - 0.000017117762600455796173849718920525580529509679368747418876\
01757483815055368`60.*y^44 - 
    3.53750986286357339441262709143179277628501177900335483976377566419045755`\
60.*^-6*y^45 - 
    6.46158162250057545275667106607106971563777072631037119451318567368110131`\
60.*^-6*y^46 - 
    1.32978800566770479830787136315747657566018140388598560234782870891752972`\
60.*^-6*y^47 - 
    2.43817661024898509807810325509950347501235709043798754635149911506123404`\
60.*^-6*y^48 - 
    4.9455446559436682053670230227095979514988092974627652294648597565211759`\
60.*^-7*y^49 - 
    9.1359405543603004623046747166327687062699409012694581122978297008169093`\
60.*^-7*y^50 - 
    1.858340150169572117500736785747832091642222129083965459816463723744618`6\
0.*^-7*y^51 - 
    3.3947123543335989025172129641949841376297834567896419154971100350316112`\
60.*^-7*y^52 - 
    6.957839405983556852537031050823645152309838632988873016477286662593266`6\
0.*^-8*y^53 - 
    1.2611364077056432187177380367575770308089590237560993471504341732686466`\
60.*^-7*y^54 - 2.555619644633398047656651168214982051340671947273734392534560\
3006604718858628896848473124`60.*^-8*y^55 - 4.6801323065432548138828766556245\
826426663319220763010274225627814964884155578428728777496`60.*^-8*y^56 - 
    9.40248186509707105298749986985111542201187507518145287018721264808573354\
9652185860512587`60.*^-9*y^57 - 1.7220563635777334444358986851369011009122808\
58186319364628895739867999948446749746401453`60.*^-8*y^58 - 
    3.49673820345925453215652349944904456691727484165138581177247747783478452\
8012907149281953`60.*^-9*y^59 - 6.3098590834146080160796277306817583235534359\
81659341764602705544581526607823574810287335`60.*^-9*y^60 - 
    1.28216858568171395332342498104493196128313893309212194805192754744356356\
6883290537451764`60.*^-9*y^61 - 2.3180810882057228063406718696072246354617902\
26963218969463584148800021388003949598369642`60.*^-9*y^62 - 
    4.63742843971866210633615993726936871145032120274291279073140059635152033\
268191193084079`60.*^-10*y^63 - 8.4811236018150009238954766265788699007208343\
9083857996573789866998244265739046433464882`60.*^-10*y^64 - 
    1.69947318313254054095381349783625695799564744434757737513634856242421719\
307147452163631`60.*^-10*y^65 - 3.0773125771958032175182478464999295771737838\
0956930045683056760004778000352304717247821`60.*^-10*y^66 - 
    6.24484439209344500439042101305954802022667535503806388454376317146545874\
07113100080081`60.*^-11*y^67 - 1.11763665422951105163035454230886224632566264\
196103859914670408978447709225677811858775`60.*^-10*y^68 - 
    2.24560553094109312759371175456372657336083044760009887800669784459924981\
08426433221351`60.*^-11*y^69 - 4.06842199685065215639146089564428856671060887\
36440859324816130596386622005436228486349`60.*^-11*y^70 - 
    8.06924367960431075167854935637738313560958674381334455634004592993810689\
1004332278897`60.*^-12*y^71 - 1.469320286500165439526516636302125762547132245\
0174273285410189900127256723847045907094`60.*^-11*y^72 - 
    2.95264794257558103349940967255874451465669132487458250579582432859142459\
9943567587199`60.*^-12*y^73 - 5.279567739565507174177165725985295070040078712\
519838471992041269919875920016021108682`60.*^-12*y^74 - 
    1.06759117514584399436225922231466841012887763325977258448468416678978708\
1313887631868`60.*^-12*y^75 - 1.907135373086224786898942537731128414593066035\
023756186057220905115750423264440388205`60.*^-12*y^76 - 
    3.78205777976988595979754866763270515134145606430945370083635683818838344\
562204870815`60.*^-13*y^77 - 6.8780156936131309610023926886938809362399426031\
2714678037298895293626070720137554612`60.*^-13*y^78 - 
    1.36173893297911933977948375087885166935226368897314972662876217214540897\
472581376569`60.*^-13*y^79 - 2.4556716557683802852471070118606828079125716474\
2233608242487878817114793528379262053`60.*^-13*y^80 - 
    4.95934922797952507634536246753278405172350621076324916088730154866821326\
30170758607`60.*^-14*y^81 - 8.77735415824878374446374750910588793974961439152\
07999358405798442261556975831013106`60.*^-14*y^82 - 
    1.75808188758848727576549426994783620210057718383179191999096667401920758\
8824486997`60.*^-14*y^83 - 3.157333693499904682455048688588249384075513407428\
9287302554195704272253040919988482`60.*^-14*y^84 - 
    6.19173145691133258060143421778449513691911346133002217213034382431305894\
1174660653`60.*^-15*y^85 - 1.126675140955909818403110238648368994151690573541\
8974215183545881973356443586531513`60.*^-14*y^86 - 
    2.24453363774105183295259953194603156062834321549636247841717691670391266\
6664530884`60.*^-15*y^87 - 3.988492631658913746301736602132809412466427795488\
731296504095895886151014173668378`60.*^-15*y^88 - 8.0689573454697869560970142\
2447790306062095389487940437861647309251134666461948955`60.*^-16*y^89 - 
    1.42376390404146395888173585069757135988757586994397253834383439807192179\
5800152959`60.*^-15*y^90 - 2.807314265284367380044997323716859413266268384798\
47685793383062975215825956627376`60.*^-16*y^91 - 5.09232924642785144327749790\
763421428101116807230341099177768207873096326693822933`60.*^-16*y^92 - 
    9.95130131980783114435841886105861205310559451838482459010851551161377451\
25789282`60.*^-17*y^93 - 1.79653979903399605337386626437019208831307857996843\
30757778876000701877586748458`60.*^-16*y^94 - 3.62115801724232522203521166638\
70328063962749026584082036964248272971745363068138`60.*^-17*y^95 - 
    6.33698068827592285625433887637135183783469009850682331243037596457874800\
17557727`60.*^-17*y^96 - 1.27238501852595650711549110099749175284645326627712\
91563903186830903730765182092`60.*^-17*y^97 - 2.26323835077912611010763383770\
66594629502333049005816379892151969154766673661938`60.*^-17*y^98 - 
    4.38572995670766444984997360866721921652151577938779951921905593366706573\
6564769`60.*^-18*y^99 - 8.018848842483838258208426139413973427357265907346888\
462960472459610592421302815`60.*^-18*y^100 - 1.581234693259834402899538019200\
235301519617087142779252930064142161593350464468`60.*^-18*y^101 - 
    2.80166380856064814535852545870202488385822479028201620847967738711613194\
2982954`60.*^-18*y^102 - 5.70296798495054637107121466835794852954281477350371\
368873446424640471221169674`60.*^-19*y^103 - 9.905313533463606840343143905931\
33220222969330788393647397289247209226558054409`60.*^-19*y^104 - 
    1.94901141355213636970529491615191065404380485953974927574226291240395334\
310878`60.*^-19*y^105 - 3.531763216635881591529739918600403241943346378584865\
61637194073727059590938307`60.*^-19*y^106 - 6.7808797015716115143157543756997\
162962433274014258175874119608888467722457556`60.*^-20*y^107 - 
    1.23471325842196237456403107918654008757693659747376711960343379426655693\
253294`60.*^-19*y^108 - 2.486853984040965016057971439916309935199094480600123\
8792237434496007510270482`60.*^-20*y^109 - 4.29726239044929131001623987766192\
34045004984170106383532558343167952512462967`60.*^-20*y^110 - 
    8.72065948833807464107888700883651542684607934584572198097389979675419502\
8084`60.*^-21*y^111 - 1.52909994311428949738456508937588480531499619979051684\
16037537224851773691069`60.*^-20*y^112 - 
    2.92258568753766897767444661137571957495760391310503030197055168478749668\
1054`60.*^-21*y^113 - 
    5.40658898647319103029073474598342335354340797797665824682431879442971355\
2876`60.*^-21*y^114 - 
    1.04883490795960266311587003934854068577280692264066731595655272762406745\
7436`60.*^-21*y^115 - 
    1.86390011108459250389205899023963956497156138758919277095150891814078494\
7693`60.*^-21*y^116 - 
    3.84503480650170327876380576391134124195397761630966612426532203536325641\
734`60.*^-22*y^117 - 
    6.52450806515117710506685623622758727856635493592866227686433935554983912\
607`60.*^-22*y^118 - 
    1.28999891270694416545200598005169590738408430720704871426251903428320110\
988`60.*^-22*y^119 - 
    2.33250520654675120825148916178504037959077058948076128452820859184871263\
718`60.*^-22*y^120 - 
    4.35759429970919940479686656258925545633127623072819513974663079872228312\
44`60.*^-23*y^121 - 
    8.10511631673899060784407207574181855994751957695269343419088793987606485\
14`60.*^-23*y^122 - 
    1.62814913030079347085073347541322015556710401750007953929516882101716904\
92`60.*^-23*y^123 - 
    2.77379426379917252537947101555392514032171190091046710601548102610031613\
95`60.*^-23*y^124 - 
    5.7679434373509973786308121746581920406632518589003717749940554083596772`\
60.*^-24*y^125 - 
    9.85736843275726436413379309296324637594201883250442567897916982964282309\
6`60.*^-24*y^126 - 
    1.85490539069019631050099964492014689207997733629143221779323580139634682\
1`60.*^-24*y^127 - 
    3.50352056976203918210012252227665976750056395343167531282059788112297507\
1`60.*^-24*y^128 - 
    6.59047657144695596755427622786810368752704270194142708918745349843961088`\
60.*^-25*y^129 - 
    1.18969506434896765489657238202432220668853384586182184795090155281814456\
2`60.*^-24*y^130 - 
    2.50969892996659898510094661519408908538367449918144494299053126012607286`\
60.*^-25*y^131 - 
    4.10560322618166814399130691116077029435418867066793454073809727004331608`\
60.*^-25*y^132 - 
    8.2789042806110950536501003784092653981629336492684634611516141534180112`\
60.*^-26*y^133 - 
    1.48302079807690796904060355231058029497940376471423217101515285393763332`\
60.*^-25*y^134 - 
    2.6486002314397358118304443286754953738284430218425880686647028417986121`\
60.*^-26*y^135 - 
    5.1489191856911678516369660683456723719839748949294015205453810866657259`\
60.*^-26*y^136 - 
    1.0222609059000476085716638530533134408263741898200890892760899859040223`\
60.*^-26*y^137 - 
    1.7186669730094455620790937686887507512428518999512377817229211777670912`\
60.*^-26*y^138 - 
    3.748509811853453085499620868519832910843455236288458878850478370716489`6\
0.*^-27*y^139 - 
    6.101994485597417487450172400318623134062872774319058357647469857250274`6\
0.*^-27*y^140 - 1.13243064225287153029326405252511204480852754007696065979195\
00686323392089927749819343035`60.*^-27*y^141 - 2.2071796693849824873701123910\
193077750694115005089269066064347637668321109398237563480441`60.*^-27*y^142 - 
    3.90333430035650300231841551445032050893984495050509758123893367045947693\
018344521917678`60.*^-28*y^143 - 7.364704009954824274338473745693821978484368\
282981021056038969445523923105001510436964806`60.*^-28*y^144 - 
    1.60381611446464182111183038939189850591657493517241895962167283044797474\
3863737852169327`60.*^-28*y^145 - 2.47639349842413358775923982644940125567614\
0579905160073807097016952458580306576687113785`60.*^-28*y^146 - 
    5.25683034839378341796047082558058174458393392156511210102312003513450056\
66501729956328`60.*^-29*y^147 - 9.1383614104952642637874676200901808623391959\
8475097607824324072533627370656183862193098`60.*^-29*y^148 - 
    1.51290412894101213841291274624250591847846231343885747540972307104283182\
237710438594603`60.*^-29*y^149 - 3.205957585951860992635660253383083965209024\
53956313885533379156917215780441226248090604`60.*^-29*y^150 - 
    6.13022286751584630385331957568339219447792146893503179201233183232733790\
97953669048197`60.*^-30*y^151 - 1.0279776510638670457458105479516909303130257\
6063181932453478513007244093033309360147328`60.*^-29*y^152 - 
    2.44162815964781037368826172532762872118203871390178905414000321417858980\
57252438232316`60.*^-30*y^153 - 3.6273510941027188312298417692185713824986704\
271511919222113540268464226100666355598741`60.*^-30*y^154 - 
    6.73985598537229418126331702301820080777901963295992214190712064248884671\
9208103359705`60.*^-31*y^155 - 1.36549909110521124517203206905742722592143166\
2932443868714672027179047289646773774668`60.*^-30*y^156 - 
    2.12482743799638886985552973392348571488524097844215784391496540463038051\
3313503399046`60.*^-31*y^157 - 4.47550288233839475278590644078292913594785060\
5681989191385622908764583911036008217874`60.*^-31*y^158 - 
    1.01016811850986635803976387711617894645713080726189456298738562054703308\
060876553277`60.*^-31*y^159 - 1.427644598347981844495719040287643225508047482\
610029083353788511495680273300305682269`60.*^-31*y^160 - 
    3.39923560890010169635767656124601330615077584272648355159810103458302019\
425453013511`60.*^-32*y^161 - 5.466452892457942683355324138292485772388248561\
01514334843091550426490690045388764242`60.*^-32*y^162 - 
    7.95938065324726376894241681386088989599158107131851600916349580864165361\
9913938769`60.*^-33*y^163 - 1.98605716057456272491241485028399324895424526834\
713932424406472523525107673874258655`60.*^-32*y^164 - 
    3.42645901192366106852129466998063391412705011744585121671120529941338847\
16451794582`60.*^-33*y^165 - 5.9666866832876341522978142406683481709796473001\
684490867943022037804350534845136561`60.*^-33*y^166 - 
    1.62869869318186508682200495719947396491275268853466168660180795303658226\
11560527831`60.*^-33*y^167 - 2.0500808470477650303161344703508199388614208755\
804751301875815483365017680237298363`60.*^-33*y^168 - 
    4.02255371515673934767171346015372577697332195054930250412557930727292345\
234906711`60.*^-34*y^169 - 8.369674495273562787493169333980314636544025934219\
2230255039091908791363047365878`60.*^-34*y^170 - 9.80822808259940352946364771\
446856448495530987855122516569102062150390129686485445`60.*^-35*y^171 - 
    2.71842074987557327897263330836572789559102300380215370409329200862493247\
6705590653`60.*^-34*y^172 - 6.25150733360803171589429735894083432546565542291\
938806145085305400545687614671996`60.*^-35*y^173 - 
    7.77157837341737353544895096813020972018610027683958202261989242741850512\
397381297`60.*^-35*y^174 - 2.328639098179876468671238994408223615738419926505\
96175837554273250401533823324038`60.*^-35*y^175 - 3.1507295112946112563913634\
1780723039697651183783396334402365181613811368792816164`60.*^-35*y^176 - 
    3.68455019409155659830487506443619856594586785158504083020227373293885994\
01309124`60.*^-36*y^177 - 1.2479026683628469118507945238930107612991584404776\
0343557612328982957460898050236`60.*^-35*y^178 - 1.64254590437717244994406669\
64696383343831597361726975614980932934229771086811905`60.*^-36*y^179 - 
    3.39522989759275636027237893525858736509398460755903918550734407633617872\
92029542`60.*^-36*y^180 - 1.1328965392418109524962772334844190453752509524121\
326708702151185117403614641728`60.*^-36*y^181 - 1.066993560689962381214413435\
3473566038499150180883234187289896343493226564052613`60.*^-36*y^182 - 
    2.55923917609273712574575520121501869741147691369310314635864597930246076\
0780911`60.*^-37*y^183 - 5.11102650490761685007057895036319577161261607322249\
8570051290595738037184268264`60.*^-37*y^184 - 2.62426237151222425008085060291\
436373789433910940988855776745661355256142914821`60.*^-38*y^185 - 
    1.70008809629101689862820910645636544477630368275651001256122387020439369\
4570151`60.*^-37*y^186 - 3.70233696163381250446839822145338431433645080378702\
359569506290206514570059156`60.*^-38*y^187 - 3.879977727926271379311853627319\
30446674564979652084017069281152355978758075958`60.*^-38*y^188 - 
    1.75758108233131130359907157508513447222215385387291704867997900623361656\
628516`60.*^-38*y^189 - 1.699699477312494635920624564178694230066526756400371\
09847469141903353362279477`60.*^-38*y^190 - 1.3548096618657321360192794466580\
781757407420164349180491455030680857826157102`60.*^-39*y^191 - 
    8.13549585409759064002884578369441578649731602084920521104922465836014220\
21584`60.*^-39*y^192 - 
    4.43619394048078507600935249123554626432642802914190221228619930607696485\
2513`60.*^-40*y^193 - 1.94758497112244007546049917274086703470660379976242811\
73029545421238456770719`60.*^-39*y^194 - 
    8.25404920526920070933059513655842584684361225915980834658016133430835882\
7043`60.*^-40*y^195 - 
    4.63025244696037562749617205331633506595320230626544848137784863380482858\
9129`60.*^-40*y^196 - 
    1.90691414905714938210469724097600753005855275949449809694849004366509642\
9935`60.*^-40*y^197 - 
    3.09708403132941037534259958951039857590495763243700152880750706593500838\
5137`60.*^-40*y^198 + 
    1.73729008348630244346403621450702690714963271449046739459749332793031894\
677`60.*^-41*y^199 - 
    1.14303765662321069815569405507848008288413090204929290058147552230688780\
391`60.*^-40*y^200) + ls^3*(-5211.1511237751813507446112479346077994456332870\
2313745074624847064418366623734037`60. + 2328.9673538612333874469729614712048\
0481816824807007844861609225776419456252684294`60.*y + 
    2609.96205273251927920289873107835996689406717658145352120708572393374518\
637307872`60.*y^2 - 1169.9291041968390020034883959332868740750258843272894077\
3106936617543082970098423`60.*y^3 + 453.3438288233712058917976199276445421487\
4259277259364943991984801437405884312216`60.*y^4 - 
    359.400277343591387348670359821899521157767420802665131783171872302204876\
65189779`60.*y^5 - 53.6013515211543500227654142159940493801203532093243890924\
9726173132838628556716`60.*y^6 - 51.06599641882016244367524051441186788902578\
475530873274881083422943921194894701`60.*y^7 - 32.721785649616961521399087257\
45976059934791253872841225604992003178139066819129`60.*y^8 - 
    5.42879997697914334769773110611054486652667555428239024297423426585073827\
255462`60.*y^9 - 11.412397675637350215704519997489367130559232370588563024792\
7629590423204977852`60.*y^10 + 0.18853082359495226889734604244562836989090997\
963588469391592821579151957910898`60.*y^11 - 3.477330808379946560587456780561\
08980316392241413074631718501796526509577988136`60.*y^12 + 
    0.39325724678397210702225063366532130418846918435033359337773172935325866\
046099`60.*y^13 - 0.999043120686282018154412617205466844666121241763046176384\
42638233019927596984`60.*y^14 + 0.1784961144434574467322498336746534163626609\
8626591543247540301093003038186294`60.*y^15 - 0.27789649596894707550347578996\
991990689679978711572925081743799841277626946662`60.*y^16 + 
    0.06358039086332582330785367303434374604653566519322884058330742113465217\
641103`60.*y^17 - 0.075748815294060268198989517445324132774661471461128500643\
99629773660763794519`60.*y^18 + 0.0204355860100235954546610079469409732290596\
2592950783165488103471046308140322`60.*y^19 - 0.02036365031279627589587012226\
394427133580362114303472521927650654314792786448`60.*y^20 + 
    0.00620611665604105767370569936530718456666919355355359234602243372324914\
092954`60.*y^21 - 0.005419742777436659895016863623224973171320019390843049646\
69922318724239459238`60.*y^22 + 0.0018183442461175793868666013320100709097157\
7234327887853162979407976205383648`60.*y^23 - 0.00143154149077447100027300964\
679574933713303076643948804530306722793505650107`60.*y^24 + 
    0.00051976854990553456437388801852089151357399676610362112308172971334650\
175859`60.*y^25 - 0.000375878883595851707547500577515402508348735764321715765\
72658034984363994891`60.*y^26 + 0.0001459218802431461357577355464273406382679\
7726362336343958189324836123535533`60.*y^27 - 0.00009822392606278462307962888\
745865667658333226782647899722280313650355420383`60.*y^28 + 
    0.00004040862010964061633745497232114365726389785704083243917277904018858\
957882`60.*y^29 - 0.000025567199036066118498758469042762095331212212382986869\
80343516118864924774`60.*y^30 + 0.0000110698581122073377101844519349758662318\
7581561544305626460014218396637406`60.*y^31 - 
    6.63323441586862499933171840952656438770691676248537814267941401409145237`\
60.*^-6*y^32 + 
    3.00627433251624514176304752182666550144348895259918777568679803433672465`\
60.*^-6*y^33 - 
    1.71616876138269108907177737225520201422395142012298435288176768405054381`\
60.*^-6*y^34 + 
    8.1058631101683190408628056947393220495369428769800023262781541887886758`\
60.*^-7*y^35 - 
    4.429527957587196617507975476881934661052094647524548256017338192058388`6\
0.*^-7*y^36 + 
    2.1724912951475920910966476196180152194847525483779649805189103481124888`\
60.*^-7*y^37 - 
    1.1409177701706239210245966842420145944594228624994881204114164141303068`\
60.*^-7*y^38 + 5.792895575073734455937945359022476914277020909985552679755578\
3257824579037770369415818481`60.*^-8*y^39 - 2.9333368581057014456949908357501\
221255962923824726113984763443339448396659057598852165808`60.*^-8*y^40 + 
    1.53787573476137896106324968004524305680252296196338557555398409349065663\
03620561379355443`60.*^-8*y^41 - 7.529602013201093945682792406967708433453433\
353388279852292608056121718300293594079500338`60.*^-9*y^42 + 
    4.06708499042646227813162482841042149740755220551979520033749317352006291\
8335763580703014`60.*^-9*y^43 - 1.9300173173797271716791279070185279583411724\
61403160310180938560459329575593027362958732`60.*^-9*y^44 + 
    1.07197492170206898535280868500723171603332624390842693513714518491553439\
9371645251582429`60.*^-9*y^45 - 4.9407639027606099863565593856337053281645059\
2542422669435832164334251736926870051269754`60.*^-10*y^46 + 
    2.81704102157389303528942323310305189115787965280639738029386819635232177\
818634011901174`60.*^-10*y^47 - 1.2633558552543220393388857101637321290051157\
4532495616357029200369004335167060066425787`60.*^-10*y^48 + 
    7.38327804482507896076910369418478712788529995146716680140956476157916026\
52017599696939`60.*^-11*y^49 - 3.22703134525295826568211160339396239646178297\
5544129935413538663250708537806751596725`60.*^-11*y^50 + 
    1.93050685504857081324285749448717736674951880717345764270974402946505045\
65297700284649`60.*^-11*y^51 - 8.23507123608137917159260592110992859345065813\
998056658219008620735621193261791073639`60.*^-12*y^52 + 
    5.03686861475143765387928133193445470258519383861441219109899884701120934\
2691772269886`60.*^-12*y^53 - 2.099683047927182659290415105877654730778888048\
415576586315373655748458303854455924547`60.*^-12*y^54 + 
    1.31160758490907048701728261676111453482981224920169199409252848422418767\
019741994337`60.*^-12*y^55 - 5.3492566479266157380116848015110681969906238157\
6969493203841110518438458741560854643`60.*^-13*y^56 + 
    3.40938818521807802319262949169202678647807876830004225857204198086665046\
291812379497`60.*^-13*y^57 - 1.3618015974506199843657924694060122763785403302\
2128737456906586338409141070864975313`60.*^-13*y^58 + 
    8.84797268696015605783364846578353408169587346076116909879963112614513374\
28412297221`60.*^-14*y^59 - 3.46448922137340356512799788259078856318398649765\
53403370936265988480565709364570562`60.*^-14*y^60 + 
    2.29278518825221658237161148376244768338302516030124964364570031289675031\
50923564494`60.*^-14*y^61 - 8.80828065644295282003228166375491357857641679994\
2786703620987934935526441451038012`60.*^-15*y^62 + 
    5.93315811826967508249177333662707864512163157761479166954698635559310327\
4775992668`60.*^-15*y^63 - 2.238148585520592075408079646147426479810220395157\
217641482180339974445764768175763`60.*^-15*y^64 + 1.5334031950087209618499583\
94642773405012349622687007410360713404492483916067641091`60.*^-15*y^65 - 
    5.68394456276189954838756391377677980858108508465540297312466785932483228\
510736575`60.*^-16*y^66 + 3.9583546128843414689417101944387958140706458543083\
1869851032537621717655915050037`60.*^-16*y^67 - 1.442744700036574587295429176\
39691654696670829954570543718178734494601658426195422`60.*^-16*y^68 + 
    1.02069669368826396798932525111590621396405641492081812841812515463967895\
296466452`60.*^-16*y^69 - 3.6603445516429343936972059708542213217928306278505\
451088884777712189926746086668`60.*^-17*y^70 + 2.6292660073273877746289063822\
354390339322585758652190717724282421575712788373871`60.*^-17*y^71 - 
    9.28239517782824957599341385478072249767057816116866976436062521406663994\
2118507`60.*^-18*y^72 + 6.766391475401140346548137834080233996705138715493269\
608880189868337342642172878`60.*^-18*y^73 - 2.3529644798635814329408003873477\
08315214673110209923954779417965417263374060943`60.*^-18*y^74 + 
    1.73976541497665614951798886337028353141556937845403959583500481795922942\
7762669`60.*^-18*y^75 - 5.962090015259083849045834673619438751093665238185896\
12710313416425996832006824`60.*^-19*y^76 + 4.46950086697545057530314038176322\
980893647010610615938747751357753067468068567`60.*^-19*y^77 - 
    1.51014702767472980733356940219173392857587245611047464267061915338298887\
968647`60.*^-19*y^78 + 1.1473178992135357726308995515911504582819045898308438\
661434333625348884988273`60.*^-19*y^79 - 3.8237226627283680178808066056900611\
100601663398954777615119687278421055593493`60.*^-20*y^80 + 
    2.94296224051223976174613464009965677101498228229183708647712703243388552\
83045`60.*^-20*y^81 - 
    9.67850267710565857537056795241024403608546982814216795470547782380936400\
9012`60.*^-21*y^82 + 
    7.54362143024640487201878164459815764942294795807529345239330061184969821\
1492`60.*^-21*y^83 - 
    2.44901895539988888052293511812601903968830413646111865421408242105356203\
014`60.*^-21*y^84 + 
    1.93235077815960166318976645551769784435774381801638174762440692449870613\
3587`60.*^-21*y^85 - 
    6.19505649835670240400613140555944990687206622109834944890030028598844606\
643`60.*^-22*y^86 + 
    4.94673009691899597122997743506523033168094266278273233135305893707199773\
649`60.*^-22*y^87 - 
    1.56665727912528615157058102709693372572378003340986134291661544312111948\
462`60.*^-22*y^88 + 
    1.26558326996255895580626330317842591383549175860822252678841748870848481\
778`60.*^-22*y^89 - 
    3.96081281476673495681177660513216247727021682321867736028784277176460802\
97`60.*^-23*y^90 + 
    3.23605967363933449173330105030240017266268902193366527012958924707425800\
72`60.*^-23*y^91 - 
    1.00110996373645712137217711902273162499846878909235540699288739959682591\
81`60.*^-23*y^92 + 
    8.27004106616408147097757321998743826414719109957703005767165192331265589\
1`60.*^-24*y^93 - 
    2.52971486099898292375374547509563376026385982836922624921819950776477025\
3`60.*^-24*y^94 + 
    2.11239607127809464402288811103685274114340526048144065321145364191052623\
4`60.*^-24*y^95 - 
    6.39084829514044454686174584856816802665820771005509317589217519918576003`\
60.*^-25*y^96 + 
    5.39299454030498608378896509477814371952034094434703397227816421409827519`\
60.*^-25*y^97 - 
    1.6141619265477585416350849473432574139477255232706312119424325533039051`\
60.*^-25*y^98 + 
    1.37619901751411998688124913998900805239754485097703104841059943160899085`\
60.*^-25*y^99 - 
    4.0760693046995880591139472042346227350439171246713329087743503865651745`\
60.*^-26*y^100 + 
    3.5102510453446370978259162775016419916116522196780463457647252567369261`\
60.*^-26*y^101 - 
    1.0290721800437603583596173448240942396539224326502244970929124384293316`\
60.*^-26*y^102 + 
    8.949715425384203663267098154331532566853615961131724587005043148948369`6\
0.*^-27*y^103 - 2.59754833137302171842089169348951388598518941376852229611137\
37316489368772647050554171588`60.*^-27*y^104 + 2.2808792349763164593479328583\
038008640070459779705469052256597756715142937090863802823546`60.*^-27*y^105 - 
    6.55538852722689288698419012880405823867732841164299821636663500059071380\
858055065534205`60.*^-28*y^106 + 5.810650807298119172128206014454105879329936\
364592382360326947285606572111389472429309687`60.*^-28*y^107 - 
    1.65406856757377494635151476100891742417909895123011684972880528768756609\
0185990343905685`60.*^-28*y^108 + 1.47973392852563065253163344192180916644576\
2237518776779233628900741079613172336549335961`60.*^-28*y^109 - 
    4.17284193839112828564900398932867544053004975038641260046705987727561703\
34904878101654`60.*^-29*y^110 + 3.7669112167798950015664248382734788038149972\
9272522485451302168718639915105270828545677`60.*^-29*y^111 - 
    1.05253517633713512311837255257895088633035005431808500761098803209217065\
306946145341015`60.*^-29*y^112 + 9.585972482636902332976537576431342725620320\
3189598099215361644389497427267779494590075`60.*^-30*y^113 - 
    2.65442405734942872544346104493012210601128193040731391081915903050490884\
21347671751275`60.*^-30*y^114 + 2.4386069083245320881167246659228793435950848\
086088758889935841363231464046897561940019`60.*^-30*y^115 - 
    6.69322743768875810790286773561535866620541756898498695250823209536725511\
4390734015297`60.*^-31*y^116 + 6.20165650276726129864085724640536538979798979\
2089767049902453167359577619177896075461`60.*^-31*y^117 - 
    1.68746550645693392897969136038095829427883043336394206201589166637275707\
245206379471`60.*^-31*y^118 + 1.576663653408136777811063636558638891459662834\
613202303732045631044116851520021012968`60.*^-31*y^119 - 
    4.25373656350537471114549089386231422180829088962033573850579749745725076\
308474379065`60.*^-32*y^120 + 4.007197206018584789060117103235355864535681824\
02293163684923477998662449228588548965`60.*^-32*y^121 - 
    1.07212356336005451453193974462885841176606920278923602967405278179172807\
156593576303`60.*^-32*y^122 + 1.018162968606252873003626880543643319539991988\
70469405468460224459186924170301871429`60.*^-32*y^123 - 
    2.70184072844237960654044474132572435673437863131946159790533308709019893\
03379302931`60.*^-33*y^124 + 2.5862658607198811417310009178531062752402046427\
400616195338163812654452785447300717`60.*^-33*y^125 - 
    6.80796448311357056904347751756563758315352381915356538366229338481574911\
4212988947`60.*^-34*y^126 + 6.56768727294278635416600047435546019921492984081\
9884246941090269259349845474168859`60.*^-34*y^127 - 
    1.71521804503706315072950904590467272795113328910717874835839266259321229\
956558417`60.*^-34*y^128 + 1.667397404472085294890307098988845806300471241010\
146480974637389842749183399320337`60.*^-34*y^129 - 
    4.32083521066126849647976897143450786420651005505257413417200192880864236\
742885987`60.*^-35*y^130 + 4.232109219969776765402387163279179084868249324934\
84520905650156424969484782509469`60.*^-35*y^131 - 1.0883387357890643824997054\
2896914629498517657890427027237174440676425293254338544`60.*^-35*y^132 + 
    1.07391337702265180625995369288853664219600223272455090852795731850120524\
661271525`60.*^-35*y^133 - 2.741006800096577015749640345394966826972393240609\
298960173127046050971150243565`60.*^-36*y^134 + 2.724455085334034086410452172\
370262062611707540821770312243797953722016953926239`60.*^-36*y^135 - 
    6.90251457846452067952191125473331959935165107395092001305412607792951540\
4834841`60.*^-37*y^136 + 6.91021061777059055895125575659434064257015188522451\
2165580035310998963943165219`60.*^-37*y^137 - 1.73802982606160825870040452963\
0263900893890328369859344162947825560822699077515`60.*^-37*y^138 + 
    1.75229496393775114347106003531074990407585122216770797625638164633597398\
0730021`60.*^-37*y^139 - 4.37583767692956934907609573634916396007094573461113\
984927539548097493662900271`60.*^-38*y^140 + 4.442529915215742726180640919003\
05345730163340606216086812301613216382437710158`60.*^-38*y^141 - 
    1.10159160539158070413717756725553915946007496392867278576468410234420466\
953595`60.*^-38*y^142 + 1.126065154210380363061099628284859787690537545848731\
6088686333113961840764449`60.*^-38*y^143 - 2.77291629302728668435643492899625\
21864783693326602972912622855085681124015337`60.*^-39*y^144 + 
    2.85370682743025951732616085404904086079006020472823378600930757994259174\
70546`60.*^-39*y^145 - 
    6.97928389717117648372602238571253830843972519207948983371723752990154044\
372`60.*^-40*y^146 + 
    7.23053467649334036078822652969848833500665480297431965467170184345488830\
446`60.*^-40*y^147 - 
    1.75648366740594555635026125009464023262185655640465486043610894497810499\
3087`60.*^-40*y^148 + 
    1.83167801983292085600323557532164100727255726344565846013832151670047376\
6627`60.*^-40*y^149 - 
    4.42015651140433213543355172639290867764552683083488414248259723660116394\
61`60.*^-41*y^150 + 
    4.63925077804522095032276845395544127284017651384976005740882702042980522\
924`60.*^-41*y^151 - 
    1.11222472673290644986016425687797244147606337170354430482083216760609185\
526`60.*^-41*y^152 + 
    1.17481313603182755384248355661308943333189922400099147328656024356115349\
648`60.*^-41*y^153 - 
    2.79840040180203561684507509124195353708278340284892195931082565731874548\
27`60.*^-42*y^154 + 
    2.97450093249097722748863323299973364366674701978767523441143247956928519\
43`60.*^-42*y^155 - 
    7.04029040583830594681114599498922593557936784874202726049577469954692024\
5`60.*^-43*y^156 + 
    7.52984175942114907184057988543395283386967669196494526434554919160980446\
4`60.*^-43*y^157 - 
    1.77106974907899890339349792324656833558798593538130302373486808864048654\
6`60.*^-43*y^158 + 
    1.90583801282142431173764944245422493599302383202070323744862355250786702\
7`60.*^-43*y^159 - 
    4.45498301073051529296804132261092431460198318544304224387239963983485339`\
60.*^-44*y^160 + 
    4.82299051061482725410453317099187030684547929364261203599081524002858948`\
60.*^-44*y^161 - 
    1.12052776722960620272780811896097343247655683994728708009419881611804492`\
60.*^-44*y^162 + 
    1.22033462702489752788649611349585647209165766314916661810381609014847924`\
60.*^-44*y^163 - 
    2.8181637996934061235534023380201392483059337327342248327889422300214275`\
60.*^-45*y^164 + 
    3.087274978284334728571706341268500393369458566458766719074423084007783`6\
0.*^-45*y^165 - 
    7.087249158090894481120312056060199668082946994616871992844351622383877`6\
0.*^-46*y^166 + 
    7.809212175392491268232912999253479276742224496769739083334442163968158`6\
0.*^-46*y^167 - 
    1.782205673464444479760742823039698917751863817396875025259197242002477`6\
0.*^-46*y^168 + 
    1.975041746114107051216570546730909909544695873844273395389068481752037`6\
0.*^-46*y^169 - 4.48133444780798010804554773281018192931930721032072239699639\
29737762610830070726165538541`60.*^-47*y^170 + 4.9944082536203674619797896892\
154719662860599444915763816850249482454057307667288761118869`60.*^-47*y^171 - 
    1.12674863763048792782784296724254115594280213838790563452720095770597058\
58490040904618484`60.*^-47*y^172 + 1.2627925204033054005730077763381451845835\
184648273170080257564874757285267117615003210591`60.*^-47*y^173 - 
    2.83281089579742373667436940738935613979130126373484875363027367622395754\
4648151352867983`60.*^-48*y^174 + 3.19243164456763648718621062082039252552285\
8173260668145626423930047959427218649089930238`60.*^-48*y^175 - 
    7.12163429478684714826819179386699634709589185499763727058558756551669485\
669808110277766`60.*^-49*y^176 + 8.069641657609867688993473475870820086322631\
8604593088485709466521552868348372991975354`60.*^-49*y^177 - 
    1.79025111879375973383203651315127751738433691855827249330242924516738614\
353012147263526`60.*^-49*y^178 + 2.039535509996609721137216765065721134813326\
79735124551125151756141318090639464953150979`60.*^-49*y^179 - 
    4.50008873573888094552358456105791532254833556162576006136686493400016221\
33054666044973`60.*^-50*y^180 + 5.1541133582445415872160794499311740579868845\
456736964119316516623333661558555944366198`60.*^-50*y^181 - 
    1.13110169921197775460001960025911287277305353032268451497859205456522895\
91242814511914`60.*^-50*y^182 + 1.3023376154727395425336967041459284562022634\
08884305417898607922494663249851332949357`60.*^-50*y^183 - 
    2.84286528328359523837654917628693921043874543303228701624228434557364049\
4094809374196`60.*^-51*y^184 + 3.29034421397861713862206585428613761826494769\
8886455797187174291740122379231622960746`60.*^-51*y^185 - 
    7.14472516785105857997608171280928821334702046500392063937707462109093764\
190025009168`60.*^-52*y^186 + 8.312054433133269341332206621330487983119910457\
9912579511695562280550413516933499116`60.*^-52*y^187 - 
    1.79551878677077125812925808240248842546914379195169913921996479044700522\
662463856697`60.*^-52*y^188 + 2.099548189765056909750518723248526273348446529\
9939628888402887150134879947626537874`60.*^-52*y^189 - 
    4.51201043270995514605656978028535648076505617345370165099091916532723113\
95041442549`60.*^-53*y^190 + 5.3026727833018188915777781788256037087746908217\
509810636670055078218655012857942109`60.*^-53*y^191 - 
    1.13377394567320781543611908869921611765760725598542227314566450114467359\
59331629084`60.*^-53*y^192 + 1.3391103797150430064160612546587875758506802745\
836778533350164377181189769090559646`60.*^-53*y^193 - 
    2.84878444597464642781432654447463697069925727159009431148612595256942757\
8253305976`60.*^-54*y^194 + 3.38136077302415842965752656637051881608850275055\
8387439929003407872065429219149144`60.*^-54*y^195 - 
    7.15764135227694534907813234132443652223475030700767390124004978508030698\
319176268`60.*^-55*y^196 + 8.537313246646117628874914607548522759049963290117\
35128783453595068149422542811469`60.*^-55*y^197 - 1.7982827437920321128621409\
8343372562886868124410569035203548955606725218899461142`60.*^-55*y^198 + 
    2.15529365935784352309803267018248100665068868553101342271523384276395925\
713692979`60.*^-55*y^199 - 4.517770627749815526697714326680088137382424562729\
3534920135377656668612947207734`60.*^-56*y^200) + 
  ls*(-29342.9632882585875803346333912765487874697722042588155193687076192832\
5200821304692`60. - 12113.981272242242727511952885925763121464285203990408045\
6793863479389400626396219`60./y + 25012.5363791345367979002422755779260790083\
095035684568007126657416771611548692403`60.*y + 8776.039593702184423202166004\
51805484691728211817271535807770152033371279210589896`60.*y^2 - 
    40892.5309912757986431122527180561788581090513200756998736041427384529814\
5852275663`60.*y^3 - 1981.860337777896965559834854969572601055808423163961322\
69146494029392144360569756`60.*y^4 - 4590.62725656278658377629998440082195679\
298255410931708308971366230115974575000502`60.*y^5 - 
    1362.48764478749676842877457251370478497165933026548071345426485528086641\
413176347`60.*y^6 - 648.67217046739746278309297363906742541110171682590697377\
441856669568869722126808`60.*y^7 - 405.72209092540486030367817183740938971744\
892655107006161677410987423992666112514`60.*y^8 - 64.731643162305032747540777\
76729883203102982898536881747591778312163619948604216`60.*y^9 - 
    104.011388632017870275635033256351047570386660844327992464954593165291623\
70368337`60.*y^10 + 9.7205318121732782681323208225942541415160678356109158285\
3602996585529476841687`60.*y^11 - 22.0325717161407777999118660697970513753763\
4618560992511066617153908452838085928`60.*y^12 + 9.49909136490869018274386343\
836985553437616736396877279943189008993297229950437`60.*y^13 - 
    2.16216930260184001159980006474015824182078825824854656098717975037655440\
017714`60.*y^14 + 4.444882162296836522823043997839638043018604004720635695992\
79036077525547351092`60.*y^15 + 1.2002749346210760318495357644099121948887996\
353161296543124893920671490432741`60.*y^16 + 1.916173252391363776678654902835\
96553176307610240629144816529282220198180062135`60.*y^17 + 
    1.10016162534903846902723665022204495477629647839822973247142806989359052\
777366`60.*y^18 + 0.746249389154136518895691098379999167978799721581563445704\
51271569222798549972`60.*y^19 + 0.6481668625593742602015480071093338004952190\
5504298930105914957411935106668296`60.*y^20 + 0.30045390529997951773763207233\
949732825587683613473868046685419487497194659822`60.*y^21 + 
    0.32544780730551398609440919973651438308746620849226650007642759583691050\
968464`60.*y^22 + 0.108399018408674569062565661265113457373170871601628917297\
81813594561345709585`60.*y^23 + 0.1478196304473504710463515298852924076620263\
7008520947742839481718633214589916`60.*y^24 + 0.05002350551298435820962679826\
440537293991576096979256493746502790347905247824`60.*y^25 + 
    0.06441753147875693904725678387862096577266935802851606245685023995868832\
955901`60.*y^26 + 0.015501369476402754134948801244877129309817233297267537923\
67734241185029402756`60.*y^27 + 0.0275654342412721261509265209536599293074193\
8439820883832300179838407888753333`60.*y^28 + 0.00865792574557020595474870238\
527961802165296606472580060390296875289702156564`60.*y^29 + 
    0.01141815582213053033717576151797453848104875434499035632455086634760270\
652978`60.*y^30 + 0.001713265421224334158967486529189985137649896745819550369\
29307455680949701454`60.*y^31 + 0.0046062293833214193101490821181994403911240\
358937773477323040006364566815837`60.*y^32 + 0.001830871685001405740063755679\
06171955048065256720590651787890509214187074868`60.*y^33 + 
    0.00185119997025511601700869411402036899394686388705946600645951216023025\
403738`60.*y^34 - 
    0.00004970110439178089144187186514204159886668309008250664137150682348601\
1982`60.*y^35 + 0.00073779169174683822510229187857686415487436988065252114327\
687907160758679211`60.*y^36 + 0.000482278894615839989804650260386438074561271\
93215610305642894795329337057888`60.*y^37 + 0.0002878378130934512690478694364\
9494298118521965879631406385447867109703025095`60.*y^38 - 
    0.00014702430580086175686730609552705166170833418027598674657233124166210\
684069`60.*y^39 + 0.000111350880654255081018772405875614429952881682797523414\
22541966581577507807`60.*y^40 + 0.0001674323685447259792682919786160804091612\
2307083476100078758745923284499018`60.*y^41 + 0.00004318349071212325203497451\
660674380314271399977302457689567649124002680916`60.*y^42 - 
    0.00008681219325363418496855595837050652010467284786081896023130168691867\
823494`60.*y^43 + 0.000016560187509214455143322668949578992537887747478835450\
42931432543895591613`60.*y^44 + 0.0000687289618793913666625375128131959695879\
1637365719800295211212703413976078`60.*y^45 + 
    6.25731695152780579800911887409025483120861813560736328513378409710903569`\
60.*^-6*y^46 - 0.000042906644631504428041543118736121535461012874665678162440\
87039039100889489`60.*y^47 + 
    2.36815513866613019436619032962047055864175765803288459426153279370830039`\
60.*^-6*y^48 + 0.000030719944547316635933815596205903150181185893567101388496\
9524603185327672`60.*y^49 + 
    8.9676718665407515815171579901899625536327022782751395865997818903822264`\
60.*^-7*y^50 - 0.000020486957877372627867900125153190918077089741434615917816\
99379707745061259`60.*y^51 + 
    3.3476573967898746811194350556787334505478614331301744685538596573275394`\
60.*^-7*y^52 + 0.000014266873968198269409356722740622793034648997288723657907\
89519390739128469`60.*y^53 + 
    1.2413338996491368006993736809460291957946982549214173842378533335350356`\
60.*^-7*y^54 - 
    9.74628570064021378372226124022368302188474378359084106752875824210412113`\
60.*^-6*y^55 + 4.633543477792037437886833485662183485140088227375260750899125\
63627990097389351595312796`60.*^-8*y^56 + 
    6.75668422882566917191832056020530782202760353555396512371816436996422645`\
60.*^-6*y^57 + 1.720145012370546820900265001645983307438907117975475083263236\
4388152985988104214289985864`60.*^-8*y^58 - 
    4.66615047799606321911143290328583708702190101455396888653117942960831608`\
60.*^-6*y^59 + 6.297083162743613225627602450069069289689234440335962555975760\
879115754006541831847452966`60.*^-9*y^60 + 
    3.24121732288285334864067748388864736898052491508431771948678935448056049`\
60.*^-6*y^61 + 2.310974196665241291740345950349616553603284878007292289751477\
686013237330949117189063249`60.*^-9*y^62 - 
    2.25244275126443780897096527201930676316903108536856139253248395590916522`\
60.*^-6*y^63 + 8.530541058570613406393482472962632337274011385141167800832449\
89090160628326023929145054`60.*^-10*y^64 + 
    1.57019073956463010349634728365536788368996019757013723001788046001393947`\
60.*^-6*y^65 + 3.109931235853604017237580906402742726210943295032276641390501\
2354141222954478661583345`60.*^-10*y^66 - 
    1.09627391566036589986819424765901030753109746323323274297413981356671985`\
60.*^-6*y^67 + 1.124144880374263656491015521490317291727026724360970851798220\
86631214306747599301915069`60.*^-10*y^68 + 
    7.6707760622159012344951078110690299510148332680186128537765479236050077`\
60.*^-7*y^69 + 4.104439301025521696886923719995946538571808437240298837457931\
337977538510731375351357`60.*^-11*y^70 - 
    5.3764592085046715228375605457320176435704054411387561795864838473642905`\
60.*^-7*y^71 + 1.497016552433454485980327761795227227019947054943698741357321\
26735794307679850918204`60.*^-11*y^72 + 
    3.7752113145669332154842932284652869607465610417899225836875480222359943`\
60.*^-7*y^73 + 5.371058228599568643586601525647357975478246317666958708555938\
79048082942847890139005`60.*^-12*y^74 - 
    2.6551591694256118674946648534341802463864590425911849558928971239925421`\
60.*^-7*y^75 + 1.930653289937085492139979506867215589737167130606416430125386\
008422262436665664181464`60.*^-12*y^76 + 
    1.8703971532165067544011577887856116515572963301875917349092415876111584`\
60.*^-7*y^77 + 7.023321314684103563451690506892368088220811709065215183156365\
86328545160873901201569`60.*^-13*y^78 - 
    1.319552268491561584062338608945056153982149646793605707653543055299395`6\
0.*^-7*y^79 + 2.5246844873375319940656605012870633118404167996211132898053337\
2176233040224715476126`60.*^-13*y^80 + 
    9.322775773263945456412298063505326538870189775783116157887736900222246`6\
0.*^-8*y^81 + 8.9549049778502965178584155167075205595498001425689430937700700\
333316254342650439061`60.*^-14*y^82 - 
    6.595664553032476074172529430856838881445737904099312890607166043686501`6\
0.*^-8*y^83 + 3.2206779836866489056172172103806838889557335980857181156324607\
750759441691286972756`60.*^-14*y^84 + 4.6724212334401093394762960658103799849\
995407430295578482304683027763556413058852306949826`60.*^-8*y^85 + 
    1.16404710963206589417981343056513587382520776248200087385939062646620822\
93290287905`60.*^-14*y^86 - 3.31413452020635490619835435064433107166438361329\
59268461557968675878265785634877319905894`60.*^-8*y^87 + 
    4.11725330771394405248033103161269489484212988928470632803550927925068742\
5223948933`60.*^-15*y^88 + 2.353533391055601182107134828956338624507359944928\
7472252702697879050394114421203832780938`60.*^-8*y^89 + 
    1.45472490850343483849242402484488441723709907507276976435474377115232063\
2772905477`60.*^-15*y^90 - 1.673288519466201956735565352908137943680689764211\
9392189463281712722719846132966995667562`60.*^-8*y^91 + 
    5.24888803144133176597622467423456829317429461676858305818737105972151799\
931800613`60.*^-16*y^92 + 1.1909712741137285612114891095077214379632507047444\
774127903964079099712726876097862844844`60.*^-8*y^93 + 
    1.87318896490739291272286758377307265890073617942298799784315872503650814\
827368016`60.*^-16*y^94 - 8.4857946257589819151215831991613398893991269564362\
901886677825134832549638196059270156`60.*^-9*y^95 + 
    6.53427582165318048933298939113854047166140491126855949951007413838510172\
98575503`60.*^-17*y^96 + 6.05238424411690324955269686066409628424812308283472\
6197147005927259130380235234849959227`60.*^-9*y^97 + 
    2.32108065781100862394027849165769592388553871844039037644348688516092968\
2652659`60.*^-17*y^98 - 4.321018903097776963671718397917042572569353944982186\
520756082071590742817352445253304761`60.*^-9*y^99 + 
    8.37227286429627759273844105585596026714068334179797645374363764719756259\
6487554`60.*^-18*y^100 + 3.08784478283043608858079912050744850436289015453248\
1818820848003804780575454283517399101`60.*^-9*y^101 + 
    2.93111914265179170553275979950789270626051167030409253674414130135639851\
0128438`60.*^-18*y^102 - 2.20861069592171406120312027236164753185099141803168\
259739141020533662598881936615967434`60.*^-9*y^103 + 
    1.01723628662570546276429096037739479219739763864846500205045618482336813\
5766576`60.*^-18*y^104 + 1.58111300949086412247003725802438840811281225115416\
7907030029005898490892613857694736793`60.*^-9*y^105 + 
    3.65633531049590898316078244932240377334190332258375127086229013563402020\
504733`60.*^-19*y^106 - 1.132851702237905162572644689292324626931260566847290\
471517761028628420239091392341757289`60.*^-9*y^107 + 
    1.30473346570908173417312884246096403230003482510850780730047248356446382\
233832`60.*^-19*y^108 + 8.123378850743182691635333034409292924964322213649733\
42499095343676161470844322007948923`60.*^-10*y^109 + 
    4.47436316862582723392930438912723090136277722801921994969037036773204443\
00947`60.*^-20*y^110 - 5.8296381889574650676089705002573079907587124594750065\
1361169792507708073531612078250596`60.*^-10*y^111 + 
    1.56776179276487907329844922614947949195485859817483164021090909186346812\
01905`60.*^-20*y^112 + 4.1867411552131165502481723977132583628258350947612660\
3874947365588279582809619559791695`60.*^-10*y^113 + 
    5.68806229186446153175162852397268224072881020181972007023668268097199013\
2111`60.*^-21*y^114 - 3.00904848231759580074741449176388999257080978379522016\
705651632190435586786928202072045`60.*^-10*y^115 + 
    1.98005443808693493400111062121513460631526201602905083314388247426414533\
2832`60.*^-21*y^116 + 2.16416471046372718479985179983749477375792375524435538\
044395794347110556568643662805761`60.*^-10*y^117 + 
    6.71398098525641473477510905032870897890553928869192895500303648009202865\
993`60.*^-22*y^118 - 1.557576850869868686213617888191005064320300199989763429\
62927910568606412844754464619438`60.*^-10*y^119 + 
    2.41019697648472973118113905093730269082563242925096588182530638835028528\
511`60.*^-22*y^120 + 1.121752830772760601068074798538567541826039030622105264\
19373360046975946236015446425205`60.*^-10*y^121 + 
    8.68923895451195348579849363828192846399227610012406395688317228439468859\
17`60.*^-23*y^122 - 8.0839626356376332088357691257982330874619638379410958199\
243252775077648012597956173982`60.*^-11*y^123 + 
    2.92329132271713777284335293413101226821864955341190553205745044264538407\
49`60.*^-23*y^124 + 5.8293776112551854844673087206133387747879499613850055891\
535513772523715535562252722982`60.*^-11*y^125 + 
    1.00319601153395786220196787175246488055304421309417300915858428923077063\
25`60.*^-23*y^126 - 4.2061288798248955758361216107110249059766192118606527558\
16717092682617053165036126173`60.*^-11*y^127 + 
    3.69907532506895536595844280101372788753721536389737051462200000170273704\
7`60.*^-24*y^128 + 3.03666970949385574961490383951900873014839897055731290931\
01738841959796476443139896417`60.*^-11*y^129 + 
    1.29071279689778145531352175859590416699028335233465825026610923270133549\
8`60.*^-24*y^130 - 2.19361082724981052395026929390105321416363192269875115173\
17736583290573891771166844287`60.*^-11*y^131 + 
    4.22665591638768350855208964913000457409550902437483094738573873623891227`\
60.*^-25*y^132 + 1.5854823901833045201534126540530378923946298452756457826300\
737496243236385071626285881`60.*^-11*y^133 + 
    1.5139775511707392261939793625775183636905647126138341551833241033208317`\
60.*^-25*y^134 - 1.1465583688770711372838823082165671144024617250133971272266\
769498454637369428118554644`60.*^-11*y^135 + 
    5.6118216805496206372237662359332705676740292826845640312590943503002429`\
60.*^-26*y^136 + 8.2957794559841214553100350256464069121450173240755459695854\
2163849767529211814972409`60.*^-12*y^137 + 
    1.8481721395812300346646252686098296498496359003150862518244934277243536`\
60.*^-26*y^138 - 6.0053478133797127494774098512341289239360833027946487595375\
13594285203217562782584216`60.*^-12*y^139 + 
    6.100484637148813495702947517816739207555806180273011383140487505148959`6\
0.*^-27*y^140 + 4.34943644467619992217812583596581977200892585997503911905347\
094290543460069152524149`60.*^-12*y^141 + 2.319670482393290066777566960353973\
6938568395378392959346718549399161090624291333341442117`60.*^-27*y^142 - 
    3.15163440532732534135243095755320358692721691715270819368193334580134026\
6652097483079`60.*^-12*y^143 + 8.25143409458273778458889664728531232373430590\
5544964661942654192532510732852495954335434`60.*^-28*y^144 + 
    2.28476267557497954505344982915922632812839218343696085894864269036190997\
1015565066978`60.*^-12*y^145 + 2.55605420352944118773530615655955876592974330\
7024045109498988782955307808932158713318912`60.*^-28*y^146 - 
    1.65707970164936163034298424362576104967410376466080178450843954179213963\
1165023095058`60.*^-12*y^147 + 9.04524627627711271745030923280984444187797889\
914801573131012041569150908037266960773404`60.*^-29*y^148 + 
    1.20236844528244651814063873148964581630796425732182464851235902542323424\
7115782936717`60.*^-12*y^149 + 3.55681621256880129821496555022994998966475616\
434924388938981619685352385665136767633773`60.*^-29*y^150 - 
    8.72807851647874784352450655898176176017358550948569481641304573272300753\
700041875344`60.*^-13*y^151 + 1.149249128039470227242486338148914844505397446\
58711330619589225650489141288699282408426`60.*^-29*y^152 + 
    6.33843207611652478544398882441128175529049568738384716660668118426049296\
836353259677`60.*^-13*y^153 + 3.505898776566979780236975448939398076925634448\
3292723827392946877201409669925682787616`60.*^-30*y^154 - 
    4.60492498199084527850813729644863517137855623925710519546590674894941215\
632793751769`60.*^-13*y^155 + 1.402936054719419745064747759147276168233934218\
7266019626267312099838867103572030771302`60.*^-30*y^156 + 
    3.34685095906840110627506424528109266683806901714398917509808808272008491\
700894402978`60.*^-13*y^157 + 5.271128541460960650905742554816582801766440199\
415156125432100089758297138507305613848`60.*^-31*y^158 - 
    2.43343088326997965164715287660652758995170101731145715249837525841483089\
613769638037`60.*^-13*y^159 + 1.496323179903150906714008523655103862725692829\
588005353845040124177701009402504779152`60.*^-31*y^160 + 
    1.76997192243496510369289486080187273802574662520913203984706228374214806\
483993139439`60.*^-13*y^161 + 5.054018394284171865714150506681232857392805355\
21856863292267780999654643056776420533`60.*^-32*y^162 - 
    1.28787731989869662855726155783890013995727424901290853343272969437866226\
921574892929`60.*^-13*y^163 + 2.233536365174542989298549079608599951445344790\
00261050820113304448826236174599485324`60.*^-32*y^164 + 
    9.37431510889371347608481404914122282594848734788690716774774812937991589\
69630705168`60.*^-14*y^165 + 7.2011853292495934654932649132762928620780476433\
248304895920894620638721851353567522`60.*^-33*y^166 - 
    6.82586740121741827282340610574473437542266866926169362621099004387786972\
79290347374`60.*^-14*y^167 + 1.8677516194037466927828027029167062735769402631\
857810654559359348194950745236345539`60.*^-33*y^168 + 
    4.97193948727034920144272458704244036714768132158273762551405836312836720\
92683090884`60.*^-14*y^169 + 8.0753680459574292707063295082562609706452416994\
35791844595518856280896927110194706`60.*^-34*y^170 - 
    3.62276422739229607734275656071860563456421819484673331437075274698686625\
5032703968`60.*^-14*y^171 + 3.44135546440400281903461197877280225709647965986\
4733513624899231385656662406193528`60.*^-34*y^172 + 
    2.64056726950148064909341494243684736064756218348220452495183702958167574\
8301361026`60.*^-14*y^173 + 8.62001721077634141506020584069766106400339691518\
211217068544814182186076342866506`60.*^-35*y^174 - 
    1.92528097835540144953368460562468822171417805676481212033836576259331533\
59418239997`60.*^-14*y^175 + 2.5036969194984859280060167114916637784035140617\
1788046977860251973204385570953508`60.*^-35*y^176 + 
    1.40419564091000974686799087428318128976443454318516659345678808702859992\
79064377576`60.*^-14*y^177 + 1.3950742521581618868026824002832284912140056476\
3821431169769405168377318595789948`60.*^-35*y^178 - 
    1.02445936315010190315060635458631855418115302208200973570592533032496193\
30160636459`60.*^-14*y^179 + 4.7198897607818523691860876867411221184428072610\
274420715206791173725845422725456`60.*^-36*y^180 + 
    7.47640059165919161444407248606135127298706162987044546960751102669422971\
0983866326`60.*^-15*y^181 + 8.79083199750589586365400090063657499900474973068\
0243347023137245101698412357708`60.*^-37*y^182 - 5.45780847732026658686901975\
4610253694080513397595888127403281527811586737515071884`60.*^-15*y^183 + 
    4.21975349694912415861952929284195303761673768306317542593272156145411166\
6808954`60.*^-37*y^184 + 3.98537507482508765903827261631286267339686086321818\
6671817295367224405777727894869`60.*^-15*y^185 + 2.34972023591886710631592786\
2139053371603412452501218124305229547501194742778779`60.*^-37*y^186 - 
    2.91100300843616529581717942275124744413735834155243069132529080614023123\
0370951755`60.*^-15*y^187 + 5.10411015278458000560833209143604515622495037625\
983490070059021062508143505658`60.*^-38*y^188 + 2.126846271697434944048329460\
287631982324646623824326253413905403430470641291319524`60.*^-15*y^189 + 
    9.00586254848443698486486647410834955764016155455514842375332209150863733\
70613`60.*^-39*y^190 - 1.5543437238204183005813201003290764725286277241408519\
63700521769430282634003618094`60.*^-15*y^191 + 8.5788035833311099891651045777\
083715152469452954707233338514746838361196727152`60.*^-39*y^192 + 
    1.13624803821334814568161569452825977195552049401905642655797698520853286\
3812087745`60.*^-15*y^193 + 
    3.38926396568488463934914381937413727312053611881338424036894680180070671\
5677`60.*^-39*y^194 - 8.30829715945049980983523900664999061323698092771650627\
686010378839767362201157555`60.*^-16*y^195 + 
    3.19247805184761968766721634691765102043094175399624451812701205262390030\
5262`60.*^-40*y^196 + 6.07661095331645110278362921018966212719455621372569834\
888301578922292777295603096`60.*^-16*y^197 + 
    1.67591395795910016104999884307310507673567772136256724445236339837895351\
8464`60.*^-40*y^198 - 4.44548540593127143024670409204395687711763681001718885\
688783063671730657897203343`60.*^-16*y^199 + 
    1.70102441441371657351189494639482435954907522792758401270364923648085934\
8494`60.*^-40*y^200), 706353.571632610424294069956443767788815746778964928914\
03588264463998303107943012949`60. - 307010.0148087903113150626632913067639624\
690572746470627520563861070859531455944102`60./y^3 - 
  221075.13602851556014493072382846076579297993716532603465213227226566982415\
26823033`60./y^2 - 159911.949752405292213020776653574791424540344993112554565\
01217097872565641703269789`60./y - 376621.66649393022845721573711161410962301\
134164046956080031602226627351962768842136`60.*y - 
  130447.18704742091849620097524571816568780401837406067392905375379436926982\
629370914`60.*y^2 + 38255.108625966555089310136072928702535836135079138734861\
98407303496106935716923475`60.*y^3 - 5502.76797550064052584504721183052776455\
76891206444124449794647270611463763827248`60.*y^4 - 
  3552.4550980425494233552189159722552930805350044659253026153678816054713440\
8515792`60.*y^5 + 878.2079219208841889628211482528864304745097632178416810657\
6567882267934910406075`60.*y^6 - 1219.066667647315280435701512997550311320803\
476824922534378937012138711091947942`60.*y^7 + 409.28200269259565623616156550\
758243541212386525930233415685108390451782097317059`60.*y^8 - 
  396.42182274873759901031843793345949591531087136408042169413464777148812811\
275782`60.*y^9 + 223.57635972193989739539936841686341015394809314928663311274\
727950261840531945648`60.*y^10 - 183.9951262061348825518737812107413533689328\
1548282125163323594305045505044571971`60.*y^11 + 
  123.15444016455381535205332771985938905898347526372574726560520385717240216\
414802`60.*y^12 - 82.31890902758109629561468820808416296393914942829763244952\
30328124351994533974`60.*y^13 + 54.261555326587515571976487138777943058007380\
69335722359642140010708757095466177`60.*y^14 - 34.367245276127258670392902326\
65785120644598485154151442318302630685983948494109`60.*y^15 + 
  25.209895132046487939142964007617728882417770534178003141954122229667212456\
15469`60.*y^16 - 16.075189060605163800431373044831489379159791766637680412166\
16072850241395731957`60.*y^17 + 11.457410443433869649210301141055502819213759\
34418126506364707279027486422888534`60.*y^18 - 7.2457830342573770719314641995\
8694450863335248949093612589130555529542523119824`60.*y^19 + 
  5.2591380348329055157418656071518367248766522945336904100453465587727216240\
251`60.*y^20 - 2.939136681942414606083877477186359756710537293491565831718664\
75595606330655464`60.*y^21 + 1.8422401162659204519578796733387507046855237218\
2037406711310010201469882569031`60.*y^22 - 1.17500959147674699456616378772718\
157722378898855494591585646919585480698535902`60.*y^23 + 
  0.9664998347558121422279391256910507637419130595834185868190886834860419448\
9084`60.*y^24 - 0.52716539186168794683607723564382622492135068762965869146726\
348176638021617284`60.*y^25 + 0.283269102065394300775618381724407326698559843\
72390206366815470000775594303875`60.*y^26 - 0.1998595968770205537095106478038\
4582984292769498369508632252384219527707120448`60.*y^27 + 
  0.1925007075348253343143983238452005415613409495212740354235283948916356938\
5419`60.*y^28 - 0.08390861190860856824875919023340408779340104367511912099671\
207870657158422467`60.*y^29 + 0.017520143343143593433930969004541206929329067\
26004123303318353703084020430678`60.*y^30 - 0.0281760966651137345455718303880\
2688236455021079229709792165591011403142247999`60.*y^31 + 
  0.0477029305096282344872573260965876315116338259478205272661553060242035362\
9055`60.*y^32 - 0.01537047542991416923057453011045323042973058982603313024567\
739580582434781394`60.*y^33 - 0.008905949729994030997296177391014708148618896\
08192862641884966578282416153731`60.*y^34 - 0.0031355241730522601826232019889\
6304127829042909972864233983143994361812489485`60.*y^35 + 
  0.0154778985130131514305416889573131840655902421153169283537269398935895038\
4672`60.*y^36 - 0.00298873408799698869052891381153822272481333766178584361779\
212424818061979058`60.*y^37 - 0.007283890409912562576722465127687303210852609\
01071946648709029557491257589173`60.*y^38 + 0.0000878256881344551357604216981\
0660474523070451807105549150199457893192640281`60.*y^39 + 
  0.0064698046895442964473002855392547733937854143257719973758922923762387675\
7154`60.*y^40 - 0.00084325706638568705710473482590793591934148123142641892479\
452607836595593978`60.*y^41 - 0.004002214855226235933786796815295622607421297\
53514067166777352208473794166701`60.*y^42 + 0.0002936672173718318160278696455\
8957011950675187250271521256595303976729643656`60.*y^43 + 
  0.0030091452630179204028655821849039495591423322826262277354164897206140439\
4845`60.*y^44 - 0.00031343322344430097761841836376698373614635936084554253984\
014696335583804184`60.*y^45 - 0.002045542978985540603149132109070055803360127\
66699403330152235470897396551209`60.*y^46 + 0.0001780105465395487558088208484\
3496538681541095359656000928269185012787629909`60.*y^47 + 
  0.0014725945806086223625811464151594766564211129239948887012924781029354015\
0157`60.*y^48 - 0.00014092186112169265253636746168847571297635356730119744986\
367916960642996215`60.*y^49 - 0.001031096047375055493253319060085943846436190\
37255860197503926480130077914806`60.*y^50 + 0.0000934658469657922642441572882\
2809155029107385228566113116735472689025170926`60.*y^51 + 
  0.0007346966015320247479302717977772514916499431942097750889958311770129914\
1396`60.*y^52 - 0.00006806902840429504963347383932854461699144659531390881141\
818057529422435374`60.*y^53 - 0.000520280514386665886104489105630215952171338\
48888522336117519752706020925949`60.*y^54 + 0.0000473210264558301568095931296\
4249526863830259215405132515469785482127211763`60.*y^55 + 
  0.0003706709324780125322579841407121829837645548108467728325892114056598523\
4279`60.*y^56 - 0.00003382527317160961008667157242831398567287497813968285953\
58916322898428992`60.*y^57 - 0.0002639342620063351571246487328382419618054160\
3228221658750379148717886451235`60.*y^58 + 0.00002390450306463727166968205260\
657746648082631490178726593843029505622092359`60.*y^59 + 
  0.0001884408393873542462989429381841841671611152302424294382833189065012554\
7173`60.*y^60 - 0.00001703760115954083982347350229190579060272159235884818489\
804442145676800178`60.*y^61 - 0.000134663293702717799496223307740241748158495\
99357709491129228769658338301039`60.*y^62 + 0.0000121205458206435656599682780\
2546610601309048464045116250092629682554899534`60.*y^63 + 
  0.0000963977388179184228403859332957098575781437671300973039878114903223912\
731`60.*y^64 - 
  8.65200507007121702528697112545741412474470584646534089610490279467662527`6\
0.*^-6*y^65 - 0.0000690872081092583476480721361400082120736879598232541202938\
7282730179458528`60.*y^66 + 
  6.17965167716422101025333344521124352756155047337442396041602793571592854`6\
0.*^-6*y^67 + 0.0000495804818072681625401719157255845380859927233278991257058\
2627617905055893`60.*y^68 - 
  4.42206959289496282423849401701196146091403937889268840703694024422454839`6\
0.*^-6*y^69 - 0.0000356228091354080927961010512532111487474827877930888335742\
3924763766088151`60.*y^70 + 
  3.16784497597484792735410595439109355537673590893558464530051330536097668`6\
0.*^-6*y^71 + 0.0000256241518697084881383444203253066686106618645372971998781\
7952723690105238`60.*y^72 - 
  2.27251237969042175763056694806015777406892087898066528904595172746760559`6\
0.*^-6*y^73 - 0.0000184517468445875080072775193997298965474269945393341724501\
2732453733557812`60.*y^74 + 
  1.63210096134299490420534335973752654822580190673620230967143618919501081`6\
0.*^-6*y^75 + 0.0000133007393444090415476319326494859882268024795543517243156\
1414964197616155`60.*y^76 - 
  1.17354278393670691590456585898798520509616601178007603708581264706395823`6\
0.*^-6*y^77 - 
  9.59709923583281894719905323161242759901974859303987535759477757615331305`6\
0.*^-6*y^78 + 
  8.4473013361509998727151517471219116593443248611299745051011148394416482`60.\
*^-7*y^79 + 
  6.93125562103075381026694857219960652598353320724909404803027541968942879`6\
0.*^-6*y^80 - 
  6.086834930937847124152873134129141781874776699867576444534162393028844`60.\
*^-7*y^81 - 
  5.01039824239456523204864577862303142631564851147972076844915119456977229`6\
0.*^-6*y^82 + 
  4.3902941738195329947001412450159543297487545488489527723526141376590933`60.\
*^-7*y^83 + 
  3.62496664023890303305785710682285105814796777635418487919442203266621976`6\
0.*^-6*y^84 - 
  3.1696179984901465965812585976461302734711958126272087430309769515946981`60.\
*^-7*y^85 - 
  2.6247669969396517395689227750983530903604608245038350331881713035092587`60.\
*^-6*y^86 + 
  2.2904019799931539558317494988066588760897189833922616349303722489401711`60.\
*^-7*y^87 + 
  1.90202976801111908142632767582755930430325723907481190818892957367706289`6\
0.*^-6*y^88 - 
  1.6564992019099837309939149771025958055212275645870624043026160523119808`60.\
*^-7*y^89 - 
  1.37933352137797797416779486194891178964148170236060551591704246170271886`6\
0.*^-6*y^90 + 
  1.1990269113306126263386232310823992794702985609077104538399802204427625`60.\
*^-7*y^91 + 
  1.00099808073117794065508401290293701903473155059349104588150352912826025`6\
0.*^-6*y^92 - 
  8.685796974643725333071090355453012008162941464735143306970790497828082`60.\
*^-8*y^93 - 
  7.2693649779567769445372958619522568315510215349910813832023957329343689`60.\
*^-7*y^94 + 
  6.296787306335486505349488052235841244695820854515339642391272330941152`60.\
*^-8*y^95 + 
  5.2825915708484777499361892591224418516311743705061339475905585324229174`60.\
*^-7*y^96 - 4.568183051618251758746950872618853474128210894392690347626170085\
3886669212221289976591142`60.*^-8*y^97 - 
  3.8412595356836897328334194183547266616840744692280578936059022192201863`60.\
*^-7*y^98 + 3.316426289721057690483625743369979721275928232908460096788711194\
2420843639670523437295253`60.*^-8*y^99 + 
  2.7948962427917781523660558567863135334257238681098716575386324534093924`60.\
*^-7*y^100 - 2.40928170646814415953059454364252010185827474096714894949074690\
66072312286591543038284296`60.*^-8*y^101 - 
  2.0347595633651381543305687506039463180634837847723402971601129203988126`60.\
*^-7*y^102 + 1.75139405024367362467355775443883977272233820116766380414660310\
43501050490111437642203086`60.*^-8*y^103 + 
  1.4821985117485963210049799676239232143247859310340196154273182803573689`60.\
*^-7*y^104 - 1.27393865245406300948895984298316369781730614303332295181447106\
95133653309829634864990671`60.*^-8*y^105 - 
  1.0802804520080957425958620993396779578704703068872011240328798925996965`60.\
*^-7*y^106 + 9.27195688907859653665102412775799381532198171711883901899753680\
5645511025584969520758917`60.*^-9*y^107 + 
  7.877619687874846742575788213141656742647697856622817800691550710654672`60.\
*^-8*y^108 - 6.75216379826649383968919492279236501107785702467142529921179432\
5791120897425633290807938`60.*^-9*y^109 - 5.747431069813181528890471182397275\
7811709540315155205841677611893193663288671516604026774`60.*^-8*y^110 + 
  4.9198759195135332191443320265959489047998676518782530772898673816092433080\
69839419722198`60.*^-9*y^111 + 4.19532039651650272195955151642729900015168282\
13595924546331013778783272420161836826046462`60.*^-8*y^112 - 
  3.5867107804789443710747679425549874223476386150280965979654847692514314123\
47995531514711`60.*^-9*y^113 - 3.06380989969188246610581865916363669087465734\
30748172109168179104608962518061225086848426`60.*^-8*y^114 + 
  2.6161428104366810985140372235643161822944599801010039122196826308395740827\
78435590527167`60.*^-9*y^115 + 2.23849895307675870666237553368089315432523072\
84815099675480119565099629697767454086000976`60.*^-8*y^116 - 
  1.9091571796544137411823602648245701199136476344479122871615685539339437796\
96094755568861`60.*^-9*y^117 - 1.63622789426836014050098616061624811541389684\
08864159030592472742999882254429414808356225`60.*^-8*y^118 + 
  1.3938939178285682736397305592024923286319417683138598584283847202263980068\
14168079303916`60.*^-9*y^119 + 1.19650974156294199268566013162563899040598496\
84260799033098923433597159528714346073241941`60.*^-8*y^120 - 
  1.0181659662034223266355667626170878160300611359159843423954247054000734256\
39888090680892`60.*^-9*y^121 - 8.75322851608040230818968648398386202993725935\
5935664935539814993618669986315813676860095`60.*^-9*y^122 + 
  7.4404910168620295887361667506205324283799209705155248957992867679042853887\
3641483447966`60.*^-10*y^123 + 6.40610695384736885220038300442422182361338053\
8243316683242591461884229341079518282042031`60.*^-9*y^124 - 
  5.4396687733897622460031401952867086539136638478603375312022192093002076975\
8071225751773`60.*^-10*y^125 - 4.69016981095316362694937559653226322584499674\
1962394678827350469029063972662327245021788`60.*^-9*y^126 + 
  3.9785527677665389223371027296035676124579805943271536187542594748222758324\
8759875432165`60.*^-10*y^127 + 3.43515414905166532922930187520472252727381441\
4636187648671229855381272842236552008385183`60.*^-9*y^128 - 
  2.9110780229685252913425967770571060262129651222098678235298221672195614827\
9105701798309`60.*^-10*y^129 - 2.51687835641962278864674070538367268260096764\
9991632831991637055660538671065655213398828`60.*^-9*y^130 + 
  2.1308512699002269718663714292690992262769927431729160811373299270217732315\
2737762883821`60.*^-10*y^131 + 1.84472580734812675119058558406321418520113546\
5131647299650934625765198577640634483965579`60.*^-9*y^132 - 
  1.5603346729374533877802500605399829487121081139155022717154297025337506851\
6430695174684`60.*^-10*y^133 - 1.35254118391696725475755339814317148452054689\
6525951253981097844157928673393820623966183`60.*^-9*y^134 + 
  1.1429907197682306386062855089083052827318012601347739033255662183114611624\
284184316913`60.*^-10*y^135 + 9.920051329260597680676384210618647355996497189\
83896704216518780126235044805990651992036`60.*^-10*y^136 - 
  8.3757399849737962535200942051265325911853631460467180338333127618829760372\
296072403175`60.*^-11*y^137 - 7.278098706071895622367342095237194817479794775\
9281289858357599737831840880162075293656`60.*^-10*y^138 + 
  6.1398057079297473406952840857105829194046236652295012936679487479045617997\
420917904334`60.*^-11*y^139 + 5.341442907023912208572473621113175471288385211\
46216654124824325370436519811209162724563`60.*^-10*y^140 - 
  4.5022815123971103927025803751810805254512132193313925946701330523568588405\
453403448469`60.*^-11*y^141 - 3.921317964950939635453485436567191841618355960\
1793790949864924850897559703574273484353`60.*^-10*y^142 + 
  3.3025777000123720990261604738536362445323897623736090868767492894651121235\
628271478781`60.*^-11*y^143 + 2.879616760725398189744265536646179130775964086\
24204283430018116603322916307630021752022`60.*^-10*y^144 - 
  2.4233257596134405000406930828379900884389404290453830976072142283424905315\
812905335182`60.*^-11*y^145 - 2.115256242012092989366356915938754956591536647\
52864423058336053215847756860352174489498`60.*^-10*y^146 + 
  1.7787096202206910409972113654961909345810280462413921855939655124636543977\
426733120664`60.*^-11*y^147 + 1.554223852840439327243562349369254808700744051\
80463770042198767103690328186248147978345`60.*^-10*y^148 - 
  1.3059576975822460964094560835894716740540416855320462412225653963730577987\
892413495374`60.*^-11*y^149 - 1.142307981909506379291660686292340121667643975\
73966619245449864725911806477383545173293`60.*^-10*y^150 + 
  9.5913649044760650295031575753173189916972594031919827803072252444271600374\
53519643157`60.*^-12*y^151 + 8.3978632954617202405543655737161458049372124334\
284969233064653760439688944677758154348`60.*^-11*y^152 - 
  7.0462095845038115323297738080511792186988446544224217455079430625407599426\
35845726832`60.*^-12*y^153 - 6.1754320474227683614676939229751558764423635245\
43220103542666020338010475282547952296`60.*^-11*y^154 + 
  5.1778714075639772593212355980567253119748683897461387260203220312448750871\
64275128554`60.*^-12*y^155 + 4.5423016698967348858828641067846100515587607748\
964644851298752710428108144599852811184`60.*^-11*y^156 - 
  3.8059613592576392472053611454691866296348218465551153777269682205848537151\
45559874493`60.*^-12*y^157 - 3.3418881536992508261658284329994815191119672637\
903499729956516913502358365526061641812`60.*^-11*y^158 + 
  2.7982845152425240936132039215115109078452965951091062487482708259032955218\
0532214707`60.*^-12*y^159 + 2.45930555572419444299675707662269204196810001694\
66795528991831831876359299685657610084`60.*^-11*y^160 - 
  2.0579310902939454612369695899311711475978188035247143059862436218077355477\
69942959542`60.*^-12*y^161 - 1.8102357774106378824609042701055392356545508981\
296879132929857440529885807907464526656`60.*^-11*y^162 + 
  1.5138346622132676920962103989894329235132782306703531290590871877653985609\
04496630783`60.*^-12*y^163 + 1.3327767040942730650097781126370420501537903268\
297911706384633052627600933123552988338`60.*^-11*y^164 - 
  1.1138636102014616099131186823614156311322224437985529523774985985415144003\
97896540955`60.*^-12*y^165 - 9.8146959239543095822656123818051465865362272310\
99159851985923587993920536561239053024`60.*^-12*y^166 + 
  8.1976417630614076257575791115429776875960418587485694201579766178794825664\
384468782`60.*^-13*y^167 + 7.229216102674435560808623149007380204254411851799\
318073150414925883173608388812591227`60.*^-12*y^168 - 
  6.0345750607399638070540149843465114508164906099402843801684012041609530046\
7613454201`60.*^-13*y^169 - 5.32596421053591112023235564915051814679119885557\
2864183665275416522173328854000489248`60.*^-12*y^170 + 
  4.4432716715065536039548606709041915382354261669387974817078412449593088693\
6461042957`60.*^-13*y^171 + 3.92460371625858936296518841631359132069219888931\
8018215349705321226739989553408596304`60.*^-12*y^172 - 
  3.2723151410681086761546152417127287847452896373001794326287171255626551352\
9754327507`60.*^-13*y^173 - 2.89255638879948234170872781642748763421845067334\
7979475092230892979562961178630725718`60.*^-12*y^174 + 
  2.4104670583988794380722613113530594929815692366717794645381045447197476331\
4586258296`60.*^-13*y^175 + 2.13232947053814469821084343345256313165227040667\
1616964036731017851679695638841871187`60.*^-12*y^176 - 
  1.7759835024068844888138185398083155727999795572360118489652921012653639964\
012287848`60.*^-13*y^177 - 1.572212695921478837674520111356368378164192291338\
960497608911083012931518520950307948`60.*^-12*y^178 + 
  1.3087786384106960303940627456137989109849610733859120350767864972240201768\
9668414952`60.*^-13*y^179 + 1.15944707603752619863911041512256659623286514881\
8866875842931673229523223113061331289`60.*^-12*y^180 - 
  9.6467490445553416259892592506405739635859291511333335431151439586124879848\
037188118`60.*^-14*y^181 - 8.552072798869700412737106287506361659300845131639\
36991818315225829453994604202837574`60.*^-13*y^182 + 
  7.1118290866793375543717790085434279810215523592382224013216292645200643540\
245648903`60.*^-14*y^183 + 6.309151026912104895167835341810071743830885324491\
48890696237265221234358094510995526`60.*^-13*y^184 - 
  5.2440314679572395380775751052465814673650372764868588349482318971250249625\
253753063`60.*^-14*y^185 - 4.655301737624559706969554518035879341540815038943\
71423924013398007735094475194436726`60.*^-13*y^186 + 
  3.8675067228483688897988373914598240252034427175780000998912716033307888571\
763787566`60.*^-14*y^187 + 3.435583282662306248860024337401630614832750087779\
3891204289242578670851399847299724`60.*^-13*y^188 - 
  2.8528365980224576808052777308578933101104698674713893871071842027178809776\
983722889`60.*^-14*y^189 - 2.535871643780774335109267578582485695962159181385\
17329717221331652230655281324677572`60.*^-13*y^190 + 
  2.1047524686119131333468693221813323332928323049463221640088049540666950366\
22727312`60.*^-14*y^191 + 1.8720896932173718150667158739159660110431348025521\
0692897371848955364083975289928047`60.*^-13*y^192 - 
  1.5531085165767283482195416833745874365739640415393479956917845098308264278\
731863362`60.*^-14*y^193 - 1.382283550403508837819179367614164575212074941964\
78097028537319741110362758991030909`60.*^-13*y^194 + 
  1.1462453936469082494931470373357145077615294739472369239415583927622996162\
100795161`60.*^-14*y^195 + 1.020792052089213063587399392188589679549652487319\
21007778279244921548042304749689206`60.*^-13*y^196 - 
  8.4611008110311713626519937415974393765634351200371478247783582293091133246\
68140317`60.*^-15*y^197 - 7.5395541776241216705097187421270354298748005325358\
657620244305667743347766323505063`60.*^-14*y^198 + 
  6.2466630876399961347247747095133162085460801393008629175994087874375023144\
21249914`60.*^-15*y^199 + 5.5695606087154435673155994488082449155219546135563\
165491548294706355068126185109235`60.*^-14*y^200 + 
  ls*(-194649.721325809926597847484760695049406747280597009072193829590837910\
43131063009789`60. + 109980.8756168714816921002195618488369699745063333237045\
8069086028751203675126760462`60./y^3 + 338008.6049018126610448281682261622734\
2689555209835628283040434405632184003237871226`60./y^2 - 
    145606.085177452284718632070972633545252113034141517920960983322849730635\
03212333652`60./y + 457627.30416997838697856905237764437435262085256426754156\
536475980473621923043196804`60.*y + 64488.42531403447039914811204025071119799\
901721561996855240798394427529067158005246`60.*y^2 - 
    28850.1508272789355350161479581210475836805689334660477370004452480292176\
8265611078`60.*y^3 + 15185.26709829021729469516991997907633078327830418951132\
59145250678315551153838637`60.*y^4 - 740.774550930911483655378909530938243205\
14080256226513939542681857481926298039655`60.*y^5 + 
    2456.87001982854464239733680122225861168955486173949616488704462918971540\
477063517`60.*y^6 - 289.42477845282637984636114010689932960041140752415773744\
695734792561803717730068`60.*y^7 + 540.64620420186180999604143766302335180479\
685594702509776406009977442920683374536`60.*y^8 - 164.61483547650701153976019\
294537586456234183079567732091523507437176697162472933`60.*y^9 + 
    115.885740375098677185095875937164216640022120474832518837295741289882529\
36762978`60.*y^10 - 66.770627959489372163732012256467777836282779134469876981\
94735909849356557044994`60.*y^11 + 14.745495222967849371089822530335501191177\
08395512551833434837795904927187354811`60.*y^12 - 23.228619401221902093589983\
4341426458377171979141742383266596015897503267566733`60.*y^13 - 
    2.55984872771794553995052658235774823199314963954838549178630968030996806\
838675`60.*y^14 - 9.330401798909368523468942323357977817314594287634298188794\
56641338018711439082`60.*y^15 - 3.0771439726338050112090590966034928349658223\
5036281527454020296788813992758694`60.*y^16 - 3.10912715024498402933708667002\
268119859638492561802876942157238889782596795383`60.*y^17 - 
    2.02836146338469547063412562294640871216524758247541185920327470247893284\
863221`60.*y^18 - 1.306592587533089522652265234328446029120224347884393298834\
48535619194353830902`60.*y^19 - 1.0696023295048654911261014063158015715754523\
7865492761848592289911118344387095`60.*y^20 - 0.29533858792380878219067069501\
761380723184964599647008374486855458882577544353`60.*y^21 - 
    0.46773032296930170687884896355980584868142541563167570303220745241719750\
857956`60.*y^22 - 0.259263277410514905853869461752624026544742738081968248928\
89101103862055022155`60.*y^23 - 0.1998184171688976501944345181943108735916320\
8343139145214358526745392000570335`60.*y^24 - 0.00430998770699774433659737404\
533231074567911113910609405699898162451685074636`60.*y^25 - 
    0.08799792754680274626073295790086171795522070324997812732170356650022262\
292993`60.*y^26 - 0.063469885324726988292996558829399972460717173779316162547\
25482574056180111938`60.*y^27 - 
    0.03623332565861048742828345333150982099050911974310086038870950578863948\
5686`60.*y^28 + 0.01872598717012224012610529740316855510137600067983617799181\
621369106537809298`60.*y^29 - 0.014094393391822496226418263939171258251256669\
56041228889046140136821051523824`60.*y^30 - 0.0232578444818365680172029948053\
5255253481277333153172290101371995819300464921`60.*y^31 - 
    0.00569461713423585160580945026257251493185197875782871511214979337171723\
720534`60.*y^32 + 0.012110655935657661831373580695675714182917500458992294783\
4701982635134528635`60.*y^33 - 0.00231352460322630356716731434839825433217681\
697685063284929848978721623110439`60.*y^34 - 0.009862533411445950988160578155\
51200655009608305342188839732646382938864021399`60.*y^35 - 
    0.00088224794064539254798850333106179890270038263355677328522297259699726\
474283`60.*y^36 + 0.006293733449012280354785486674632524534429982622836900868\
35273239649687670729`60.*y^37 - 0.0003344526896269157248388580025291988433409\
6676904679660492393061984560770889`60.*y^38 - 0.00462619267198824242210589446\
157005838577468077033919675769902785245738198272`60.*y^39 - 
    0.00013247705822286045729829991275305009703053976577038596142360477647326\
085117`60.*y^40 + 0.003153721057969583334106638325507665329176579327548313068\
98519683167323853999`60.*y^41 - 0.0000510078686676528593257351706623630422245\
6200484062477822605157568653667723`60.*y^42 - 0.00224459323041621068754074612\
457232539424040493478948516685813876326769408224`60.*y^43 - 
    0.00001871880164438205168733350395694797711914414208460222504848174382064\
064972`60.*y^44 + 0.001566668676430721650451582831138255341670125262409049300\
64788538990014717573`60.*y^45 - 
    7.09053704010121143560258881550309391463855908410113362893554211160596482`\
60.*^-6*y^46 - 0.001109509495490236167837651225475534659719293862007325662933\
21000159222485477`60.*y^47 - 
    2.75007459786525491776981275750916103587699435752040956034327966802022753`\
60.*^-6*y^48 + 0.000782376458500732012461406428527970277237197952076236106125\
92924794633209124`60.*y^49 - 
    1.01190015902480663657162242421892831033067755162427631764487859349666026`\
60.*^-6*y^50 - 0.000554648024929483332904860556721003549702571826627944306088\
25611224592875979`60.*y^51 - 
    3.6647121632590579706118943466439148549665350694775309346677877373060202`\
60.*^-7*y^52 + 0.000393260738141812114800165153256757332097070061215754144255\
23698124667391169`60.*y^53 - 
    1.3966638191266040314218417468416520928870776631250268248049501089573134`\
60.*^-7*y^54 - 0.000279608457797557136365154711498209552315029969570767200675\
89858811169173125`60.*y^55 - 5.2535871745351070188555877345755391364474706806\
286325168331057730746270188657145592791361`60.*^-8*y^56 + 
    0.00019904699549678191600311780938063171374548316474169374031383967587127\
98104`60.*y^57 - 1.8674045980462071750432527138542326183286881071589226010143\
806125633612478546355847396619`60.*^-8*y^58 - 0.00014196165525774201359310934\
196600027943266614485968885322842654661265288668`60.*y^59 - 
    6.81699872477189695709355473736561269031853965448348761847068927159044637\
6992111830506278`60.*^-9*y^60 + 0.0001013896488830718269136336841861228191347\
5781769490333416001950496114206905`60.*y^61 - 2.59655647239355708241015934337\
3769846892413210155532539875900630072863017237727472310671`60.*^-9*y^62 - 
    0.00007252280401267941022044235785673447895431335939665668216835289776590\
727512`60.*y^63 - 9.386744807420976605228477412368900447405335597168947464074\
42184417560658307181815640572`60.*^-10*y^64 + 0.00005194413447118964946978293\
301951798369814725633621966869926942593468603064`60.*y^65 - 
    3.28434696818481174905239946730229111092728577636661122028905251210296264\
618644307157723`60.*^-10*y^66 - 0.0000372537540405109312546051620173342561798\
1100803592796762187071595133808475`60.*y^67 - 1.22431517807344783115885377684\
414252533961677676325857012318623638320953333260223335425`60.*^-10*y^68 + 
    0.00002675067223469818015795940716234549473819433369410778542129627997039\
103987`60.*y^69 - 4.579890719013782121471412049007810012253294953889920743280\
4420669986059849372354887361`60.*^-11*y^70 - 0.000019231330431965544968783703\
68024785715277686941918517403560954087610694903`60.*y^71 - 
    1.58952005315795842033426470121516804065689077530490996454223016857368436\
21613882735684`60.*^-11*y^72 + 0.00001384094914123460992376420390317195199132\
028001060103193598977180601479835`60.*y^73 - 5.620248443567055215216158961376\
882563399287089972279119055610316172384508919397840059`60.*^-12*y^74 - 
    9.97199978930605703825913857251405002152462823215120617443187167198244353`\
60.*^-6*y^75 - 2.133573154861901574086638160592789339717017121708624806803763\
988127970626092801037182`60.*^-12*y^76 + 
    7.19177035101213671900828721895530121419446119578695224053815495201560084`\
60.*^-6*y^77 - 7.670725116034676446336206144396422538692994043073064754637235\
78278370107307441744085`60.*^-13*y^78 - 
    5.19166194763464845717406419602624547096883659937055381995710119662141857`\
60.*^-6*y^79 - 2.592511413956545025831244918809545212766596880272655427775694\
87287059673271076755183`60.*^-13*y^80 + 
    3.75123880539961630694026802301149760911527987393737772046442918023139333`\
60.*^-6*y^81 - 9.500502604857626560846166052382099546718246139513113067172346\
9489911752342123074249`60.*^-14*y^82 - 
    2.71283194993802910115818940924425225718287255733516166082049832816572523`\
60.*^-6*y^83 - 3.591494595827554422390469102448238702277912063280796802790695\
0705053765699871157876`60.*^-14*y^84 + 
    1.96351443868456055291782639452336012081142594083733924182355055104153897`\
60.*^-6*y^85 - 1.222633786460604968799000679635273564292915027583580412082838\
5197201905114371240346`60.*^-14*y^86 - 
    1.42230456239711418156176623975918714566385702684630018481931371043945951`\
60.*^-6*y^87 - 4.161108746881322787350438555292134227969720239052389313726696\
797500641740810700494`60.*^-15*y^88 + 
    1.03105920364477207820401984618803505770313986677222873967432738371089339`\
60.*^-6*y^89 - 1.592962290456461842541815659154949090957768462888041524051598\
620539813929451478154`60.*^-15*y^90 - 
    7.4798554746197909968512533376337579147149928608139442094177596541372265`\
60.*^-7*y^91 - 5.780209327439518263763371701328913216825315643866267607741639\
08885154865953723792`60.*^-16*y^92 + 
    5.4301063542755713032102057535833883527395079633097137233714212813060779`\
60.*^-7*y^93 - 1.873585675647901421434534297844892873536047411000878511920236\
27664980506797244566`60.*^-16*y^94 - 
    3.9447245322538494962069904048151233807184350779483155347205134515126478`\
60.*^-7*y^95 - 6.721941409538339580557053947715182226510403882959878432160582\
5542954546443799483`60.*^-17*y^96 + 
    2.8675212002935567294724511293785924644930726186815727398032178494529913`\
60.*^-7*y^97 - 2.621764083945924811221915329704309048624456760793282111957299\
1139668588080862849`60.*^-17*y^98 - 
    2.085774038199913344506168702073644228153048278518634750835493256298226`6\
0.*^-7*y^99 - 8.8081291734588793157703127893797286217034044059164724710103135\
76940204955158532`60.*^-18*y^100 + 
    1.5180574312732285078612584457967035061432330130326032669705925871354946`\
60.*^-7*y^101 - 2.83022356996969647404572161907167266737210257686974543350375\
2698938998782510982`60.*^-18*y^102 - 
    1.1055024237260079387579119898770227421147571461726398242046321593105303`\
60.*^-7*y^103 - 1.10442603323616397343052378749352540521175749575120693101736\
4746747742433234515`60.*^-18*y^104 + 
    8.055129052441758925007947729939354252180404888926191709049643477690661`6\
0.*^-8*y^105 - 4.142335147468666156187742489726366777154039303686147355196216\
7871373594388391`60.*^-19*y^106 - 5.87243013112319895040090520740398905267489\
04209535828353423259229934248159703992147144068`60.*^-8*y^107 - 
    1.27131699726354287205583626227247039812330507941111126421205010757037368\
866966`60.*^-19*y^108 + 4.283388524434764883185968488446219590977036064815915\
629882210299260414454714423760902204`60.*^-8*y^109 - 
    4.38057424719586227879048300619430326815294622656997130070520433507446428\
70031`60.*^-20*y^110 - 3.1258883659519040359445596193966830028956843940319136\
352674048497098323330977534041504173`60.*^-8*y^111 - 
    1.81961391912279649863718569219182722438195761568576892384111988778069034\
79748`60.*^-20*y^112 + 2.2822771021677071260542740850031479100447399944084799\
108999220977166888580711416188323183`60.*^-8*y^113 - 
    6.11881495409388332960329584679909441201155173775941056459484870850515849\
2602`60.*^-21*y^114 - 1.66711322819881529487884244780164604549429605511649657\
45538550733335923626772437984034605`60.*^-8*y^115 - 
    1.78408167426521394814155707802575173725569548276589998623384029302851210\
9753`60.*^-21*y^116 + 1.21830741837894114922672557864501708185390870768551683\
98328955299940977961384632550108905`60.*^-8*y^117 - 
    7.15389787071963873428676256866778742807443336152458978674906302146262420\
642`60.*^-22*y^118 - 8.907120435003654927264860163705426752756451780892457635\
105099927231643227045740408134162`60.*^-9*y^119 - 
    2.89437389339019156097804301957879085004997809008376278273260843866596708\
991`60.*^-22*y^120 + 6.514788033462826773362780329644231826888538312034963579\
388986162544888463413812583292718`60.*^-9*y^121 - 
    8.28502149148832426004389797728602843196071923976942736545955485581407549\
28`60.*^-23*y^122 - 4.7669429858207202857263827290946216048618637175179814114\
70606558244034497609148544456383`60.*^-9*y^123 - 
    2.60322305401222426059571790218297118093426166697325477945688812630552572\
51`60.*^-23*y^124 + 3.4894001113999685683778391925764685114219324029056743094\
83981023924575484729628705120621`60.*^-9*y^125 - 
    1.21466412140573295830742166285289086879565046899472348894797985082032113\
62`60.*^-23*y^126 - 2.5552148691408790048995370303446437750811076289477059362\
32511168930329414088469129008439`60.*^-9*y^127 - 
    4.22516252164778180052451217043329380640095973125338938115055659597924662`\
60.*^-24*y^128 + 1.8718233488663743711951087567424997519917009239064665203088\
89035972013225789463731694179`60.*^-9*y^129 - 
    1.04022980999230169983458235090950594943833102302773143354354399644792303\
8`60.*^-24*y^130 - 1.37169714606026359127202744401902336256291038838292423257\
2320569495433241997858053916565`60.*^-9*y^131 - 
    4.26746366998494438329074994910675344601979295681176265271390070380656054`\
60.*^-25*y^132 + 1.0055482722172903723402170461817688522175826971767081723777\
80014229627363187612960905687`60.*^-9*y^133 - 
    2.01545197578115444006001679086671419834454536172436309692317579490851812`\
60.*^-25*y^134 - 7.3738534415358512554700484847085775066587941226781409186782\
1829235690001201513282384005`60.*^-10*y^135 - 
    5.3483182819105063490673324005243745109454420772349654196319006672911372`\
60.*^-26*y^136 + 5.4091463320373101391951282038275541832085189156156102126809\
527155268111043504545421709`60.*^-10*y^137 - 
    1.3437708208284085286157138839632539522136496571539866283912525647012919`\
60.*^-26*y^138 - 3.9691869269579753473662893174957732103811833077794712663685\
470104684525900992449170267`60.*^-10*y^139 - 
    7.796191181836046903566839650527289949570593866012510758713066314830866`6\
0.*^-27*y^140 + 2.91346011743853837895801441766486788970110547767210070834145\
189066152258692335798461659`60.*^-10*y^141 - 3.003487054508832364007427636866\
1924267027348924234499748668864637725353167672697410212791`60.*^-27*y^142 - 
    2.13918121229675370185470201663835282140533786144624102304704003477937251\
687101409229011`60.*^-10*y^143 - 5.551416293140585629060824989455388113127704\
406297440838281173155453154853924796276397507`60.*^-28*y^144 + 
    1.57113487252262905082134326347962491564827047064384911324762590219809720\
997059105282138`60.*^-10*y^145 - 2.203607748067598255611359990443037791220575\
303150158934565479106244013768578147027768824`60.*^-28*y^146 - 
    1.15425913215537013236704067389417353836164312317500364274470928083919005\
781737516309402`60.*^-10*y^147 - 1.422715629277033155792032467433879631398722\
146864340121638807333338691923964681422910732`60.*^-28*y^148 + 
    8.48230391136584197798328375534682428841588825769362058360201547682936189\
56717710908621`60.*^-11*y^149 - 3.6004565021678523172689181073874911012578280\
3083487413876906806274383402362992948253775`60.*^-29*y^150 - 
    6.23507705808143144340174351187495401083198394707565219102561698772655794\
94210474761263`60.*^-11*y^151 - 4.9784388636959739838868429824012724277275105\
93295440803462838317265879181914262103438`60.*^-30*y^152 + 
    4.58441853453245303174053826185287851089526676311032447927169887731247682\
72592757988352`60.*^-11*y^153 - 4.7001177178079221714405557914157211243907204\
933349467144787767585319924406112014602471`60.*^-30*y^154 - 
    3.37161672156659826701707568211158938273785363832549397196620731264982293\
6047082994531`60.*^-11*y^155 - 2.27496568502707550845040995972099412734920005\
10434481529111088262742506037149188236005`60.*^-30*y^156 + 
    2.48028062390657232780944119217016309610312743743010138226670407284128221\
4438234627185`60.*^-11*y^157 - 2.69908314673530587473522727964562341637133729\
3545662541170338830303434837072728788601`60.*^-31*y^158 - 
    1.82502747223122002488511498438170417384997922014018463623627269414817453\
02173414661433`60.*^-11*y^159 - 7.4690278431704566095601380837679527377434184\
8592543874112187834137720986564831536504`60.*^-32*y^160 + 
    1.34320202613201467947633002258650730152526425734412924568933741447958284\
15841506082825`60.*^-11*y^161 - 1.0243239531309369924232005010019545471113492\
26611146025353958204554768899504035462098`60.*^-31*y^162 - 
    9.88812831144868907362193426732364382048687924088200498323828621261212911\
8468940665751`60.*^-12*y^163 - 2.71460024136328431340628066275697166601346809\
453361440733558107445386642277647596007`60.*^-32*y^164 + 
    7.28090289689873021831332446170272036765494006928796126071190257926139774\
2878133838162`60.*^-12*y^165 + 3.88350474346557854365145536723394672908656083\
6105744246265459592997223751520952804`60.*^-34*y^166 - 
    5.36231631957460140054731552001379736120990780228919882268805757780118616\
6570725550445`60.*^-12*y^167 - 2.43939792290957908236529567829365739614218586\
98337108239117878783535068735590041702`60.*^-33*y^168 + 
    3.95014829173612235957714925333393443552758457169311761124872275470134565\
202023397885`60.*^-12*y^169 - 1.870433995669150885849632544175958346136332554\
1108075507240484145627165385125884098`60.*^-33*y^170 - 
    2.91048901996373758736227558973336604557037369969632872356674288201548707\
8498397685713`60.*^-12*y^171 - 1.31000263945712156865712427046886397712744332\
6065748235894626313807860618149264629`60.*^-34*y^172 + 
    2.14490477083827397048005253260366458194368700690515280109178982738108665\
6489948236683`60.*^-12*y^173 + 2.83426470373862154946150801368548173455912254\
973908348277874545647141516964951143`60.*^-35*y^174 - 
    1.58102053489069378406009345578907988827445560329318028582185800417194580\
5929742706351`60.*^-12*y^175 - 7.42185815457851604721097829611177618899272077\
53669627233938372482580622926646625`60.*^-35*y^176 + 
    1.16560789756285565336321524065940823223661281276255621799181243887866088\
862223390027`60.*^-12*y^177 - 2.410171090645290494967649398650136369214865936\
85513626473018498530445803965255574`60.*^-35*y^178 - 
    8.59510174101923806218608762807738281815660768118458285682396753692866622\
416797449897`60.*^-13*y^179 + 3.485261837947582433610213263389553743988177857\
0237178573268881239051620130326169`60.*^-36*y^180 + 
    6.33915381477598233096764558375811216295751407085691503478343010983730904\
085999915623`60.*^-13*y^181 - 6.932277481997443843945801308336572364500192733\
120253044634120551358538325542037`60.*^-37*y^182 - 
    4.67618303885276905878290055323723829071755057391367743567806200302275368\
932454768321`60.*^-13*y^183 - 1.652862505160490365686356178396213520859726720\
9105864893542924471748145496755546`60.*^-36*y^184 + 
    3.45008610670834284074984006709198787388341210143949549544359770497417679\
26104911344`60.*^-13*y^185 - 9.6520601838872455393978080204035265022425048359\
7833460044457405830947553226224`60.*^-38*y^186 - 2.54592095161833153770557071\
565730406581980670639337267082863132466881432651796522707`60.*^-13*y^187 + 
    1.01434283796397749129477202632109951274368730170679910208731451579287627\
5097746`60.*^-37*y^188 + 1.87903481574714754973050029415307061291584128125497\
377102250210501700104178358131841`60.*^-13*y^189 - 
    5.18144271780425444876191759768926789308850157514095552843650651939339674\
355304`60.*^-38*y^190 - 1.387069117946009363427902567090420560512906597475558\
01334129801760577859431396346771`60.*^-13*y^191 - 2.4679299255697893765027217\
0863672069991715215656340140146145050563796062315082`60.*^-38*y^192 + 
    1.02407843964696720968856055096162787421019233718798166829677129500246628\
081462248083`60.*^-13*y^193 + 
    4.88405273301995268976799683172385971439395515223345792308317961688003831\
4387`60.*^-39*y^194 - 7.56203555847083002730115999845804716586691758512298436\
00681288062617917837762116273`60.*^-14*y^195 + 
    7.51187020362511501775079478393112513448164396725295598057662226020558314\
3278`60.*^-40*y^196 + 5.58487106931238268336773605435839975329271902607145663\
7826308591995414554525179649`60.*^-14*y^197 - 1.51942490273722740078630973698\
32593029760987773436220885244292679363691597132`60.*^-39*y^198 - 
    4.12529629529619467682428674129161483250979352648015943029183784302220114\
75441815776`60.*^-14*y^199 - 
    1.35654807634126271624066824390240714952351846978861763395366787588894950\
56`60.*^-40*y^200) + ls^2*(66201.01724693990306024442571464307595756078995617\
814771185761352721465312626658768`60. - 92890.6115813430064748634395568083412\
7994190480072312891458716170535751550107062767`60./y^3 - 
    31266.9067426510881044676674876076467966737997221388247044774908238651019\
9742404221`60./y^2 + 72660.88818456778758629418784909581222896963423627336882\
746640673521529924552971069`60./y - 126117.0711232985252170631002263196493521\
3745128478478915465743756798396534455316983`60.*y - 
    12034.2953450184439506455343255077899494712085265459606649627393731503856\
8561164174`60.*y^2 + 8722.580293122588174098373737804977946909335907799830818\
44224754988630598094417569`60.*y^3 - 7115.23902490309122893525444014983636491\
503893839108116946774534996586194412946079`60.*y^4 + 
    756.870158051191722944474075289355350921009754253270572114146152887205221\
45617468`60.*y^5 - 915.469770386076808603893065958551073408755399694244407724\
99907681586088488408529`60.*y^6 + 248.207979007484160026673199817019578612204\
61985735893729404260598876275766263408`60.*y^7 - 133.220799852853301990575443\
5416747951672682577019755088268822498319246128384023`60.*y^8 + 
    108.180064999350973061958883510111924260057204114347852042611555707190298\
43999374`60.*y^9 + 6.87287079316822029344202107263719908557579589746299315087\
595900463577590558918`60.*y^10 + 41.32838687965232662748887291957351306952448\
367239910389010930080937752485299063`60.*y^11 + 20.57979017414454597607712883\
340851852222729381008359537621868705454195163281934`60.*y^12 + 
    16.0532067923146866063895557060827677423439037651083190684533315893483356\
5931443`60.*y^13 + 12.8066795452222846516652200037716247876865517968902337375\
7308970341825454173154`60.*y^14 + 6.44681394791198091215999742865666518684424\
101556089902415360628057536209234031`60.*y^15 + 6.577355492321118815506278302\
51363336727168689398414446937897842225052543471868`60.*y^16 + 
    2.40972761207315869489912339340685963939481112135340710798099904852657680\
179184`60.*y^17 + 3.157406273088891732235416951408130986532677895072793104651\
4023913366682889867`60.*y^18 + 0.90742998392720131987539243848426239533126963\
92025846382005841210999733161753`60.*y^19 + 1.3848553234303890219578311934588\
2252595539181278135476431582855402540451853419`60.*y^20 + 
    0.37380377707396751263495614099957926052379008716566630807386688298404777\
452234`60.*y^21 + 0.578812040699406896956740018549534863608387197926736138123\
3913291238051683454`60.*y^22 + 0.14894660004129735194599117183604120390239805\
731095385155855532376594479083285`60.*y^23 + 0.243795001231305065699798745167\
82885753847112208959273175881417681589480567028`60.*y^24 + 
    0.05563685026383544951429093380739668951729667492950783188163744839370590\
575615`60.*y^25 + 0.100746782572620765722214837918150964908822492922077396197\
69896162092283990766`60.*y^26 + 0.0220487626244156903385836503556247234658645\
9317104323401398712880459451027035`60.*y^27 + 0.03988112538735536523922381602\
100932263181651162009179255018767949256323560685`60.*y^28 + 
    0.00905282898851839635738564977041320534655062593569907675636634245272040\
530619`60.*y^29 + 0.015751803213500850427591465541285296399193612959959702814\
32075061410969973213`60.*y^30 + 0.0034410813367135898886818757937342669607122\
3621307388729455751955000051222095`60.*y^31 + 0.00629724669722290257700006262\
271751171911295548915160214352099003585913557422`60.*y^32 + 
    0.00128615752818487009329685212577041450414141552719235963433497619175494\
943406`60.*y^33 + 0.002451755301038453652799874934703136934900887192669310546\
07236418954829860772`60.*y^34 + 0.0005156975224235347352033339167510140045755\
4479783415093809166253779744932439`60.*y^35 + 0.00093289872980125720169405130\
112479313724845094367724942033543358796480095943`60.*y^36 + 
    0.00020195774117674683755849754661077925281326832962510126241367712202717\
994725`60.*y^37 + 0.000360457543172928261541526730149283171971003779881097157\
47289154387639245156`60.*y^38 + 0.0000736138606215130373035702167446487030582\
0170078814307540416837925567431321`60.*y^39 + 0.00013928305356020883511026214\
810010622842453918444084051180291063625341513106`60.*y^40 + 
    0.00002782946208549164155406560606098016647107673112376771958628707731774\
106952`60.*y^41 + 0.000052220992930335977424613793489917517424300015905361598\
42980727615061848476`60.*y^42 + 0.0000110208965604394715186823222305117215948\
3724283783420390968056275381229072`60.*y^43 + 0.00001952459526479928664614688\
623878486507686513968954097084522767220664963078`60.*y^44 + 
    4.08665556361571737799281950348856112888742880732722778991353916828795649`\
60.*^-6*y^45 + 
    7.4399424673240020089542656648086102865493968900460140579502959145457867`\
60.*^-6*y^46 + 
    1.46443745601286753566571850393742519430626583244736164362776035667933846`\
60.*^-6*y^47 + 
    2.78979203905368338918055931315967640857322015016722402969216610711473102`\
60.*^-6*y^48 + 
    5.6327873280974568833951512636812916262556608175604596264058331610663752`\
60.*^-7*y^49 + 
    1.02111877587282354715416793135216547160878803348809646861153060463874215`\
60.*^-6*y^50 + 
    2.1605403873924705364996987685372393821607660076827001072907907981448531`\
60.*^-7*y^51 + 
    3.7967413626002341835323586419347312362094848412230494120382099920295279`\
60.*^-7*y^52 + 
    7.646825500018285888723094526838465972529797378267613803937129465212296`6\
0.*^-8*y^53 + 
    1.4256397955876036574358897236017189570502018990486513920525264705350254`\
60.*^-7*y^54 + 2.770146829471166004915284530209716097891397957661612908761626\
2501874097664990003948698687`60.*^-8*y^55 + 5.2004379772676910059899764195876\
75164613824260831668064870253552973258784188901715838847`60.*^-8*y^56 + 
    1.07492075992806367283795968223032458020165869602281789319516090699886863\
81912718170681768`60.*^-8*y^57 + 1.882531416714297644045787967330987442849040\
4900356759471451011975942209404282415122858625`60.*^-8*y^58 + 
    3.92935817865062447333521029049176614858466665420265553514198210796123349\
3673601969353291`60.*^-9*y^59 + 6.9955238288617123153052774572066527290279688\
00421336892146153757730306989049214110534987`60.*^-9*y^60 + 
    1.35593538463716725012165498412170414195311707236103189985769246495543047\
5509154721052977`60.*^-9*y^61 + 2.5751728170900851684297427895425820865984877\
40490124052855567179879337979278931595666808`60.*^-9*y^62 + 
    5.06871862086735822376454968557984369861331810699859081819002787830676823\
69740637130029`60.*^-10*y^63 + 9.18870528915778670905756395240859702671589682\
783157101448111952294567969878777040072196`60.*^-10*y^64 + 
    1.93879028563808624106292902625037167139558000322459857200014697568269849\
612522914292889`60.*^-10*y^65 + 3.3304127717266406472991414402473244447503827\
7985685295330780467481443099044984618864912`60.*^-10*y^66 + 
    6.71185632451257842095380622384820748271694196383274061785676670797475941\
88333847349064`60.*^-11*y^67 + 1.23355000186199932330357068488137524190501811\
831164800022098740058170741571319663598964`60.*^-10*y^68 + 
    2.33601543816034964686147137449159757686187978187340320848698011449023729\
16658341214803`60.*^-11*y^69 + 4.42799664427540906517026083591280327873596410\
06888204769656076266714966214029615916865`60.*^-11*y^70 + 
    9.02162917751030319357395737618537076218353648557446672868431088151550869\
3796697378361`60.*^-12*y^71 + 1.562457496273623395357719857469919229985794839\
1158321012116878073064953918581592311149`60.*^-11*y^72 + 
    3.29921705766577283662356405486833143196007243140934278310794032803647337\
5326478865098`60.*^-12*y^73 + 5.716649525795079064684789671855429439177931093\
629285669847601485597894604036751020159`60.*^-12*y^74 + 
    1.09540698671010472611892160660553898923675077244117377548947184697710945\
7351453907906`60.*^-12*y^75 + 2.090096309403413125991804265267639950148771635\
952465776226269042496783394526934076179`60.*^-12*y^76 + 
    3.99153897572479706228030249508851779695805447190866357483866832734543286\
433763994987`60.*^-13*y^77 + 7.3114141371095777364466571157652208928782796607\
970260931692084032920876648763549028`60.*^-13*y^78 + 
    1.55184521256644455517226512191859181616307665270036526663232386328763294\
912250259736`60.*^-13*y^79 + 2.5917676560577035827480921384949915717424505906\
0415338359858478022244746586644026899`60.*^-13*y^80 + 
    5.29256997809101620233517891722184723762508480032402044254077566541533153\
02090909394`60.*^-14*y^81 + 9.56314540174104056109865801786129281839856010384\
68834320839535117218962512454492248`60.*^-14*y^82 + 
    1.75292859350798217376489813689708379740125542968861003968890767223326098\
32947960704`60.*^-14*y^83 + 3.40677690934522439425464421530856937641975510831\
77746564043421681769285687821559076`60.*^-14*y^84 + 
    6.81538414080014128016580593271487512528904537034288375736930673753362872\
1545823972`60.*^-15*y^85 + 1.171859294899987553304734228743153917153443110276\
9077280065374184118078742907871063`60.*^-14*y^86 + 
    2.54249764334292110493761559495780441333008406745245604167350091590307365\
9277697278`60.*^-15*y^87 + 4.237746401749369333055947958762879782766537532331\
439384659412811837815292679248216`60.*^-15*y^88 + 8.0677679756476039925309704\
4342371158570110641530751296252284689157551394899126789`60.*^-16*y^89 + 
    1.55613512234522900983869978290121044071199704962573121921433482624275915\
3649636128`60.*^-15*y^90 + 2.837502572938327602043621792835069486907350020782\
16698787064049492621813672053166`60.*^-16*y^91 + 5.35267695768304544589614283\
162468500292690098275977944366539134910300436992962372`60.*^-16*y^92 + 
    1.14911188273488292953753135108621640227320475835912519768662063146502083\
193795447`60.*^-16*y^93 + 1.8490291434478873143053819978570188682302503372008\
3079558366356295809797889055546`60.*^-16*y^94 + 3.905404853019874385858173532\
56994778454964255850453436019497286849347893674743`60.*^-17*y^95 + 
    6.85515733645142716907054291029538140831587003109160997283540892184347327\
82140251`60.*^-17*y^96 + 1.20075197538091014965335347822367510996290520609810\
41066057367830571835528139532`60.*^-17*y^97 + 2.44804094413179405362322171250\
70223589200371865639680226136047414852669871847016`60.*^-17*y^98 + 
    4.73555357945095814972403979953470024554927494180538789277576531831980041\
1461024`60.*^-18*y^99 + 8.167268968942480081475471337868168577145855379077973\
929295802866885621977386408`60.*^-18*y^100 + 1.859776417845864439225835244496\
935017867622689925546980352385912985092405560089`60.*^-18*y^101 + 
    2.91444381471711407403648024521369039569161281329168885396946713193588737\
8921572`60.*^-18*y^102 + 5.58493568896163092399808235271159316976016061862879\
849986858639777662964482886`60.*^-19*y^103 + 1.090670634811775175959801795067\
625511185691660820128859302248448382810836545371`60.*^-18*y^104 + 
    1.83651873371565869719672999683342151128492395981677006939532936067864321\
596767`60.*^-19*y^105 + 3.701583757706549603393183685187909398058400216775922\
63244296139557216752375757`60.*^-19*y^106 + 8.0382717785717504645059994251937\
857259624783990517713899944266927295503969639`60.*^-20*y^107 + 
    1.23064695647401600911920089684666541315628574927788825221590150166738941\
710369`60.*^-19*y^108 + 2.788001425842736039047205443183616570777884422148201\
9604301266795783144161814`60.*^-20*y^109 + 4.62314985398847297836804587387416\
71152874495255475991333614772271326810029337`60.*^-20*y^110 + 
    7.59341807010708667469142960801810927390650860437491330551920648785857117\
2052`60.*^-21*y^111 + 1.68223037017542260717132057528065207420005306222918077\
85670437582728084713128`60.*^-20*y^112 + 
    3.03186840707769764948693735427541887338764226953938043176028219772311172\
1173`60.*^-21*y^113 + 
    5.38892116070873911142506484830444522506122395661210612913261722102289181\
8273`60.*^-21*y^114 + 
    1.32486809249755166524338157138013881098361817765029683803627353329830423\
876`60.*^-21*y^115 + 
    1.87685838821073380933425122343420598985641359128033900759984680299898775\
6602`60.*^-21*y^116 + 
    3.74308607650590754763882836826817923886280833621303334765910257344711060\
251`60.*^-22*y^117 + 
    7.32006655202450831359198119268266886187132343848254242528181896989543054\
027`60.*^-22*y^118 + 
    1.06393549306820156579879617036293520674612606702642982717939913211644253\
377`60.*^-22*y^119 + 
    2.47143221897629042032090769152977082644740987902299160955775869030554307\
401`60.*^-22*y^120 + 
    5.35569336031901465232079847329186340497663503427062130677033745712803451\
02`60.*^-23*y^121 + 
    7.70004410048132166706778618286350242337974549058586571190793928962688187\
11`60.*^-23*y^122 + 
    1.99074535958714892589948240323170646993415116260154708518206979631264835\
87`60.*^-23*y^123 + 
    2.95258012121426321818434024238359627740619592731613124219603288255534423\
71`60.*^-23*y^124 + 
    4.44711288155686286886650201450072606108791974837513581419530649858681127\
4`60.*^-24*y^125 + 
    1.12781090894973364081372699058286966210706140090802256184630874649964622\
89`60.*^-23*y^126 + 
    1.73915506160381575954938333656725612767962881099045505018662490075129319\
1`60.*^-24*y^127 + 
    3.42124027312485051248825562597925942532268041995422428018036878139792883\
2`60.*^-24*y^128 + 
    9.37873120130545776054159358391165275660870394976482518195910716285846082`\
60.*^-25*y^129 + 
    1.12730006853856004352976852971699654281374216583221950359825935143404152\
8`60.*^-24*y^130 + 
    2.52882822100773791071126396464831442823639652841305584690542101858262791`\
60.*^-25*y^131 + 
    4.75448027219010191879787801239550817941589422206771043842205260893226649`\
60.*^-25*y^132 + 
    5.1277044322312476059322169694617445357627918054838596467357713455395324`\
60.*^-26*y^133 + 
    1.63106171002588695866483920224928303965850081327644373182359775150343197`\
60.*^-25*y^134 + 
    3.366725372457310175702195767926160712684902403933234156782390487371032`6\
0.*^-26*y^135 + 
    4.5286247889480227149349142863987216153889518194625799788105409983629006`\
60.*^-26*y^136 + 
    1.4714401466169263210699655576753754302637571098450290714265883399427992`\
60.*^-26*y^137 + 
    1.7732059912592289606951484319903977137094291505101168329666447882306784`\
60.*^-26*y^138 + 2.4268171589282712041991307597149194825122870582940601767055\
973677181951257238627490107274`60.*^-27*y^139 + 
    7.518803694955287156100766781919227052318678070346740623033991279572548`6\
0.*^-27*y^140 + 7.97518880146422038605026779882472667455387169703331379896231\
3262587956780980225577971344`60.*^-28*y^141 + 2.13486733614846604370788295371\
09540264161854397705931700579847393283904542074288827923889`60.*^-27*y^142 + 
    6.67649111359124785255050149378301965677185819176984220034104638256420928\
2758727139447954`60.*^-28*y^143 + 6.15376873612259269485582823373544781882366\
5975819947252614157155069781146793903370213567`60.*^-28*y^144 + 
    1.82524004119496695526408076795882784798899610753915561764614630454990636\
9261328069838049`60.*^-28*y^145 + 2.99586042275001176935324896319590885433234\
7306784557782332726847572856746503793274244824`60.*^-28*y^146 + 
    1.45019742914297782167336443478290721110869472484295146899687192531171244\
526475180247613`60.*^-29*y^147 + 1.095878992005018617531994068094693350172379\
598301121740078822404791165623900923947838927`60.*^-28*y^148 + 
    1.90189846968254839615624691128287216775155168241165023388485547859199517\
10608323357653`60.*^-29*y^149 + 2.4874057964308499743611773852497351899766227\
8432049496880081018288467193548633428637468`60.*^-29*y^150 + 
    1.15695544990753140692535637711942253143773538831583831104720733530763314\
135408481147453`60.*^-29*y^151 + 9.673599552753693493043185185551284846457550\
0560546358290871012282228696617461584406436`60.*^-30*y^152 + 
    1.29779291133095329674562624183716207215375174104333070175793365847254357\
70959866762405`60.*^-30*y^153 + 5.0722802284923122819987509637668656900231781\
433353175300349020912110718928018596212835`60.*^-30*y^154 + 
    1.24316377811643454904428912340952567126988376637837642305423456871911705\
7113906620292`60.*^-31*y^155 + 1.35888481051766052154659077254555955638780134\
05371575308915078591513725571972329771284`60.*^-30*y^156 + 
    4.76497537465759585911411763478355974726688328513979914172484378196988035\
5510891988227`60.*^-31*y^157 + 2.80545113724920912093112993959069966278237700\
383373066437734828472385444972052456534`60.*^-31*y^158 + 
    1.49398223851780601811444116385173075523641136615786613648342794912011799\
0236419451832`60.*^-31*y^159 + 1.80724739207206943568478890835607001744838918\
2541738248629886777735410593976346531358`60.*^-31*y^160 - 
    8.09102441435977631801647047397936800062014529178575228745477176593987523\
95297480503`60.*^-33*y^161 + 7.7605636152546230953920566450275592287405364247\
3613803302290521085021967391184293054`60.*^-32*y^162 + 
    7.92781231576750439378004121556233911119570061181719699362992113625735188\
61016065145`60.*^-33*y^163 + 1.2690044357939701159449702731326975803583560947\
252856280249497250949748590120406527`60.*^-32*y^164 + 
    9.74414349761716848664545242504105047324477455198572356815744979161667475\
81383506494`60.*^-33*y^165 + 4.2337205952589277311144500663138397529090292526\
682627722696583313370181385898041356`60.*^-33*y^166 + 
    8.32609290295630147704923525667277012265287256413783537082570434447327463\
3421538478`60.*^-34*y^167 + 3.50038319098463058515608868284029098300774845682\
76518497065664203031318992851902372`60.*^-33*y^168 - 
    3.52418119597125722638055701584401999980700184014009861518899245617377907\
550881143`60.*^-34*y^169 + 9.381760150071609526135664975245403715171277743142\
703621961168277430520577370942451`60.*^-34*y^170 + 
    3.31434938032580319258233247837226497061889886154463392521693018329210545\
0242332545`60.*^-34*y^171 + 7.07562831859612869672930999971628199947263434596\
824746246331034522317125830251462`60.*^-35*y^172 + 
    1.41071055487095471286108274490735757981357747313106734459319703870091051\
2798951877`60.*^-34*y^173 + 9.90019913297038383375336445393357884445547005941\
921481060225904458783557004455519`60.*^-35*y^174 - 
    1.99155528218533708612980850840949188748984817532883296271461922356183633\
472681448`60.*^-35*y^175 + 5.960267504355390077340037197950301214870197419227\
76115464171039408091247264884307`60.*^-35*y^176 - 9.0735386586483645209344721\
87902483932356187839514151309897524181009004529774898`60.*^-37*y^177 + 
    6.23989358599995014878549430164801435068870296794553043825238766795727937\
34190742`60.*^-36*y^178 + 8.6313754835885318381089480839136360729799151461298\
220871127911299465092024895989`60.*^-36*y^179 + 5.483782288096791319311820547\
972194481632982036439045095105145857893251309847856`60.*^-37*y^180 + 
    8.45053590389376864501672684732072664351199710283523164333656681306766832\
3119946`60.*^-37*y^181 + 2.45968902460654919990178302117173413059996394973533\
1697807860140870371381399936`60.*^-36*y^182 - 6.83438615313483963458176959803\
5904700667212147260276809249022966290738466742195`60.*^-37*y^183 + 
    7.51203121988364684203344504466102812227340537002308554922806535117547509\
9308564`60.*^-37*y^184 + 2.07779550918964579460396524546767804579261351692389\
4763662084060446178319866253`60.*^-37*y^185 - 5.23911746703539699501331734010\
135368681136935042941644132983610612782275874288`60.*^-38*y^186 + 
    1.47471384881743054342160708579191557679566377138063870511061832720333054\
2405869`60.*^-37*y^187 + 3.99640392137555359046175214867854020218287390891854\
06076043538182187254123125`60.*^-38*y^188 - 2.3419612354375933065934267890024\
7674572557314019818904606578681466351396631071`60.*^-38*y^189 + 
    4.98783039160619933334706274549939729698388265055360564125260178050602757\
279008`60.*^-38*y^190 - 8.329318854310213410782814903240937698786290919634846\
5042033315874184020511366`60.*^-39*y^191 + 3.70268831962829932733891245937976\
33574550542787995830264572360020325813513169`60.*^-39*y^192 + 
    7.76886882354813425711747546381098330458751686541567193821574618806202605\
76477`60.*^-39*y^193 - 1.9724637709857149087786081660967029006750119413984034\
948672007308007364617184`60.*^-39*y^194 + 1.191572504314657507363995717141502\
0127079775091326242812322302899864930079552`60.*^-39*y^195 + 
    1.70597297059884612408141549625057043062748838213110587132196834307147606\
67739`60.*^-39*y^196 - 
    8.98813261696919429618019680315338250690566385069518368535503644398661447\
1046`60.*^-40*y^197 + 
    7.09257786524261907585140301897898989743056959962242155034099694320305054\
6514`60.*^-40*y^198 + 
    8.91733264831772166224974143842656861894963195396462029664423578855128227\
939`60.*^-41*y^199 - 
    1.14661259451226343992160800048329317749553725629719346001740635253523955\
6983`60.*^-40*y^200) + ls^3*(-41741.84688034059405192400726880953520162007269\
302371715597752562849330956895162537`60. + 62533.8134853021762089353349752152\
9359334759944427764940895498164773020399484808442`60./y^2 - 
    21312.5645619531573297305727121681475663935972053607178894940241142162265\
0024564185`60./y + 17096.9660998561334428121669775914919628522221606525758918\
551117972847779251970542`60.*y - 220.2018404154159122957739769750145719967767\
6010821675086486672830499833337130849`60.*y^2 + 1126.076460076730046862154291\
31017584492640698321918674012844450467581981783291928`60.*y^3 + 
    1549.90387590059461205678021044721767685892942405707996798980683680468875\
311305024`60.*y^4 - 113.28849063778431649069918507270609474733231767958218900\
981341200462392971980772`60.*y^5 + 285.45872475309483821125821865752902843193\
424404609216888760451691871991544716118`60.*y^6 - 36.725041745877123465718944\
81977385232642495602743676996536326778705377858604847`60.*y^7 + 
    71.5052008084142795456560654549528843680149633696059317854133154449450646\
3703975`60.*y^8 - 13.00458150015500591517464022097868667560904010724297273694\
761944365690197657181`60.*y^9 + 18.903174349284658295640441371754343376848604\
22839182975663468966509650836300593`60.*y^10 - 4.3150338599702375175686456698\
6258671673253709487886819206728449879707553434228`60.*y^11 + 
    5.03385583147549109667803784534342252966561007289506148224308065743219975\
187528`60.*y^12 - 1.349616448840488367343074039501964684395578629228707097123\
52484483500254924472`60.*y^13 + 1.3366717102548008697328842452281051934293549\
6186265865704040321629291668165969`60.*y^14 - 0.40473110700493161389687249128\
934850982951214875654535263558794743777202313957`60.*y^15 + 
    0.35319279159082906738092262940404977950233808330208350609307957601373911\
640904`60.*y^16 - 0.117800308959935254304590834939746570831498325631330222490\
14706500690433683308`60.*y^17 + 0.0928661731654347743524624322766829904803205\
1079415970134332548304455985848343`60.*y^18 - 0.03354472994927178071846253370\
420684982724114759398270892066601345149160981711`60.*y^19 + 
    0.02430961270364736694846211895081113538423299040404714532183766516061287\
937961`60.*y^20 - 0.009395343178414641535580202175882216552463163066467552430\
16637153172187140718`60.*y^21 + 0.0063390123344203322132423885150990457029563\
304155877572502383603607358888281`60.*y^22 - 0.002597767017039249790226650986\
47265111939348837654230587403576233527112695459`60.*y^23 + 
    0.00164746362160127849002398763659333142591876763898161309811282974225356\
638486`60.*y^24 - 0.000710910320600599240984170558160438314853389715610591944\
79858310830438773714`60.*y^25 + 0.0004269293455617120618605454944730751023025\
1568527431643522047693835537054813`60.*y^26 - 0.00019292187079018843641143949\
219889570045615221003511916643239713869500481791`60.*y^27 + 
    0.00011035853630722417582584385359583179080788201294288444319561566125668\
256527`60.*y^28 - 0.000051989969630178322584803190568769870102702900171753156\
87852918529399056332`60.*y^29 + 0.0000284644149182912629944636828287945819900\
5857638385079810528264579179893295`60.*y^30 - 0.00001392851951890252819234939\
477027957670606509930643257957716520880752123242`60.*y^31 + 
    7.32755630485504307019789164800929539527358351650505594922238418042362094`\
60.*^-6*y^32 - 
    3.71287654637156688345903971220923576774836087610973390316806560045259482`\
60.*^-6*y^33 + 
    1.88309602633925376286601582774791756481461073678348920145727046236897795`\
60.*^-6*y^34 - 
    9.8544751210800208143619676184231330294284446570531920253814281196099736`\
60.*^-7*y^35 + 
    4.8319573268730938172792092571403058114088850549447609329023205854469063`\
60.*^-7*y^36 - 
    2.6056409136392960053417411789180079957019592568307341809809148066189509`\
60.*^-7*y^37 + 
    1.2381686893855938927847956344161173617967051339681574373487803724731939`\
60.*^-7*y^38 - 
    6.866748446370368096359083077209212751495059108205494316643873638393779`6\
0.*^-8*y^39 + 3.1688486996299098434293692168610058689515352591207130257984409\
994563826285407931249672438`60.*^-8*y^40 - 1.80429325288937239271085412551415\
15455361837012642279040914240588409024325094195269547937`60.*^-8*y^41 + 
    8.10100378215453816878395007028691863318720283006136401758604661326851830\
6529140196504105`60.*^-9*y^42 - 4.7284636923676760639342964112861320874962851\
14476310222533585029900510231225774348299068`60.*^-9*y^43 + 
    2.06888204855327764026961544872339047711506218770275141286810885109236169\
1936385889319589`60.*^-9*y^44 - 1.2362503902286360838404525023872428873086024\
63504314276152727769366536549506594401466628`60.*^-9*y^45 + 
    5.27874245753064449935350975069737489173237709305102057412686075759548548\
150980694569939`60.*^-10*y^46 - 3.2252680383123333284459653785099831986502130\
7251242144211803178111955014307680373529594`60.*^-10*y^47 + 
    1.34572590379490584014076250374529061774390808000304359535566238852076354\
20269005875543`60.*^-10*y^48 - 8.39815485636625841536772265780961132013672546\
63586099282027586083648358093208606671609`60.*^-11*y^49 + 
    3.42802279279173847454690389854398951921722381688842002780102612232603724\
3527989690218`60.*^-11*y^50 - 2.182905609544964335396466141312669215001739835\
6788566805374013840831586093537266131082`60.*^-11*y^51 + 
    8.72605410296343356829976942831199958244534030102578587140431145426907578\
101764962179`60.*^-12*y^52 - 5.6647912068757857821127656715953648719079906431\
93790238931228741703603276064365112071`60.*^-12*y^53 + 
    2.21974188165757356703319155005797237483097248209248074581534601472434489\
7189818406623`60.*^-12*y^54 - 1.467870247573929784124918113497453844038953383\
351526166751438328822163733461631931891`60.*^-12*y^55 + 
    5.64310587355420833636614002985001092256123633111605863075196815024032775\
367257994461`60.*^-13*y^56 - 3.7983632427843904154106575909082811528098743097\
8723598192036238013622930959462389034`60.*^-13*y^57 + 
    1.43378387074684430942201252029692172306370313674383365537422019184948506\
370644896115`60.*^-13*y^58 - 9.8164614944729693788304420090226408578813208777\
924140735587196737673118926255441858`60.*^-14*y^59 + 
    3.64095834498473625378274223132431916792372716462066337015793232422651858\
78683315018`60.*^-14*y^60 - 2.53397784709069863831095720196212618508493818665\
35760490033069623180208992877360341`60.*^-14*y^61 + 
    9.24122171336119926483239242625929060056981114200103829054418820982229629\
431603313`60.*^-15*y^62 - 6.5339467247143682311412821452218845020581173007335\
25417299099011481573876694136729`60.*^-15*y^63 + 2.34443630427309530724891740\
4237282810676861311272048284785240751240907212592487376`60.*^-15*y^64 - 
    1.68308186687200283032241955778625276409393413341222377083718368426354551\
2860160169`60.*^-15*y^65 + 5.945047274915095950770022289209438946438329425237\
65929993211242070253444092871912`60.*^-16*y^66 - 4.33132311006145793000611868\
602283822605804976554992847629633200574375516998333159`60.*^-16*y^67 + 
    1.50692406189837209784578881223123249221798015432924325630259863557075804\
100649176`60.*^-16*y^68 - 1.1136473545497855685630364010495578552438562064746\
0145848260343953754004146300556`60.*^-16*y^69 + 3.818185110108030703797684684\
0284243536190325377013134994557947144419825813248749`60.*^-17*y^70 - 
    2.86094980072735325119920068487356163479283473123234722931381847060102983\
56182715`60.*^-17*y^71 + 9.67078340270647804330277693861105478723492100018174\
7928631765156873880604494303`60.*^-18*y^72 - 7.343951282259971057662388574187\
748104179850591550643323726870380829547265346892`60.*^-18*y^73 + 
    2.44857905858373775297340083364790987088305206540322744296492506627743523\
596`60.*^-18*y^74 - 1.8837619936839409493655958691578194666716277423624762244\
3760590396808849020967`60.*^-18*y^75 + 6.197584301578589989911163479061929640\
72313899695390345784116151207592991610114`60.*^-19*y^76 - 
    4.82855297190665905059473310969407652338780825660710268635247013197771734\
829208`60.*^-19*y^77 + 1.5681731399245820067898291224446054749204546956536240\
2847312416664454891184627`60.*^-19*y^78 - 1.236856319553471316126336871117325\
58793085137128764557421965700124615120458616`60.*^-19*y^79 + 
    3.96675788707005425468306833151217062318223111397964602262263593288702569\
21161`60.*^-20*y^80 - 3.16627056061519943985101967512138056093809549941960536\
81075087636481229124866`60.*^-20*y^81 + 1.00312221105873494155340855126917404\
04088709981249087941158033405024016343652`60.*^-20*y^82 - 
    8.10060331252684881715321987095229188619763566420753114269455361885065958\
688`60.*^-21*y^83 + 
    2.53602988722826512376148745041930180886987119239578203025219550107901121\
943`60.*^-21*y^84 - 
    2.07128695213774181000115811234414707523023980003365968280024556993903272\
0829`60.*^-21*y^85 + 
    6.40977435279002901083470951404430489494122795872163721719878474547654168\
264`60.*^-22*y^86 - 
    5.29332753109787674314305946497398276366599023791126571743368542992446439\
062`60.*^-22*y^87 + 
    1.61966081946950964503296987196472752127670012104269014651218043987529066\
633`60.*^-22*y^88 - 
    1.35205396149886500244961224186856765250548923493783873638284968983010652\
324`60.*^-22*y^89 + 
    4.09169393530401554284257221800845454544119182267091016333896325163269495\
78`60.*^-23*y^90 - 
    3.45180635258837887143164187944023983716789801014621331548626124331784126\
96`60.*^-23*y^91 + 
    1.03343790572586526576014033206929726231969421585836068507606461012407246\
7`60.*^-23*y^92 - 
    8.80837168512894494272176130274328725783430442126105056352399045506843643`\
60.*^-24*y^93 + 
    2.60958823217056760872660406809053411146212959532765931263421122349337153`\
60.*^-24*y^94 - 
    2.24672889461450760913533180051995300600736771624582479359969657434578967\
4`60.*^-24*y^95 + 
    6.58824652829221340589752767098275291405629085913738819152484024127534111`\
60.*^-25*y^96 - 
    5.72822367175310617420033924135678302174391836364932370075353908847124602`\
60.*^-25*y^97 + 
    1.66295931254398858766656675039503245415724950306433706664435535727039916`\
60.*^-25*y^98 - 
    1.45986067761952798456449727988674261660381198366715429822826780922769104`\
60.*^-25*y^99 + 
    4.1967275511259481820875137294198854057592349424600281475662484880216297`\
60.*^-26*y^100 - 
    3.7190532094275730513878930171703854319952537431743993552681635256465878`\
60.*^-26*y^101 + 
    1.0589136375601053453858353425392281838743824312217777611478236011200613`\
60.*^-26*y^102 - 
    9.470869424067546084094894718947587424934889892253020457768877651995977`6\
0.*^-27*y^103 + 2.67136956992622802753924476758584211444241526643455326741721\
45374109825706104771319449264`60.*^-27*y^104 - 2.4109616443033825659818420862\
985775139829074455355777806075128611912326746973999692639627`60.*^-27*y^105 + 
    6.73804575643151358224979687449889261279453059147540576401239345106936546\
507078281618412`60.*^-28*y^106 - 6.135357638807853614730902682476477319148884\
279625668606603260693884519100431625707096499`60.*^-28*y^107 + 
    1.69927319092180405007577526517657568027786179800346142110286127735560825\
9816604684387117`60.*^-28*y^108 - 1.56078964425929439509978770500475676547349\
92739565905070316405994539098080865158823588`60.*^-28*y^109 + 
    4.28473823926336490612246265229005975490410115104419489039773663055481376\
985256182059092`60.*^-29*y^110 - 3.969257068534082330896043128651051127862888\
08742298728760136180340133236971224567742323`60.*^-29*y^111 + 
    1.08023851614504422429540814875824475455283820785260667776101477242154930\
442279770333278`60.*^-29*y^112 - 1.009112502561852231758056521208087047790310\
49025489386272594333847693440866506560102987`60.*^-29*y^113 + 
    2.72302481052765227859651919287818618742393722196735652137156045343088845\
29993464681015`60.*^-30*y^114 - 2.5647221427892944841241359258290599790613732\
100410107529406946119959889625609512595095`60.*^-30*y^115 + 
    6.86313120210569093195056085334078219893513006239733083917423580573857464\
0643297505921`60.*^-31*y^116 - 6.51652453700005421870759893573608621774218302\
0864200426398636603616382229344404384288`60.*^-31*y^117 + 
    1.72955286329258179541520635187286047761228820081651876217517366420318677\
0797564959359`60.*^-31*y^118 - 1.65527855903160386045305319063438962709006094\
813885636888635625047383946159070626793`60.*^-31*y^119 + 
    4.35800963330990475209229514782167249757624865423016087907703838658623533\
262174157502`60.*^-32*y^120 - 4.203486159272327862743785939205498096349965727\
80797891614497750989813364245009666284`60.*^-32*y^121 + 
    1.09796174741074649878465420033315240454911595200488185813829414092478257\
327364482564`60.*^-32*y^122 - 1.067174788789090875129428059465476350210777283\
49955848045885492338803629792687822105`60.*^-32*y^123 + 
    2.76587592285152546977128353842731638631547132034535526458408588759850107\
63797261497`60.*^-33*y^124 - 2.7086483338412894761441783176677376044305314399\
320738982705230818345840266547019243`60.*^-33*y^125 + 
    6.96668757421761667066715351572479756910655183097901421297612518148704936\
6361032151`60.*^-34*y^126 - 6.87328525709897754785984691855367768724641836010\
0705522966191735850506043542331112`60.*^-34*y^127 + 
    1.75456616271939589431670467391206398114554548784873146428961698938394624\
1783463507`60.*^-34*y^128 - 1.74370962445467762537176314502290236573306141726\
7868217941218075637686176719523528`60.*^-34*y^129 + 
    4.41839440814623559703692720476073981140909883674609500011692902355375045\
566290551`60.*^-35*y^130 - 4.422677028104295667505960009704866485184571709569\
74074243761113890277128438008037`60.*^-35*y^131 + 1.1125306885377636539001575\
5653566760239651873092261820746426364173265951520550715`60.*^-35*y^132 - 
    1.12150345011160940399027101403852689275426109078216337233334749146345113\
213087063`60.*^-35*y^133 + 2.801003893964270783927012814890049865277194807522\
5060953186972014134761853146788`60.*^-36*y^134 - 2.84330370583341465389329530\
45405501134943647480388300686485961149791921239053186`60.*^-36*y^135 + 
    7.05132875581025774536103184609652761202338179253647210384712175087084157\
9260495`60.*^-37*y^136 - 7.20702329154617323566597517593432608994421005259197\
2233374191528975149938147364`60.*^-37*y^137 + 1.77494556019226670149050582435\
8468950297354224793649130804578926048278556648225`60.*^-37*y^138 - 
    1.82642272180023925021661440334132466494690611672724153823454963197367437\
5861149`60.*^-37*y^139 + 4.46742391083982975149393933436814199337900809792179\
373062541826618058277642603`60.*^-38*y^140 - 4.627665132093654238916902514896\
12145401509027631115663134237934588673742002187`60.*^-38*y^141 + 
    1.12431634084958261295336678028442430485389327133501117798537440559332554\
276848`60.*^-38*y^142 - 1.172303960114185952681099771181667771233748467371149\
60457730334395004815391905`60.*^-38*y^143 + 2.8293080905508384117583570048625\
415971709315651747932179361140187456237293973`60.*^-39*y^144 - 
    2.96919386445067817693705049963905406843466907879132072357077433448596043\
42868`60.*^-39*y^145 + 
    7.11923621452899370875109022971060617458282829269687865779883227993417902\
9603`60.*^-40*y^146 - 
    7.51898338908619947870666415446652345323423704170338117702965182235182326\
8197`60.*^-40*y^147 + 
    1.79122047887330744981973957148220994793091908419255125010689879396518674\
9149`60.*^-40*y^148 - 
    1.90372443931496260551233383531175794711088033373968670187197935363885847\
435`60.*^-40*y^149 + 
    4.50638369798621312745486762974985194242170679877276337288479153807077437\
087`60.*^-41*y^150 - 
    4.81920595326896447245481640031929023409267074513628930624069481586238617\
787`60.*^-41*y^151 + 
    1.13363102869662984049376159573439936154721334001161774153132645357031086\
876`60.*^-41*y^152 - 
    1.21976256132789931842626857481631087299453904438544196634485426155707296\
44`60.*^-41*y^153 + 
    2.85154768340189590248322501150316404852967461279258879397327832481881332\
82`60.*^-42*y^154 - 
    3.08677812551017442291822385807002502168726760967874085208831710137818456\
44`60.*^-42*y^155 + 
    7.17225617727137494709968308898036815589709552709158176382686766459199805\
6`60.*^-43*y^156 - 
    7.81029876883783959256329363695147487515148654199422539968147104613522300\
4`60.*^-43*y^157 + 
    1.80384011471862054477465374063997250634640795176904464517714339052085098\
2`60.*^-43*y^158 - 
    1.97589446825737694810843420805092007870459034406225885501791780468261027\
8`60.*^-43*y^159 + 
    4.53636718529424384679761478230983256051471570848136047338558651374683227`\
60.*^-44*y^160 - 
    4.99799004831800169667141887198565473258330456489460597176323839954272393`\
60.*^-44*y^161 + 
    1.14074102517287494280846656770222023301400679938649563915833304378962317`\
60.*^-44*y^162 - 
    1.26404981034648029911434188360547811262805028181872588995682396700423486`\
60.*^-44*y^163 + 
    2.8683713903222611302375697912319611050876689280717967258353374868177979`\
60.*^-45*y^164 - 
    3.1964778749711739777598886185961607128953961821620803162527830676976509`\
60.*^-45*y^165 + 
    7.211969765391544794888289764355987676856471819528756317421663659261967`6\
0.*^-46*y^166 - 
    8.082010855630930939223893009505284486376256597635355547532359297364781`6\
0.*^-46*y^167 + 
    1.813189990440687170133171633292820479679441017591116825877277084526559`6\
0.*^-46*y^168 - 
    2.043190266614641777300439901002028576724378205011939100098681392458872`6\
0.*^-46*y^169 + 4.55831475594989491784302014129013001267501124001342282033362\
55449191248641739038524344724`60.*^-47*y^170 - 5.1646540806984090770071251528\
212478500103465318422118966122385394883158771001423027907422`60.*^-47*y^171 + 
    1.14587579969593262835355735438214505586395723970600723530192649605680788\
1879773442517883`60.*^-47*y^172 - 1.30532319006738570474165896668112959632558\
90471052116609208352454861887896654771351227785`60.*^-47*y^173 + 
    2.88033936214936910457309133786168333693246769852746721744215772617211873\
8741394617597218`60.*^-48*y^174 - 3.29868276029315435158594654551693694027429\
5812957118808190016418716910440078881870393134`60.*^-48*y^175 + 
    7.23974483595142250944805457008133751442025931270399537845797581097524400\
896529546606778`60.*^-49*y^176 - 8.335083968147154695664908427852983783524064\
38165930348924058767559495323459348185645796`60.*^-49*y^177 + 
    1.81960424529913766696422844696694335228932883683436708703537943046542236\
890631698012623`60.*^-49*y^178 - 2.105850546862468590747460943172124909028536\
29355300705392745788788233118363799599201396`60.*^-49*y^179 + 
    4.57304291906597116415306608099352382817997124062069405700937478678242308\
28804442053027`60.*^-50*y^180 - 5.3197891099051997380012688494488386617704831\
22147674098727460494462116469617118461017`60.*^-50*y^181 + 
    1.14923494151635877685181981102610130698038745899337538953355710555791067\
46652083466526`60.*^-50*y^182 - 1.3437290815099168900698861333851434698154559\
477586493905809896022826158666632562186902`60.*^-50*y^183 + 
    2.88793963485407981921819970279726743513893369194013073476792085416184418\
2090681361618`60.*^-51*y^184 - 3.39375538494625301689517608632858040765258545\
0736088031413694723892206807967106685496`60.*^-51*y^185 + 
    7.25677510554713793759893356321128467893568457341254839188542824318218743\
569516262035`60.*^-52*y^186 - 8.570416505014107699368060872825573108274147433\
04516092999183873816159038065677998291`60.*^-52*y^187 + 
    1.82337494571040365900936757153745092597977982424104370274917341749866691\
415569597193`60.*^-52*y^188 - 2.164097943582592624094932713006810935511234782\
90556407462574709200950146453885330294`60.*^-52*y^189 + 
    4.58126648265858349312028950381988045036117472491766397576613568308162087\
21896663915`60.*^-53*y^190 - 5.4639469582247894230361244713423452821856665730\
196041278775158056674086656720983663`60.*^-53*y^191 + 
    1.15099344382316008250495367597113212952389421393726862749202214079396590\
20376413533`60.*^-53*y^192 - 1.3794042845545832086216608171610678529872678619\
922192923371633014987098482879975413`60.*^-53*y^193 + 
    2.89160073078304156326510572064004988528318582522902005851580783695751322\
3323503265`60.*^-54*y^194 - 3.48203494359787226586516782249474749165884800505\
1055213699664403784472783196375277`60.*^-54*y^195 + 
    7.26411022095049465618942711855583450195467431525293642194577510264641230\
155181175`60.*^-55*y^196 - 8.788849640956465181567962846134455574901258973541\
36963539098523858025615521722004`60.*^-55*y^197 + 1.8247592657157144063129752\
2514865450712154698706384348634526620666572917567570515`60.*^-55*y^198 - 
    2.21814109531243435372761773100382418915266458285921542590183845661820633\
419440143`60.*^-55*y^199 + 4.583615710477471129322077352588860205028531595136\
2031349067941862381194256848464`60.*^-56*y^200)}


==> anc/V_numexpan_CA1CF2_s5.m <==
{(-50208.56057196280301444587300465168906929233784662835156179497747781999057\
320451759`60.07045187041994 + 33525.63756734660168470719615246005088343690084\
885033167860957405004209151207424516`59.89505114535908*I) - 
  (10324.91194902658604155801375951768716362760948074954670057915703105782678\
345425256`59.78172049970353 - 21817.06734678119495715385992765831313998091862\
452908458666610583531896635575350124`60.10663051527893*I)*y - 
  (19236.31745398254135079652604295651995481115861082285620150631037045605040\
231068439`59.99039470302249 - 20087.48593880747216183679837229098657330580335\
36967548312791764377908365699408145`60.00919835323308*I)*y^2 - 
  (16926.18631863088172955804441889318220247641012354076889620568549859547383\
779318189`59.96412099812176 - 19734.26558771702824776770059988705197360063535\
477091186081526113491331238118441908`60.03078284969481*I)*y^3 - 
  (15025.81701329224491361686268153562988548122528308923672903901829392450797\
315080977`59.9460948116345 - 18788.530687352595447768149913333629207014973819\
17053202968617685082986829562141338`60.043149534458145*I)*y^4 - 
  (13729.91195527257968299410453905090531022622036083638165506592919588131148\
949075322`59.936521021609806 - 17791.2006503500261274350046847916026060899828\
0577427334437533926010353176402561952`60.04905852703902*I)*y^5 - 
  (12812.48293123580452108642398920655950298593455242081387999798769489249222\
562657095`59.93111601621696 - 16932.92679301448108267552224526231752658387405\
3134305717767009500569663071095799`60.052214747155716*I)*y^6 - 
  (12116.88524157912578821080952983160492882967405985644499786803360429363895\
438438034`59.92764918300417 - 16214.99463190760123812887673281412200729052037\
947789408078806649276094638531017005`60.054174997509264*I)*y^7 - 
  (11561.43024651648149644658146078048731465498385547435619264392657920146419\
487081422`59.925183805841705 - 15608.7221109778211428313102528078528703951381\
9727312822339690089936672152070042225`60.055539591286966*I)*y^8 - 
  (11101.76017199624724009764275598382586841741447990058066177578532326211176\
40957094`59.92330353973535 - 15088.727286948292007284715216234128096007399098\
82916056266012098149178211473625906`60.056564307760006*I)*y^9 - 
  (10711.53229006311179063116705370318697779581683576929574505093652288624825\
020714381`59.921798093971546 - 14636.2040399721469999990383002485913102335169\
6499078079552041201201758097333387742`60.05737494790915*I)*y^10 - 
  (10373.82415327423804255761305785853068394902554957293024482816202611798711\
388072347`59.92054805203138 - 14237.45490594832062552664368503551567759309324\
910678482598387646848755521954842569`60.05804153159426*I)*y^11 - 
  (10077.11177016147208986298746790211789769212790795928704216608613697215142\
593170841`59.919479792259125 - 13882.3447701173960685764733526973082945289850\
8080895726164371405429940369461973554`60.05860654266813*I)*y^12 - 
  (9813.202689660064412504125574408389411442796092724462385398754575960697805\
98055978`59.91854537894093 - 13563.216159905167840301028671896488477677468411\
2738211948583637756604935306243512`60.059097292995524*I)*y^13 - 
  (9576.076639575560429473033356313754040816333773074144846138814810120248218\
65522721`59.91771236209783 - 13274.168825971202232858111550616792295406477438\
96547564613024338057144836135491759`60.05953208579047*I)*y^14 - 
  (9361.189561962923128352249876196891043756603792970082841572295549973915317\
54317338`59.916958090472434 - 13010.57662732840539968165868430897360265371791\
34865639079693161220983291179226298`60.05992359564785*I)*y^15 - 
  (9165.034098747379068934635599052288379231233934505608408512509281607115353\
88690219`59.91626633630453 - 12768.756180071881386038755127715569988836135413\
5973507474176747369469806441534058`60.060280845374294*I)*y^16 - 
  (8984.850960267527450910864893390305771583836229194402105519950449033247892\
68749891`59.91562520465357 - 12545.734374074085859306869106414507184012512674\
88318521502076729577763413630040295`60.06061041533005*I)*y^17 - 
  (8818.433275205397093127933709314773731128912105332279819829663364076868195\
6310323`59.91502579583799 - 12339.0818893988712790323417506724295203635717313\
3631687528135463194929748807730946`60.060917209147675*I)*y^18 - 
  (8663.990374150696801095483769035546351808112823733972152666804414711325456\
97900696`59.914461326459225 - 12146.79178992701491046540658020680200758218280\
947814490803979847198243436559266267`60.06120495259238*I)*y^19 - 
  (8520.050731098456850353373216309133736012900083375269122103476126046013753\
28393435`59.91392653807874 - 11967.189534311783518541064750382736494408591029\
4103954864755833008088922462308288`60.061476526742624*I)*y^20 - 
  (8385.391383528492281409717420218653932503286428920165048598336561117981994\
1562329`59.9134172909441 - 11798.86528193391886641560640413644557216317981634\
087537776212142079006703986053498`60.061734195507*I)*y^21 - 
  (8258.985670427212034560110621086024198741908142040873099289846596803793028\
93872937`59.912930279462834 - 11640.62227958173853477341389717931361394521248\
221994907296737364300958456267424522`60.06197976413196*I)*y^22 - 
  (8139.963902490891860495108954642401988475517792639512616969794027665011963\
57510074`59.912462829426566 - 11491.43701998316615944433370408739720016424734\
689141135422231800491991726893394395`60.062214691662504*I)*y^23 - 
  (8027.583330008327308644269663958261580075102183975025037790058925400789360\
56090506`59.91201275116192 - 11350.428136133899396610456560559348484151483003\
66727297296762039852733635129520254`60.062440172072286*I)*y^24 - 
  (7921.204906164475746329619964496546705903244489173744022540333004788123997\
01013438`59.91157823160343 - 11216.831860442441793051529413459283547841505223\
11942388256740527836087979326339618`60.062657193692246*I)*y^25 - 
  (7820.275091557905699644186353956791399287195327594761771686583506144951240\
78280387`59.91115775388536 - 11089.982475005940456452861246596365925383075644\
38616675206692233606812285674465192`60.06286658335919*I)*y^26 - 
  (7724.311449731111619316720195173222226917456649045399582172591751139686640\
74225798`59.91075003667576 - 10969.296597774298887312883913654998577620622990\
56429444310937318093022505443832895`60.06306903964206*I)*y^27 - 
  (7632.891129211021193116620688442370266563883706216868239191907077484551875\
20883973`59.910353987866884 - 10854.26044649650293028445831312621711020245395\
232336708910976074456565339617704144`60.06326515815144*I)*y^28 - 
  (7545.641568579940334502402610253551559451080579251982635557849764875390764\
47428341`59.90996866883661 - 10744.419436017199294168812317184142485994672560\
3466847851749025542453235997633658`60.063455451035914*I)*y^29 - 
  (7462.232931682778326024176503768775889699544766924659839269242917073699761\
66343308`59.909593266585524 - 10639.36961997007597039333686799075796295717200\
772174346960046222868886564431725481`60.063640362158715*I)*y^30 - 
  (7382.371902492570274807984656898473990976255407889831200494450959621545731\
22081531`59.90922707180553 - 10538.750602304631780250176702030966105711729275\
16286869502699823694102852503804389`60.06382027902806*I)*y^31 - 
  (7305.796558136571808881247816732656606851808241606168241896201174638716967\
94484905`59.90886946146175 - 10442.239629120102729714801199116098998583570174\
54922328022535767052742639792991817`60.06399554226217*I)*y^32 - 
  (7232.272104033955120997444396783659624037171970113156539745256692250887159\
3274689`59.908519884841596 - 10349.546635115410061569503431235740772511597753\
66471849449950420995350218067777738`60.06416645316395*I)*y^33 - 
  (7161.587303770283050440185162339001666033704226689849083871803837944977229\
70156518`59.908177852291416 - 10260.41006732428980833899595979698157076678536\
750842467345340526302695610247770558`60.06433327983234*I)*y^34 - 
  (7093.551472906669123968620140657671116174566798388915108904359992735569136\
68260526`59.907842926054094 - 10174.59334575910244851183869995459164248023893\
383272636716780237139038539204157656`60.06449626213139*I)*y^35 - 
  (7027.991933666431100268932172076575297067891258115896534121095666830775730\
7381529`59.90751471276239 - 10091.8818490560213068080554171653797226833544427\
0911698825519695299337821356461006`60.06465561576006*I)*y^36 - 
  (6964.751848679781164827174933604283100212829767440223113181171856456335346\
2368189`59.907192857246955 - 10012.080335315762668527161928104075622205434292\
17846231409932080054700048435987016`60.06481153560881*I)*y^37 - 
  (6903.688368361275133524234349642337182416813507558779786529825871559865353\
79848411`59.90687703739582 - 9935.0107256170696938526707224621314208246269557\
0342910065704219493753306098558587`60.06496419854617*I)*y^38 - 
  (6844.671039250504392305952885466031030564734186255489862981706576379034919\
25994146`59.90656695986053 - 9860.5101912884795535833908444432842664830951109\
0882231399896492846103874012959774`60.06511376574657*I)*y^39 - 
  (6787.580430645509975144312709546250456427817288168727245190472899972965981\
02841437`59.90626235644846 - 9788.4294968088227303326032150828564833981438149\
1914324301289284674696934662830169`60.06526038464663*I)*y^40 - 
  (6732.306944751628947872186160860004178014622901021390078305480860262740958\
11391055`59.90596298107494 - 9718.6315588071882580961934155709843764597510444\
5403162393976522924642704775017734`60.06540419059858*I)*y^41 - 
  (6678.749781840858374872242495422767232709672108889518284389751259323292427\
10554827`59.90566860717425 - 9650.9901885316353116973362694167733521707046249\
0122733186617753890195369327156042`60.065545308275226*I)*y^42 - 
  (6626.816036932527976226170119790984365331791161284436877935280261926641990\
78314928`59.90537902548951 - 9585.3889907204308119403632747608672757275211937\
5748212449315670603907876078929715`60.065683852870016*I)*y^43 - 
  (6576.419908540771544250912111294562651874837255352414925956522191151463011\
02923097`59.905094042176735 - 9521.720396321932670256155006652756280449166964\
79909660294833699862878221039049236`60.06581993112717*I)*y^44 - 
  (6527.482003298184493940886994352224454176440542081246708630070304856035710\
27214676`59.904813477170784 - 9459.884810186937610039990348582518473536472571\
33218622395809678520287493131516101`60.0659536422301*I)*y^45 - 
  (6479.928722919570275982764021228605454900257427798188061991090279235634771\
11316726`59.90453716277079 - 9399.7898578692642120633161816832159602975863000\
6434592097731584066712009423641279`60.06608507857108*I)*y^46 - 
  (6433.691722139597260791320483583367374728217006802632429101181855896133356\
11058064`59.904264942410336 - 9341.349718148462857147042320015319096086868993\
85228110514001686939413990428734656`60.066214326420905*I)*y^47 - 
  (6388.707428040588899578528718266761731529086147051122800564262921359813323\
59361035`59.903996669584004 - 9284.484529936455745643917803152495255603179393\
09937241546158183563465628153751426`60.06634146651403*I)*y^48 - 
  (6344.916612657534649412271302713052226007845353514791122453928369042801265\
99961027`59.9037322069065 - 9229.11986392944894158975383006786672975168313899\
12200636802632710440720287669196`60.06646657456166*I)*y^49 - 
  (6302.264011966549045766771169132214020303126258741733653883084247642074006\
86813434`59.903471425285154 - 9175.186250782592519903088358771116802265546629\
88154766711576431382590424468260465`60.066589721703714*I)*y^50 - 
  (6260.697985377763956372350035232640923807236662759975541773204789014936023\
48759699`59.90321420318933 - 9122.6187587694276926254668188913950501291568689\
1645315985314095829046240149785552`60.06671097490796*I)*y^51 - 
  (6220.170210701684391423283590777051841758970570997919358565923249244669471\
88727502`59.902960426003226 - 9071.356614882702679646307709995584388088849435\
47873314228375823361963086632419416`60.06683039732417*I)*y^52 - 
  (6180.635410269495570071615016643381291235175417820058418356023360208877053\
98854203`59.902709985450734 - 9021.342864171123741483060923258620212807462871\
63840746474026387461608251994337861`60.06694804859902*I)*y^53 - 
  (6142.051104486884315584241568036553288540382121842402697824338878885892790\
36835147`59.90246277908248 - 8972.5240628150996555810217533462394011307804410\
7011777724368793425897706218319051`60.06706398515724*I)*y^54 - 
  (6104.377389607171490539954727566226488814899503439269963394229741736980129\
15747038`59.902218709817284 - 8924.850001045521386023429352696282462691328868\
06335551004374625507686735180620569`60.067178260453204*I)*y^55 - 
  (6067.576736938787567346312999691096087020611503559548532874027005113567695\
66634957`59.90197768553067 - 8878.2734525210235594823316561035214283030790159\
7639490220906958989213842818623963`60.067290925196964*I)*y^56 - 
  (6031.613811067261171457926728069780049387528440234378671080010913952797184\
89419516`59.90173961868484 - 8832.7499472156807901187940820552898978753830357\
3405551432390984323163186199143521`60.06740202755754*I)*y^57 - 
  (5996.455304983477713340575611631678518000211811413540031613375293333868043\
87247853`59.90150442599502 - 8788.2375652427646801477850953746298802294351148\
6952365880228084893598527730200174`60.067511613346674*I)*y^58 - 
  (5962.069790276658891140897667928335846770582131322964479036929199920794770\
93368956`59.90127202812765 - 8744.6967493609777972837634019569510487980965401\
0344848877682570734313078300110269`60.06761972618502*I)*y^59 - 
  (5928.427580779445987953014471937328073021413015385652880167437585281748431\
49336827`59.901042349426824 - 8702.090134185725926585917868273781418597642824\
86605735205175783361884787116047956`60.06772640765284*I)*y^60 - 
  (5895.500608249537704666559811441800456207580613991868480783945080787346825\
07624077`59.900815317665845 - 8660.382390366330145736189409466151741858119550\
2370232688657442107034986275493562`60.06783169742729*I)*y^61 - 
  (5863.262308842429922446165115952071263988508546449586631975916747325560709\
65674496`59.90059086382078 - 8619.5400821963155623278150091733482535461768517\
6191185869563454527539677107427582`60.067935633407316*I)*y^62 - 
  (5831.687519277004018037686918961918368729286691007143883690662276061075987\
65482244`59.900368921863944 - 8579.531537302807959426797813916522676028275527\
66193963570066639263217576869099503`60.068038251827915*I)*y^63 - 
  (5800.752381723414719261177106037581435757353430983888405783718417696695616\
69991092`59.900149428574956 - 8540.326727216617224320592331847127935698512852\
573809605454553149598632523987704`60.06813958736463*I)*y^64 - 
  (5770.434256553788858170778754057081349116179960113355200172080623304246438\
54162207`59.89993232336751 - 8501.8971577601457081859013725626090374352003217\
4167866293689636563143704048212867`60.06823967322943*I)*y^65 - 
  (5740.711642193058621687744541044948897722968422888926623753321227056551135\
57580273`59.89971754813044 - 8464.2157683086625356499037282291575479531708960\
7708513608485788168090736452439703`60.06833854125882*I)*y^66 - 
  (5711.564101391836387213359701632738963107986976184698564727508932669912874\
66650708`59.899505047081384 - 8427.256839084125949014887728942520850208272349\
82032162550361823048175783007877361`60.068436221995*I)*y^67 - 
  (5682.972193317299822839084060460151079949694674306603813299794252099104432\
91302218`59.899294766631925 - 8390.995905731645218952973997302070090239719989\
1047824641949215710682908049876928`60.068532744760596*I)*y^68 - 
  (5654.917410923042286362339014543703525421480873650742868110483584907673427\
57745808`59.89908665526319 - 8355.4096805085771666133711848577571547059984088\
0814639817584920736822271204383123`60.06862813772786*I)*y^69 - 
  (5627.382123115984046365798684801178131619913568340502384036419839225755396\
76712322`59.89888066341067 - 8320.4759794866204536967709709168140683098916624\
8072844204385270025530063443555469`60.06872242798263*I)*y^70 - 
  (5600.349521288781874859500617986385408320829853171840582988929314591224899\
58470298`59.898676743357605 - 8286.173655229359660277630432284253605670626528\
44318766859874231803366539869729294`60.06881564158352*I)*y^71 - 
  (5573.803569830612711362358386359647646528538204676983378081879628074788196\
01376582`59.898474849136036 - 8252.482534462596343949662098078094846343059051\
1546192345536790384500789878831433`60.06890780361706*I)*y^72 - 
  (5547.728960268507281376063413368705336422040931673389419603192845643524731\
92140051`59.89827493643496 - 8219.3833603034087962494514209853444899468096479\
7067629010891155213374667253516416`60.06899893824878*I)*y^73 - 
  (5522.111068726229040316086339376935678111071971173110721005734656262276997\
48251986`59.89807696251474 - 8186.8577386569999910808761152168628327714946837\
2458073876207066110624593996085588`60.069089068770865*I)*y^74 - 
  (5496.935916418597931573490573241491398128884629386132847739090904518362297\
89381561`59.89788088612753 - 8154.8880884287085734764253003809891216769275902\
770333996978574722039316174675331`60.06917821764652*I)*y^75 - 
  (5472.190132926634504629388571778285642724751137782736223985966154135658710\
51835795`59.89768666744284 - 8123.4575952326617612834322758015135724019586494\
025032197548560748535382950002543`60.069266406551364*I)*y^76 - 
  (5447.860922023368896059727399317452336425578776539575625196810149075010512\
09226878`59.897494267978225 - 8092.550168308953342788272395612914134084040518\
87781530879854741099892389580557167`60.06935365641222*I)*y^77 - 
  (5423.936029841985432265048863889335763038253435285065355286752900285403996\
15005046`59.89730365053422 - 8062.1504003883782521589212140859032904047160502\
633232333021742110270629045582021`60.069439987443225*I)*y^78 - 
  (5400.403715197473243197574677741473624958822482641528731302588708790288238\
90414456`59.897114779133666 - 8032.243530268033039890989405872021089632067054\
09647495564476161075904363040444376`60.06952541917987*I)*y^79 - 
  (5377.252721890400979290343416988420524169029379226579629568779429394361768\
05502262`59.89692761896465 - 8002.8154078828345734644553563627363965412311704\
8699971081260883737858539496138122`60.06960997051072*I)*y^80 - 
  (5354.472252837068692673707942767912575486827818350839549199961998271243262\
45485351`59.89674213632694 - 7973.8524616775102430365830509925249791942053892\
7698730852162934742163505577675227`60.06969365970734*I)*y^81 - 
  (5332.051945884320843535253662134856120990137787623121950449479739363972104\
54105703`59.896558298581894 - 7945.341668101127580542982338324449626253662208\
06555658727961199245210777496429307`60.06977650445233*I)*y^82 - 
  (5309.981851179913585328156836435863965419083102360352086293241408285643099\
96731541`59.89637607410504 - 7917.2705230619833906363703751066024183790253263\
4671354211190745266998559590350377`60.0698585218657*I)*y^83 - 
  (5288.252409980676624244321611458432814344544756769905335799853955210276741\
94860448`59.896195432241655 - 7889.627015194858504514586915037887642679972714\
29589725798583849956313292679306514`60.06993972852981*I)*y^84 - 
  (5266.854434790935055476715446718123889915223092180419013804705881523953336\
64293508`59.89601634326481 - 7862.3996008054364588141980105038375666280399188\
3379045072757320148028059594913299`60.07002014051269*I)*y^85 - 
  (5245.779090732882649794943797523836066191340232730573580422272793364334658\
48247694`59.89583877833585 - 7835.5771803682343741034918364576741457814475858\
2345008488971465751145899948072342`60.07009977339025*I)*y^86 - 
  (5225.017878058933323898902855186467927692213807762107823770815483626451933\
56144562`59.895662709467025 - 7809.149076464835619271129072101065431539657932\
56061201409711172270424987777405685`60.07017864226701*I)*y^87 - 
  (5204.562615723617354349088246166467037689774157385796146466725320696904696\
61472223`59.89548810948622 - 7783.1050130586643412907804296066589277620651286\
8067765182590099523691230287693761`60.07025676179596*I)*y^88 - 
  (5184.405425939417472965698379423518165680969080992151663937625319001611349\
73803251`59.89531495200363 - 7757.4350960111057455050657597462581989192494070\
8417012753388614541451317218209038`60.07033414619709*I)*y^89 - 
  (5164.538719647131730495183773764337361517591593289496980466623768737851175\
48157338`59.89514321138015 - 7732.1297947515452797521057809883382690863446235\
4172647560552289929384018459613706`60.07041080927512*I)*y^90 - 
  (5144.955182836970817940019311429022740692633715420317874588245722565492717\
05887558`59.89497286269748 - 7707.1799250209562704464343142020568493388915532\
2862018809990521201514413090502795`60.070486764436126*I)*y^91 - 
  (5125.647763661705801164563238352720102304046990977794175861995256172561516\
7884501`59.894803881729786 - 7682.5766326150815525615736028537894089179327922\
1015399596570903726336315722490329`60.07056202470351*I)*y^92 - 
  (5106.609660287829811759234708063012494643685346412914303931910565708091398\
38111561`59.894636244916796 - 7658.311378059094631474422987123486009257169217\
47461451376712851502911640699928349`60.07063660273289*I)*y^93 - 
  (5087.834309434930249168390438630776447418978269609831322132405542787702691\
24693704`59.89446992933829 - 7634.3759221509472214655712466711997062084265999\
143723878731643340455045934044326`60.07071051082646*I)*y^94 - 
  (5069.315375557327528774987699920565059158472069759770467461737629920476650\
43756616`59.89430491268984 - 7610.7623123154636855195494917728107122949767851\
2878453862821793662977874522044349`60.07078376094652*I)*y^95 - 
  (5051.046740625558943955499476137214060571088124698309716808906359093080674\
78462424`59.894141173259754 - 7587.462869715674508570397270127621062364835413\
88815264030220806837957916194851889`60.07085636472832*I)*y^96 - 
  (5033.022494468504451882655105621488650122524362121024862273172830810970380\
74717426`59.89397868990716 - 7564.4701770719311633362089320721250185337595919\
7945991464061101937598233783366062`60.070928333492404*I)*y^97 - 
  (5015.236925639894325713051415071103727239821766801565272613267354423597096\
99823004`59.89381744204108 - 7541.7770671430499669124810263663410573194078017\
2354695946075811739149772247530397`60.070999678256165*I)*y^98 - 
  (4997.684512775632751463758634125681951690689113701474902763655014756516988\
42245323`59.893657409600664 - 7519.376611827125363712828116124073907676286028\
48942769484887601171802570525742168`60.07107040974498*I)*y^99 - 
  (4980.359916410839978361079958696717564317445381189862839798247366080771463\
76706042`59.89349857303612 - 7497.2621118427627185694747788734623867668769220\
4912897804163603728787298425978573`60.07114053840287*I)*y^100, 
 (-223381.9943033609832091855189789357199814010132110719617138120021283689099\
3852644096`59.8866253562215 + 343976.3118554212126291182075377535782741933940\
4644483231523240573986182666809593907`60.0741057279596*I) - 
  (465623.4143085420642747148814306781135012364232154044597001932469697630211\
1814480367`59.988166436145846 - 491009.90441279002862180952596668556506438534\
748096007151356792040659929428662393539`60.01122187763923*I)*y - 
  (713521.9601254690801875080099797386588703184143242030682389516825700169049\
9494999968`60.001121898575036 - 709835.50828760313957912582429459470845998508\
044893724576209448626072558273299985471`59.99887227498244*I)*y^2 - 
  (913859.2507000962507001041671901750305545125179278231193318656711590275360\
1036334346`59.99852486857819 - 920067.355421423995650654405803761722949242385\
66384738665607081308781839117872947308`60.00146517809022*I)*y^3 - 
  (1.091264629139073374592162594488571693879573184840495484974326420419215255\
88439998924`59.99430248730746*^6 - 1.1199004698719252381040300689806193050722\
0570750380313879886573493163971592815693004`60.0055518354052*^6*I)*y^4 - 
  (1.253299359156350363856763213716385348697197649704117897636981878533010580\
24538597828`59.99021735659915*^6 - 1.3097799030644524658853055286625791947455\
4785073791735648464475164322116083758186304`60.0093608614335*^6*I)*y^5 - 
  (1.404302629120838599829379174830129019490084506538722679585538719010716292\
30303823776`59.98656343896476*^6 - 1.4912506130112201081012279881302282985948\
0915353415667322752457171116621555958074576`60.01265336523995*^6*I)*y^6 - 
  (1.546831572917510820777596854002795953084317614960182241511417894930025030\
02336056759`59.98333786987729*^6 - 1.6656332430476469177441035158887266244107\
350265985573297383857613916019577867307292`60.015474221840705*^6*I)*y^7 - 
  (1.682555081338167713914439064605186063274764952486640878258015897875609259\
35937496623`59.98048498163923*^6 - 1.8339572982343793112240899894651649757748\
9071866281134869235426188900579401874452635`60.01790491049448*^6*I)*y^8 - 
  (1.812641234014326875653222675212501338699279435967890041885341810977337877\
53739563653`59.97794645199333*^6 - 1.9970284134265963948912831291345454812858\
4865952857615239761113080785115769209169752`60.020018840873504*^6*I)*y^9 - 
  (1.937948002999077274353921037418411770476007810430522356460376670549632140\
95469216679`59.975671694859095*^6 - 2.155488033474638018621686382345192566089\
14111044049844893333391693999620396025288214`60.02187519066849*^6*I)*y^10 - 
  (2.059128360048404232237452146156765445938667894855904818450225021392103674\
30931286526`59.97361897549369*^6 - 2.3098557545176047010705115723796393026559\
6451759539713926080482288080742961298639217`60.023520415372545*^6*I)*y^11 - 
  (2.176693262609882452768483812863284017532372016740696459140385295506955515\
15366435659`59.97175434402704*^6 - 2.4605589381402621342542474336363085980879\
606106977251927547010105232660265392167536`60.02499088322485*^6*I)*y^12 - 
  (2.291051709333909178875949609048632882708324774607571381861521469379730637\
40391057052`59.9700502194003*^6 - 2.60795382351509778572816117824821066500906\
947376086733566409316479749781887997705396`60.02631522551834*^6*I)*y^13 - 
  (2.402537354987961175245275039576448478145953728626833895808013163528373158\
39210503125`59.96848410477817*^6 - 2.7523409069359165229672459572192814052689\
9302235819028578596585781748228148131073409`60.02751618083737*^6*I)*y^14 - 
  (2.511426815102709237539647023602775904729396244294627140772987459898235492\
25485136516`59.96703753412154*^6 - 2.8939763601059247119151552048740896357343\
9516368306991739091086059483552229345367391`60.028611986310565*^6*I)*y^15 - 
  (2.617952619806774367158144808252778443515308669267122295427928125137040777\
54435932594`59.965695239620054*^6 - 3.033080648654379938163101021244284396129\
96689080082607908410026344519836976750799228`60.02961741549346*^6*I)*y^16 - 
  (2.722312607713207348639974134448497972070589497611760326945752928456848356\
38997836381`59.9644445025117*^6 - 3.16984513393748233848865845615418524028647\
522376358768191858157261608974377162664638`60.030544552848475*^6*I)*y^17 - 
  (2.824676884819811238264917109811321246767682502337183166939000973764285572\
09517176303`59.963274648436276*^6 - 3.304437198244428896405271415972427696859\
89164710635375305176857626882316939717216508`60.03140337484206*^6*I)*y^18 - 
  (2.925193077270240151564760044706216257241602059677406138944469686161160279\
79971715024`59.96217665430489*^6 - 3.4370042729398327916022141138217196485061\
0511224399253624814145233365536573059086014`60.03220218940756*^6*I)*y^19 - 
  (3.023990362927989484133653840014174037888255123535807965128981513844032093\
38914322949`59.961142840564385*^6 - 3.567677040507709785041374566079920556817\
90216948242535346977241562513395559774514026`60.03294797129397*^6*I)*y^20 - 
  (3.121182612104981468348029143499802305869353575053211250419079487442765784\
371262618`59.96016662881235*^6 - 3.696572006740762401635261525591145804841547\
81821846357581712227223367505222541080157`60.03364662036784*^6*I)*y^21 - 
  (3.216870867243798672486280350193496849178542019301816480214585793652890255\
61767892587`59.95924234957491*^6 - 3.8237935870959448651442764592141910645492\
3012594890814340147156429340632495437723653`60.0343031624307*^6*I)*y^22 - 
  (3.311145324464602112799783743125367614192597953341927716049963486975673263\
95153443855`59.9583650887834*^6 - 3.94943581422877059748917269964172367992477\
737535180320518296023449603840837832620788`60.03492190676741*^6*I)*y^23 - 
  (3.404086934465519023213844491958738549974980673243477474256050206900784416\
07429807999`59.9575305642887*^6 - 4.07358374715087143415238694857860320344125\
594368326891674735840501888678051147831059`60.035506570830066*^6*I)*y^24 - 
  (3.495768708838907575158598459837580210502532207572636968358810706085090539\
23936112751`59.95673502584497*^6 - 4.1963146431486143284966528570287712606800\
6338681755359741966335448741014319967446856`60.03606037973688*^6*I)*y^25 - 
  (3.586256795749403660359825726354104765898910746345833759920393390400616895\
04935037964`59.95597517355691*^6 - 4.3176989394077710175182637685394654898343\
3069646677902957271169766242163124098555329`60.03658614630162*^6*I)*y^26 - 
  (3.675611373110360310795827045104002626765376382089172898895122844288951414\
93490348215`59.9552480909516*^6 - 4.43780108074118572757517609120061777630267\
862258314397790705107600842816733299042103`60.037086335885874*^6*I)*y^27 - 
  (3.763887395931399498689438367873471707245205621960027073997354090885631983\
71787361446`59.9545511897124*^6 - 4.55668022189568432716698262730313495769367\
615959547224397379375373780970928664251582`60.03756311932436*^6*I)*y^28 - 
  (3.851135226086420548442338375981770652924583342750007219671225772342091717\
89939265297`59.95388216377343*^6 - 4.6743908269083040710688749399113209130182\
2790568721410339279627010175778259978552995`60.03801841640561*^6*I)*y^29 - 
  (3.937401166486151742260805910776582647375053303810179192888124752953793241\
17011230616`59.953238950975205*^6 - 4.790983183385304697752127152614144545145\
80124628717678971844152542205014190678327689`60.038453931818836*^6*I)*y^30 - 
  (4.022727916926299363777984677669106322123247975341201612771149739089322455\
31840836746`59.952619700864716*^6 - 4.906503846028755881662660653044881857904\
71998591405233236494677868102828827887193884`60.03887118504959*^6*I)*y^31 - 
  (4.107154965299563891537990189018486363217246920088431703686419268772734292\
87441948463`59.95202274751829*^6 - 5.0209960209732172828962265764348145522130\
7114827372349213549911921055750061455493501`60.03927153538282*^6*I)*y^32 - 
  (4.190718925109463240865612585868474425070517470371765965549676721202853495\
78301164929`59.951446586492914*^6 - 5.134499900328077820264375353039209341759\
41283876223680312199755925561558127319535144`60.03965620292559*^6*I)*y^33 - 
  (4.273453828093271541104717156978598451777827183571638276426367683221855613\
74201339292`59.95088985518935*^6 - 5.2470529546086437871432929055027029617683\
4786440180228773593411270930824424278021779`60.04002628637217*^6*I)*y^34 - 
  (4.355391379096689934531249526602819280070323599907166771457048172320620036\
0477153027`59.95035131604899*^6 - 5.35869018937629350029404488286677173367681\
345440445468414226854032897840457695065457`60.040382778087945*^6*I)*y^35 - 
  (4.436561179031790237137414830688727511848377743659323941925634170747195308\
89597463197`59.94982984211572*^6 - 5.4694443713163658744630422349012858321807\
8764495033273685788772926133270235372163046`60.04072657697501*^6*I)*y^36 - 
  (4.516990920709427890645941911931293062521812425341533874681567985612683418\
43863116485`59.94932440458116*^6 - 5.5793462281025040483402941413967701254884\
9445490193938198476312095856065450749568418`60.04105849949279*^6*I)*y^37 - 
  (4.596706561505962999804175974134810096957189462156824405205788028022936797\
9750516574`59.94883406200009*^6 - 5.68842462568266274185610722181392211830135\
636426415100045360698616208156553676142152`60.04137928913673*^6*I)*y^38 - 
  (4.675732476155349641793224637657329173714516070667139874732155289628186813\
57805004562`59.94835795091871*^6 - 5.7967067260401665423860498952215372006551\
7289679287905521140771366955861177274261539`60.04168962462279*^6*I)*y^39 - 
  (4.754091592416279252255544391170138098220212298240376841927707882518726840\
39699122227`59.947895277702735*^6 - 5.904218128006226972866502024858406978301\
75972012854014302867851441211589738817343289`60.04199012698036*^6*I)*y^40 - 
  (4.831805511923220659143597659791543031384804715744307883774011629327096027\
89767565195`59.94744531138826*^6 - 6.0109829933073031843398216104380639125974\
0658623269739949088180831236023730763393573`60.04228136572086*^6*I)*y^41 - 
  (4.908894618169202051153191147000732245912608594054874646609511971222090827\
21051265375`59.94700737740799*^6 - 6.1170241597052746984088948825179055469325\
3444095284213490205106553238201841895461498`60.04256386422089*^6*I)*y^42 - 
  (4.985378173270993220515587072075419840488666991472297857167161294848991950\
55047693081`59.946580852069104*^6 - 6.222363242817708839370283213290641526962\
45662182812296052674543823662212764114009991`60.04283810443447*^6*I)*y^43 - 
  (5.061274404921454697492748894969824119397359887755798846702243599341215259\
09582838561`59.946165157678664*^6 - 6.327020727979351745266410338756066776776\
20619080816885375320661198257055479285238459`60.04310453103127*^6*I)*y^44 - 
  (5.136600584729393762814357015907355021086787751607905370389685415606505384\
83364910612`59.94575975822899*^6 - 6.4310160533162277639677145945440458267361\
6186197873753537737923984605823295083157776`60.04336355504096*^6*I)*y^45 - 
  (5.211373098976537553254536774359478026204776621179850822870707679086369589\
77283914832`59.94536415556857*^6 - 6.5343676850438947910471687602375772742160\
7429303936363742256936667245061256604547693`60.043615557071924*^6*I)*y^46 - 
  (5.285607512678026153981735175705032790893514202678028201861761561052589032\
18436173697`59.944977885995236*^6 - 6.637093185866240269928619860286452846365\
4666766212406523825786136995170959196060348`60.043860890161646*^6*I)*y^47 - 
  (5.359318627712208997750621423461332911530695568406228584982084709929232634\
3903706584`59.94460051721768*^6 - 6.73920927723648366146032809100426112346165\
434850952985580974326489015107845832344895`60.04409988230738*^6*I)*y^48 - 
  (5.432520535683531388726215156596816350898110407171416331364719854747712091\
77342810296`59.94423164563923*^6 - 6.8407318961443399869054991539118558495064\
0695710130697436298217925849212742761827397`60.04433283871868*^6*I)*y^49 - 
  (5.505226666095723188368622665894866272919908316583804377867617051499286572\
20655337907`59.94387089392423*^6 - 6.9416762470097921297138608967225260252542\
3971367640663076183971829991403868031181285`60.044560043827*^6*I)*y^50 - 
  (5.577449830338751233051571724981279905095520998445462664477251347155648246\
42839593233`59.94351790881297*^6 - 7.0420568491923200552605556091324750840458\
8127135545503327806294093432299994884461031`60.04478176308281*^6*I)*y^51 - 
  (5.649202261929953806799561560084512400113789555875292786554347352413520467\
77769929165`59.94317235915551*^6 - 7.1418875805628534085081329551079006252171\
4640735204548714088222880533862744789764114`60.044998244566095*^6*I)*y^52 - 
  (5.720495653395706278250462363742559777181140631510903728247093495626460765\
9262994476`59.94283393413924*^6 - 7.24118171753258950311278585368509225921052\
509958894914390889418739828321318857634637`60.04520972043281*^6*I)*y^53 - 
  (5.791341190133446941321144448810791981944938082129977190410333358802416751\
50263768988`59.94250234168772*^6 - 7.3399519718868577937610134342603842318753\
1200011037808794127295641712233407344326475`60.045416408216596*^6*I)*y^54 - 
  (5.861749581553745008328432468268799615128142593733768409504613088337029823\
66001209455`59.94217730701174*^6 - 7.4382105247323381199946853505679932895935\
4605227587561578367403106055929164645303282`60.04561851200251*^6*I)*y^55 - 
  (5.931731089767343962175847273162883385092419665843261582029075270466958097\
42124980584`59.94185857129564*^6 - 7.5359690578312546008815965774121674151426\
1690401743980215823640385389340453712352402`60.04581622348753*^6*I)*y^56 - 
  (6.001295556051952439423205095031782224230934540398171488508375576343393017\
86881107206`59.94154589050431*^6 - 7.6332387825659171454686576566997353633626\
7837730473993562268906501670213323735736413`60.0460097229402*^6*I)*y^57 - 
  (6.070452425307304825344662494251375881424916603270148258679506237452525415\
88465345633`59.941239034297865*^6 - 7.730030466750535336660069347207794728393\
9959553072333805178072188237195420796123406`60.046199180070964*^6*I)*y^58 - 
  (6.139210768684108017569150811659096694749377391033458996989165259841927309\
16276437029`59.940937785042806*^6 - 7.826354459484051441857915914223201832721\
17828320644466662606734866090446405201539064`60.046384754822476*^6*I)*y^59 - 
  (6.207579304552453041807629301031260773066603168970688242734534385319431472\
17307322742`59.94064193690946*^6 - 7.9222207142173793426911399134618643137205\
8821064181892564992225446308853167127456444`60.04656659808867*^6*I)*y^60 - 
  (6.275566417957698809361639172630593682772683074051378300352363804853857368\
25178243421`59.94035129504717*^6 - 8.0176388101905116182595384274032770924037\
5382989212147795195430647371022701024207164`60.04674485236989*^6*I)*y^61 - 
  (6.343180178696390688398579398082353645201007432377143747690139748381203313\
81763291884`59.940065674829285*^6 - 8.112617972379142417672384794752529947224\
58190990802039354838456797066003327946073862`60.04691965237092*^6*I)*y^62 - 
  (6.410428358131170667002691513344361814376629490878162228537819661999482006\
12427397604`59.939784901161005*^6 - 8.207167090076471565003261831489782729947\
38932973613457805101745593138144993565275922`60.047091125547404*^6*I)*y^63 - 
  (6.477318444851623686477305581808264677574234061070348005230362193989169026\
71295177904`59.9395088078442*^6 - 8.30129473422346821756727013431426753283125\
211601045870279554101363823064455648930883`60.04725939260611*^6*I)*y^64 - 
  (6.543857659277377207365179816770204095579405685810265072382698258892225034\
08877247629`59.939237236993385*^6 - 8.395009173589876882130108443357439686648\
81054297978643245010510344247446236517378369`60.047424567963425*^6*I)*y^65 - 
  (6.610052967290349472527046944071483032153464677674801683977916921970071842\
71990540347`59.93897003849845*^6 - 8.4883183898984698238628720056862754430280\
5153422286943531146959930912335603724978332`60.047586760166226*^6*I)*y^66 - 
  (6.675911092974672957461468628097584094441325893702773391165030836566919179\
71152893637`59.93870706952934*^6 - 8.5812300919763372430142202000184190526144\
2320755771160671547194836645805648333067672`60.04774607227865*^6*I)*y^67 - 
  (6.741438530535371366179639018458156888228335697571379965255534954458389522\
76868606228`59.93844819407927*^6 - 8.6737517290092299733007889390448108264019\
1442383233097594894578727019991842474332582`60.04790260223796*^6*I)*y^68 - 
  (6.806641555460227677618976610629374097383069941437879207340444017946153946\
83502005536`59.9381932825426*^6 - 8.76589050296801630727080583014661259838853\
908563925381051450822739701482497774733756`60.04805644318264*^6*I)*y^69 - 
  (6.871526234983349078033395041852304615815832957354378253048644145000668581\
22256332189`59.93794221132458*^6 - 8.8576533802700872462885040228192488194096\
5512384784198989918405406964402917905459385`60.048207683754846*^6*I)*y^70 - 
  (6.936098437903627202841132576058367644527763579610489463226792912383897256\
2974156798`59.93769486248003*^6 - 8.94904710273295814924667154122634065572962\
694265672581494058378753421122355294980461`60.04835640837987*^6*I)*y^71 - 
  (7.000363843806535268973650444175245615549735534704265540733738895584819684\
40518976234`59.93745112337833*^6 - 9.0400781978722955081164966593859005208985\
5370485135512875948913780189692248322962085`60.04850269752456*^6*I)*y^72 - 
  (7.064327951733433331604760690197139063757423912489466867677885064551508776\
83131450393`59.937210886392805*^6 - 9.130752988592080911908755837862263217211\
64849754686726571948495366612401519871582873`60.04864662793648*^6*I)*y^73 - 
  (7.127996088338713216542713027244292322611676942770844255527012259033120713\
20770544394`59.93697404861193*^6 - 9.2210776023105537766102621365877374773872\
2445141278483053442395646788703121920747901`60.04878827286551*^6*I)*y^74 - 
  (7.191373415571656915465595106797338266192024053321579663452490574344541636\
19758989362`59.93674051157121*^6 - 9.3110579795619007105111745451103673471347\
7104908793302300398614949244297472511692007`60.048927702269616*^6*I)*y^75 - 
  (7.254464937916763741577604707141951266691069249322357755897749796833078939\
8968767642`59.93651018100326*^6 - 9.40069988211033908956036406832517184706819\
562236129866676414277597942076690413093696`60.04906498300561*^6*I)*y^76 - 
  (7.317275509223484951226936377066340593519270728922432706028969321682022488\
28469471347`59.93628296660529*^6 - 9.4900089006102374100855354045429777980124\
0611304109285483597382126477692032891140025`60.04920017900683*^6*I)*y^77 - 
  (7.379809839153757021399522423294204813203772698906560508425690539456783275\
07782341967`59.93605878182219*^6 - 9.5789904618431916862841786781018096506203\
8830831120304002736600183253755357171410407`60.04933335144814*^6*I)*y^78 - 
  (7.442072499273417461160665890846295300676228140264949490708262680559555745\
4633589643`59.93583754364408*^6 - 9.66764983556050594082080997738815950286254\
910467462619619546949121877689099715405616`60.04946455889983*^6*I)*y^79 - 
  (7.504067928811494483396157662177731115131848940290241457528924084901262196\
27388342004`59.93561917241722*^6 - 9.7559921409572795170645930517322694812035\
1554513513376946360238550340605094059675219`60.049593857471*^6*I)*y^80 - 
  (7.565800440109461611414280645423024970220867622260718836009593068359788800\
80340918866`59.93540359166729*^6 - 9.8440223528022613464763634457130287942684\
0676592524126374101290281891508647607512208`60.04972130094328*^6*I)*y^81 - 
  (7.627274223780820483617996875876994766316232329513756121952141397498478724\
36910739156`59.93519072793398*^6 - 9.9317453072457708894424481643238496402717\
2492803434901075984719260460389895946857305`60.049846940895875*^6*I)*y^82 - 
  (7.688493353599802160204069005449617136666678601314421207456314720640518749\
89937438005`59.93498051061608*^6 - 1.0019165707326288990797408095663458219271\
72769932269418876178707488065896509014967289`60.049970826822246*^7*I)*y^83 - 
  (7.749461791136543527229042280893380238199726780165077156569683697626678140\
17049716507`59.93477287182635*^6 - 1.0106288128194773131643137673114715520409\
59142041628539591948363326116465854615282351`60.0500930062394*^7*I)*y^84 - 
  (7.810183390154787075111687496616958741253176722133944215263786947573042591\
0671934076`59.934567746255375*^6 - 1.0193117022074336072165890146758953694134\
41273052687881610512764601525029582523922171`60.05021352479014*^7*I)*y^85 - 
  (7.870661900786957068849966364697317090719771434749484711299807720800900950\
55122946736`59.934365071043764*^6 - 1.027965672297163178460230114312266925870\
892292486195590946762807060883813577163782519`60.05033242633891*^7*I)*y^86 - 
  (7.930900973500371937912107143903631716526173559249346107936147921144087903\
21489525222`59.934164785662105*^6 - 1.036591145115510636814203536623955745021\
575368454223385875766363284765360994483843982`60.05044975306165*^7*I)*y^87 - 
  (7.990904162867351790385990538547227060103737808374765277867062204938678339\
63934707918`59.93396683179814*^6 - 1.0451885317414184032060135651326448517414\
96493865880457424480722182892166222379398712`60.05056554553008*^7*I)*y^88 - 
  (8.050674931151062537864026460508276044150861560653369869691578344421908006\
66295122203`59.93377115325054*^6 - 1.0537582327112460019402225894072467039231\
41892971620851528791817022307745435295800361`60.05067984279092*^7*I)*y^89 - 
  (8.110216651718096366133936849487716557254897461993643063480588071708243176\
24944801907`59.933577695829094*^6 - 1.062300638404705526353650193143371857240\
502135366831690276948880402673235874519194417`60.05079268244033*^7*I)*y^90 - 
  (8.169532612288015179238301289570363850226545073523114716070899350794345031\
41815635325`59.93338640726048*^6 - 1.0708161294125444211155862301214558580714\
91264036120416020446486197062761995222269072`60.05090410069387*^7*I)*y^91 - 
  (8.228626018029372880793203714079235366795679807398125985145345478206634491\
27659662495`59.93319723709953*^6 - 1.0793050768870290945414515542604252216228\
84500081889173589061681902851633140852326342`60.05101413245234*^7*I)*y^92 - 
  (8.287499994511078277776983558698316201941166539893637517447806332436625213\
66635058376`59.93301013664554*^6 - 1.0877678428762113506457343231752786560053\
91315641031766910653269963629497083356749461`60.05112281136386*^7*I)*y^93 - 
  (8.346157590517357909160315131684803589433396293930612489876530909151856831\
46971322831`59.93282505886331*^6 - 1.0962047806428936732226829494684699397585\
55636047708241396002173840981600110321623157`60.05123016988235*^7*I)*y^94 - 
  (8.404601780734022632413433244605262512905815578286540212841286362342712255\
20219115704`59.932641958308444*^6 - 1.104616234969148515818182336396428590036\
930546135245009657952727895045973206999862549`60.05133623932257*^7*I)*y^95 - 
  (8.462835468313229214242610836551666297263135130565284077358489611939133137\
11063162546`59.932460791056904*^6 - 1.113002542447190512113635340330108604060\
061587676669874838762915048672745263738353157`60.05144104991223*^7*I)*y^96 - 
  (8.520861487323454739731060660262020973343827705135523163121479941001867049\
19327451158`59.93228151463826*^6 - 1.1213640317573485232924653497834829010827\
89804556593131928101221581814009429123242396`60.05154463084103*^7*I)*y^97 - 
  (8.578682605090964007900366308668960747357648873317291050828755598682623488\
36600251755`59.93210408797265*^6 - 1.1297010239338363225079219304747589556969\
68172505643730940778892099621124649417304822`60.05164701030713*^7*I)*y^98 - 
  (8.636301524438645174682038151495697289879829342182878719103089278207391869\
98471088029`59.931928471311025*^6 - 1.138013832618976155582619296474038630224\
632203008428141511876250356560421001019674596`60.05174821556098*^7*I)*y^99 - 
  (8.693720885827713977434421901339116177134250761992808870492456948015384036\
70681236948`59.93175462617855*^6 - 1.1463027643064881158792843683590187506643\
49891357129295134515632549299520195391810026`60.0518482729468*^7*I)*y^100}


==> anc/V_numexpan_CA1CF2_s6.m <==
{(-50090.86355225516916201785191609474244381035565412078452799478944171567561\
127151235`60.11310059608389 + 21720.83426736810393833443336675045396708995272\
031066065758151015141518533396855748`59.75021857910722*I) + 
  (5239.604780251730904620566821780388883289936642402085246436775333320657011\
78106906`59.9320665036942 + 6900.82011015472668886232419374767329608973080920\
111543998204627674589604167337357`60.05166868041725*I)*y - 
  (2737.089560387453672916462034503685193784675662547640959665037602361013630\
80138483`60.030791367582275 - 2347.507884657093065699616574847521291242228038\
40231150997144387699290863081234668`59.964109418997936*I)*y^2 - 
  (1419.404049950996741664011375882343723389067640876429076000569620025604152\
53003031`60.02594251087647 - 1249.3834644255052579909245631641422971547840370\
0781215367117053907156194028481328`59.97053222458597*I)*y^3 - 
  (653.5049050301401358244563987799980563107056234008064311971412908503817527\
0920302`59.99614685320186 - 665.101555928612570085226672968027063369677106529\
18896953175046356231882120777119`60.003785965394094*I)*y^4 - 
  (293.8807883100242787455440586530047802904451338839753384638001267664267700\
0618015`59.972607372948275 - 331.04329850301841078843361512957128880630892135\
777901170079230880609963286302812`60.024320977453804*I)*y^5 - 
  (134.3115591075462379588112428556300923166239953670951102788079287335869405\
3063341`59.95758867579398 - 160.690682923954596835764810283491158491516304985\
53378062395965882292410852951359`60.03546598178691*I)*y^6 - 
  (62.50993514869535522306141964548701736862760479233580685838733918291601177\
165503`59.94821219483452 - 77.53918991995374601547933048879641491243166212871\
93097917366000696802137955755`60.04178440595577*I)*y^7 - 
  (29.49455330060344119032025759143301905689237624104791695395622937906270503\
021637`59.94209191237697 - 37.43875852809725493851227446662915630796364366112\
794754760518290599402473423468`60.045671528345366*I)*y^8 - 
  (14.05160032636335773494781645266762643134747335112465376643712503166763002\
896762`59.93782175116988 - 18.12108446418876249631096760412424124721122829061\
931739028435508759181547100296`60.0482801472957*I)*y^9 - 
  (6.740578113661989809561609882975034160570424451003224112988098011957695429\
80886`59.93464916381814 - 8.7945514266154283753027932126679967301090531169282\
6050373347359624963146048128`60.05016571071343*I)*y^10 - 
  (3.249988211445894136277896984130179902803493053105827941873101651936545672\
36934`59.932173726165836 - 4.278730201952803720888736886867151178577311638860\
72936303974792431006974617869`60.05160684311658*I)*y^11 - 
  (1.573165036517856229212868072245151211612786413561113014153063298860582499\
32168`59.93017248707654 - 2.0861950470461625290100330108938361969478378931397\
2953268601995374374768422756`60.052753111380845*I)*y^12 - 
  (0.763889064646390378330767354626214403200291965952684565414088112916786134\
48333`59.92851221082651 - 1.0190832537184833489795174103533584862953729052180\
6480285364641644431152876305`60.053691582860715*I)*y^13 - 
  (0.371880855900707577345925166921056139448268197676126136272820046943023706\
232`59.92710721257324 - 0.498624550250893279559413396508064576093881334732469\
40177627092078044442275421`60.05447704833004*I)*y^14 - 
  (0.181431092849096487084931967542059144574480737594094396830715867960098313\
41255`59.92589889528524 - 0.2443200352073460534134096240651333832081379490965\
001271200660282518587738934`60.05514626103301*I)*y^15 - 
  (0.088677423152766568169919561999077211580863882945391265211852414788447197\
84147`59.92484532254772 - 0.1198651174683479870471657381946269751705619316611\
3988683204947772350890972408`60.05572507327125*I)*y^16 - 
  (0.043410691850356263692348130999060257830489931774399172266505759034529340\
98153`59.92391550438769 - 0.0588726388318479853284097106425331502317525696912\
3138014271330168311991462506`60.05623229950973*I)*y^17 - 
  (0.021280079517667984304066430253423881357479293881738518955929206714581307\
27632`59.92308600929351 - 0.0289447107721303389307009627584233309206059822961\
4727188646117199948893056508`60.05668197710041*I)*y^18 - 
  (0.010444067389595774224749676077169974643330229243766020127494307643018536\
15131`59.92233881122268 - 0.0142434644333814254106783419708771210552528852556\
3977966229399643376916748634`60.0570847812687*I)*y^19 - 
  (0.005131278171411604653860081399325506524804618842109578587482970138312997\
75862`59.92165984689546 - 0.0070147899282034465393135208770082875118335983655\
9510052546544419590173859609`60.05744895783945*I)*y^20 - 
  (0.002523425001967125440999911557409222224798154065170808667393487809733607\
39569`59.92103801198332 - 0.0034572704281204763956159253439524259103477773063\
1398659378230126769846589606`60.057780961709945*I)*y^21 - 
  (0.001241999792248682194909645631145012918276003446250338909028480641350979\
7018`59.920464444009944 - 0.0017050730309183825947428701112640756920421130693\
1523845308662018117731272223`60.058085906046614*I)*y^22 - 
  (0.000611762106794391680165915717831221371301145325325067819367749345401690\
08904`59.91993200012323 - 0.0008414309018871556770360727054558208206689873005\
9916428734421753720049415563`60.05836788492353*I)*y^23 - 
  (0.000301538202620804672543203999010402699993406524016378978890272899812361\
88908`59.91943487102837 - 0.0004154680959874217553314633245809533478005622288\
9084408825671007298019601149`60.05863020892418*I)*y^24 - 
  (0.000148721530039699093427496581781614390183034619288142666788608886440871\
0289`59.91896829197278 - 0.00020524903902086442848598268659257375587907540839\
508390421062490550413319881`60.058875579608774*I)*y^25 - 
  (0.000073392823541021361949735360997602162111050776407717242974416661669879\
66014`59.91852832397463 - 0.0001014451975888379969631106590344608052768129915\
0584829627776317249471190292`60.05910622031456*I)*y^26 - 
  (0.000036237734033172591132272606013962110962245907588738209909565805450876\
89978`59.91811168653987 - 0.0000501618242177128159832896362927902370648562928\
8099718673375662488261125395`60.05932397532259*I)*y^27 - 
  (0.000017901031379467545720704554048566056658677214876236091406524929368761\
83972`59.9177156285426 - 0.00002481377335514906903887845408478529866306365026\
340084604112713229681585932`60.05953038582211*I)*y^28 - 
  (
    8.8468495195622828914968927577645779022718803607913809888191257325944371`\
59.917337827679795*^-6 - 0.00001227941171977098707985330186699846950565993957\
830646145786217673078560102`60.05972674866321*I)*y^29 - 
  (
    4.37399771331863060905427036826906520114617414279794763605263412496253257`\
59.916976311524415*^-6 - 
    6.07877967007052180902664504135937118362866515670943516883601313913532753`\
60.05991416220786*^-6*I)*y^30 - 
  (
    2.16339126662268586280581194454097428662877150519952459681416946925357717`\
59.91662939504923*^-6 - 
    3.01022694968816508541365797187635812525703606626706763685826819061331375`\
60.060093562415304*^-6*I)*y^31 - 
  (
    1.0704017256328651152793336417928190171551446131021450859780929373548559`\
59.916295630817906*^-6 - 
    1.49113485272091257065986807367919467601421624345168555833968431659644088`\
60.06026575146768*^-6*I)*y^32 - 
  (
    5.2978965713970664474003117154258796329711120033609297515089652378966166`\
59.9159737689957*^-7 - 
    7.3885825031330003973009391955667969073397444091085620042729719322329891`\
60.06043142064767*^-7*I)*y^33 - 
  (
    2.6229851301570431608800472927711842101497934344992699190164321923426355`\
59.91566272503054*^-7 - 
    3.6620500220071220926060051103605687223132098853986299428886391722800516`\
60.06059116875137*^-7*I)*y^34 - 
  (
    1.2990188710908275051730231582061386082362703533352870551618851698818404`\
59.91536155336899*^-7 - 
    1.8155132541799496004488707252068466384813578495732844969199901359701223`\
60.060745517006154*^-7*I)*y^35 - 
  (
    6.4350916166521413883905319465466535644639259328930818480008481486205`59.\
91506942595231*^-8 - 
    9.002854464741087233928397389848220029718976939369924034304473552475449`6\
0.06089492123267*^-8*I)*y^36 - (3.1886488014710289889042964844772595985829665\
131764235235519098117095624880512197484035752`59.91478561452422*^-8 - 
    4.46540501588469664508814469494667097986998953283126160912526411524461838\
49363065474789138`60.0610397818192*^-8*I)*y^37 - 
  (1.580392488997145860032315289919861199531252845119440733515915388269573849\
9141386555245742`59.91450947599609*^-8 - 2.2153172688673826917874510716102142\
935179730513552314964109552144683546300397057086179802`60.06118045194766*^-8*
     I)*y^38 - (7.83472403552903423132071040249790129079281207066781649311448\
2705459226322043535532642216`59.91424044027954*^-9 - 
    1.09926020969173817301068758879064041555970460317911760120019106827607521\
5911398313426627`60.06131724441413*^-8*I)*y^39 - 
  (3.884879621365964585444777372233775076818873520901654759409642515619041916\
716728042601995`59.91397800012128*^-9 - 5.45569399687720102677336117676299187\
7025424527756925428971083024532104391072638785819315`60.06145043731241*^-9*I)*
   y^40 - (1.9267333016551264470089631513729777557211437258364290375218853519\
64901068074938269676976`59.91372170257116*^-9 - 2.708196546955515264808602708\
896966226860112288798106655088110557434100011336726599645509`60.06158027879332\
*^-9*I)*y^41 - (9.55765294054904858793102695121399742563357704647707994238709\
284122921155910773815598765`59.9134711417896*^-10 - 
    1.34458141958441241177292416393863150385241143774507817465315272859049039\
1148886218685064`60.06170699106808*^-9*I)*y^42 - 
  (4.742008241261493493591313203741487964397845631588358111548928257464000095\
10447528700348`59.91322595295831*^-10 - 6.67678090378892742171961219013283755\
386758193227849296637295192442789016247633757274277`60.06183077379063*^-10*I)*
   y^43 - (2.3531566387443579356004745260486044875654638850584319545059122083\
0946357873745271693011`59.91298580710443*^-10 - 3.316017676362830563355007819\
20870144115226536651469318632040211567288018175765892720568`60.06195180692738\
*^-10*I)*y^44 - (1.1679203399535343821190467399064978903547408100517675139172\
9789739953286707492656464766`59.912750406683884*^-10 - 
    1.64714968858238343279985810540691922879056145539703598398584475007988277\
504516828690771`60.06207025320148*^-10*I)*y^45 - 
  (5.797571045160362065281038124504656415065411687357620104642232088748649861\
0959103064399`59.91251948179882*^-11 - 8.183005775552528187867457318072608465\
9140205035499964327110551476143734004658108097432`60.06218626018296*^-11*I)*
   y^46 - (2.8783676114007424169998654985691032017622829024566375220729236357\
281635700271944230755`59.91229278694636*^-11 - 4.0658694914741090386818614032\
439621715712957691178522332565440889248593291025023286832`60.062299962082456*^\
-11*I)*y^47 - (1.429258622089800760110344266197654812916947612553385186587070\
9128963675764802801193912`59.912070098214706*^-11 - 
    2.02046905779009291582871322807455622312651880602704210519887378991123343\
39350141792281`60.062411481295925*^-11*I)*y^48 - 
  (7.098016663080523833921142091402798736910938577074497078391196464220599116\
63207142863`59.91185121085699*^-12 - 1.00416882293379028800234967131711048599\
53698199588591611308516735397222370348776584`60.06252092973963*^-11*I)*y^49 - 
  (3.525512553961939579518288461641344466121704343712142725887734828188679091\
399574566939`59.91163593718542*^-12 - 4.9913122350463871598645135086388323365\
39031687103375194557444176114282796628035921446`60.06262841000737*^-12*I)*
   y^50 - (1.7513145623901538686122124436467717872744753297583224295256611017\
08947588101073564228`59.91142410473776*^-12 - 2.48127026187044082052901277486\
7656281322658683505018842237544072857891822991808788473`60.06273401637686*^-12\
*I)*y^51 - (8.700824867455081825909720234988995918689353048553564778811317362\
14577384781887961238`59.91121555467648*^-13 - 1.23362371090623881814000535523\
4908613219910538969216305672593888844243253258664982046`60.06283783568771*^-12\
*I)*y^52 - (4.323235941927860587151499837042927968702857698854217747117549969\
22707766347553648721`59.91101014038682*^-13 - 6.13392901305617716125623423049\
620485217280882418685874489517125555944473423575533136`60.06293994810928*^-13*
     I)*y^53 - (2.14836309647832505195203188949817128736825098845609799463908\
605548751595237531096575`59.91080772624594*^-13 - 3.0502847624163350408480754\
6058715294173675457483670482930772469517537378961646229442`60.06304042781445*^\
-13*I)*y^54 - (1.067713593357306729360635485328145904825713415290466607788014\
12084167876038584098241`59.91060818653933*^-13 - 1.51700121601949948791219638\
662969159162999000623893675632935356737629346977614227895`60.063139343572196*^\
-13*I)*y^55 - (5.306991799213611079605901033558495099667472380449682885201455\
7798719670270895494684`59.91041140450436*^-14 - 7.545252384945886098179171208\
8600071788503735836523467046491055472555512257554097547`60.06323675927023*^-14\
*I)*y^56 - (2.638073735316176270341224352963976714102783611721277792539016144\
0336778997222011941`59.91021727148417*^-14 - 3.753205922757050625264754707084\
1384907335242156469312330263357144593958240467552247`60.063332734377084*^-14*
     I)*y^57 - (1.31150127310497693754812647665096513788383318412207708110343\
13251188323359321462372`59.91002568617716*^-14 - 1.86711193334834419177999766\
0996144008089897010782256221675409065169803372675374037`60.06342732435169*^-14\
*I)*y^58 - (6.520670640168582901371294462010870852284845080548187257624851604\
066315374572909626`59.9098365539699*^-15 - 9.28915675182739692853552436859022\
3882933675058320291005111136692366763438907549201`60.0635205810072*^-15*I)*
   y^59 - (3.2423219898138718592352310849742579287010328283627446582624476885\
62423228404702839`59.909649786342804*^-15 - 4.6218825832574194126924823796877\
28839612491003388209563852940664891750232622580469`60.06361255283504*^-15*I)*
   y^60 - (1.6123487654352088381712336482586897427475801453502653388453394383\
43435881396331297`59.90946530033943*^-15 - 2.29983656414259921763438610551133\
510211392193065259292649604350443754520104972509`60.063703285294025*^-15*I)*
   y^61 - (8.0186178630350275747336785715008015349116317266190084484303598144\
4161088586865224`59.90928301809169*^-16 - 1.144482931511318574817872822280627\
866491881504785943970052212628780636949444329201`60.063792821068986*^-15*I)*
   y^62 - (3.9881960457112152592560344023124908308826152993367362192503767003\
00867663117545`59.90910286639423*^-16 - 5.69580132733810172601759719353995642\
804858177771672143038956936792050378436402151`60.063881200302596*^-16*I)*
   y^63 - (1.9837583465245017890652606322698549442287605133421407940054156941\
9093619294505322`59.90892477632187*^-16 - 2.834865453434390306377028013391988\
82002445069434182815406430498779400907018425101`60.06396846080341*^-16*I)*
   y^64 - (9.8681379464999236658379888426269316874941620877088982175744968445\
345421517770526`59.908748682885474*^-17 - 1.411045984557701271737307619213726\
29859326314218360545897622044137791259746239931`60.06405463823332*^-16*I)*
   y^65 - (4.9092457711758114871728665994865115849020413502671374828444462532\
401741413126371`59.90857452472149*^-17 - 7.0239274361890499111431124007365195\
755186735745038685329884597801995750209903338`60.06413976627632*^-17*I)*
   y^66 - (2.4424542989387553394663828383543615015034213461133394043161757861\
180673920471299`59.90840224381156*^-17 - 3.4966171175450858113415455452176130\
678562375319495915963040204330338752551875561`60.06422387679111*^-17*I)*
   y^67 - (1.2152601684622446736957857417223537778251635372025924507040491596\
491130792600232`59.90823178522862*^-17 - 1.7407823647638531220145535496298847\
921682523653740150400459420936601649982800401`60.06430699994911*^-17*I)*
   y^68 - (6.0470325567021191093988454034654709638420066607949172533598744129\
7753622417119`59.90806309690689*^-18 - 8.666991572474545784843735714147144149\
537701368438900458076017615671740174443678`60.064389164359596*^-18*I)*y^69 - 
  (3.009155957506399013228116936476245000325870514180507608158173462688335294\
928788`59.90789612943282*^-18 - 4.3153792058414155178956998650557874056269960\
22450661417560066410683458771320212`60.064470397183335*^-18*I)*y^70 - 
  (1.497530211974519573784529591853109846486124787527937749847986904654831154\
321385`59.90773083585501*^-18 - 2.1487974563151305739767585606982655284013771\
26695932890809573221602886693323779`60.064550724235964*^-18*I)*y^71 - 
  (7.453052670370739667289906877516714060070476644531876743318281544764812138\
08523`59.907567171511026*^-19 - 1.0700330427309522314110548636331803335277118\
93920322446888794220620271155836839`60.06463017008213*^-18*I)*y^72 - 
  (3.709537099846337274503924880552748161015558357235464613338915269418545082\
14533`59.90740509386932*^-19 - 5.32872592042910058311733243704774151928920616\
195197523168068963154279525131944`60.064708758121455*^-19*I)*y^73 - 
  (1.846424015180371064386996392101590001945287269204419826551017038890407627\
20585`59.90724456238487*^-19 - 2.65383176684284698782290576844384851026044816\
828336422828026839708618238489418`60.064786510667076*^-19*I)*y^74 - 
  (9.191124436692166275585656168150872362275252480477614226772676663400086767\
8558`59.90708553836681*^-20 - 1.321741592635478771467239983082570465068797427\
76295290460539928071807482012129`60.06486344901756*^-19*I)*y^75 - 
  (4.575416745660975053188007802344505923045256788612028935846110340188851942\
6417`59.906927984857425*^-20 - 6.58327907688698581330229333436451918401301987\
80816426820561533154004075711036`60.06493959352281*^-20*I)*y^76 - 
  (2.277806469714926979909458675770274873335938128667506604676565330094615846\
4499`59.90677186652078*^-20 - 3.279139700944002208612255218272890868096805777\
2786677505325687397537028494698`60.06501496364456*^-20*I)*y^77 - 
  (1.134035145320667829257325830579264366895323363359613536836175013450951376\
1443`59.90661714954055*^-20 - 1.633424038399637550764060345057810141177105767\
8838975085517486770163984624071`60.06508957801204*^-20*I)*y^78 - 
  (5.646237361369991548451878391303192758079371200219667115416551837633650668\
712`59.9064638015258*^-21 - 
    8.13689635967653285997739004709901032730531812045560066800402992465302993\
2612`60.06516345447316*^-21*I)*y^79 - 
  (2.811344683068359132839518172026377488964415783770573509387418940993399595\
941`59.9063117914244*^-21 - 
    4.05358154436579207129230782923601555804934053749157837325503062716867712\
3732`60.065236610141774*^-21*I)*y^80 - 
  (1.399880128895425631660163803898419396777899619974015565541011536452543199\
05`59.90616108944281*^-21 - 
    2.01947657922733314399277575461156281982834113333309887266940417033316352\
5428`60.06530906144118*^-21*I)*y^81 - 
  (6.970900056631797262685803665425613485109102257163820082557809129381768539\
39`59.90601166697221*^-22 - 
    1.00613906929091123943505428015838823106718886816498782667830321242661763\
0386`60.0653808241445*^-21*I)*y^82 - 
  (3.471423517091580209043117772691151423959562281436485533139420874109798337\
92`59.90586349652007*^-22 - 
    5.01298053343842769451242869157905322757235080583282487790223863836040588\
694`60.06545191341187*^-22*I)*y^83 - 
  (1.728807296027037219874056812695947120894172185089162777680557263311892267\
42`59.9057165516467*^-22 - 
    2.49776961915072834018995097152203584150916972114097199210721115969974856\
48`60.06552234382506*^-22*I)*y^84 - 
  (8.610043254409947083042140974588236589737864355919909337842584551858451964\
1`59.905570806906525*^-23 - 
    1.24459099883700122060316290852360829220379908607417762056321793569848201\
455`60.06559212941946*^-22*I)*y^85 - 
  (4.288282409137336517828986652296711289509991905028751480969218116968549240\
1`59.9054262377935*^-23 - 
    6.20180953561449016041842860743578490343665077845275008498254289659148759\
36`60.065661283713816*^-23*I)*y^86 - 
  (2.135896856593104491820605818442705960546521663361413601489162750537269171\
4`59.905282820690374*^-23 - 
    3.09048952299314371937597506458571263937167523212002456894443070810006767\
34`60.065729819738*^-23*I)*y^87 - 
  (1.063887232210876538628768953618650114118194558162204480574186523538125380\
7`59.90514053282148*^-23 - 
    1.54011380651687306121408537268375968235164490385136012793438375538939865\
05`60.06579775005866*^-23*I)*y^88 - 
  (
    5.29942711852961101514990311479380671132899435816845053494740269581422578`\
59.90499935220876*^-24 - 
    7.67528760951138900075738208830528366692917530256638468651121835763237695\
8`60.06586508680322*^-24*I)*y^89 - 
  (
    2.639853679311159402457081456479131332867175907735234474519423803026459206`\
59.90485925763083*^-24 - 
    3.82518496145795850336726517062842823198050079043316548598269348870373762\
6`60.065931841682435*^-24*I)*y^90 - 
  (
    1.315067377016916532193069784827611765501055006942782852265808314819152348`\
59.90472022858462*^-24 - 
    1.90645167743744553137182303214212784630487230946683905532526714601627030\
3`60.06599802601104*^-24*I)*y^91 - 
  (
    6.55138307770825538913991218939959943378558516630085296092756207063170269`\
59.90458224524965*^-25 - 
    9.50198630328550439202784978906782352662581130662539914091856322592452917`\
60.0660636507275*^-25*I)*y^92 - 
  (
    3.26388210757230387263487931804196785381010668063120598107631393743457328`\
59.904445288454625*^-25 - 
    4.73606769634469302429428907642343809486652927907427716905754562401926699`\
60.06612872641225*^-25*I)*y^93 - 
  (
    1.62611801033380131995335598334629041757865812393290419306946556903533556`\
59.904309339646005*^-25 - 
    2.36067381941130662764557005887755442497891468633770054871763713912540429`\
60.06619326330475*^-25*I)*y^94 - 
  (
    8.1018732388697250703257131113273557267847586910690285630426587304244613`\
59.904174380858784*^-26 - 
    1.17670699305665238986735825248082829812651994980342418775584743122659374`\
60.066257271319586*^-25*I)*y^95 - 
  (
    4.0367726105244439734605806975925721417546352129332557087486732686544424`\
59.9040403946889*^-26 - 
    5.8656298293728234432805414827307716814176742388488935246761021506271396`\
60.06632076006162*^-26*I)*y^96 - 
  (
    2.0113991800123710770752479357765418363445735588259183549832078338480286`\
59.903907364267404*^-26 - 
    2.9239816534933402739575795248780571670140588405009051960016740601485508`\
60.06638373884005*^-26*I)*y^97 - 
  (
    1.0022523467797834473120738249079249400577187595122646974792848613064633`\
59.90377527323613*^-26 - 
    1.4576324406579108873657998624693126606959732088702057002677265110231629`\
60.06644621668168*^-26*I)*y^98 - 
  (
    4.99425170282005948853916532616845453095275483332048308622870174832775`59\
.903644105724936*^-27 - 
    7.266654688040972393127793997590243954352972259309914821039289104413503`6\
0.066508202343606*^-27*I)*y^99 - 
  (
    2.488731312831762073177503446083676818943354447069799876562088788275752`5\
9.903513846330185*^-27 - 
    3.622712503687420373999983077454035795167062810126377939650613701687724`6\
0.06656970432485*^-27*I)*y^100, 
 (-60970.18999618786158348540225565264709978046608453755623198117397347792941\
280379733`59.716319482924675 + 154071.190357136370798707086907102839974440174\
72385553494271587018110152262985315935`60.118923372494436*I) - 
  (39686.71013009942540185437951418715324833222385233853327438620797060173706\
857292344`59.85877226666217 - 66793.20607476549155322874349223478600234637480\
377557382692563567229789161641776259`60.084859457648285*I)*y - 
  (45644.20001591478000174969007773138414669708809720451799860934604177633730\
203653547`59.99030728127103 - 47682.25773749764514636884266582884319839300040\
737046434875354313683174565443420671`60.009278492366576*I)*y^2 - 
  (31445.65015765833024139648198712570189169452620098343341792245660933341681\
350695064`60.00489498852103 - 30736.73321236342396507627712979008426693252503\
655278478933847931963994551941506434`59.99499211762575*I)*y^3 - 
  (19594.85529844538292097949884830197949678959036767217171501065292224287975\
571447208`60.007133376857965 - 18951.0374504246417443252242329321218634940391\
2006076970944356040879059244783032708`59.992624306007286*I)*y^4 - 
  (11524.27348026299703184876370423788693396159131723587027214194181915556508\
364807402`60.00558608292187 - 11227.77978254542626959894162204108217538106006\
10789475676290817970764598548956584`59.994266412991564*I)*y^5 - 
  (6553.761613132891679457994786533753621511873261975099714373401841357550567\
78718703`60.00307126853352 - 6461.0639575998230746395152715334201523988397347\
7529792355298606439204852063696929`59.9968846683608*I)*y^6 - 
  (3646.380964496002690282814729284744989641943085887209470629200039533415856\
75826483`60.00037695903324 - 3640.0509879857433433426325384761771032017413426\
8806444995577974272916372637483305`59.999622385442635*I)*y^7 - 
  (1997.737518806695241413603487218235860273816918150418924277658137515216953\
20864643`59.99775163508736 - 2018.4226657240135211260989255641097775042936169\
1718240801881927855958848667945322`60.002225323480225*I)*y^8 - 
  (1082.016187076334118287958023491842028727001283161419799477057916151327022\
88059087`59.99527346090015 - 1105.5697408039006980008872966931576894794916337\
4744906353706576614795643000489095`60.00462584663985*I)*y^9 - 
  (580.8618823952583084450165410835667633008357769136722277917144045429901387\
216616`59.99296140990494 - 599.6931039196565287946532458037205095132011388408\
2402490738487974730832950785273`60.00681758674284*I)*y^10 - 
  (309.6248320115034005045743876061888742501615531524247418516875859109836968\
4858069`59.99081283020144 - 322.728377613549188876233239968399494068043838080\
39048485758010292822654158949021`60.00881420097724*I)*y^11 - 
  (164.0916650337039139127326292553626750379520224714532695211448356001200246\
1766712`59.988817256798505 - 172.54572754087427014143337671113976313424439187\
546371418855121703246997231461849`60.0106349450467*I)*y^12 - 
  (86.54591302960629356786182597210304003312696253987183747999787632370183430\
597514`59.986961835415016 - 91.7453766111715662744588212648934777601152709347\
005672973489703426580049106904`60.012299459242115*I)*y^13 - 
  (45.46102831144027000397352427657877814845812898885261296204998510492148074\
806587`59.98523354196416 - 48.55474084117425705631237574847856601138117331413\
282570696058065079734579179722`60.01382592732198*I)*y^14 - 
  (23.79677538722959937407182722967756931587446461079111510737067078904346259\
842295`59.98362008744954 - 25.59343369203621386793634303642726757045234866939\
429009945931186334105442747994`60.015230532090534*I)*y^15 - 
  (12.41897006304248234541923104483979490379143639725712012517563318920759685\
76791`59.98211025123756 - 13.443202758669691756711752459131944789718406382701\
64979582057397295158490543602`60.01652742003513*I)*y^16 - 
  (6.464067634368318621392371573315941362207699080053403708254045642123230383\
20283`59.980693956963876 - 7.039483474050824672050317634232505878550878342666\
31234601082450221916704251978`60.01772885881082*I)*y^17 - 
  (3.356712224768007402911329995158919948756133502376645166995304232920938369\
42715`59.97936223277987 - 3.6761847829246565517129135812641907853673795846622\
5080534898287762505834780895`60.01884545557269*I)*y^18 - 
  (1.739492880192513094437716952956525428789346005283075614791962078006141594\
83942`59.97810712293393 - 1.9151461120609367232848342922174625583896019698817\
9877578190782090461324556932`60.019886380586165*I)*y^19 - 
  (0.899758798898939966492591255284838761876292511889880156615856189556526669\
72404`59.976921583151324 - 0.995552329731610326897847714366185367497067010719\
78624491498971072586887400489`60.02085957377249*I)*y^20 - 
  (0.464627351470403004523469627834470670129533265054184253893194078553800329\
31424`59.97579937547755 - 0.5165083219755494638126082984073546360319562397397\
3203115739183405288671185599`60.02177192667109*I)*y^21 - 
  (0.239567259232068616415145281591542395600559098614640687984807763328027623\
42653`59.97473496979814 - 0.2674988587179592641433472794867994077742314520064\
6850024920788775974105329451`60.02262943888675*I)*y^22 - 
  (0.123354093270492733989067491873386053993237514650354903137244164669504687\
90917`59.973723454933655 - 0.138314420412109789210721782762908228226593731302\
93424839580716462425233750441`60.02343735086363*I)*y^23 - 
  (0.063435839823267505058028548307314502701068259461201932621398505938153447\
3058`59.97276046001949 - 0.07141254153052144583096565947462021142718214560023\
807121304745824674095179747`60.02420025581635*I)*y^24 - 
  (0.032584870805975010173620015326760287634049846305974273815443776588354144\
23012`59.971842085810216 - 0.036821045134240842518131624641405150678855162412\
27098673168487856643733398256`60.02492219381102*I)*y^25 - 
  (0.016720036520751955880211648793714439581875337426425545413360398721004021\
52045`59.9709648450679 - 0.01896178017360515199391406797900604018683654764363\
808581672817122589253461497`60.025606730792546*I)*y^26 - 
  (0.008571039353950381757206800173016292665470934808960766885674508527050378\
02224`59.970125611024564 - 0.009753599150670221527458773926693755951845377910\
39446973999958330428951920154`60.02625702502301*I)*y^27 - 
  (0.004389712136352549113293668188105477112938618329479482767980925022355427\
14223`59.969321572898366 - 0.005011760992855685093883870666172843037234112324\
14901196750025969500992735657`60.026875883037704*I)*y^28 - 
  (0.002246325925731840976499796313787033679951653211700428443068315245944061\
00112`59.968550197508385 - 0.002572695452658513475991281967629928315844675220\
54874373352332148392142767461`60.027465806887264*I)*y^29 - 
  (0.001148599656265491368370458103015359502530553387339491655969200780795594\
4878`59.96780919612985 - 0.00131943657912062255300496700957451385599776860194\
344107845211071714297896214`60.02802903413583*I)*y^30 - 
  (0.000586875920802563560120688661753851751869274176233626974278917092972994\
37836`59.96709649583731 - 0.0006761100118230405837751023720963157701008420746\
0127351788320825417728522543`60.02856757183022*I)*y^31 - 
  (0.000299658040242193371315327557163459316323963531688156845560357368581385\
99931`59.96641021468505 - 0.0003461775864271146127579872617265669785112637934\
9715621408539026618242783469`60.02908322544164*I)*y^32 - 
  (0.000152906536227618398705864785677744665845674163342408447926811526291841\
90613`59.96574864016771 - 0.0001771148737265805089515662409156668181208995071\
3663398140196050152691591499`60.02957762360485*I)*y^33 - 
  (0.000077976439960568044603723110333870548783071181744010783405469799263223\
04094`59.96511021048586 - 0.0000905535398934443552418668880549424635290903048\
2030045823245200364220044623`60.030052239334786*I)*y^34 - 
  (0.000039742326416111404065222050444784266938573428994249215139100806363939\
87464`59.96449349821352 - 0.0000462666650363597424413767073892592719011427302\
4231897137028422629840934046`60.030508408281754*I)*y^35 - 
  (0.000020244622580459531328578089804523866388300128197443641616422621603148\
98993`59.96389719602545 - 0.0000236243480927419533238288460913404862874885346\
5965026767563575211552049271`60.03094734448927*I)*y^36 - 
  (0.000010307312076080350844318888708481749609377237437115842572206978082445\
37883`59.96332010419376 - 0.0000120557844731380068212104289130215477333382205\
2592890471258568174329591016`60.031370154039244*I)*y^37 - 
  (
    5.24532376043191134204665963292487173669651519660031177462450857844153029`\
59.96276111960828*^-6 - 
    6.1487810248041025001064430900584741464977665887809442591632029528528661`\
60.03177784690423*^-6*I)*y^38 - 
  (
    2.66809428232096839880564284810031029433224938220748793108650101828697352`\
59.96221922611123*^-6 - 
    3.13439187825804651665219807545037348920623861664835112879420478177280655`\
60.0321713472734*^-6*I)*y^39 - 
  (
    1.3565695890926065766899048005768033393268478648196932328744105463269735`\
59.9616934859687*^-6 - 
    1.59698226668863775058897701439516464550382127946590500888040352841208023`\
60.03255150257492*^-6*I)*y^40 - 
  (
    6.8945241936756600042191665040900551314997804834346346925163102108365525`\
59.96118303232744*^-7 - 
    8.1328049928795631125396677056379264154590459670501229302028750758544516`\
60.03291909138182*^-7*I)*y^41 - 
  (
    3.5026476474719985456470342470686439464337836094320586157675554958999018`\
59.96068706252783*^-7 - 
    4.1398463158066547858713924222444849584242086314267452025611761245346644`\
60.03327483035843*^-7*I)*y^42 - 
  (
    1.7787975808296790765046119287130295274193205414597551625733332036136551`\
59.96020483216238*^-7 - 
    2.1064011264759605347301054786685453082157003903781113091733764906875461`\
60.033619380380074*^-7*I)*y^43 - 
  (
    9.03029590616084264155775147713093918964150371444408368311664903525059`59\
.95973564978505*^-8 - 
    1.0713211620877911097279631948226768065669505632259866757055809255830333`\
60.03395335193822*^-7*I)*y^44 - (4.582787778711728369146272376845167066714456\
983925411962636079568313772049872074391137449`59.95927887219006*^-8 - 
    5.44663388995988416434124652057404104254551586938886221749818186162212738\
75037572820455808`60.03427730992654*^-8*I)*y^45 - 
  (2.324964389913467541414154936726427520904777788550350947363773097727961626\
8785837898331676`59.958833900190044*^-8 - 2.768051609470706314512796039577996\
3586789245799080320050023826425515342800521645736733969`60.034591777888714*^-8\
*I)*y^46 - (1.179146376685622415718455029165203867527471206056814930305737284\
6560142403740780298526231`59.958400174833095*^-8 - 
    1.40625729308684805263995609212948823233500046904389984423409311439025058\
66471486438134064`60.03489724179753*^-8*I)*y^47 - 
  (5.978464709973364122832652877262766054114819592471580821275041565309202720\
109161589652714`59.957977174006416*^-9 - 7.1417829871904099512037832886305758\
41392670497262750902314369017924774613709666481042296`60.03519415342438*^-9*
     I)*y^48 - (3.03031292719596385040951474381637581873701215590572095897768\
810696684711184373978323089`59.957564409381206*^-9 - 
    3.62581801532608068677949607149091467778077741733940444681636197034047300\
7094776713634431`60.03548293335003*^-9*I)*y^49 - 
  (1.535557729113253059843035405765230023049610337866728537465238496335336802\
12228521509226`59.95716142365938*^-9 - 1.840215559006292342510559430839808928\
581745725494948017681954376119190705738410726430344`60.03576397366078*^-9*I)*
   y^50 - (7.7791184384701748480104856265760095564231421480013014030395300686\
8289797050735506384353`59.95676778808789*^-10 - 9.336846866987036033823489809\
77494606212335509297289029644943964772291385712855139212292`60.0360376403673*^\
-10*I)*y^51 - (3.939894698155947934746583290042178840786166243061437795603810\
21947413697045613871545188`59.95638310021064*^-10 - 
    4.73593561941259142198030620098423690635280393612859673076320199476789788\
44541074721695`60.03630427557951*^-10*I)*y^52 - 
  (1.994954601851673339350692301171713468829210705886234315672653112145538495\
14271816539614`59.956006981831784*^-10 - 2.4015422678574864321511732291625601\
5274979946114979109206081278864241745034952892610118`60.03656419946526*^-10*
     I)*y^53 - (1.00990270016269424480012263692468567518271811103145564271699\
55449677917138052103756856`59.95563907716774*^-10 - 
    1.21746971901006985716746717816767230684259934124052369630599369231276158\
688358424094053`60.036817712017964*^-10*I)*y^54 - 
  (5.111258998095617414643755000234873029632644800896869833611987443719258377\
9551128485092`59.95527905116738*^-11 - 6.170408712949896697284534572765196802\
7605168861226269967394324035589032045853831162989`60.037065094654444*^-11*I)*
   y^55 - (2.5863161084346553192847552073488495699585566747245248641279036092\
610569388208725888952`59.954926587982996*^-11 - 3.126523003968442200997714203\
8900578015551537409367573665517012981864643858703417284665`60.037306611661826\
*^-11*I)*y^56 - (1.3084104966332534888779606875169664286149208134150233427914\
292711976283789546896985356`59.954581389576305*^-11 - 
    1.58381751536285830975540452139549405503921059645216627767004893818497188\
63310843764909`60.03754251150993*^-11*I)*y^57 - 
  (6.617870961194465636928244686907880504954802197623049001823228995459093949\
215343830636`59.954243174445736*^-12 - 8.021362593343565122738341340450658713\
562284168615143369723782088717967272854655372151`60.03777302804368*^-12*I)*
   y^58 - (3.3466279250858326583070052429088730240161343470623173503366643654\
47124429601447460754`59.95391167646268*^-12 - 4.06157180610439912008521240643\
4150509770758028984037345501482482961939198002363626424`60.03799838156796*^-12\
*I)*y^59 - (1.692054221948350626377238415576450566113987642681718742339300993\
80563797340371886391`59.953586643806126*^-12 - 2.0561103154970461479654512224\
07579179306709840096514547679653592278599261814647025724`60.03821877983641*^-\
12*I)*y^60 - (8.5534542845281473331917323682472097921392405467029952819772705\
593825523362850238247`59.95326783798583*^-13 - 1.0406582212580410039896199620\
75665089583331150182475545104605398923062376109356052367`60.03843441895385*^-\
12*I)*y^61 - (4.3230652878562463450791877096875498338027933860633251229879849\
9397702489711154458145`59.95295503294561*^-13 - 5.266016864979823252578533882\
61429953743055835978446412771332797204731977225651165737`60.03864548420091*^-\
13*I)*y^62 - (2.1845776983856369963183290405368591499700071441396858944596453\
0226637889832675819677`59.95264801423907*^-13 - 2.664229497271730015007732974\
0862045453965792385706089617628998361293632266331806289`60.03885215078901*^-13\
*I)*y^63 - (1.103750667879931314895041422494178148618661682778265775323719178\
60705717541747937536`59.952346578271126*^-13 - 1.3476558028348347742040049750\
9373153516268683026510261776952364491379764094107595846`60.039054584552034*^-\
13*I)*y^64 - (5.5757651534707504343561514463176469531521669181863673394513972\
785986718003887840284`59.95205053159903*^-14 - 6.8156437864848010238457992784\
237792162383116941155615962427960013175603507889987692`60.03925294258127*^-14*
     I)*y^65 - (2.81624286213901537898884790938666368336431207732967787986765\
64001040531812538238995`59.951759690287574*^-14 - 3.4463373559397050683053751\
454891018494135354840720486086714779871305595739381022103`60.03944737380865*^\
-14*I)*y^66 - (1.422230218096499494447612013592649585391326988120503067341194\
5238456203505341046794`59.95147387931367*^-14 - 1.742344553368307690068674013\
8941037094559693440401009655783828492624597105507164063`60.03963801954343*^-14\
*I)*y^67 - (7.181345267193093194800474303928167700616542891515811767734790983\
521053700248680392`59.95119293201572*^-15 - 8.8072006210435994723602313727839\
45125022348594868143689466090212483023020151135523`60.03982501396647*^-15*I)*
   y^68 - (3.6255982312231274495545724939446799762725710978294146928292829776\
29100102597509461`59.95091668958414*^-15 - 4.45114222525119130640854798051215\
0367261625190123640441090278209101053836303123359`60.04000848458606*^-15*I)*
   y^69 - (1.8301778055445865308435613212491663459553925535702567929269520076\
26244950905175559`59.95064500058909*^-15 - 2.24924537664298456939993102257208\
3874924678260632265793535954268922439948233972547`60.04018855265871*^-15*I)*
   y^70 - (9.2373698406135161155542001265336816965011899019074145568685860935\
0560819344625238`59.950377720542704*^-16 - 1.13641235067440099337617867080813\
9099896429067906363661613802668520616036139534591`60.040365333578144*^-15*I)*
   y^71 - (4.6617228313421367052604809157163768445475436417178780762647272161\
0195499819150229`59.95011471149238*^-16 - 5.740776961687999454169421842086262\
1503652299323858654121690582361259491593254536`60.040538937235105*^-16*I)*
   y^72 - (2.3522809726331375618564045458888686339945532791891129494870891335\
2490306016754511`59.94985584164302*^-16 - 2.899631588738839559887454451401672\
992623617952751852177087221838293119131440497`60.04070946835066*^-16*I)*
   y^73 - (1.1868014603708263854577737807760405504345326082681409606902146048\
0087016936187386`59.9496009850056*^-16 - 1.4643810959342785761963880674151988\
5152433792776127434199681934293867288112793153`60.04087702678529*^-16*I)*
   y^74 - (5.9870724824265588852189602572504124794680485099933564114262159391\
473751446209739`59.94935002106981*^-17 - 7.3944555514691705573742840288237833\
761858739364972532083345670787817074317923683`60.0410417078256*^-17*I)*y^75 - 
  (3.019951085156165854302165640724369818730421193743283528136551857834037821\
4831372`59.94910283449927*^-17 - 3.733366933459026411010803196884079359994659\
8810771377931845885090223092427164512`60.041203602450864*^-17*I)*y^76 - 
  (1.523125108281550785829683550473217431543501456847801162138694896954998684\
8159829`59.9488593148469*^-17 - 1.8846862414414295060361829363175986616053849\
874814063243443384836928028457081728`60.041362797580696*^-17*I)*y^77 - 
  (7.681089018456503101176484919812696874439186990655615453423208255000928399\
394164`59.94861935628952*^-18 - 9.5131165672029959729787680614002155948470504\
85976550460014817132389706549435427`60.04151937630567*^-18*I)*y^78 - 
  (3.873136462979298221249493549518377262651232070497160341476430927645147770\
262322`59.94838285737967*^-18 - 4.8012393801689450865367327421515351397970365\
57491660851933347729413864165542811`60.04167341810213*^-18*I)*y^79 - 
  (1.952795476052565388617364230360960671158426063280264337002877308186767302\
977129`59.948149720813646*^-18 - 2.422880744866070436326289166704522559268806\
792702752723769898396542599574104861`60.04182499903252*^-18*I)*y^80 - 
  (9.844775572321214849843795166377896034612887602597137595954617952683196604\
40877`59.94791985321437*^-19 - 1.22253178373331156946469296667928485637849003\
9849906239193991456336971022058671`60.041974191932205*^-18*I)*y^81 - 
  (4.962620600964459401457038027971997274720158112645766019375287117925769875\
62713`59.94769316492801*^-19 - 6.16792345950823506026761615920951942929976222\
782929183091342034023021867991631`60.04212106658415*^-19*I)*y^82 - 
  (2.501344895393155463185885702884808570677264092712674324175003767601891268\
97368`59.947469569833515*^-19 - 3.1114992322503348902555510577720989376918498\
2994153818039384737930916634352077`60.042265689882065*^-19*I)*y^83 - 
  (1.260649484280994422360662664093349338695542195279170916359868678439598281\
36902`59.94724898516362*^-19 - 1.56947170795461074163877292201413796105280469\
865409845429043881385126514409047`60.042408125983*^-19*I)*y^84 - 
  (6.352934437159688761786009128106617136445242861098413002610667373282752329\
186`59.94703133133722*^-20 - 7.9157392264716267326583844545996701436690062080\
562475300625758817410921247866`60.042548436450375*^-20*I)*y^85 - 
  (3.201213168401949986988184259409251582651297875689058688823155092948250900\
6739`59.94681653180161*^-20 - 3.991946785532578963329793677796145543896239282\
1143539118510292594190798207289`60.04268668038779*^-20*I)*y^86 - 
  (1.612931522158757490631347499472833814964803725567988390751596663023780032\
672`59.94660451288438*^-20 - 2.0129562282954720619399099812087988450361729551\
256305645406610503457271175984`60.04282291456467*^-20*I)*y^87 - 
  (8.126045726740182491133331970278458600862400199672191594986411771133371546\
09`59.94639520365392*^-21 - 1.01494206314311535645452367645237961666566815870\
48916053581084794854030054197`60.04295719353406*^-20*I)*y^88 - 
  (4.093600392060669829758621239422977668428214942501372930594691081839722591\
865`59.946188535788316*^-21 - 
    5.11689469701088072267158940304756156747262895693056427576396801334596766\
6285`60.04308956974323*^-21*I)*y^89 - 
  (2.062031551545402892022930214167421819474620698839538071706264278339630775\
089`59.94598444345163*^-21 - 
    2.57947282209137116690141053199183315783352931572028304573422028273359425\
1099`60.043220093637665*^-21*I)*y^90 - 
  (1.038603165946200893542666532380461947199023275115408980171768809440554329\
793`59.945782863177534*^-21 - 
    1.30021625950568189089207549854799165692863721582664318514290680915854019\
8448`60.04334881375882*^-21*I)*y^91 - 
  (5.230813373505904959998673898602520899736411145353316117621905702477248899\
75`59.94558373375936*^-22 - 
    6.55331839038674295739236993664172336365615691744614638045282155474855586\
448`60.04347577683611*^-22*I)*y^92 - 
  (2.634236744817461607379904383759498276504923479735287001767334921593681014\
79`59.94538699614644*^-22 - 
    3.30269778467539082479838619737187471719507208236526224105931022907818334\
217`60.04360102787352*^-22*I)*y^93 - 
  (1.326499527009737991457404749588062688463380054590487520783569457634668203\
84`59.94519259334625*^-22 - 
    1.66432875382165620282292224522284260310855045603211332475943065258270062\
045`60.04372461023119*^-22*I)*y^94 - 
  (6.679236388601870883047345892806355239707153042849269362578439752102253965\
9`59.94500047033179*^-23 - 
    8.38634857035404041403008840055053966394546617789512658359921677940718730\
19`60.04384656570236*^-23*I)*y^95 - 
  (3.362905208909652463440339292675836936255971594042356065665858262565463020\
6`59.94481057395426*^-23 - 
    4.22543073091941412548636237844334960249307854693615262252261232510026944\
04`60.04396693458593*^-23*I)*y^96 - 
  (1.693055490560240783098864502411657921582547128677572986226523023768175263\
8`59.944622852860256*^-23 - 
    2.12879624461247138267373032766228074693758829308510244862304303688441173\
3`60.04408575575501*^-23*I)*y^97 - 
  (
    8.523091509689836406181440791440640328743805191793090915054695456487726452`\
59.94443725741353*^-24 - 
    1.07241519945317270755393920312832321124632432669069141902580909393125032\
02`60.044203066721586*^-23*I)*y^98 - 
  (
    4.290353930260853208854829044229151781174077082674943567354213077192371984`\
59.94425373962075*^-24 - 
    5.40204608208797534320203832580317275440255041246075158430798931648105773\
8`60.04431890369761*^-24*I)*y^99 - 
  (
    2.159532277574109682716390874510275678950343944985985910969943158560266142`\
59.94407225306139*^-24 - 
    2.72095117125295944098125534350464393565666476190225636452205867628735141\
3`60.044433301652944*^-24*I)*y^100}


==> anc/V_numexpan_CA1CF2_s8.m <==
{(-65683.54840075762360792408283392873629316470560327324789177151577207275275\
253355141`60.14267420260071 + 12594.81227449730714176346785207390055959338453\
387913106000373100918787558451875021`59.42540929483658*I) + 
  (8894.306202359680875469717966909401573865882014771344166784145230652634313\
53563526`60.1226280674517 + 3292.51636975315087103831871209374161139088042343\
13276838741184962046495775193508`59.6910439335862*I)*y - 
  (204.0817443746553403106766771535259830635367823795413163282392420342701623\
5453856`59.80044615989343 - 408.849718580632157697363640187849036816627226357\
13291849478241569817441195016512`60.10220570532838*I)*y^2 - 
  (71.96988280034503216216481789100518135539770471359077121532755138280319719\
812865`60.0841896835828 - 43.014947389911392823228478663892293930474564981767\
9183163154425991138962431014`59.86065828418994*I)*y^3 - 
  (25.74940401248502756127326362110105692884279418540368460762402296749285675\
383839`60.08806456116501 - 14.86383301371576382556522972649848230240181832825\
748974451873547246811970586325`59.84942819735134*I)*y^4 - 
  (6.538700033952278743116845072765406834427112820602429561890007506248944350\
52525`60.05851257878686 - 4.7493791572490298144510273505510492855362380493062\
6204653758815453820120606878`59.919658006441075*I)*y^5 - 
  (1.531151787984918649579422853868902970944239988144992214839390040878565587\
64498`60.02976578558785 - 1.3205303453307281030347765176418616782320926366854\
5302676959847954204137182065`59.965495925345955*I)*y^6 - 
  (0.352766128653488069999880831557202886726755940834008611126578110397110792\
5891`60.006304510826155 - 0.3425226766107634650968164331291397515270108168107\
3668448830470714263001387759`59.99350696088881*I)*y^7 - 
  (0.081593236715541024166955162003415679062071582245970642582326977655310744\
97907`59.98844754552275 - 0.0859360504081358667715813061851878684058418146567\
5444508535161481821406598316`60.010968773837526*I)*y^8 - 
  (0.019053721739596500954106583775612883149160647217414281028335507345905842\
2521`59.975284929165014 - 0.0212266869358194044592351481573321760987196922865\
9429723210418951137753267113`60.022187325383996*I)*y^9 - 
  (0.004493963095501251585486903422766741379448895330853503476224463540310901\
0497`59.96565884855893 - 0.00520733090153687985219679587651553704627554189854\
915556136695044057475501155`60.02964452283137*I)*y^10 - 
  (0.001069085661923345774296117326011680583260466566988039507963129343685268\
49301`59.95854835999317 - 0.0012742573284651015167692732980125521570138906935\
6863378225586928673062974822`60.0347929949295*I)*y^11 - 
  (0.000256093514404904756366469749330081403189999334183643686306675699570958\
1032`59.9531780193383 - 0.000311684809675529593822939155343529435084043663972\
00374082594784839804973571`60.03849507622594*I)*y^12 - 
  (0.000061679367178240288026970212396029425841801378431644623468338987579781\
40779`59.94900420423505 - 0.0000762787943822537973969661721191085996851434059\
2754512707762637237956339651`60.041268115195635*I)*y^13 - 
  (0.000014918505182953379830523171514094742213270235314408144906662262850306\
44003`59.94566215541179 - 0.0000186848214771717769529649600048970406119550264\
1717439623798347748679941006`60.04342579867138*I)*y^14 - 
  (
    3.62052117343241556468226043052444660580413564915684447957323053857862684`\
59.942911870842934*^-6 - 
    4.58163288620652451357174058158798466008544713046349241376060252383150989`\
60.04516106660062*^-6*I)*y^15 - 
  (
    8.8103724774472015051927989260647613297873230661915999677614259990349504`\
59.940595611477576*^-7 - 
    1.12458864446126482912802177621965108126057692381633965389662875473648922`\
60.04659503584913*^-6*I)*y^16 - 
  (
    2.1487496610271518645235801408102728828585692341830049318124639934236053`\
59.938608284639415*^-7 - 
    2.7630158407394190519447451913386555302230557200781344436956990719528746`\
60.04780583824779*^-7*I)*y^17 - (5.250362783800549699667604770398754667661130\
1504563223811443071229938261132902985981809677`59.93687811092946*^-8 - 
    6.794488716677994317674786297400841178237744218223185104541768657006301`6\
0.04884557984682*^-8*I)*y^18 - (1.2849473553224062728526346932371583193360335\
805568943329984522682016963580832347483666498`59.93535446448848*^-8 - 
    1.67217291762329248859464967282051014688844666235133260183224703575550838\
80401894932785521`60.04975031498731*^-8*I)*y^19 - 
  (3.149058079180918566620641201535518113065819024934390777824806148838384224\
203190490454094`59.9340003680256*^-9 - 4.118378357054454764630732827363816458\
643488749592155858549873832269931414989498704125074`60.0505459403913*^-9*I)*
   y^20 - (7.7268220035637593360104612632589333503363432348662544219424832241\
6796882507141037731298`59.93278788365531*^-10 - 1.014996958792168470906968276\
515136743361829016633485722894614498661024995035991345291071`60.05125171676585\
*^-9*I)*y^21 - (1.89795284743905240166018373595172277626250623528776813882378\
373794110887616016446957181`59.93169526230449*^-10 - 
    2.50306753581556862615735422796828728544088681164751194799409389471577789\
658352629439989`60.05188241121142*^-10*I)*y^22 - 
  (4.666421032605991806462727961167503665131095370098189086075122174151232805\
7978932976992`59.930705149120584*^-11 - 6.17630032383296700981919652639048709\
91338048011978443465025961631118501752113768288201`60.05244963372837*^-11*I)*
   y^23 - (1.1482966220802119443257175074811620225312573911845996501759089747\
331983681985317094436`59.92980342269011*^-11 - 1.5248016806076577317267720625\
497577599627271246184495604241742582704289494023020408314`60.05296269738395*^\
-11*I)*y^24 - (2.827872637107584704531559383082702414234911685651460436311969\
258240953109524081972801`59.928978418313164*^-12 - 
    3.76626278587575632499993405188331910926581642874239694340192103039571341\
9213796596087`60.05342919172764*^-12*I)*y^25 - 
  (6.968994814791112655176760307015770710819123707330752177952546806481180443\
53061118173`59.92822038849208*^-13 - 9.30690181140709673909258307197126126600\
467016063856730341554219007295556091697711661`60.0538553791983*^-13*I)*y^26 - 
  (1.718533544630762774493431311742021226192131696971777998809810806338308921\
58982453862`59.92752111407136*^-13 - 2.30082389186914952338634880442292011656\
737082785600618679884384682742231399481345608`60.054246478837804*^-13*I)*
   y^27 - (4.2403322724008069672464479437144255848446903653661085550989959392\
855288359578673972`59.926873614413886*^-14 - 5.690273624656794436244411966149\
4422667553847894516059568407536856640186716804111599`60.054606875722286*^-14*
     I)*y^28 - (1.04682727778914300925716529149793988905769038374241621747293\
19451845968480555382194`59.926271925207026*^-14 - 1.4078078587381712970988617\
468599897415408683402772841248624544959843325703591900223`60.054940279642246*^\
-14*I)*y^29 - (2.585622382370730946068262265716314142014127969508830845070541\
562586850679666466972`59.925710924234565*^-15 - 3.484207587972095934873525314\
919197147732126162567640332872328387241642121290858637`60.055249847897876*^-15\
*I)*y^30 - (6.389307588532495738056222874156315585028396717230749017245270934\
97821860784999569`59.92518619236291*^-16 - 8.62592912883996526087952774868900\
6038870984024918522762676566428305338684907865`60.05553828193194*^-16*I)*
   y^31 - (1.5795252762913947916915065177339115691312736147297949800178526512\
9563228308379771`59.9246939011464*^-16 - 2.1361934707591585371761047141450122\
0474071005099653564133011241634945594042834304`60.05580790438734*^-16*I)*
   y^32 - (3.9063434210493324200603460122535181327781462965978380326927995760\
42342233033176`59.92423072103054*^-17 - 5.29176343682690439021426056344840133\
86081102893996702911792566190447169004536798`60.05606072120564*^-17*I)*y^33 - 
  (9.664371214512437012976324468256442589410825000512449131728825669189116870\
824065`59.923793745784*^-18 - 1.311228346719225796975235038553404634463466626\
244218330052620588794028057114127`60.056298472101*^-17*I)*y^34 - 
  (2.391803823963869306137923100785092765213922353750432133271349338840882981\
721485`59.92338042989276*^-18 - 3.2498835371653066390129931064797676205702908\
12866524857368265553646732644062204`60.05652267188065*^-18*I)*y^35 - 
  (5.921295191304572730435761535063634887240629655604098424314270818941143157\
17948`59.92298853641502*^-19 - 8.05680440391322473735946062669047797448611739\
600048243566749585638138326463085`60.056734644480855*^-19*I)*y^36 - 
  (1.466352511674183892246247792522544582041107435817867209155568839493749020\
67034`59.922616093346626*^-19 - 1.9978268483417150992781924319829515551072365\
565407689445577297640959013903721`60.05693555115663*^-19*I)*y^37 - 
  (3.632308065394954368531990850774073049098976819080534015669347192998479018\
6851`59.92226135695389*^-20 - 4.955046472774652177874698959859466666465218342\
4224751543794572654948882680773`60.05712641394529*^-20*I)*y^38 - 
  (8.999996875242504371448700438842925404468674063733788841791437760833284459\
964`59.92192278084179*^-21 - 1.2292146089158864726052820614856317303146052492\
833172454081038772021256372746`60.05730813528651*^-20*I)*y^39 - 
  (2.230544205342411491833763934726273806059099970421000142158460016448045009\
707`59.921598989764476*^-21 - 
    3.04995449190783411877713790489132891551731131758315939811458083221275932\
9518`60.05748151449912*^-21*I)*y^40 - 
  (5.529451403799823695945322961179118399026033288210865015518038327838639532\
76`59.92128875737346*^-22 - 
    7.56903563449000066579547839642637844900699761829242438830577788477380962\
739`60.05764726167502*^-22*I)*y^41 - 
  (
    1.371040938560254405920171250419821015942041505408864597414332473521119453`\
59.92099098724791*^-22 - 
    1.87873464882158369939004592958819570217355815582446349047437821843357650\
097`60.057806009440874*^-22*I)*y^42 - 
  (3.400249891647788435899571505690481730503496481675862323059132886215454635\
2`59.920704696670164*^-23 - 
    4.66406357659309023452309153347104670995234423098845077703155009482570512\
68`60.05795832295181*^-23*I)*y^43 - 
  (
    8.434484539813568598163574780877013888630695167418302479143676835853226202`\
59.920429002705866*^-24 - 
    1.15806850922746626950189869109934016570367393159480256438619381182241097\
17`60.05810470841365*^-23*I)*y^44 - 
  (
    2.092614228297285370701968502379172401489298297784544602715419523904263255`\
59.920163110224756*^-24 - 
    2.87588611523620694579739438572013867389987148387446028724864587101187069\
3`60.05824562037512*^-24*I)*y^45 - 
  (
    5.19276484738693986676340608090405237506448882000971008870334426187642`59\
.91990630156107*^-25 - 
    7.14288770589214328846839699403242289624088711194833342501099196018537445`\
60.05838146798838*^-25*I)*y^46 - 
  (
    1.28879315966756893498917588786508493636082511287633405630777223332840228`\
59.9196579275638*^-25 - 
    1.77434437973382401660921715636882540953970252797373376811543241049983064`\
60.05851262040116*^-25*I)*y^47 - 
  (
    3.1991850765096660765052142023601548678236634176941891754634549766732975`\
59.9194173998283*^-26 - 
    4.4082008790236359236624551406038488907795766167734552794625698006814931`\
60.0586394114149*^-26*I)*y^48 - 
  (
    7.942620590144433601826787392656043836320276898725258839025620395319618`5\
9.91918418393531*^-27 - 
    1.0953219146008563519492432436888122909848638780113319462201189334840683`\
60.05876214352101*^-26*I)*y^49 - (1.97221169466047721998721681307762536098965\
14325419120367095757228846459180184108805508352`59.91895779355136*^-27 - 
    2.72192921866146460565455930614024580031440341553521978631659045648825717\
19359404273282716`60.05888109140835*^-27*I)*y^50 - 
  (4.897851950462181722200812428336993545206140340286765318194651168703779126\
588322962163002`59.91873778526786*^-28 - 6.7649466053067082163713769640062810\
30579479363403960712487675719315230107499185627135239`60.058996505019174*^-28*
     I)*y^51 - (1.21651515016487075714161526154610318104864277736760084789539\
6709849853725445653549075205`59.91852375407543*^-28 - 
    1.68152132748190864642933236761384712651343439516900812265599936934274822\
7073490448407063`60.059108612219234*^-28*I)*y^52 - 
  (3.021945560822342593331646114296972963674278281315895213624275909845403720\
44221387757906`59.918315329385734*^-29 - 4.1801217209382588186215809730310834\
0373916613594310293934493588244938932910895466563969`60.05921762113643*^-29*
     I)*y^53 - (7.50776468322335468668584214991565534187930826561523228422573\
3212850104016080141850218`59.91811217152681*^-30 - 
    1.03925519160884470845980597218867175494740136628764541039850158874187987\
643598581413256`60.0593237222144*^-29*I)*y^54 - 
  (1.865466117140549186900974268569450775243222009312410831627407066031899667\
3802786842578`59.91791396864844*^-30 - 2.584047464492655511270927496974205223\
8284748276569484677378516686498405076052597795573`60.05942709001986*^-30*I)*
   y^55 - (4.6356933868075447522609414139061627756072956210162932142772158935\
33466109928539504776`59.91772043398393*^-31 - 6.42572527870891498760158331479\
9501412038332634237708946861285742385070729038959853218`60.0595278848372*^-31*
     I)*y^56 - (1.15210142372018415047304202344360821361943049214768312019788\
570947404208289993825683`59.91753130342208*^-31 - 1.5980327076375913328421065\
81259900386823714340941917305807309518533475765463139307116`60.05962625407837\
*^-31*I)*y^57 - (2.8636079159251132027400721137192617160441419069809816766899\
4387684318782630607652479`59.91734633334995*^-32 - 
    3.97456454819568815146002007408978775223093562226208241879732764909663977\
657251340801`60.059722333531994*^-32*I)*y^58 - 
  (7.118385239477459555136303351397761861712908671667786369752703391329382111\
2948490385`59.91716529873227*^-33 - 9.886269327801330299371639342590001470330\
084327678717450671455418645793230147689737`60.05981624847265*^-33*I)*y^59 - 
  (1.769672374210075314202360290970328848446045732944560061912714029298083782\
2469703102`59.91698799139871*^-33 - 2.459308407900093744238819827710030598586\
3412160571835291954511591560152791891855757`60.05990811464773*^-33*I)*y^60 - 
  (4.399933883386635592435572267017487022023615028133382239670289453678921463\
868067994`59.91681421851315*^-34 - 6.1182887736768356325800556146786788064993\
655064993184599696574810418258611321261`60.05999803915718*^-34*I)*y^61 - 
  (1.094056759595397639817240086051587882027038165475502739737435876508529086\
09876914`59.916643801203655*^-34 - 1.5222366493083933036330972855509000601423\
81592056362163923471836523488532208467097`60.06008612123929*^-34*I)*y^62 - 
  (2.720649441007716168528178968479155780381494445400939003721561144064225530\
14376867`59.916476573333846*^-35 - 3.7876380055013696728637952409812897283131\
1948849970015050480558306064578182394043`60.06017245297366*^-35*I)*y^63 - 
  (6.766171846007201215041482241368744124742634624102657726510138197616007416\
3904758`59.91631238039939*^-36 - 9.425138987554827571623559696884462506967548\
7749662716963081489783634993811492509`60.060257119911526*^-36*I)*y^64 - 
  (1.682867448460901264962798712877354192274883658990146471378957183195891481\
7756442`59.916151078535194*^-36 - 2.34551942005306086000368875609526336645724\
3992483567658323108090903275123808313`60.06034020164157*^-36*I)*y^65 - 
  (4.185930854907533860359314784470583580781991534744044550170987114704301056\
155154`59.91599253362061*^-37 - 5.8374246657242124348767952468462754882405631\
02872815874836608016112675618386042`60.06042177229883*^-37*I)*y^66 - 
  (1.041281872541424498727562971824379778552218113518679084393512046016887985\
310842`59.915836620472135*^-37 - 1.452892856529350381474904136646354943905548\
022495849188418150677713599087570177`60.060501901023265*^-37*I)*y^67 - 
  (2.590464238904958350804557622428824427748268419957053802425971897505301955\
03638`59.915683222113515*^-38 - 3.6163881003218386640482422818151868364339705\
0883958429618160817321355594320943`60.06058065237344*^-38*I)*y^68 - 
  (6.444940309542971250064854708269767735253775795399710067818758425747727652\
5682`59.91553222911514*^-39 - 9.002119153488075942536113013625102487476922472\
1450715106700632598813786827103`60.06065808670041*^-39*I)*y^69 - 
  (1.603582172875357211599854588088558914555125158820906714571842112716848950\
1194`59.915383538995115*^-39 - 
    2.24100043593428522050534070076268440942319159585759358348659304449926223\
5926`60.060734260486*^-39*I)*y^70 - 
  (3.990190438319497468728614836525202661646805336048742126462630775158459836\
838`59.915237055675824*^-40 - 
    5.57912118076902685449431255498764287984992664723143320755045945212046770\
0299`60.06080922664955*^-40*I)*y^71 - 
  (9.929450520150046590596762061014787549247085848984257853797783310248930077\
75`59.91509268898962*^-41 - 
    1.38904258941151281860548997955767701292198952005925890069525265328703802\
1056`60.06088303482623*^-40*I)*y^72 - 
  (2.471070527473895611777883311152321835948324560426539795069047811616331496\
8`59.91495035422932*^-41 - 
    3.45852180623982758157758120868518872568447812621973668417172039339925014\
195`60.06095573161997*^-41*I)*y^73 - 
  (6.149964089160795717598310652764037034639312361842743847698424891823245792\
8`59.91480997173815*^-42 - 
    8.61172135124593388185632984773988909235051160361465082949630223674649002\
25`60.061027360833705*^-42*I)*y^74 - 
  (1.530688254666762381918202106572433181407689345814847847631531597327249497\
6`59.914671466536*^-42 - 
    2.14443677780117482896623617317416460752816004975770617177032119300873932\
93`60.06109796367922*^-42*I)*y^75 - 
  (
    3.810016889009136176417175164957704207764673241081242983791772605095471617`\
59.91453476797755*^-43 - 
    5.34022692117339270272253782138564433845345905048253457614525619368692119`\
60.06116757896843*^-43*I)*y^76 - 
  (
    9.48401679975479120747953987930503606085798981157603136332078099048211137`\
59.914399809440035*^-44 - 
    1.32992989494136555173219828333554314745727948133517650081502878278330151\
9`60.061236243288484*^-43*I)*y^77 - 
  (
    2.36092560593316031721123787386728839275404562868688703643942714905221844`\
59.91426652803681*^-44 - 
    3.31222450234833577078270219733857682608207325421024642730087553595520653`\
60.061303991161445*^-44*I)*y^78 - 
  (
    5.8775482589550448734360455913810974792505441610474772341749291734858933`\
59.91413486435526*^-45 - 
    8.2495867637130077272971932525078230109135843592340833581808793752973438`\
60.06137085519097*^-45*I)*y^79 - 
  (
    1.4633000394345893032860796470714255087766458585534840634905951502173548`\
59.91400476221583*^-45 - 
    2.0547807493037572458036906868495552584401917429598260686749464930459283`\
60.06143686619648*^-45*I)*y^80 - 
  (
    3.643285752053684856963933067177223917175002840602598293163371573860265`5\
9.913876168451*^-46 - 
    5.11822201216108719013310842017250269032323626589569378938017238549115`60\
.06150205333646*^-46*I)*y^81 - (9.0714178478089687757846578239965406742341940\
600685366152655256349391281641641573686229667`59.913749032701645*^-47 - 
    1.27494832702836443662630012668049344958121421192706911802069125903230896\
127863514828203554`60.061566444221654*^-46*I)*y^82 - 
  (2.258804432830873918438272507325326497111723840750171689291370113948312983\
0510764306633943`59.9136233072298*^-47 - 3.1760358002314862119199980458416165\
097887710372103808065124260196306830550904778515965356`60.06163006501923*^-47*
     I)*y^83 - (5.62474803695383989184802052369505448327328355693050819695661\
5851014132541682468423382877`59.91349894674605*^-48 - 
    7.91219653919323783739559463920579325187646349526956651214417962977718651\
3763841780871799`60.06169294054876*^-48*I)*y^84 - 
  (1.400709182204216632005471006353564006383753505923513198963999238174885644\
923350049295905`59.913375908250174*^-48 - 1.971183983661151460197015895017366\
653575683454786224426044976616233769871003750680990178`60.06175509437048*^-48*
     I)*y^85 - (3.48829205314775456103102952747432007606898797618151812958144\
095980684173787214877260032`59.913254150884114*^-49 - 
    4.91105996020301342596806479769831794270475373672754733485125117156038358\
827945851603489`60.061816548866965*^-49*I)*y^86 - 
  (8.687547232974688457464194557349239491350124392757466298277702595967252689\
7465854746098`59.91313363579602*^-50 - 1.223603944461792287898633040071506825\
926013087743686854800837501415083403298010991474`60.061877325318385*^-49*I)*
   y^87 - (2.1637173672238168207656745516804275149699935605879307775556324632\
033700450730438611063`59.91301432601449*^-50 - 3.0487628861015014135439138451\
721184827467586573866610202887701809682129696873826949714`60.06193744397216*^\
-50*I)*y^88 - (5.389176985762080239148574202367550778163265251150636010989700\
386308437336937008863966`59.91289618633214*^-51 - 7.5966686571443371974153383\
04113640143225720604387662139206200547300285233704690110677`60.06199692410738\
*^-51*I)*y^89 - (1.3423398786150006827364255384776156963334893478052113118958\
99759804956197068673182425`59.91277918319757*^-51 - 
    1.89294978499447839108744441200350023923594826564972499592785519678166663\
5126509699961`60.06205578409443*^-51*I)*y^90 - 
  (3.343645692965445831415651603958903561694829981762254550969939252617977458\
39930033667`59.91266328461528*^-52 - 4.71705574145536087584366383462494081815\
925481015413323687177952466095340971620272687`60.06211404145034*^-52*I)*
   y^91 - (8.3290471430270102543976305399475459200864162356292441299288511554\
564381757980034702`59.91254846005275*^-53 - 1.1754890098319104627839177810091\
5922742349716777950617463245724865316853420096676411`60.062171712890084*^-52*
     I)*y^92 - (2.07485288652594843337901884044999308278101741298535888389245\
41627364734562186662484`59.91243468035401*^-53 - 2.92941865805350636837125776\
50280229855778054531585153871240135557595909495520740567`60.062228814374244*^\
-53*I)*y^93 - (5.168872772809073121428185846424870575967326022684843887248256\
465398293200960949795`59.91232191765933*^-54 - 7.3006123039643003633153283500\
95583057402946626853914116341220133275961486280932247`60.062285361153215*^-54*
     I)*y^94 - (1.28771737669055556683082288466541408982156169866965620899025\
1312508907542485271831`59.91221014533046*^-54 - 1.819498821637449857169516010\
415848588820462095927080105836081896344853469742744516`60.06234136780853*^-54*
     I)*y^95 - (3.20819751893930755922888261442695443256055298495995181840547\
352030488870284024316`59.91209933788093*^-55 - 4.5348049187808502482412611176\
1643785539422846037047054322280435835235296341011415`60.062396848291044*^-55*
     I)*y^96 - (7.99313466190622207320149426415959421653838609375434300482606\
36884929507403813328`59.911989470911216*^-56 - 1.1302629058942665258363121542\
1480253007641236852358660369730059823833513408271878`60.06245181595675*^-55*
     I)*y^97 - (1.99153672828925852256458338248755043017201366192055798756920\
09078465556112964706`59.91188052104812*^-56 - 2.81717666685925518923283051042\
27457024934945854159315665283693654746802710575044`60.06250628360004*^-56*I)*
   y^98 - (4.9622009941238056381278684229925157832456927758705229156297456297\
99062294738684`59.91177246588827*^-57 - 7.02202140540380996365703227790928865\
3257994366057697281404325745494782450360704`60.06256026348482*^-57*I)*y^99 - 
  (1.236445319278687675834142042227830540536951053819939570881055864708357399\
82456`59.911665283945325*^-57 - 1.7503439519186176480032143703105111134495965\
11633400419045595939494977503432522`60.062613767373485*^-57*I)*y^100, 
 (-54882.17843677552945549498892303796406374292679523138535196471477223440230\
645187994`59.823886458633396 + 102681.927372145515932215667880190352482361506\
22176631105738882242646584436499363406`60.095949129074064*I) + 
  (10702.37338384308484429791093359616420513716991287651092433358567522399073\
931132836`60.05146569484522 + 8136.405052507184459523627821452202437339965444\
48749260181562266147696966272047402`59.93241815712003*I)*y - 
  (2348.509146250228170244540752237052464162489083611628960039567422059857454\
8250737`59.87331219531501 - 3775.41405658595404841951516024577289930635630349\
529539635653643896418225735310262`60.07948452788584*I)*y^2 - 
  (802.7996573510254381546362746843066445325555650868691179111047225809643100\
4441411`59.93639849618915 - 1040.73496992966372925348326716830433188049784591\
64578751010191434906171769490404`60.04913146535488*I)*y^3 - 
  (291.5867293338185336083959103890259141799076658630886763448663732211502890\
8221833`59.98803148385884 - 307.665950225244230265078491740835720844967116819\
22940853217770403651405828692784`60.01134316432482*I)*y^4 - 
  (92.91292716045966369641214405600041969248590068409299022184522129031877736\
045497`60.00418687017142 - 91.12133717200290339943714225568639603240741359868\
697423215940952863905735956281`59.99573081194745*I)*y^5 - 
  (27.70308120137368113933021265918019822591106172835313796888306674766947265\
964754`60.009721204082204 - 26.4624463559664900957899641622766668726936837630\
4690341895484130725542954983743`59.98982311972212*I)*y^6 - 
  (7.947073067023047786039438136645417248569556734194798323328381616420254524\
01789`60.01124316382539 - 7.5354085801030976001379917499723185137638161443524\
9649750418980887484095855629`59.988142763124046*I)*y^7 - 
  (2.223698896981576807964108219667228071846099010736750865966754142686204792\
24491`60.011043415537046 - 2.110557953189110965656458255112674009231785995893\
59445731038260177635744329363`59.988364716708176*I)*y^8 - 
  (0.611583997010961173878241676278713313694621033668823570361419725051247942\
24373`60.01006016292876 - 0.5832395610408579350362595460646779832721431004155\
4330220481136149154599629162`59.98945102441993*I)*y^9 - 
  (0.166096461045113638365703409925650770399523090470189990839851905868311119\
00397`60.00871721233155 - 0.1594267965289202282926681917884369631174459589013\
0542739124178753242948518679`59.990918152741614*I)*y^10 - 
  (0.044677468540180491159517626534840960602527955485627813934320433288718623\
22757`60.00721845499011 - 0.0431920099810770386552529961842441409515133982183\
8271401025803138658958507139`59.992533312132316*I)*y^11 - 
  (0.011926813217713239870757289753775528061498268101787337010396278472187957\
02186`60.00566635922364 - 0.0116155523798365551580069884797312808788834525047\
4182336986245403955564576316`59.99418180885903*I)*y^12 - 
  (0.003164428107169361480403727751732744896735909467843615129003816906164525\
99758`60.00411396996524 - 0.0031044726952825778604581934542340882511454223241\
3978526184324250366368150418`59.995806581060506*I)*y^13 - 
  (0.000835338524266210078224519978500771265118483913015905353546495551283163\
67966`60.002589150159565 - 0.000825378146341020748531595175795227359970470520\
77085233349347620930956043626`59.99737960524892*I)*y^14 - 
  (0.000219571582281231729172411116983028200590278016380618332682633697025872\
11362`60.00110642463285 - 0.0002184528001061754077141633038836530967945900521\
0126841122838359983258302109`59.99888790894651*I)*y^15 - 
  (0.000057505324451659659552119183103521430560450639294131021260935403930913\
60259`59.99967300654203 - 0.0000575919194823406671871311559393248691880545302\
6790451770987090771771384902`60.000326501791704*I)*y^16 - 
  (0.000015013229994103230939181897379310411031232392628749863919241248477265\
95559`59.99829198252726 - 0.0000151313209351210045065013704019381587252610027\
3491566817643930162373724787`60.001694687482335*I)*y^17 - 
  (
    3.90884729799200871972503759039625037901333918170275147888469554434341664`\
59.99696405933557*^-6 - 
    3.96349874565840750871860234961744033790143691648685037627334029437784261`\
60.00299407969361*^-6*I)*y^18 - 
  (
    1.01525390474389022882349602142578135002248382732167056294775659422459142`\
59.995688556230114*^-6 - 
    1.03541300741303743263638344904039292170465137161724699820978447104014088`\
60.00422750425526*^-6*I)*y^19 - 
  (
    2.6313018952319429448124946146028534491139828766357057898937275714425943`\
59.99446398774963*^-7 - 
    2.6983921703387379485956015700786168061249806229152093112243647495354485`\
60.005398377247836*^-7*I)*y^20 - 
  (
    6.806695721353112402482740822867900346223888041200968398106404567199396`5\
9.99328841585476*^-8 - 
    7.017109730244467610768217695478938104962521767883923875184863417920354`6\
0.006510346887765*^-8*I)*y^21 - (1.757745809294999971178252419093905612525636\
9378812446543723092932667915333971821750226216`59.992159667574256*^-8 - 
    1.82122452379971751135926167046839621959306286031205149871802279475286751\
91530228513287188`60.00756708607465*^-8*I)*y^22 - 
  (4.532126948567015558956715877320343947235411852283892795619257478853800963\
339429366088345`59.991075471538934*^-9 - 4.7184435980807010862259845740097159\
30020280960769873942827895461698401249999971693351793`60.008572173311194*^-9*
     I)*y^23 - (1.16690773250388467777327418156917611494537122449327741691328\
2811314999709244563885172235`59.9900335441152*^-9 - 
    1.22048374649256138560460162718895483650291897759812036953697952354565358\
3922797175245511`60.00952902659114*^-9*I)*y^24 - 
  (3.000636509811449010293785228860877813810798144411182805603469876492063646\
1777763085831`59.989031643427715*^-10 - 3.15226423991242248930045482991068139\
445129975119340420756272364299709331935081836399939`60.01044086951495*^-10*I)*
   y^25 - (7.7069013546761803379876745680961870802711547053554713191260658796\
662683152496168207922`59.98806760252327*^-11 - 8.1306059755752145028601444714\
169213692991201428695274727157851187426765163090831950641`60.01131071715006*^\
-11*I)*y^26 - (1.977320793253088225956865524751156346459017145953853783709015\
1554852209809577422397818`59.98713934880379*^-11 - 
    2.09449418287310500978090085202107677599774077280207255557116449443685254\
2241353699319`60.012141373949156*^-11*I)*y^27 - 
  (5.068062089476342630644285466112173526362518344539286412226190368230883955\
700498212341`59.98624491435589*^-12 - 5.3893011385774192716846288331862036704\
09795156795896174930032805994187530672041223014`60.01293543890967*^-12*I)*
   y^28 - (1.2977965058025750478885638610242206573896688323889536138826912249\
09639336088338804473`59.985382440242226*^-12 - 1.3852223024906793430624226781\
95383475995749607137925385764585613762002940338373319078`60.01369531491969*^-\
12*I)*y^29 - (3.3204737500082349155316845496864493023318286865744310165429558\
7942472748826956364092`59.984550176814984*^-13 - 3.55691178847676069627040202\
10788230502919420364712960029496197412357019663084113501`60.01442322034246*^-\
13*I)*y^30 - (8.4888360271224095199559520384257436730453321654581414558443399\
979498814147127408437`59.98374648145159*^-14 - 9.1247897175672465846844613175\
381367276150625956986299605272373921608654105255465029`60.01512120159863*^-14*
     I)*y^31 - (2.16857338977568981946113806486921089767422452673668624035642\
9621364450044207436156`59.982969814669566*^-14 - 2.33881276552960282920276011\
92758016599628125833071786096832417532726040939316000543`60.01579114596373*^-\
14*I)*y^32 - (5.5360366173287348135065286274276919899697496159192814400372124\
85504904030507543255`59.98221873527599*^-15 - 5.98983711944673633647190675063\
1488315816322868307174252445040862450541536333535036`60.01643479409745*^-15*
     I)*y^33 - (1.41234763409850684971975109305427839407768537789538359897589\
5925184505896214612244`59.981491894999884*^-15 - 1.53286343190146643570153637\
9848839189933236336829805306512630940658948002916042992`60.01705375201768*^-15\
*I)*y^34 - (3.600968386903505317055422552610929792377265520746476442121494061\
41038228707549412`59.980788032911576*^-16 - 3.9199522621715275038761633384566\
2966064261486962023357277171394575807591006395923`60.0176495023608*^-16*I)*
   y^35 - (9.1758804666915541352951582248610593677445300129965471861238298745\
237063229122818`59.98010596983336*^-17 - 1.0017634737950861376791153830473494\
0727738504372952911175392130408443783603327434`60.01822341485347*^-16*I)*
   y^36 - (2.3369060340921945898767344959722409101055651650131324834193810962\
999819216539683`59.97944460287511*^-17 - 2.5584291995306279993789663216762406\
876357027907018216757530585230674373987888814`60.018776755975125*^-17*I)*
   y^37 - (5.9485749215071219357042082250089939118940337869170156197367301028\
06254690041105`59.97880290018004*^-18 - 6.53011355505796800714039667709098091\
9298523463475720312929348753347203391175302`60.01931069782418*^-18*I)*y^38 - 
  (1.513473597725078732953343442996856488616538957766280243311824182807317949\
425114`59.97817989593139*^-18 - 1.6657939462522502262204029927480436534858083\
39200805301646356065416899578334282`60.01982632622157*^-18*I)*y^39 - 
  (3.848912811908380489477965970870894448614308712562522749368931294153341447\
88905`59.97757468564713*^-19 - 4.24705647203180152640518089955646147655464608\
846886973658160072267258501196389`60.02032464809645*^-19*I)*y^40 - 
  (9.783918590944621592884496197891949788878171624875948402226713145472988535\
4021`59.976986421774086*^-20 - 1.08226348752516407771856309382037100598779822\
963529113287825212237073019798411`60.02080659820534*^-19*I)*y^41 - 
  (2.486042614338091848333899459851676029878381857161947178840680308421757100\
2554`59.97641430958113*^-20 - 2.756559076933853414665714656733485338315863866\
9543821121355034330268821441163`60.02127304523697*^-20*I)*y^42 - 
  (6.314428341922801826169358492712530758525133335879629963096298112889833821\
056`59.97585760334439*^-21 - 
    7.01780397516442980377643223102007780355864280700540166532251641363067895\
2878`60.02172479735525*^-21*I)*y^43 - 
  (1.603235650600235584318222666385597572179991321808086751876169309987299047\
936`59.97531560281281*^-21 - 
    1.78584748279315361046102540106864307660778483827952021935788606627016355\
1555`60.022162607230406*^-21*I)*y^44 - 
  (4.069172353899084978005755392319375614276051645167552628792678069314871475\
76`59.97478764993946*^-22 - 
    4.54261166597237528133329134281961877268776133070571116893879643610830878\
51`60.022587176605505*^-22*I)*y^45 - 
  (1.032445749224755738344865973224041441562604296666714346721062809437630115\
38`59.974273125862304*^-22 - 
    1.15503002835654223605369402039570790826633285576675517072503840027598198\
706`60.02299916044204*^-22*I)*y^46 - 
  (2.618709874506267330647536655813121044862216697467773274185910867180461588\
9`59.97377144811851*^-23 - 
    2.93572322345492457678349526993879828580791899245437213171457361514632083\
23`60.02339917068529*^-23*I)*y^47 - 
  (
    6.640069863266747416999016220051164236548807617746921172438508576498488378`\
59.973282068074916*^-24 - 
    7.45896141247521782270840332885165846655140500183528478617785611779241625`\
60.02378777968586*^-24*I)*y^48 - 
  (
    1.683173029432427101970194106155836468729439467009183375962941838768982912`\
59.97280446855915*^-24 - 
    1.89447909923461680902836079032626799782241176613598219276488084207146295\
3`60.024165523311304*^-24*I)*y^49 - 
  (
    4.26541315117102886103214667734900788699911659932679375825882205989158014`\
59.9723381616757*^-25 - 
    4.8101192768612370145850207906165367832986546164052586232616445657834752`\
60.02453290377775*^-25*I)*y^50 - 
  (
    1.08062425655164050207953396965112183596977090771115824181545686231220947`\
59.971882686792256*^-25 - 
    1.2209065319973484310197915846907324845850932459608576352355267118761585`\
60.024890392229025*^-25*I)*y^51 - 
  (
    2.7369970340529237661437494603265119673414007639884558971474806158385552`\
59.97143760868279*^-26 - 
    3.0979553150048290922339594684654188922478035110369001333145576104065048`\
60.02523843108813*^-26*I)*y^52 - 
  (
    6.930497434431415408594560053229836198507799285512473012769709887808867`5\
9.97100251581448*^-27 - 
    7.858494028242626330179716648470434395722372196756870973687443875068899`6\
0.025577436202745*^-27*I)*y^53 - (1.75448295353404496980871495979003151995523\
23146493155488652448086272736367852663293837371`59.970577018766626*^-27 - 
    1.99287442145774782849729389146593487811489073107500848720943803153094413\
22580941563894839`60.02590779880503*^-27*I)*y^54 - 
  (4.440506662817645375447506144217812616691099764666132864280135143954346832\
854337752417145`59.97016074877089*^-28 - 5.0524458144882619060164394064524693\
78979662286476794217145886783431954188828630939004699`60.02622988730343*^-28*
     I)*y^55 - (1.12361691099107557085877650601991615111673797700841840487849\
3454083109790799261200601379`59.969753356362375*^-28 - 
    1.28058661890637231324692640509253884337519026485486449736657874940818918\
652289567024358`60.026544048922624*^-28*I)*y^56 - 
  (2.842561775067200481386361211142229139437859823848634810973205673790714850\
56233115624474`59.969354510132945*^-29 - 3.2449350816327086939391087973470571\
3750111655141437730655663307225157222211609746048386`60.02685061120595*^-29*
     I)*y^57 - (7.18970061131468605006133630212883799589640764244512588380821\
86271231717247221335180029`59.96896389557759*^-30 - 
    8.22047274882216687506810338764090697651535215399282423838221438750381063\
17974636859889`60.027149883393086*^-30*I)*y^58 - 
  (1.818126596633839485092156110067760135276527302267484693653646729790376155\
8564122639741`59.96858121402687*^-30 - 2.082020798611554671358241888921782815\
4413394600659189697924705238806049345932331695208`60.02744215768504*^-30*I)*
   y^59 - (4.5967708883327523260905555688712479058749740503678245114257091208\
43553588407373129309`59.96820618165795*^-31 - 5.27198768357957394045078420826\
3426703807178204129625378789125057882398975920213563904`60.02772771040643*^-31\
*I)*y^60 - (1.161983264098578302052095739906440011023405502587116232388797233\
017005232740230855144`59.96783852857764*^-31 - 1.3346523254835123219306914444\
96846703434545496652932548952156797036466221051542628855`60.02800680307463*^-\
31*I)*y^61 - (2.9367560595358900780872924666840528262415602733048202606383368\
8225431100348716043979`59.96747799797213*^-32 - 3.378077110961730611431777628\
82762069332650321855640387273799319130823138254845319352`60.02827968338437*^-\
32*I)*y^62 - (7.4209488064104355948899179244021121726153510783241324648845573\
571091928295582452142`59.967124345317345*^-33 - 8.548337815689195823125924505\
5485850734865612586687972019598478869731190085361259517`60.028546586115034*^-\
33*I)*y^63 - (1.8748952566017644602812290221132924697364248240522643537340817\
232990320594093258908`59.966777337645524*^-33 - 2.162755408011152876441181675\
2924194968918257944353475212751515814513129998687391124`60.02880773396785*^-33\
*I)*y^64 - (4.736122555104791918406477673740027828787686210798735718459875994\
746147012560779493`59.96643675286339*^-34 - 5.4707833617251994296042459947119\
13333133737594404225313569991323720519833246854957`60.02906333833916*^-34*I)*
   y^65 - (1.1961879558821625398799563818457728027151043961734766354711879751\
52615444045645399`59.966102379117544*^-34 - 1.3836002958717809784710682939957\
46826906036873322956640820928938278429646238194383`60.02931360003485*^-34*I)*
   y^66 - (3.0207070727945634558972818477096487690600769541312143523108912641\
5245709704153572`59.96577401420398*^-35 - 3.498592076089463130564886575891277\
24656107516841667246434491598466011671672851532`60.02955870993179*^-35*I)*
   y^67 - (7.6269784463013534741676339194685542199579118102641384696509866731\
722337849042404`59.965451465017495*^-36 - 8.845042085345261277473684681873333\
6341924593619594868882695758757817376325197035`60.02979884959013*^-36*I)*
   y^68 - (1.9254537011743123080545932881112600911582892617381938869070426513\
558865527160226`59.96513454703854*^-36 - 2.2357988321378907894564386842602000\
78959768601363383543350096635026011214343183`60.030034191820846*^-36*I)*
   y^69 - (4.8601776664871429272077164906166659804383379276992769059958731775\
59315855513563`59.96482308385427*^-37 - 5.65059216280210442499562054316806381\
0817970168968508399101482104330059577501876`60.03026490121248*^-37*I)*y^70 - 
  (1.226624074421552612107781862132255851623834884001896211171344779181802703\
63692`59.964516906711424*^-37 - 1.4278602781183085688171656331642147888820807\
33875685005213683315884471871144381`60.03049113462013*^-37*I)*y^71 - 
  (3.095371573543929171813986687341793130568010435376246894829422342647351774\
23278`59.96421585409827*^-38 - 3.60753021672751564552211002860431258737796258\
532981415317815475144685582156673`60.030713041619876*^-38*I)*y^72 - 
  (7.810119606722794382866058872741672784600429796977673618079350466101765450\
4708`59.96391977135401*^-39 - 9.113153351757125501419163098952381269528172751\
5197100091364868682032041512139`60.03093076493166*^-39*I)*y^73 - 
  (1.970369714599167046258261203715521425083913821519584164674693598838660603\
4346`59.96362851030293*^-39 - 2.301779162143377708315196873634683752582154699\
7887673616852066968417735323505`60.031144440812724*^-39*I)*y^74 - 
  (4.970320532577759298716736558932541902408987450564644171069132155662527492\
999`59.96334192891203*^-40 - 
    5.81295107223397113880218981394673119905852332781770894751700175899764367\
1647`60.03135419942434*^-40*I)*y^75 - 
  (1.253629304630388734770091410819614271502946539240429418476783766469184566\
842`59.9630598909701*^-40 - 
    1.46780853863630400131641741246282614373299099191582465480802643216914782\
0265`60.03156016517379*^-40*I)*y^76 - 
  (3.161573718930116554543198451752457088196526170646425692026615193851396442\
41`59.96278226578682*^-41 - 
    3.70581303021398430953568889880661488702692547621156066753399513640254062\
562`60.03176245703334*^-41*I)*y^77 - 
  (7.972384717492616120791153117602538973272913498358635945448213920511502538\
2`59.9625089279105*^-42 - 
    9.35492928338120318729461298668999981153191637007103490516006351825833425\
98`60.0319611888384*^-42*I)*y^78 - 
  (2.010134924640241487830510465475320575972227135651796865630448827598686710\
3`59.9622397568629*^-42 - 
    2.36124973339665625927320806079650475940407514535294163925276873108287176\
31`60.0321564695659*^-42*I)*y^79 - 
  (
    5.067752725738675071359154399653503703487870367377563232146734503542620614`\
59.96197463689019*^-43 - 
    5.95921675878296762363515867079076267322008314423589880726842764041816493\
5`60.03234840359483*^-43*I)*y^80 - 
  (
    1.277497448391250612711077394212844015385819350926181832864322283115711462`\
59.96171345672888*^-43 - 
    1.50377782238596031578153320825957634930018869453981549840383294260197853\
6`60.03253709095015*^-43*I)*y^81 - 
  (
    3.22003220270897923194938596166730145051750712909126360266524786977946864`\
59.96145610938548*^-44 - 
    3.79425690478748689205813067269497742933519568961226847628076373912399433`\
60.03272262753112*^-44*I)*y^82 - 
  (
    8.1155325591094555128456896735807600256888503945424347762884489077524039`\
59.96120249192921*^-45 - 
    9.5723735451077387837414211655292160195344749670827144455532366586111763`\
60.03290510532539*^-45*I)*y^83 - 
  (
    2.0451799094283935070210158118516469194118218043537246522154618185420271`\
59.960952505296746*^-45 - 
    2.4147024633227551978234451137127767943239635507242998686554292973689393`\
60.0330846126099*^-45*I)*y^84 - 
  (
    5.15352877657114872859890083908000103303448485725722364365945059319036`59\
.96070605410821*^-46 - 
    6.090597297544313094581267614004916152658327047499890671732113506373664`6\
0.033261234139246*^-46*I)*y^85 - (1.29848686724825820967584359470399452226660\
456649259266733911723646458508255845751043276884`59.96046304649358*^-46 - 
    1.53606490364303742461442984756415376863947325959646344738237221785820438\
976412103922134411`60.0334350513228*^-46*I)*y^86 - 
  (3.271380242252241581413273215453357541112953036431124250629825076400932245\
2025133161779484`59.960223393929105*^-47 - 3.87359110535319120035103521887732\
52941254309642312233869199812075152932620229876315091456`60.03360614239114*^-\
47*I)*y^87 - (8.2411156224200447594737769428171208459788328930552360554324709\
50635482935363898658236483`59.95998701108264*^-48 - 
    9.76727867090621662553225484636557047961696356975374499952751859081043992\
0079346915115201`60.03377458255245*^-48*I)*y^88 - 
  (2.075885429360286475273413870525810635250588272279896715112651705236777236\
702946846367467`59.95975381566771*^-48 - 2.4625780781654225797025035675903506\
42105105108231260019624560982143438046377934642018276`60.033940444139816*^-48*
     I)*y^89 - (5.22858283460012336930421546751330917203204408563119575761947\
495718682726619321010989331`59.959523728305555*^-49 - 
    6.20817658152372010216366006917088570891092738567838386557257043323886102\
609158655998839`60.03410379674997*^-49*I)*y^90 - 
  (1.316826816045814600313284097956309688733535901453840863591914722862939336\
64881879658709`59.95929667239466*^-49 - 1.56493641704787785744682521725930195\
306574836793944754221778046578710005234469288255779`60.03426470737387*^-49*I)*
   y^91 - (3.3161806373295097993051419430604299280028857881413926422007043702\
116482222430168850121`59.95907257398735*^-50 - 3.9444717109656611669635620758\
470401152931729224977289245758942797954609886143610233929`60.03442324051989*^\
-50*I)*y^92 - (8.350515940697646676106279132729493962140137465333999766234860\
639625974676982372013705`59.95885136167298*^-51 - 9.9412593989912136936366577\
05179646241255053856388526944643325498283867363844284138332`60.034579458330064\
*^-51*I)*y^93 - (2.1025909598894735398576656507969551925424672844997629271812\
78973113697571707391144528`59.95863296646728*^-51 - 
    2.50527409101441174083220380850655690332640262277440889807304815392021221\
6131599320532`60.03473342068977*^-51*I)*y^94 - 
  (5.293749003025434988304347808645415807211878105455336087779967832503510619\
75499492467`59.95841732170751*^-52 - 6.31293342708511778928280802127335139894\
315956722151670298615972141935080670033771776`60.034885185331234*^-52*I)*
   y^95 - (1.3327222925432690732469550757990859270731451293968111392014766305\
9171140919491675367`59.95820436295313*^-52 - 1.590633435671757471322948124169\
9011195516165387523025368128383202462799000727546037`60.03503480793154*^-52*
     I)*y^96 - (3.35493734424171545408327083159113253996417775724853780200542\
52848497325399272461643`59.95799402789151*^-53 - 4.00749259134775971066928113\
13496892230650036175224754156222151339531704222911042874`60.035182342205026*^\
-53*I)*y^97 - (8.444972732004756775295207929285339221528495526133850071548481\
239384495338628860364`59.95778625624847*^-54 - 1.0095779004774195297197746497\
541043164258259589852929020090514757002937860784622174`60.03532783999092*^-53*
     I)*y^98 - (2.12560129785327027937569954703245775277078443450941062677004\
7445776367793284479352`59.95758098970344*^-54 - 2.543151122745435947802076813\
433604126414508959413037415754564206551159431150740824`60.03547135133617*^-54*
     I)*y^99 - (5.34977713796276230012422869638299827860114036694509177621524\
628011569138096001368`59.95737817180866*^-55 - 6.4057567551463757460009386525\
3712079742170339856502973851876930005921116894515952`60.035612924573826*^-55*
     I)*y^100}


==> anc/V_numexpan_CA1CF2_sm10.m <==
{89406.1627990758230517912714855673218787714710544705203134177419695662292671\
4550577`60. - 4451.0937540585877574682519975592372835033318244182892647333315\
4586584786943593803`60.*y - 136.161455523868900751641688840639448313195158930\
53808386128839795967679507087622`60.*y^2 + 1.25752396232657321123736474501146\
622132551839932698754929400467512691533924563`60.*y^3 + 
  0.0899587760707314684306572305441363878026803778284569534674028873045553883\
5497`60.*y^4 + 0.005974655878678250964654850090592152384689043118714551994445\
75693318683684112`60.*y^5 + 0.00040397808321168838017289902021331561086645846\
321517672248525447328742526746`60.*y^6 + 0.0000276248111673539945174893909344\
043117407088386244322999974329284156072971`60.*y^7 + 
  1.90175660530778650197882884413900558703559891948857667119278842912059078`6\
0.*^-6*y^8 + 
  1.315134430917289491762498693273967893890193999048173587589535084827937`60.\
*^-7*y^9 + 9.1251977470324543768996562069350814527880923455067580704386702538\
37111328726375053032404`60.*^-9*y^10 + 6.348474575002710036602900473680987043\
7413408846168440409905871880585459312777733969161`60.*^-10*y^11 + 
  4.4263790206068453802097219788878675887774774646199596111126643303366812802\
805984540468`60.*^-11*y^12 + 3.0919487923702443171368953990969800500667949029\
80633889544959514163989188202663573336`60.*^-12*y^13 + 
  2.1632520414520115105462421493873422048258574056321628917935970068785479468\
8415046335`60.*^-13*y^14 + 1.515594246155350401648692454220269326834572626155\
8726380992146276961262316954311578`60.*^-14*y^15 + 
  1.0631299362133757046800848872893239572568934962824052668662059982517054889\
06870757`60.*^-15*y^16 + 7.46545849608077581357988402275985795288843031645644\
30289793509808641074048178291`60.*^-17*y^17 + 5.24737739279192309484112655283\
3982559787954542348661435703481919427453219586801`60.*^-18*y^18 + 
  3.6914797449158110440895630344654079356317077320277837042448201803943647113\
2004`60.*^-19*y^19 + 2.598926627960762444364912014023781216714126977137488952\
1938663045824659890203`60.*^-20*y^20 + 
  1.8310110879004349899353584666969776131654780911586872058068264651172772923\
93`60.*^-21*y^21 + 
  1.2908140316081853724597289083924628128905236066483774671811077899103483930\
7`60.*^-22*y^22 + 
  9.105168380528351139511163964560888725344580872654157358535454035988759462`\
60.*^-24*y^23 + 
  6.42602935116687549440422900210869861978502991716508271970529808245995515`6\
0.*^-25*y^24 + 
  4.5374220453869006708596782527784877182011251574062301606247011475194752`60.\
*^-26*y^25 + 3.20531608601658008052470087393639657445579942044426767334520869\
15478939352422869005098767`60.*^-27*y^26 + 2.26523393498070217616368096924077\
0833857104856334351415871156407268811369787426748460045`60.*^-28*y^27 + 
  1.6014841123002167860851665641684696460072287658250909772502648537029318026\
9857981737787`60.*^-29*y^28 + 1.132629375244987927899885753232986725212735889\
3163637949627892224710349513610880077069`60.*^-30*y^29 + 
  8.0130533326434428766494807832677000669031100986001302457629824967529632009\
1604918636`60.*^-32*y^30 + 5.670792005220343705682595313978550702344175379268\
9626640267807750348031840251850107`60.*^-33*y^31 + 
  4.0143591823759201754658575732228880830309047421974156888095709008351046017\
81531392`60.*^-34*y^32 + 2.84254736319430893933808287127001613945680092280030\
30924165146681814625846782432`60.*^-35*y^33 + 2.01331167890983541123038403512\
44198349185589501614205739647221594681124999715523`60.*^-36*y^34 + 
  1.4263286606593203301732559147067504063689302567404258221926984891802430167\
2081`60.*^-37*y^35 + 1.010712234448314869539743959127101615646849825688139312\
50328900503488827258794`60.*^-38*y^36 + 
  7.1635660798781852833136255768501396461738212177447612209312905829502963949\
72`60.*^-40*y^37 + 
  5.0783170663510208327761801886903981378846966554637534343620317707192255693\
5`60.*^-41*y^38 + 
  3.6007626886261572941722136634526094341973267413027394849287247742213686937`\
60.*^-42*y^39 + 
  2.553577486623075771849186365202502570853353205036687467261579348148843761`\
60.*^-43*y^40 + 
  1.81125444442203110450106865326162339721443999649733600599406924805744576`6\
0.*^-44*y^41 + 
  1.2849377478343252310965088293468761122185752125961118182784740577908107`60.\
*^-45*y^42 + 9.11703225170249402179215640652588803035815954662689209798643604\
62623304437464901723032863`60.*^-47*y^43 + 6.46979458904014048481308764607010\
5140824503431598225361130410577913630345216209303340918`60.*^-48*y^44 + 
  4.5918757237785831034011582177707233073975528945042683275535493492780738791\
8073491046584`60.*^-49*y^45 + 3.259489771655342159277210676012831809521901070\
0239653346469589350810005112496479822823`60.*^-50*y^46 + 
  2.3140161999199895333834851990877856560303975018466744230280170679875348200\
29184462817`60.*^-51*y^47 + 1.64300172728676524619907043837566373214544009270\
219947238523483626661411529488383663`60.*^-52*y^48 + 
  1.1667081342750907305413601978842739530363344749404592038261107594096955199\
787688474`60.*^-53*y^49 + 8.2858464260144063724225226992289890394601832743210\
9102849793652773783786015572627`60.*^-55*y^50 + 
  5.8851830666999680865875826438231604922719448675169000953207487219243045149\
751751`60.*^-56*y^51 + 4.1805134998187080060158510689385305135000084523404973\
98908176862040630625493218`60.*^-57*y^52 + 2.96991528854710717973183366297138\
693492202841998915938097411429938786565626021`60.*^-58*y^53 + 
  2.1100929903474257816270460437451840661380902155310244588768630285062855123\
565`60.*^-59*y^54 + 
  1.4993417841478642279524864020715402473489229328397832940844930267531995528\
3`60.*^-60*y^55 + 
  1.0654662870520872284003527991427706906145566009139543888797111277578113177\
8`60.*^-61*y^56 + 
  7.572118156493461248617801353298316441081239667392226947547027253580957468`\
60.*^-63*y^57 + 
  5.38185893302322947251552778896474557209773373812936790910120003605278442`6\
0.*^-64*y^58 + 
  3.8254561018190270306858077478623542673087570263889834417600973759325075`60.\
*^-65*y^59 + 2.71937381417468875519719190017615779144696413297765105251632002\
05071772712842660694176673`60.*^-66*y^60 + 1.93325092823682704186425711567944\
5751111251150855661888362586122375079741347665113944618`60.*^-67*y^61 + 
  1.3744852354855335902317004045852035709744485747742975362714738692328690109\
1762911286351`60.*^-68*y^62 + 9.772899376394065320879440662104257005781521174\
069024098633150629911699376255399784218`60.*^-70*y^63 + 
  6.9492395403470445786498101015860922835913423157650971558214081446948368866\
1951517336`60.*^-71*y^64 + 4.941749195952086156034362330002178315564427101634\
674439685754482334369094889093921`60.*^-72*y^65 + 
  3.5144128803254873893304825618338918799778012204214694744330461744273818776\
36580173`60.*^-73*y^66 + 2.49949727754294403701254418707216394924748414551648\
743675587000277894027114048966`60.*^-74*y^67 + 1.7777862297969093734171459719\
53621652790435339159040809714829524886642252311921`60.*^-75*y^68 + 
  1.2645401038143270316014601065090544286996416954858293883086201728253554951\
06624`60.*^-76*y^69 + 8.99520624129609929241474109150775027878261950817847526\
40536202553976378482991`60.*^-78*y^70 + 
  6.3990333537565032026497340378927604110580671842198371308843065004264484073\
65`60.*^-79*y^71 + 
  4.5524131051060521005300060949775435692925273285653476589427200465386798201\
8`60.*^-80*y^72 + 
  3.2388612146770464411662707179903758830368812557756249950147632800581582375`\
60.*^-81*y^73 + 
  2.30444190155116391408985847295078279941769570257408483101219045812745638`6\
0.*^-82*y^74 + 
  1.63968842742489064497471119463760251237439309225330818716853397349809347`6\
0.*^-83*y^75 + 
  1.1667517490752243201899108047195548446430997758853132026886906971198973`60.\
*^-84*y^76 + 8.30264733028624626168948180302955945837418976584750877620905992\
831527037483927847803091`60.*^-86*y^77 + 5.9084720347709008518981520612545677\
021199047160261844434259761797619524120805696839328`60.*^-87*y^78 + 
  4.2048811348527895918329976313133286680272852760462811792681351432614423423\
691566492902`60.*^-88*y^79 + 2.9926209409856749199195631557169550024392179630\
57784928370871191256219864556172153047`60.*^-89*y^80 + 
  2.1299463596987527517656419239284016308411609644504599081974875149462402360\
9413071751`60.*^-90*y^81 + 1.516017202013201775582595127872483155432509232881\
1042593627020620177211127915868655`60.*^-91*y^82 + 
  1.0790899662851524931095736131538181148827607158737505280837444263251442095\
7955648`60.*^-92*y^83 + 7.681195398203733759729105312403852236117390263067191\
1854628727769762010250749091`60.*^-94*y^84 + 5.467857551184432598317569704968\
765267488645450136213012352821106577584329402084`60.*^-95*y^85 + 
  3.8924441647126224826298414855924125934321971169406922606866083856866969205\
4694`60.*^-96*y^86 + 2.771047862507202342497221417212347907524925192215479865\
3200092008850827782506`60.*^-97*y^87 + 
  1.9727939465287463212425756644930399141216465988722848361775435894369538873\
49`60.*^-98*y^88 + 
  1.4045432944391371053960605956606893792494730428345744796922063503644819075`\
60.*^-99*y^89 + 
  1.0000089616671061293212324058237370781692551992232547116254961873948382076`\
60.*^-100*y^90 + 
  7.1201259282349737221381115967587040636706542769192592369463732796808289`60.\
*^-102*y^91 + 
  5.0697454503879862312216591286343855098834322083927817019996835517032146`60.\
*^-103*y^92 + 
  3.609931956265742802719469221570225477040109710193234110824256787424195`60.\
*^-104*y^93 + 2.5705494089873998186431976487553204714088648688157010921810800\
20522745104868592381795808`60.*^-105*y^94 + 1.8304871291839853176164091736081\
8791806494225970904380407962122052653060568148005082633`60.*^-106*y^95 + 
  1.3035296122336122036318769757985383418888107983559419033913260001808721752\
880276134726`60.*^-107*y^96 + 9.282999888387991291407054945257623202466428603\
70222028791055537009106637367994520686`60.*^-109*y^97 + 
  6.6110241381848307810439955075004421967574447892368863383499318943501374262\
548897858`60.*^-110*y^98 + 4.708275145509972812675977581670300638753075649832\
112185277862650426477988573823623`60.*^-111*y^99 + 
  3.3532610793359066007971268411680679445099067135934591900024194758193688082\
736396`60.*^-112*y^100, 9748.056620911946835633732290354913065894781303479602\
46946934773242289770917443004`60. + 1569.076401021401036550902522368016950003\
96666291128760788318224605134898314935884`60.*y - 
  385.76429002639350682755916698482447826694191793759769966010665190815384400\
307579`60.*y^2 - 3.5844275482507550858823977839924809396740897972364192545420\
5705995773192258875`60.*y^3 - 0.346469636806586883529728179627677322960003573\
38327166367823673472908637602414`60.*y^4 - 0.03153102499966656098733597819686\
70515731394990934429079292262500630085101596`60.*y^5 - 
  0.0026587107142203341402544555293805333288885718850608299535628374572685746\
6578`60.*y^6 - 0.000215353050716509397928454816899449256381782210216681080463\
43900205473492289`60.*y^7 - 0.00001703501034865510343613070285743425966480142\
882597214425228039132558892426`60.*y^8 - 
  1.3267183871865152836822359445613726354731520283981787850900153025939798`60.\
*^-6*y^9 - 
  1.0219249130343524174155486965386545704090785432090662319443917692415044`60.\
*^-7*y^10 - 7.806514388723840020010087135029408551087795133193073190607368293\
648333542286205551484807`60.*^-9*y^11 - 5.92483303573273218812239477422597120\
253450240585004446970375842608386705155306335788632`60.*^-10*y^12 - 
  4.4732039665082510598997947110016216170335620373910111099512551972189702478\
789159772567`60.*^-11*y^13 - 3.3626235519493325240068214000052105706498474670\
13561135883372544546977956623245993768`60.*^-12*y^14 - 
  2.5185459633075933676041714665444837728204247023512329795084730086421922770\
1464656257`60.*^-13*y^15 - 1.880448201624447567026712763527773253596540595486\
6203103904537001280234331655949216`60.*^-14*y^16 - 
  1.4002084217668225933122498323273953608904208186325903664951328975183475124\
13384207`60.*^-15*y^17 - 1.04013276042822265664819304752203986626424092527101\
501404365960275426276162298603`60.*^-16*y^18 - 7.7102482387586543998741215464\
35864712469574554946788985849374017715017212512687`60.*^-18*y^19 - 
  5.7046636905455349101135266390446503538514420729972482453552684572626976587\
8496`60.*^-19*y^20 - 4.213633311002193755464273618900973049917957465924968673\
8565157607802530893883`60.*^-20*y^21 - 
  3.1075555017237460444206885553925093614556722328712652725785981986849997177\
31`60.*^-21*y^22 - 
  2.2886372033247753121286841904641347756378266774289399873052215396933903220\
1`60.*^-22*y^23 - 
  1.6833840233562490848620736514125867032765747750154385133889435121193574556`\
60.*^-23*y^24 - 
  1.236753657181016110562856400594039925058631011950898403000570632094675766`\
60.*^-24*y^25 - 
  9.0764692079156177662008251029792400903208817994991034266502969919783855`60.\
*^-26*y^26 - 
  6.654565377141687624037704527540361786857887571654666358871961553998188`60.\
*^-27*y^27 - 4.87441831381312201732868822079021400361986453092019065019904918\
3215030645847240062682077`60.*^-28*y^28 - 3.567419484040842123753413446922473\
58243023659509565511783376856507821960231202959838993`60.*^-29*y^29 - 
  2.6087885674890642939861433992397930478730428926863399734604459856763901020\
31844634574`60.*^-30*y^30 - 1.90633594183430649039302435683105580880010169570\
1731543324095257819566830246723966125`60.*^-31*y^31 - 
  1.3920543635856932015601491076433448234376325985219461944400537799689216379\
9855078682`60.*^-32*y^32 - 1.015845400782103466591841169139762230545060304929\
8288040611069780049671730192455872`60.*^-33*y^33 - 
  7.4085035700241182745494526026264162327491722741565024940940485245351036852\
3659919`60.*^-35*y^34 - 5.399830728937723636601544094250119968440106701048362\
632092980046961062807254111`60.*^-36*y^35 - 3.9336036380999720504372723511674\
15381934143852865593531126764406137957863549844`60.*^-37*y^36 - 
  2.8640112356910441247627192494487984938682515389470599737410680942715176322\
4751`60.*^-38*y^37 - 2.084223790256784402323619747049181598281533771096167373\
2799763213504530629345`60.*^-39*y^38 - 
  1.5160391355139854436289404689282457181922103862537137642074843330931836785\
11`60.*^-40*y^39 - 
  1.1022573505492178728194125280493528739907834501774242214255069352585732515\
4`60.*^-41*y^40 - 
  8.010718564948823979097519472688672265295643101792465183451077451862744888`\
60.*^-43*y^41 - 
  5.8194843512554725014547627032884097471618261181616894134660112850179616`60.\
*^-44*y^42 - 
  4.2260065692410598568091215275150539129899013679109260657383654090950394`60.\
*^-45*y^43 - 
  3.067721886405637826709013095274683286806108041323861879892852066595968`60.\
*^-46*y^44 - 2.22612206796798184675577469756657457401137866846405679570183933\
81896597781275483589553075`60.*^-47*y^45 - 1.61486305881778200225306424387572\
8966356737202341605333028479616569904486261264981826349`60.*^-48*y^46 - 
  1.1710685099239609718253571335475479067519145554140288072566332143522516297\
1737263289785`60.*^-49*y^47 - 8.489743017586875633792009128488672865631760996\
614921330376300994077244894920208501243`60.*^-51*y^48 - 
  6.1528713293928222302043705664477382539970766985639425559760822452472799826\
8536437892`60.*^-52*y^49 - 4.457971157273469920824944649382555575347477715381\
9492554267760093203247689911895543`60.*^-53*y^50 - 
  3.2290710113261497432134462257991777666694167473194158215078763692920764090\
68820258`60.*^-54*y^51 - 2.33831691125260280460627347058565301263377360866208\
182327184158837238470246429716`60.*^-55*y^52 - 1.6928514028009009557709621841\
843486718845570198345238133943097230169058917122205`60.*^-56*y^53 - 
  1.2252593386749625938872233207444839601884252415307574704309356853125684580\
10881`60.*^-57*y^54 - 8.86614291245737449198492390705797404190366227373810042\
62897023291050098312203`60.*^-59*y^55 - 
  6.4142009195706617182182102008001539019072576676647199846927547715597690002\
34`60.*^-60*y^56 - 
  4.6393264598962739213400302919190881020948607743530853648442542016733851179`\
60.*^-61*y^57 - 
  3.3548653235387386239227683518294097781917944322815276572453637032443279772`\
60.*^-62*y^58 - 
  2.42552696425507246090379712513131874571050426063218695264523949986691652`6\
0.*^-63*y^59 - 
  1.75327850164333134616810314858918144688776051622605529676482305705145492`6\
0.*^-64*y^60 - 
  1.2671040378189581320028918602854281995690131553859889962497538099069304`60.\
*^-65*y^61 - 9.15572748695860350440104854057696557843360535492246255212449089\
2951979675505229022440392`60.*^-67*y^62 - 6.614471970678385766127104596034338\
6052464373846726977920773586105011607871833831586618`60.*^-68*y^63 - 
  4.7777305147541636368077589762807578051849714059448884144769655409775366700\
920632980194`60.*^-69*y^64 - 3.4504406647227357378068572085688430580189542641\
29375636520714348201679656245682329983`60.*^-70*y^65 - 
  2.4914725972207213488634632828240768975350869530592010504537447165929031055\
0550307182`60.*^-71*y^66 - 1.798740034724396720264607907427242852438815770471\
2095613328601920350599474117155576`60.*^-72*y^67 - 
  1.2984147091922530742783182820681957678153821265022893527441546319065956326\
38884125`60.*^-73*y^68 - 9.37115479311446628768641022223941036049077737571758\
15318094292043576118416760572`60.*^-75*y^69 - 6.76253137785593941219008327678\
3326234583809612440022155518846643889909934067488`60.*^-76*y^70 - 
  4.8793697858010699548763880189403266617871968449242721839720243110319709955\
9897`60.*^-77*y^71 - 3.520125265281271072505149453805122232018685416197725112\
3563833244333362954623`60.*^-78*y^72 - 
  2.5391834007127362538150253912999405938602583597023714061240848107240975614\
7`60.*^-79*y^73 - 
  1.8313575520349566793899478789468254718683745724504180018219213479626291540\
6`60.*^-80*y^74 - 
  1.3206776616341145725634191793561631269797668453973205853129165377615259867`\
60.*^-81*y^75 - 
  9.52284182893797817321655080174156485567303340414861540320285018356073801`6\
0.*^-83*y^76 - 
  6.8656828865382749553855604211338357895805413196901428120268179311149015`60.\
*^-84*y^77 - 4.94936710939608631511026880632830076151844302233010097736324092\
67952282996835115506787671`60.*^-85*y^78 - 3.56751355397859446851108737231194\
7299176931012077471806994629146657366603074805125437784`60.*^-86*y^79 - 
  2.5711822569286059846292176542266423785243389778454588840150369106570821947\
0251818145484`60.*^-87*y^80 - 1.852902407300388096296227702441189896258232978\
3330546488682192020433471279239667133968`60.*^-88*y^81 - 
  1.3351369764019248444749034448891358831166804791895930449407755215032292518\
32419813645`60.*^-89*y^82 - 9.61952879826247368305570045770611765216975943187\
30714313053544539648132921798565431`60.*^-91*y^83 - 
  6.9300686164776197861072269335950651586682818905138238132556104596393345711\
29986938`60.*^-92*y^84 - 4.99203999935365274499974440440160121880759446534711\
28887931502457841149755790434`60.*^-93*y^85 - 3.59564126005052149991783975507\
50489539204461082472048500316857002915366318584597`60.*^-94*y^86 - 
  2.5896041838015247141358251821319197750484252227289246254615338237764463179\
75207`60.*^-95*y^87 - 1.86487651363549118336047758500260861792259211040068510\
632043127835382148676239`60.*^-96*y^88 - 1.3428494434886508775348454943859704\
144416737040579088347773208160580728202414`60.*^-97*y^89 - 
  9.6686532390156654029466777589501624156418016773299839265302856009262222274\
8`60.*^-99*y^90 - 
  6.9609241202504712926026612152160203622204819376793631568813956092922602286`\
60.*^-100*y^91 - 
  5.011074708179911580847981645548083059535666042906301747587774478323633835`\
60.*^-101*y^92 - 
  3.60710431616472213593118442705554759608676273594103352725873892617281837`6\
0.*^-102*y^93 - 
  2.5962776363351403606656130686297143991938616821710523356989317033137661`60.\
*^-103*y^94 - 1.8685679856773597739062559389745841468383289241399486356947105\
964008577311064664040228791`60.*^-104*y^95 - 1.344722676824058043252959193850\
671737870851692610891076887887657434160244523026544225446`60.*^-105*y^96 - 
  9.6766113409291372254674934752036526608092155331530087068582259954886996070\
60733435125`60.*^-107*y^97 - 6.9627576930439254341904667809806108872377756920\
58905491579661013966484732755182725335`60.*^-108*y^98 - 
  5.0096493651888800340003162979339371745230691654396616601184924848102916728\
4711212246`60.*^-109*y^99 - 3.60414348829224715524220078388115369636491776830\
14955429196222120285212038649839832`60.*^-110*y^100}


==> anc/V_numexpan_CA1CF2_sm100.m <==
{-673864.05324391685049564884864205072767118732884116839282896055323500193811\
38777933`60. + 20770.08608903762141115963113027671221897630422498361808206766\
741105077541280992288`60.*y - 128.3257420977972604974441387881669179460665300\
821439386939429049553059261486007`60.*y^2 - 0.0817382250964987585754422036587\
3918007322530149332697295289883334041571475721`60.*y^3 - 
  0.0001233260457426445181222172569990155200689683895224542278417379287923766\
5629`60.*y^4 - 
  1.9074443852349862634626277688554568055140823735051554480936043293208723`60.\
*^-7*y^5 + 2.4297454555291077259446804036527602082735089497244280071760976849\
4687372381700672473065`60.*^-10*y^6 + 6.9396078623877294265672985966263272892\
1888081555021516618786733711933099245398328367`60.*^-12*y^7 + 
  7.3356691733309902485751670343555994571378702005835722035597372713353029285\
530965848`60.*^-14*y^8 + 6.74035785043655681038803707421915758371542405199135\
60744153369401714125215094293`60.*^-16*y^9 + 5.989386729763113234756566249139\
31009674246264184232400525695221261148924272433`60.*^-18*y^10 + 
  5.3028715399770512121811343065847600835985558251493759402747674569742295737\
052`60.*^-20*y^11 + 
  4.7240354186355626923857805335981308204661731172682486539911701098156775370\
3`60.*^-22*y^12 + 
  4.246310161088879522907287414181625241026168504439051403279592375269520915`\
60.*^-24*y^13 + 
  3.851884408612667410643783738138797784825694940201763462823280795781877`60.\
*^-26*y^14 + 3.52314604494825133465349594437379448249663511241918350651400601\
6592873043750414126863457`60.*^-28*y^15 + 3.245542881649604376741480164822216\
7811950049357005718923001972456203772302094001141755`60.*^-30*y^16 + 
  3.0077816463387099023349537622536650965422989513888200514168768422865761819\
5545891057`60.*^-32*y^17 + 2.801306909381314768467091602512668294132779255562\
667258393820715923556845534743157`60.*^-34*y^18 + 
  2.6196848969276061884296790043126643385506317770140307266848635560307158416\
08461`60.*^-36*y^19 + 2.45807227481479990674032134735917420041279866771499740\
512495672385232023148471`60.*^-38*y^20 + 
  2.3128021858282400624239572316412063182282348499899265336585789604511566600\
95`60.*^-40*y^21 + 
  2.1810749733256142720266209040212610743674263323417597997121108066455563224`\
60.*^-42*y^22 + 
  2.06073133280185887907306781816168730505073252948584830842437779436503573`6\
0.*^-44*y^23 + 
  1.950087079258752521059041456533019889081822638773557640724321682755717`60.\
*^-46*y^24 + 1.84781289978125988230955051981991165125412164128746560285587150\
0616738610970998820948696`60.*^-48*y^25 + 1.752846617102026226780124402984676\
8122890307135691204791700033337410466131705680937824`60.*^-50*y^26 + 
  1.6643288766611823726346217664722672343630154611202759007131028720372843860\
2781128207`60.*^-52*y^27 + 1.581555725452571933811617447637822108088480091462\
973261863871724243357688830283671`60.*^-54*y^28 + 
  1.5039434124724417732012623759911680490156058361240153796227238300849734624\
021992`60.*^-56*y^29 + 1.4310020735728581795745973741946465354029966991260770\
0601590071498148389259156`60.*^-58*y^30 + 
  1.3623159109157082096454042159605256470498435395513708012303121184084377002\
46`60.*^-60*y^31 + 
  1.2975281491284890400448466495790330608457021310258224942326388590373639071`\
60.*^-62*y^32 + 
  1.23632952728225055764324665086046873128322236423433770187642343296857948`6\
0.*^-64*y^33 + 1.178449425480318206993199566854909911402520840370007755755456\
6239261060161653801871627954`60.*^-66*y^34 + 1.123648967723532197511868052818\
81561168920463186019374667154884059272055526162410418371`60.*^-68*y^35 + 
  1.0717156172406654885440060308401587809179150647187335011542329586221589004\
40176514903`60.*^-70*y^36 + 1.02245890655288896658599850067169470009785329014\
92542321410827919643180103123304013`60.*^-72*y^37 + 
  9.7570703613805640784178858252753670858780784517400120081650420102599108211\
102121`60.*^-75*y^38 + 9.3130414248892799140300780082311924496229233615557646\
4042857408486600842200858`60.*^-77*y^39 + 
  8.8910808554690751691304556600561756704070614395565421158568620007031438774\
35`60.*^-79*y^40 + 
  8.4898864185164717285602114019375758759397397604526990144747256613392249848`\
60.*^-81*y^41 + 
  8.10826016777444705360677216996891988959762972067029991893702548745038538`6\
0.*^-83*y^42 + 
  7.745096094372112214953215449642241927328481120424771956868447088787096`60.\
*^-85*y^43 + 7.39936979029726103162497795163644139991330173339431309699504028\
358186708735879130554333`60.*^-87*y^44 + 7.0701297289341251478044186111656925\
00014407183391661851160744988315909758593761771393`60.*^-89*y^45 + 
  6.7564898526175926708864973214365881424660127506799073563301958350052066308\
441094554`60.*^-91*y^46 + 6.4576232238835104111890660010726806500565883887946\
2210639494338612467441213041175`60.*^-93*y^47 + 
  6.1727565483571948659490723562511798880926187119170572437815423077074139435\
2384`60.*^-95*y^48 + 5.901165416808763997670728382662095724548616884227238635\
2858775566775693087505`60.*^-97*y^49 + 
  5.6421701446313145088441935392299217617709399925191267856455424962016143248\
2`60.*^-99*y^50 + 
  5.395132110970554681271756545336895134076090297696682304067191405339920682`\
60.*^-101*y^51 + 
  5.1594505185318028507448516761675342556736483335902079308727699632235399`60.\
*^-103*y^52 + 4.9345595099036187653404387060914984210229854679685938221686796\
69793961468669826728265157`60.*^-105*y^53 + 4.7199255879695032703827623029779\
171518249014660618430788592659522869247449120199891887`60.*^-107*y^54 + 
  4.5150452973172871497477998479199216540222725063196672732135334916503507993\
4853196494`60.*^-109*y^55 + 4.31944313102550463672156687238888593185294792348\
2098658883502347394493901620478163`60.*^-111*y^56 + 
  4.1326696332107816536947639737099065775873940954575684346266140792068867009\
879472`60.*^-113*y^57 + 3.954299672571350568068088666915503712799074016410866\
76713580689435859927905559`60.*^-115*y^58 + 
  3.7839308661003576974974515746985948181854845983323474329563389452425267544\
21`60.*^-117*y^59 + 
  3.6211821353562148673615858659805103870644944811481942867610014316773168391`\
60.*^-119*y^60 + 
  3.46569238031235317547786707690272545909195401220075422533206472282878377`6\
0.*^-121*y^61 + 
  3.317119257980246617238972776047264985677555893219841232865164612483562`60.\
*^-123*y^62 + 3.1751380547979384676554569256252598024461410570150827165049573\
93004612179245614740864158`60.*^-125*y^63 + 3.0394406432730267225678136326180\
955106225677248181657368461890801683756452811596773237`60.*^-127*y^64 + 
  2.9097345146208910289073862677185827372055944861082337539752786509640587383\
2173960891`60.*^-129*y^65 + 2.78574188019108100118819800609472691170017933922\
2404187579460907114771885601725548`60.*^-131*y^66 + 
  2.6671988353633923767896772640597298969547994844979306081206880629253030621\
706033`60.*^-133*y^67 + 2.553854580349263739115209651677038928941323497336324\
59556568591579366302636355`60.*^-135*y^68 + 
  2.4454706929771306251620485520182979715024579234447063062513802863870422048\
56`60.*^-137*y^69 + 
  2.3418204490912065144160651904694892237005918553073473458550340957624890299`\
60.*^-139*y^70 + 
  2.2426881866671965661488674476575806116197774460882893531936763904816194`60.\
*^-141*y^71 + 2.1478687101582250894065200457268944523661699452301359966946584\
073762720443278201790647525`60.*^-143*y^72 + 2.057166731940030303163572880505\
89485727721780643905797365625869167343662349666842619374`60.*^-145*y^73 + 
  1.9703963480346778116142559809536714278617748448454712931482554255431918172\
80606657696`60.*^-147*y^74 + 1.8873805455636175607544187528123360274982530935\
481471244372679829937217317036615818`60.*^-149*y^75 + 
  1.8079507396196113430908524697196889592036896686545656498795650474506962421\
1593593`60.*^-151*y^76 + 1.73194633745767018555869852001189784223752284476485\
8997336807827130711128617457`60.*^-153*y^77 + 1.65921432809165122130412404753\
30515501237143872464241844479286392283052612535`60.*^-155*y^78 + 
  1.5896088955489111166723169208180306153254914953592225494376824803658366128`\
60.*^-157*y^79 + 
  1.522991054183204322832328214742222636859604010681169639828111987118228288`\
60.*^-159*y^80 + 
  1.4592283045782170397073484053724646905432526045088111513303539994084785`60.\
*^-161*y^81 + 1.3981943086927467676458631276265461061849753707443582166788919\
59007716795854440659762667`60.*^-163*y^82 + 1.3397685830052767580133126277446\
516904891772305132161520804374822406731453220070628241`60.*^-165*y^83 + 
  1.2838362085120082348609478090925944955072455995643702378017946435476079394\
8291096284`60.*^-167*y^84 + 1.23028755651954551782523691287813020302942066716\
3154276698469170364629023590779337`60.*^-169*y^85 + 
  1.1790180292524494912634412555625648149859493723072938573764424853023566842\
546512`60.*^-171*y^86 + 1.129927814367705288066038630263352901419223807952861\
21399001419151677741991455`60.*^-173*y^87 + 
  1.0829216525335883755715867394457753605435935709690009773122540467737302559\
23`60.*^-175*y^88 + 
  1.0379086172901520557320858367108734640449590906425518214794192598021208822`\
60.*^-177*y^89 + 
  9.9480190646320201563614927122904661906878390948968946546983103304909858`60.\
*^-180*y^90 + 9.5351864445369718296298106549129126238680891191821135467887515\
290545712062506778812116075`60.*^-182*y^91 + 9.139796947704829014832812992539\
65511629140306543500531958620986398047026997933566104004`60.*^-184*y^92 + 
  8.7610948221652871058610443328148362356429816804388799558031162447325128288\
53457845937`60.*^-186*y^93 + 8.3983582417776716883624449085124604555531242138\
034208186457081095434240815837285768`60.*^-188*y^94 + 
  8.0508977049952917154546341306570960937271651958617884927860139085220166394\
3790293`60.*^-190*y^95 + 7.71805451468726195051043029418496031747828853150034\
602263776374341956161993428`60.*^-192*y^96 + 7.399199334505908490124607163067\
7410415182124542202886127543327840842183122109`60.*^-194*y^97 + 
  7.0937308175717692017195301678576572563451433788174050913883694724659508087\
9`60.*^-196*y^98 + 
  6.801074303511379609731884340707592786168213624501548472675713866409254315`\
60.*^-198*y^99 + 
  6.5206805801272789416686232984444798136926343372000261958466042995943717`60.\
*^-200*y^100, -2.854272504260773280699546686506411769654316166932148381304685\
21976539364715674565305`60.*^6 + 59676.03202865016628075011501509144275483299\
958329884073375251578199248245510889536`60.*y - 
  286.89926622148959474723170989997441270085214554346546610168298942404795149\
388507`60.*y^2 - 0.2129388560618037384537490252232763646463140056361124859465\
691126541958292815`60.*y^3 - 0.0003776051895588874608442218164594761128598958\
0512183027975108984131251546162`60.*y^4 - 
  7.8264182125461996020594851110488606260635751083525337607979521519879929`60.\
*^-7*y^5 - 7.1829396153562961057406310445132150124362500473828622753854939630\
2567160999316622333891`60.*^-10*y^6 + 1.0941111163585793298501381395258945833\
985833308753615343857203347347978841417683086933`60.*^-11*y^7 + 
  1.4234205160719963719722583341713813669273741528613610251514397076762801239\
2186527643`60.*^-13*y^8 + 1.3106125333267240449565114200792423642058990750592\
75490220524303860764276709060427`60.*^-15*y^9 + 
  1.0791436338905844379764319008739129122398764898719396104912099248521386031\
652187`60.*^-17*y^10 + 8.3538128404150981317939113725338572019029574150292826\
414919220032801161505617`60.*^-20*y^11 + 
  6.1324891195012797751063441894985369228829490095932677536652501407724100434\
5`60.*^-22*y^12 + 
  4.212241547851243690514590000670203094619618043311562769120311682289549634`\
60.*^-24*y^13 + 
  2.5886356923992859868729978542093970121136151109813826016380336849220792`60.\
*^-26*y^14 + 1.22889294871756199947496745372802412173183652254411124125262139\
671990738438068017177981`60.*^-28*y^15 + 9.4557731856204593942122047839665649\
5804401475064493223358500945432009976506050745231`60.*^-32*y^16 - 
  8.5042199990865086227955921959161013867349482461279295613868056254686595770\
020348977`60.*^-33*y^17 - 1.6372809530907363451033744299653424154724163007334\
55357382964776016491613848094771`60.*^-34*y^18 - 
  2.2921853427750845496781495561679464425300802790076574955489425072452926502\
851056`60.*^-36*y^19 - 2.8367396073639355382111121956933837672115638759905365\
4360890778581797155228484`60.*^-38*y^20 - 
  3.2886900495629781053417032644969486108901168643346872455569292621205780967\
85`60.*^-40*y^21 - 
  3.6626110821178988735785459536414110417888178526363619046709565016334706628`\
60.*^-42*y^22 - 
  3.97050271527842252786927828484582690587186896139654753562257591358537704`6\
0.*^-44*y^23 - 
  4.22228557574392142885819532344213462123563212625653041148825700742017`60.*^\
-46*y^24 - 4.4262013536475757731272195554320172209696611968387989445445580107\
40281917037612856468954`60.*^-48*y^25 - 4.58913309881154913158404475385056480\
09934413559691430413251380675672765896040313232042`60.*^-50*y^26 - 
  4.7168602569291614174123113207254238378867776781316786191159385326626066955\
7286150603`60.*^-52*y^27 - 4.814261629353785928941998073801451438064585199009\
860550265556373892304710977522367`60.*^-54*y^28 - 
  4.8854771852661888074385076184678650371599839686085614030733890590360310917\
929038`60.*^-56*y^29 - 4.9340374940255254083281896465238159357979544931042527\
4701085701107860090945051`60.*^-58*y^30 - 
  4.9629676930674197367482497116670095862723155777743457888453430407105147773\
67`60.*^-60*y^31 - 
  4.9748713991572528865961128606713744274441761671807228133313956119504076831`\
60.*^-62*y^32 - 
  4.97199877663009172341990001628559149139634068703990337428928891103221873`6\
0.*^-64*y^33 - 4.956302043875403328854905138650860437194155353940338036759674\
0989186245900437445994457532`60.*^-66*y^34 - 4.929480976719460148178381938028\
24097117717953252100984415951101869518758502555595070738`60.*^-68*y^35 - 
  4.8930204090870198256189730022755137489179106447195066548728478626022293880\
72554613885`60.*^-70*y^36 - 4.84822130021910529938737808912749800237084302904\
27397679385710561373359426864267712`60.*^-72*y^37 - 
  4.7962266043997383314287538554366480107724083244294200790087246833321694632\
1542166`60.*^-74*y^38 - 4.738042920803094255900882940024188398304815944380130\
173980318532236184047994164`60.*^-76*y^39 - 4.6745587002112613627497233773964\
323942643472430248594656790190697066308096146`60.*^-78*y^40 - 
  4.6065596286080828284186213491477085368159314359475329908211212338810772402\
3`60.*^-80*y^41 - 
  4.534741684846463327123754008566135721302085179481297805310383111915008125`\
60.*^-82*y^42 - 
  4.4597222729617978773178178339935802669269693835812532595729267873969386`60.\
*^-84*y^43 - 4.38204975335073955383485611625489302058700063418676042174342241\
2380242469823004317105447`60.*^-86*y^44 - 4.302211636434470978947684870239205\
7477106749845334391343330678251123474375245830235433`60.*^-88*y^45 - 
  4.2206416541167577577721653207232709034335501914259356823242068841925962433\
8085212559`60.*^-90*y^46 - 4.137725885667421863134072935071575110223441698958\
478886338383086415437476495135377`60.*^-92*y^47 - 
  4.0538080835575385279432193849981072003775700133473997639466904097247691489\
962086`60.*^-94*y^48 - 3.9691943196528054991429111437393017806498138195966033\
4481846428115283352821065`60.*^-96*y^49 - 
  3.8841570517992035279216952044720710898827565211821929874036096582170982978\
74`60.*^-98*y^50 - 
  3.7989386942446278012935219747402743859582839592234023329259955961512115135`\
60.*^-100*y^51 - 
  3.71375476177476857270992388814695948030590411787445220446524642292826914`6\
0.*^-102*y^52 - 
  3.628796646305560449104528291738113377998532101745536801127115129080971`60.\
*^-104*y^53 - 3.5442340754974368448961032721526798490640204933898169532994705\
5168214931221683732246535`60.*^-106*y^54 - 3.46021729536516440893432713753472\
3530084401007872054661246136092635059889663271511536`60.*^-108*y^55 - 
  3.3768790125539700033749980943974647292139120597087005042571080785686363941\
316734408`60.*^-110*y^56 - 3.294336126700423676486752633928138273012544889138\
38618694760965362612131215710256`60.*^-112*y^57 - 
  3.2126912789044714796160781611362495709416828279372435944380536101709753887\
96274`60.*^-114*y^58 - 3.1320342386535954203380965948661243753315097365149066\
165542573534878952077079`60.*^-116*y^59 - 
  3.0524431484372228260468831058100290005680314867245336512358914588673571408\
9`60.*^-118*y^60 - 
  2.973985642668557187308357230733518653376778789385409357745603959602414315`\
60.*^-120*y^61 - 
  2.8967198553100252484297070165281785284589691157007041559542285048697885`60.\
*^-122*y^62 - 2.8206953287106131482716270436801456047855096050238964550898565\
842955392117744020563216866`60.*^-124*y^63 - 2.745953834553661061574549843245\
02573461825285625624503905893291121204349253210955033605`60.*^-126*y^64 - 
  2.6725301164371178044808582013794130382288107551642073745555653326125650762\
48689333724`60.*^-128*y^65 - 2.6004525624276416616724062393142504047258837201\
019456598094608786875274376216246532`60.*^-130*y^66 - 
  2.5297438149145093153201842285723354540477876627819899119634107706057805477\
1733234`60.*^-132*y^67 - 2.46042132421353373268703198015080842961882991146917\
6186461839143252239349259851`60.*^-134*y^68 - 2.39249785161384746956614241533\
62978615560660977343475413017637183238144020388`60.*^-136*y^69 - 
  2.3259819269037447949968551212898228296154584462464363154754143621863871093\
7`60.*^-138*y^70 - 
  2.260878264840948062625814340345675843340479359251612233277785545353959398`\
60.*^-140*y^71 - 
  2.1971881445352083843147067102954362600376033563400780926664444081224871`60.\
*^-142*y^72 - 2.1349097552765780211664018668676160832605626790271437854186933\
76429295376166826202190532`60.*^-144*y^73 - 2.0740385119621489588367069938652\
257919724629331139409136657835687152675406617202795388`60.*^-146*y^74 - 
  2.0145673429400477994472949909611598764053936694336771398059464633661591866\
8955518596`60.*^-148*y^75 - 1.95648695279565656820685640151955541163439966152\
7590012977051602525181015510846599`60.*^-150*y^76 - 
  1.8997860623459879360127823637764398928190662691666421828238931692308308082\
783821`60.*^-152*y^77 - 1.844451627879274394355992963605006210407797685348699\
43701306068322234569148196`60.*^-154*y^78 - 
  1.7904690414741968761054458150643129642139369484652988350573830944850106289\
8`60.*^-156*y^79 - 
  1.7378223140534067257757865831168767505671657191093762643572186569651101174`\
60.*^-158*y^80 - 
  1.68649424266619040958369816494001660937280451005432200836867183721096986`6\
0.*^-160*y^81 - 1.63646656335279754120768887603214349244785072518961517821446\
91070295408461158369053272254`60.*^-162*y^82 - 1.5877200908159511975718695776\
8634605546105991365088336359530055661442939226098938284377`60.*^-164*y^83 - 
  1.5402348460115283100387459097118461064023001791939444379913797597656891212\
8999860861`60.*^-166*y^84 - 1.49399017266872901731963885383001521724343688274\
65618137101372911355707720852462616`60.*^-168*y^85 - 
  1.4489648436588516056981928647761038496414018982109213769376312371069641587\
3363536`60.*^-170*y^86 - 1.40513715804984031219310209018247753931854872635501\
9943099285371242210290428764`60.*^-172*y^87 - 1.36248502961001919371175697497\
53608284582012105292363956948980837731764399163`60.*^-174*y^88 - 
  1.3209860674579430436955198109556918005837298623271205900815404726452245763\
4`60.*^-176*y^89 - 
  1.280617649495278162103408620359836332253112928130522168524271505349691789`\
60.*^-178*y^90 - 
  1.2413569892053636561532699170407647467332545221932616558156630097370146`60.\
*^-180*y^91 - 1.2031811963509761915804335562191495219689474132804092704379558\
345344511030975861705860023`60.*^-182*y^92 - 1.166067332060280853028890588505\
72515512236011681896131077692105679493055417086394475203`60.*^-184*y^93 - 
  1.1299924587495160743792275882128315181909881714100040969685500360535132563\
16375821627`60.*^-186*y^94 - 1.0949336852942060159186164394836372463709083861\
485440953747793409409302193787624024`60.*^-188*y^95 - 
  1.0608682078272430625927556763190983801030164521345393586648113564364671372\
6191142`60.*^-190*y^96 - 1.02777334651170302441943117107473405025125064713768\
9068069156000717582083899061`60.*^-192*y^97 - 
  9.9562657860845043062822363973352153591495828430345308381763478930207341823\
38`60.*^-195*y^98 - 
  9.6440556813319822212018328978004377647909395956211251182751523665067160792`\
60.*^-197*y^99 - 
  9.34088192374471232008102306823093555870799342209158885624263765704207348`6\
0.*^-199*y^100}


==> anc/V_numexpan_CA1CF2_sm16.m <==
{111022.788440051557338617682271124132738241047982577898295403819263733333632\
02867879`60. - 2733.079030507078907905449749179842139119462197691289499687244\
88258919602992148365`60.*y - 147.31388691844442017418294066658226306981233967\
111802604959907216736642634011105`60.*y^2 + 0.2505913589322924798306799632589\
7405441751063039350403931912291969047913479012`60.*y^3 + 
  0.0172773120214557013481485736341785282068339006717063106203706795776771482\
1722`60.*y^4 + 0.000796648584939350907103681185925336950648739731519346480664\
75743442999652007`60.*y^5 + 0.00003723737794536417919899338011694560875003018\
292501182361652614293310649048`60.*y^6 + 
  1.77101553863701703123421739916073651728357622853396053563934658783797675`6\
0.*^-6*y^7 + 
  8.510251771677456251299576609448163848852880146145408958671727188857813`60.\
*^-8*y^8 + 4.1150002931812645702095644780567750306104569560853974728251448181\
27414676926292007527594`60.*^-9*y^9 + 1.9979738678822715096947263389243516381\
9654461338781826546008189473592877096900566459668`60.*^-10*y^10 + 
  9.7298482798068401503883083834454570226245928425503200975417909117361898920\
21063611319`60.*^-12*y^11 + 4.74926585914827607993098350460546368570163310062\
678768919460013570326875207795975441`60.*^-13*y^12 + 
  2.3225411957771340165067617665111501246550569331178107907363737635200474358\
013831524`60.*^-14*y^13 + 1.1375925556554696436024737409408824868668524730531\
00974546043029802261510495652778`60.*^-15*y^14 + 
  5.5795641356625971544761318342516055465911561212578540679257338934640524779\
996339`60.*^-17*y^15 + 2.7398671089933292682465553253661175600143235407476221\
54267445894638830445731951`60.*^-18*y^16 + 1.34683554556202887651654879938500\
914557826324603734432744806079057421676083976`60.*^-19*y^17 + 
  6.6268351412073574691227300338466668404947295276177836624199098711769420841\
32`60.*^-21*y^18 + 
  3.2633440341939609415523218706219845494905890757412694246189939258592744928\
7`60.*^-22*y^19 + 
  1.6082344175597021801273447979727277847801074869005288763357416461198747301`\
60.*^-23*y^20 + 
  7.93113284707028615588382543940428293059233040732813847370114353565661504`6\
0.*^-25*y^21 + 
  3.9137586574708265615575137128590315001498785336980529178564779096900853`60.\
*^-26*y^22 + 1.93242504624266072409170023482668189647838055899800785453474713\
88793346949908801551955491`60.*^-27*y^23 + 9.54642327630900077012607204755845\
747476093062384748179315604616078740215597637739459237`60.*^-29*y^24 + 
  4.7183491490131852822238940374540472245349058754511035348090201074007685436\
036683649341`60.*^-30*y^25 + 2.3331075651547246098096239835992832786616211648\
32550538067611891686030849680210752255`60.*^-31*y^26 + 
  1.1541450683899529642947098565369950727906769649375202722483259940096648069\
8370925082`60.*^-32*y^27 + 5.711551838434455660793891268258608745351927064428\
432531099846072080088358074820853`60.*^-34*y^28 + 
  2.8275113091850595082908413385574740399656336570294287371016908032095960782\
6293067`60.*^-35*y^29 + 1.400234033534267327653377409288372502684546389523730\
1097637679430431688416258324`60.*^-36*y^30 + 6.936389800684984411820370839010\
31714983034426514728926885070638077957710486522`60.*^-38*y^31 + 
  3.4371171702698112720063959486319753901658494688372601398545394922271631130\
631`60.*^-39*y^32 + 
  1.7036302313288282425456383309651057395848724195209014495516071024031885023\
07`60.*^-40*y^33 + 
  8.4463552652487923535763215867530063342121747624501050269236774581030233162`\
60.*^-42*y^34 + 
  4.188608926987131486672989429080781642188621681723865774686408807833539249`\
60.*^-43*y^35 + 
  2.07764213979748505989620491057631185240662183065949175176414433728839515`6\
0.*^-44*y^36 + 
  1.030781514305687118316178295876002463149630747019747821651940711615745`60.\
*^-45*y^37 + 5.11507917182377823665270473939532491612858430806580604015957399\
99584399844484886699573457`60.*^-47*y^38 + 2.53876948829893694625477329681500\
8554646665939363732879534050089320968074312297613102962`60.*^-48*y^39 + 
  1.2603031247698122845644049432530678819841616936083400352678754728653423730\
2157731686683`60.*^-49*y^40 + 6.257539058786251081146087279688221275963830546\
626403019919683011822037565231381702685`60.*^-51*y^41 + 
  3.1074575722319754637182364910691317440914790280777974972244222444250155377\
7458301602`60.*^-52*y^42 + 1.543392766639175056399689147910232591542724120330\
8977969315870283649902441517029342`60.*^-53*y^43 + 
  7.6667993611279203891365238502684936888819328480111764949920550920254944076\
7645757`60.*^-55*y^44 + 3.809036270628854797743777380821852081732223771066147\
5856965057227533036305793746`60.*^-56*y^45 + 1.892677755180460340657448279998\
996973405071811090733730007420672541210379897278`60.*^-57*y^46 + 
  9.4058094427844103459777182517062130031179950254858546394241607373204994802\
21`60.*^-59*y^47 + 
  4.6748872170545540620483029175636517041212860064655784005773126447542718976\
28`60.*^-60*y^48 + 
  2.3238027026046012769572911153232824643151152668131882187466059294552740586\
4`60.*^-61*y^49 + 
  1.1552563099502307365759589604010596884846206101394234183229311331800240777`\
60.*^-62*y^50 + 
  5.74389361727855214396229968392050968638636447041040659544975822205286091`6\
0.*^-64*y^51 + 
  2.8561528596330802334459269372878558799962310467500305303889011796415266`60.\
*^-65*y^52 + 1.42037073820155208950237917435847504672833771325482536352712007\
04957402105311871154400715`60.*^-66*y^53 + 7.06424070641801482006998347483337\
503317866729859032183977807444296479521496359292256434`60.*^-68*y^54 + 
  3.5137523654987178248251962631608527071055726141518704103650918217954981589\
44983945255`60.*^-69*y^55 + 1.74790239649059694554901075511180569393728780547\
200153231425641181035023514950078139`60.*^-70*y^56 + 
  8.6956515058810019402088282064385548961947858511436040036727644981834897568\
438052781`60.*^-72*y^57 + 4.3263796720454983743990537348060168767603352282252\
73866615429669306114299792072941`60.*^-73*y^58 + 
  2.1526994053153950756697124498245319099107366701213269567003618890837498953\
7070165`60.*^-74*y^59 + 1.071216320292261429248983474968250109886169487675774\
17764199734126084896886746`60.*^-75*y^60 + 5.33095271493867057344383519482717\
634830190469730425490918046772450525375416376`60.*^-77*y^61 + 
  2.6531709243191215884304034348845637155556238408976395081502390237126281329\
502`60.*^-78*y^62 + 
  1.3205575135014880697118943875380510833837190530647116399241331846069451850\
68`60.*^-79*y^63 + 
  6.573249209344556027156419399092362019708710227786516035611881930744541178`\
60.*^-81*y^64 + 
  3.272145465491732158710120317699780411008987919257321707656901976383569005`\
60.*^-82*y^65 + 
  1.62897312518791794056270661292603378661049743913447075134576489304479856`6\
0.*^-83*y^66 + 
  8.110043363940411376618792968167219823491483425632849887282159473863284`60.\
*^-85*y^67 + 4.03793700926976744552068194225131502423145466725789677004266597\
0729224473191719427919529`60.*^-86*y^68 + 2.010583957966692444764832567780834\
81300794082266854026614624546202396791549511256697646`60.*^-87*y^69 + 
  1.0011760098929707855108435734069386476642879781161256943006129375658935425\
449991005723`60.*^-88*y^70 + 4.9856693784874460816721728078754797778313513660\
8704525477393294611328327589141244977`60.*^-90*y^71 + 
  2.4829080524826890371735925140702024455880210279086963596387180141898245845\
590126252`60.*^-91*y^72 + 1.2365772469392193223522148330117653273789642853817\
47428171135530157310709022662149`60.*^-92*y^73 + 
  6.1589216127393340400753511905291077684116903962091275990217184728632691178\
62418`60.*^-94*y^74 + 3.06768171931223554504598261321811224834496884869614808\
817095765383313169715653`60.*^-95*y^75 + 1.5280498614661514730757437596272385\
0026434694262137023961713692875216019467115`60.*^-96*y^76 + 
  7.6117723708101848811815587022729004079392834144283384602840583796039246406\
02`60.*^-98*y^77 + 
  3.7918797202809485771978911854988198130506093133789453708204321401485949254\
7`60.*^-99*y^78 + 
  1.8890492645709662103352222350291840869979577987350305605761805708544867413`\
60.*^-100*y^79 + 
  9.41134040445472273467981024119578867010638195114726426468771411403801573`6\
0.*^-102*y^80 + 
  4.688983040013889131498178712337288007756382856265453301572832006589084`60.\
*^-103*y^81 + 2.3362771273129018626454333794825883683317220232642479117015503\
137187382905659501858680335`60.*^-104*y^82 + 1.164094180539063410364627540903\
297665528978668091836301691659784274223000566787449241978`60.*^-105*y^83 + 
  5.8005544995867365011503010859903868105473933471461831459723433068925456595\
314856746819`60.*^-107*y^84 + 2.890467694298631698249844783751714309032801992\
50324465580715261134538412390795602443`60.*^-108*y^85 + 
  1.4404014164718577504126710072601361457429495027100977553004260356499811769\
4976271341`60.*^-109*y^86 + 7.17819716047259154522416847419892082018571279957\
1089615022010585938825553442845045`60.*^-111*y^87 + 
  3.5773651618423666268749975531388173226092307737772324870333146826047482200\
4706596`60.*^-112*y^88 + 1.78289944141222221536986978201806035943638956153872\
01082518019218652964229555479`60.*^-113*y^89 + 8.8859887546418229387905915293\
9005597557010544380761882340485456435834856118391`60.*^-115*y^90 + 
  4.4289386647018245896223173006292881632276478072568727246615180888947850449\
418`60.*^-116*y^91 + 
  2.2075382701603029713571928842409467275180023454418605561431025779505574835\
13`60.*^-117*y^92 + 
  1.1003508134748316495815995819112907902909273098975418497838073995802983627\
9`60.*^-118*y^93 + 
  5.484892777719601008549510468636429667684699894486265491953815964266945369`\
60.*^-120*y^94 + 
  2.73412813831063470305994380553888454750363690400595870438688531915930264`6\
0.*^-121*y^95 + 
  1.3629598061367373897712705945624033609802557644529891077149252704690026`60.\
*^-122*y^96 + 6.7945455797049306729673441817985035285953283878882484718333072\
764427030858956781405722174`60.*^-124*y^97 + 3.387276881448337921995075491824\
840222831266282580145069643711868853803058969685837762026`60.*^-125*y^98 + 
  1.6887043895128050975068848593205902652284041713802949129933955465479165892\
4462381800927`60.*^-126*y^99 + 8.41916392714631617455710793131848231804401609\
5734958337708730403617334847442528745044`60.*^-128*y^100, 
 -13066.755255790013881163221816163378014166868243084377138978488241537029101\
58273238`60. + 5984.799533093110563168502772869078767675645649962228991236325\
18337104235769681919`60.*y - 358.31142948446153594027618827770942912634794678\
75897184093474393419021263677787`60.*y^2 - 0.59160674594972966046745962826080\
521788804257529083449738856074478960956187207`60.*y^3 - 
  0.0297811827911263504840824001785340004997411927160665243208846496649443731\
1447`60.*y^4 - 0.002284847802512590467259068804079232695843589441961315254533\
25885874544090109`60.*y^5 - 0.00014793282086927202697895623740188992037860353\
960315194045067899902684442404`60.*y^6 - 
  8.80236882888080039933071483121991987793788024733258619320109658712080887`6\
0.*^-6*y^7 - 
  5.0120108526619815291427327459401577605350606188711574421296486448300677`60.\
*^-7*y^8 - 2.7805997093022739674398218143873221588453216239268295637338920393\
318473070019244376227676`60.*^-8*y^9 - 1.516762937618882376113037756811127852\
126555589324947633438052761926257424687662112832648`60.*^-9*y^10 - 
  8.1761823983214671007029214123847462234501593125736711733966195867292676455\
091512391542`60.*^-11*y^11 - 4.3689307863463033023020804974383034670956534544\
88131501189452429566050774136353560966`60.*^-12*y^12 - 
  2.3187884083717794704682321956754638682940378662302658319757407630133933807\
331620088`60.*^-13*y^13 - 1.2240648724571369096095267763979815759758474868442\
912600207937075538357201344374296`60.*^-14*y^14 - 
  6.4332649181934791497841548929935177939662592160976256956622857673042275001\
9902478`60.*^-16*y^15 - 3.368665877991962944228509333255026982114509364358883\
1461012838593303068621983054`60.*^-17*y^16 - 1.758428652809560821507217281440\
316270647738206080058767981607544233032269053845`60.*^-18*y^17 - 
  9.1541915479182999252886986934929676964606739650703714407486640364398176084\
933`60.*^-20*y^18 - 
  4.7543774721527207903556783505453793976080330944943636694755211084500971405\
25`60.*^-21*y^19 - 
  2.4641517086126440022198319977545173708592592222899345005473177907406951863\
1`60.*^-22*y^20 - 
  1.2747986262371812248596876026904542212785803003981776494479788724211781276`\
60.*^-23*y^21 - 
  6.58415052492345209083140335819208730649111567019112895432857268047765274`6\
0.*^-25*y^22 - 
  3.3955689792283453875862988567467594632559087554929805436428066947341298`60.\
*^-26*y^23 - 1.74880034594723790309622784366216513932118499010007722915998881\
03630484090774209229955594`60.*^-27*y^24 - 8.99569230532560900167266361607451\
051691414167017901898181704746762453329013684636733312`60.*^-29*y^25 - 
  4.6221133604374157118991957865788715603718988200176367904916173482654462489\
856490715212`60.*^-30*y^26 - 2.3724523837591994858279716859397041424061797351\
24184090006221751337958151130924469181`60.*^-31*y^27 - 
  1.2165777358807430820610739060575172341721551441363370267520527466702621321\
4762639651`60.*^-32*y^28 - 6.233015720134968323718106634817703859671870385311\
994385631814652619623658241524331`60.*^-34*y^29 - 
  3.1908012176988173703440267134013311824476125857744648877089809258205675766\
6727796`60.*^-35*y^30 - 1.632182544921028088041754441653030219936098729942469\
8907680310656685945169885475`60.*^-36*y^31 - 8.343090684445094646654837453309\
82165566629569583028303528713270149714883003813`60.*^-38*y^32 - 
  4.2618102508439467544131844206553095280991356403729308972228589530303521443\
986`60.*^-39*y^33 - 
  2.1756446029992989529130130479918286163103498336822380730041063382475537358\
73`60.*^-40*y^34 - 
  1.1100042763940185212090991541515443797283423210382650859144002357639094457\
7`60.*^-41*y^35 - 
  5.660032511702662382065363289745040978741985309423413020659292997755931466`\
60.*^-43*y^36 - 
  2.88459091506479519779682481773922739419208935522660622122461595944761285`6\
0.*^-44*y^37 - 
  1.4693758693054385456521714264048482199898451311779231739916502559967001`60.\
*^-45*y^38 - 7.48128637349846095235206969137905255438658928869675869973569748\
31279691782625962362802222`60.*^-47*y^39 - 3.80736756584095239764975015020584\
7581819823762133009226509344283292689106651926647718697`60.*^-48*y^40 - 
  1.9368149677635045893155891418160546468305143566744922380337830079125482826\
5794183759728`60.*^-49*y^41 - 9.848615717071465551860221373638908676218106382\
267821338915326852744035087509641280096`60.*^-51*y^42 - 
  5.0060394802503808747257396202826499215668477655419277921907057098310890490\
6280163499`60.*^-52*y^43 - 2.543624912488934953123411485968695851528026118505\
7463113125077025254788269220136356`60.*^-53*y^44 - 
  1.2919888430531596676353781110819146888761682211175690897362502677822610266\
24234065`60.*^-54*y^45 - 6.56021454102989990384941747546633596710881314094822\
26217764275630451373840532389`60.*^-56*y^46 - 3.32994576942831177801124628127\
8982242008238525588842398608985733563199305356835`60.*^-57*y^47 - 
  1.6897481180629836297173655236019509470206200130638246018252050701037076658\
6943`60.*^-58*y^48 - 
  8.5719170870219943582418738485553297746863690584764603021855452965460669799\
25`60.*^-60*y^49 - 
  4.3472066234619053696180577234017482765744391167246702402965609509369319376\
7`60.*^-61*y^50 - 
  2.2040618520876418035112938896608791400226719773824729383909378201184691307`\
60.*^-62*y^51 - 
  1.117179623622882963908992399578995746983842989972487201470409123209768301`\
60.*^-63*y^52 - 
  5.6612490955963531143772292924090869555855427005555037133032196595421791`60.\
*^-65*y^53 - 2.86810870988501134567124305359246248594747058671974504568359897\
35687326416372390280861634`60.*^-66*y^54 - 1.45270312168829826921465577036508\
9198055627850485187681299778308396176423791336481031324`60.*^-67*y^55 - 
  7.3563040788229580347879349433114909019862190941868582718700181265844139268\
032534546502`60.*^-69*y^56 - 3.7243239463787656281572885080813070853223268735\
77786134902079913760766877819154011756`60.*^-70*y^57 - 
  1.8851393221454867695548963951198772930251185135249802269754211219949217841\
3895940371`60.*^-71*y^58 - 9.540052582474019217436623208231096361969151777429\
15239340619204745333550843596486`60.*^-73*y^59 - 
  4.8269447583796419810106353137273268147309077295294078730225455128612628929\
6704804`60.*^-74*y^60 - 2.441804666655539029593756171218078291805380199117083\
3229205718162411551952706375`60.*^-75*y^61 - 1.235006353944125551446045526657\
448032943052942268799797262454729937909815669441`60.*^-76*y^62 - 
  6.2452477401316684552434654337678837419191468452297981965446675666437960985\
57`60.*^-78*y^63 - 
  3.1575829047149616910407879597494536820324823172907699694909375684016191119\
8`60.*^-79*y^64 - 
  1.5961979930183337982233194961592975336500071061568942793480622743355078192\
9`60.*^-80*y^65 - 
  8.06766499827321518899885914788101287696083989626695717937518474049962418`6\
0.*^-82*y^66 - 
  4.07699465497509204749275071463417914084501487933621405420827800764631018`6\
0.*^-83*y^67 - 
  2.0599923995922663470333584427611202049302094215190241351691684304176873`60.\
*^-84*y^68 - 1.04070154057667786278071764553970982011280165714483553260266201\
93236401798661144407383061`60.*^-85*y^69 - 5.25682732806315051200288901569703\
91044020598748909550520175311710683903804549714728855`60.*^-87*y^70 - 
  2.6549718193895537916797150241177528460385420095978619377559006096155313996\
435044005959`60.*^-88*y^71 - 1.3407150681498614191256501583708919042714536389\
65006132692507489130059736710216282275`60.*^-89*y^72 - 
  6.7694759333104201852350333934811121339809833576346469612167045093613226302\
715598934`60.*^-91*y^73 - 3.4175677896557800114211693517559124960075084962300\
31311757391700384032988573660066`60.*^-92*y^74 - 
  1.7251395988739482114722141446404989490006213123162054263701756411587117127\
3340871`60.*^-93*y^75 - 8.707185460757851209464699820523168665647934252496139\
701573832399358981488348738`60.*^-95*y^76 - 4.3941933508764735200193290448069\
367022624434521058475402871755687970237882109`60.*^-96*y^77 - 
  2.2173265994719604909433327120214035478737197364442517059320635143598967818\
318`60.*^-97*y^78 - 
  1.1187436360524844955261032134585560109341757661071583437605987848493333276\
21`60.*^-98*y^79 - 
  5.6439494859877152536067685324971857272071790380818429856869679161610201264`\
60.*^-100*y^80 - 
  2.847006543894024199399231398056651769289845381991464393885076906259310487`\
60.*^-101*y^81 - 
  1.43597789508792800730106562674078527141226334602140318129087811673147263`6\
0.*^-102*y^82 - 
  7.242059355494392964672770237709559737095249481681473409252202628847891`60.\
*^-104*y^83 - 3.6520145310969282749970238778880846283093399525667938194169793\
82848587181328869083194891`60.*^-105*y^84 - 1.8414503932204650825182302917372\
8613325983755062316485275719050902757041690769148533805`60.*^-106*y^85 - 
  9.2842247292556717538393410257229320942330653367077642950162195224786815596\
74891032537`60.*^-108*y^86 - 4.6804790696117451551220288703666846470796185399\
2073007453113987711830436486607092128`60.*^-109*y^87 - 
  2.3593639060276224266092887203574640958396564103481526757643743637314109182\
356886005`60.*^-110*y^88 - 1.189215065221702679058635840791553108101818280835\
166753077774606295237824378692049`60.*^-111*y^89 - 
  5.9935975520638985970837286284743955405837565168709817221263978171235585883\
54763`60.*^-113*y^90 - 3.0204892113505313677683087767613515337414314018040299\
48914045778941223652987158`60.*^-114*y^91 - 1.5220549668955467584526835399489\
9540453013274390269164660915837882528398820086`60.*^-115*y^92 - 
  7.6691547099125940308350936396097864429014269795334437564222947156120451939\
52`60.*^-117*y^93 - 
  3.8639324740008400723084767917615575552341024092971198035264902757070495634\
2`60.*^-118*y^94 - 
  1.9466019464918790528275178547971848142681373336262487627656806152170045596`\
60.*^-119*y^95 - 
  9.80598175867906028692857813191003189097161374925033412190521456601152971`6\
0.*^-121*y^96 - 
  4.9393749636792669584643557406635379416236276069458085090894785439027739`60.\
*^-122*y^97 - 
  2.487829209814382256962980569629817208348663428383449933808901873998479`60.\
*^-123*y^98 - 1.2529606292967824825115505901268352550897806190416542452655260\
361965152131630917095899296`60.*^-124*y^99 - 6.309910621264130890697812224980\
7726212495135272427875564946475246402276608260008174155`60.*^-126*y^100}


==> anc/V_numexpan_CA1CF2_sm196.m <==
{-3.7870984445148991744976430767769829996469059661437142408993918833930061405\
5011116348`60.*^6 + 43508.559407406832095261308279763621407028220995965856171\
32819816756388560735183553`60.*y - 110.06176989014465770245718498722518468395\
638390873614780377879091836971387873067`60.*y^2 - 
  0.0494863527929634629922683029244223770091412409382207461518722549969714484\
5911`60.*y^3 - 0.000054766719835559715185420371684860112244573997019910038345\
07720843992910087`60.*y^4 - 
  8.408755491371813677410673286159308899467568819753611052453893876971313`60.\
*^-8*y^5 - 1.4847209104428872653107039723077709754430619819964854994051721597\
4410780180724691124012`60.*^-10*y^6 - 2.6625251353055171127621213583998784808\
8183879383880964475566731128046550116295388105`60.*^-13*y^7 - 
  3.9554034501582907341809657269241884549004786670960887484433938063182486469\
2348935`60.*^-16*y^8 - 2.1866081100667066134225024618853204791119864346573151\
282849213897956485724798`60.*^-20*y^9 + 
  4.0334388516062322154263085413803591415394904270543624140031251930700243711\
12`60.*^-21*y^10 + 
  2.8481588835042042375338326445836797287418018875304281868493028600887920582`\
60.*^-23*y^11 + 
  1.5577469417907436512667908267044779261607071670517727636702072807697008`60.\
*^-25*y^12 + 7.81244430200086169103365711779627199314899758229116491449377478\
5315396438103225596204327`60.*^-28*y^13 + 3.776011354122035764393991459568689\
6562965967736600683717331295540256421915747226205811`60.*^-30*y^14 + 
  1.7952112165024949929908718244211311929054793282563364726441971274938464355\
889169413`60.*^-32*y^15 + 8.4780548844065456798431351142633112445323574937084\
7040346388404325861569089083249`60.*^-35*y^16 + 
  3.9975254824543911871722151264403894087395476784189080296882757248638559810\
92329`60.*^-37*y^17 + 1.88708448280223271680368745547115331643337976293667590\
52420633297887948544819`60.*^-39*y^18 + 
  8.9316374070440042222209094412786367843266309082371371294377998939776863048`\
60.*^-42*y^19 + 
  4.24157660062280506594133987306752990055922575460659439457837998919727526`6\
0.*^-44*y^20 + 
  2.021668394570802394174384105801398395886354791846201005445333528520217`60.\
*^-46*y^21 + 9.67158412152988107875337747391444229805655063160792068713469367\
844605557870200160517545`60.*^-49*y^22 + 4.6434810186788734197936161914353869\
86495358445720870354321764191136459504754029609599`60.*^-51*y^23 + 
  2.2369916021018058843182326571702375018786978077029402191745174267534840475\
146786358`60.*^-53*y^24 + 1.0810773042754210479999568449210170430654132587646\
7221897720808383597308945414508`60.*^-55*y^25 + 
  5.2397446367494739786082446586568386631901519203170820674151817101417215039\
5546`60.*^-58*y^26 + 
  2.5463199461125921624822606858268740926908990721261512156542285367412654593\
14`60.*^-60*y^27 + 
  1.2403874897686216380142344254825406579197169750192174339575948745293303607`\
60.*^-62*y^28 + 
  6.0553814129573827023804132006840386052271192554323522587784762323812281`60.\
*^-65*y^29 + 2.96190364208663832182145757214248190029984163613958076112314401\
630672031792198417419449`60.*^-67*y^30 + 1.4513066077867931055423700896399020\
622965882828771627081370969698095695452560148339636`60.*^-69*y^31 + 
  7.1224230865423195020693676708391675741720293725968901025641111953910591264\
590649125`60.*^-72*y^32 + 3.5003056248579198255911899260458274383385037354633\
0468848547755048495713948778774`60.*^-74*y^33 + 
  1.7223852645196464081005372603714632041825096511659449714637935071244325591\
8841`60.*^-76*y^34 + 
  8.4848476270881814271209546488934701531340362066404015855616660651824407694\
86`60.*^-79*y^35 + 
  4.1840477555154901195474955645219544949043161434490155999390470059799611541`\
60.*^-81*y^36 + 
  2.06510935889527801636931044095521399763760403337309974854559584174677382`6\
0.*^-83*y^37 + 1.020101335675440423815321108459473439059669223922645663816657\
7367429051009870310081805211`60.*^-85*y^38 + 5.042685606936444172769843840484\
1436139679917367925822066314848620546840603450920341201`60.*^-88*y^39 + 
  2.4944065665883215840978047047674837148367050292202330388622230024616372458\
136489555`60.*^-90*y^40 + 1.2346144499686084011410814715189922399487657876727\
54464780319314672360089624905977`60.*^-92*y^41 + 
  6.1140552689705099287181409849785500323431113709110213559326690522814363601\
76689`60.*^-95*y^42 + 3.02927812709569556975679553272482604906927998383865174\
35821482253958095667764`60.*^-97*y^43 + 
  1.5015543734023299853627615732128005080000913073444700001765854337627621359\
1`60.*^-99*y^44 + 
  7.44590696249366450894399161957656503276075151742864961531461773034336326`6\
0.*^-102*y^45 + 
  3.693628273815360386666775861136982547156505553471945707387233214551222`60.\
*^-104*y^46 + 1.8328794431381966231602414776177710091693095117294857793630986\
4864687855287187877206446`60.*^-106*y^47 + 9.09802931118720968109173238368090\
718811065692874210188623130529767255119453252704295`60.*^-109*y^48 + 
  4.5173358227054942661139063899124071161911630892642419107999913889708785305\
92697552`60.*^-111*y^49 + 2.2435156227804947653098318292792310326243009308991\
561272074486052075043244061151`60.*^-113*y^50 + 
  1.1144961726756380492660471791287117504773177945184636216093118245603446468\
0687`60.*^-115*y^51 + 
  5.5376158650830555604350741259443026135650046873268596255698554378398892904\
4`60.*^-118*y^52 + 
  2.752039342518289166910070593702053193349309511494907923988476858326224842`\
60.*^-120*y^53 + 
  1.3679415435281567978797028234196104761965304706467030383739761205992349`60.\
*^-122*y^54 + 6.8007323981515500792000751889742000566236293261007500827732700\
7482553976028389784539529`60.*^-125*y^55 + 3.38153434238907031796833850983019\
49091590086636645806968788616352941256702978385671396`60.*^-127*y^56 + 
  1.6816558170044682709918896976309300034094086500661394101326893129351726492\
9283110111`60.*^-129*y^57 + 8.36414003108033418911578967777767295250246305752\
146439473143144697996063841762701`60.*^-132*y^58 + 
  4.1606618495649322382461654063158091883875502846902289830377302038171130839\
08504`60.*^-134*y^59 + 2.0699360244587605265166610008370414953887135642918347\
311662756428092574194462`60.*^-136*y^60 + 
  1.0299154037907943277924995454100033865313458174578003928129371973616057356\
4`60.*^-138*y^61 + 
  5.12499388177763133731171559843775233439218527627427451472528602445310181`6\
0.*^-141*y^62 + 2.55052515318397451737028096014767910485220265992228082151574\
6000216977673825780525890716`60.*^-143*y^63 + 1.26942737115655430768171279199\
042486469333547132593721739726793099445494028961929303574`60.*^-145*y^64 + 
  6.3186722118783041986518643482248765153337113897791573286465100364853441467\
5688930709`60.*^-148*y^65 + 3.14544021581289401587934186287633814067348398567\
9832501886439846434589089683691003`60.*^-150*y^66 + 
  1.5659315426997923909429464465908548981580366974690052356913468166553317259\
67194`60.*^-152*y^67 + 7.7964711736351308972671673064063756381325523607994171\
692314134708503213104043`60.*^-155*y^68 + 
  3.8820017589648132546660613369245084644609447874510571972922921137717838731\
1`60.*^-157*y^69 + 
  1.933055059913344289668761390370160017903776251149727603713708253766913782`\
60.*^-159*y^70 + 
  9.626361808507742610325386191548490542062320378987981146648115073652805`60.\
*^-162*y^71 + 4.7941135078209019679417326219843138817846051008509178284511722\
3731707729590341076947554`60.*^-164*y^72 + 2.38770917269554009424418656731667\
1295796474130830051326427630462837585463702560253389`60.*^-166*y^73 + 
  1.1892698792600506537376204508537570864939761513577596778976645462022925402\
430457528`60.*^-168*y^74 + 5.923852783965847436955743489537373559542593553627\
32893318351282603503594142565`60.*^-171*y^75 + 2.9508829283305111319410249003\
5464370640013481020556745263857526160626586288272`60.*^-173*y^76 + 
  1.4700181304031460733631301123322533014420098928556427832316420592004331748\
47`60.*^-175*y^77 + 
  7.323447164533624894858935090441492394101060303662720200558547603844016581`\
60.*^-178*y^78 + 
  3.648629622169993922002921948295093798543982274709698201505179413387153`60.\
*^-180*y^79 + 1.8178775928842962107844589528038885388873951699999720445627062\
76531180041836812599671895`60.*^-182*y^80 + 9.0577312869099387246582845917247\
051859121916465447926710108586334457080723593138761594`60.*^-185*y^81 + 
  4.5132928894038807879728896465086533178877426945310244665026960185851199149\
1728646834`60.*^-187*y^82 + 2.24898356378008434561338784017206864360870355038\
7644640001881096688122842958285466`60.*^-189*y^83 + 
  1.1207200632734170615858068689368217165845362048342072543843616883206367951\
003554`60.*^-191*y^84 + 5.585030763632771722873397096737413080038320596329007\
7683589589767769793046851`60.*^-194*y^85 + 
  2.7833706007644650442841035974210372773237552704075173192120524482330112283\
6`60.*^-196*y^86 + 
  1.387180765107464744571525189136528189503677337906710590326253315254743133`\
60.*^-198*y^87 + 6.9137102691031095843633157916641348585344253010733058265699\
317244795922614431572662210919`60.*^-201*y^88 + 
  3.4459180957916762520176814582364897880571997176078259776047563810076330839\
0690680087427`60.*^-203*y^89 + 1.71756810759835064152098260618496202354523442\
0519187815010592095165925889986397578317`60.*^-205*y^90 + 
  8.5612628346941339129124532097125348099675713694612547346674328666629073598\
30613175`60.*^-208*y^91 + 4.2675258749767037142063121191149451955553656672776\
79849820435004646695021918125`60.*^-210*y^92 + 2.1272993466440396583570921693\
2147927544465184018648435141911076503460772390667`60.*^-212*y^93 + 
  1.0604612872013488418480679000147610459358100945213715422614230734626472507\
85`60.*^-214*y^94 + 
  5.286575910512027838984487968009541403805744441374495463621541941757368243`\
60.*^-217*y^95 + 
  2.6355256973640650201398199951742919336884454544283278863447903079506086`60.\
*^-219*y^96 + 1.3139319309204210629333655591025526184956483601174029307640178\
99930098433974703973269548`60.*^-221*y^97 + 6.5507499356108565275306956975433\
9092972237002120100949410700915495402845715773406152`60.*^-224*y^98 + 
  3.2660395769667295472160187375082597649968860374199851170170245585674814347\
802994413`60.*^-226*y^99 + 1.628410403860115835842325594125913228078048218517\
06773392354710960284667129260884`60.*^-228*y^100, 
 -1.1065388375680094226927161013372649477173177745199725314546168723126706242\
67487363323`60.*^7 + 109931.3141450664307681195357975514367444177011288499645\
3248701004625091800822556793`60.*y - 240.937350954724372311907844643137725642\
56674600842140573853575692956572352271082`60.*y^2 - 
  0.1207083342512657537332437252502210880045554870536679285302879424400472748\
1039`60.*y^3 - 0.000147242358800268212057585136845768168306625534753369067927\
08948139367518223`60.*y^4 - 
  2.4926683584525338352204454935905887078672042592186191052022616888232362`60.\
*^-7*y^5 - 4.9152976366488104434596475575478870626737788534318447484779536458\
2643305188829792654268`60.*^-10*y^6 - 1.0256658500244451633067573933368385157\
34595102553016565955430801205532598650583371999`60.*^-12*y^7 - 
  2.0604915547625287363656117593381202617107143922125766805153115835156006189\
09765588`60.*^-15*y^8 - 3.232144761626284334999554596702113912091087263930797\
774334170627538586089805258`60.*^-18*y^9 + 
  7.2739977711649149158667266472058453127206188302236027183586247472091601849\
5`60.*^-22*y^10 + 
  4.384753496590562877198043405536223120712133974502619921965086707713288851`\
60.*^-23*y^11 + 
  3.09035407408065294480456977774765494370888548497019953645021795903153917`6\
0.*^-25*y^12 + 1.705514583498977638875681633588802599498968206030001998503809\
4689920362193836646066641982`60.*^-27*y^13 + 8.570117903711255016581204598211\
0349594393783894120549489617654677638731958798857033739`60.*^-30*y^14 + 
  4.1081331921152422599724849005818553472348991271085723659610965328883940804\
0264533365`60.*^-32*y^15 + 1.915859942842949115516617863374327872639791768963\
551918104404153664978438870236132`60.*^-34*y^16 + 
  8.7760243388511435569279195287371661762137033276226579307767714451963341011\
01967`60.*^-37*y^17 + 3.96818347678062422385619915207585753817267962081360530\
40180241740714909507524`60.*^-39*y^18 + 
  1.7755297144297263232117350843821545648040101561521307239225424878489604124\
8`60.*^-41*y^19 + 
  7.86951892413509338527762001232811052404454440588457583764939748073610264`6\
0.*^-44*y^20 + 
  3.454985514601472713644542683308828128853253441302692674896484661764429`60.\
*^-46*y^21 + 1.50120387614961623493376477689157618951762060413612068146794906\
8140837848896440699135095`60.*^-48*y^22 + 6.444042770228076053035982350001475\
165466989482489862669698417226447028677695905577276`60.*^-51*y^23 + 
  2.7248900179030708041147053187262556580293322894256303723204579133645030086\
75484244`60.*^-53*y^24 + 1.12994068044993969211904442643471794502526831534367\
371347852976392698935853854304`60.*^-55*y^25 + 4.5621350449440677624570730520\
3149322794363252754838434422230792545359111153203`60.*^-58*y^26 + 
  1.7719055086308404542559489155138918651734216958607262091537160307024741356\
9`60.*^-60*y^27 + 
  6.472623330454515618614507625977763510057080835973847540079056111528203635`\
60.*^-63*y^28 + 
  2.1155091975392909598628871475662421396218659566351880451521003416932623`60.\
*^-65*y^29 + 5.30494408962727761843107368192149077541194645826869860052814487\
081771091678642068535493`60.*^-68*y^30 + 1.6719402843822069622080662053495426\
0189951134663150835669354280499252166076804212055`60.*^-71*y^31 - 
  1.0902372717721434092739809990164532277503029160321589478301313224953379567\
157929647`60.*^-72*y^32 - 1.1006780702652284789566550640275309435991804891356\
3775831117988475147961827037834`60.*^-74*y^33 - 
  8.1381659710336857432776170224232882418311214784513476744084478809539998581\
4386`60.*^-77*y^34 - 
  5.3211699292470233030065116767824352709907159357592997055034813307395827511\
22`60.*^-79*y^35 - 
  3.2567753811752768190886110390949241433003879035837399810430469791578771255`\
60.*^-81*y^36 - 
  1.91281581458070050102501776505003745915760895290895256995710111021564093`6\
0.*^-83*y^37 - 1.092355472458219794265790238743133073081062685209970617446741\
5686672551656512903508298589`60.*^-85*y^38 - 6.112736889766690174027297311382\
7914191468990918791339029301076754046891549822901668774`60.*^-88*y^39 - 
  3.3686104400815619410826891913458026459657526296354885369458643332575185475\
4089004242`60.*^-90*y^40 - 1.834326871999565499662974097476951698883867835697\
427646263327490309772545971374691`60.*^-92*y^41 - 
  9.8935929480279518537923273979276933487442469963156018307904467586300616118\
91422`60.*^-95*y^42 - 
  5.2947626038662552945104020980039893877638663890547655096188316487684480536\
78`60.*^-97*y^43 - 
  2.8153386871932493606597412198271672247183962352572893544162109065834849361\
6`60.*^-99*y^44 - 
  1.488853344206466097377501190183995155690344271662511722375321821932000212`\
60.*^-101*y^45 - 
  7.83720430141538375416931865674104419057139945725295309501703977802669`60.*^\
-104*y^46 - 4.109030635103431116045048666509827997649794156975061219289514277\
0823357566687813468489`60.*^-106*y^47 - 2.14691487423660768392053942509645406\
3470890371896486783154164641713864644311687971218`60.*^-108*y^48 - 
  1.1183436425561377753383378576094779589516778283969332870936901061015466743\
259508184`60.*^-110*y^49 - 5.810009967792698145461335238738976602945627227112\
6631049839106841107131890010492`60.*^-113*y^50 - 
  3.0112774174735123306063509075103812187191597588945041704548347157793462127\
5648`60.*^-115*y^51 - 
  1.5574281467162896946644988515202576175089254396195664703424739100704580248\
31`60.*^-117*y^52 - 
  8.039766977497530266904564152540178167551890942384424161977286890417235152`\
60.*^-120*y^53 - 
  4.1432260066901675339711433781903973696670405773639945261505400446361482`60.\
*^-122*y^54 - 2.1318863848443827610338467657182877684397321556027703672108547\
89468344777775441792388865`60.*^-124*y^55 - 1.0954212553174045583591550443262\
1967777611875924516873560135168482029699042977349603381`60.*^-126*y^56 - 
  5.6213895787310222512675293349722753840158288764717833281491481401519528464\
5987239467`60.*^-129*y^57 - 2.88136899048540286642673825198736515350244472158\
3495980912305083548139737142283739`60.*^-131*y^58 - 
  1.4753277117275209034442752142903133363749905967527009862265980780620492886\
410349`60.*^-133*y^59 - 7.546569908293171437346882289607431028178790198354254\
6047641913031008166237291`60.*^-136*y^60 - 
  3.8566939852822923472648412426811472012978839214210048912266265636120995627\
9`60.*^-138*y^61 - 
  1.969313023773132827719565063728022550945084181091427993341591041242102829`\
60.*^-140*y^62 - 
  1.0047888210435409952553039331151981443634590970144683030819294407838136`60.\
*^-142*y^63 - 5.1229384655461893773422840103944794034335998686803704418262801\
3369332860901803140260019`60.*^-145*y^64 - 2.61017309007978651244139468572473\
9901086278817769704454157389159613827556273280816398`60.*^-147*y^65 - 
  1.3290606143101786157336057790225243841093748825551803999940052530357235068\
703448444`60.*^-149*y^66 - 6.763372004704478150210741405281531033844892387958\
2414535995284475604202542966438`60.*^-152*y^67 - 
  3.4398608847850742767453356456701001970792973779045265499927103619602551186\
7498`60.*^-154*y^68 - 
  1.7486073537437705335085101973642384696951984464955107972481874915006397808\
94`60.*^-156*y^69 - 
  8.884458995078457789586779881642994142833821695711119752573322062878224984`\
60.*^-159*y^70 - 
  4.512001837807380715814030711118858273837946059042951264235070081188873`60.\
*^-161*y^71 - 2.2904376194052279013963275583981504296343932271699734362518996\
41887364504681812444011115`60.*^-163*y^72 - 1.1622217914477719169524190997607\
620828409437740026572743427118182839979753381289575356`60.*^-165*y^73 - 
  5.8950911116657880715458455540556493764225466230965076234780234854211371179\
095760513`60.*^-168*y^74 - 2.989041027640921916675552394390233202520927428895\
10083555515854785054295114881159`60.*^-170*y^75 - 
  1.5150302421544040204593826350363418887122516198112497258993313531990716422\
85616`60.*^-172*y^76 - 
  7.6765560447971761448874964415427804507931176866222852695002553066318671822\
27`60.*^-175*y^77 - 
  3.88843037348554678312491039701630954570709017076447616414531164883899507`6\
0.*^-177*y^78 - 
  1.96902665353335576646177891535976173576051388471423399753136529314363942`6\
0.*^-179*y^79 - 9.96791590685552493776448996882664218230572792143352988248188\
0734416978112423023956662807`60.*^-182*y^80 - 5.04473505690534317230736345606\
05309191449986064224282723027681449442992109881304349018`60.*^-184*y^81 - 
  2.5524599338906284735112176708252545815142840284727042247702344991879304006\
7426906902`60.*^-186*y^82 - 1.29113329516344282145538935725416088288790155643\
66355211441916823105971555848458761`60.*^-188*y^83 - 
  6.5294934174686103040831706839108892437955082498834068720722011096352332828\
531866`60.*^-191*y^84 - 3.301327048305616802999012578269096475846043998546941\
46528978863670749613626213`60.*^-193*y^85 - 
  1.6687926979433096847086083073763433089377504299135354453624445012576204285\
43`60.*^-195*y^86 - 
  8.433830868797115211481324591629660313107260076397359643482525936532628043`\
60.*^-198*y^87 - 
  4.2614724866964377507462804223644247275847244913794046604670407910930202`60.\
*^-200*y^88 - 2.1528324553652720282998526579667550676900169776283202141281296\
57564867343387943631051575`60.*^-202*y^89 - 1.0873760381581692804391474477358\
135063567434677447101466477189106332088707575309861888`60.*^-204*y^90 - 
  5.4912514112605921322191261078236779290729153502802997636296684490634729589\
441789148`60.*^-207*y^91 - 2.772603911198499894012768581564134393629082963750\
73154458163202931942552889128211`60.*^-209*y^92 - 
  1.3996904649067675709184680133868045686457395266341912529161969207837650566\
11445`60.*^-211*y^93 - 
  7.0649067559860408690039958727514990076264087188095269263922594629453279315\
13`60.*^-214*y^94 - 
  3.5654436358804469444673338781324671582223344249246285384216282751296133644`\
60.*^-216*y^95 - 
  1.79910186371109995032472585932376765631739126250109583914099362363712592`6\
0.*^-218*y^96 - 9.07685038230206724471193780044155761372467715201602366277607\
3703304590112994303094435847`60.*^-221*y^97 - 4.57882392173561463119673609913\
47532018333929117212411312733124609962762067501292973527`60.*^-223*y^98 - 
  2.3094791533820604733700636958056605265897701804101167482194795898767457856\
1261990346`60.*^-225*y^99 - 1.16470887345481748312183059060184423924784991851\
4016914971999489960956082473270567`60.*^-227*y^100}


==> anc/V_numexpan_CA1CF2_sm2.m <==
{46526.7335043015636581604583856350076805470316820192325641069429056890753859\
3699599`60. - 5868.5414748875323882707149007769478466866724819664232130269104\
0697853531240648079`60.*y + 47.4032155549582176567216196697952336344319241887\
3363995994126101389312230040109`60.*y^2 + 30.89613359027211958731343079946915\
784548600391497050688896612707234928575192394`60.*y^3 + 
  4.7801352391102332273506581956768074754095359686109139392426325995007479974\
8233`60.*y^4 + 0.750354877058050105363633644663782128722209569539587195921953\
52071072236680823`60.*y^5 + 0.11906764491374027580532923924252782694110336698\
482097624006773683858455209546`60.*y^6 + 0.0190311698721285479606382837745121\
1452203782891169694415483972466124977232705`60.*y^7 + 
  0.0030581073979798710952984533068769312013579316123685184368297948594047843\
4598`60.*y^8 + 0.000493439667633347461989611607346605536467513090985400350433\
92263538175755823`60.*y^9 + 0.00007988193239480399172504180612681341144909824\
007680410278393972050096321688`60.*y^10 + 0.000012966816242413780129138933491\
45063753438863565134309965819379846705204534`60.*y^11 + 
  2.10955416076684307588081618223908356133823134496622488237162663557454047`6\
0.*^-6*y^12 + 
  3.4384932420510303793495914661558872530432739008663361453305326387160048`60.\
*^-7*y^13 + 5.613660804641219800990944422333399321272480421111377656604953592\
496288787395972494308657`60.*^-8*y^14 + 9.17759918764498801115611813231128831\
6111713801256417190202356336095933345735244582297196`60.*^-9*y^15 + 
  1.5022406062046159322791722290792718786303542130113227275897109793840454074\
9122138138496`60.*^-9*y^16 + 2.4615793698956593229672747138435066411192501982\
0585161328366110852584723099585305360679`60.*^-10*y^17 + 
  4.0373775298371799569315784596785334595163441359229421895037332487137322447\
55730515764`60.*^-11*y^18 + 6.62753131814315939555849925853974436648794437274\
3170299083457730925087678413418264764`60.*^-12*y^19 + 
  1.0887637318134409623800908135751957645685071603151290238640876197773056935\
71304608036`60.*^-12*y^20 + 1.78983471318527143605969243476897134917731529830\
169623859858554999965227771453780654`60.*^-13*y^21 + 
  2.9441646229350838710132788586867913041613890663642934596032549984180647725\
303065867`60.*^-14*y^22 + 4.8457082777044945735969164257886149952321691996984\
23261607359660803468195367819043`60.*^-15*y^23 + 
  7.9795358817271374215708827288520265937349212467349542064494874794369423637\
3968834`60.*^-16*y^24 + 1.314634187286175373407387668429754820729223585699866\
13209788002092272713083570758`60.*^-16*y^25 + 2.16682091102972472338917019107\
74366834910517024164440854318581729764689196311193`60.*^-17*y^26 + 
  3.5728734143864603708354240605177016498598201045192732266945907868176200850\
77684`60.*^-18*y^27 + 5.89353715376376889515438221000596208893020210790064667\
519923955595915890240397`60.*^-19*y^28 + 9.7249374485658376877775667558999691\
562252473497543622469295700935288121881197`60.*^-20*y^29 + 
  1.6052392512428576248202518999039010519484746564394215545363365575080040587\
552`60.*^-20*y^30 + 
  2.6504868994477531875161994058300941048325164266613137407600664705703214776\
66`60.*^-21*y^31 + 
  4.3776006807470920577412830887852720882182221427398789883026104894466817046\
8`60.*^-22*y^32 + 
  7.2320869044496715475287929380541012638940413172664748296947637204127849518`\
60.*^-23*y^33 + 
  1.1950917274884827580317168828644640401626737132223861879411735994638581155`\
60.*^-23*y^34 + 
  1.975343616295549799199917999588093968393417157094353722432859948034428026`\
60.*^-24*y^35 + 
  3.26574375018313283550508557989149229588635211691222528136166211255309496`6\
0.*^-25*y^36 + 
  5.4002553468923239852364915405697008708137190992942154863123803246596696`60.\
*^-26*y^37 + 
  8.931704596224409160916477041931596232694414382426302504821466475164366`60.\
*^-27*y^38 + 1.47753498524338991691374592297231230178642205776036325442757116\
23923738856675221969793054`60.*^-27*y^39 + 2.44467090618775900986059603316913\
854167028595399548024016307715951281433714076007825917`60.*^-28*y^40 + 
  4.0455576385652890026839315837216904099046833449166657924473493348071354437\
368848027117`60.*^-29*y^41 + 6.6958877697226250392086599168069195714476537242\
888691682833880850898391672410029245581`60.*^-30*y^42 + 
  1.1084252197542016458115271833323061632435552193768978783239236349818870619\
22580228754`60.*^-30*y^43 + 1.83514335638856791186984386764212652425138544858\
8409077145654890531827212547863972856`60.*^-31*y^44 + 
  3.0387576758340880856719496386047331347153225949053374269873129709174506130\
0625601556`60.*^-32*y^45 + 5.032478387098636831386191184938409825028259623197\
4187952288013802774369074923145939`60.*^-33*y^46 + 
  8.3353725970805855361896418328148267740586586383743723884325205131769910389\
65114165`60.*^-34*y^47 + 1.38077526649126691979862538817723405840681607647626\
474811371947252281813854604324`60.*^-34*y^48 + 2.2875660310858129904852530060\
9307728908421869111933143283107795480021037989010869`60.*^-35*y^49 + 
  3.7903110203857758285280389828917899166632058076971013545250201806365657673\
354141`60.*^-36*y^50 + 6.2809402281622920515359196750213876165777289981543632\
29451473300794304853602229`60.*^-37*y^51 + 1.04092927560691442925530959081609\
0933423289113563348700981037913564032773729793`60.*^-37*y^52 + 
  1.7252927120042331709239992925228086421831094448862405855872779371194261237\
0617`60.*^-38*y^53 + 2.859879297246072079913470082262960190788839601389324291\
0504658293940450091116`60.*^-39*y^54 + 
  4.7410486349009112461053517227679051962345868062949832360039754705896026329\
81`60.*^-40*y^55 + 
  7.8603417767743030304441763061943367120999236428819005103749668433669643898\
2`60.*^-41*y^56 + 
  1.3033089061652166298173027860572422551213260946609994018838252248509426616\
8`60.*^-41*y^57 + 
  2.1611797111103968247771008636358951959348729939763080691573865708348186834`\
60.*^-42*y^58 + 
  3.58402248987196873862967636795212828985040794997367949918887168635303611`6\
0.*^-43*y^59 + 
  5.94409441404785545920576329618420351517581955310733905442386463777989372`6\
0.*^-44*y^60 + 
  9.8590407470288685255829455083570356660250142332353778056418067905043191`60.\
*^-45*y^61 + 
  1.6353718961982059634444217687546441947663725504025004021745982271817819`60.\
*^-45*y^62 + 
  2.712878055415342877863241288330093474212489802878789607684197780790304`60.\
*^-46*y^63 + 4.50064651804928267740515446746349618041608657816558155567635117\
43252453081734040594338057`60.*^-47*y^64 + 7.46705736361094466063414807330663\
7878139124045391094943146801438574607032024538174897829`60.*^-48*y^65 + 
  1.2389481320503088856095904416926383730468672635091080294589293009141723657\
03624000619922`60.*^-48*y^66 + 2.05581940419787236955967762188148246991112963\
979042360148114964823880696877044778327738`60.*^-49*y^67 + 
  3.4114905758738786642747972063543694680224530101428860068595834797830271113\
865654676533`60.*^-50*y^68 + 5.6614801221034751141558571251554901510045304511\
84204947137535007200766186861476896406`60.*^-51*y^69 + 
  9.3959704801627301250406042760207662345356360923920366462680662560887393404\
9492946776`60.*^-52*y^70 + 1.559475039501135567276553241314348844128227932243\
19284187370735411341635603000116776`60.*^-52*y^71 + 
  2.5884492291898670944972160913267478515248132813372167372785445545190465279\
170730169`60.*^-53*y^72 + 4.2965973095316606931537632931946758493682114009077\
52406293486444761312369189447587`60.*^-54*y^73 + 
  7.1323524750295056059983621538098907233141782699065453630313153607903243645\
1369365`60.*^-55*y^74 + 1.184032104560945755609163571633407293993212946552337\
18750598443575939271478382284`60.*^-55*y^75 + 1.96569489388412630486747274010\
476446960267819366787415150285246592400743588438`60.*^-56*y^76 + 
  3.2635489348525871227333774262300003572447815457454277434051976421092448744\
39055`60.*^-57*y^77 + 5.41857384088692445564575290182990486166162915874209903\
925714537377318545892765`60.*^-58*y^78 + 8.9970511615091137989927244258473951\
805406448095237730124143261837910018659588`60.*^-59*y^79 + 
  1.4939470677701712111126459235611968661224742436706436835008043230168872557\
095`60.*^-59*y^80 + 
  2.4807875505355755930991830999687770735345310408015658793134767607467501073\
1`60.*^-60*y^81 + 
  4.1196736696770460216438104148014422647653065357633093698713680349094042712\
6`60.*^-61*y^82 + 
  6.841549724450923834514715375784270408790207223237607293069418378137705997`\
60.*^-62*y^83 + 
  1.1362245201296289694140402822540727970774409694995177529708162481537938195`\
60.*^-62*y^84 + 
  1.887084758435495711714218746709068810612563456452383116589822220499619206`\
60.*^-63*y^85 + 
  3.13426587242803939668221410903491383344478527676028307566371338201643315`6\
0.*^-64*y^86 + 
  5.2059147134430560201933463010498677148601552507084190635655781318086023`60.\
*^-65*y^87 + 8.64718352077611632074617192677010587567251744511306836619662936\
59639139294345435114530088`60.*^-66*y^88 + 1.43637670177568137812751963107674\
82720280426096139058939872976652169384616296740280663381`60.*^-66*y^89 + 
  2.3860400308081876494550432366078397947729311801203791085742611604456521805\
93332778088151`60.*^-67*y^90 + 3.96371533120983625907450607712774556463169676\
537718638702751956887419153872513014699552`60.*^-68*y^91 + 
  6.5847943485207881478070201455369926001750129934515674036685873289380250973\
639078270318`60.*^-69*y^92 + 1.0939480175553841702227000447838500631187921548\
102918273483879514839941080001567276692`60.*^-69*y^93 + 
  1.8174629116314141576014023062022100220809668746283939136316133956635097655\
69425910045`60.*^-70*y^94 + 3.01959384770233656178203747446039673249660060274\
352441704002913970366950127762150104`60.*^-71*y^95 + 
  5.0170140858091959266881095821345295058948724618884550364108272425565375644\
57532643`60.*^-72*y^96 + 8.33596038605063782503124296058068673615345612184031\
4907798835315093659931284011436`60.*^-73*y^97 + 
  1.3850939269730020545122939998239004146859557621075672067712115447932378847\
68609848`60.*^-73*y^98 + 2.30152557593450176021231095146692380622691878340765\
06717497112823865899991382809`60.*^-74*y^99 + 3.82441600506425513091641957542\
33368518635923149233119292355021527883168453932935`60.*^-75*y^100, 
 -8567.0612480487910001279327751581170337172379137262536350506607044511883221\
9209025`60. - 8452.0439587768190908359568434896914608099921752282981083565690\
3358026461182010567`60.*y - 1574.92228910757109749702911062342225466046976734\
237977219975381445404369795303951`60.*y^2 - 269.99547697457110829899392501621\
881259529573595958209546120396312887319999742322`60.*y^3 - 
  54.535769071824288789386250034697268038308878161738681650372461186804831755\
96841`60.*y^4 - 10.5043073909867038596375246605305715424152289230647325542436\
0543209567937875967`60.*y^5 - 1.968372003532414871408879923550218219525461939\
66801791486225042927363522719006`60.*y^6 - 0.36230075456871307964333626202880\
680470383024561554809764545387248202393073646`60.*y^7 - 
  0.0658383502938414720054965243863968404286575369104884893463468126475380520\
3863`60.*y^8 - 0.011849086063782684489290028194333242279325825827987507644201\
85622034601640005`60.*y^9 - 0.00211630158112481581881180833899311070088465846\
18488746030450907971555493231`60.*y^10 - 0.0003756483091384935207843990396386\
1941565305932313475281756506721985224349183`60.*y^11 - 
  0.0000663367042525072316966403209519152676105377494824357983304899182101303\
9769`60.*y^12 - 0.00001166383619777377550386588865349249687674277682404221818\
00334130141637657`60.*y^13 - 
  2.04321263034808963148888392236103741928843295006781883065886781539408606`6\
0.*^-6*y^14 - 
  3.5676697580064691001320719895479861998281987127310086655815565817034168`60.\
*^-7*y^15 - 
  6.211952322142121515366363757535829765144780751671084875184983666769381`60.\
*^-8*y^16 - 1.078913212823021052605075866978116386793552535369155718209398177\
5334964230414104882184727`60.*^-8*y^17 - 1.8697284049405279276081068713113332\
71927412434671169424955030727886344356456036612633909`60.*^-9*y^18 - 
  3.2337325662538789760103792287551817600513796927989441640353352896359764523\
0179309566725`60.*^-10*y^19 - 5.582750743207791990384999368660122626463017548\
0625169452925219639161309525512406237754`60.*^-11*y^20 - 
  9.6224103510756882888074139635329963272591244950220294920562412351482989704\
4333871627`60.*^-12*y^21 - 1.656052421086677178268352587461987668394248541583\
117203378265603216552714070353907576`60.*^-12*y^22 - 
  2.8462548757625000019076396473814313255119251231826003955576864265129271088\
9608500923`60.*^-13*y^23 - 4.885748885807451522398564499886326204638449258642\
7918521742282400272288629784595946`60.*^-14*y^24 - 
  8.3770013382135963334063280526523678643330247717975162044817267090840006651\
70894651`60.*^-15*y^25 - 1.43477476926098205993993316717260350885107073887850\
8021620525179129023747048418856`60.*^-15*y^26 - 
  2.4549919715504576277367263031820910357950539159877136580998887344859930244\
0207429`60.*^-16*y^27 - 4.196793331620170804997451524076164654630968060181322\
1751729376376129888749727952`60.*^-17*y^28 - 7.168250341592354843410151487637\
195634065180058606984399316395268090550678907922`60.*^-18*y^29 - 
  1.2233791755712500763180689746604869402387708563968729456559808954645858339\
46988`60.*^-18*y^30 - 
  2.0863314141474025125524160429757131124528392446637406487112926010045926445\
99`60.*^-19*y^31 - 3.55549225389578312714736264447337595412904174010202955063\
95514881005143286047`60.*^-20*y^32 - 
  6.0552008392415680840808126937255946528913416812517825555328544465248364620\
08`60.*^-21*y^33 - 
  1.0305909400831232165595454239769319217619464431682589185834551747800032365\
08`60.*^-21*y^34 - 
  1.7530254448791763074062117663150643870768013858497405794829920406016968702\
9`60.*^-22*y^35 - 
  2.9802190559946034529394526414475087378004922107302211646076712752148800538`\
60.*^-23*y^36 - 
  5.063829192760481406149920849157132553030892138223318069527353163518875379`\
60.*^-24*y^37 - 
  8.5998847733097811180017081233029115045446018474443617659612639563147158`60.\
*^-25*y^38 - 
  1.45982190261965907978733692504521956852540625914241495737271170654095931`6\
0.*^-25*y^39 - 
  2.4769138766814828840855775889381265158065733530256682187188662516444478`60.\
*^-26*y^40 - 
  4.200830178699828930719251051515803364916424869421055686989645921998229`60.\
*^-27*y^41 - 7.12166059643371027461276888988837742887223943653465484095270258\
9867162498737474968232866`60.*^-28*y^42 - 1.206861650763301346750231651574071\
180645990030089594439359883720495976849194201812681232`60.*^-28*y^43 - 
  2.0444258551460653578033589733730404926217731176167267717151722365080283172\
3182485338469`60.*^-29*y^44 - 3.462023409612218874043155172662294396301652519\
7837164012070844337986744275986127248647`60.*^-30*y^45 - 
  5.8605723846777592499863137057303353698306714446229269890634078208137249199\
37986366203`60.*^-31*y^46 - 9.91762517219582442119721495062674643595198693617\
220524094055095472442114618557721403`60.*^-32*y^47 - 
  1.6777946646320027766316135803175137321861574253160288389931245198589454659\
7637083446`60.*^-32*y^48 - 2.837519652950522259545197748779363226713359305953\
2340510432848476577758767216432075`60.*^-33*y^49 - 
  4.7974787745281917545812973822545339755472736888362505953822843636308841362\
64631632`60.*^-34*y^50 - 8.10897992212797044958882417107403300441137804016829\
557742253689953442428306313554`60.*^-35*y^51 - 1.3702599231180920371105395522\
9343581709761101167540707534478951832522881153695351`60.*^-35*y^52 - 
  2.3148752222682075257649179357528337335719384103934552115381716027049989574\
390419`60.*^-36*y^53 - 3.9097070002357114795668256490041178603083790674402608\
04980824465833657721653134`60.*^-37*y^54 - 6.60171401945254349704506416960293\
53974246991008722559979250262325936149561931`60.*^-38*y^55 - 
  1.1144709237254227842028230952436651994522096546326919050104849405265748951\
3298`60.*^-38*y^56 - 
  1.8809783510388461939978668277776093284688213680140889198011803616678218981\
2`60.*^-39*y^57 - 
  3.1739872188623339041750119139572913871069927162983705354646324927292450210\
5`60.*^-40*y^58 - 
  5.3547106525538187312915264360284396563531583353701344639612391202220230176\
3`60.*^-41*y^59 - 
  9.0319033747806975295288435492271479929482534525047711292028160172929916249`\
60.*^-42*y^60 - 
  1.5231330229514962360072175453739362529493242731676013296496088680602086811`\
60.*^-42*y^61 - 
  2.568114386801942145632011186380742545585518309758925243333387817986213503`\
60.*^-43*y^62 - 
  4.32923784447747041823076224495341118964059523673148542391360325647687117`6\
0.*^-44*y^63 - 
  7.2967847765240935396022968886330228329768352103855010571026651138158677`60.\
*^-45*y^64 - 
  1.2296371577376263807647865943079271089475710036854132957344534872551896`60.\
*^-45*y^65 - 
  2.071810403874984683245635047014689298532970621338431851172546804293973`60.\
*^-46*y^66 - 3.49021973096522427183439308779854090678856617120048306073242721\
19167354160916799553841427`60.*^-47*y^67 - 5.87878129193536583555719376334999\
3255956789301606877734726837668083871156418367418401941`60.*^-48*y^68 - 
  9.9004644759173088959247302289784434755764722697207858859002375076704593448\
3394738360487`60.*^-49*y^69 - 1.667091523813877517914217233411278655571754390\
51823964459433723722763257468243398334371`60.*^-49*y^70 - 
  2.8067305435373446820589137660281226962057673005369204296431837994471729991\
319292079224`60.*^-50*y^71 - 4.7247749227480626866921072788850068913111005662\
12143906573332026527455288891403336772`60.*^-51*y^72 - 
  7.9524749052609539587587874988089248606303043779272176419516476439506314404\
8075070927`60.*^-52*y^73 - 1.338338142073523510912424957757105829459972907660\
7594693874270630663682245591964932`60.*^-52*y^74 - 
  2.2520254395728527316053172977893620481057165529733890657803944704211113647\
300583931`60.*^-53*y^75 - 3.7890128808501893984021681993041198717618407242082\
0119240014909574067587378831926`60.*^-54*y^76 - 
  6.3741992005226910418771768190875681222051547480289125053479151652294019179\
7802932`60.*^-55*y^77 - 1.072193809971849515721896933900938923675730443144629\
72084814298229382956005644161`60.*^-55*y^78 - 1.80330994186443842896223356420\
40559496653383280558495309257673680583727471347229`60.*^-56*y^79 - 
  3.0326209467562029353968482633188455008932784455636589628767227181802498946\
20616`60.*^-57*y^80 - 5.09938455657747571704164102984310470052675626974964468\
561223621280406055541821`60.*^-58*y^81 - 8.5737426551956087890003198969100147\
103393235903156917484913265445916549772384`60.*^-59*y^82 - 
  1.4413760180229364443543243852672509352572456856177944442813665702297841737\
912`60.*^-59*y^83 - 
  2.4229217691849503232921699346325095242390834234984990152616832966686527396\
81`60.*^-60*y^84 - 
  4.0724690228143769231606260014199700479915772922303723164215948941289474321\
3`60.*^-61*y^85 - 
  6.8443702359315411665375817824654264005697142881054985335984166170733179043`\
60.*^-62*y^86 - 
  1.1501844193290525219905631879043953563663841187908952551073895243940450965`\
60.*^-62*y^87 - 
  1.932683282913913717691095143534216837399296590832260155419964013606398129`\
60.*^-63*y^88 - 
  3.24723735435862569509834054296937461421356747576616121573853233749157148`6\
0.*^-64*y^89 - 
  5.4554225277335455166804512403506256114526639184646705841830893692113555`60.\
*^-65*y^90 - 9.16441225404764751222589411701951354183352881194562255773679373\
12897678617611141495418911`60.*^-66*y^91 - 1.53937182015137236879384539398052\
40716430357711820437110359706092668220644807357735863391`60.*^-66*y^92 - 
  2.5855082897096903511874490603419713908379890761563225807450396801086101164\
59888383188602`60.*^-67*y^93 - 4.34222773749023387794051400749555362360795770\
514751110153020826770041167719167432481782`60.*^-68*y^94 - 
  7.2919598426835512268012508460861765713905995201893135628993268027789827072\
541798669098`60.*^-69*y^95 - 1.2244517402422205066079387667343541435636010026\
718980047109846066712570352808699057979`60.*^-69*y^96 - 
  2.0559166961442567874051738793212406552995524764857266636187778934420769352\
98854775237`60.*^-70*y^97 - 3.45172725470570009647274871514193856357319318570\
780605626926499672848916005668160734`60.*^-71*y^98 - 
  5.7947567294964710827737428846244083958672583146986547523541438215687715678\
387905728`60.*^-72*y^99 - 9.7275252103558476573037916776184669938785880051267\
56490865307615272716593658632717`60.*^-73*y^100}


==> anc/V_numexpan_CA1CF2_sm28.m <==
{122404.448144583462827086367387907448449084274327534731022630191126744945861\
1277465`60. + 840.56816232940489000671414164473426658173976071349599813618374\
911598446529446472`60.*y - 148.7902654491267086608044301113438174225425926880\
225753611648263529614266222154`60.*y^2 - 0.0602618755854899221183696327487407\
1876117211832092153666135954297819388598559`60.*y^3 + 
  0.0018819315161274762094903673703644418898422523939389725673824060585753548\
5479`60.*y^4 + 0.000059015564262190319315318937549839940772848559789807548839\
82779982637895841`60.*y^5 + 
  1.68268111400598518685575452965368062308215089573990615086578973028700275`6\
0.*^-6*y^6 + 4.88140427872424642057373966294070970525106739050803817669968170\
55638976081215094130810067`60.*^-8*y^7 + 1.4432964702200815453845922959784379\
96882824026995312039516135538618095600071038407496153`60.*^-9*y^8 + 
  4.3223341017541451211663927458946807695244983160304730375234469401875829968\
001076609597`60.*^-11*y^9 + 1.30502733965938009203885121049751949569764387987\
6911215595016636662788792158500220237`60.*^-12*y^10 + 
  3.9612481962722482677858137543148776066511504282937536553797391660897177176\
219060007`60.*^-14*y^11 + 1.2067769746325128687367019687779610545493167696804\
64280709765188252233807689719596`60.*^-15*y^12 + 
  3.6860730370037736798006069457089926629158170407532533809174092106328439653\
514132`60.*^-17*y^13 + 1.1281505025084642402737494566426370132269292785747394\
90348551087993942119058375`60.*^-18*y^14 + 3.45825007802266419711890002301977\
94058037035792174126101941824672489372254591`60.*^-20*y^15 + 
  1.0614739977840492326303116140903551421824559981045908631020407721897562002\
51`60.*^-21*y^16 + 
  3.2616598721051054005406309435500813715607669594688604273280450091466760768`\
60.*^-23*y^17 + 
  1.003181856639882428961301168310402617514742595384520258125834287778302657`\
60.*^-24*y^18 + 
  3.0880381996382796106491579273064582151078365021373217010775628020472812`60.\
*^-26*y^19 + 9.51279700457949871701955282253850131786788897743193394929534208\
2326479779440584961273089`60.*^-28*y^20 + 2.932406848952715389034453539630046\
33062389561047916786670609881675527525841274346184117`60.*^-29*y^21 + 
  9.0449017854001688985724999858338099880905565994784910695483021296597336551\
64886211505`60.*^-31*y^22 + 2.79141471408522722157505770457873390080356867307\
334193397859080136435547076391600051`60.*^-32*y^23 + 
  8.6191835783101825571727099392735287957124535871963850762032401269317327168\
80608808`60.*^-34*y^24 + 2.66263745461931779536575524384008332563013345453019\
840907560203328328882979026232`60.*^-35*y^25 + 8.2289986557392900976981886547\
04862263370755428131965683570455025227304666536241`60.*^-37*y^26 + 
  2.5442371210401155915160029378655064090760993901882304837188917632421564660\
1802`60.*^-38*y^27 + 
  7.8692224058941181059384564213342131430144200656391183124530833265007412582\
24`60.*^-40*y^28 + 
  2.4347753814753365058362085689335520270470937858759802708489591404518126332\
8`60.*^-41*y^29 + 
  7.535794923673048672240299232703769819261146603855049133066351148036216414`\
60.*^-43*y^30 + 
  2.33310061071141587677299533963967361273832561317624332291146902146087372`6\
0.*^-44*y^31 + 
  7.225435304646893203363605854180042523135150103298680490912777273646693`60.\
*^-46*y^32 + 2.23827446211616766650965884404582806500251660797096004010127939\
8812298628945009247111523`60.*^-47*y^33 + 6.935450406471308453193631843819370\
0876745318075824298876884178085673545934412803264429`60.*^-49*y^34 + 
  2.1495214924643770901957491047768001968078241607314956805277412099066478043\
554980490941`60.*^-50*y^35 + 6.6636008570482679692829302647576299704207948367\
3948002297468788954409449880049055966`60.*^-52*y^36 + 
  2.0661932222319118645551984933152098740942225319388773434249343955279832594\
940867614`60.*^-53*y^37 + 6.4080039539134429641549406617731791992669763308300\
3522205099787310553826022059331`60.*^-55*y^38 + 
  1.9877417343794300824823589404306267434464397818685064206920058233644728879\
216205`60.*^-56*y^39 + 6.1670614779516246447234893338150314637728477390004811\
4547786783917709497243381`60.*^-58*y^40 + 
  1.9136998387076071116382175097989121529616334122446107056945635706350307241\
8`60.*^-59*y^41 + 
  5.9394049442120421759965600156001126203774452815616231699240149984245525741\
7`60.*^-61*y^42 + 
  1.843665899077502972089139845463025573300292260983435561942207622244372918`\
60.*^-62*y^43 + 
  5.72385339772173029536303582381535686290555160036222648235595205957678731`6\
0.*^-64*y^44 + 
  1.7772920540992030578315550100023396739642437772695878774474921591559945`60.\
*^-65*y^45 + 5.51938043361198173409772696866697212548789333079543938988299577\
5375713844838030981743876`60.*^-67*y^46 + 1.714274956312393462849257781164358\
76603570099470814714952233811280720303741096604469272`60.*^-68*y^47 + 
  5.3250881211330923967573152313682005731277341248216889276398908425888170466\
67048629955`60.*^-70*y^48 + 1.65434841091224970262064566142921960876595456413\
533279875729038541396439183554964771`60.*^-71*y^49 + 
  5.1401861719442558957799231573724613266227570691469964653918439854730754560\
36659511`60.*^-73*y^50 + 1.59727746690735010995209375513827560103371638307196\
769507918736940629243203695453`60.*^-74*y^51 + 4.9639751429033252265819324253\
17087534819713599274526018581158133830473889041502`60.*^-76*y^52 + 
  1.5428536320750413218136207069805356073170848456149159389754357718874553483\
1264`60.*^-77*y^53 + 
  4.7958327773527786561814722438992266738222993998469962189699752099118576996\
74`60.*^-79*y^54 + 
  1.4908909665940961611137497051950334104224978332434590461010120139274648573\
4`60.*^-80*y^55 + 
  4.63520281220265338373915100689854013031272642497159432048086661159288324`6\
0.*^-82*y^56 + 
  1.44122287019421042644846356254423415785693366498336883049875167850637747`6\
0.*^-83*y^57 + 4.481585739735692504544930995248771202349961187885930113230593\
2168310351640199997107761405`60.*^-85*y^58 + 1.393699421385653544635001058305\
296599751268601242007782746656796917596003662120860194427`60.*^-86*y^59 + 
  4.3345311317416029343253335014498006280532909479083400965225395545997081780\
763822702464`60.*^-88*y^60 + 1.3481851596479049094689745249711431607629304671\
76872266238955988762185279061129607084`60.*^-89*y^61 + 
  4.1936312218378641521186480214678907704781302885505199215588321291010227799\
08242664`60.*^-91*y^62 + 1.30455722562346951068395254674319684122306059865725\
5496460002038327996546466734764`60.*^-92*y^63 + 
  4.0585155081907610181531964113437409295466936354118129455552685402216663034\
872187`60.*^-94*y^64 + 1.2627037926279489424736737250756617862124519219043549\
86514249978148669819448415`60.*^-95*y^65 + 3.92884618924477180998777575430013\
48881155335847548008055048429705716508264068`60.*^-97*y^66 + 
  1.2225227367232675984087078186335432001320291250420288926086107633163974984\
01`60.*^-98*y^67 + 
  3.8043142836895005014675787134366147828244871529610167430803938874871257827`\
60.*^-100*y^68 + 
  1.183920503326486644497721593622830973215818181112249905965678376871097518`\
60.*^-101*y^69 + 
  3.6846363157390336250552055845327905889023366630301635934088464320799337`60.\
*^-103*y^70 + 1.1468111366477289077193882852710961642924706927155216946909677\
381672017839630288766651922`60.*^-104*y^71 + 3.569551470041218073310959629516\
36792928417801951004246939263651704767518662856033561801`60.*^-106*y^72 + 
  1.1111154447545571522553972780461826603101886058055940347624109554225852389\
413430196131`60.*^-107*y^73 + 3.458819138765131681727346484709713803958623683\
97017797769487900916646280838016305029`60.*^-109*y^74 + 
  1.0767602781789849431955172778705529314935324146763373295125680672347249473\
446099364`60.*^-110*y^75 + 3.352216797811112115949459571762139781719532516013\
74103140991451219803274507141136`60.*^-112*y^76 + 
  1.0436779040384264014834771137834658984247542412079254399126887572267326838\
982053`60.*^-113*y^77 + 3.249538160527843297631095167219881643951902958158309\
77612677255347664424268834`60.*^-115*y^78 + 
  1.0118054608741494777670590629403611371057141504725923018366498304034586008\
92`60.*^-116*y^79 + 
  3.1505915664665915998942445087372964960275896461240102616568786643039575823\
2`60.*^-118*y^80 + 
  9.810844820021823963714347047769305507987335186602699491634018023408367361`\
60.*^-120*y^81 + 
  3.05519857005544645982945933808673479971334754554168062245350634097343507`6\
0.*^-121*y^82 + 
  9.514604772606912220963082965447373895792262992815090076929011801842609`60.\
*^-123*y^83 + 2.9631927000196694994785915778771420259144625690621824071421287\
71229918596267447729545607`60.*^-124*y^84 + 9.2288256473082258626436577217654\
201356830051962983093453191112359251685100015202238679`60.*^-126*y^85 + 
  2.8744183652028442797815024151141077099385287787022184982504762951944458535\
126828621022`60.*^-127*y^86 + 8.953031453868632040035426435644282786469319466\
06621756485468324293803083481675905731`60.*^-129*y^87 + 
  2.7887298863856999914111530940558260129417328612136460762441541267980638808\
662219834`60.*^-130*y^88 + 8.686776147599600499416369352805063474381531639297\
62768617959941357593726943753261`60.*^-132*y^89 + 
  2.7059906369330267521955532076186928295376905449523609142784996191860702770\
132964`60.*^-133*y^90 + 8.429641066272906388357065526961371138613669499111919\
62408294711997322042100987`60.*^-135*y^91 + 2.6260722777632554680158124660718\
796539547655418864342122015174675323924098269`60.*^-136*y^92 + 
  8.1812326450452429574109087374543393098592807729479189808777397151246637211\
6`60.*^-138*y^93 + 
  2.5488540743397115871769368113127429483729117712192584295865454746322556272`\
60.*^-139*y^94 + 
  7.94118037354511103625191548813478825388804373089231488872801430171943548`6\
0.*^-141*y^95 + 
  2.4742222852140957433454202703514122785231831436110975821152693103784305`60.\
*^-142*y^96 + 7.7091349645385185486275912492805103686528353592535806050974707\
57083317619904762141305591`60.*^-144*y^97 + 2.4020696131804789302968996373188\
7362233700683330987894927609220901245360569249078279352`60.*^-145*y^98 + 
  7.4847667080086160629300973608042754007995801646141272113731383832924238630\
08671353968`60.*^-147*y^99 + 2.3322947113772549597021235651982873922889449196\
1371837479700498466744296339554075535`60.*^-148*y^100, 
 -135763.19375560376308164322057478446439948581054662845082207283417630497076\
974390237`60. + 14416.1751855108242955807906186541351384755179604172369402584\
4853572715942107591504`60.*y - 345.609380623873289670161239196853961483954606\
0988200600268318422024377531985344`60.*y^2 - 0.300438944920253437403391379798\
25014092959999698652258037040705426995326050562`60.*y^3 + 
  0.0002777048162594075982263833723333785625569700636064360439688996922666716\
9357`60.*y^4 - 0.000017383886894236353313389751577926300165757974825085635270\
30974549034401856`60.*y^5 - 
  1.90885377642015914661667091582099149552246930208029766300655577871499969`6\
0.*^-6*y^6 - 
  9.632504207992587306776156380957262699663415410085035686752579337161524`60.\
*^-8*y^7 - 3.9604803311374982683415450095696020473961366274626651921942156959\
08964345156230588435839`60.*^-9*y^8 - 1.4897142450009517910292109927759790822\
0141265464916869385497502004022604413763080137316`60.*^-10*y^9 - 
  5.3435154418973542841678362757360377755624219263612794120626435103467991458\
56822748103`60.*^-12*y^10 - 1.86246409966573743448963871311829475744153581910\
51205516073916143276257182610475636`60.*^-13*y^11 - 
  6.3701382088993763144464319209356345929528668623532085555522506793612248071\
73257412`60.*^-15*y^12 - 2.15012703448571943463762091483371864832605519629118\
279147251270504993177440294106`60.*^-16*y^13 - 7.1870990180250918141492146309\
02805138867016043946104905002005604183627965499359`60.*^-18*y^14 - 
  2.3845917834814059066812986308947100442394443788802482445858456857568227185\
6105`60.*^-19*y^15 - 
  7.8655609892450047377172065585152622265644396921729688280706247298361538445\
9`60.*^-21*y^16 - 
  2.5821926892889331301726608485267453593786219664449096492585882890401104714`\
60.*^-22*y^17 - 
  8.444037218350867116223333580298887233470534170367423350909856608623110063`\
60.*^-24*y^18 - 
  2.75223711062952856344474832330194142018861392816432646067087109777572223`6\
0.*^-25*y^19 - 
  8.945528079536030748187482927772403246934342121530657001960855002237665`60.\
*^-27*y^20 - 2.90052407596856723287388347402320721398829363911225654631768014\
5852752296802176579655022`60.*^-28*y^21 - 9.384920011326639330962047068709623\
8988741539282387225302979875422361771930088085237359`60.*^-30*y^22 - 
  3.0309372005186073193556135745332932025077159588852475930605615993877233900\
0978310893`60.*^-31*y^23 - 9.772492570529227118289821998657667729047193584217\
989536216206520016564226379639025`60.*^-33*y^24 - 
  3.1462330565094934080164382691947004409255160838670558757690476068409013473\
13895357`60.*^-34*y^25 - 1.01157249962780869480696360149028986164336468300920\
968098419189052623373722892562`60.*^-35*y^26 - 3.2484625158563477858298335115\
66099697183404372825355805735506387037937540092647`60.*^-37*y^27 - 
  1.0420294939333650624469665374627046118689249747378361499226412163616611906\
6175`60.*^-38*y^28 - 
  3.3392110292902078395908298248635846945130489372594434988200112712539992676\
59`60.*^-40*y^29 - 
  1.0690664492503777368910793445017690558358441779786680199873425090957138115\
7`60.*^-41*y^30 - 
  3.419743367276183154610010587477502395773465816211771502541650439417323374`\
60.*^-43*y^31 - 
  1.09304418567240533082861197283960138424485417807236967710401566447791659`6\
0.*^-44*y^32 - 
  3.491094966163405473413362551383593932294824629401529223917040857347235`60.\
*^-46*y^33 - 1.11426143633475006577384312708321980857118071247195062496920296\
42902853894798758572931213`60.*^-47*y^34 - 3.55413192414855492634756372182687\
876930626838211269187611626845926919736178472847028203`60.*^-49*y^35 - 
  1.1329704281022944589823486827818531045582152169716130080293010670150869635\
821063825671`60.*^-50*y^36 - 3.6095917900460986256137385289685059549365100617\
0027370341694063511830004209032170013`60.*^-52*y^37 - 
  1.1493876402007823478475644376870239757397771316542633926690785056129101051\
477966713`60.*^-53*y^38 - 3.6581121411612561735901540976100704806784115263212\
8863583583868430315314543086619`60.*^-55*y^39 - 
  1.1637014455992509224663691218912615204710713614349202351319824818373289945\
022077`60.*^-56*y^40 - 3.7002511427828203231996132898905208835979746939181930\
1357534616371113346859198`60.*^-58*y^41 - 1.176077675114974859480417430391910\
2468996378439055804264883808410263328713596`60.*^-59*y^42 - 
  3.7365026899955736898358720864483634265843192883389589714420002461465868919\
2`60.*^-61*y^43 - 
  1.1866637595934124148946402382215523983681736203851163501615310426059326622`\
60.*^-62*y^44 - 
  3.76730779517069081711029122758743844933268425936545636072697735785697603`6\
0.*^-64*y^45 - 
  1.1955918752210938338536060485318967733171512186824941290957433682477689`60.\
*^-65*y^46 - 3.79306331433699265799221491347261826381498894138455002303908917\
8395667465946296973304031`60.*^-67*y^47 - 1.202981374846718382457442277293633\
97130604676822395696931340168295591943880405591562817`60.*^-68*y^48 - 
  3.8141287486286931155750420321173208104209437992914002739309416460786924820\
71328280394`60.*^-70*y^49 - 1.20894069796010274324653832043099898767027397311\
883052430204366828632234162450794566`60.*^-71*y^50 - 
  3.8308316275690156455198675573137065060842030880519278183644539414053458255\
59984311`60.*^-73*y^51 - 1.21356889329182495777641178110073655367638466192405\
855168049679456230256183018164`60.*^-74*y^52 - 3.8434718299962505028335057184\
52062821604678194847627228380015507347892927085051`60.*^-76*y^53 - 
  1.2169568489618636959870248671830702915058581036685148507335499117859651443\
9469`60.*^-77*y^54 - 
  3.8523250969877363319541854083932797086731982715037400964242406475606076255\
19`60.*^-79*y^55 - 
  1.2191882986105503830008789566876475590673251864751402948085283405228618058\
8`60.*^-80*y^56 - 
  3.857645921622633221289201767295572513090233205058165412786074422388945758`\
60.*^-82*y^57 - 
  1.22034065362595353745470964139945752818633409144109874820747063543634436`6\
0.*^-83*y^58 - 3.859669951943258300154745595297323573433862704713449629102966\
8530198483003871383303610633`60.*^-85*y^59 - 1.220485698699409348462020961456\
573471927759730540627964354468124040190788239105258907317`60.*^-86*y^60 - 
  3.8586160091104402381440835868711629114604540326131538264736890169816450888\
973785689653`60.*^-88*y^61 - 1.2196901787398791263488543372281134657111409267\
50487976172464376437831311630388594643`60.*^-89*y^62 - 
  3.8546877980242920372155880718113425276081926461149256044406706932167619317\
854288571`60.*^-91*y^63 - 1.2180162985113305837717388070341931279756929505249\
47915732596527237956647296537161`60.*^-92*y^64 - 
  3.8480753696470127395879486432501953665456955054948490638762591863754166253\
021776`60.*^-94*y^65 - 1.2155221514628339811236623310753782433253930111598920\
65475726059371603848082039`60.*^-95*y^66 - 3.83895638094017620993057455285559\
10131577281040651357660021641617910997126513`60.*^-97*y^67 - 
  1.2122620905831251969361251851379901139812271212428432080218190616625658479\
13`60.*^-98*y^68 - 
  3.8274971883677797472676910396219227936031171765973519333008257280695513371`\
60.*^-100*y^69 - 
  1.208287051376348614407966775162176184522015677370678040010284421331062834`\
60.*^-101*y^70 - 
  3.8138538033867177458708337448959695857983908620063415181549016200488015`60.\
*^-103*y^71 - 1.2036448349774377395563069414396610150405309831795232240238831\
796269481982792433840257124`60.*^-104*y^72 - 3.798172732595835109886009324223\
36198309054369753615484431919676817558469309665264563019`60.*^-106*y^73 - 
  1.1983803578305930120668646043368714990563851516111430934735951740237012140\
198217809446`60.*^-107*y^74 - 3.780591720780392004750354799997104680622668889\
03624041494247584415169992968277941318`60.*^-109*y^75 - 
  1.1925358731187213273374411208780727107075854890521448054531127254622270488\
063823533`60.*^-110*y^76 - 3.761240411638314420939048858704571157717186964637\
97571524456892683259597401586523`60.*^-112*y^77 - 
  1.1861511681660950573105821931154244357803243174377006063591673879279249002\
284482`60.*^-113*y^78 - 3.740240938266784902818914586375663703755784242775579\
52024399950310161586700038`60.*^-115*y^79 - 1.1792637412756205840016892100658\
181538675328793851377955018544611877764745734`60.*^-116*y^80 - 
  3.7177084533456089376072287598974284384318093396993407850299689993406029387\
6`60.*^-118*y^81 - 
  1.1719089608578806823119598926728044800655422900292613784582191618931169937`\
60.*^-119*y^82 - 
  3.69375160724632161623311170066179469056937805126076086855796609939996735`6\
0.*^-121*y^83 - 
  1.1641202092257400642204301362941600742676501330549200635839285021212728`60.\
*^-122*y^84 - 3.6684729809252087772873881676128433967260870827787231727982143\
698532720727789535575968576`60.*^-124*y^85 - 1.155929013038905237139811436267\
719901689143059608406532650698790297248550347930774246497`60.*^-125*y^86 - 
  3.6419694793504325777504220010366482472539950566076137100693321329722941266\
985933645929`60.*^-127*y^87 - 1.147365162067059152784810291330659807140433555\
234570424435313418512736016262929542543`60.*^-128*y^88 - 
  3.6143326903121067852088226129139717066772959810224253673579313567002083853\
402035056`60.*^-130*y^89 - 1.138456817682515145876139638801855501352267181987\
676064762643029934978418977870215`60.*^-131*y^90 - 
  3.5856492127264248084967992231025461021348732255806921021517887013992933506\
473672`60.*^-133*y^91 - 1.129230612281806854835683704026845892679752617571878\
324290039189615096645795057`60.*^-134*y^92 - 3.556000957937581969658744570147\
8855688668921504838092331916322631287200681442`60.*^-136*y^93 - 
  1.1197117406609964984922514889383507519345541209664290709858775094804907500\
95`60.*^-137*y^94 - 
  3.525465427018427477922303328124083533922033933835768005514228074631803749`\
60.*^-139*y^95 - 
  1.109924044224524439953014872960464318958933302153961987249866761682732324`\
60.*^-140*y^96 - 
  3.4941159666523208429038531569574634316741454916664781699379002410202031`60.\
*^-142*y^97 - 1.0998900887864711072548631568966825330885596505262403711782996\
960945436136312058402744429`60.*^-143*y^98 - 3.462022005828635253242262730796\
69423341261690819117356156751678756342055583625204136001`60.*^-145*y^99 - 
  1.0896312366216809840201808333678089556201261122774652690219968143234813365\
336160573754`60.*^-146*y^100}


==> anc/V_numexpan_CA1CF2_sm4.m <==
{58264.5073893936337542458913331970386608428335678304710560845053192186167326\
0694333`60. - 5796.9675514001706731581875843334743949228426586895234601094340\
489676964563637855`60.*y - 63.62716224890426772705278233606451495588207361610\
084628709677233664651353451887`60.*y^2 + 10.602625214053072297025473719438632\
76680121393295655425574723900552586183720569`60.*y^3 + 
  1.2345030298704548832097180619147412179029660986138160006665214500740933576\
3723`60.*y^4 + 0.145093075913756576467139892984411150879101004001126871274433\
9712743277040315`60.*y^5 + 0.017261410968945753638541452389896575150850254352\
97400955043768204110244494396`60.*y^6 + 0.00206918648373004587337016030564478\
309507103430142017513265065965620105369094`60.*y^7 + 
  0.0002493756393436269682839906219867257349963454904865815473587067270424295\
8224`60.*y^8 + 0.000030178140912330903725474078908959965919145868013632070635\
4850528462199836`60.*y^9 + 
  3.66399428598504081495650300697625192943531577029396170144168682779226689`6\
0.*^-6*y^10 + 
  4.4604938284201666672336781386834232129903968954830484220257801762944693`60.\
*^-7*y^11 + 5.442309427749513201163370138523764985867883371763842271924358398\
7689811612957184388504056`60.*^-8*y^12 + 6.6528210070147765417014857793572655\
04715019120820376166846690235396562386204756736597603`60.*^-9*y^13 + 
  8.1457757418385875592633464645230731144319347702846349796083157031610446539\
3519678355919`60.*^-10*y^14 + 9.987759062746375521398845476793142164620240300\
5482415790495718179244265287482617463906`60.*^-11*y^15 + 
  1.2261265978560653295678895838133360483173349937435843929633082243123604070\
011466396612`60.*^-11*y^16 + 1.5068515930301232747649941403215453388941879652\
19921783665269397040988102831036441152`60.*^-12*y^17 + 
  1.8536190145922880176062035462445277067703365570657522445260931945099502431\
4314987661`60.*^-13*y^18 + 2.282131440270123586049709861124926109858010332963\
4628026943275232946975993974744622`60.*^-14*y^19 + 
  2.8118564513143887567270050126683499528424407154990759282501768460787782739\
74825667`60.*^-15*y^20 + 3.46693394085668699037130919508674056373930872417039\
081846376986684384386412284987`60.*^-16*y^21 + 4.2773030664527530673961752144\
476815056270454979720228216348770726429295224720771`60.*^-17*y^22 + 
  5.2801021726805583595388048530513438755183380987655422627562725907446281075\
95151`60.*^-18*y^23 + 6.52140799625670379231018807518363262778505019529140197\
635257458567259030971581`60.*^-19*y^24 + 8.0583966205222852467002590837112565\
691239663405281946214506855952548816387242`60.*^-20*y^25 + 
  9.9620287431005550318033114424201236734917683622418557458336301546407576221\
4`60.*^-21*y^26 + 
  1.2320386824356307869414987023325285658083358782975374671963045813323082497\
95`60.*^-21*y^27 + 
  1.5242822795385980606995048341966978916816798248005638951251814280002085257\
1`60.*^-22*y^28 + 
  1.8865113717045758815878747189905632295791236482949086551239525817375367159`\
60.*^-23*y^29 + 
  2.335587095654117950531711190755327554377236427875627230495712659883584326`\
60.*^-24*y^30 + 
  2.89245084019098825076350807415547787862451737189611603275833840838141975`6\
0.*^-25*y^31 + 
  3.583114985178615527946625221876073219361859366169418273775406707873075`60.\
*^-26*y^32 + 
  4.439894858989783863996159476711737616396995143282715966890628256834133`60.\
*^-27*y^33 + 5.50294077535145779138753568182056425188811525449881847782172266\
5603330461059727163977133`60.*^-28*y^34 + 6.822143400250842909710994009338906\
88073583754999973101523282039377746679426965544640568`60.*^-29*y^35 + 
  8.4595036127527525797197376634464554574452604006352256275821313345504521340\
107955590825`60.*^-30*y^36 + 1.0492080324124623861087767951255376917757640351\
452289748273275399525961317221241589935`60.*^-30*y^37 + 
  1.3015657483576752979383455424085208914228959890543571158732610666259483535\
56505189062`60.*^-31*y^38 + 1.61493060664015238098368419435340248274882378223\
737826956047888100618047766384354022`60.*^-32*y^39 + 
  2.0041059880670609666526042465298296909989783151940125148342844028154735427\
250236417`60.*^-33*y^40 + 2.4874977621303232362365201414838292547578708771888\
15981311220776489030690676479507`60.*^-34*y^41 + 
  3.0879930335497725556862252619796806648686488119021160211652169154657150852\
9273848`60.*^-35*y^42 + 3.834053656796671921079344997629924471384055279053479\
4713493521433041967727775853`60.*^-36*y^43 + 4.761077094792776841632233036088\
642800461887304583713225710012417783689016647495`60.*^-37*y^44 + 
  5.9130900870312560178806917452070224553353074254262183026815390456977465619\
8262`60.*^-38*y^45 + 7.344856645037045045174931889527419862041449754597574280\
5307188234560712178928`60.*^-39*y^46 + 
  9.1245018867212555948412860324209474148787971423992549548347193573572744680\
54`60.*^-40*y^47 + 
  1.1336778124319130451148609431814355939189704921112133704163703090878846612\
41`60.*^-40*y^48 + 
  1.4087130640013892229443031847527719525246581968708808682206121511170089215\
5`60.*^-41*y^49 + 
  1.7506759222723114843798720217514583755593630998955444094385731138039107606`\
60.*^-42*y^50 + 
  2.175891967255308804899520647084682334385262367005509149194139506644595125`\
60.*^-43*y^51 + 
  2.70467694409335085709023314900232795553571334181802135282003598800347496`6\
0.*^-44*y^52 + 
  3.3623136273960144968400066662608196899384657244752298217048200860021475`60.\
*^-45*y^53 + 
  4.18026817898046713871510584345334330050840461524742752303544727404964`60.*^\
-46*y^54 + 5.1977047866752088823330659433400407183466950741131939073298546366\
085185373048616363854166`60.*^-47*y^55 + 6.4633718177770313223437266122378185\
65034223811934036661844988134123449993768741071850826`60.*^-48*y^56 + 
  8.0379507198709127599972029055292887900778053966959252928976551706199021358\
6283741640029`60.*^-49*y^57 + 9.996981328723673149628653069332464843812614696\
5144432929570396289103142311667954322904`60.*^-50*y^58 + 
  1.2434505188032264031996283391132449614714232799584808477734690003662232766\
150353960203`60.*^-50*y^59 + 1.5467603307748282961233837150767805120106064294\
04174086526442759828011044753464593225`60.*^-51*y^60 + 
  1.9242048180157363560059952028130930500629016079448079924336229566664090895\
2005388963`60.*^-52*y^61 + 2.393934394692395923857349510096345353970364817595\
3850502837768581496032670160690704`60.*^-53*y^62 + 
  2.9785495997331533454282188756995426849434971128261581245618796762289379348\
56524629`60.*^-54*y^63 + 3.70619352580663460400273839211168743384631830959226\
871278995065108224498488198115`60.*^-55*y^64 + 4.6119127096937061647917989720\
536574567423299911668447787470411589121043945388152`60.*^-56*y^65 + 
  5.7393525203948522930639813712424312906830749226058575935606440482182434885\
13609`60.*^-57*y^66 + 7.14286933872025466192762592359648367187001058192858810\
118398513420603863317049`60.*^-58*y^67 + 8.8901620849389886000150168917361072\
993017441175765681950544789815232554289789`60.*^-59*y^68 + 
  1.1065550906828683340878141648393243539023579154593268482729526638088445649\
415`60.*^-59*y^69 + 
  1.3774062320295736617528464907430916276280120394387626958758920044288680600\
01`60.*^-60*y^70 + 
  1.7146519333505783685371818969411758654051403185648373943557405783703431793\
8`60.*^-61*y^71 + 
  2.134588399678459297789622776791377224596936236091680885209590331690709402`\
60.*^-62*y^72 + 
  2.657516079026776435694426705183679941846284787964016815050640990528746365`\
60.*^-63*y^73 + 
  3.30872452640776206471804500964556213872159685780021524309440428701691355`6\
0.*^-64*y^74 + 
  4.1197197090613209592634097747319119408258934994204260938508817551957615`60.\
*^-65*y^75 + 5.12975347998489569911937047385762825620973317309027786820896863\
27284222611812734397022754`60.*^-66*y^76 + 6.38772967125417027704094722630799\
3296176483224054472336248081789786048488687740790110729`60.*^-67*y^77 + 
  7.9545796152840048402717182810678187066783550978762995446235152719325043139\
3498613310656`60.*^-68*y^78 + 9.906222787626660225135521165008058031632038941\
59407388298306458559379869499289763703`60.*^-69*y^79 + 
  1.2337256797070419896239183379804004680233700436494402195204459671276961579\
38112444775`60.*^-69*y^80 + 1.53655565217191502200327050057656079756079227768\
6481241446973716200989627364202500804`60.*^-70*y^81 + 
  1.9138006541761314516341165266742504462916020181686706452277193302952251029\
7033778381`60.*^-71*y^82 + 2.383764631854898499623837949925448843247732942627\
3535484319696677728529989641796999`60.*^-72*y^83 + 
  2.9692576518715176373154227901273701246953280004693780797271254496652156658\
43072536`60.*^-73*y^84 + 3.69870608525732215660686691687948363113696533147014\
192780134785836586663435528811`60.*^-74*y^85 + 4.6075364992166796933733106356\
853890492331820271479824993153071115046028869871318`60.*^-75*y^86 + 
  5.7399007799178585482102717316133750269161244559211275740625622946853272292\
06744`60.*^-76*y^87 + 7.15082667653025879861443277612473836469643655612960521\
171764179181317878229162`60.*^-77*y^88 + 8.9088987402575569271968355444485090\
029498806828141944769845346537442911545891`60.*^-78*y^89 + 
  1.1099600548916483920580607184704864512832835563892584476284143121096574957\
645`60.*^-78*y^90 + 
  1.3829481426195100950563888426340455729183697140897746547204347117221825657\
72`60.*^-79*y^91 + 
  1.7231351167148999448239518086869892717745161998031049383989890371577755600\
6`60.*^-80*y^92 + 
  2.1470756540952127684416195421211814091001844804536358264405287021084522206`\
60.*^-81*y^93 + 
  2.675405601948140103993910288197884118830352563083869678009615648435183381`\
60.*^-82*y^94 + 
  3.33384873456045545788222186564769747614664756780583467463483329744145016`6\
0.*^-83*y^95 + 
  4.1544720036771692141876430852516420535908904300525878057899489657185144`60.\
*^-84*y^96 + 
  5.177250649327165989187917563351346911484000348393827164272475027504584`60.\
*^-85*y^97 + 6.45201970030288129620836262953642083112105620525972969514151961\
5308876702382516404732673`60.*^-86*y^98 + 8.040907303617844209533633868075883\
6374441175497457144904966144191797213699718773578599`60.*^-87*y^99 + 
  1.0021368907089972552256078443982960894686911757173303189269862220215702628\
1172067943262`60.*^-87*y^100, 3568.878926412001614880090612495795469363217755\
13987299589289490475300028183356816`60. - 4223.981836100486953656051679140955\
05454992186320251054254831892314522081002068313`60.*y - 
  732.75207780105199676667312598235370562078996121879021168300712466264088840\
723136`60.*y^2 - 65.795195607010645362128452992897329618907248320381857826833\
82572546910672716301`60.*y^3 - 10.2410474246374072950495333166139592721961940\
5072758063554081435487131303544419`60.*y^4 - 1.499933520168970920978942987263\
11520723175434515290577840982192798823568602068`60.*y^5 - 
  0.2122157454618931000503284629888083904110080641545611183926618167219596516\
6959`60.*y^6 - 0.029399518604813156154421345194722654184479542354103574108955\
35014829699220908`60.*y^7 - 0.00401491390708424494975805714673271678050303560\
641582504210196721975698681667`60.*y^8 - 0.0005425558562788989366505190600252\
3531857795210384216330860705777783116427897`60.*y^9 - 
  0.0000727260356727272858028216851280715979063662588266184053901190319416175\
2561`60.*y^10 - 
  9.68546152035853022769565595378305990633438264164894031629192954272930028`6\
0.*^-6*y^11 - 
  1.28304183252793164185690335603163244002809959616014964874075869442885368`6\
0.*^-6*y^12 - 
  1.6921021439750432925428226007618833282933798309920873560851216082038571`60.\
*^-7*y^13 - 2.223130783038583642713500735853487874568201092453647912886010225\
2009506025770352362604974`60.*^-8*y^14 - 2.9112657669127016663311144820615806\
53613284994902153616829580693204564745069090046737176`60.*^-9*y^15 - 
  3.8015265997919644741859249064081736211143804658010958944227182031556300225\
4997358998926`60.*^-10*y^16 - 4.951548933880044643592788844294082479700680586\
0823313410579660501179315941177378239619`60.*^-11*y^17 - 
  6.4350661280758297788511049218283043863026626153804328303663419396948175450\
39196344186`60.*^-12*y^18 - 8.34633989097426132627954598535931645928584464124\
415676416309562875018448518508818774`60.*^-13*y^19 - 
  1.0805796436374211081543387926953741905009367806470391823306483311705632375\
755549249`60.*^-13*y^20 - 1.3967193306647250536078129571663240655983805178750\
62279166331829646461874377805421`60.*^-14*y^21 - 
  1.8026729067889732811534770393183779182543450720591098951552080438253003094\
18086873`60.*^-15*y^22 - 2.32346183033950802983839301856820821450156201418383\
80168832579257234157341317232`60.*^-16*y^23 - 2.99097938637678051266407918051\
97774165194235627447573845603762200974930839692945`60.*^-17*y^24 - 
  3.8458574926865063221027049501264637794081763589085254216291683287487478551\
4132`60.*^-18*y^25 - 4.939836287626690069120292540581880054506714343581636967\
01092923007775613787624`60.*^-19*y^26 - 6.33877097007372428359220181857927917\
52117707541488799657071943373031878538883`60.*^-20*y^27 - 
  8.1264461183613983258384239938124119713290229794673720190217778691853672318\
74`60.*^-21*y^28 - 
  1.0409412933556757159345555811857318301965958531599358412286402073860654646\
26`60.*^-21*y^29 - 
  1.3323122026009897616889004043366937892568782985157850827574570219219395935\
3`60.*^-22*y^30 - 
  1.7039696640877493975936297060724290737201695202133819069224947841088595439`\
60.*^-23*y^31 - 
  2.177778257232782059352379454714612797412028536114206400623819705503839134`\
60.*^-24*y^32 - 
  2.7815026463607820530197780182426850969745047916590222871914541456168999`60.\
*^-25*y^33 - 
  3.5503880061927137547452024862766011781732115961787914299545728241682892`60.\
*^-26*y^34 - 
  4.52916122821700833680043875049078686945136547951719838956823239974069`60.*^\
-27*y^35 - 5.7745643711971297275971850274963109884202485336936956753992589497\
10367144120359887218714`60.*^-28*y^36 - 7.35856121799634612878903986912352932\
293860455620844144117645542862125203559641858962228`60.*^-29*y^37 - 
  9.3723949251429993158687505460160721165892994383217170185067950266198655742\
614332167517`60.*^-30*y^38 - 1.1931721624581637303015817937754193731665432190\
821219152792145865644072764763274899826`60.*^-30*y^39 - 
  1.5183104010816394920598415129298927315169403845997338289601078262018080063\
99962290705`60.*^-31*y^40 - 1.93122236392943798506763454910890709197853916145\
47323820930467469315415059279043631`60.*^-32*y^41 - 
  2.4554264931200072853616986069415475661379940999628099298837763844185584396\
345752381`60.*^-33*y^42 - 3.1207042841852310421430688188482211624572968145636\
88201299557739784011658320652638`60.*^-34*y^43 - 
  3.9647596254161386239912233366098949833253163893802839355432945077007996789\
433595`60.*^-35*y^44 - 5.0353158534994815289683962715661837529573001547333286\
695520346806249957026929041`60.*^-36*y^45 - 6.3927655587829521243090794229985\
61268652781547904792668283074817814619271627731`60.*^-37*y^46 - 
  8.1135183064002328321064328803796047715852969022252230761716486867005729560\
3761`60.*^-38*y^47 - 1.029422944315121093130295675110091339873131722545757757\
93212551009089190642544`60.*^-38*y^48 - 1.30571410851389028735553876318800672\
04662641052781883415910528586242554277695`60.*^-39*y^49 - 
  1.6556826811469628736524298717128902357636598164709836001104754656517909594\
11`60.*^-40*y^50 - 
  2.0988707779968327594372744140291479391972129551121031879002773921610943311\
9`60.*^-41*y^51 - 
  2.6599804032486467456263498710294863273320785611597101688298447088722691465`\
60.*^-42*y^52 - 
  3.370230583531049700726023119255017707117196260279431477131122338932301354`\
60.*^-43*y^53 - 
  4.26907025103327393539562600813202087916284282681080174655660177887908027`6\
0.*^-44*y^54 - 
  5.4063398548823341772522061509446759467564511440573864758781508250435523`60.\
*^-45*y^55 - 
  6.844998918062318967158456035409073071551600132232167881280679086354848`60.\
*^-46*y^56 - 8.66456729912365981873872315766265812838680107142168267274689002\
93161908635397172272783096`60.*^-47*y^57 - 1.09654663998891502758882808417999\
19622523602861322664849011409597855185495984728761248689`60.*^-47*y^58 - 
  1.3874495042294611190026088315328124337506918507788997025784186572145091039\
52819404156568`60.*^-48*y^59 - 1.75517358128569541190620236470074171286833538\
649769811706219901734251117689866834349535`60.*^-49*y^60 - 
  2.2199264606889293840713611823153637131772783343813009091194566769301516646\
798945768351`60.*^-50*y^61 - 2.8072133006256825595619569442142810785381257886\
03703714584732851274682621536593458386`60.*^-51*y^62 - 
  3.5492215167204727420413290158127953064732828423645942799507826500700396627\
9974461139`60.*^-52*y^63 - 4.486566458948889107705779992230675858618803681543\
2735741264811452527740043183642732`60.*^-53*y^64 - 
  5.6704919678963501215777615583584636001821325439238908016699021855134637584\
42143107`60.*^-54*y^65 - 7.16564407151203832063125490612109793399043985283511\
658071953007606419425997421015`60.*^-55*y^66 - 9.0535667669560747040303691135\
083324360702252225554028693816271470997252459788476`60.*^-56*y^67 - 
  1.1437107461974815217393354093410462234423411650062956260679956322025796284\
555436`60.*^-56*y^68 - 1.4445968281000783964746420020995436021372476776152122\
23984226596875470209940553`60.*^-57*y^69 - 1.82437006577940035864584378786278\
330080355504168459901371449987287715952931301`60.*^-58*y^70 - 
  2.3036517690989102644128364027402313011693242693152166120945039854311616975\
433`60.*^-59*y^71 - 
  2.9084395722535649936659729819473268664020564840906285524568453336789700139\
46`60.*^-60*y^72 - 
  3.6715058658150346947382852241725884273288589141987805735887420775880064362\
1`60.*^-61*y^73 - 
  4.6341592157102711123158675716921741295527836350137356611835283055246334834`\
60.*^-62*y^74 - 
  5.848462811841638957760625733176151285366820690276963917248020646083810457`\
60.*^-63*y^75 - 
  7.38002831230055547357013244150131338118552823668467113523177290739657754`6\
0.*^-64*y^76 - 
  9.3115340536356728903150485426640951585677603336769035326772147683621617`60.\
*^-65*y^77 - 
  1.1747155103207179518127980464058952894842216392021760760162666317431805`60.\
*^-65*y^78 - 1.48181410732559269632114939133684258479963083349734800349078685\
78551712408345198319097429`60.*^-66*y^79 - 1.86898385593857215019507084363114\
325603538644401818121203991066508162156983168475135131`60.*^-67*y^80 - 
  2.3570531729511996511754306806100514790139649887472915084698852700882727233\
8251620786556`60.*^-68*y^81 - 2.972257102268840435178157429237000615723053029\
9283687369838969032215391012965852746747`60.*^-69*y^82 - 
  3.7476381212292798282322232604880774091565736594977191722078626872959190417\
06416960457`60.*^-70*y^83 - 4.72480926463379291517886355722027613491480753058\
117164811666501457368101943640631474`60.*^-71*y^84 - 
  5.9561731347028437075690032916873749500908491853348337647469438918944677140\
873313239`60.*^-72*y^85 - 7.5077144949285335973525716637927775964847631649528\
38406862405892265043359832706613`60.*^-73*y^86 - 
  9.4625144901792364192771054716959178758517336006348747455291655430943776328\
0819913`60.*^-74*y^87 - 1.192517269308851148756182416193462791359145824534557\
601453149086678459568378097`60.*^-74*y^88 - 1.5027371157195082043562345143217\
916868104532937316666869762326593913165242084958`60.*^-75*y^89 - 
  1.8934874986203256885742322729272188758473397868965008037401806577010876387\
81986`60.*^-76*y^90 - 2.38563397805524481267982562593729583534418915231330045\
002532319190543615818061`60.*^-77*y^91 - 3.0054391686874608461820790701658311\
322308103775906684966068824964969015458047`60.*^-78*y^92 - 
  3.7859565666881638357891567038512917855909862423452684350184345420166274039\
44`60.*^-79*y^93 - 
  4.7687838320861028062223051598022662039502073821238955099321857569358195438\
4`60.*^-80*y^94 - 
  6.0062681065550981847192389009503199939004269527870724640208816517586491139`\
60.*^-81*y^95 - 
  7.564279762684821849610857242217421924840441943103035801141733610931421923`\
60.*^-82*y^96 - 
  9.52570091674500667049857609757288659361101549951385936780864799169376191`6\
0.*^-83*y^97 - 
  1.19948126638092868544639123205935636388320639047777398271926220822862061`6\
0.*^-83*y^98 - 
  1.5102812285743207489355711008810830522598549249485343067048385554112248`60.\
*^-84*y^99 - 1.90147511190047423350538149575760722718055417062908562623624385\
55662091239567951232126836`60.*^-85*y^100}


==> anc/V_numexpan_CA1CF2_sm52.m <==
{17705.4106763140484225751411395075942247619885143492946258667673959513066573\
618788`60. + 7827.85517929154858005536218892699669778703083657572807238963206\
586321099402337122`60.*y - 141.9003504397551615742409188364321892088161832888\
9522666236773241175228107601644`60.*y^2 - 0.105261863440675620983432690727490\
66444069160234051779635440336586996871697953`60.*y^3 - 
  0.0000425202972779898935672434397204732285179301376007552410524169414459780\
2737`60.*y^4 + 
  2.46592878366119044552235027089391619564863441676846712992049074009660983`6\
0.*^-6*y^5 + 4.67464804077770832525320651989745690023316178888804079528942283\
06433210528940019702106789`60.*^-8*y^6 + 7.6495346137054265594921785169352824\
9749185431337924082313054539075136836315745818555758`60.*^-10*y^7 + 
  1.2447411508747351519783144647550529878341477954581593440908657199312256661\
126149213675`60.*^-11*y^8 + 2.05711711950801098048110122822262188709186662916\
058804778349671667738737898233111759`60.*^-13*y^9 + 
  3.4545510935043822671770850926410169251982406081338438954487308868696825168\
88968297`60.*^-15*y^10 + 5.87555469094946112046189925358616100974605575843939\
9700324935522367321668768361`60.*^-17*y^11 + 1.008780795254898201462661047602\
828508617451598467264726934777536681235713766998`60.*^-18*y^12 + 
  1.7438841251270578661968985035057449173271285748751225973789725581892708945\
214`60.*^-20*y^13 + 
  3.0297309818626357025715398278645885278215618786339850682382606743933978349\
5`60.*^-22*y^14 + 
  5.283088872288623972721385858234343492634747479904871689302859216634305036`\
60.*^-24*y^15 + 
  9.2378552655001044414083179298369335980299489071887371995579363775893732`60.\
*^-26*y^16 + 1.61872672170138785542820063444299403492461477716273758778193869\
58282972778461548771486933`60.*^-27*y^17 + 2.84115975991268619812584802646161\
156705581977208736513803022507733359839343119563333714`60.*^-29*y^18 + 
  4.9933692970696947078737329169910526867026676811348592332164702766900815212\
36375782166`60.*^-31*y^19 + 8.78541538255130471658183065222305629019243740348\
36343860788430955255116375077501962`60.*^-33*y^20 + 
  1.5471167548603832684365648524272272463440262938894644640019625473028029847\
61120888`60.*^-34*y^21 + 2.72657029936080588600085648139680429444804395636645\
09247154249733509395433622561`60.*^-36*y^22 + 4.80836498961773728505293196579\
817709784288684838864987502082943467657487190966`60.*^-38*y^23 + 
  8.4845629104704642435278787968399439075024379115059691431188611200398698610\
77`60.*^-40*y^24 + 
  1.4979052298895023468571397384230236858334926533542258536780262000438356561`\
60.*^-41*y^25 + 
  2.645689928989115268738715750789361028243113354383976349825975751824208341`\
60.*^-43*y^26 + 
  4.674921600495128689410204934888344373127718947273176001918572779288704`60.\
*^-45*y^27 + 8.26370269718942604309952848909880267613539278247711096563357062\
34196037969642329108080047`60.*^-47*y^28 + 1.46125707547620325114327529197831\
5376585518579089927154099625743867196140108055690610494`60.*^-48*y^29 + 
  2.5847509825714208977304382584034028469381671017748011439649151110770649948\
988419842`60.*^-50*y^30 + 4.5734192012394352815453289473819776258394382727674\
3499028301821280691666116827569088`60.*^-52*y^31 + 
  8.0944034889768113143570738788680894845030448730741382357627417260944245069\
97358214`60.*^-54*y^32 + 1.43298799544647296945184432016990666453974986234986\
338235699327755793131758300632`60.*^-55*y^33 + 2.5375071988482151637431087108\
45914178945364062808844200850875593470983417052985`60.*^-57*y^34 + 
  4.4944122329751860225977631653694352976042072041868128046712049460642236956\
894`60.*^-59*y^35 + 
  7.9622144038981547753894189767875068327871122351814005259240918198389156737\
1`60.*^-61*y^36 + 
  1.4108639360321614517115827065911158255157762382695315816236808629784719845`\
60.*^-62*y^37 + 
  2.50047253687088313287808975257351264223495246817197115172992381348184995`6\
0.*^-64*y^38 + 4.432415934356653527381934852866215644849155487564210566757303\
6054269805733006626494702608`60.*^-66*y^39 + 7.858442655829078428752061474972\
5354631374967793904962001383228698157327995563537350812`60.*^-68*y^40 + 
  1.3934982395875542193664919002415284656581872600682698093461433278911377783\
767412538646`60.*^-69*y^41 + 2.4714223371692809574235856380932519012762019181\
2762249210905275759169568200437266383`60.*^-71*y^42 + 
  4.3838430987529397085681915864790559412876746006492930297137906601141224125\
96397751`60.*^-73*y^43 + 7.77727794541550755649493677676620356045681799677492\
87663866098951166949124238355`60.*^-75*y^44 + 1.37994603377733890095248556138\
5845143948266545503676176906139717997959763826687`60.*^-76*y^45 + 
  2.4488145713668415344246996047460740281552463489725687193533396523222507583\
461`60.*^-78*y^46 + 
  4.3461691202498626935029816175466031968327392478006418446599700051060600045\
8`60.*^-80*y^47 + 
  7.714575161298505206776777244284620605692474961034409957530755303925064727`\
60.*^-82*y^48 + 
  1.3695249821645791646900017710223785617747651942482567838915809422495723`60.\
*^-83*y^49 + 2.43152340280023424021871979105927436750298024811438038738216371\
49469051974327023064976282`60.*^-85*y^50 + 4.31753244594567414939084433365694\
801488513507975191962026568700869263636311942175264632`60.*^-87*y^51 + 
  7.6672502689853497906842480142599208178675378709829419007062143148819973419\
03808470954`60.*^-89*y^52 + 1.36172324050624525468402275934471219393533056133\
18099912280649794953196957246285838`60.*^-90*y^53 + 
  2.4186979465951301090326391586280081518819964336047729916303356237801436557\
33669339`60.*^-92*y^54 + 4.29651641706963236713287582192772371217347796161730\
39545884513938041259620150228`60.*^-94*y^55 + 7.63294129708894093919212484885\
112320479443294750975375416456444354301438884417`60.*^-96*y^56 + 
  1.3561464805982036180039828794148947119170132618896499643157328046532841992\
173`60.*^-97*y^57 + 
  2.4096790615579641671030838337782124076623793110144320401077043394646140725\
8`60.*^-99*y^58 + 
  4.282017961134069330340796484002940861466241312522100025303082957217880155`\
60.*^-101*y^59 + 
  7.6098002298739137323767859676858790608962004453049641824816709158521692`60.\
*^-103*y^60 + 1.3524847769551827827552427408492929050356937935867345012631029\
788478200179626529794562946`60.*^-104*y^61 + 2.403946469648102919765785040805\
89626899752344934531970739628194278938723980022848753873`60.*^-106*y^62 + 
  4.2731628614824221444191368060545964691026948607332775504756193113059419762\
60731616464`60.*^-108*y^63 + 7.5963568255597346584304499009464621031861835283\
482305323345366331978323331977002421`60.*^-110*y^64 + 
  1.3504906570697858215358519107295721816424893417864667583963341297964653849\
53765079`60.*^-111*y^65 + 2.4010832846280055135838603798275909854106066039687\
389601064161402377879037067471`60.*^-113*y^66 + 
  4.2692482954860809875794147385303849625749290455549711716124310990320708018\
8774`60.*^-115*y^67 + 
  7.5914253213937072370303789643264306719120273871359750129818487942428362671\
58`60.*^-117*y^68 + 
  1.3499639223233726081667925321760885720707413981546748784333569813425636264\
2`60.*^-118*y^69 + 
  2.400751267442185373953389438867449393371501428224747591700351527780288608`\
60.*^-120*y^70 + 
  4.2697024227654865638029190803220019020624417265138994109368916066488148`60.\
*^-122*y^71 + 7.5940383221026690397758379185490177032971026699830281109298779\
782588476984324442091681027`60.*^-124*y^72 + 1.350740815106586352870053845599\
350251367252852251544049517140166434100378369173691489635`60.*^-125*y^73 + 
  2.4026730488641674066249319992928791050947457710939633167210864468155117731\
635738232859`60.*^-127*y^74 + 4.274055169904056312461175421983958163713768748\
063804655128205696465196142808700298`60.*^-129*y^75 + 
  7.6033987226278088370747445925748360947556450149890011739264513957511182974\
12245792`60.*^-131*y^76 + 1.3526860969858949907111441157362970515085743257107\
5177023103936990951966716926122`60.*^-132*y^77 + 
  2.4066190605522374594925381295208235895414735450078954975733829085526118223\
47718`60.*^-134*y^78 + 4.2819166450988189015360042469166210892571717793644945\
134464243882145265672835`60.*^-136*y^79 + 
  7.6188440171393090095960115226344611778911700142026438530003402365713518369\
3`60.*^-138*y^80 + 
  1.3556871410108072646077365665816075685142383816363427629097074694799987366`\
60.*^-139*y^81 + 
  2.41239774650924922846518217003141010618246052843588418956715810901216754`6\
0.*^-141*y^82 + 4.29296090358604286179837121233124001774632224739324406332541\
35414600314478598494082980611`60.*^-143*y^83 + 7.6398193483079262913291643840\
2432846466108872957946712556211214704537503807344430848984`60.*^-145*y^84 + 
  1.3596494536360790013583810170323328433665373870643109227728727031553354460\
618851424442`60.*^-146*y^85 + 2.419848115929274562456578641553793412722774553\
68545488311138501943419727402188789424`60.*^-148*y^86 + 
  4.3069135524422476804188676198517630802433334987762401890421901562284035131\
99950837`60.*^-150*y^87 + 7.6658568597250364884588202061223540027009660835564\
378942902995497578613169149769`60.*^-152*y^88 + 
  1.3644932326020117047644284642856378029554244749505195082961909909650320503\
16299`60.*^-153*y^89 + 2.4288340005339055505491933500782194892358778316645469\
252919523776614068541931`60.*^-155*y^90 + 
  4.3235421627281365123110676821796725175043134789598732795245793158177754147\
8`60.*^-157*y^91 + 
  7.696559676694651852202104297973011565794533882169298280446739128401768172`\
60.*^-159*y^92 + 
  1.37015068860968602957703649424648597246590511670365315653150043659687919`6\
0.*^-160*y^93 + 2.43923957352168358404757473461307364662733107633359505555788\
96324416473307272898810612697`60.*^-162*y^94 + 4.3426487673848658174829207595\
7685567299002589198859156430761048015104178798289858848999`60.*^-164*y^95 + 
  7.7315893382525321426235152919424427281438467719337776115231546729514750949\
8509851143`60.*^-166*y^96 + 1.37656393853613860266586823969386618226805413649\
474010010585640023937704300829729169`60.*^-167*y^97 + 
  2.4509658157807043821629862320535478202344553770887789862649248345657507971\
18200485`60.*^-169*y^98 + 4.3640639303438333922525279357661311289860425158699\
150081192711720286513167908068`60.*^-171*y^99 + 
  7.7706558373220067244352048375964844929774713408065333240928920358281409242\
0973`60.*^-173*y^100, -676587.60114412899635120400724028556388486768733329737\
943512858196267572935819116782`60. + 30475.1347710381542754920032357132494354\
6856286026204032851833959584813397438620559`60.*y - 
  323.54629861098230536793657810786086958321623024142802014467363964057700493\
430685`60.*y^2 - 0.2982112282164385790173398280195832011608848720296713396704\
9315486740701042786`60.*y^3 - 0.000394958255258895968923053140951806512562363\
40010763436228897331038121570717`60.*y^4 + 
  2.94631613409049128945023939697196963029548863360919729848696343531968868`6\
0.*^-6*y^5 + 5.78622068380668006272949871818756601519374240251538378291843412\
67231011645506765427051536`60.*^-8*y^6 + 6.4365789772606045826461079545296022\
4610668935436354463809260136845785045981152525368292`60.*^-10*y^7 + 
  3.9333405503715955676494701817006564064837405209641614679212487555729889162\
03064469933`60.*^-12*y^8 - 4.960942413928977026962667621587632543483722669371\
4585291972357593254447596098692168`60.*^-14*y^9 - 
  2.7186440753423445005951831040814832762473082067959871871172693051421051232\
76512383`60.*^-15*y^10 - 7.66329743179859949304134444362762305961872179670776\
51240022059711323358469868516`60.*^-17*y^11 - 1.80440913230648064328654080099\
8143984671396378426449540934091789164217725346502`60.*^-18*y^12 - 
  3.9093293642135158333034962113967292651885762597658349346395312147311365769\
292`60.*^-20*y^13 - 
  8.0803049314540003608440859287089083598900219348850766423358075600166264532\
4`60.*^-22*y^14 - 
  1.6211728550461223030383077491949278589333340689771069735867441428039481007`\
60.*^-23*y^15 - 
  3.18742721346635228871591281190226103764047838912453578836467425794588633`6\
0.*^-25*y^16 - 
  6.17660244703379322635732199365426358885749333445827094306685496312606`60.*^\
-27*y^17 - 1.1840152448639015302724175286901935107721722976511668400209665022\
34460632918543277723684`60.*^-28*y^18 - 2.25083537871538218382707452034821020\
33153917784866021201358811827679251535974405881874`60.*^-30*y^19 - 
  4.2507730956988096961513623844319786142875286446473785874320731787804253630\
4800325377`60.*^-32*y^20 - 7.985099031112654646650823021290271734696212968904\
353986047525673136497066627403821`60.*^-34*y^21 - 
  1.4934508278602478100297373280197566749061080883051575672031729967452116503\
308837`60.*^-35*y^22 - 2.7829941039212489215952450295129340833966600019210563\
53474674674885056578883637`60.*^-37*y^23 - 
  5.1699610767203384093424564028926773222462188235292600736270092251399757387\
35`60.*^-39*y^24 - 
  9.5787304586711435410019422661530618425553953052854282269916227051693724863\
7`60.*^-41*y^25 - 
  1.7706328401448989414644828118567561190413168487666566308646523878758250685`\
60.*^-42*y^26 - 
  3.26643805848046378592000233498213497707964563061537142142420984856365494`6\
0.*^-44*y^27 - 
  6.015185452490978508545025501536791375764126196095277318084960244829222`60.\
*^-46*y^28 - 1.10595722430847528579374409116905192125893703718438924062920015\
69564229679426319830515171`60.*^-47*y^29 - 2.03055466972010379213710225200085\
0885652709989019124383055890683151466412009939806186`60.*^-49*y^30 - 
  3.7233979501699468368869746121900503758352013126751295294048705728166091969\
55857027849`60.*^-51*y^31 - 6.81969759076767563123339266780237709086981859288\
18768729530210712748838924714281748`60.*^-53*y^32 - 
  1.2477767588914290020229100081933070102323608376883640179052175588131277477\
25195405`60.*^-54*y^33 - 2.28083575711777628461223587727682915986723946393784\
63810238112296768858191914286`60.*^-56*y^34 - 4.16553444694327648739954334793\
166453229817249361779222860570612232324336781956`60.*^-58*y^35 - 
  7.6014618745714610041640844361331588997552608220286159923387347535842563178\
2`60.*^-60*y^36 - 
  1.3861165272373100225295467666139358498360568779048473033477399190772214909\
4`60.*^-61*y^37 - 
  2.525818576095199621727428386894040723482006905499224691886686611637891566`\
60.*^-63*y^38 - 
  4.5996560659478002488700854282661247233024027482766082964054203935072161`60.\
*^-65*y^39 - 8.37120861710067212704710573207787510650884566096939205470467185\
8360394891357678970100926`60.*^-67*y^40 - 1.522675904061066524206537029166317\
73452596355199552766960409555211353239960939637235352`60.*^-68*y^41 - 
  2.7682068738389358922064741411129846858716623083075442794766888194136647016\
63957063636`60.*^-70*y^42 - 5.03008333027055148908718957156195783516922056697\
44795249099497486480389246418642791`60.*^-72*y^43 - 
  9.1358705109426742793472539461889555862640345683192786226022694910258887876\
6492059`60.*^-74*y^44 - 1.658571683124795817160453355970658747668481966960482\
1010011375022889030784440663`60.*^-75*y^45 - 3.009806438198471178201430222962\
10205116285327700866831521690987772553586687477`60.*^-77*y^46 - 
  5.4597465054746534998438769444152428078181813838792749610280669521784130150\
52`60.*^-79*y^47 - 
  9.9002187097994861298390416497500770009197387906521350513158783272711016563`\
60.*^-81*y^48 - 
  1.794583247475988734053019085172236546465564205067992813634577780766652505`\
60.*^-82*y^49 - 
  3.2518943822085671633920938049607789227956855504680725159853062391821909`60.\
*^-84*y^50 - 5.89074454382312013087128718398820767176401666812888725482220115\
0971076253725764103319387`60.*^-86*y^51 - 1.066771275484465087192870165752942\
31303624686168714322855696108955767716888787561387556`60.*^-87*y^52 - 
  1.9312823765482914014511681923824794524159564203206006682222371238934856132\
1951411472`60.*^-89*y^53 - 3.495418223178858629312042592240097373357126699434\
1648414323712673163022503115494172`60.*^-91*y^54 - 
  6.3246516156371729775114163536073681998328424034380006487811870477805046430\
7514688`60.*^-93*y^55 - 1.144097434093135814534165875659632420117628778332754\
5030087267618389008595609574`60.*^-94*y^56 - 2.069106734150171592885900170415\
12989313195640919916967175049398113687798766492`60.*^-96*y^57 - 
  3.7411102652759678367685996359709731348004912796284243628552847586407231852\
1`60.*^-98*y^58 - 
  6.7626957281905721662544269150720329396999944914764159970583054473603865194`\
60.*^-100*y^59 - 
  1.22220671217970792898702548157725029055152771925259014894924398951308176`6\
0.*^-101*y^60 - 
  2.208403831320595024000758658318669150390183655605692436725321670732169`60.\
*^-103*y^61 - 3.9895568722283463497571835613813782847724666501174329274154266\
1711884700761379119311344`60.*^-105*y^62 - 7.20586817987908840498793836316485\
52596522638992190913279112197146361004098777968099965`60.*^-107*y^63 - 
  1.3012670109329383682112245737824358628281389796984098432172139260214950842\
29113570672`60.*^-108*y^64 - 2.3494585661250112215971572142596648919868549903\
732665686759223281719646469449099779`60.*^-110*y^65 - 
  4.2412423132387646596581199213156685368013488753757951852499177236145141792\
1398535`60.*^-112*y^66 - 7.65499353013265739689035881851402779417266413042202\
0521536218193096857366993513`60.*^-114*y^67 - 1.38141895834819042246542125764\
966311468605215343052794261538917044212016300729`60.*^-115*y^68 - 
  2.4925111612494386187020588189489621461522445639755760484466737536188837068\
23`60.*^-117*y^69 - 
  4.4965775743311538272734704488047160982689696646071293737108481123005129319`\
60.*^-119*y^70 - 
  8.11077596907582053065675457053253268492115349082994889854083535234634562`6\
0.*^-121*y^71 - 
  1.4627833865178575453325753247130082167821346383646242413295137129802978`60.\
*^-122*y^72 - 2.6377692439520481079855288228100430155249612747538533736524880\
195279494697222726531461178`60.*^-124*y^73 - 4.755919909347899133033585091489\
45922932742376489928322542255007277260111384701834683368`60.*^-126*y^74 - 
  8.5738310153204385510274548147758222863506153928244748831342207557683231164\
64953567256`60.*^-128*y^75 - 1.5454664794171403910667346285691459717188630436\
3789324416565607481458695785858108405`60.*^-129*y^76 - 
  2.7854162198031723162192928180622161135032779050864230629064520560802469787\
71487487`60.*^-131*y^77 - 5.0195864827480874837164607523950166141613084718601\
969877514612488592185827671973`60.*^-133*y^78 - 
  9.0447077772877856422175950432452988855339486034133865256051467489438780782\
271`60.*^-135*y^79 - 1.629563410726955033972861383728462748166865668842212488\
9933021480938346728418`60.*^-136*y^80 - 
  2.9356172259589085132585479534393331516625945647924311276231706835245565093\
1`60.*^-138*y^81 - 
  5.28786412568731156897811039251634552050462039475791748795906691576938434`6\
0.*^-140*y^82 - 
  9.5239049628817904472549090893128326110326122524763987012152533313470885`60.\
*^-142*y^83 - 1.7151609744681247570719341895352342690346063287762087854402431\
827971098842625316356114822`60.*^-143*y^84 - 3.088523459221987003675354659833\
78597999826020795717020315898711260211308875196265311308`60.*^-145*y^85 - 
  5.5610164656306140353316227178701426684294337383915622434096412401248173556\
35638476258`60.*^-147*y^86 - 1.0011882638308910741648442059242532999598096032\
1191533108418192650243688767135415241`60.*^-148*y^87 - 
  1.8023395266600355854875782682823226879984308144519895299304032506875503564\
54124364`60.*^-150*y^88 - 3.2442753858582151937205744563682454040170929685537\
194152390779896904699955410031`60.*^-152*y^89 - 
  5.8392892385363202934034271047834256426626176312026031724854808447597278036\
721`60.*^-154*y^90 - 1.050907102923107529209583006525056281068594056396132074\
4621777925210415566187`60.*^-155*y^91 - 
  1.8911744450359113058691375687666197528340778181398126000554255736746267333\
2`60.*^-157*y^92 - 
  3.403005165123739727025947269592167164845790326464771493796160654125006517`\
60.*^-159*y^93 - 
  6.1229143166606472903033463237428613210086078112137929820038834766220775`60.\
*^-161*y^94 - 1.1015877221457396194038371127296868983834342381411216594596659\
53750986963815101474350062`60.*^-162*y^95 - 1.9817372448576152955070188013325\
7285306469346695927730080832734591078069138071263514036`60.*^-164*y^96 - 
  3.5648385091100348210656242256921853186153493019780604604242390805111476131\
99486322107`60.*^-166*y^97 - 6.4121128114367828639167648916192753427593593429\
893863892681090802854281660235904124`60.*^-168*y^98 - 
  1.1532690342356339791594537817562855571455679088743459052093273439063609529\
75252484`60.*^-169*y^99 - 2.0740964449172786690055009149523927182208116201970\
303095704575331422287758910442`60.*^-171*y^100}


==> anc/V_numexpan_CA1CF2_sm7.m <==
{74870.4907489555896752703217951005761325606803546186940698306777445594435788\
059124`60. - 5221.20071828798049060677755359418999590697802717367790099683378\
879822194544935459`60.*y - 117.6882226512790547353713423899530578931195394875\
2710900261447968341550874786469`60.*y^2 + 3.208490128738928154955177086848568\
51478329890913899781825601741768209790453496`60.*y^3 + 
  0.2770910297944015517251875194801920428100821161197737462474938787859486092\
1475`60.*y^4 + 0.023572796981092646782282133654300462485648324559356084445500\
51436045669237828`60.*y^5 + 0.00203602152951792595830253155154316519838376673\
596490097505498088848434306699`60.*y^6 + 0.0001774320330558939580598489501666\
3570533136430983888889482116321053882821591`60.*y^7 + 
  0.0000155517954776172286632209938137452492878549800181125147635364113696418\
7824`60.*y^8 + 
  1.36881032381575532029848298704819446937565616935092687556033644231133565`6\
0.*^-6*y^9 + 
  1.2087099785030214666961830224353461686074545925422801162378152601845053`60.\
*^-7*y^10 + 1.070169901031958487959368065480681328016562722551861258641285098\
100515608867166492719829`60.*^-8*y^11 + 9.49607135440435977133367699033898657\
205348550584059213320864114292211120041758875995081`60.*^-10*y^12 + 
  8.4420929241681828956057683548941472379861206399200741185759626712040654356\
683411451767`60.*^-11*y^13 + 7.5172065985597522688777183966166163918136541416\
81575834048062805934749620804351782459`60.*^-12*y^14 + 
  6.7030226962386891945538068877081623172730341268036236312054379016989271759\
661057448`60.*^-13*y^15 + 5.9843526880488623287664676880306289376310669626719\
804105160155970899207765730677147`60.*^-14*y^16 + 
  5.3485166121759542255114383195305036496853516075234386058933397385726076618\
73920673`60.*^-15*y^17 + 4.78483273947480401306768146973063680058688230337101\
722575968286525039417586808487`60.*^-16*y^18 + 4.2842331809022220694512995002\
519132213899180572898313400350887724987662901570212`60.*^-17*y^19 + 
  3.8389690045041443137443633845876395784368241119774411790537831097748528975\
09733`60.*^-18*y^20 + 3.44238042042166024575551878064715023287372009610440006\
182981008083096355410074`60.*^-19*y^21 + 3.0887151747530476404146973288404060\
483044466402937716491286232186484854134612`60.*^-20*y^22 + 
  2.7729832587676558552783612722938334546932728384896584894818913487443499180\
64`60.*^-21*y^23 + 
  2.4908393818139799812958685694839833808875484851917809723843510289513964327\
3`60.*^-22*y^24 + 
  2.2384869557469230478005823070522282655194059893955667563854931844652794812`\
60.*^-23*y^25 + 
  2.012598950983571947749892938753333885860203990691476006929887497439249018`\
60.*^-24*y^26 + 
  1.8102521335330359727208755093492384511291128026075404219570782642130275`60.\
*^-25*y^27 + 
  1.6288720237319001620711596809263893963319283746769193154779779435959543`60.\
*^-26*y^28 + 1.46618652704931061886872660054740376989430407166399641979117421\
42225085823764459712298492`60.*^-27*y^29 + 1.32018663997846009150938222230170\
1016859327262365111221892912746485911070165806127305713`60.*^-28*y^30 + 
  1.1890929740700364494290919160370325188585949591120975771977765653693333345\
9996012766923`60.*^-29*y^31 + 1.071327099414944357877826926115593654628984308\
7740646959161140347878205599565338538542`60.*^-30*y^32 + 
  9.6548690705016035683211731682442132424998724359255338315095908250801720221\
581107351`60.*^-32*y^33 + 8.7032534330675059028363561309967956836065663016839\
072817458806354690004933971020402`60.*^-33*y^34 + 
  7.8473198918683020190457951102559822683999605289371723023614415794138550273\
47118417`60.*^-34*y^35 + 7.07717052563142309915034663261678490087708457646138\
201483247759029233446871448535`60.*^-35*y^36 + 6.3839741631221143088669685795\
885069384234952909976616617421772062355515827522155`60.*^-36*y^37 + 
  5.7598444585467203989645136875269583538209772513512523698516666925466256778\
62532`60.*^-37*y^38 + 5.19773308308396940005087429211666662253656281176268511\
843356489584097877594364`60.*^-38*y^39 + 
  4.6913359507445684646677120943878149772153023423258505107891986407376853017\
6`60.*^-39*y^40 + 
  4.2350107208840511890011820197631850480517818158457161190064124436178027351\
18`60.*^-40*y^41 + 
  3.8237040865185227225616552481582287950541609915982475934704262950623430411\
7`60.*^-41*y^42 + 
  3.4528875785141232736044996535490881620972564347108880217501269537196696313`\
60.*^-42*y^43 + 
  3.118500799626715753846503442575814989410482905485933414595178327779754952`\
60.*^-43*y^44 + 
  2.81690115623892843668032034954384306973354848848375074100327087402138324`6\
0.*^-44*y^45 + 
  2.5448192849963940600126059383597409280084996194149452734888114672024908`60.\
*^-45*y^46 + 
  2.299319480775768283988019952680377816238452636153231364137747790707436`60.\
*^-46*y^47 + 2.07776452504048475044542374324054180609095005716673526095969660\
8469038092292996724146504`60.*^-47*y^48 + 1.877784392488646992407495140364181\
016315202245853018980968774677712856162351063083278235`60.*^-48*y^49 + 
  1.6972483812653221881383749747754004162040256544810090704179891626044537805\
890156004161`60.*^-49*y^50 + 1.5342402697674016744043220128609521749643712487\
453096275280289180837963066836339965267`60.*^-50*y^51 + 
  1.3870361527429338761786903385645463397262176278599864328108463657603797532\
72918053523`60.*^-51*y^52 + 1.25408465223708686991617627255332127092684020323\
116355237783326468408351644951987147`60.*^-52*y^53 + 
  1.1339892360041796104577871536276794324795792017531247813524930443186200279\
514638398`60.*^-53*y^54 + 1.0254924081536203597108496090015911002041837695146\
28682753026973425045981023771736`60.*^-54*y^55 + 
  9.2746156474778971004794246248688405941493588507701442293235789102227974217\
003076`60.*^-56*y^56 + 8.3887633142546213300978176825841362523291932372649485\
08216412510326026046392974`60.*^-57*y^57 + 7.58817221392731483383063631122344\
914639984278739414821392640302624639354121691`60.*^-58*y^58 + 
  6.8645547073284626048157036347314202204323492839562773289357260687578590142\
389`60.*^-59*y^59 + 
  6.2104392429956734337170986490699559963153085196626106502023736680254302415\
55`60.*^-60*y^60 + 
  5.6190885978384852536786883978092674868277826108840704474396530351638057799\
1`60.*^-61*y^61 + 
  5.0844265014356313895602170972274062415033947829015634132817644732598159155`\
60.*^-62*y^62 + 
  4.600971756853396813083880074943580624353533867885174619302119264912917865`\
60.*^-63*y^63 + 
  4.16377906879004242746966043214497671709980168982872203880228329884400061`6\
0.*^-64*y^64 + 
  3.7683858763434326647170667105998398194057971297235006809613729344603796`60.\
*^-65*y^65 + 3.41076456419739289798621165503007225610310190617438496805209885\
10050910642443208911760697`60.*^-66*y^66 + 3.08727949376145268642350013574847\
7220586873159113364634044052399037764652898898455558366`60.*^-67*y^67 + 
  2.7946483558478801131739027608454862953559657388997229043896916227160017966\
0389419366091`60.*^-68*y^68 + 2.529907399757656550133322470147926867564763054\
4019472467889325206756713552994703595731`60.*^-69*y^69 + 
  2.2903801409809123529636268089089493312811238692171244061848078821410019752\
51777637233`60.*^-70*y^70 + 2.07364919180131253669584352946405030856993856124\
893578363814208648263636183585116458`60.*^-71*y^71 + 
  1.8775308965426983199873464040882320370130530186344353557996705095529273268\
939083307`60.*^-72*y^72 + 1.7000524865477352808408873088165206254117871538004\
43092444322028526923188187931711`60.*^-73*y^73 + 
  1.5394314997036170621569824208216362192891923737366379343280579104818952179\
6080898`60.*^-74*y^74 + 1.394057235842579485417522601429435656978596579817791\
4693355713118949754496211388`60.*^-75*y^75 + 1.262474043008572717004334797930\
176431167973042302197470686713965326012273480467`60.*^-76*y^76 + 
  1.1433662507158336025557888991877510788649182881893326297589565332292387920\
7335`60.*^-77*y^77 + 1.035544585212241408721409747343183630085909060425932915\
5789313812501144169849`60.*^-78*y^78 + 
  9.3793391864902118184931811900641232112266469960875014921770955371790659852\
4`60.*^-80*y^79 + 
  8.4956221916837971355531335519622966109465409399789156835732128201680114747`\
60.*^-81*y^80 + 
  7.695505824464232669179931449042736974452101699564299481138368926273728935`\
60.*^-82*y^81 + 
  6.97104237342338191675420077919816258703158967822539857454946580795273168`6\
0.*^-83*y^82 + 
  6.3150442915886740055403327257851668367325276229943454564145317365373149`60.\
*^-84*y^83 + 
  5.721010937489217366101595989510275972812261931363162079335561023992344`60.\
*^-85*y^84 + 5.18306244428894081221619522626792478823094651350575366924267842\
9342740885159760716447141`60.*^-86*y^85 + 4.695880014876894626847545254483571\
28707159925714480335224087135815294511329135615910343`60.*^-87*y^86 + 
  4.2546520110663141347526044283341719015720137971745436900529942415676464247\
422029157864`60.*^-88*y^87 + 3.8550252681380060243785619190438204615444646065\
36102387808440884513281738314746027823`60.*^-89*y^88 + 
  3.4930611226231799771983892638757295378680458307350128415042881538339255021\
892685818`60.*^-90*y^89 + 3.1651956921273323116438280360166388914287895872371\
042431374576455058865246060693404`60.*^-91*y^90 + 
  2.8682039917489935761500631248146779552272613641326506882958444988104136305\
0218259`60.*^-92*y^91 + 2.599167512779529730789672025655015113384513477713557\
18146754148078229330890831301`60.*^-93*y^92 + 2.35544492636004126254411957139\
88593120998755039515815553618765909366482168443412`60.*^-94*y^93 + 
  2.1346456080452477506081669079989015860634943475987178733919615227953991843\
79397`60.*^-95*y^94 + 1.93460570916340785432038163993622388005918524679297671\
003443750043128039732854`60.*^-96*y^95 + 1.7533665278069192412511907381447480\
789496655269819894448825190477847938930222`60.*^-97*y^96 + 
  1.5891549565455567892541790627625864941106450415269726918202701294969972919\
03`60.*^-98*y^97 + 
  1.4403658057966933709009149351568135991197616913310724176936198657438659910\
5`60.*^-99*y^98 + 
  1.3055458214591747530258476835609037744581698776812255911909446193103868313`\
60.*^-100*y^99 + 
  1.183379233139236135865752051458666613013321099678079607183826594939726284`\
60.*^-101*y^100, 10848.346708354556893784008354564712284069067650197939320939\
80614046075687470742101`60. - 897.8562541013205916016338238349169958342387287\
4970528228695000617389159256231198`60.*y - 450.070098285854570327418519331628\
1894084847889703465527694032858977933355424239`60.*y^2 - 
  12.978032693692257519414827270402004448912746558695034823471145612274227532\
88774`60.*y^3 - 1.54319725975923002096460931746037695882849513675244133159303\
497266282790634961`60.*y^4 - 0.1698763547795364881172914459336209107781323567\
6627758756211533766168868961112`60.*y^5 - 0.017769151965507494563856960125211\
9019296336641924528729630340427040836048956`60.*y^6 - 
  0.0018064195667743537269185580586327718503402859502661728603314376744663356\
8826`60.*y^7 - 0.000180362238076829490275473902152292486276552450558034614036\
0854322139193915`60.*y^8 - 0.000017784317739897093646958519254986128755505601\
95575394591093992143303049363`60.*y^9 - 
  1.7373965688443450310002703010461716980612298630039093592429871191374877`60.\
*^-6*y^10 - 
  1.6851257433747349583850934149110176639382953676158722794411121289667321`60.\
*^-7*y^11 - 1.625001593893588539222820803404266003660883253106308818565130358\
6491673963956534083957388`60.*^-8*y^12 - 1.5595743466595904961529410495574704\
34730670942436500238948113111047185277301034343800664`60.*^-9*y^13 - 
  1.4907997102536489936743443450154221347003601245905574320345612981587210006\
966103048258`60.*^-10*y^14 - 1.4201921512622508484525519262634799304053211404\
675455061786280579139834313134546541606`60.*^-11*y^15 - 
  1.3489294646879038893043206322294706132117572779135669898722725114405057355\
93780222628`60.*^-12*y^16 - 1.27792734886484413815130892014499827091558916448\
340747797680434067760596824204381984`60.*^-13*y^17 - 
  1.2078944826124268721983105901966153664147464382434601766613805910299669091\
941668532`60.*^-14*y^18 - 1.1393743370315921286043018466631049203879428350542\
08698814841466862450680788050953`60.*^-15*y^19 - 
  1.0727776094875796648242338638761805981131361102196247227015778057663111662\
1166937`60.*^-16*y^20 - 1.008407811949910553411035258388675827182278252136801\
2688829825553169700736058207`60.*^-17*y^21 - 9.464817268040079788187282961882\
77275052393545530776673420177987750367036394216`60.*^-19*y^22 - 
  8.8714592826612299094225091870770503325532429998358288123170008243478427186\
824`60.*^-20*y^23 - 
  8.3049023202513782020926246990554772402619464598907438987356054974893166568\
28`60.*^-21*y^24 - 
  7.7655871005889769301757149675465632871754881127764467942108900258295564323\
2`60.*^-22*y^25 - 
  7.2535875134551476185332291866340585297459082465686397337067555046957611975`\
60.*^-23*y^26 - 
  6.768685382033727027964140073899667160492495200331978218574269723793212308`\
60.*^-24*y^27 - 
  6.31043227290474364117501028861985042522048617041539446938200677436929285`6\
0.*^-25*y^28 - 
  5.8782006437448450377373323680271272659699700135351806889740391634452747`60.\
*^-26*y^29 - 
  5.471226166602526444070676071724118529820222162060681129580773309149285`60.\
*^-27*y^30 - 5.08864271603828383841643296905979135142226707707133243425558147\
6441968926248319944261488`60.*^-28*y^31 - 4.729511239371624128186947675310591\
28659197152853433491687416844187160070707497946868221`60.*^-29*y^32 - 
  4.3928435111846494754128744280495793572775599435086972158152496491626266366\
746533253757`60.*^-30*y^33 - 4.0776216022202649864927354444644969481727316501\
87500979229218811779851534278111675841`60.*^-31*y^34 - 
  3.7828137538709110179214358964353111642061463533563195052469869164323952894\
0740186982`60.*^-32*y^35 - 3.507387236238467932007197944766456849190891394862\
0792068690626428952493059466743114`60.*^-33*y^36 - 
  3.2503186747890209294200409372594823401534427554470277495550920370643987637\
3492221`60.*^-34*y^37 - 3.010602253796205861464770389142782332241225190167510\
19886575913277923489633084588`60.*^-35*y^38 - 2.78725614090135553467679532357\
5407318316815377373285130303938420086335991500925`60.*^-36*y^39 - 
  2.5793274237669424894315448374525456423457938617612976771563521856005192405\
55628`60.*^-37*y^40 - 2.38589580504128793512256663810693282056405959678615002\
556195454665224797525615`60.*^-38*y^41 - 2.2060762641663821293195339848199998\
275361590645689158322335355301837377422792`60.*^-39*y^42 - 
  2.0390208627312472530609981045404491203769485655134605823149548562359316042\
55`60.*^-40*y^43 - 
  1.8839198431203330387629144653385747244318793907271986102564429284530397790\
3`60.*^-41*y^44 - 
  1.7400021473333427852556643742597660715362258270808667569159548380263627229`\
60.*^-42*y^45 - 
  1.606535463407602113945095471989615530727122667347109595201111137109893356`\
60.*^-43*y^46 - 
  1.48282589031945355006067420718920573690993202128327214517233465497685566`6\
0.*^-44*y^47 - 
  1.3682172981320999619254730048505822530903016156285368590659633251668659`60.\
*^-45*y^48 - 1.26209044812309278250280546679912825091664837987628438344555640\
071773708473967547845490273`60.*^-46*y^49 - 1.1638619273550078231392129746726\
35181837310499963826357758133538417842164325217114978708`60.*^-47*y^50 - 
  1.0729829433870319571349622311320479554225839274903703692690172090948658779\
01241791048148`60.*^-48*y^51 - 9.88938017343249300835203211830463783060730461\
11279370935531379409072632043324807577967`60.*^-50*y^52 - 
  9.1124360716920647440072565497582794627545100066210252437025323213842198720\
62098972986`60.*^-51*y^53 - 8.39446687463824703822153938773800940712852616919\
394176038719023088651392427901397095`60.*^-52*y^54 - 
  7.7312330763441146774822242405398216478961779302061952128851559168273374972\
655643495`60.*^-53*y^55 - 7.1187714617366608766052941592122435278392977780348\
53680761475284398737136933034319`60.*^-54*y^56 - 
  6.5533807550109127127992147395304091679954648129023195766698918764100309947\
3679241`60.*^-55*y^57 - 6.031607489631280473392674469994723859834400449336529\
5511979507882220691349851671`60.*^-56*y^58 - 5.550232191745951780496534151718\
238467185170073084849753817442201777223437378645`60.*^-57*y^59 - 
  5.1062559484678208182020569150668855673943062475950178272749463875056796477\
0612`60.*^-58*y^60 - 4.696887415316428377375829006244470623929729231507414957\
3727151144082338482149`60.*^-59*y^61 - 
  4.3195303027121530338020897454574741982884895068956361504873614059084021664\
44`60.*^-60*y^62 - 
  3.9717713693724819038480700945283114786041518157161660355969849633621663115\
5`60.*^-61*y^63 - 
  3.651368940441198280241584603822363137214407606146766677196522739666005364`\
60.*^-62*y^64 - 
  3.35624195989223694595713547465608062005161949928929005184643103589010088`6\
0.*^-63*y^65 - 
  3.08445957993861261964533679800169856917081990699977902791153217919386364`6\
0.*^-64*y^66 - 
  2.8342312846258294312196724569919368452767240732131328019525151953510873`60.\
*^-65*y^67 - 2.60389754031112644986259265853265031850591802073514677943635086\
34649423449565834830610054`60.*^-66*y^68 - 2.39192096216329263661850868329383\
9613315661440377997394329064126387976188437783556720803`60.*^-67*y^69 - 
  2.1968779830234463069241044250025533993334334293144884407732986532297632114\
1315186438249`60.*^-68*y^70 - 2.017451008825303614997179493034849804165527419\
7494629459066926288773482715794986215902`60.*^-69*y^71 - 
  1.8524210431809595924500511193870230010500164306536036388217361588281917530\
37169908181`60.*^-70*y^72 - 1.70066076260643670211532900152734079732563167787\
317505387030298842831479688281501876`60.*^-71*y^73 - 
  1.5611280231140937578316414186306574088303935561568521044715810093994074088\
426654137`60.*^-72*y^74 - 1.4328597784711315502675892350817309909130395885655\
45533535618057582028262652629366`60.*^-73*y^75 - 
  1.3149663902589453855489824176902900208008764442126102921966773791559750941\
926985`60.*^-74*y^76 - 1.2066263099191252908813646700939541573255899946588960\
059752468369026259272527509`60.*^-75*y^77 - 1.1070811131976641279706624623457\
81763674755024236837252365779109750029584136405`60.*^-76*y^78 - 
  1.0156308677646305415761462645834699590897049934462292497889578858934169918\
023`60.*^-77*y^79 - 
  9.3162981526265782517130723186098056465520830255580221128100070713260113984\
3`60.*^-79*y^80 - 
  8.5448234959906875541207647624415404932089531154059464740686152838777747534\
1`60.*^-80*y^81 - 
  7.8363927392217425617325505715912195326690909143316977421525534175394081804`\
60.*^-81*y^82 - 
  7.18594319394482694343502370184831619886181236010967737979674850847075935`6\
0.*^-82*y^83 - 
  6.58880909579360007867418816852258643055449923480623683812653925251860749`6\
0.*^-83*y^84 - 
  6.0406915498069765560659962664160458948345598356783522699389695475559763`60.\
*^-84*y^85 - 
  5.537630630071183963949098799722858693330423427612128656445531336156783`60.\
*^-85*y^86 - 5.07597949364750886390830470266350328693892109127904773394496566\
9283972956246126488960183`60.*^-86*y^87 - 4.652380376087692661464814532475788\
4496751361429672711215602954756470391407197871777973`60.*^-87*y^88 - 
  4.2637423429819495949432266034360001801010126203971275885443692195088857984\
729742809723`60.*^-88*y^89 - 3.9072206789650358673466726619439469553101537852\
66927669850530491289382381847007031355`60.*^-89*y^90 - 
  3.5801978023894446135092603336353384716304396605050852635457934445518433633\
165463306`60.*^-90*y^91 - 3.2802656004355501100262541971932637586695309810260\
518854512454867251990198805731383`60.*^-91*y^92 - 
  3.0052090857471812627984755374561158807242021815952304979828789968774863524\
71087312`60.*^-92*y^93 - 2.75299128174425960698253334049982591821148064116072\
463319350989983651151370584403`60.*^-93*y^94 - 2.5217392495632154994271572184\
129579113283969684990922244573388284583882924336537`60.*^-94*y^95 - 
  2.3097311751063378701059899002714897945679809305558842930189956873985373445\
37987`60.*^-95*y^96 - 2.11538443994177011201165387287476015358239669262448896\
462842603683177723091482`60.*^-96*y^97 - 1.9372446047879994203791728558475122\
733252127836129753381898981195886467255993`60.*^-97*y^98 - 
  1.7739752390440554495300608976664157327257311755563636152225608915154998115\
64`60.*^-98*y^99 - 
  1.6243485342946474024315410270734229847922224924470708470474161812595555622\
9`60.*^-99*y^100}


==> anc/V_numexpan_CA1CF2_sminf.m <==
{-19924.026469876093445742438036508488784901011664031275622868394950823251383\
92194897`60. - 1819.993981642351078805681914120624864470004499603236375368412\
2843743477554191049`60./y + 82538.5079417812300889349463947015624909715117926\
7099415530442073965506039946570353`60.*y - 66310.3112465502785427468308862004\
0604818244225067488141904006280512634918479065207`60.*y^2 + 
  316760.10266736094097518122894624955922817537046186194658324339334504190996\
864495178`60.*y^3 - 245078.30840684736134311668901256666776516443347705276864\
345276242712263526018328225`60.*y^4 + 2.3804888095870126204376148905667606690\
2792038323501705833977157726976491344670681704`60.*^6*y^5 + 
  1.2598967755090552736291321647824718862052864939531192645818476428866673951\
4567843023`60.*^6*y^6 + 3.519599651425196218141539349281964967114920893090784\
925786949054455230164765259682983`60.*^7*y^7 - 2.0505916244312174849702880429\
87125050319135094788895693308930486842336243680772642728`60.*^7*y^8 + 
  1.1725665558106150391147085887160070777711263880340834061901950181233546047\
2252242891989`60.*^9*y^9 - 5.392426181688006039892699195134152741655798759845\
69344737139450045382003145039323078453`60.*^9*y^10 + 
  6.7023065245607220860620639892236002194784167228684780086018672159433919500\
04056731066412`60.*^10*y^11 - 5.349656068091491874390728957735445819505854929\
3254701628753830175156819080518188282001653`60.*^11*y^12 + 
  5.5637057959994891569954726203629108333238120086267351902872462159129094`60.\
*^12*y^13 - 
  5.45684281811827226471803802271934326893649182885154831630386830100238097`6\
0.*^13*y^14 + 
  5.776405674110346273122834098609371193048429782524204977820533768761267392`\
60.*^14*y^15 - 
  6.1935834275985097981015296258808006727207361576839385868832416854423003304`\
60.*^15*y^16 + 
  6.8646749260060898231368644258545318624522565783565858619593679635098710981`\
60.*^16*y^17 - 
  7.7674255180994208370751555272385366799669152229668343750653912746115894947\
18`60.*^17*y^18 + 
  8.9806535028709782655424431046058990174224038591318111485393372503147880501\
02`60.*^18*y^19 - 1.057102843328265377517911979117317437061545001665658039380\
793462104670610121066`60.*^20*y^20 + 1.26487376176674755833690624247243750065\
71306094568467988774986242169482696446368`60.*^21*y^21 - 
  1.5356299571500150357827072172909006210065866891943753805466370913779923175\
4520493`60.*^22*y^22 + 1.8890318152114622010633125357752668796659214202496526\
01555692373500640806983054082`60.*^23*y^23 - 2.351614128344058461620003264084\
6478387876131267527934519134104702017848772361762719`60.*^24*y^24 + 
  2.9594711533072289033059654432797667288302647189993722734702734282588862261\
4332591957`60.*^25*y^25 - 3.7617197125082634179647687634073994366481835421328\
31503007142975846089133751426635716`60.*^26*y^26 + 
  4.8254358057131291905007127542006621417926186416818694403543029562710861175\
387943008994`60.*^27*y^27 - 6.24249778485257125786160798033323426285362973116\
054282907791100659647802368654986504708`60.*^28*y^28 + 
  8.1391786273832072625225463843309339404800862634985466729736500068611616551\
97430071121424`60.*^29*y^29 - 1.068958855183769919122070745571294657548005385\
81776662123117092507402246934973115359801254`60.*^31*y^30 + 
  1.4134574520909686042252020945759495813072326655690103335453861857948557`60.\
*^32*y^31 - 
  1.88083506619710302488797415940584171242704694373953729372571797819909515`6\
0.*^33*y^32 + 
  2.517611469637587136355411746056652088507352099925672537376905809396288124`\
60.*^34*y^33 - 
  3.3887306106067569780341308465469544915828212736895775976400671527393919998`\
60.*^35*y^34 + 
  4.5851182780579104217828358571344787776765860830333981082642747190541464319\
8`60.*^36*y^35 - 
  6.234430664735192668729656957549219800519038425417388993103189420340428936`\
60.*^37*y^36 + 8.516373970011951076712482235155372688693550756165841363322518\
2369296428530919`60.*^38*y^37 - 1.1684584593508542241902889539483834756274258\
26687266937100021977506059279266183`60.*^40*y^38 + 
  1.6097942855307517897809817059530421086826075743720166030390259335060830649\
8991`60.*^41*y^39 - 2.2265475648720525463102861170136588281221173297799284506\
1269133910072894305352843`60.*^42*y^40 + 3.0910868064131519407242757798688529\
54940873327156404901946885517905148268433285024`60.*^43*y^41 - 
  4.3065319014701306352182533731939425141617190999511661129542873855725608948\
506906434`60.*^44*y^42 + 6.02014346424323912946785176196480846327033317150449\
801966989338509322832343301616595`60.*^45*y^43 - 
  8.4426633512353456113437927074865728430143209727941707520861990979064123948\
7644277886`60.*^46*y^44 + 1.1876298874020277800730076057608944124072099710087\
07679731420044725399637827144291233`60.*^48*y^45 - 
  1.6755280458348438778005227568233313000357354656249904956141169773621492271\
06539827851894`60.*^49*y^46 + 2.370473611923118963647242007794860493909698345\
6398998982913437365598551508083513539304477`60.*^50*y^47 - 
  3.3626287934997191866376986191081217142950416553092167231109756135885555`60.\
*^51*y^48 + 
  4.78226871400828057942676351133707291744458615329991000647771020764561123`6\
0.*^52*y^49 - 
  6.817955897029322224031365970899370483307668613734348633592763394416892374`\
60.*^53*y^50 + 
  9.7430804219978423636031619412079057152357920256947433918215121820817376425`\
60.*^54*y^51 - 
  1.3954670257713710117200751687880946465140677819596289345114484245747883732\
75`60.*^56*y^52 + 2.003022122535783582563042435783660281149956590690626749126\
0573720740003507564`60.*^57*y^53 - 2.8811022434405842884702065970548444461263\
0248058889685388835778084728541020355`60.*^58*y^54 + 
  4.1524486214052486599476637612137277095714047315380082012570207803170093735\
74029`60.*^59*y^55 - 5.996396398521448165017006626893225059090800984499107066\
8906965619677415476713774`60.*^60*y^56 + 8.6753382443981589983731801295142191\
0670754347587320266253354563531020820838338187`60.*^61*y^57 - 
  1.2573716991918944544307285437512309981820264289472396020967463025882499434\
379983156`60.*^63*y^58 + 1.82555451059925820011401991501682333575512632953812\
63906917455016746114101782859727`60.*^64*y^59 - 
  2.6549348788488308811529195634253745563420086914258258620552051866025031655\
444493135`60.*^65*y^60 + 3.86737493928807841131091694460356693307416220733244\
9972764883630571870531328147669939`60.*^66*y^61 - 
  5.6423320592119083875581223779454100059503287176837470982494378084276673558\
7209653802406`60.*^67*y^62 + 8.2443937411158262644591684343880821723708415277\
65121535789908557786746267360998737918087`60.*^68*y^63 - 
  1.2064112096316420933866530439430768803184966857713757522323388863501749`60.\
*^70*y^64 + 
  1.76786214513439119805843649333655674448390457032453703691108321977950123`6\
0.*^71*y^65 - 
  2.594171010403599660164011867714642170467033462034444542177841221507249554`\
60.*^72*y^66 + 
  3.8117783815446572603005757563211663243874134859743068717477519134757802011`\
60.*^73*y^67 - 
  5.6081292169905955061418138987408352069362850858517815041920900230512536865\
6`60.*^74*y^68 + 
  8.2613872975996222711876233669544916483964780581959700808323855913758812825\
16`60.*^75*y^69 - 1.218474834832015096706865104784434368045716214537960211468\
64749276351491056943`60.*^77*y^70 + 1.799258064259610138267027056919453874668\
800992718954269905038191312938700556015`60.*^78*y^71 - 
  2.6599227174453466604111958570573683188521730352557166704992395908312337954\
774156`60.*^79*y^72 + 3.93667187936811642943625034619104971447221729639277081\
940139311647860877639142813`60.*^80*y^73 - 5.83257873302696879788722205731643\
4283149678796715653351940875424753174293683216826`60.*^81*y^74 + 
  8.6506810440661018811769376445886586472995444833351096160824401343333861701\
812825259`60.*^82*y^75 - 1.28435746103859586784961434072719361223129935513065\
8904437701365891324219925747798362`60.*^84*y^76 + 
  1.9087786538079260169745620914383891833707827721532430749251788552792642919\
105813265933`60.*^85*y^77 - 2.83953912239877624505970742981346202169509958089\
606214325588229402374223672431306812079`60.*^86*y^78 + 
  4.2281638116293862021872551724024943204501524539629772807493955133635147715\
41508226101755`60.*^87*y^79 - 6.301687539171907445974106147569428135158933081\
1913308515276565827605355546453967805752683`60.*^88*y^80 + 
  9.4005419000459995378842014945458843665171953161499770023395787114841718`60.\
*^89*y^81 - 
  1.403557171342798503182557312752399273212672771493734163167656461164903822`\
60.*^91*y^82 + 
  2.0973896043190570839892994615907288852601338864148162871340833524227602249`\
60.*^92*y^83 - 
  3.1368289337856428578278915386877501233790365108366311324712514450392056254`\
60.*^93*y^84 + 
  4.6952264356494184754046730825895846176461089202884697005348596155593863344\
02`60.*^94*y^85 - 7.033440275997982156791958510382879918068978234577325576040\
2229769175336572416`60.*^95*y^86 + 1.0544269372244939611458806357433610551620\
69177534377674419170584780716439562864`60.*^97*y^87 - 
  1.5819573095038706856067178502299795732133986455660168617573476622079867961\
721082`60.*^98*y^88 + 2.37517180450968675545090852055317615721295125997399196\
842889693518021842303230333`60.*^99*y^89 - 3.56869951824399228207010198478433\
8639206230811759822636514199950707625157494728071`60.*^100*y^90 + 
  5.3657760931793617647246966571892889626237126474460707096191423512589010342\
226923111`60.*^101*y^91 - 8.0733890953153401401292174339579771422294728933058\
7583371962436915057022702806158634`60.*^102*y^92 + 
  1.2155515534786190648063858074452659402879105070913805737562602465662853621\
858836363162`60.*^104*y^93 - 1.8313807553840714331388116024926703654223778148\
0259836730920971944486872911600238269115`60.*^105*y^94 + 
  2.7609941306597765116138735605988920289227933204433427576423515094428509558\
99273686093984`60.*^106*y^95 - 4.16512366916900408534626585234906362781414116\
3215741989571952635513800654472453063964328`60.*^107*y^96 + 
  6.287240798697119424861582440552905453932072547460549957001318745506988`60.\
*^108*y^97 - 
  9.4963440261140663562950971239210469594543062201076652466927768701296217`60.\
*^109*y^98 + 
  1.435196900812973754819586768826024364453494042435954201285259001392531274`\
60.*^111*y^99 - 
  2.1703009280557821802831998968671932245729021971110220099169551050736274315`\
60.*^112*y^100 + 
  3.2838001716257207776002336422375116528469007643666354885230998350075428136\
6`60.*^113*y^101 - 
  4.9713783162394869672149813993991874516393552004112747639990975181996357955\
62`60.*^114*y^102 + 7.5303543266555641074022068734095179334843765668613138220\
172934536466476632037`60.*^115*y^103 - 1.141268510615603409625113608594259805\
719691563252554509842586957440806773912334`60.*^117*y^104 + 
  1.7305714654210529701976498773038161417026856804615350262589660860271609982\
419753`60.*^118*y^105 - 2.625524712979756580062251630758826877723799717775326\
67940922823772524807272789536`60.*^119*y^106 + 3.9853205923871991729496924239\
8578254702024275506832003266921864585733413288690386`60.*^120*y^107 - 
  6.0523889676993218307616876932142260914197048170485916937282943636390717172\
419981655`60.*^121*y^108 + 9.196080506199385012550028457598851369960510976309\
36900754076571217985215970347382806`60.*^122*y^109 - 
  1.3979354796923718888887054286293892488152013482035320275658403851289025823\
488844008154`60.*^124*y^110 + 2.126062812088126001695181606138982094868621676\
32233030582022394778732648336878009676808`60.*^125*y^111 - 
  3.2349377769973335134480897050578554276385052314171101503181411062649386165\
97740713320378`60.*^126*y^112 + 
  4.924396629800029300151188739419534101372802373487974719212793602419782`60.\
*^127*y^113 - 
  7.4995265377093056270960966219801162803413832357308551129061750532063706`60.\
*^128*y^114 + 
  1.142628260700383493581613473080337530035601494785160656479380799982109421`\
60.*^130*y^115 - 
  1.7416585978377745090282922254314804016876531498545160668112198255672673591`\
60.*^131*y^116 + 
  2.6558576343383582865140903336653755463342172891542673617382700790954991495\
9`60.*^132*y^117 - 
  4.0516048252289360695067753232572826485791067577463852475911040177434013987\
31`60.*^133*y^118 + 6.1833923396030062250720798575104485465200853400113789783\
090677483605232907437`60.*^134*y^119 - 9.440629450308648003945160149440171105\
42349499969329133648675391766120411345112`60.*^135*y^120 + 
  1.4419380047845443397708799252530713248919061270367287524406118759077176079\
618465`60.*^137*y^121 - 2.203235153287974948440498708612769539567629687217035\
34213021616497006018716759364`60.*^138*y^122 + 3.3677585838723379431807055851\
62850612306897164802942279420417782210757161578806485`60.*^139*y^123 - 
  5.1497265023115535000513765988154008902223617672190613879331031241089430346\
333433796`60.*^140*y^124 + 7.877489535364413294973596925804087339037721714425\
18610907988905857553363470634139942`60.*^141*y^125 - 
  1.2054504707273365315977831240586903586944476724376077937976108053004630283\
466365485994`60.*^143*y^126 + 1.845296861233345283518560099003225334960810334\
25159882983992217212091380443952123070229`60.*^144*y^127 - 
  2.8257646123773210054942151746282061436962541350446615652927213841523597254\
44665178464645`60.*^145*y^128 + 4.3286869324723506910342949324225299606959356\
85286539561525016669436220599492569914261688`60.*^146*y^129 - 
  6.6332211015792294490560425426394541143214100212355714967331503131251998`60.\
*^147*y^130 + 
  1.016807104786371536593798225498594537775475213585305924895298690558217636`\
60.*^149*y^131 - 
  1.5591798945316240817700314648555407341622298846640552605124812752306196391`\
60.*^150*y^132 + 
  2.3916368704750942959494435296518966001462679951169670542162142690579648040\
9`60.*^151*y^133 - 
  3.6697245666688313298170737547700031987520788412192817347926533671029933475\
55`60.*^152*y^134 + 5.6325987794811024785998069732275082479182438576895925395\
073803990969405599201`60.*^153*y^135 - 8.648070725451755291571178886534398650\
90804482254785275730215222787398287015242`60.*^154*y^136 + 
  1.3281976665160388845226303225452020179795259698910839478951957904208327913\
349878`60.*^156*y^137 - 2.040503280527492522467883397738667037533044860649440\
30479281653962627141351696514`60.*^157*y^138 + 3.1357473859769401975466598385\
2549461656667023197345161804430836822184264142429762`60.*^158*y^139 - 
  4.8202787350120677516637035411375803652068578295583556423632201013580790403\
412178512`60.*^159*y^140 + 7.411885685378639123156319722827950627824854342299\
39949666292980314532056615069250567`60.*^160*y^141 - 
  1.1400107696404192311981783297269456340534131489898062305140839183809357248\
619460204926`60.*^162*y^142 + 1.753925409184292226283138718227190887495552486\
82419023085326819048941927065652985338792`60.*^163*y^143 - 
  2.6991902054218232217922108249264642098862972720319796310403163848518995085\
87123778817479`60.*^164*y^144 + 4.1550320558417669448367105715355464644739190\
723262667323595891087696804878080941110464452`60.*^165*y^145 - 
  6.397821793129074770208033741503973964824053135479679971840497242085585`60.\
*^166*y^146 + 
  9.8538320374609787563549678309687812342384140241031850506819240845360723`60.\
*^167*y^147 - 
  1.518070168581478435897261557721482493916162667082357430989903289687919184`\
60.*^169*y^148 + 
  2.3393255384841716665638445857407222824430985625349354829473059903990693935`\
60.*^170*y^149 - 
  3.6057871385736962069571432230824589248427672022444273835768300997433496579\
9`60.*^171*y^150 + 
  5.5592810268107249723951912895647173931776947496273398395522528899303887522\
45`60.*^172*y^151 - 8.5732370932185775017860612922638403763680759769263728149\
621952719784642778532`60.*^173*y^152 + 1.322443949656752476053280033530507232\
195614798862558282166917892101423937135695`60.*^175*y^153 - 
  2.0403963937784375360011681490401272676611273873462056620746712647374501451\
995337`60.*^176*y^154 + 3.148873987912153779050266279481489227530101896548852\
76480245929315808299557007133`60.*^177*y^155 - 4.8606923063735493044935797286\
38466285339787714726429348905621266710784701686823792`60.*^178*y^156 + 
  7.5048458018263756995432050339747194328877466139894041717036327583118131675\
15397981`60.*^179*y^157 - 1.1590039522335301836889078710707494892116452857433\
47766703810214026194912605571999423`60.*^181*y^158 + 
  1.7903019744514568003245082798533893135616665006339520137481868813720747577\
976953323802`60.*^182*y^159 - 2.766079441681562377833950692224314499553875974\
68158952910950279754084471158153380064777`60.*^183*y^160 + 
  4.2746323630376760787610979698786945873594620309556008771725037402035678842\
93309028369669`60.*^184*y^161 - 
  6.607352138766712717325860717852547246518910109041524228149768313519128`60.\
*^185*y^162 + 
  1.02152623106022471939552120221040829195800295686050170514184508153879433`6\
0.*^187*y^163 - 
  1.579660738395040058174215430108031396201315081163511789116321442750747864`\
60.*^188*y^164 + 
  2.4432573986888856546866453194407106404113389768722737063248932013920391127`\
60.*^189*y^165 - 
  3.7797633130550663911872876919647842622240853274778232098302942296946606082\
7`60.*^190*y^166 + 
  5.8485590586646235012983449526168923695871271804920885866626919229051832043\
68`60.*^191*y^167 - 
  9.0515086907800964111297085997676293302734721751222386422651250601978861275\
58`60.*^192*y^168 + 1.4011345122565518843429384429668017516322520924470466801\
23805381001580772335575`60.*^194*y^169 - 2.1693239871636081020852329703357989\
23240673619002482277073653402793634301961473`60.*^195*y^170 + 
  3.3593381335371684982588562019516976555522810468029270623991293570666540599\
424126`60.*^196*y^171 - 5.203154673326832862987980882828090223679954258815203\
908450960133843517451760864373`60.*^197*y^172 + 
  8.0605093620497056780875204584733251068794071161938994034954955109089803706\
451610102`60.*^198*y^173 - 1.248935491643389350544288879423727907189930080388\
174545355882554053056393476933772749`60.*^200*y^174 + 
  1.9355230649162577266817348181135035600916443656504561737026039490884414933\
220247678076`60.*^201*y^175 - 3.000105913111365056128135045510274948728891705\
2955794588525115853165327731377285296122`60.*^202*y^176 + 
  4.6510799010546561669310779808100177871103124953992140613625657414752955203\
20410911929319`60.*^203*y^177 - 
  7.211889966991785889942104807164211890645561605550443873003545376220313`60.\
*^204*y^178 + 
  1.11846288737726249055635390633294050184321652517946849433045502485525803`6\
0.*^206*y^179 - 
  1.734883790488125746395754865357649069863395672773514291629688979800156993`\
60.*^207*y^180 + 
  2.691501780750969801916923876214868720992072030633033607469378262891516185`\
60.*^208*y^181 - 
  4.1763182341943796405935964311611989226816954512957769969710577285895430411\
1`60.*^209*y^182 + 
  6.4813623453797705188542892507149293355733538381533070464459173701556711494\
41`60.*^210*y^183 - 1.0060324999367383926174019605379778358379007904217469601\
2825162930278560143365`60.*^212*y^184 + 1.56181616167155333926573757189104819\
555999265369342556609201361696962495321715`60.*^213*y^185 - 
  2.4250417543808519903264785571692924769739535872313618145302735460275529284\
471404`60.*^214*y^186 + 3.765989993002166956632293757291455698435576238324721\
46769949063210919132876484381`60.*^215*y^187 - 5.8493683999038682600353651260\
17531857976917740908477741080810482438059307511713917`60.*^216*y^188 + 
  9.0867360031553525600073103845821705842699864985650798899586610741591179666\
116503341`60.*^217*y^189 - 1.411806682399194173390852015795229325264590948480\
489073944546015365818416086681345706`60.*^219*y^190 + 
  2.1938666031270601052974300039205487586704362229375229335819297902005817519\
175609728066`60.*^220*y^191 - 3.409668430402112088836141724761766918087641342\
74687098194922120795615753755903277431455`60.*^221*y^192 + 
  5.3000543775781925878385007564733131350437046901729987279081547930848253163\
57322000132315`60.*^222*y^193 - 8.2397504005542476568023159081155161604777061\
045000905889585987475347780912298720346149015`60.*^223*y^194 + 
  1.28118740411114763790887845316799434176259606099747238692813150274623977`6\
0.*^225*y^195 - 
  1.992395111810664792719794368217038464195880781383870296281721775773920813`\
60.*^226*y^196 + 
  3.0988590157852584377762245358611301301895710546872584872970382769529992918`\
60.*^227*y^197 - 
  4.8204886280072509666442146459306643653072566464320836642970650272090323769\
7`60.*^228*y^198 + 
  7.4996770291193367039606481240404320148018068326222915356366347373662387587\
52`60.*^229*y^199 - 1.1669592300096352108753121888947859155904598271862747637\
6516775714199009657034`60.*^231*y^200 + 
  ls^6*(-0.333333333333333333333333333333333333333333333333333333333333333333\
33333333333`60. + 6.511111111111111111111111111111111111111111111111111111111\
11111111111111111111`60.*y - 1.7777777777777777777777777777777777777777777777\
7777777777777777777777777777777`60.*y^2 + 33.64444444444444444444444444444444\
444444444444444444444444444444444444444444444`60.*y^3 - 303.6`60.*y^4 - 
    33.9111111111111111111111111111111111111111111111111111111111111111111111\
1111111`60.*y^5 - 6213.688888888888888888888888888888888888888888888888888888\
88888888888888888888889`60.*y^6 - 7486.13333333333333333333333333333333333333\
333333333333333333333333333333333333333`60.*y^7 - 118971.77777777777777777777\
777777777777777777777777777777777777777777777777777777777`60.*y^8 - 
    216820.755555555555555555555555555555555555555555555555555555555555555555\
55555555555`60.*y^9 - 2.20187857777777777777777777777777777777777777777777777\
777777777777777777777777777778`60.*^6*y^10 - 4.912943555555555555555555555555\
55555555555555555555555555555555555555555555555555556`60.*^6*y^11 - 
    3.98965588444444444444444444444444444444444444444444444444444444444444444\
4444444444445`60.*^7*y^12 - 1.00694162755555555555555555555555555555555555555\
55555555555555555555555555555555555555`60.*^8*y^13 - 
    7.12210146844444444444444444444444444444444444444444444444444444444444444\
44444444444445`60.*^8*y^14 - 1.9539467358222222222222222222222222222222222222\
2222222222222222222222222222222222222222`60.*^9*y^15 - 
    1.25714062302666666666666666666666666666666666666666666666666666666666666\
6666666666666666`60.*^10*y^16 - 3.6630584374177777777777777777777777777777777\
77777777777777777777777777777777777777777778`60.*^10*y^17 - 
    2.19922440745422222222222222222222222222222222222222222222222222222222222\
22222222222222222`60.*^11*y^18 - 6.705812922825777777777777777777777777777777\
7777777777777777777777777777777777777777777778`60.*^11*y^19 - 
    3.8191126099584888888888888888888888888888888888888888888888888888888888`\
60.*^12*y^20 - 
    1.20642576486777777777777777777777777777777777777777777777777777777777778`\
60.*^13*y^21 - 
    6.59133050876558222222222222222222222222222222222222222222222222222222223`\
60.*^13*y^22 - 
    2.14175242901588977777777777777777777777777777777777777777777777777777777\
8`60.*^14*y^23 - 
    1.13159399432614088888888888888888888888888888888888888888888888888888888\
89`60.*^15*y^24 - 
    3.76243487930280560000000000000000000000000000000000000000000000000000000\
01`60.*^15*y^25 - 
    1.93384196117186428444444444444444444444444444444444444444444444444444444\
445`60.*^16*y^26 - 
    6.55334576399533256888888888888888888888888888888888888888888888888888888\
889`60.*^16*y^27 - 
    3.29162368605800417955555555555555555555555555555555555555555555555555555\
5556`60.*^17*y^28 - 1.1334146930877854448`60.*^18*y^29 - 
    5.58289987292071351039999999999999999999999999999999999999999999999999999\
99999`60.*^18*y^30 - 1.948634646152405120355555555555555555555555555555555555\
55555555555555555555556`60.*^19*y^31 - 9.439253324927851502635555555555555555\
55555555555555555555555555555555555555555`60.*^19*y^32 - 
    3.33322398566807678488311111111111111111111111111111111111111111111111111\
1111111`60.*^20*y^33 - 1.5914199514190880758266666666666666666666666666666666\
666666666666666666666666667`60.*^21*y^34 - 5.67662285163724541990142222222222\
22222222222222222222222222222222222222222222222`60.*^21*y^35 - 
    2.67621803965762456474991111111111111111111111111111111111111111111111111\
111111111`60.*^22*y^36 - 9.63049092481092496066244444444444444444444444444444\
444444444444444444444444444444`60.*^22*y^37 - 
    4.490047674955228600605312`60.*^23*y^38 - 1.62831126131761875916843626666\
66666666666666666666666666666666666666666666666666666`60.*^24*y^39 - 
    7.51731142670257057303036364444444444444444444444444444444444444444444444\
44444444445`60.*^24*y^40 - 2.744866198302345587969378497777777777777777777777\
77777777777777777777777777777777778`60.*^25*y^41 - 
    1.25612883668100547157608845155555555555555555555555555555555555555555555\
5555555555555`60.*^26*y^42 - 4.6146360308655364950209792266666666666666666666\
66666666666666666666666666666666666667`60.*^26*y^43 - 
    2.09524229793002426871440795324444444444444444444444444444444444444444444\
44444444444444`60.*^27*y^44 - 7.739324280009766260163051326755555555555555555\
5555555555555555555555555555555555555556`60.*^27*y^45 - 
    3.48917761903713731654127955441777777777777777777777777777777777777777777\
777777777777777`60.*^28*y^46 - 1.29514340264409038444593628142755555555555555\
5555555555555555555555555555555555555555556`60.*^29*y^47 - 
    5.80168545856835857379542427899111111111111111111111111111111111111111111\
1111111111111111`60.*^29*y^48 - 2.1630573511277363457532250924859555555555555\
555555555555555555555555555555555555555555556`60.*^30*y^49 - 
    9.63330376165337274825596271128497777777777777777777777777777777777777777\
77777777777777778`60.*^30*y^50 - 
    3.606022121694708426965106258609368888888888888888888888888888888888889`6\
0.*^31*y^51 - 1.597456344801052775497974224543824`60.*^32*y^52 - 
    6.0015622322778514516675453568413884444444444444444444444444444444444444`\
60.*^32*y^53 - 
    2.64578031578346205937785216521855715555555555555555555555555555555555556`\
60.*^33*y^54 - 
    9.97317245919823822336948493167377955555555555555555555555555555555555555`\
60.*^33*y^55 - 
    4.37707727688153197745265409088692389333333333333333333333333333333333333\
3`60.*^34*y^56 - 
    1.65495537055867928119545289249772205333333333333333333333333333333333333\
33`60.*^35*y^57 - 
    7.23355232854435794606171464284280199822222222222222222222222222222222222\
22`60.*^35*y^58 - 
    2.74263730069529463705622665116449698808888888888888888888888888888888888\
889`60.*^36*y^59 - 
    1.19422036135749566125175157715405168465777777777777777777777777777777777\
7778`60.*^37*y^60 - 
    4.53962469362064091167128396889106565386666666666666666666666666666666666\
6667`60.*^37*y^61 - 1.9697388891438381774721832873867835591395555555555555555\
555555555555555555556`60.*^38*y^62 - 7.50545756756845254828978750184217519775\
64444444444444444444444444444444444444`60.*^38*y^63 - 
    3.24599510135655428783428846900337421979364444444444444444444444444444444\
444444`60.*^39*y^64 - 1.23957443663446732789218748781055739045334666666666666\
6666666666666666666666667`60.*^40*y^65 - 5.3447051354351668834524574062455355\
68799946666666666666666666666666666666666667`60.*^40*y^66 - 
    2.04519950035588222919121644527544385885754577777777777777777777777777777\
77777778`60.*^41*y^67 - 8.793387913893860230502363317288546907158319111111111\
1111111111111111111111111111`60.*^41*y^68 - 3.3712661560281154705219184248144\
6629474489502222222222222222222222222222222222222`60.*^42*y^69 - 
    1.44565153145281347230150993081635257358702634666666666666666666666666666\
6666666667`60.*^43*y^70 - 5.5522492174690411984958391478713422854694094577777\
77777777777777777777777777777778`60.*^43*y^71 - 2.374995595682859586510216747\
6160303114462543102222222222222222222222222222222222222`60.*^44*y^72 - 
    9.13661936236525313403548722433939555461739565244444444444444444444444444\
44444444445`60.*^44*y^73 - 3.899145214995564048892100768579359756423489715555\
55555555555555555555555555555555555`60.*^45*y^74 - 
    1.50232197014786956884726090790506368902219453687111111111111111111111111\
1111111111111`60.*^46*y^75 - 6.3973171969982590024532044348062463513543181231\
82222222222222222222222222222222222222`60.*^46*y^76 - 
    2.46842518720843197178442220992092360571658478986844444444444444444444444\
44444444444444`60.*^47*y^77 - 1.048966578832386884345038192704110479767741536\
38542222222222222222222222222222222222222`60.*^48*y^78 - 
    4.0529705533667058609046503066713162880559070663344`60.*^48*y^79 - 
    1.71898933559167256588493832956674423577844601113631111111111111111111111\
1111111111111111`60.*^49*y^80 - 6.6502685334147916549288793472293449717415320\
77399262222222222222222222222222222222222222`60.*^49*y^81 - 
    2.81542584144556695299081220937131199667434154774742399999999999999999978\
31595655028991132`60.*^50*y^82 - 
    1.0905151309398250349195688427345192312173971844859575111111111111111111`\
60.*^51*y^83 - 
    4.6087719035301346165925399221242200246754426327004456888888888888888889`\
60.*^51*y^84 - 
    1.78716410754097151389412730082929586289232164793311507555555555555555556`\
60.*^52*y^85 - 
    7.54061328391611965737053544979543375031182731180557397333333333333333333`\
60.*^52*y^86 - 
    2.92718293530417364242688017890966608937273238086239704533333333333333333\
4`60.*^53*y^87 - 
    1.233155723544280398806165815703538130448791838015798008`60.*^54*y^88 - 
    4.79180983347756401527592845351040860465223245507489030986666666666666666\
67`60.*^54*y^89 - 
    2.01570906036245142173725727522460762259849238662025238250666666666666666\
667`60.*^55*y^90 - 
    7.84014956430019455860014422594862916489548279411778895192888888888888888\
889`60.*^55*y^91 - 
    3.29340216133335244880614751255338230316182176785071828318222222222222222\
2222`60.*^56*y^92 - 1.2821364310934903722329325676544610140598996190901118174\
567111111111111111111`60.*^57*y^93 - 
    5.3786897756275978591279502455496184052994841754917237187328`60.*^57*
     y^94 - 2.095745996550701920869413024862008006270537613190932991721262222\
22222222222222`60.*^58*y^95 - 8.780725345888970298696463775276711413520798132\
08460934725689777777777777777778`60.*^58*y^96 - 3.424099271054991331606305890\
919081015688687745729539202575277333333333333333333`60.*^59*y^97 - 
    1.43289174986259681374704014400380403151100639167199430927519182222222222\
22222222`60.*^60*y^98 - 5.591979581421623488260570434914133430921244670347246\
2481464321777777777777777778`60.*^60*y^99 - 2.3373943743040974647139058328505\
1372436830436397572611225994014222222222222222222`60.*^61*y^100 - 
    9.12859744286750502840075324750022389420212199732167664291438103111111111\
111111111`60.*^61*y^101 - 3.8114690204509738966215234422679812759362104390152\
36703225252238222222222222222222`60.*^62*y^102 - 1.48959785130272145848628671\
29564369028579967623022127653568327377777777777777777778`60.*^63*y^103 - 
    6.21298644933331393305267207685481183343454981627315852610774240622222222\
22222222222`60.*^63*y^104 - 2.42978218821490173986576371089815247635306982910\
822437103621546711111111111111111111`60.*^64*y^105 - 
    1.012421923870266085789760800949691175192089865374985057386230800192`60.*^\
65*y^106 - 3.9619172680022058465851360018300102878888613503858840526567936281\
63555555555555555556`60.*^65*y^107 - 1.64922920153132600766375681875794563061\
89907146634496812050854187281777777777777777778`60.*^66*y^108 - 
    6.45786960277012452549393890588480277500689187188139227475173591879146666\
66666666666666`60.*^66*y^109 - 2.68573881384819882142853476021871413063225329\
556878632796425831933411555555555555555555`60.*^67*y^110 - 
    1.05226390013220995352322668906488628915578752403660096694072805048743111\
1111111111111111`60.*^68*y^111 - 4.372345894242171852313971354273807557623650\
296093378270824705534544940444444444444444445`60.*^68*y^112 - 
    1.71402443132880350761795654288511349036353320799426826185983144384978186\
66666666666666667`60.*^69*y^113 - 
    7.116028489687668131510597363706095242801694557250884328954688442225303`6\
0.*^69*y^114 - 
    2.7910742862775784278177955353391123920958688252087555283571162026257533`\
60.*^70*y^115 - 
    1.15781056735910095469098292328171495016217956244471557100232336781523762`\
60.*^71*y^116 - 
    4.54352244749800644528545595503574692556257801343389443586337004367912029`\
60.*^71*y^117 - 
    1.88329360162501345130922117212225145378869848054593635838548385515167298`\
60.*^72*y^118 - 
    7.39410215996036362144602902841881150462563902112581319667421422772649032\
4`60.*^72*y^119 - 
    3.06254921789161464485760879562467556175255170522973130581002080441965288\
75`60.*^73*y^120 - 
    1.20296795437227715519575284998436919704837507794047304189590555673008477\
927`60.*^74*y^121 - 
    4.97893319293130276219658252175552522725341961257945548462523193761929526\
356`60.*^74*y^122 - 
    1.95660271219359028134382156963767564939572604188871260960486435181895427\
3958`60.*^75*y^123 - 
    8.09247150485575707860217271637244470263394430401413696215325718422513341\
0571`60.*^75*y^124 - 3.181523669021892721417178788455239375121909569700525551\
1435468430843801521601`60.*^76*y^125 - 1.314985725915683092234260929504600159\
43625033118550222202267230638379160845215`60.*^77*y^126 - 
    5.17196196924454075671397428895604002118390660551015274130193049598846059\
764121`60.*^77*y^127 - 2.1362843072414986331445116985366456456564814952471645\
98517897194847043571977633`60.*^78*y^128 - 8.40556105896637321975762912328054\
1382392193366188860595126819925079494055630377`60.*^78*y^129 - 
    3.46975047999332166553641371317487927138125285693696258654880057668279141\
60750874`60.*^79*y^130 - 1.36575471305513950281569117518968480110821898602936\
908677383679441040334961334604`60.*^80*y^131 - 5.6343201319454288876218961436\
5970947181543239715496257282709752349194440385466789`60.*^80*y^132 - 
    2.21858750702907404898652343325510973163312004877786722696835418555512707\
7583698673`60.*^81*y^133 - 9.147273125140897900248672669761648312091900099616\
564097002009471196747500293412999`60.*^81*y^134 - 3.6031418824153350201681801\
005256527018412468471348807332771712779938655959868143279`60.*^82*y^135 - 
    1.48474298279408763509264549574302219933796274915195104086895886732550026\
007689581559`60.*^83*y^136 - 5.8504606433128797254614912259871837808470101713\
1690363145744034219793358560329720898`60.*^83*y^137 - 
    2.40947800311084242510808616698335151017777262807097610262894791908271956\
4042698842653`60.*^84*y^138 - 9.497416402153157711950976441066525847975843019\
895537528116679549337114738964839065871`60.*^84*y^139 - 
    3.90939125653236315200936307685864639517566803602836350487270924269112695\
15017094376133`60.*^85*y^140 - 1.54145309647287789790137783748681502737896986\
804059657155053887700879782343146818265385`60.*^86*y^141 - 
    6.34179403755370427955163935694845614017428955910083513220303903761345729\
988862307765969`60.*^86*y^142 - 2.5013078711874192434838813797737852194132748\
30547153536355660069968366818960073148173081`60.*^87*y^143 - 
    1.02857081441073400690225738548244944013744458441552207924037559241941119\
32734959743643435`60.*^88*y^144 - 4.05805995014415449070685022754046091898416\
83681315090786909697303174136728759466355280442`60.*^88*y^145 - 
    1.6679287031205153145020880711705693250236721634955827113831829012307385`\
60.*^89*y^146 - 
    6.582435484183640116355433350202060727653832147781243925776765125900411`6\
0.*^89*y^147 - 
    2.70423269087912804060814620245590662591180911679591917185575213898339884`\
60.*^90*y^148 - 
    1.06751473911076473119990336902665866302651463646344447764256052973254568\
5`60.*^91*y^149 - 
    4.38365042910384424027311541841674410074134255939932410899157185113046166\
8`60.*^91*y^150 - 
    1.73094171915604233893469173149394323934052518631295318688968374538675565\
44`60.*^92*y^151 - 
    7.10485080386147367230844146070369913643353952994825925815884747696952820\
97`60.*^92*y^152 - 
    2.80617273324574838133467785602748961400718117786326182284939042067993067\
177`60.*^93*y^153 - 
    1.15133854227198258884591070727003234775876518531893867004047043563744006\
1136`60.*^94*y^154 - 
    4.54853724571986522710621594740225401163078572161872928638733725972392318\
685`60.*^94*y^155 - 1.8654427641427614313730890519045797665292616396760924097\
120818682765323585936`60.*^95*y^156 - 7.3715097110688612478848073222654127737\
580229238509147027682886092597399728511`60.*^95*y^157 - 
    3.02199209544834501229251123616943516591662997856055051518481937249657902\
558393`60.*^96*y^158 - 1.1944564450365486578659471286866480381268254397347643\
38778377524974006958951225`60.*^97*y^159 - 4.89484421105009059519675651302627\
2147850275957994536067690844374743431005346326`60.*^97*y^160 - 
    1.93515239038348193568122462390964249161540477874634248280637289807303959\
74783702`60.*^98*y^161 - 7.92720634725622725154308670965111769713922985556476\
17817055722402939490056666444`60.*^98*y^162 - 3.13467644005916241292390050978\
936950301531167612789105781161757182943918694196654`60.*^99*y^163 - 
    1.28362663418710385025794938540402803146221418516244638056149344043284697\
4614364832`60.*^100*y^164 - 5.07697028543098019649838130241677332763760344318\
1298831199207515539889400553954621`60.*^100*y^165 - 
    2.07824152640385498748170269797526033488959214165503320629520115208026291\
85536732045`60.*^101*y^166 - 8.2215267043854112651035437747495422943765177082\
697392324526327355618381764674267491`60.*^101*y^167 - 
    3.36429044700986058363487459765998874359554195889976934021602630671269716\
231838371133`60.*^102*y^168 - 1.331183139865478522580171375957428333049775939\
95765247928083983263679867327629846824`60.*^103*y^169 - 
    5.44543384104948381030991897942918036478022576891732732889414573315540966\
406510421041`60.*^103*y^170 - 2.155073639049253875746610706714535795928649223\
0304211520242375747350987848351379387642`60.*^104*y^171 - 
    8.81280897995489470498850463234783867706143768420873840821959168982436790\
25793284818998`60.*^104*y^172 - 3.4884043646823140831715040387752357304990225\
3628054603009476419460680718320081306561846`60.*^105*y^173 - 
    1.42606846964448846803966166844390634121003026387268074599511554507709030\
8837658141876198`60.*^106*y^174 - 5.64590165602944738073457232840892211053982\
7955619417226000192543111077210400254595120311`60.*^106*y^175 - 
    2.30734103138677377031226021489546690011263439401317856639087918409856613\
60123535870066957`60.*^107*y^176 - 9.1365642266753653317677494649660389263463\
918067623522563853093145178203387496960961875196`60.*^107*y^177 - 
    3.732757619425181940803575066609835788177676375682247891450760115449699`6\
0.*^108*y^178 - 
    1.4783488113323105004137295568494580952097909893070312591130609633187203`\
60.*^109*y^179 - 
    6.0380338382162885775456716163388321626471942138164797165813408683306008`\
60.*^109*y^180 - 
    2.39175432750151054226046105019655231068262310138604120889868526841172386`\
60.*^110*y^181 - 
    9.76585266952402938938158079691332347564235095269753435363316878487483565`\
60.*^110*y^182 - 
    3.86903867112135149249846989276419014802114402581446272178445497588473343\
4`60.*^111*y^183 - 
    1.57933679890184852053236084589010864926963628156817228396101303899179994\
05`60.*^112*y^184 - 
    6.25802921420254059031281269616761261673398000008890233091511036028496282\
22`60.*^112*y^185 - 
    2.55382042052135957765459032904304411219055363548097664798129182510426618\
334`60.*^113*y^186 - 
    1.01209491084840343458100313870588346926312364476294175790166761983224828\
7594`60.*^114*y^187 - 
    4.12912461907145247210916017725999218884165642571075106444930232799912890\
6103`60.*^114*y^188 - 1.63664739822090547379261598912913029608689373664399480\
85023574887001690181744`60.*^115*y^189 - 6.6754208125961292997007715458992111\
989520024204438817327885661723964399676478`60.*^115*y^190 - 
    2.64630739767257863216604739757373383980841834587991864900493709314767353\
539876`60.*^116*y^191 - 1.079079117933606063483033201669536628151402056485720\
952857541856377967546706358`60.*^117*y^192 - 4.278364299888112671220446453822\
752273318872250802374853770621322425916674471756`60.*^117*y^193 - 
    1.74414601219885396106123221947108397319014308183464270978920088803937934\
81729073`60.*^118*y^194 - 6.9162156525991170577204082404979979469482857378011\
865257455827579848576874394237`60.*^118*y^195 - 2.818825576346942200168214320\
55315294684456494356850721544577756936309522105673836`60.*^119*y^196 - 
    1.11792725400319846665535407902711275606023784977521919411662579285005621\
1001774922`60.*^120*y^197 - 4.55522942684839636847107958941328248967978651600\
3938244070096654732807351563534445`60.*^120*y^198 - 
    1.80681523529181894291699110148234424028397203369724621663594716813296026\
84937745338`60.*^121*y^199 - 7.3605428374358183162316757269763692317813998740\
147487205323785103941047213483477029`60.*^121*y^200) + 
  ls^5*(50.`60. + 12.83333333333333333333333333333333333333333333333333333333\
333333333333333333333`60./y + 68.02222222222222222222222222222222222222222222\
222222222222222222222222222222222`60.*y - 126.2222222222222222222222222222222\
2222222222222222222222222222222222222222222223`60.*y^2 + 171.6`60.*y^3 - 
    3396.81396825396825396825396825396825396825396825396825396825396825396825\
396825397`60.*y^4 + 81.696931216931216931216931216931216931216931216931216931\
21693121693121693121693`60.*y^5 - 70543.2926984126984126984126984126984126984\
126984126984126984126984126984126984127`60.*y^6 - 41581.648838568838568838568\
83856883856883856883856883856883856883856883856883856884`60.*y^7 - 
    1.32454784092944092944092944092944092944092944092944092944092944092944092\
944092944093`60.*^6*y^8 - 1.2797285219671831436537318890260066730654965949083\
5961424196718314365373188902600668`60.*^6*y^9 - 2.462294375177944862155388471\
177944862155388471177944862155388471177944862155388471178`60.*^7*y^10 - 
    2.63645314975639519292770066763874813410417125587404225175123007940345401\
6457112432344`60.*^7*y^11 - 4.58802472216668059360211736036207701303945751381\
47624350343424243006959388706595598505`60.*^8*y^12 - 
    5.19463071512997121682005246414992006592491179918828323728041052041590472\
06563695996998`60.*^8*y^13 - 7.9081972654963317519175194052925465856771101981\
3142126598401556897541103580498743598308`60.*^9*y^14 - 
    1.38749540716645117232792744881901541961604809437858857421521909711251572\
8285242908736116`60.*^10*y^15 - 1.1125517084431958312445720993519400318198063\
038815537828190694806423195100123988121814835`60.*^11*y^16 - 
    4.16956963090289747365288958319467932333525902465990496478398437735357710\
40464214700026985`60.*^11*y^17 - 
    1.2494677106525445998351394310161156639046227159391190578433269880914679`\
60.*^12*y^18 - 
    9.3715269073834127431546289469769555353448715865679759644092767653827431`\
60.*^12*y^19 - 
    2.33536999985509921502320367084529495484209877737172813293995686919867993`\
60.*^13*y^20 - 
    9.59851969913811509151284808393445482169232723407105403724167756469090633`\
60.*^13*y^21 - 
    9.83695523448859065599890844315463750683054863741977556284761055628226895\
1`60.*^14*y^22 + 
    1.70662086583154394318398509955621780048365115468290248930054809712182089\
45`60.*^15*y^23 - 
    3.17656949925844623441387848835814955581572091303448295259414675082109089\
649`60.*^16*y^24 + 
    7.06226443186748822699978985095712392684817473654197249156132814769343654\
944`60.*^16*y^25 - 
    5.14613151541656092465976787768945112497935169414763096775212448726110090\
2386`60.*^17*y^26 - 
    2.09465684389973496785496593351563852359299817395848195133965642469284048\
3218`60.*^17*y^27 + 
    3.23767785519917552114685527630003672739494514837093968809082561432355400\
6182`60.*^18*y^28 - 7.4018414791585013208120076557610926708862168451638308080\
986709478169938398611`60.*^19*y^29 + 3.65024982094995242604742972493767287473\
3550196686781013638446927566768077749261`60.*^20*y^30 - 
    2.14550950126629173300465665376878545276755874345201233493963738467018807\
67014627`60.*^21*y^31 + 5.789606374250048742528341454557664823144658726598523\
2579935002125460579953983808`60.*^21*y^32 - 8.5831653882624889972132214352906\
913487022100951426746751330734984349651907567378`60.*^21*y^33 - 
    1.41935392346947773081711346580797817428785114867813029125270387231329904\
8788118668`60.*^23*y^34 + 1.2676197147334722851804005769931666193557205613391\
021938987162475051660622069149449`60.*^24*y^35 - 8.63912873138016270409390083\
7716169678758659288863796374748380719551518827982078792`60.*^24*y^36 + 
    3.94061938851758159517877013317431156597573574829409974221150264636324761\
452149477174`60.*^25*y^37 - 1.38910493129130415275544767239575678445005078996\
6120998164959384774847752757521069707`60.*^26*y^38 + 
    1.14670412503170553135619004869214657475032687049261993079717314763000185\
3619592946934`60.*^26*y^39 + 2.4337952132149653099304667878299930520316240862\
831634591328517173439762103208176435473`60.*^27*y^40 - 
    2.62288563898396507342929333209577623170194832999861682716965567091859838\
714439121454322`60.*^28*y^41 + 1.65583411852350394507748188691487237365804508\
9693707801412064785620999789987194481030739`60.*^29*y^42 - 
    8.02096882033971155404951181842949427075423189153322643033528113801043814\
5687756487181157`60.*^29*y^43 + 2.6636229377761387089394921194767714729970900\
337356683380203201924747136877022475236203634`60.*^30*y^44 - 
    2.62365931321878222885091077818999163930252018778080168998710194474912075\
3287949363418208`60.*^30*y^45 - 
    4.982852648328102556584067276985459126880470966869814082185341104814418`6\
0.*^31*y^46 + 
    5.1446682125945361431094613099417008512296380578642444583446790244882701`\
60.*^32*y^47 - 
    3.31010534134983375135330391783957670361536325495477291797800167193314886`\
60.*^33*y^48 + 
    1.58116497319687747249261682274492213735176846385499285189871305689079312\
3`60.*^34*y^49 - 
    5.32859670291746334812899224675727414683212762523914795053517336326096492\
7`60.*^34*y^50 + 
    5.08207700594236580425162080443825771783452942334653612043802594899270740\
8`60.*^34*y^51 + 
    9.76919403229693891063573581922786034219754059791288679928683852221580979\
92`60.*^35*y^52 - 
    1.01986105290486642320372218068687322528393976882992650620780912118347065\
0282`60.*^37*y^53 + 
    6.53328968129135135750803896038483057825274582264310261710125779958240132\
0165`60.*^37*y^54 - 3.1307402368477057778674978483004250866178621281150326359\
597131832481868527699`60.*^38*y^55 + 1.05142890233301275070326481791128645315\
185408028596860625317096576910873623535`60.*^39*y^56 - 
    1.01208170457512129938809701928081162523444471933808931303372520903161172\
460429`60.*^39*y^57 - 1.93367781159804798245172453627068291892736964080155051\
6858503346323114993686249`60.*^40*y^58 + 2.0136410278882728316648623823493439\
21858940063561979852529338079737333632687576`60.*^41*y^59 - 
    1.29101438837838272300776207571024782670517608689407671299563885656116550\
084684859`60.*^42*y^60 + 6.18039793910558987701716784799159556101903017882919\
05768946467845722475641009137`60.*^42*y^61 - 2.076544933837868749237268548602\
388749129296156770614135426969636247498503025498786`60.*^43*y^62 + 
    1.99130601554300064871811503395537942865457489209831634076145185081521632\
4750412968`60.*^43*y^63 + 3.8173633445657930145910717337996439251250812355655\
044110614519711242942955829803949`60.*^44*y^64 - 3.97553754558505707087388176\
577983716759853876383748821479176087816847687311225065099`60.*^45*y^65 + 
    2.54753570329680849054968681873740607398000592552589608229634242681323513\
6170468073629`60.*^46*y^66 - 1.2194300118238042072592447123347331474340817833\
675073597343517447265557579139643002794`60.*^47*y^67 + 
    4.09467443599176580079689875482264030277848783189657795241529642512979402\
70097152305959`60.*^47*y^68 - 3.917087461926371411786616982107461744038427650\
5029767839012614685054118235744633330343`60.*^47*y^69 - 
    7.53720966073489055471751315816732715567094249450668256495593997461350361\
959742894749152`60.*^48*y^70 + 7.84341538165839975136699727039232200337583243\
5406301852144329217095583323153885960114746`60.*^49*y^71 - 
    5.02471331987514064152423995296083117797737516020863785114018451324114`60.\
*^50*y^72 + 
    2.404351889216923291387680603826559393231974623620011568443531278353471`6\
0.*^51*y^73 - 
    8.0699952453483720429765227336224821224091237996342624510375678780815812`\
60.*^51*y^74 + 
    7.6926414163885171504683291830774440066169054862718126690039389399621212`\
60.*^51*y^75 + 
    1.48753611134954822541193852118931143713516058277161372258852341331767004\
6`60.*^53*y^76 - 
    1.54687479270568268776096372017023768487417384786257841751887817039782862\
49`60.*^54*y^77 + 
    9.90624645631985593770238126266453998117059153759301673202715192401543663\
84`60.*^54*y^78 - 
    4.73877409083883011781394385953696658803977421991396763250305585381227130\
501`60.*^55*y^79 + 
    1.58974785778213394458699526098717765175597133314311453942107032393852279\
7133`60.*^56*y^80 - 
    1.50989024379397292858409322432733316904385461267175435138991848050720043\
7933`60.*^56*y^81 - 2.9350290390501009215156860016421900324642709508878385540\
018468838050197338559`60.*^57*y^82 + 3.04977217698040385498369113464349261899\
325938719240934685645921302368453759251`60.*^58*y^83 - 
    1.95243570356386442642020592951026378436746725845530268979682607366925906\
3256698`60.*^59*y^84 + 9.3368914844829308953424667549937635350422591492685296\
54831606441599504884143196`60.*^59*y^85 - 3.130828206729462179126831899494097\
4036071043127039761573018495135942570042259458`60.*^60*y^86 + 
    2.96249711694691986125612925550055038784696405274037193239661808861030793\
06404119`60.*^60*y^87 + 5.789583026995228751502951478450003949960361382822872\
55485606863464409049600447767`60.*^61*y^88 - 6.011399325644620303654943676006\
295016805453992937929501936114042027631473027625106`60.*^62*y^89 + 
    3.84718858282190098001646032408148090371736113340749167855315427827440795\
85322121919`60.*^63*y^90 - 1.839264448437142063319601943436027314818201992546\
01351391233187698230697859159595165`60.*^64*y^91 + 
    6.16455407961178922846098603248915034103634575929509226581288273000917400\
970388366189`60.*^64*y^92 - 5.81178054682357013968592699755917911452749605715\
091623257689519701631110705212035797`60.*^64*y^93 - 
    1.14179796882797502372329428270877810620912407915591177902465920756763652\
01984486603513`60.*^66*y^94 + 1.184677170162355873975618895513899885492663569\
27056594804267512194890530055979897980729`60.*^67*y^95 - 
    7.57937062514673254811551783082424803004421388547061227322570240657068630\
254054268892985`60.*^67*y^96 + 3.62255596812417987853359164190220879523817733\
6813582369519428294101546886629003454261515`60.*^68*y^97 - 
    1.21361896119586343296320117672015261151414050098900278367294857742535776\
22488237793690261`60.*^69*y^98 + 1.140111785477387927661330137312613302267589\
4136084349029905779971563285463620365865235689`60.*^69*y^99 + 
    2.2513853388170244944325296261140458341205365523579059757493143336507485`\
60.*^70*y^100 - 
    2.33430097412892153337118385952333514718382715876848660347160495513711688`\
60.*^71*y^101 + 
    1.49300837243582921982578185014301439625118466502707821449463740602940597\
2`60.*^72*y^102 - 
    7.13398524427386543757197292504270642579151479239928949598528650449419972`\
60.*^72*y^103 + 
    2.38901555896136633536193998614320681144500236020864364555850381247004963\
14`60.*^73*y^104 - 
    2.23668194397836341567180994516379055192875105651702035610727295728469535\
15`60.*^73*y^105 - 
    4.43853410552387960656996617448851879876880572271496507255582420237358402\
064`60.*^74*y^106 + 
    4.59894414371910741628574019845528009637723483310330482265223467710361070\
927`60.*^75*y^107 - 2.9406484723900266990905244533296248901047186501941216961\
605440018944914232615`60.*^76*y^108 + 1.4047781014501792820337242536047632110\
1001259354895750235574473722782218223909`60.*^77*y^109 - 
    4.70244843889804079947074669672299209761280586303296083328256404435475467\
477664`60.*^77*y^110 + 4.3883169666226322611072903637547957543097841022707141\
5589120493580563213203692`60.*^77*y^111 + 8.749178985907210828459383880400234\
74662390508463848523390235590045889308930562`60.*^78*y^112 - 
    9.05968846835956037315619536036696733638784801450066059734914629524870429\
52753933`60.*^79*y^113 + 5.79141919476974263741550296933819580048796426018897\
87013839602110390932849298162`60.*^80*y^114 - 2.76599062643509051723503861095\
1358690341282216327894516272835622735281692305479512`60.*^81*y^115 + 
    9.25563837215828949826526406944467075004703757102816561995569067123421920\
8525040954`60.*^81*y^116 - 8.610718612803715469580885583128918832685847109730\
442130767236415088544161843939936`60.*^81*y^117 - 1.7244103791541504621330953\
6014477859008034379220737220607655057735367312004665823599`60.*^83*y^118 + 
    1.78455368778344043494676188871099890227297400891448449143921012173142090\
7253084659567`60.*^84*y^119 - 1.140499241646590290300469704840641662701867269\
7423455732325596059095494638930296332894`60.*^85*y^120 + 
    5.44587772272234419218950814024227313060088494347968325600738265475789755\
30100278339142`60.*^85*y^121 - 1.82168106253127734807551144378338486964147230\
823957103782757256555918517477246003083113`60.*^86*y^122 + 
    1.68979528369829619845687051236387342610582443889463866809721604892232685\
968996168174049`60.*^86*y^123 + 3.3983334944654033314790757748350960519975395\
94109639252986024190855921152242617326856581`60.*^87*y^124 - 
    3.51490090026935342739832836991291588089631581851984849173694259394418742\
90417077838817814`60.*^88*y^125 + 
    2.2458389886332300908745963408442304987372566757169357653296859296263014`\
60.*^89*y^126 - 
    1.07217185361169714468028492303150835441047163324034290038516948944054352`\
60.*^90*y^127 + 
    3.58530876314398265625002297125891861768569005285881859323510859006807039`\
60.*^90*y^128 - 
    3.31653446294731786559549826526019498632118765735889112819184909882726198`\
60.*^90*y^129 - 
    6.69651623099419769654345140426451121675667654424486432424565611690410392\
3`60.*^91*y^130 + 
    6.92258691462791188083664530305447679238072362883573958772194355591672107\
63`60.*^92*y^131 - 
    4.42221839505739407352097625551876892252899901136092493394091220475539379\
86`60.*^93*y^132 + 
    2.11078596402545063238238703044593185334058823184550451387713604496064125\
4035`60.*^94*y^133 - 
    7.05622516248815025777784903470433707335152756563409805846298783680511676\
8569`60.*^94*y^134 + 
    6.51015079333511489880003195360559284556792560672817772216139870604050445\
8155`60.*^94*y^135 + 1.319453700200677043674928810812811712665051404539117026\
83876715144883064927904`60.*^96*y^136 - 1.36332529755062811284931838857952877\
4907234198665716263523687124577501040644821`60.*^97*y^137 + 
    8.70729316307074269256741270325956202512021549306008606035909498636965658\
6986623`60.*^97*y^138 - 4.155376161701642753184515695515144707249338150573688\
5665149940529824344998863259`60.*^98*y^139 + 1.388712871673594256670532950700\
74928394333609847145376815191402498004870627290658`60.*^99*y^140 - 
    1.27806456290294012954540087493923569223940406784572650528290175463314782\
250753255`60.*^99*y^141 - 2.5995954350870329029966061459193776919737942059586\
17168070247757525442789986096758`60.*^100*y^142 + 2.6847849890052299669722181\
056411950719769347810589914812731436562488745715446118458`60.*^101*y^143 - 
    1.71439283600999810942078226870017762327532300871509648431045243215319636\
964331064035`60.*^102*y^144 + 8.180225178054133308670315611403217221775015315\
9645101897906881523266154150860540725`60.*^102*y^145 - 
    2.73305597061923854624034815858425342393909759664893077546792581183142187\
9887620892118`60.*^103*y^146 + 2.50938937640839451974902305339477339805527310\
6624015906117447356851218538720563329586`60.*^103*y^147 + 
    5.12138335596004706675603355698664626844599854627753616784360806051671494\
95320155962872`60.*^104*y^148 - 5.2869003939519362412960868263137943839285797\
0871320593191409149482599761526449492162643`60.*^105*y^149 + 
    3.37539018984407024937634694101966775479998212254555944262109640460670992\
1212284536389189`60.*^106*y^150 - 1.61031509206991312130713195041699649182062\
45222776001381479016280992275212966088802457482`60.*^107*y^151 + 
    5.37875826218769599502779963897440231110921449440538854376324873566388788\
99575490660263495`60.*^107*y^152 - 4.9275912249111963636276497978658883777997\
659775611584183198630952705703470240186911004759`60.*^107*y^153 - 
    1.0088852655492372334970647490156665691603900726469805233662519993823648`\
60.*^109*y^154 + 
    1.04106195229352373421283930299291973366553296699481716980567620789775351`\
60.*^110*y^155 - 
    6.64547382220245542675528540004282166608677750773006083980884840255815762`\
60.*^110*y^156 + 
    3.16992289543333314015754824646218506049160547942431698585051985803675075\
6`60.*^111*y^157 - 
    1.05855642837051454914729046882018122017501702126796908094545342153790098\
83`60.*^112*y^158 + 
    9.67721161791190024449676526067601749886939952199996872442017633980913131\
3`60.*^111*y^159 + 
    1.98733882422587940327388955447122163538555306298831532338245590630735632\
332`60.*^113*y^160 - 
    2.04992387107015417630342298631685826887130189312244316117818766219870178\
8515`60.*^114*y^161 + 1.30833147555230928876322293072488566116413363226568638\
01279026686586280881386`60.*^115*y^162 - 6.2399342185011312089568469254271243\
299743573488830518941996393765647503650333`60.*^115*y^163 + 
    2.08326865323454516681046767362409441112607882048653159992620761890793470\
756512`60.*^116*y^164 - 1.900694134511677589807680019668878849803072297931260\
46025515978022589604867076`60.*^116*y^165 - 3.9145336871025081394547325448767\
72948420362895904605657938553799435031192341618`60.*^117*y^166 + 
    4.03632571022977899389725643171451622679369499488473441284201243483665365\
67200518`60.*^118*y^167 - 2.5757326694764996336612309743635251758976056283543\
3560401823303859572587918719769`60.*^119*y^168 + 1.22830386085267135719521671\
9568414753340117558590043963103030262077408996384427395`60.*^120*y^169 - 
    4.09992975086349291731461978200883925538147634043525623445474667765575187\
7238002856`60.*^120*y^170 + 3.73351700582763035077993555242730993343432515797\
2792589367611568324414739344001085`60.*^120*y^171 + 
    7.71024511512583440125919368788613951989208300307230505337579538169444797\
88132316399`60.*^121*y^172 - 7.9473686663002540698537878898672566650665934008\
5588423261909277533776033338865979905`60.*^122*y^173 + 
    5.07079466623348850809627643663280441168471979522920850948692050340695567\
0660583727486`60.*^123*y^174 - 2.41783660760090654386570102113170769886039119\
21468512406105398576774802784769918067625`60.*^124*y^175 + 
    8.06877987014518451634595017630269422650531123799958263544575439430341908\
48689947777227`60.*^124*y^176 - 7.3344145826024245354965823985367291903682386\
884395552222008354286045043598172539184367`60.*^124*y^177 - 
    1.51858174701043035055446121591669424126776138459898565158262180273184930\
2564621873882075`60.*^126*y^178 + 1.56476952475496932820364621262148637598235\
71992509434495243386464733947185623922330934301`60.*^127*y^179 - 
    9.982617289670573047741284150545766958515631041261932973604927379422315`6\
0.*^127*y^180 + 
    4.759311113279474030266578758134636524571573151805093021758956054373972`6\
0.*^128*y^181 - 
    1.58796148767176505108037476396064307172096450482378225172067948071039495`\
60.*^129*y^182 + 
    1.44095959076780949380483763643844396869656175012845291657001438286483582`\
60.*^129*y^183 + 
    2.99082915793593973302629395394715723668198084653496545757640003298277181\
5`60.*^130*y^184 - 
    3.08083389892422077165347485272000179622016023200904164314616098295169455\
52`60.*^131*y^185 + 
    1.96520000764719376111614243540318493217288436289887783944797240646275162\
734`60.*^132*y^186 - 
    9.36823612338109892558430692568508375404653331843035515893263405663007896\
716`60.*^132*y^187 + 
    3.12516501128517021190365037591573318438536560932620600222303630835522717\
0002`60.*^133*y^188 - 
    2.83122826290931719414638675695178938709602715335753586328619237815475284\
6914`60.*^133*y^189 - 5.89019802332316538729982493330557884733413044599361084\
12724791703021155149798`60.*^134*y^190 + 6.0656586074180827203711558682903398\
3158076852477883766635883460927116998703234`60.*^135*y^191 - 
    3.86868794234924566764903557239016882246378040178471587455184222849841391\
675856`60.*^136*y^192 + 1.844032734822057192716136027528888501473138745392728\
1903734868954399952567707955`60.*^137*y^193 - 6.15045164170773158633752950449\
39407681247890386179945722358098784067509419891602`60.*^137*y^194 + 
    5.56330069243062466297292582321217019287244367763667598637945922665672138\
47775757`60.*^137*y^195 + 1.1599901668539104519361032597562384474434908364973\
9182457297108482317424027435947`60.*^139*y^196 - 1.19420859669743299505450865\
25738366730385946426736135385814335746825953988781892424`60.*^140*y^197 + 
    7.61580516993835359354183975666546983088113895964586708097580649347172179\
79092022577`60.*^140*y^198 - 3.6297514740737730749628502755764998055564535859\
0780462454912772245592115333104822826`60.*^141*y^199 + 
    1.21043718041380118564369515235162200657765122883358829216800648871942522\
4057701499655`60.*^142*y^200) + ls^4*(201.23268050346162401062937237039789234\
030065939098352800894518162009924929872166`60. + 78.8244069906559550479979419\
2614610168536823809083118703452441592375695735273623`60./y - 
    357.600823205302932482330644549899790734881161819551660828431843736270935\
77936593`60.*y - 909.53398094035133242581762808169765974476413278391873995929\
679024897353722738078`60.*y^2 - 6294.6724396175654386332837781713608743663059\
2646839850033595365868256621315280432`60.*y^3 - 8060.010623977366566735059138\
33158506568076316686007462045032066677196222634734314`60.*y^4 - 
    101506.812670305910261691622616738792854451784077115558398339197991755726\
3860682163`60.*y^5 - 201678.5778550430825449720320407416388546474378464320887\
9394181536329870148782526709`60.*y^6 - 1.862147560135649951220182198036768250\
0323130632189715999285159421678286932660924959`60.*^6*y^7 - 
    4.21104631641650186546599539884712531582281959839807386280845418059412847\
04234602181`60.*^6*y^8 - 3.35393675738868562154732693210047776703976824270243\
6814305737689318482222812938290459`60.*^7*y^9 - 8.872472493690566131094152889\
802938137281165125159276268226892861921790055329801548989`60.*^7*y^10 - 
    5.60371611061919890628401560099051142218996950786500856522079341764276956\
14751328211957`60.*^8*y^11 - 1.9211788374030397479232308268060959962221289686\
8507621919332402873029711875904766456123`60.*^9*y^12 - 
    9.05873167215849044743590756792914119574059554188388912337982537346104405\
605934625500711`60.*^9*y^13 - 3.657744215651383372936249261426072795463320301\
826601839874679589263225547095099086394474`60.*^10*y^14 - 
    1.76059940292571221448790639967675412966332323425695516760183497986557580\
62172333295181107`60.*^11*y^15 - 4.679740626355243998424831482133233161387778\
8623413654031413163444793879026048051778529448`60.*^11*y^16 - 
    4.4115775122749542727435013676637509170760948236653351197070536192436714`\
60.*^12*y^17 - 
    1.5412787761849968443889040959119564880957380086768687324385762928000662`\
60.*^12*y^18 - 
    1.02437835111795859920682303518789481269151518213392020182204075812244219\
5`60.*^14*y^19 + 
    1.37509618606915806953551092628199526656046979595032587955372271298413023`\
60.*^13*y^20 - 
    1.45225692940794351096628273680186144990485366747251436131945500179553177\
72`60.*^15*y^21 - 
    3.94880803320658128737674089851194464723695226766431544305273035636080717\
03`60.*^15*y^22 + 
    4.04991272330352928358432598628489109082452547998534750182635431327562227\
88`60.*^15*y^23 - 
    2.18963182962182117986966035953812391022202510532060641939236089534372823\
7979`60.*^17*y^24 + 
    6.42059278891677336782221346292473544869007385932596683076710384304001216\
8843`60.*^17*y^25 - 4.8280467455935174443853120393223198882656774030128176989\
887524998788153810194`60.*^18*y^26 + 5.06844860807449907422743864869743116533\
70345642055410125681643177770099022824`60.*^18*y^27 + 
    4.09995819676009973849156341696425245042448433002734841030419027052688720\
2939`60.*^17*y^28 - 5.0260194960864000702556575333073123090315451276301434594\
65106509646662140320949`60.*^20*y^29 + 3.079769829191120873176544326564825963\
0001096851677566699308163682738325854826462`60.*^21*y^30 - 
    2.02989285034372479939441049334900053013747224514339171955145587853678951\
702356359`60.*^22*y^31 + 7.49922806633709787822856481853517464390423524411075\
729973689918214608030375593377`60.*^22*y^32 - 2.29683891013209063748299861964\
8240966790737503779959251193589037927536815171065315`60.*^23*y^33 - 
    3.80754454207633118578943067365906596520879982469130446770345433049349618\
7904223592`60.*^23*y^34 + 7.9190580466986657164007874195612348530938013795325\
183996466456872972586922818160227`60.*^24*y^35 - 6.82015821923967436244913435\
135111182616435583164529537717704183924768094612591767741`60.*^25*y^36 + 
    3.71100765434217269716255154857556554732309177405696352705091059957475092\
9095226463725`60.*^26*y^37 - 1.6175875799796924385322266477489818057877786118\
020672782489624890726665701870702971446`60.*^27*y^38 + 
    4.03617530383433594074661443942912094318397270911472108739245931731540502\
48021659198235`60.*^27*y^39 + 5.433113767369878946558308524006991132277774060\
1964840676354972655964411175210920702677`60.*^27*y^40 - 
    1.66617501621624393328587754251421032751803021215295305302757885552763692\
7967217976247637`60.*^29*y^41 + 1.3214172163550872837603634555812447284946596\
409139739518797333234073394336370282726441352`60.*^30*y^42 - 
    7.53855389926215728570394699113072203766182096765959772993795928385755866\
1547607692056009`60.*^30*y^43 + 
    3.161179662665854967372189867963233545685192861617115337155676525583158`6\
0.*^31*y^44 - 
    8.316303541815933228329475959246338929880832990099236862906097798214695`6\
0.*^31*y^45 - 
    1.1541911369936759083394572983800875686081862478646092600813825601506793`\
60.*^32*y^46 + 
    3.25140545491975940867119951702017212316324569847274407687321920977662504`\
60.*^33*y^47 - 
    2.63262431294041572280537458398449554181318331796215421722701556042749446\
9`60.*^34*y^48 + 
    1.48570456546713989933449495814090701916851195562006914816622018501560156\
19`60.*^35*y^49 - 
    6.28877327110803126306425220721038745388388678576519668451011371879191384\
25`60.*^35*y^50 + 
    1.63594521770359001799646390381303321835850616990714641830699394481001615\
585`60.*^36*y^51 + 
    2.22801196202513393966335588720984210412945543528421028808132194448351083\
185`60.*^36*y^52 - 
    6.44801486008411163043861695646415048769338234484226520428322098656939934\
8787`60.*^37*y^53 + 5.1977037041841170558669852624352373700091530853155297911\
013730463731761875698`60.*^38*y^54 - 2.94066265233584757944233580822577461877\
871683726873414181937036482478665104362`60.*^39*y^55 + 
    1.24189777389900312105785202638384577098863125408764861857400387595251935\
5579991`60.*^40*y^56 - 3.2391666373068413600672088126512354007109735918991520\
6408620634069406414726711`60.*^40*y^57 - 4.4203766307765640247513023823362780\
88225286273406642502014207415969985284683997`60.*^40*y^58 + 
    1.27274770343106623659323207607544493591791662185186060966955576003778112\
343236977`60.*^42*y^59 - 1.02687839033629078784857397297040496055893323280562\
8073777063590488180645140973281`60.*^43*y^60 + 5.8050269386460045070973905784\
46181771899568470663256631553264216209459307844787916`60.*^43*y^61 - 
    2.45216476639726629144701068573116403664120272163863412255503822188837109\
66904554319`60.*^44*y^62 + 6.388817946561893727451809916570020932150534841616\
0232480608002210775741205758665646`60.*^44*y^63 + 8.7341569757951232311463592\
288955492969080292673088136235355773223387815020651215483`60.*^44*y^64 - 
    2.51310235444010454349052801149464535836505144055086009425109819418253616\
4758212292421`60.*^46*y^65 + 2.0264267033779329653141572900273542106386157880\
455929198275935568554430275733067869067`60.*^47*y^66 - 
    1.14540302186875922684092906427067878803055378947395584456557648192482405\
71468015203456`60.*^48*y^67 + 4.836367879259251687658035436132502216161347302\
78496545167482627238803875524722681738601`60.*^48*y^68 - 
    1.25942550532752098244619507672206542267639784899697690660205761963106650\
8558826585095804`60.*^49*y^69 - 1.7290984486338229335496679884036180617596877\
49507482565409171089959005845979852892506715`60.*^49*y^70 + 
    4.959028786637845591510585446536478015918325818914110354412257608499082`6\
0.*^50*y^71 - 
    3.9971929132856806227946347329031662090552532239120345974522235101801147`\
60.*^51*y^72 + 
    2.25860834128276014597855398413616443221219623660134395131625271373440338`\
60.*^52*y^73 - 
    9.5338550234060699416213167747151769132182645289571419904065481218962467`\
60.*^52*y^74 + 
    2.48080721681090317918121235149702943998515664919867192237192574746486940\
7`60.*^53*y^75 + 
    3.42256292749430663312767369124655700945754020779327172799082556210527597\
1`60.*^53*y^76 - 
    9.78251112266494076849661085756525151988561630065724921205060533016509438\
57`60.*^54*y^77 + 
    7.88138620597007569127604525514388270679592991681849608149677903655753803\
223`60.*^55*y^78 - 
    4.45205980688559142038354712329962675911838918333257092430338597774919989\
4065`60.*^56*y^79 + 1.8786268102253847759587661279811562953720309351799726878\
068668525262201375783`60.*^57*y^80 - 4.88474991872234585578228632147417461028\
15181894368662175448589360134500579444`60.*^57*y^81 - 
    6.77432598978034873962537556415394263963941010661741954617851538526640262\
24353`60.*^57*y^82 + 1.929192755959179363363928666713128043158156436145562249\
295847293306821213928776`60.*^59*y^83 - 1.55355161153506404650471345259742959\
71356633162983907035436962875177939523612505`60.*^60*y^84 + 
    8.77314440059577990326948587428703643268018686169351143263302102429619033\
76882834`60.*^60*y^85 - 3.700778883220390376489368921661653216651784267338375\
60819142788800781079394711677`60.*^61*y^86 + 9.615462581030957403193779145978\
7076225266588802924721547843768241409773170510932`60.*^61*y^87 + 
    1.34052240346877917060790016245097689928391804820508273937239627709743553\
6997063312`60.*^62*y^88 - 3.8036477971176773508988180596820773158710325261698\
79398823712908484784111309414999`60.*^63*y^89 + 3.061615027474652865807824198\
86564879460716726379157711240906835552095715078813243501`60.*^64*y^90 - 
    1.72845075480885932845313622778793402205895022344100640926085138145248861\
2590586010117`60.*^65*y^91 + 7.2888356370262928031195378953040413960823520099\
631308976308711385593102131588731535`60.*^65*y^92 - 
    1.89243155600050041567941620632115759004054493463262260298476698360284708\
81669948178212`60.*^66*y^93 - 2.651910762089905816933707340369350360301294462\
3216957161550987573276392229990058424134`60.*^66*y^94 + 
    7.49791384317540770339066186609456544154914427071901097929316122202030146\
606767332635339`60.*^67*y^95 - 6.03251790142281980275764286963109526678807388\
3105617287777429964788554940776873133397596`60.*^68*y^96 + 
    3.40476910240552139734475391724522256554400091116973485053967222846725263\
57860455716824919`60.*^69*y^97 - 
    1.4353538190108211388807362854924479222666756821111054256787100675463482`\
60.*^70*y^98 + 
    3.72407501900283419508842626627202114108539975291236582486209543265764`60.\
*^70*y^99 + 
    5.2445766972417838813486959516586547466562964094651646597221225988209732`\
60.*^70*y^100 - 
    1.47778066840598540540621940558004388168676396187753130221695058392433154\
3`60.*^72*y^101 + 
    1.18846116436654008290416055649425022884702997182548518317355118593791141\
4`60.*^73*y^102 - 
    6.70599328318955446513725383511334527129837561857090829834828434859607209\
91`60.*^73*y^103 + 
    2.82625699298338711160853725164542305688596921639067773096654494338867504\
205`60.*^74*y^104 - 
    7.32795830832996308529907706480300359040563784848723299373864879387816592\
983`60.*^74*y^105 - 
    1.03688233674498533768626479727641026174520552612850355421473022320519581\
4288`60.*^75*y^106 + 2.912190035398337504287923180231181004677524139921952514\
9365617501262217564749`60.*^76*y^107 - 2.341107085607411612141863579849282526\
25618523869620832971835315667236627910551`60.*^77*y^108 + 
    1.32067186882993347063465668272380813022507224902038107699337268845261224\
5759328`60.*^78*y^109 - 5.564521294329750711584112698477130530920627396578531\
2453940247401489040482705`60.*^78*y^110 + 1.441869845136592973202644394964826\
1744691933971850792116074211145618428308252046`60.*^79*y^111 + 
    2.04937269801464893730646554392987374733344911357319954232524110367313498\
50154673`60.*^79*y^112 - 5.73823614240842058325469745604735985537495932163401\
754405628667197136831191262455`60.*^80*y^113 + 4.6112250932435886850757541806\
73301777678309961167116942198389927204823434412881786`60.*^81*y^114 - 
    2.60070916038642506177851648401851044211970009329578291774685245463013228\
57469362928`60.*^82*y^115 + 1.09550887338697869616678343935425887480940270013\
637532489859017975082731332459907924`60.*^83*y^116 - 
    2.83697839871286018122056228011823296271399307844360249958078935521692515\
97786569847`60.*^83*y^117 - 4.04941385893360943726812435161655479905922607493\
300626245315263613346477819244737581`60.*^83*y^118 + 
    1.13055901207542934584183230572491328287690951510080319435264011259215255\
26778713590291`60.*^85*y^119 - 9.08190650627963574966341875112984720761450819\
93606222397257841807674963288114581076115`60.*^85*y^120 + 
    5.12106512047076293592223670643739336419758157859244423418290261371951504\
84404392433514`60.*^86*y^121 - 2.15666253242582431118930487849504557319919526\
5517538149290334493996848501737696607534387`60.*^87*y^122 + 
    5.58185708202121586214937916943004153978014508361377587767320198151409154\
0892342258713567`60.*^87*y^123 + 7.999288528649248359754915439174405770453312\
146102169607680112815255601601399823819373227`60.*^87*y^124 - 
    2.2272555394477780078137723106381553602989684161626037356208344981630211`\
60.*^89*y^125 + 
    1.78858196271621387071594736327672224253004648169650467331350300303722641`\
60.*^90*y^126 - 
    1.00833667140957494828699815741304651573309328411559331075196579783106513\
3`60.*^91*y^127 + 
    4.24552499688438905185207678895127100088088189933238207453732017433449404\
2`60.*^91*y^128 - 
    1.09824227165637156430551990651815985074377703763636407664584358133290003\
55`60.*^92*y^129 - 
    1.57981763131346248162479646723778427566476733580021832894797185002663364\
83`60.*^92*y^130 + 
    4.38746563617520381124680245160865215241187622512698515640707095534606698\
877`60.*^93*y^131 - 
    3.52221732180307957169270733534890121188899665860220816758917460059100405\
1578`60.*^94*y^132 + 1.985324813064848609750688948067303509980037303836412048\
3676255514898064287687`60.*^95*y^133 - 8.357321545059060242977789135135261856\
8852980731837828232375982921913708053516`60.*^95*y^134 + 
    2.16081294807308316344243943652394115012034794246696753258063617498709897\
015054`60.*^96*y^135 + 3.1193717731509573962653950137604584083702584683359144\
471549678847488863930706`60.*^96*y^136 - 8.6422804866272242753304204128693064\
84291897116487375921404543248207451537126558`60.*^97*y^137 + 
    6.93589431103235558387491166264176023349286684333344693263150582188377537\
68757376`60.*^98*y^138 - 3.90878233010493036428180442641230698712870454483089\
584200498677421598476929625261`60.*^99*y^139 + 1.6450991603512997863555720270\
77952441543659646981246977498433724181526950110425174`60.*^100*y^140 - 
    4.25145626919937392272557627506373194284044344492085812346703707105452599\
9559621503`60.*^100*y^141 - 6.15799951928422379704135863432387431303306661329\
5588574612947320330802340520441507`60.*^100*y^142 + 
    1.70222660843822182027972801176438729682154053036455410577381287994817881\
243972404144`60.*^102*y^143 - 1.365748374083816726207234570542955102043391559\
501493197976342014748479450248106783509`60.*^103*y^144 + 
    7.69551770176835723218636208108244481587698970966011930088012740761534350\
5300817634516`60.*^103*y^145 - 3.23823567142342109497787913447072029887425115\
28125632732426647918300151104115011407849`60.*^104*y^146 + 
    8.36490708203761089737970969427917234785799520675718307446471976257460222\
04043869048816`60.*^104*y^147 + 1.2154348753110424550205534778983231972896919\
7056528911582042892728083414008983633378635`60.*^105*y^148 - 
    3.35261512204724320050863794711962855390328569916137451762394038909008877\
8773962080034613`60.*^106*y^149 + 2.68920067326012406915924310669238739179428\
55256864425980402392558012184263343041411586973`60.*^107*y^150 - 
    1.51503506094320367602061757488233737249633928423381261350048787000973333\
090840622476569771`60.*^108*y^151 + 
    6.374085842397315809813076130370297610578996988687579747610089228843693`6\
0.*^108*y^152 - 
    1.6458425579893189815676722440379877717068580481266672628392106705134612`\
60.*^109*y^153 - 
    2.398556145212817623758495212993712227460532994993952728058672720212839`6\
0.*^109*y^154 + 
    6.60282556330916785462601801096041219631726125411097433597183734260252386`\
60.*^110*y^155 - 
    5.29495180200420143868066423174331472181724573884251096035768147320269085\
7`60.*^111*y^156 + 
    2.98261833153204841683366389793979803210892701566178550375367095219335917\
59`60.*^112*y^157 - 
    1.25464764444424521436864676874376410924970076518951746054728559624843047\
447`60.*^113*y^158 + 
    3.23832030465909737905814765614610545562986139874934678928467919832304901\
545`60.*^113*y^159 + 
    4.73260530725154658975412803088093147837689106290859260020522575021992765\
201`60.*^113*y^160 - 1.300342897220629006206085699561797976401260223223628051\
3583714960688647594192`60.*^115*y^161 + 1.04253047570287270647046111699925452\
061825750305016893134311711819938240857078`60.*^116*y^162 - 
    5.87170481325166721266517451181700971547488184368764849931985442376748312\
600533`60.*^116*y^163 + 2.469568705222065832663734476333639802801486110672248\
394610156454264266256491493`60.*^117*y^164 - 6.371710362308905220226411154035\
443307406374597491678135094877592062996642098528`60.*^117*y^165 - 
    9.33659223634087769722728345726228167743482837332278024947788477480970327\
8536314`60.*^117*y^166 + 2.56076512654120620293453417094327225532624257783025\
651330721804135080868964660081`60.*^119*y^167 - 2.052602553028539716372608643\
711710962597773596422111123696956061214210792095744707`60.*^120*y^168 + 
    1.15590839475458255490951495391540221739900057301878784671373396522315827\
96154199527`60.*^121*y^169 - 4.8609009138998785292135187896027832903175433960\
161978562942996091262480377939154565`60.*^121*y^170 + 
    1.25371018704262861260558547619405030869768479771950365206776615094016135\
470067628288`60.*^122*y^171 + 1.841701337442190404678781175333735242629378502\
43506845417888162268510427560796752474`60.*^122*y^172 - 
    5.04274492674298708391150937000442122467269281540288732977343767628553808\
2079683656293`60.*^123*y^173 + 4.04121099989353664776507588943642885608168696\
46168622102862462820778351910814555411461`60.*^124*y^174 - 
    2.27549688407998630247753080332931016362652541270477624272615490904730061\
845655544508476`60.*^125*y^175 + 9.567741328237148372525135038332949464961748\
65220617759865332356427003400004063259976391`60.*^125*y^176 - 
    2.46685299819795505486817480854212601522283360359006899920266584075941971\
4600258040485594`60.*^126*y^177 - 3.63242999060310153540424828989763972194103\
7187792603474085936847347551427613624737639361`60.*^126*y^178 + 
    9.930041281415805424697619701671261613432601772209087538464051816895293`6\
0.*^127*y^179 - 
    7.9562747258385990034742969691195110665098830199117919370780890831284487`\
60.*^128*y^180 + 
    4.47943765498806152716950197323962867358434888919621526747348899352107787`\
60.*^129*y^181 - 
    1.88321384463627877499746932734615177332147191605043942669557630791985915\
3`60.*^130*y^182 + 
    4.85393962431154074015220488252388432847940361793369031605013752225004512\
6`60.*^130*y^183 + 
    7.16352279243153165824161989393104496560256042204141538879247955858263627\
3`60.*^130*y^184 - 
    1.95534381978604688796185890971054406098987976298981152563443588901595477\
946`60.*^132*y^185 + 
    1.56639208840172998148137588576839710579012692466600470168009481434416989\
8015`60.*^133*y^186 - 
    8.81791378639358891821997680608954316648353625166686287935194552518491433\
8407`60.*^133*y^187 + 3.70670359386513189178322813519182199845561171876921902\
96339813926778717283202`60.*^134*y^188 - 9.5510340297716531775297108087368027\
908345934764612991084617263454901662974726`60.*^134*y^189 - 
    1.41257368027171353645537590389067261093567494751168218394927881985210550\
540737`60.*^135*y^190 + 3.850209123099933945961942180168418636094900665838561\
932836313931269739096645308`60.*^136*y^191 - 3.083787344350238315910367108129\
5257278357274710120477867908868531457521111400979`60.*^137*y^192 + 
    1.73581675688558837611395983229055205952188337121696870259832703760042221\
912298318`60.*^138*y^193 - 7.295825828308983996201352250023441829012765835026\
00703059787812233555324412781679`60.*^138*y^194 + 1.8793654327552934457419521\
41334430704634224389993340528055796931442319063388774035`60.*^139*y^195 + 
    2.78518481818244185324678437424670170436731593802927046646351134081142693\
4986552871`60.*^139*y^196 - 7.58115830592854458528217022109941543640518450431\
13431118337618758106953647865100502`60.*^140*y^197 + 
    6.07102831344268062013126581798551614287903313091916073050555965715423674\
24267842219`60.*^141*y^198 - 3.4169456680630236792710031256074593106206350910\
35533673803529037055525013138166057474`60.*^142*y^199 + 
    1.43601751746540068503525361154330682080724353555444699709327425932634022\
32634294476363`60.*^143*y^200) + ls^3*(228.5207546761558353165310776798152886\
406763812382513330610909451473127910917332`60. + 178.184000345024525115438812\
22364453221859396452180412751690269116127147980691749`60./y - 
    3798.75536637031631320406742076795394782007841893213587863407849700184812\
238020582`60.*y + 5024.338997333216865472799799610710190634374205406382265347\
22032357755909615364444`60.*y^2 - 6450.61540046376175947344444540097370994661\
838923650742661936237209101400311188201`60.*y^3 - 119143.64165139558287010898\
618350290807551374516334012722233502596818040512752406171`60.*y^4 + 
    21082.4535561475182695809017571603583438998552876690702171883650945795153\
7932702107`60.*y^5 - 2.362503783832415190244738187853006497860864929049788965\
43603481311756072942359090197`60.*^6*y^6 - 288289.774712683863716706823986804\
49900207322076528033810689173972276152435846275963`60.*y^7 - 
    3.68365547802671542400960752086932740595166359024585239113020784126635710\
2232626814485`60.*^7*y^8 - 6.674995486613249459694031671480296040102254715180\
844058393174445965836019339324598108`60.*^7*y^9 - 1.9124856504225317579083460\
261700791316685276256969490729811761268212685960164493973277`60.*^8*y^10 - 
    5.64223689428433676198399713919986399232317966448199867310776720236218761\
305878019778219`60.*^9*y^11 + 3.892021610856244373947900421366273576060604132\
177807529030783767598422955309468191633089`60.*^10*y^12 - 
    5.33806146386228153721135375942720559857733549399037371568672128142996088\
45593563224952991`60.*^11*y^13 + 
    5.2433461537355882049333177137044041653813773600447503172348233452787931`\
60.*^12*y^14 - 
    5.87841027386676493533120657163341300826697042286087071079475631301104816`\
60.*^13*y^15 + 
    6.40244969040704811998974760981313283918470577560782221899354720987039387\
3`60.*^14*y^16 - 
    7.25701714986196488283127029438323107058651729187004606640814644387525273\
67`60.*^15*y^17 + 
    8.33909539231243138562716827808019785315480392601744884495001689357819922\
688`60.*^16*y^18 - 
    9.79206295033128182058508431823353870240985035554680900618476081136767132\
68`60.*^17*y^19 + 1.168606954680334789617942570073938809879708013611400737310\
78873005357266551069`60.*^19*y^20 - 1.416665940665129575671736809079390016101\
539467228917501936559292851140744141775`60.*^20*y^21 + 
    1.74097037207679408837369110226265931678803587609109986162629411293991581\
19611239`60.*^21*y^22 - 2.166303698041697657153574346933540157662005788626459\
72889159419691468690991598915`60.*^22*y^23 + 2.726007166850186055369671407969\
297237788210267305418818878561050977504710191779097`60.*^23*y^24 - 
    3.46569848544844651459462440437499523059430455691469088614023632572102890\
11087261704`60.*^24*y^25 + 4.447685726941011965015522080166893926346539969792\
15792416197876495762938869179051229`60.*^25*y^26 - 
    5.75745396872959290692744669311321907625491728668154748681733317394135147\
3897014127223`60.*^26*y^27 + 7.5126167513470066878580766406184459339959895436\
481555343207660708613223393972576873765`60.*^27*y^28 - 
    9.87553792466974249967018932554732457668066805725727786045066591590018253\
793514243965728`60.*^28*y^29 + 1.30710704727491815215234480592678271314964311\
43558812720188122352471402328711247037192969`60.*^30*y^30 - 
    1.74115888752283225831608326767902535194143726543052088342289849798228325\
693740330391390588`60.*^31*y^31 + 
    2.3332380554346893171527482315118721343006016830198514801332506586879626`\
60.*^32*y^32 - 
    3.14418071785756405197516771779037303999613558513053528316668840229657935`\
60.*^33*y^33 + 
    4.25925581177667824555259601414260676682552182021309347905709829967479255\
3`60.*^34*y^34 - 
    5.79830895382811608496908163550876036909661372498588190256498282177687040\
91`60.*^35*y^35 + 
    7.93023456286214019734539870676698882255513715432404847330372066674504281\
792`60.*^36*y^36 - 1.08936658801267906227601291645928254226759789334478082136\
92520712837269191133`60.*^38*y^37 + 1.502661399538740346792847959703661774980\
59810438100177581052590386860823072223`60.*^39*y^38 - 
    2.08090095940763223880142690194650908005077069452388967114072770695571497\
6710759`60.*^40*y^39 + 2.8923880179512306019954391319940108164617871120883786\
979678755308253325688302722`60.*^41*y^40 - 4.03454879910639458284317557153428\
62712021518451833878853051069420798085579355056`60.*^42*y^41 + 
    5.64665369445685178935853967922772626320130282136975485848728089906019594\
258953255`60.*^43*y^42 - 7.92820850357893219105111468535872955084550002633510\
40137085211911503043120904152396`60.*^44*y^43 + 1.116558874336704576050065176\
055111370848501700763721108217201076167044016782597534155`60.*^46*y^44 - 
    1.57706746430507724897868576995100604494360121449944084399361330287502387\
57508608846569`60.*^47*y^45 + 2.233698292743784307336329236657329631019094861\
1528694356652941922585283809287496243414`60.*^48*y^46 - 
    3.17213449245750585020668466101408993037977264481772984724248003609021450\
5500976745506789`60.*^49*y^47 + 
    4.516293544566233201431866422053355022371385176551039143018224737368866`6\
0.*^50*y^48 - 
    6.4456985083706984719845022571016374091579472812197698939403011689117488`\
60.*^51*y^49 + 
    9.22086568171429117802756184194826565191722695161076950583967152241878369`\
60.*^52*y^50 - 
    1.32204591225619133624252999037418759846331635909541431683028461724083992\
76`60.*^54*y^51 + 
    1.89957385511973130222821298675384983530658772945478030892782397907220319\
224`60.*^55*y^52 - 
    2.73504535604098158214526298997102334415908658634014665793444241958986055\
4238`60.*^56*y^53 + 3.9458224912320588361450422413871242881954938304944649347\
088603361067118608074`60.*^57*y^54 - 5.70352146799690580386299251104302565297\
304830237421179805175590490702442826121`60.*^58*y^55 + 
    8.25944319882150900749867456723291953720579122582951511568355272694046521\
0722638`60.*^59*y^56 - 1.1982070773890057306691737636439432476713117639536536\
128519166468979508391779028`60.*^61*y^57 + 1.74124225110879610031292310081579\
7989467831227652467156761914419103036488232783155`60.*^62*y^58 - 
    2.53458536178886657281460430547395528534182236298055724965568548859439511\
09862801996`60.*^63*y^59 + 3.695307459918154829729174569749419324626656217841\
54826628778984536753185582501639316`60.*^64*y^60 - 
    5.39593758627814235253189147406227069578280282044910757233603893789166775\
3040078798312`60.*^65*y^61 + 7.8910326330943225126443879357030440472132096990\
776790553662586611402057042500351102727`60.*^66*y^62 - 
    1.15566063062505441051676723488069331882149912787707307655486579118014699\
7553359424659553`60.*^68*y^63 + 1.6948697766871803861390764163107426853237734\
01063925324058999160109932113747768666332176`60.*^69*y^64 - 
    2.489045363134952418741726990184264553939635745360093432784248309358234`6\
0.*^70*y^65 + 
    3.66017250226668483325733420231172094802288541886778359457963657499812897`\
60.*^71*y^66 - 
    5.38921113016747542704185562865030256008572133999925860620781590227389700\
7`60.*^72*y^67 + 
    7.94487667273747700269925758080191711758468335317935818182075344393833978\
86`60.*^73*y^68 - 
    1.17265859283521274864941130401236609094887180707928316274436617204552003\
2481`60.*^75*y^69 + 1.7328594132632782791308385733430308229291570948214431638\
236912547209601324782`60.*^76*y^70 - 2.56358588517248098606481921979295007264\
168767612803156547323927968242766918634`60.*^77*y^71 + 
    3.79674407023955654623922774048527764763719655201465068810058394007784666\
6093728`60.*^78*y^72 - 5.6291182568680410771657551058509989930688705276985002\
332221714297116358908019011`60.*^79*y^73 + 8.35453447009324792421694956562813\
536738638594722316439899766376068663014636615301`60.*^80*y^74 - 
    1.24120845835375018861272286654243996848167338691425249382955184070364536\
25420030748`60.*^82*y^75 + 1.845848410160723855405280999029405979365832472103\
8759849039987321312312908088764743`60.*^83*y^76 - 2.7476719604812948898883870\
10880589205097544243666390674189459639594122064726113785659`60.*^84*y^77 + 
    4.09393014326664203559733947372267128653507227312330687261311142800999186\
1852353114199`60.*^85*y^78 - 6.1053735225122424402494352862803718436672746739\
3668614842410971769750390449489735989578`60.*^86*y^79 + 
    9.11318698468052308065612273968095662991015501453034637201450621622538808\
762067679353477`60.*^87*y^80 - 
    1.3614600358031203020622828858311050145383488263281698180258399777134436`\
60.*^89*y^81 + 
    2.03566724736136103409522482231008570836269845987294603016961902297316277`\
60.*^90*y^82 - 
    3.04626020894284237108189467429030218454618351864988532610296770186124447\
6`60.*^91*y^83 + 
    4.56222698577614402741599183127341697580037716746550303035975343428430370\
45`60.*^92*y^84 - 
    6.83798491065699951068972851896057416081839851906543156284096736280542764\
981`60.*^93*y^85 + 1.02568195200049530558158999654204468066568025134849443124\
40252711260941314439`60.*^95*y^86 - 1.539653044757156936643453042077442163642\
98507193213250889083735613979957717144`60.*^96*y^87 + 
    2.31286939526281361631922354022218532137857694125051959824382863991239003\
2267676`60.*^97*y^88 - 3.4768841376077328610279567501787483241157572847836427\
502619368649635916393967611`60.*^98*y^89 + 5.23037959517528271773365662341939\
59263258081651687436421076185161933710293868924`60.*^99*y^90 - 
    7.87359966834977553544923361456988051045417431098457487747236693021594814\
2495999659`60.*^100*y^91 + 1.186052878140099576291122533502127611728658615474\
61167980078007711969233075757927718`60.*^102*y^92 - 
    1.78780052630365136452504518352540420147762755366942444803780463085435969\
7253897617627`60.*^103*y^93 + 2.696573394106650525392899172819286926451101505\
0648435846430660108883252589112340710859`60.*^104*y^94 - 
    4.06984330733152327663571800203170277002589649228282120767556212519385125\
410902577821556`60.*^105*y^95 + 6.1462420893308027599894965948919216657057502\
60700943114710732712235042732603561784334665`60.*^106*y^96 - 
    9.28758102598066142120164950956075172237563696923264996529729567355733197\
44344043262214259`60.*^107*y^97 + 
    1.4042717860119533315960030312630655156950586632199849134535760972036783`\
60.*^109*y^98 - 
    2.12446760257553013630962721796590981997620244028761173837037790628423089`\
60.*^110*y^99 + 
    3.21583966049070669649493655674901460923067118838891974484503548350222222\
7`60.*^111*y^100 - 
    4.87056215002244040473556942108918299438532579319808109313476467651005475\
93`60.*^112*y^101 + 
    7.38073243744961865906172511999551469174062971696008659374027469307895952\
277`60.*^113*y^102 - 1.119053592368322903369434860685923617282128419150885411\
4015279537052089226224`60.*^115*y^103 + 1.69757463565765084163665199392265598\
835236665747960153935333176406654913024054`60.*^116*y^104 - 
    2.57649368888619782658231626212923857020104517419648970565959631534103223\
15692`60.*^117*y^105 + 3.9124362311235614216215858242415186727377346418873887\
366114737179297554391533199`60.*^118*y^106 - 5.944007305425183985706107760700\
41218490408339635284974639842045685226037299057921`60.*^119*y^107 + 
    9.03485684130960916565383217989461874911484041039551922154798263576393861\
2528044484`60.*^120*y^108 - 1.37394456665890321111492959841048580123350382300\
906757124100996440542808154524418286`60.*^122*y^109 + 
    2.09035170939745515037150048261540950971824429155027251302387699363467615\
2046742765037`60.*^123*y^110 - 3.18176470706705323278157739712234663841495232\
79250999405877211100998110180659006999918`60.*^124*y^111 + 
    4.84520018527026994338768071148790651489218211482192177472019425754179978\
073794231259771`60.*^125*y^112 - 7.381538337330483363351702257112932761785177\
016037779030076674484343805952237333451941618`60.*^126*y^113 + 
    1.1250456301584385470926090437397790203570521613984728807303253197770949`\
60.*^128*y^114 - 
    1.71545053607220238913449113071231098905786609854677777487062553182845382`\
60.*^129*y^115 + 
    2.61678388521249782260229615778257455184859458539553199512975825718484263\
3`60.*^130*y^116 - 
    3.99333715210067193065169622981530498576966504103816129760626135387507140\
77`60.*^131*y^117 + 
    6.09648511389496488731803083718108260034296192752383410390139106476250853\
216`60.*^132*y^118 - 
    9.31098234140625677236933085248815281034000036535711920043920927106075554\
6573`60.*^133*y^119 + 1.42259421598053603219640605710604884275387201486614017\
298399439159697883089899`60.*^135*y^120 - 2.174369266724523738946288606901710\
249880961643615537048120531896156345195983923`60.*^136*y^121 + 
    3.32467759366009421804987521928687650167221901970258983106314204680768604\
45218611`60.*^137*y^122 - 5.0854227250660925023116208176781878140749329804810\
1844486748058926060852101076948`60.*^138*y^123 + 7.78149870081464785941430323\
6746491753735985867207843623795514138483221502156745735`60.*^139*y^124 - 
    1.19112008824022235283306975927281017956644848713619140365118200517947816\
994795355333`60.*^141*y^125 + 1.823901847235684772287244621958275915136633312\
071757915766045133864846085769693477737`60.*^142*y^126 - 
    2.79382085782770487971161338689389932687459724743003287236437966392076989\
90697813650214`60.*^143*y^127 + 4.2809923012539165679737000187935779036752810\
3190574507822476432886906013405843512507001`60.*^144*y^128 - 
    6.56200889328226171306778305557745358657884600243937794444025561523559415\
5358345204924936`60.*^145*y^129 + 
    1.0061746928087185369388536690342445191321344448810257123515095676625079`\
60.*^147*y^130 - 
    1.54330568390232102612790962836611076921427779508934067907954192756292686`\
60.*^148*y^131 + 
    2.36793810534611029756702027585829821450762978660932838773476808507234526\
5`60.*^149*y^132 - 
    3.63434745696562180059858613779326345315121793964488547047763729635627531\
7`60.*^150*y^133 + 
    5.57979422420158398294888504444876076348095785274262470882337500061150348\
309`60.*^151*y^134 - 
    8.56926428925088100992058435145794320157845103941589433585504125523225740\
9258`60.*^152*y^135 + 1.31643836481014906079688650605094968833682848060019473\
398934285283856518848345`60.*^154*y^136 - 2.022959685478636689108029859109317\
808568469020757597994740517643073178786070369`60.*^155*y^137 + 
    3.10958002902608557038081650233608627599138289152900079433761710464079532\
36344905`60.*^156*y^138 - 4.7812583492146253343188583253596903391973037140677\
4209071542682370846127650481621`60.*^157*y^139 + 7.35371568172563092015872231\
4249670062655626909215677958847596930538937840268836969`60.*^158*y^140 - 
    1.13134181115070230528161070670943171400326956993133107443708971186615761\
682045964287`60.*^160*y^141 + 1.741010882511817955086257222539708017987268103\
64908707352057165817762196467592464388`60.*^161*y^142 - 
    2.67995857557426076427690154705031238844259373876367587943518375206254363\
17131748639489`60.*^162*y^143 + 4.1264060519236413451789947961772391892544978\
2132828144163972310561339695080270905307451`60.*^163*y^144 - 
    6.35523332934459633005965800081452502444050011213807410183454872677518530\
1671265929867395`60.*^164*y^145 + 9.79050519895596956035611294120404859084617\
15740675016879375839571952539428329662151261192`60.*^165*y^146 - 
    1.5086594153238294750405086890036527885728958814717099981261142543680429`\
60.*^167*y^147 + 
    2.3253497654341681486138361467049124131655715765947158805975673250093212`\
60.*^168*y^148 - 
    3.58504688864335839565217703881962502743089463566036517619728716067786467\
1`60.*^169*y^149 + 
    5.52852657250794121341634634192167573192338745906122186203540078115760454\
38`60.*^170*y^150 - 
    8.52767284861029031819144241447751283873967991084930424963443926220167536\
008`60.*^171*y^151 + 1.315699830557829463481551215404467815165904378269798439\
2485846772992308123362`60.*^173*y^152 - 2.03042467404229279249378671644620329\
448572435475332499340819615786478900711135`60.*^174*y^153 + 
    3.13414703147604942010915930565827578316453644273671471134253663883782746\
1318846`60.*^175*y^154 - 4.83897014153832238682180889431383935662735485137589\
20830888271843710288467721544`60.*^176*y^155 + 7.4728507162719710376710505914\
326642518641870235531094407584408336289289224525879`60.*^177*y^156 - 
    1.15429863198892352228745742031311299828223410934035531110934486568227556\
36677647559`60.*^179*y^157 + 1.7833940439714616901799351373366793588595832710\
9332103620902155027394978942305265632`60.*^180*y^158 - 
    2.75595720419228579695548246658257779456542659899538932933173509388925426\
2088379346585`60.*^181*y^159 + 4.25983175419504395814245168384452934931229515\
71187887460825938004587459649574104046692`60.*^182*y^160 - 
    6.58576241819690919279246163839911804030910333548836161898069581944355910\
63394953182302`60.*^183*y^161 + 1.0183853563101545729809365064203177651840609\
101611030279469474902575253543601919403539235`60.*^185*y^162 - 
    1.575105199468147772264916657127568483637701944596731262622127528857602`6\
0.*^186*y^163 + 
    2.4366727008150601045168012714498698192278451610837957356559559425570422`\
60.*^187*y^164 - 
    3.77028295317768107995343243829241138648028575989979041823739739538677894\
4`60.*^188*y^165 + 
    5.83497132618865714074013588088048494954270773373455439795787229434889523\
65`60.*^189*y^166 - 
    9.03213631081254766642720733391046893188811073990917851695530635866264774\
188`60.*^190*y^167 + 1.398389566170153894707767036144798050134313240160543142\
7650297675670773145296`60.*^192*y^168 - 2.16546305735129336934036519994140199\
950444080908330149189379181688620389819856`60.*^193*y^169 + 
    3.35395546723503392593866685543819023466308147223020050528963423459883694\
4866305`60.*^194*y^170 - 5.19573182389201617488263860180077807233967252384520\
31778266378162162651797838007`60.*^195*y^171 + 8.0504121566177377705888035721\
2540838315669302022123018149511319543256680287830401`60.*^196*y^172 - 
    1.24758603643005818836579897386821103617944916724293323191780046116568524\
9880476705`60.*^198*y^173 + 1.93376172866576867563472074088249912181484285851\
16169408624180928303746967437736244`60.*^199*y^174 - 
    2.99788219371291658514106927415038801190182973165817572493031532747150098\
3299175370996`60.*^200*y^175 + 4.64840978760744923403354594872703711299997560\
57373662251512250127102800054886862781358`60.*^201*y^176 - 
    7.20894323157999079456577284609497408143103730709305189077042091740197160\
910189366617223`60.*^202*y^177 + 1.118189179153471797734126791352790272079334\
618679154322261588831133386818562239548361996`60.*^204*y^178 - 
    1.7347407775335240862464968954399750812447737647620909616645617926214405`\
60.*^205*y^179 + 
    2.6917124773842184540355525710294604818182615378510985174737636210342769`\
60.*^206*y^180 - 
    4.17730990925591355944896386033922966290603045309085883383848174541859826\
1`60.*^207*y^181 + 
    6.48392311661711222011290422931125506444159270860084059789542878137546201\
83`60.*^208*y^182 - 
    1.00658706616015936431633326495654599701511652730566225605445347484151895\
4873`60.*^210*y^183 + 1.56291865195406572300905730406484388985023116145274256\
98481955404538021349526`60.*^211*y^184 - 2.4271251176103986856176203257015696\
7262399564504211687836578502090317005308375`60.*^212*y^185 + 
    3.76979690162486310406986283866804108390850027580450022740497483141552678\
1057205`60.*^213*y^186 - 5.85616072442618623361637730744764317848053264198017\
30317205686368668630842140041`60.*^214*y^187 + 9.0986409656437941733584446472\
2712698968938559310401992619655856142287193058974332`60.*^215*y^188 - 
    1.41386468290566301929164761301942673129840120141453864074718432026025686\
04960488751`60.*^217*y^189 + 2.1973853559781556816158557361864945764979204800\
9485748090560122135033717250359986529`60.*^218*y^190 - 
    3.41563111813212469898870513372958898266171252093183867297343803772965076\
2371002587263`60.*^219*y^191 + 5.31008360581978321777090517950852454093889711\
10647183039685449515235318215105666773949`60.*^220*y^192 - 
    8.25651425157540151541489985537464213334953775014464128739907946841842354\
369502687525985`60.*^221*y^193 + 1.283974552691793417650055597141170873291059\
2331601576981916186003236250423965873985196029`60.*^223*y^194 - 
    1.9970077091362495228647693232259097051618228449500072445977643273114314`\
60.*^224*y^195 + 
    3.10646208632227169512138824650344884255750474162033158628229787238273156`\
60.*^225*y^196 - 
    4.83297693613404102255393358599995775327267060570170815707290016241170300\
9`60.*^226*y^197 + 
    7.52012577473969818927272119743866089489090305760973897155112931104019390\
17`60.*^227*y^198 - 
    1.17029831472543775857274948492920355580168748310458409389325248800993261\
2078`60.*^229*y^199 + 1.82149731435007868409533640792242773153935626462417158\
88059579393719308088942`60.*^230*y^200) + 
  ls^2*(-5467.343753567733861168751900749940067520388327230846500741954133602\
60090527205023`60. - 1106.619569411114438388173587388659270411087435589158368\
4318999193021353028967269`60./y - 1131.44356462492925650606973416630562925735\
227013197680320868186992100284269581214`60.*y + 22922.76816284655406059522459\
188873428837615584414215828180824094983603365608161698`60.*y^2 + 
    2818.57591030380847541508982504941218953706567534197953017515432689256529\
469679711`60.*y^3 + 20233.461304080439701340878221884052912074317732448605439\
77854590142647136299080014`60.*y^4 + 526711.026675196390152913167680080105959\
74067254586103922181021226749913933879590387`60.*y^5 - 
    462841.370604193450686764589590585268310689677056706479885611398030261656\
19217741821`60.*y^6 + 5.70608350913780784591641364670848842919685025888303607\
004914106043649976433178632459`60.*^6*y^7 + 2.7864449266884960688516947432857\
10327513878858897577812621417680144397500869663780626`60.*^7*y^8 - 
    2.55704954243085241054079411903214987169170861055218105979040348277028283\
14701509529543`60.*^8*y^9 + 3.63458696937281884002460335558007152985109119902\
486920868542333417965283934986449722581`60.*^9*y^10 - 
    3.44009297376379315072563092776466143625845035764668195868404920433379388\
9408866920803529`60.*^10*y^11 + 3.5877804188797152963443349900273266030825897\
582250983526471390251512091626613786596552431`60.*^11*y^12 - 
    3.645183223405464693955206622279815954161862609063232897123790054671805`6\
0.*^12*y^13 + 
    3.86613935747883415233112375530900060977310654605181241467626446869551595`\
60.*^13*y^14 - 
    4.18290620419452089951696072017762962257053211542266800468784347867324656\
1`60.*^14*y^15 + 
    4.65260151649212016081956969877648371794967431431871795520211055012125456\
02`60.*^15*y^16 - 
    5.28953732386378872244612970405578082544600948744133221267977890631148460\
144`60.*^16*y^17 + 
    6.14028740046493911973310474822313131643478038075903215662291497519154281\
7889`60.*^17*y^18 - 7.2584504127140526078938814500877190622690304006986463238\
788882672365425761652`60.*^18*y^19 + 8.72167753203324283219883158080491615117\
907147806009133262235731200479743646801`60.*^19*y^20 - 
    1.06338158576732540268159629021107301489565523105018554965147386911071985\
645305`60.*^21*y^21 + 1.31366364310454876734674103749276812978342150184179136\
78752818438527732609584503`60.*^22*y^22 - 1.642248001560234669312748266532326\
435301871926603669333372335039598117484450182509`60.*^23*y^23 + 
    2.07532938684103519070686318831219190051755984836216124501047823075947573\
36703563078`60.*^24*y^24 - 2.648651740024539232608883019013863984811625063343\
16233747724473234731473148955970243`60.*^25*y^25 + 
    3.41114439023578234246831988913017097896838453986403500505673032836136686\
9617057559204`60.*^26*y^26 - 4.4299962536492970233807292867913091916715513690\
448118428608690103681522844661279126372`60.*^27*y^27 + 
    5.79777238240625229875448906821889870983223428014921426359664838790028154\
287068906121034`60.*^28*y^28 - 7.64241149929886123807098571492663394047645748\
2901122720295874442831008973801227064474214`60.*^29*y^29 + 
    1.01413082674190583350826576540796024072193138452397071900874429920520468\
706908933871011467`60.*^31*y^30 - 
    1.3541195791298415666618678091807043411460613166362992124950114237768683`\
60.*^32*y^31 + 
    1.81862843489770689383785164619580914163465486049615645710221876898855296`\
60.*^33*y^32 - 
    2.45581764873401408492761701583351150049555008486502320509270976073025195\
8`60.*^34*y^33 + 
    3.33326142460435425977428117117022288091758428460946660798107090056239638\
29`60.*^35*y^34 - 
    4.54603324879601026314244069840211913367695195552241007670206800337352131\
742`60.*^36*y^35 + 
    6.22825023840669659024308695731439238853936937204846800095548175002579098\
3034`60.*^37*y^36 - 8.5695901639746803567971191575736411403071132595024510453\
561850319975686343511`60.*^38*y^37 + 1.18389701762409630410049160309591289773\
9361112644691136161910153064178420963727`60.*^40*y^38 - 
    1.64185581176887983177849150505537644393860205985065816717262890750824007\
98089786`60.*^41*y^39 + 2.285271679881249001322545753399274491719265817488997\
2627503171137210975947020579`60.*^42*y^40 - 3.1918565826361701997149530929853\
97402493329181789457996096709892659558025776758067`60.*^43*y^41 + 
    4.47278885609134675743299948870271381084148503218750854464353406026146369\
83536360278`60.*^44*y^42 - 6.287456062640439800638202195205813363864094211314\
256895311315516121026994585642704`60.*^45*y^43 + 8.86481891714575133280937433\
2639146309423458103664737531772994400983850051565168732184`60.*^46*y^44 - 
    1.25344198551422174338136641319440002009575088024630708873272801441759093\
678274316099534`60.*^48*y^45 + 1.77714608898398018094255702389487200524715900\
3045222737144716211898234603316525642771749`60.*^49*y^46 - 
    2.52624341988286365989095582357471714373938424685808267907807816092444794\
06911620955611397`60.*^50*y^47 + 
    3.6000817745007806731757825603716394254459574420815581596125907918875916`\
60.*^51*y^48 - 
    5.14268094235959283275644473131431436395537929695536592956261580742040652`\
60.*^52*y^49 + 
    7.36316515134842430897924744189560186642322547855275920275550445332580798\
8`60.*^53*y^50 - 
    1.05656808003766593650968153037587059117317062462579289825962821609478076\
67`60.*^55*y^51 + 
    1.51932607784093732033490955836143925158519365585329835500146655860946343\
327`60.*^56*y^52 - 2.18922195765483358710505078230581053506857233538390473954\
87009232179953640989`60.*^57*y^53 + 3.160680711751960234172616322693977134979\
38537566635399997008671327986666568072`60.*^58*y^54 - 
    4.57185092837453864693602524778396879557902624071847548776976260045626919\
605413`60.*^59*y^55 + 6.62512976751583986371750414587079040885873498033893245\
41526113789298968080767209`60.*^60*y^56 - 9.617440068600425636421112077558175\
29642041303171306053754174594179542548139377417`60.*^61*y^57 + 
    1.39849434687924831591213035825436924888408590327016312145693444191996219\
03921558317`60.*^63*y^58 - 2.036914502548989028576004995483602427849335313174\
78005149096278595606463489457659808`60.*^64*y^59 + 
    2.97147279103704913191750729198415211488550399551896491459784378792639417\
9368106860841`60.*^65*y^60 - 4.3414499483861994667968791621840378568448779069\
649812242937748513887750174143069323086`60.*^66*y^61 + 
    6.35243530737478086330956757725925566525380640849874939996802727747599656\
315997675408251`60.*^67*y^62 - 9.30823823453090010272791892189943743572857946\
9089053142703484615325570468235420121784914`60.*^68*y^63 + 
    1.3658307008480912424720628919094318034889324565892624578108145978279982`\
60.*^70*y^64 - 
    2.00682575110484981262380381998108204337722001387404940398731370064432923`\
60.*^71*y^65 + 
    2.95248710215259078403117950060814109695396595501879461119575578846086253\
5`60.*^72*y^66 - 
    4.34925475543681267580887832490367528972232167238638512420048987395150233\
68`60.*^73*y^67 + 
    6.41466358747254676961404318232172849974476685100001406969439892258692280\
559`60.*^74*y^68 - 
    9.47217135702883315189059968784242309460484378893116955817337704019797445\
1995`60.*^75*y^69 + 1.4003188281088868887710116800210737839530064154299236505\
721193280139231942665`60.*^77*y^70 - 2.07248676631364392260531911319566109423\
1528836898405560357692736788754690566164`60.*^78*y^71 + 
    3.07065055116873914626484389460310486026164092557794269323568999341791175\
34291123`60.*^79*y^72 - 4.554384774183719049583744643282183310609287513650591\
05201039130860566599856889113`60.*^80*y^73 + 6.762031296102990006409505468568\
508550937780402260498852162783016791629555050587263`60.*^81*y^74 - 
    1.00498762697396125731066735802419159525046777864748479900865940429717330\
667423954358`60.*^83*y^75 + 1.49509490630623890303762335314143955035928732331\
8260653173639558190662596594648740129`60.*^84*y^76 - 
    2.22633339143705452955505707052622607290860306067619456632988551609762833\
08035993304483`60.*^85*y^77 + 3.318290043504078986105232912992689325145506392\
77492986230512351620113896619759582962004`60.*^86*y^78 - 
    4.95029314325798280841806126413155118510002120878550406644834143872899286\
3448896384606108`60.*^87*y^79 + 7.3914566379783129920432345736377630704712028\
742714018009019113383343623182213108727046498`60.*^88*y^80 - 
    1.10459271392055954023210966449190496090230787914305570287784020582835035`\
60.*^90*y^81 + 
    1.65210700755139815994180262477004073829359012568490365134518251537140583`\
60.*^91*y^82 - 
    2.47302893888506204441285011746227684074649549674699594728044701841934750\
59`60.*^92*y^83 + 
    3.70481678302478166403048794478646342759183528056773839510320402765910104\
023`60.*^93*y^84 - 
    5.55446932825185945178853371561061312452386309423423801753219905186826907\
677`60.*^94*y^85 + 
    8.33390966583994103307044792243823603366011401683164121359103664737877564\
1156`60.*^95*y^86 - 1.2513469386806943375925529165913289705971117024529027596\
4197057427573553576917`60.*^97*y^87 + 1.8802778456335216278541290402342868984\
069786003439415071701476498067240772757204`60.*^98*y^88 - 
    2.82731720302713070551979239284769218252432298976437162256784467749396856\
746638816`60.*^99*y^89 + 4.25430244742455483693202321296487204320164950136527\
456341145135716902932476526585`60.*^100*y^90 - 6.4058511315328434210567937188\
935641915339020663990716908630172419245459277364829199`60.*^101*y^91 + 
    9.65191591719719453383316838868301464443998961932314185805796318129723313\
242297344389`60.*^102*y^92 - 1.4552318439475131391384562833180762486345573965\
095416148322187534548545700938578043274`60.*^104*y^93 + 
    2.19546634711795663687064926352000072036067505084907088499046381596151678\
508960368586228`60.*^105*y^94 - 3.3142973558654939006256731946213743871947196\
50569301049794057187829722596039164800268831`60.*^106*y^95 + 
    5.00634283467208935187199183002356354291546239546847050625017215964915328\
0662927680097752`60.*^107*y^96 - 
    7.566737180797131056359417493666062999963538173697434454323622370242295`6\
0.*^108*y^97 + 
    1.14432752350747568295316129665762873384382289960680007469571494531277933`\
60.*^110*y^98 - 
    1.73157184660086777376644999200477692772992852979010226082470022547252504`\
60.*^111*y^99 + 
    2.62164672676976459187290105167499083971191746567480970294667046131674809\
43`60.*^112*y^100 - 
    3.97142581691918052532307431214612391314292785796122300187323428146269020\
681`60.*^113*y^101 + 
    6.01939257595089112798655260499342241353371931689105049307046624948792355\
0003`60.*^114*y^102 - 9.12826507730438293791332307776962557650885932456108716\
57247462142333762142676`60.*^115*y^103 + 1.3849967203802055701196916734357132\
57631253134751721632661835983061666484141627`60.*^117*y^104 - 
    2.10247028806180406301771895401876905669524821862379202520867265316232749\
17301049`60.*^118*y^105 + 3.1932095925476986616184749885156891469578873168680\
5934261346077155525098262771736`60.*^119*y^106 - 4.85218502600031605899360355\
3603013138987386386672598348290373660095709876353401915`60.*^120*y^107 + 
    7.37659090066189485281068837837407958304579704010308742642187995653158069\
37422919437`60.*^121*y^108 - 1.1219632140634341137154426428491015508802060563\
65439514218188559256416160486355478046`60.*^123*y^109 + 
    1.70727064675193266393810874880785343363927850012416638696409327239599706\
36750324120103`60.*^124*y^110 - 2.5991020346959749323148988467182524802769974\
993578420749351875880206391971333210954139`60.*^125*y^111 + 
    3.95856651479359715433096860691658072060028398323643167429454267578819094\
5957395363952374`60.*^126*y^112 - 
    6.0317423493145749472391201847892166290219699516072894988845404665598`60.\
*^127*y^113 + 
    9.1946347629445784425670950496972194206270309487381543298000320540985844`\
60.*^128*y^114 - 
    1.40219942046995627768972314525757791161920759588360349057710830967496950\
6`60.*^130*y^115 + 
    2.13926952461251170802582984126556221563873167731959638795589041762348738\
23`60.*^131*y^116 - 
    3.26511549397609820740249864652498657893866267158338639352298043215303067\
585`60.*^132*y^117 + 
    4.98546755939764876819688484663760345017692956373968697714246336271305986\
2022`60.*^133*y^118 - 7.61525766677337868837768613663657667194900468933118705\
31586097086505741773614`60.*^134*y^119 + 1.1636752648415003030893061272882834\
6476308945688426494076002634828966434915634`60.*^136*y^120 - 
    1.77887199946169206954024446650630503876897601177050390777895453096158201\
33702131`60.*^137*y^121 + 2.7203235602535366794541575857153734309686084779305\
4457095511527605881042610740695`60.*^138*y^122 - 4.16156548857320617666630836\
9093092423140442659971143654204894309884139285370344682`60.*^139*y^123 + 
    6.36869739330438391930446009909293259767153957522092008735002631419490653\
69928634732`60.*^140*y^124 - 9.7498889959356400009210438372914335908949844230\
4487255735155871420997165567745664071`60.*^141*y^125 + 
    1.49314310028085558840587696896651572953564985270330089343294378496826082\
0520887070382`60.*^143*y^126 - 2.28745985626716738376983605243425872109988772\
395231237827604070020327289284119655359807`60.*^144*y^127 + 
    3.50552817306461964513563036829769036721498888859777308146521029421651936\
7600960675206122`60.*^145*y^128 - 5.37401743439121726612865723911587572964154\
64652252024058056096579705344961384285828284007`60.*^146*y^129 + 
    8.241154568987370580634697377315009801396982026087489988958209156649807`6\
0.*^147*y^130 - 
    1.26420711548529821018620658923893990067627819427766528409474196492740103\
5`60.*^149*y^131 + 
    1.93993614845129506859670832240083509333988066518117128159836620266140609\
45`60.*^150*y^132 - 
    2.97778663894727616509608852031606550600800409750661468209438689210774321\
626`60.*^151*y^133 + 
    4.57229878785466313784393531398017150532916776396802076026737385785298459\
9437`60.*^152*y^134 - 7.02277100076278519890691366784956858702563702225154892\
91702466774001327787541`60.*^153*y^135 + 1.0789798369365675232682152332571419\
06765940736604542767825127819581558180599831`60.*^155*y^136 - 
    1.65823909594826270612636242079034366061076241387766072486967898166530468\
07265362`60.*^156*y^137 + 2.5492245621555693763977779455507512211081695513759\
1395107273634508204843184958646`60.*^157*y^138 - 3.92007454502851684321688912\
0816603139591991880929660943312448094627395816741836956`60.*^158*y^139 + 
    6.02981583984063320046927483353168874459345366700441468282453863936355834\
42971873352`60.*^159*y^140 - 9.2775970100518681248107352964307886000565896154\
4944621561883045334852303556251039737`60.*^160*y^141 + 
    1.42786442348714062449603934979909348702944206741827854565109631602290165\
87933941558617`60.*^162*y^142 - 2.1981471915247709176198565534468618400026688\
8850175839717369694754817471520434338123492`60.*^163*y^143 + 
    3.38487976643533989033307462693922341743264617256156484499562303697252745\
8354814817159502`60.*^164*y^144 - 5.21368499621671907369768896767059246932978\
15326791733459998661882775591540409029341416151`60.*^165*y^145 + 
    8.032667910672047657086000522273600186628628163796333808302896058304551`6\
0.*^166*y^146 - 
    1.23790344347984557751153252081224773585403839432474801561618168597109091`\
60.*^168*y^147 + 
    1.90820111745048949467199939563881894361031237366710908153165840644939924`\
60.*^169*y^148 - 
    2.94218820501425381115045906053594030339637572377992754521133206455480525\
52`60.*^170*y^149 + 
    4.53757928686289619456954411075172393562001477762698883036979058665497593\
427`60.*^171*y^150 - 
    6.99977447264530479086991901456023781763919387544406241825876020997030186\
0147`60.*^172*y^151 + 1.08006156863168745988291287659832094053998139533391864\
698798489652100803470796`60.*^174*y^152 - 1.666925732086771393023371839612293\
22309927736177566467769163444654917174408169`60.*^175*y^153 + 
    2.57327330946266686183513653086999234521038085294168524543459612744858678\
41991982`60.*^176*y^154 - 3.9733441935037849265797005612301100948281144526757\
3148005737175436174051067184663`60.*^177*y^155 + 6.13657114809968506506775439\
3553954595434412944378946086244101179936583446906650839`60.*^178*y^156 - 
    9.47967405009709738646876296128033254842046633397415248632726914369777963\
50358727303`60.*^179*y^157 + 1.4647308735268832297687113102719906066299572356\
17015754659975134165243873784496584214`60.*^181*y^158 - 
    2.26369465460559877926498322509484072028659786814301716644804627205260540\
37017695643074`60.*^182*y^159 + 3.4992279560151835664259164660564764064168062\
5163304342874867173802789002118440883395178`60.*^183*y^160 - 
    5.41028109709055336081438649403305184552135416329435838280484096819305221\
7759104639253566`60.*^184*y^161 + 
    8.366801680802013266249568063755493778143938626954697188948375350262744`6\
0.*^185*y^162 - 
    1.29416615432024959237886801181233124244378229895736357773734553660298772`\
60.*^187*y^163 + 
    2.00221359679856532217277723753579065631931221492074365410708363200019018\
3`60.*^188*y^164 - 
    3.09827162007519549877567254512753324824343978540944025772094774643524519\
52`60.*^189*y^165 + 
    4.79530476358078134427686258378870614270233816151815854630992118859255686\
473`60.*^190*y^166 - 
    7.42334300738338876829150926836921023588620985332822026882055379900013281\
0397`60.*^191*y^167 + 1.14939260520740069319093544964055071626497696604367868\
945584550953941683247396`60.*^193*y^168 - 1.780007407968308716140323019171365\
740882284782672777240745222967478234525968642`60.*^194*y^169 + 
    2.75713965149955590897405760924954734610342070628864154869026407389758285\
34666311`60.*^195*y^170 - 4.2714790617156103672081899359910533757425647509988\
1866460266864940807868832194052`60.*^196*y^171 + 6.61880216775137221756612405\
2609030436586268305014633858145219312781307271327450763`60.*^197*y^172 - 
    1.02579640807784492029294627675643815016906665260629306462302646311135321\
793518501971`60.*^199*y^173 + 1.590093538999468573291652907760071522502277770\
542411051645661279381381319899384412214`60.*^200*y^174 - 
    2.46526144464427963565591480381955549983434200777608403786602051701992651\
73063624365966`60.*^201*y^175 + 3.8227967506002921866355218198520217450712089\
3987559791196920906946047356560494553348683`60.*^202*y^176 - 
    5.92893192513632483773783245161919718184314130746118953143764939861170540\
4795772300396764`60.*^203*y^177 + 
    9.197035926296504226104966426098757102255146461258567302493714328043893`6\
0.*^204*y^178 - 
    1.42690352962310781450546105041233308063547495471676817026732039687397291`\
60.*^206*y^179 + 
    2.21419473001019371562474720691270850627991821317161904555382483309982724\
9`60.*^207*y^180 - 
    3.43645498681565592295103547601797155012356145157087918378727930200865828\
47`60.*^208*y^181 + 
    5.33431111130218055286669301344341998600975721388763184599488724045507311\
821`60.*^209*y^182 - 
    8.28167264661458930658745699283852899445376596693636001931762644292291187\
0083`60.*^210*y^183 + 1.28596465044806619123664697279880342203056276157367954\
444170696273746512781491`60.*^212*y^184 - 1.997149062859613787175603827582284\
048578140242570017967634498421999446423881828`60.*^213*y^185 + 
    3.10214183964277308710364185770000748732455091569055779431076954588580894\
28127192`60.*^214*y^186 - 4.8192759452365388968295895292919105342748186561401\
4193299013291437470469347371795`60.*^215*y^187 + 7.48807480011522651253880593\
5230022182852917990259861637454633138875381491899196117`60.*^216*y^188 - 
    1.16365989569547196305566665876815239982315024829808072181485382173236894\
325821018175`60.*^218*y^189 + 1.808625963188193887274125109708562768251501729\
748042884608806161361164527756707029209`60.*^219*y^190 - 
    2.81149654684120512284838629834219668864299620488734967753631420408050167\
40548838202344`60.*^220*y^191 + 4.3711102179715751677244054897526632991825874\
1255503210142805746026454108830006916328989`60.*^221*y^192 - 
    6.79689702742285295136763584471732052532161586274094784336063132192580574\
8086970817617011`60.*^222*y^193 + 
    1.0570455071690811417716160055845709547751683574668012691680341434611044`\
60.*^224*y^194 - 
    1.64414486897576465998001598542418738625719416653645627328661080577929836`\
60.*^225*y^195 + 
    2.55769781483560756721443566518045393794371475624949572654904878439559508\
6`60.*^226*y^196 - 
    3.97942660364629170131611023406302723082366323957307561426525520212955201\
09`60.*^227*y^197 + 
    6.19231801873678035364245117052016985547914034445990420335423062656685254\
276`60.*^228*y^198 - 
    9.63711126094744596245169516717009234361093516486029057822675290937408021\
5675`60.*^229*y^199 + 1.50003278422248334766674822580226903577020258326983609\
219636603330562517207097`60.*^231*y^200) + 
  ls*(-28907.9838632211837382535665633098546141686297106240833639382211543473\
3263184624854`60. - 5961.7480160980945876320551458903402692919770250397612738\
5618870976606197838076946`60./y - 44768.5863839591817109284922476989686043768\
9974995066156790301839942890076168310132`60.*y + 64698.7811156886311344988040\
5952163058622598625869845558061672215634835605525639176`60.*y^2 + 
    60413.8217983383452175984448101100190388731125705453469071076797730035463\
6284630169`60.*y^3 + 147354.7154664633297288107670758391919538949544036272609\
5881742500946784766339449763`60.*y^4 + 3.448812433126139706183278464400726680\
21826759907378361353319295673768120950262174213`60.*^6*y^5 - 
    4.85138652880416582207651905954186258366639751062867230597260394682001810\
195467744132`60.*^6*y^6 + 7.7253001510460765439071452946215978440685308753227\
18841224976163439665035483444611972`60.*^7*y^7 - 1.20350745889819701766474326\
88651310942181714916336070947441697933275775210826984183716`60.*^8*y^8 + 
    1.28795926978210085835150005894825307886498823186721056411924065963981651\
971903963731325`60.*^9*y^9 - 1.8125422048117712568418179520243560987618130502\
901295715537602226641276700572552389923`60.*^8*y^10 - 
    4.10160073632475844768588319416884967261208744729826780810529350093312186\
82552841114336`60.*^8*y^11 + 2.5355285788552500551890467051182862200825677141\
975998188835280392641843868672026031621008`60.*^11*y^12 - 
    2.8380263054875983200274716682325613709363707475993639808406332644776791`\
60.*^12*y^13 + 
    3.63042631592464179203980502800446166257433299822926166169755461545201121`\
60.*^13*y^14 - 
    4.14265932816689296690111977081321959176822812910528206002831303959966434\
4`60.*^14*y^15 + 
    4.87937856868379116225395106677169912401376682972576844185882502429492627\
42`60.*^15*y^16 - 
    5.74228960349086619322031136110272486871044900588514832023122744440479226\
63`60.*^16*y^17 + 
    6.87280584069344273199521117076493252726392869790465915081115151254924500\
1115`60.*^17*y^18 - 8.3239904319498233572234715693297102249434459092554653077\
467631715599602050022`60.*^18*y^19 + 1.02152774681352139897490743351829344590\
1827735341879187814148216119214461257656`60.*^20*y^20 - 
    1.26835683954269879346192845151358337808480541498852228194152007344074187\
54562508`60.*^21*y^21 + 1.592258450530694413461850888470989375648293823668122\
72883371640600063540137821945`60.*^22*y^22 - 2.019131007190800895086549244753\
521148544588723180820224923941023146562424385149053`60.*^23*y^23 + 
    2.58444289487953905861788905144001167158896050148513864804625125462480512\
96321917583`60.*^24*y^24 - 3.336665594446896047590356460897369127663646688320\
39808735892067817995939771688842123`60.*^25*y^25 + 
    4.34239591561012494148261686321917978770270974836285062006949285748056837\
024813548628`60.*^26*y^26 - 5.69339317749179243939497752084937976127483656999\
43240721890923867655502743663552875787`60.*^27*y^27 + 
    7.51652312313436704159324032264415676677268978000892605065029270219551909\
340016366169825`60.*^28*y^28 - 9.98774105823337574461789440912032022527016775\
2167765270791213247394799296766231218925385`60.*^29*y^29 + 
    1.33518471289929444751625139779879230868754234771894209011935991106327751\
721899294083934116`60.*^31*y^30 - 
    1.795044478049718540934851520696200122679469636593033694574990628703818`6\
0.*^32*y^31 + 
    2.4261607437617229767472574242401198757544273744750634706599200070017884`\
60.*^33*y^32 - 
    3.29562792940552705256793525235898067760853723105119716815715551178789869\
3`60.*^34*y^33 + 
    4.49786452286132428030122560420457662303677428274408895496041287147181223\
26`60.*^35*y^34 - 
    6.16608969951894981670612072272664631211751605377920327810597676247985926\
212`60.*^36*y^35 + 
    8.48874516679711295363108932747776216911498820536973272999769205380739104\
1082`60.*^37*y^36 - 1.1733039707679610841697773963701828386716894614501545330\
7341854845888092228696`60.*^39*y^37 + 1.6278770739611006438358377174399621158\
15150071357554687486719894850333187764504`60.*^40*y^38 - 
    2.26669994506480795070523609515194740567529654121272698931428751088842144\
96975408`60.*^41*y^39 + 3.167022977970688443543563235777443204666746009078227\
47076959545392098022177344393`60.*^42*y^40 - 4.439376924994289148688522187974\
991688306100068691300143927595095195134876015858106`60.*^43*y^41 + 
    6.24223763327113931826581458414869018650906287069553364246043037106622733\
46103005088`60.*^44*y^42 - 8.803277947899336918521579691468988820349275426133\
27681353032355869200097319786966824`60.*^45*y^43 + 
    1.24502152242676879731135276892838208030164540628712297986236908726906107\
40033715356656`60.*^47*y^44 - 1.765565707142967490243143769234972024607481249\
17607976398553999592119798905498458987695`60.*^48*y^45 + 
    2.51023966332860478370556698103819816690982774550836023711007305498664333\
9780974019312863`60.*^49*y^46 - 3.5778622743147954728383320759120639647829410\
961356146382273310994035940210689084040041053`60.*^50*y^47 + 
    5.1116949670610140644024302095186519629173089961474522428971070062627311`\
60.*^51*y^48 - 
    7.31977173695715458687099226437256061011084579957050418820975507526194249`\
60.*^52*y^49 + 
    1.05046676611041823559840546231067482150325752809560726668799813469527980\
01`60.*^54*y^50 - 
    1.51071453944597421930028727473044712622681060119703745335917685422112095\
516`60.*^55*y^51 + 
    2.17702317233216654738897345656026538281921751354966494051355979413099854\
893`60.*^56*y^52 - 3.14334046794521431193797624387429740102924508609449164031\
07306859713321531228`60.*^57*y^53 + 4.547120911247634103865405079283361366235\
12065787331364672388796944190310265039`60.*^58*y^54 - 
    6.58974995339129083878750725841008987707608984193049099057234800758869944\
9605952`60.*^59*y^55 + 9.5666728626141651311462109753705026534156124947382620\
645798163514779489752926466`60.*^60*y^56 - 1.39118892156985059403372479003865\
8197044174050175146525771674404979710613590503162`60.*^62*y^57 + 
    2.02637346455193189486685054988572008463757850259162827882998240403354490\
08416377501`60.*^63*y^58 - 2.956223802396778841614359751653191056743926200672\
44495727951712428096172997627625677`60.*^64*y^59 + 
    4.31933603590374287043458721695644650681549745901466699773878504058512501\
4177005001633`60.*^65*y^60 - 6.3202907882768041322668747930334208836619424598\
920494525094499086191765099848747417043`60.*^66*y^61 + 
    9.26140893087612654665661419439459745187765323980600947389461866177379172\
137295269298598`60.*^67*y^62 - 1.35899389745697588018353823843061623172465406\
90356863063405084068483608277493241751903162`60.*^69*y^63 + 
    1.996824121390138700889204469332322418082941338036133682884684628750742`6\
0.*^70*y^64 - 
    2.93782721075953262688635984548029799005130871714921212678594435780539258`\
60.*^71*y^65 + 
    4.32772717253303672692652971842943770877383394250408671172881335802340475\
6`60.*^72*y^66 - 
    6.38299500152390268348873870339326217492208817633335011565073904570834674\
8`60.*^73*y^67 + 
    9.42550570875440250578335433031427400818021798498398303269916644769685680\
007`60.*^74*y^68 - 
    1.39343120458976337419264993198289657735600211365656775396304968959268731\
3471`60.*^76*y^69 + 2.0623051909042928799134566589100668433674483167438942477\
8805122990278052947847`60.*^77*y^70 - 3.0555773411332176283063590518051977459\
74340905122549885690869326178375390394779`60.*^78*y^71 + 
    4.53203799213578031568950071777415530336991760573733422735050376003586035\
1372865`60.*^79*y^72 - 6.7288557951962192454543440062958405682143188598429740\
8190228756766449176413474314`60.*^80*y^73 + 1.0000560090703691726543018741583\
176566724889840423962823771565206928584791950549035`60.*^82*y^74 - 
    1.48775469958941760848696064070323429013752857869387178581740420485912703\
232783112126`60.*^83*y^75 + 2.21539501559163784705645813184351483119583205182\
1762782014555854627790826385561445977`60.*^84*y^76 - 
    3.30197068887910761084089612336522915000484468170143421395946352668554407\
34004233335109`60.*^85*y^77 + 4.925918419380019616428100834428836211931191373\
81952515151129948101419373486963837309634`60.*^86*y^78 - 
    7.35501104327284787662076763259052975225588072681583327557167128872354634\
5768583133865583`60.*^87*y^79 + 1.0991376231957940555196918211682973938280360\
8374925448406835338945147653821625572161224704`60.*^89*y^80 - 
    1.64393376465869462545058187408538598503794292012075169415499652485984788`\
60.*^90*y^81 + 
    2.46077129321985842100775388228725715027077807943618626842438792811719398\
8`60.*^91*y^82 - 
    3.68641645844397911188255237559569102512020789801363747592547897232645885\
92`60.*^92*y^83 + 
    5.52682309622258314663195897852419195741193394177711317361563577512389860\
423`60.*^93*y^84 - 
    8.29233531879910432921976093178856402513891962759667190247601762455430270\
2755`60.*^94*y^85 + 1.2450897163515520385282226947937718487159348584245355404\
5639927121971065238984`60.*^96*y^86 - 1.8708526005624084928017720796192174245\
06312469510848940805219159201577112844481`60.*^97*y^87 + 
    2.81310872808717831650950951178463106472537844370458027122270566803808849\
60070953`60.*^98*y^88 - 4.232866859115577490089802288074315916494515242605544\
15471195051808211092036329742`60.*^99*y^89 + 6.373488310890953510379030115794\
127899569031756656566610126290679135084159435102314`60.*^100*y^90 - 
    9.60302021214158640320884840426424181261800020589887946281919307661832509\
66731550054`60.*^101*y^91 + 1.44783920885448786532058862176704337772283813535\
120234211219466234118271702178409389`60.*^103*y^92 - 
    2.18428167429670503689925760200173542055658220608231016192941299420695932\
06883179998862`60.*^104*y^93 + 3.29736433646890543938742138209843806683438520\
196300483419262655388219598135578836232004`60.*^105*y^94 - 
    4.98069063220030830037757498510863645760407714951697184670275132865496201\
2145470119923152`60.*^106*y^95 + 7.527851793864938910073993367766564685583626\
9793286366729299928042477112077180826555192672`60.*^107*y^96 - 
    1.1384294196153325065970058319112789382592691707547385052467735432956409`\
60.*^109*y^97 + 
    1.72262034960519696516009061111444441027079578755547949900857040063356645`\
60.*^110*y^98 - 
    2.60805328253423160700769390999641648467510220963383797100890050047665132\
3`60.*^111*y^99 + 
    3.95077165642803454361185846945223846445234313611225475220270511493891238\
29`60.*^112*y^100 - 
    5.98799300902203412461680197166176679228777067625246195435759761393045513\
383`60.*^113*y^101 + 
    9.08050423588423645438752187867855818588952283632973510524219251762070873\
8499`60.*^114*y^102 - 1.37772818607007263704909750198917692612632326387039983\
133478747690597455814064`60.*^116*y^103 + 2.091402957711699580020627313375144\
65589516706085516366177616854661063605064869`60.*^117*y^104 - 
    3.17634969789638436164941517551839633776866617125131403605203050218227850\
9092863`60.*^118*y^105 + 4.82648829980149557207663139533583939517071981448147\
349629701830146144668708327593`60.*^119*y^106 - 7.337407070215633083847784009\
661344361529330537358164632149024925070545169475152972`60.*^120*y^107 + 
    1.11598546740134705768640879056927495475544250125622336022680206150730976\
107286245599`60.*^122*y^108 - 1.698147068636828632332904113611300976104377144\
073032592001855258724212092434045853244`60.*^123*y^109 + 
    2.58517092648881589635203032790828761883963853422287925099304410829918090\
29924390177289`60.*^124*y^110 - 3.9372853800121002817083499797886737434445818\
87588866563520428733025218412313762947563`60.*^125*y^111 + 
    5.99921950226859114909687660768888632824057158840726339706102292583617520\
1735840627608096`60.*^126*y^112 - 
    9.144911096966162194599693729537085941730756670847952580163311948176323`6\
0.*^127*y^113 + 
    1.39459414729104634476648636662921462485111946341713010281181152293617979`\
60.*^129*y^114 - 
    2.12763255226161896321414165876416010991333273358694952780096963173809352\
2`60.*^130*y^115 + 
    3.24730256955341950822080365142244920013726088638239328322658878254057894\
89`60.*^131*y^116 - 
    4.95819052604549136293255975107413252129292477240786884347511761905930485\
353`60.*^132*y^117 + 
    7.57347246644932254575016677376869885778163860228655686355089911064680537\
8963`60.*^133*y^118 - 1.15727190144016159020461767837168818377045997540297069\
946247431291584522269724`60.*^135*y^119 + 1.769055625833126009330183098992074\
160769466321534943473109458642285302136666668`60.*^136*y^120 - 
    2.70526968410267797159070764496581546226131275507743728394195428495221860\
00199344`60.*^137*y^121 + 4.1384715995079249901673929788705668934969242115233\
8705396414623612864844147491062`60.*^138*y^122 - 6.33325732690911633499446611\
8819451489618910924981627446625167999975870980698126359`60.*^139*y^123 + 
    9.69548409620601247556694812165207723567016828893646752535150203733731561\
90824683548`60.*^140*y^124 - 1.4847885141970033335303151075587960298864791065\
10714036821008445209563165257512823965`60.*^142*y^125 + 
    2.27462612986403748840643002715296297452527940473001740599824978177821370\
75404876735861`60.*^143*y^126 - 3.4858076204816162207112742574787318717800753\
9778602465677127730353172633735285237025095`60.*^144*y^127 + 
    5.34370495433691373101903829314720794468374482715102199210927000345903488\
8703083484561413`60.*^145*y^128 - 
    8.194546872825773444141017747565933019634869372370253616001854015186848`6\
0.*^146*y^129 + 
    1.25703866430895148892500451429882296462514476125533261581051714155044766`\
60.*^148*y^130 - 
    1.92890749797918482121322000471677679911163022898435995860887645918586293\
4`60.*^149*y^131 + 
    2.96081410695294832338282716005646832604001131446676002864476131352008692\
4`60.*^150*y^132 - 
    4.54617139627476948562749137014578325609422720862893888215720806339596541\
972`60.*^151*y^133 + 
    6.98253927925899731556805170251414933881550607723802138451593859708018940\
487`60.*^152*y^134 - 1.072783109928428534372176562317230708534638325150222277\
1332719377074232102945`60.*^154*y^135 + 1.64869190979680786219173001019278589\
0813403393015091180547138134808559597558723`60.*^155*y^136 - 
    2.53451140621559467348601909013824972225167119012529058319352430664272853\
90699561`60.*^156*y^137 + 3.8973940830766399792991089353749477156575660662083\
0933453083115627674021830938207`60.*^157*y^138 - 5.99484453797714945825924082\
5541917872574738205128331464834501089964508307441391719`60.*^158*y^139 + 
    9.22366037739799796064691151712418845357876320096745068745454853554348857\
17531778978`60.*^159*y^140 - 1.4195436000630799028793112822141809645454816607\
92880475064775139377355437996348662073`60.*^161*y^141 + 
    2.18530741122014293052450674803658047200463779934842672138353535166446089\
62572485124659`60.*^162*y^142 - 3.3650619367287123308652621838823234944554432\
7225635627212667245374424369726161071797953`60.*^163*y^143 + 
    5.18308930671379300312400614303440190017571674266102354902603022446921472\
6793148275784071`60.*^164*y^144 - 7.98542153180165498959800813376394245506647\
52164890862133472108736649652711641853891841395`60.*^165*y^145 + 
    1.2306058535520729117960664361305063880646341549292363763437571112690121`\
60.*^167*y^146 - 
    1.8969267658609966837248750149251989044357270299727542003086787400418018`\
60.*^168*y^147 + 
    2.92476598615545009003146295497541888547461252191684154908932600131565506\
8`60.*^169*y^148 - 
    4.51065068896636280990465235946102200651798663171381551500781186517497429\
42`60.*^170*y^149 + 
    6.95814306961937005041912692535966514369100893104092057492596160189547957\
723`60.*^171*y^150 - 1.073623967608151712108167873884127444393111614858104830\
2013410454558250733917`60.*^173*y^151 + 1.65696889330853112446682519870413759\
531932091169526726758847750787407843765859`60.*^174*y^152 - 
    2.55787007123338645860588974461401428058251952342850161482020997172360018\
1173383`60.*^175*y^153 + 3.94951032776467802401949123841050657640422243497749\
48440922605472166619092869761`60.*^176*y^154 - 6.0996846327529374664599476178\
779645060488719852098525743977513315637098316691561`60.*^177*y^155 + 
    9.42257481808583720257028651496060440016483869362538369724664281138785429\
2233721298`60.*^178*y^156 - 1.45589028377680917210825225196054515249459687793\
18743820329592901115922484815247776`60.*^180*y^157 + 
    2.25000415169658586240828864401798799736923070464439050358520074727187199\
305936831228`60.*^181*y^158 - 3.478022693929303752919777285995351392920951671\
1274914905874205908924731702434116645187`60.*^182*y^159 + 
    5.37742977347168831859750263033894594978466662545513037565128468508507706\
108873155193377`60.*^183*y^160 - 8.315898371757230994398727715701555772109707\
476815050187705570779691733588487107756155501`60.*^184*y^161 + 
    1.2862771530957656343842231195998043545412385371404420115770519651551192`\
60.*^186*y^162 - 
    1.98998490867596700476114016587997564850644814677214806070174184464370814`\
60.*^187*y^163 + 
    3.07931248399108834684520075777115981006155280998885461579108888735923795\
9`60.*^188*y^164 - 
    4.76590545885359333161157059438225668057149526734166110620087876820842565\
38`60.*^189*y^165 + 
    7.37774619867138182550002038960562405605998981427437315184023656588913148\
596`60.*^190*y^166 - 
    1.14231950587120829442837521662618493414331960068826715359208860405026420\
9976`60.*^192*y^167 + 1.76903348122770442737791419082800722653530224677144293\
698908842584909035935891`60.*^193*y^168 - 
    2.74011060110459378248615258879349930206061461120405426528920661417648897\
7204`60.*^194*y^169 + 4.24504925528716703644446749354440247752938749922521703\
14119946488319429244483952`60.*^195*y^170 - 6.5777749722417161099387581857781\
3428861037925867073015261857432039977923463554984`60.*^196*y^171 + 
    1.01942664744887470819605517543490360441687632159881212433147003173908072\
35581477251`60.*^198*y^172 - 1.5802023846844002596893904723574722989150724469\
7863425182816992686905951302105584841`60.*^199*y^173 + 
    2.44989962740748490622002580272186722727394299422557304399707215879291526\
4054838191687`60.*^200*y^174 - 3.79893462411344140930486747362026215040652296\
0405897249271229659413865824322552177097`60.*^201*y^175 + 
    5.89185994166103968550534907429427088853426218908600885617335027401366466\
613442618691624`60.*^202*y^176 - 9.139432032219835872907188882501692998912468\
159905725236604067119055029707301106242303473`60.*^203*y^177 + 
    1.417951398614020421815977020094412254724526200207447845432814516663658`6\
0.*^205*y^178 - 
    2.20028019109734245145753277184085419774279824162245145032402872580086038`\
60.*^206*y^179 + 
    3.41482390368818065161032927702477922905895704770259167887438262105653466\
1`60.*^207*y^180 - 
    5.30067900756872741019200241848856736945336723103468094339162369407642937\
78`60.*^208*y^181 + 
    8.22937340397652067389475984632513522225556947900007961422073025658105518\
053`60.*^209*y^182 - 1.277830697541054088491134010488290378215716313155517084\
0999596666862048845598`60.*^211*y^183 + 1.98449668663872721109697271335615665\
921457230534317003023184662193768596769961`60.*^212*y^184 - 
    3.08245817106307526493560436618754205999937838807963114000121910304290057\
6383597`60.*^213*y^185 + 4.78864906086067321233744945999567933031378356301515\
09292312526544965390803585933`60.*^214*y^186 - 7.4404139528973013907121866629\
3611223889307266158557109595277559149570713309170996`60.*^215*y^187 + 
    1.15624197461624191979847248044413582805084059405774848815793223874012737\
91657999096`60.*^217*y^188 - 1.7970791130890551748290003684124969986095503379\
7606400104693664577828587461717436714`60.*^218*y^189 + 
    2.79352004910446579155928138536765615727557483428759864932532944264354441\
1380859798453`60.*^219*y^190 - 4.34312000154721215344606022177574313983505651\
74409595276018055884477582668873631172493`60.*^220*y^191 + 
    6.75330907858168877337208646796130968582449809424127594952104099895110458\
715097997763859`60.*^221*y^192 - 1.050256832283940828379180375146883760167947\
5933108415647760803737112867291434501722395488`60.*^223*y^193 + 
    1.6335703310763209886599877951825234694396830324776740667565620449249747`\
60.*^224*y^194 - 
    2.5412239684405445890810764517400038867050106998829339224157223413559744`\
60.*^225*y^195 + 
    3.95375900268081999683623293081902438951297307164760299886971212253691083\
7`60.*^226*y^196 - 
    6.15232063050862020196544686462520633146260865685725374113196082503685506\
46`60.*^227*y^197 + 
    9.57477603769811029373212691303857259468331797743995615934592631033437495\
449`60.*^228*y^198 - 1.490316719736591767528068774642706080312352399235727055\
9892406826535334812746`60.*^230*y^199 + 2.32000119340823337761861402755247882\
689984838881146205057538481490451219365829`60.*^231*y^200), 
 60275.7189032479460084958877753550214271927111614832229470268274578227781002\
0386923`60. - 11916.069332885251129924517295368301621906468606523076658396475\
24486180880575411093`60./y - 14292.310897517410382642470760206889952962336056\
13752375529373617742670651493852605`60.*y - 330003.12736737998798814235925258\
371071295189909066154938665194080027268328409445253`60.*y^2 + 
  1.8511647329391026947981896079270951720708022551981539727365221057701338451\
3494992481`60.*^6*y^3 - 1.018691443037366438679322873915918656450648941641494\
413995037133707333272350993714585`60.*^7*y^4 + 4.4175097295443306959291441889\
7004770334603419216243557287799076315707507460671994991`60.*^7*y^5 - 
  2.0933220567617178366584651949468518213411144086442785270278512375374758642\
268255009548`60.*^8*y^6 + 8.3946202719225529000546587977824178077634159859373\
822210551337037419173392573388974253`60.*^8*y^7 - 
  3.7890878036069080447259270024239839287539178685552439137369491277683068258\
0087149858168`60.*^9*y^8 + 1.410088207516154387612804297581495028728361090304\
660847941078007798378681471670758240322`60.*^10*y^9 - 
  5.6405041036080352775504688468061765637495549437684827029860543204570700629\
12428262340171`60.*^10*y^10 + 1.312809136443247952298198951840362987826921337\
9396804203184572414185384228450403441241044`60.*^11*y^11 + 
  1.7874550341090196242173887000991411587790858402152533909118194982751727018\
16700180038857`60.*^11*y^12 - 
  9.3476162711403217899805012174725704852693740542811046094544057789140135`60.\
*^12*y^13 + 
  1.200310722436826347795332978571969047742690458682011479278053879852745776`\
60.*^14*y^14 - 
  1.3682404264234815794283527002959958339226629905983448379435884905946325971`\
60.*^15*y^15 + 
  1.4872594233814339802373097424141435095818645734055993030265882679154145595\
6`60.*^16*y^16 - 
  1.6322993218283503759346956100531140503130798635884408324076456210094213654\
63`60.*^17*y^17 + 1.817532437729586333335932861361770255323654772552724941207\
0150768443952604796`60.*^18*y^18 - 2.0649990589015363935748110330378161784488\
3964296553406522009240781314871787223`60.*^19*y^19 + 
  2.3902240193844844348595426665287942389116056707380595730412052580511905843\
64722`60.*^20*y^20 - 2.815634558891564879152409879086236857543499734333135500\
3968759692348960860480668`60.*^21*y^21 + 3.3695397463371741413697245900053590\
6325712778927303892534594187209003114008586008`60.*^22*y^22 - 
  4.0906795290855118718297762287894543090992246836539908509789865682688434390\
33955963`60.*^23*y^23 + 5.031156195476806718172779832058609151905298116267751\
341321825900614634780815552697`60.*^24*y^24 - 6.26160781068634088730859768421\
800076246488370139506258707598779366714158582996442141`60.*^25*y^25 + 
  7.8778290738572875319902147933538579247089645009232992592657602598432761050\
33623303327`60.*^26*y^26 - 1.001017642446836173669002373998754795543495929460\
8160406046429736711182592986290325898`60.*^28*y^27 + 
  1.2836565192525157454336154846224580940915117333542669205672930548167797995\
15381050298522`60.*^29*y^28 - 1.660063583651859547460628135088442882563902947\
4835773969863416916253196836341470454829888`60.*^30*y^29 + 
  2.16371395643714408193347737135174390474852518429597855570455940537461`60.*^\
31*y^30 - 
  2.8407530609329234117291587083307947411565524354408547833884661494514534`60.\
*^32*y^31 + 
  3.7549982919494375590022195617444528126492392146614594447273554407240999`60.\
*^33*y^32 - 
  4.994985598607454098773757595410425282277865165288685134721670872070935654`\
60.*^34*y^33 + 
  6.683920829583183739825291676355745330483227503562334257404916429319065455`\
60.*^35*y^34 - 
  8.9937664036585132964054409111693448623731454880712867380147058418627918455\
1`60.*^36*y^35 + 1.2165227336032230162390548550008683480285156138073669168923\
270779520937252504`60.*^38*y^36 - 1.65361702279878615113036430180260075778301\
658505565225557611983832590940410669`60.*^39*y^37 + 
  2.2582120610269431080223186893042887943270518571262427780576605241307438259\
46452`60.*^40*y^38 - 3.097409288225640864518484959723921484999216842005815572\
0366236539007618823897554`60.*^41*y^39 + 4.2661338866096977033898548849815245\
3040413398020717257672445129781313670178640822`60.*^42*y^40 - 
  5.8989985734715813746873780554995312359659053107893313531103960070195141525\
92011733`60.*^43*y^41 + 8.187345458953150035433069296182853852088683742424779\
0078928993171051245914929703383`60.*^44*y^42 - 1.1403771450007228560373309148\
76308653325788045201657854913167548994463607832075632401`60.*^46*y^43 + 
  1.5937487063036894677725118413135796741697767128134783719312488896283738261\
873163784622`60.*^47*y^44 - 2.23453832270283310475556083827670282868657534327\
081713415064623434785030428797942842401`60.*^48*y^45 + 
  3.1425909631565273948562273721378273653670016172755646754791907550934939470\
57911828725309`60.*^49*y^46 - 
  4.432613096155805601304505136466198438538906570489258083773603387489683`60.\
*^50*y^47 + 
  6.2697109561007499060772002617500090364160076744969648445211216966980484`60.\
*^51*y^48 - 
  8.89197809791482680398524965058259458700672083340457592783134272957408747`6\
0.*^52*y^49 + 
  1.2643380020374052804358232380767893439648400214341651588153309931836816127`\
60.*^54*y^50 - 
  1.8021700472290347640468808103043079751995724190320046028835939984399665999\
6`60.*^55*y^51 + 
  2.5748547948638797589530297377850945740293621934334355013677185114694786656\
15`60.*^56*y^52 - 3.687171452705536051087325153001878378674040801799176167050\
2635495385035042071`60.*^57*y^53 + 5.2915040677908194984893533731302918989854\
1470649424816256960958863829672017902`60.*^58*y^54 - 
  7.6098123037890288531677791033390209767520653666817890970404872262252130435\
12433`60.*^59*y^55 + 1.096588274444755417982007757438196100664152790168313443\
72851660993148147489060725`60.*^61*y^56 - 1.583273021170733405262756137778790\
408345607849164982691356982296794315752020690489`60.*^62*y^57 + 
  2.2902350396401326385969004462114127036782361610453278567794111884511267595\
469245346`60.*^63*y^58 - 3.31884845724234026039862922848922494487416977875429\
988658272875800352901640267588066`60.*^64*y^59 + 
  4.8178194538218986996331444933334777191898832554367448156570173934620532127\
98220031538`60.*^65*y^60 - 7.005568212409025368642043221333812194078706286090\
8352096864426238234381386431089185125`60.*^66*y^61 + 
  1.0203314839054025754246679867460477358107095283093905665316101122505451239\
32200629939118`60.*^68*y^62 - 1.488404047621761872729486350371738852116965010\
3910244607750161843857468417381597064840759`60.*^69*y^63 + 
  2.1745016121479797318768797378942499060913535050688990555573910747562956`60.\
*^70*y^64 - 
  3.18153525286518741938866554972256281393939975117400364404667572807341116`6\
0.*^71*y^65 + 
  4.661563911367473861459177695420136747481145949642161742827679223406555844`\
60.*^72*y^66 - 
  6.8395128491402191750232190293348868465941943840866736555623142584796124709`\
60.*^73*y^67 + 
  1.0048446683206733575225560235068474933750181032244849729408130871770442327\
21`60.*^75*y^68 - 1.478207411347020680821816413893175921597665385933290464825\
7539219601312244624`60.*^76*y^69 + 2.1772972580572436622102589210670992922165\
6575793097336269089387028336095221385`60.*^77*y^70 - 
  3.2109234179665978914981681857541331849088525561066719709589744954419453918\
03398`60.*^78*y^71 + 4.740855299408653099654016960671174711478908106946663097\
6710680338846543359241838`60.*^79*y^72 - 7.0078257865848860141198821541447010\
936198952003428260910219341823780088124482615`60.*^80*y^73 + 
  1.0370403877215451837135170561093296328003209432096736266273963934191038012\
353069527`60.*^82*y^74 - 1.53631523485620829754305860956223458782705737798698\
922591991513011072342534526062812`60.*^83*y^75 + 
  2.2783705914157683569541885765511308683396512024701418765449234731919283859\
14671266527`60.*^84*y^76 - 3.382325102739265455221443271908860787883186899483\
6450680610440859423490201339824686796`60.*^85*y^77 + 
  5.0262185820111530421994619094936514293602240623826789415556349867045314907\
6882686077463`60.*^86*y^78 - 7.4763734975211463132648089507784359804451315328\
34594603004199008988955472630731324231585`60.*^87*y^79 + 
  1.1131487489491644663415258811196137022300627096130951123553414921587674663\
2142356188495872`60.*^89*y^80 - 
  1.65888940396636102686545920192901005596373751414179272607501914256380467`6\
0.*^90*y^81 + 
  2.474420492947090088274185124157818393212750751620727980384593373172465718`\
60.*^91*y^82 - 
  3.6941252657886162191390544567239037102202077850010362245625038380494871136`\
60.*^92*y^83 + 
  5.5197872806013411691232068551397100796644287044288716686321922596911187055\
1`60.*^93*y^84 - 
  8.2546104656655820244302625895963526600345639342139797358170092668322069993\
78`60.*^94*y^85 + 1.235451164404580955696802053148676106445381602923716096594\
04240691387669584976`60.*^96*y^86 - 1.850550279628725665535268036627746653582\
967683818060280705846608799208240928539`60.*^97*y^87 + 
  2.7740504224560627486767286905355324085012583215195203662751871704025290300\
5779`60.*^98*y^88 - 4.1615785735092826989139986698961233917345613075091078910\
2766895831766763172382061`60.*^99*y^89 + 6.2477628484143964652518259938276095\
21269598713653103510682056349047319013585881582`60.*^100*y^90 - 
  9.3865570577760810478429013119871362629895546908037809032933703607405254495\
093537216`60.*^101*y^91 + 1.4112253576371621023127576718793468746675309861378\
1469600322858133891096706267091832`60.*^103*y^92 - 
  2.1231849243955723619837379228938268152354252407400363249005591720177238721\
014569543217`60.*^104*y^93 + 3.1964951185930136784403064277740370142266996016\
4024465901459610955343111074587201548211`60.*^105*y^94 - 
  4.8155802946893683749471981605487171894359720969244717653462773972150045408\
30225924979231`60.*^106*y^95 + 7.25947750510475557025653272640679625221132526\
26201074576015097697479517857374679824691058`60.*^107*y^96 - 
  1.0950608225474125797223943237215477755031486752006234802366747642324785`60.\
*^109*y^97 + 
  1.65288044807905077871277940848325096077971599776790713437536943086747788`6\
0.*^110*y^98 - 
  2.496372144632628510145081781973071532936227726936335412967771311217417259`\
60.*^111*y^99 + 
  3.7725624207821143369551091395879462028688085386000607056946546506065980069`\
60.*^112*y^100 - 
  5.7044984299037554423100773329504704299363703069814191045993089679243836316\
2`60.*^113*y^101 + 
  8.6307250883075571822380208652769155342991054987867882656925441088791601078\
41`60.*^114*y^102 - 1.3065345761284626556748726971291803026861873334146029354\
9928805855175469262243`60.*^116*y^103 + 1.97894398977725569657870129256050497\
7609365887332784687135351402410150375418976`60.*^117*y^104 - 
  2.9990270053246187684689957539048778876272969697096505589006938716541544388\
763802`60.*^118*y^105 + 4.547335250654241250997257850896444185626521448407025\
1631008318512387720250768257`60.*^119*y^106 - 6.89856672964111616560994819727\
3606296082624747710153649696975414794142311701247064`60.*^120*y^107 + 
  1.0470845860570243857654833231051471451668162675178910578314843905642074654\
3699086177`60.*^122*y^108 - 1.59008920049324815016976862058014514025114762772\
3596116940386885780274111403535109797`60.*^123*y^109 + 
  2.4158723028950599341240715275096569893180497845402985973827300224075603784\
360538072455`60.*^124*y^110 - 3.672275713739782359031160165474633686927949999\
8904328368129548199558796633260322021246`60.*^125*y^111 + 
  5.5847220995336866494240457460125047014754681626111965931583031492394849658\
08173214468553`60.*^126*y^112 - 
  8.497068149894732009876962999903627627264598843165894979555602070136816`60.\
*^127*y^113 + 
  1.29340415340485477916118213407427046975953566619033284262863561858894338`6\
0.*^129*y^114 - 
  1.969670050398159045374567679752489895763524327367117833788361905706748371`\
60.*^130*y^115 + 
  3.0008435274771057198453624513539177906293834472032488117409642210185418881`\
60.*^131*y^116 - 
  4.5738351592406498810543771864637130579706328155509883705955660769385921841\
3`60.*^132*y^117 + 
  6.9743171404788098052907318499134788407954407431238179006888864456951561865\
84`60.*^133*y^118 - 
  1.0639071365569749487772077500930963896010169351187950557596572908054266492\
69`60.*^135*y^119 + 1.6236166700611762529690179532013901252983797059378992305\
99488046481344424399883`60.*^136*y^120 - 2.4787801649201750577332498738992959\
844470789694123628063033763311768757121712744`60.*^137*y^121 + 
  3.7858579232869517372797446302067313691209094214416368424932940112625482521\
978057`60.*^138*y^122 - 5.784416162223863777911624252846668504085561938756251\
080321197292391062622390680101`60.*^139*y^123 + 
  8.8413966075694137665336543983538776697268630665106725116673193538275003139\
776931911`60.*^140*y^124 - 1.351903237034741254453350282901110417388352264342\
008943087116393320224373354739927548`60.*^142*y^125 + 
  2.0679073400612100391648109678986304583695198548071755420660389599317443936\
686657789028`60.*^143*y^126 - 3.164278317419543763712677691698658764462517608\
44245318150724457574259758260278578094604`60.*^144*y^127 + 
  4.8436624987268152170841881302839452834147906966221861283520928564999213204\
36913836849596`60.*^145*y^128 - 7.4169644404944165354388541624140338173491903\
096682146514461383395398776614225868648664319`60.*^146*y^129 + 
  1.13613313588869909391233079848232388934592223864976493653049175309734675`6\
0.*^148*y^130 - 
  1.740927170511774828878156217685681870423353148744239572467195705952960908`\
60.*^149*y^131 + 
  2.6685664565426479364603102599007160878178680640083866252313124214426488854`\
60.*^150*y^132 - 
  4.0918455537500550364436974370985095421350839075916105097952983965915843461`\
60.*^151*y^133 + 
  6.2762760082859506872762914047231103808063406827212389249499496051349232702\
2`60.*^152*y^134 - 9.62995540719237896347371190002858976103463720566330366628\
42112168946782235034`60.*^153*y^135 + 1.4780320705811861996008902789174711242\
5092159755065918087545912514872609439835`60.*^155*y^136 - 
  2.2692310853547345425282232180561313846022264355236367686414975774115094528\
79163`60.*^156*y^137 + 3.4850327790372225385348107025239970027390847716773123\
7035768813891908916949629232`60.*^157*y^138 - 5.35385151978750389062940074499\
6547305314563134585665797780243511428112298888807047`60.*^158*y^139 + 
  8.2272589887259182082713012893096468277119457433630393187739144316408048011\
525947931`60.*^159*y^140 - 1.264653430972259137964929311213216262846681092982\
771089381244583788947290314723606986`60.*^161*y^141 + 
  1.9445251162181583213528104669151627261081815670369889869652870718576452563\
628269494557`60.*^162*y^142 - 2.990745519386217462028081261139906248063792936\
10503396129468778100169125517344442342617`60.*^163*y^143 + 
  4.6011614950415536816525561262167815861492564135042168206013574920077541300\
02421973628466`60.*^164*y^144 - 7.0806948938378077207137100358005607424296820\
204470339298919158607824396114711271854865787`60.*^165*y^145 + 
  1.0899409915835537927879094811698717951091767965442583110096378869902328`60.\
*^167*y^146 - 
  1.67821322741925544408684924222356492846112758742934717107111812127213773`6\
0.*^168*y^147 + 
  2.58467965023295975433781337019010015788096177233698852436447690731039621`6\
0.*^169*y^148 - 
  3.9818065122297776722424123651994948199666899110081127641170512207024164832`\
60.*^170*y^149 + 
  6.1357248275801990376592060518328657721437503268027156757720367189537416495\
7`60.*^171*y^150 - 
  9.4571955203888488030818444853125320037426065192162914700484703213493073360\
55`60.*^172*y^151 + 1.4580356494568400662839907246990283798791257962654519009\
1775492601627553987005`60.*^174*y^152 - 2.24844225583919359366388505927629557\
375768157414945024181800361690957172182396`60.*^175*y^153 + 
  3.4681807533932404537115929707211543624562074920802471813682428555964164332\
532331`60.*^176*y^154 - 5.350898281681168528386836040879336014830276258997981\
13284519817224373380740921825`60.*^177*y^155 + 8.2576272985187959671249733945\
69006332313697472356362911744240642549315836847101514`60.*^178*y^156 - 
  1.2746358274045295208428722587041066416563594353585742870301401126135379513\
275832288`60.*^180*y^157 + 1.967967421409706106940279400722725157068016737906\
828787184608082768086112253435363087`60.*^181*y^158 - 
  3.0391303659686233555347420940052671067889745900585644114703377920234060833\
828669538483`60.*^182*y^159 + 4.694389543587192332528537399491690705648610032\
34430738296815360022341905009364963136264`60.*^183*y^160 - 
  7.2528056697667242897463503721555698847623583930653191475136729555669983016\
86783320983995`60.*^184*y^161 + 
  1.1208018897980891533963473786469355254909458531403199362933491706984939`60.\
*^186*y^162 - 
  1.73239277252556189214833450574497605043208040764703538608951296071789093`6\
0.*^187*y^163 + 
  2.678288694018967405983078297670825910683242498805257128150022658865985478`\
60.*^188*y^164 - 
  4.1415296191095598869046517895989451570607736439828549600248990416906854089`\
60.*^189*y^165 + 
  6.4055345525411255694752086750081779563797421873975118475591580390922785355`\
60.*^190*y^166 - 
  9.9092341898291389493045454706965330852679790748417083030310778431852715628`\
60.*^191*y^167 + 1.5332529872988286578609757071198865094776141312120555625576\
6719375089670847397`60.*^193*y^168 - 2.37287840750994178880270495854899771363\
1869496640791170550923302213405112537879`60.*^194*y^169 + 
  3.6730262437946988485560320098533356639449037020084813618002487888490023458\
180996`60.*^195*y^170 - 5.686675198045842030362613927889817468646874010899982\
18697453165157766494841916713`60.*^196*y^171 + 8.8059789465433681673776585359\
96447326890699795189436578274764048303706159958561418`60.*^197*y^172 - 
  1.3638942185636442398092146979353778161436449733967856173187264404737071963\
3456848489`60.*^199*y^173 + 2.11283984178797282992987255932466075406635912301\
9677031111547527550847171433580904729`60.*^200*y^174 - 
  3.2736658282787092481480829643830889230069259765493684662311486160255698549\
678851216319`60.*^201*y^175 + 5.073212356764488438285240535567236023906703185\
77825781322542007859549508753781343939428`60.*^202*y^176 - 
  7.8634247431951409352897293801872538143181807262103389705981391838575625642\
99699490362862`60.*^203*y^177 + 
  1.219044355890647079972882065270525290153674695119475786766799142429823`60.\
*^205*y^178 - 
  1.89018999782335949067597296671816404337089054030229499838036383995050848`6\
0.*^206*y^179 + 
  2.931356961256244337299131920167386693879070740395536172984731632426827897`\
60.*^207*y^180 - 
  4.546826440534868534602439040319747602556440179324519330064472537855854363`\
60.*^208*y^181 + 
  7.0538076656612582468961224023492378133595797397055767951075835052462002777\
5`60.*^209*y^182 - 1.09449448131796706211211251955345817458032103113057728095\
11783301090475832143`60.*^211*y^183 + 1.6985464825836325802916908090229880038\
5764785346777360166290554799081987494358`60.*^212*y^184 - 
  2.6364186809904277662890429526567863506755883308073472130985892695339791961\
6694`60.*^213*y^185 + 4.09282906863607370296711391665912728804348936138995323\
5696783568669502421415655`60.*^214*y^186 - 6.35483574626669826347879734924717\
075616558001687766453268092015242145749615888361`60.*^215*y^187 + 
  9.8686051511516028526195582642285662456679193918429537190317085896044336751\
29354183`60.*^216*y^188 - 1.5327706450804499271801050839155880096660773987331\
4779062247982967245086166966644051`60.*^218*y^189 + 
  2.3810459914276971621146003832982163117352009236169891802021474018600882142\
64241138072`60.*^219*y^190 - 3.6993622809827573658266786356039802017621579544\
833951699045428605238234835103007402411`60.*^220*y^191 + 
  5.7484887798053270690989695840173577582638332052554056631587550376403522148\
5914167254488`60.*^221*y^192 - 8.93403276635739904271634952451956275533754291\
4354092202099421050824060603434552496339629`60.*^222*y^193 + 
  1.3886977100220788460961647802230109321697007063577327117781272064603628`60.\
*^224*y^194 - 
  2.15890499238736866832592485598057872469794958453028356360550366628092761`6\
0.*^225*y^195 + 
  3.356790929364667301562906082784388538797265432481269387854257814696333943`\
60.*^226*y^196 - 
  5.2201061593157020840889497706346238612943186846997054541559928148411510786`\
60.*^227*y^197 + 
  8.1189150315359986670067009972183851470176099790025397532491067602182493432\
7`60.*^228*y^198 - 
  1.2629310059768081754862853399042687979222751000625919294574124494782638290\
41`60.*^230*y^199 + 1.9648236743769225538483042692092121336518787344554127346\
8410611409120197978774`60.*^231*y^200 + 
  ls*(4766.389959679057737842903696356281841349998346503964752919402974526594\
01545040331`60. - 8012.740278057067231042268042032005731484893663245532140648\
54705475398223888503909`60./y + 53408.336182564540465471892837099615268011278\
73329827910462728573948274008323157317`60.*y + 219214.64220944078465864982200\
63787782316345497851748309223688025249109914060624945`60.*y^2 - 
    1.73938846280237285013778247340651706522256869163418922990923296856204501\
39311460974`60.*^6*y^3 + 8.49623641465820865155092813968279930552514160084747\
886094624923276663162825422235744`60.*^6*y^4 - 4.4069037380189601189991225822\
73725493752049744424769315474449199047987375441950560748`60.*^7*y^5 + 
    1.80425829234448558875873760519324753820760065371078482102892910991581253\
62428553792228`60.*^8*y^6 - 8.46790756862868663627314831468138145652817528606\
8762626386499775315469328444656646029`60.*^8*y^7 + 
    3.22023997220241534399692772663421895443439937805077661048949994410849468\
515896778972658`60.*^9*y^8 - 1.4370146482815583765235716509178721012359015604\
12695000381235383271561191035649998117827`60.*^10*y^9 + 
    4.92563333080090391570163776781641114393159102065363594536899036452429253\
4006135740145831`60.*^10*y^10 - 1.8495880597665966259805758986147553168277937\
825510636159222045164618350721629630436015985`60.*^11*y^11 + 
    1.82741289275871844280807417804920371543135804519443821265318824908737452\
21919690478517122`60.*^11*y^12 + 
    3.8476028111804509471301625670922375957202536211082677661333130753623095`\
60.*^12*y^13 - 
    7.3995347175283013805681497836444345225802077893876041200673750211206374`\
60.*^13*y^14 + 
    9.26952519552519598760021666204175260054827782059046842734359614746113215`\
60.*^14*y^15 - 
    1.10793230985022905232820528168225982784669407197925408358783360111395507\
577`60.*^16*y^16 + 
    1.29681462791240486243478539254713482892873048441488723281804721193240315\
9316`60.*^17*y^17 - 1.5326072662135364752938649005104331129206955072676767342\
590294824214380586386`60.*^18*y^18 + 1.83131560589743030210513334207822989850\
281990978902990132112491142940569426168`60.*^19*y^19 - 
    2.21820100025473958472745369144793191414033955400463611109884401009727190\
744428`60.*^20*y^20 + 2.72090700992579096883917326313062730492855380065098149\
48706385601776488241616259`60.*^21*y^21 - 3.377552451121676504203643721298765\
87473471260528798195154513041573958177261156511`60.*^22*y^22 + 
    4.23874454631230114889931354297354007355186782453464231062684981095625868\
3707311553`60.*^23*y^23 - 5.3734680445305948669707296163716212062574977973265\
573615468491502891107436069885583`60.*^24*y^24 + 6.87565316060191806648430317\
712002171066909559590720178514415499960661410248785418073`60.*^25*y^25 - 
    8.87388458112857985274510297631909345160714496134021455235595890635486907\
1564475971468`60.*^26*y^26 + 1.1544696128581397673366176645892011032490849070\
8523648466923830488921956509384209622227`60.*^28*y^27 - 
    1.51313027265473280055516532665793258802799121530799776856629521889549767\
3872445367305973`60.*^29*y^28 + 1.9969871416255662388610644076256524271558728\
104194234515269184105938409304653573094121195`60.*^30*y^29 - 
    2.652653987407737709773239963655661633597779048626946688103766144005114`6\
0.*^31*y^30 + 
    3.5449672317426265635228705762170205083619086296252863608581538572757377`\
60.*^32*y^31 - 
    4.76438137725591032231071282152442368132271771022365683481004031027132453`\
60.*^33*y^32 + 
    6.43745882552761287343847685365099671840719916973500883556178334592406232`\
60.*^34*y^33 - 
    8.74178244296409946610884465667968913113338217495428498391261873504976001\
03`60.*^35*y^34 + 
    1.19272016384485099728900131510823210281314233175993357648773146102135318\
8783`60.*^37*y^35 - 1.6346165807401009523818990048317042065102799515221740804\
957970272171235797998`60.*^38*y^36 + 2.24971206790420031253441766480406981513\
778224901859423504172952135016266222344`60.*^39*y^37 - 
    3.10867164081166871207603421943232396189260472528713174480259503856693496\
863317`60.*^40*y^38 + 4.31191539945863521535616942178875892115301704079896099\
78328176870077415609584165`60.*^41*y^39 - 6.002474924685517805852505254166353\
03594524310160447469356133578538906841581090627`60.*^42*y^40 + 
    8.38452642805693093382216511963015430181639863902097746625486552228203289\
5936532788`60.*^43*y^41 - 1.1750154319542792498505559633734019189424400725482\
7277933659530987059160207048785969`60.*^45*y^42 + 1.6518066384739358472587065\
59182557907757003289842845200582327583970595999164726353121`60.*^46*y^43 - 
    2.32896907613406760592505357374271035745082201486735693281373679359242192\
91400206185403`60.*^47*y^44 + 3.293058970692144211036634596815395268137291652\
52418775717616181473177948343444626461346`60.*^48*y^45 - 
    4.66888009246356736634857865843547071168592159354638409575795217183694354\
212554970648028`60.*^49*y^46 + 
    6.63671179647677154748971812055979431857473998808359861082564102613382`60.\
*^50*y^47 - 
    9.4574265897356327845378408123173624370631270361414097053150689263175028`\
60.*^51*y^48 + 
    1.35091628895704763855574717402904340673091772046304986396400646095951830\
9`60.*^53*y^49 - 
    1.93409437604016155015510614365267911937632167756976967915745632637110599\
24`60.*^54*y^50 + 
    2.77511787637160682802843135129938692180417006786278685882456941306395583\
997`60.*^55*y^51 - 
    3.99027486151592102587349970689488219884552749333773651689184798530703122\
5026`60.*^56*y^52 + 
    5.74919378648507223262469076008829717259099653230719553227250055476697001\
9377`60.*^57*y^53 - 8.2996721715544861034927985657958099603341581132455057213\
7699363847470258417488`60.*^58*y^54 + 1.2004212767878237321228238952620049811\
558144728452715654290062068722026506702297`60.*^60*y^55 - 
    1.73938514856616547645817048967316007770359223606300711055376833047360057\
189998296`60.*^61*y^56 + 2.52475526080261972329294694580628664451296487088725\
8965832572632466188804107079682`60.*^62*y^57 - 3.6709447218055594678721630972\
816043717979355335175093476534733696286578094350974648`60.*^63*y^58 + 
    5.34621426058369872863193757719468042861973756596512685546770277478563775\
550116583448`60.*^64*y^59 - 7.79831935305018378687307559930097477739652246201\
5660678633253560528198167117902130661`60.*^65*y^60 + 
    1.13925036117934815143175292701496268653991707309758831097575913910933064\
600859989136112`60.*^67*y^61 - 1.66678390505542835852432122473526062991937108\
1574348659640134809391374446069565773316027`60.*^68*y^62 + 
    2.44208557478914582710978152862618976473508894849024639174017142033072581\
63909621116861781`60.*^69*y^63 - 
    3.5829799156293521200948358855629957342714271285666471636014344456233822`\
60.*^70*y^64 + 
    5.26394265047458353862212321223769601266166822032253050188008470707444029`\
60.*^71*y^65 - 
    7.74360907429583046139585800175784106720585875607209329036855785370870228`\
60.*^72*y^66 + 
    1.14057593098442973083874930083360298228232033476817482789678600392591502\
106`60.*^74*y^67 - 
    1.68204366488013977420529278478208059896248440487574741583573503440389777\
9973`60.*^75*y^68 + 2.4835167138015806979855495068647321891940380775711790656\
965649487114987110311`60.*^76*y^69 - 3.67112196734735079510713404560738533439\
632355709858353305241154947004969946766`60.*^77*y^70 + 
    5.43273125578674317212804459982362917459240893748186038512171706924209269\
1085762`60.*^78*y^71 - 8.0484395303731588844678480011837107175996103407386565\
279419088423802708008057159`60.*^79*y^72 + 1.19362014308665635317669278010978\
2603546655756325008769488928204663916439391085572`60.*^81*y^73 - 
    1.77202176135437460208190283546936873829381535368162108450133788220465986\
53806603271`60.*^82*y^74 + 2.633348829430538696601021731748394000742380863622\
37417931005855990067777671958759901`60.*^83*y^75 - 
    3.91717172989559501873850516351408223286089845327600064706427193235148116\
8493079385137`60.*^84*y^76 + 5.8324444323902831206459488786893474435586748994\
221942072998979103576441053909874153286`60.*^85*y^77 - 
    8.69224015521844106326987250871019419417766521404271343519067459328282305\
380719642050356`60.*^86*y^78 + 1.29659896163300957738308617446411452697976305\
81447323150051663084723584039215714042889134`60.*^88*y^79 - 
    1.9358093870955898596029732265107501345383824716076896850992035580007639`\
60.*^89*y^80 + 
    2.89263058683175970965942225786602032086487252444946399645739238975089472`\
60.*^90*y^81 - 
    4.32601138625424164714719335674937312097811708931985830512258570086911572\
3`60.*^91*y^82 + 
    6.47497084216740696599016278186161562216723436577112509298365872169248346\
43`60.*^92*y^83 - 
    9.69917825287479529248167593998536399918882886062847836269989930197880205\
915`60.*^93*y^84 + 1.45402147802973174397127418459945011426385045361906495406\
68174393508636571866`60.*^95*y^85 - 2.181411202511420251235380424704396405256\
64207327097897435121221493115690099912`60.*^96*y^86 + 
    3.27512173390144971221986615598647645324963895809134776656423550621862463\
5494955`60.*^97*y^87 - 4.9207710781386744741551983675731240814734198438042688\
169554167409294246621976325`60.*^98*y^88 + 7.39856593119155635636499386440951\
853927150335943130724665171863643532093610741285`60.*^99*y^89 - 
    1.11317568745303050240201454672830040082373879213807524049164113466623939\
96640765423`60.*^101*y^90 + 1.67600375439701605713819819376455034611254904831\
089549730418751421412271841743531366`60.*^102*y^91 - 
    2.52507873208893776004559345322379318457774016202486167390940432171644018\
0183699562927`60.*^103*y^92 + 3.806775657638305869555089897928513072662591445\
4027989161798734917179022528307365804233`60.*^104*y^93 - 
    5.74269864132301925125162073090364592415142245389019818318197970864622067\
482410908030996`60.*^105*y^94 + 8.6685269742797755231632734172474312412725232\
24216382385052189390363224840993005425837682`60.*^106*y^95 - 
    1.30930086473117438019619006863718990116623799014615264883555556975864618\
202597531310796106`60.*^108*y^96 + 
    1.9787593842451543369684800921315227642816073082653743722374643546977659`\
60.*^109*y^97 - 
    2.99226865918934156217750501807158313899984724112812378439538510175881497`\
60.*^110*y^98 + 
    4.52748568738676429691408973426685358172395734095472546449752453884937345`\
60.*^111*y^99 - 
    6.85421135339364330168023484595053140355338388225645680435780707068894862\
77`60.*^112*y^100 + 
    1.03823806809659443821772604762800292555872390070942985034083781441515357\
6467`60.*^114*y^101 - 1.57351448991052824025161780450160068948548630379713433\
63148214840429183225441`60.*^115*y^102 + 2.3860212853699441805060462220978437\
278109696055597620613899095006434093283955`60.*^116*y^103 - 
    3.61995532355791633735545861360216568121172328863610773796734682043502420\
0469146`60.*^117*y^104 + 5.49481563718196142858397700006796930547375065505774\
69612888908084846776179316657`60.*^118*y^105 - 8.3448756362811397554458059945\
2703067370462867119803458416487578254636677488992876`60.*^119*y^106 + 
    1.26794194472777704928898203383609597697883364309300136663701326706391966\
63899018979`60.*^121*y^107 - 1.9274701814919965893628786097190967910830820098\
5119715869745459606103534490553338057`60.*^122*y^108 + 
    2.93143937994632470856211037566231748098627012064717818806581850865949063\
4787307339422`60.*^123*y^109 - 4.46041609862375525438831988193320180832147405\
4058543822628918141398468482855313751568`60.*^124*y^110 + 
    6.78996283610058251461572575986683175955165116892351162827788896415664595\
805076574733045`60.*^125*y^111 - 1.034078341360453801925959615478936381315008\
1761961803985918703456412140346793036510426595`60.*^127*y^112 + 
    1.5755422714177805512246574511730876301939651133005970249309038476304332`\
60.*^128*y^113 - 
    2.40156249340913769616118605733645621041935236139431339668304997638909956`\
60.*^129*y^114 + 
    3.66219672433541863659357590455128467121366907366651302867441154346778663\
5`60.*^130*y^115 - 
    5.58689111188039565079803391838518421501624480844848343672437628746287262\
49`60.*^131*y^116 + 
    8.52661003325768244491758960528544350239238660858462127202599841202237198\
874`60.*^132*y^117 - 
    1.30183884842205136838029142657762453138332414988888839398993578452928250\
918`60.*^134*y^118 + 1.988427399449697719492589180513905958937641129329942321\
7326511960666924159365`60.*^135*y^119 - 3.03830285818817757248782384466628434\
3904251351451183239637061050200488962475483`60.*^136*y^120 + 
    4.64428000217790220142448113287911898365183042018496803286913978137958151\
44173223`60.*^137*y^121 - 7.1018092875527323362545052479857568658162021872082\
2320984168721399384899651003945`60.*^138*y^122 + 1.08637616081477653654620584\
13332512065854605157897606058572929345343287168150981952`60.*^140*y^123 - 
    1.66245331591719426648285603582339973842672589214285807712934516120592767\
518330564604`60.*^141*y^124 + 2.544920158152977968784917177779758590378580175\
679179296508677220519324318297903113168`60.*^142*y^125 - 
    3.89719250703944322690134204960999267392310993995299522668158479436976350\
83679692612968`60.*^143*y^126 + 5.9700797265164586798664150051986049238542929\
4059281838446355626324592847734474126477921`60.*^144*y^127 - 
    9.14864162772434018367533582314420542915635417716386839945085314378268744\
7167041618813152`60.*^145*y^128 + 
    1.4024229372923838547764465729504158604715856603733500925056143361389064`\
60.*^147*y^129 - 
    2.15052774050452002632346384857209193686962443334804700369753642372037919`\
60.*^148*y^130 + 
    3.29877384414163819374717453111729505293734032908276966910328374654361419\
9`60.*^149*y^131 - 
    5.06173418633122646630886818745788214340298535324013266240548366457640099`\
60.*^150*y^132 + 
    7.76932561473982649094475980755885997613986869499537160060368007704214284\
672`60.*^151*y^133 - 1.192895643061185654206617370238431019210710200415809538\
5899951678873736474048`60.*^153*y^134 + 1.83212336119532294312353879355933427\
863021059261769854117073614164717579001789`60.*^154*y^135 - 
    2.81473904857709341045107051810440028908278832935020361743197191023735545\
722853`60.*^155*y^136 + 4.325644330754765080064301656666847741964150637126576\
8973277957436699291239853478`60.*^156*y^137 - 6.64952832352011007262698685480\
973386730711730641426186160661566927732354454917577`60.*^157*y^138 + 
    1.02248370891492454571959742927774405523723963413694158546638109720465301\
04723698481`60.*^159*y^139 - 1.5726992454813630215341105445860952230533636035\
9536634474410970726868520333928120605`60.*^160*y^140 + 
    2.41967436020750151244167133130804881651748017722769577140294331933442865\
3872347800568`60.*^161*y^141 - 3.72381764528416900286684744664632668691319073\
31663235606528456376860884295121236835091`60.*^162*y^142 + 
    5.73242576728793787533418960666375795586308246664795098556851855861209039\
116752120996491`60.*^163*y^143 - 8.826842390744648511651721344972679566659443\
948273603167839396514474590646572099828880348`60.*^164*y^144 + 
    1.35952621086770504019735463260287981318529191835435599402737966289586871\
519583605811232385`60.*^166*y^145 - 
    2.0945150890980722566934808099047991135142980506732905713371838970540209`\
60.*^167*y^146 + 
    3.2276879810577796104958598946095166228931174697509444621935060197204322`\
60.*^168*y^147 - 
    4.97519628005991986604840314905738234898617556994172640141563805505805188\
3`60.*^169*y^148 + 
    7.67075347404006159427443978135621229528104119493166737014243679709425693\
65`60.*^170*y^149 - 
    1.18296938115516622623774327015131854459672592212104883184751865661698301\
2032`60.*^172*y^150 + 1.82479979495118170741454181696239398986479961619075309\
22276444744283316030024`60.*^173*y^151 - 2.8155405165880704907242233793566214\
8324337008327016437167438878368160383120223`60.*^174*y^152 + 
    4.34522032671111556294619224023991276671208858262576074517807092224518224\
9897832`60.*^175*y^153 - 6.70755030614232608895877757641229912617940496373041\
48967312433020238084756692803`60.*^176*y^154 + 1.0356591999851600366840330244\
98591870276810307144894719258508197136761642927795555`60.*^178*y^155 - 
    1.59944493392547178068819786990246486294094865255210770987384392590104596\
26093233136`60.*^179*y^156 + 2.4706995861388520154166492355197432135284479764\
6579180301147256116620395112021898107`60.*^180*y^157 - 
    3.81739912273647730112625402906202919108629790294232778982652959751608240\
4039427629001`60.*^181*y^158 + 5.89944218609254128194641770223994482730663562\
39140610072733729755075669770212411830944`60.*^182*y^159 - 
    9.11903498480115303434837976402449994013603059863319405478721779426781690\
630601217517759`60.*^183*y^160 + 1.409873631785352732407690777307611403380926\
9901605845794253215987754131706650295946522148`60.*^185*y^161 - 
    2.180237031700669255372326827862715454828259800452533227330832897063919`6\
0.*^186*y^162 + 
    3.37223877625137942071594254830861397084006397754221993431364927699791851`\
60.*^187*y^163 - 
    5.21702468593536803182896870016925535027517405448937403415801283854137508\
3`60.*^188*y^164 + 
    8.07265401331590359740071819206639061511909755629644195041419730176859873\
42`60.*^189*y^165 - 
    1.24938873763683416444614344626156842320508375891990408496416706703823877\
5649`60.*^191*y^166 + 1.93404056555687136197546913299113568668975204373350070\
60551331445787501667659`60.*^192*y^167 - 2.9944652670140720432604125479238125\
0229751331056436678096770686041049923245066`60.*^193*y^168 + 
    4.63721970365649518449525454558125853224131980573877664980588442651244260\
8993034`60.*^194*y^169 - 7.18256817551382631157948813480649373475081141158828\
33032866958465446779711800162`60.*^195*y^170 + 1.1127165596171725575909437236\
45190937587912886857534426209491970381131425540620306`60.*^197*y^171 - 
    1.72413429693419428375845647265059587800953295915546253112949952596346933\
58563930078`60.*^198*y^172 + 2.6720121468926468766237247223578701397609604571\
9251697748138261325764838854768757637`60.*^199*y^173 - 
    4.14176668971454898961308491390162330978869684393412090497857578596746454\
6572769715504`60.*^200*y^174 + 6.42113475351410143135979879930735078485932210\
36760665922605265519176943912014872817589`60.*^201*y^175 - 
    9.95671297093877898001321143382073582959466370371867031534537124623515659\
568701272792639`60.*^202*y^176 + 1.544177986383300930237007373043147866455189\
8869367737516079778317976234487236338191167306`60.*^204*y^177 - 
    2.3952730183511763962199108956703937370373875239911363971676008432322079`\
60.*^205*y^178 + 
    3.71610630363478927721256920750690765405758160804458196057334796307932429`\
60.*^206*y^179 - 
    5.76628144643631266354003739272636607853940294539346090005741533094682255\
2`60.*^207*y^180 + 
    8.94905787527729383506827169355861839853913292982488313380488762994206117\
92`60.*^208*y^181 - 
    1.38909439214576580277166735436179750779529348368924607737692130043163289\
6854`60.*^210*y^182 + 2.15654418227044741217189123393267686787214296051127813\
04159606472105240276717`60.*^211*y^183 - 3.3485465182536335490231012326251090\
8283780666327787249593460672991246677700621`60.*^212*y^184 + 
    5.20025826957412439074756392714247922540385214925001919026149115077017199\
8194339`60.*^213*y^185 - 8.07724635609952903553318395611476976622917090251616\
89389365247137471474613148636`60.*^214*y^186 + 1.2547893812248170421499630933\
93352823933825962713615517796079702534000717583323183`60.*^216*y^187 - 
    1.94960528443179919025245927222455278506449117203196284434574007896406346\
7525091082`60.*^217*y^188 + 3.02963409327493329504107022222700615806167678305\
730217473272765344727982866609479073`60.*^218*y^189 - 
    4.70869520098567930191718512638173608700581781299581048046228776260102285\
4796003516339`60.*^219*y^190 + 7.31942878379441542184662638194182429463320481\
97960725646973515790263682673709227420921`60.*^220*y^191 - 
    1.13793988412395005533983194827874354974394179984407525210754390907313971\
5837886038030752`60.*^222*y^192 + 1.76940107915078201633631276260606454233451\
96631516481150791039241888783923628929382531057`60.*^223*y^193 - 
    2.7516768134160319103992442310167569952075707369689290826168305638802634`\
60.*^224*y^194 + 
    4.27988469786873027958679919609784022104317745333677878523608277287984009`\
60.*^225*y^195 - 
    6.65778202331575789165553898914660431060679776620761227362581952040550026\
3`60.*^226*y^196 + 
    1.03583192899561895308628934883454342358027288054791166806446593013591886\
795`60.*^228*y^197 - 
    1.61179796716441595785515713911548827439404798350463157175596796553723127\
8653`60.*^229*y^198 + 2.50837741166019273050461644317441572589327947584065113\
48502709524562014396757`60.*^230*y^199 - 3.9042310863186945491048123879116176\
5680594176699244700700728461920972528657738`60.*^231*y^200) + 
  ls^2*(-6395.235092213160482068832492141251140914308392217124902681288979805\
75315576898169`60. - 529.8258985816219173288579236161601822810533286028783730\
6100086554753243763745213`60./y + 28364.0179808307292257441614977475250188590\
2896419027594852005907199194755072000312`60.*y - 44532.9023576885766988136476\
6766034053327859746890151771997272869708596720804104072`60.*y^2 - 
    67508.6771124076532633487420428847099994739742455828869358662862071291839\
6282211709`60.*y^3 + 535893.9563216997444074721709855416510304929654834933995\
6908656452914308805172456836`60.*y^4 - 2.900969880880962661890967535658268721\
36300823407697333969336882824561834097227945091`60.*^6*y^5 + 
    9.47104278001847262097741731764579545072657111241959614205216790463627020\
98407673786`60.*^6*y^6 - 2.81766929038906453986462390734716965493260671626998\
7229031423589980564135290256465157`60.*^7*y^7 - 9.846179184095608482746347034\
56506462436282461136571442447389561687837907361288549833`60.*^6*y^8 + 
    7.89365075663715860419938391074593705243163123750230619122617862971255451\
67830155580283`60.*^8*y^9 - 1.02253974221439526538533984919815525811138790689\
8933508406808442571643086718753704120795`60.*^10*y^10 + 
    1.00912308445236866483782855860879094798265710416774195673995277532482726\
0091286316972736`60.*^11*y^11 - 9.9229523859855810004450699064994323714701722\
222637558502063476844136625958944410223149238`60.*^11*y^12 + 
    9.7585630880968767337213999175254085160375345792156692397530045461228007`\
60.*^12*y^13 - 
    9.91534636684324274570995410620597749920047984220434180168329378600311772`\
60.*^13*y^14 + 
    1.03688658127126133481037098521274649748367272622952170936376362511829306\
64`60.*^15*y^15 - 
    1.11885321753048530831385932862015500607763465382345763319429847519612762\
097`60.*^16*y^16 + 
    1.24062306961810266282424900046919159055057311030978670602344239854686403\
194`60.*^17*y^17 - 1.40966427325820047271964704624832204665295078141112345105\
45678754380229592756`60.*^18*y^18 + 1.635841558796460190805566183468933216092\
76447354623359025487397786363705973391`60.*^19*y^19 - 
    1.93371682051534742591792480449288444363869142775365153147462311797777612\
111774`60.*^20*y^20 + 2.32335010421995976586064270342692302289576596964924544\
24031622522014829287597025`60.*^21*y^21 - 2.832331305882451965376628996093692\
32621423526627413074551257679195613880472406868`60.*^22*y^22 + 
    3.49820391904128461405882604973816288057601238088118705295086473174419731\
7590384155`60.*^23*y^23 - 4.3720331760458079271668854882756473652788290568480\
517513527430781786295271494981624`60.*^24*y^24 + 5.52331936601024050223160703\
996125063777101997111673894653967269204437874355663122029`60.*^25*y^25 - 
    7.04688785473521757945921579494255086513938276381813018603134744755366973\
8007099803555`60.*^26*y^26 + 9.0724972560739651078979921366327176203873933680\
710831391932223051224259621883244934494`60.*^27*y^27 - 
    1.17782819320476181351647311683381775311171659207238367097978614159367265\
9683435915075721`60.*^29*y^28 + 1.5409588583172706899652095530730364662853998\
861090055883525794515399356272923958379714619`60.*^30*y^29 - 
    2.030543822495602101027524545743134799205650258215406377460847129834479`6\
0.*^31*y^30 + 
    2.6935789346590144848298016427846601595653531948590268007775172718125757`\
60.*^32*y^31 - 
    3.59541390476330532933489958562881645451031759860531961615824454916540315`\
60.*^33*y^32 + 
    4.82719515864676161942028622758703267642622044044041446055394706072774484\
5`60.*^34*y^33 - 
    6.51642158214942512174759453204730935403342247080168072252293384240106800\
25`60.*^35*y^34 + 
    8.84194876890528594174723246847748182714110857041259464864423425583542992\
482`60.*^36*y^35 - 1.20553631053921655743829520758596046679327775450212031551\
82270195110008480818`60.*^38*y^36 + 1.651149447680670735997646475674658777328\
98191869291161752140538705098810491692`60.*^39*y^37 - 
    2.27120644778161273027309961651822783330704096282756893844606314699657293\
8075057`60.*^40*y^38 + 3.1368249485835507823403162116451962499838440418068855\
560389014711017155616287223`60.*^41*y^39 - 4.34905289468148328084464593893818\
290167042601439007380269077096748514279769312925`60.*^42*y^40 + 
    6.05179609945762875701342793621870337969155765658492023227575740261363934\
6923737847`60.*^43*y^41 - 8.4504526026291711519117732524140834914191661904174\
49554416632683374671615962109168`60.*^44*y^42 + 1.183882057440255580528183389\
062720929635149326061604099004345978145780275957676798707`60.*^46*y^43 - 
    1.66380198961549153288612435546061646260823215043271678239678669406873972\
59186128207233`60.*^47*y^44 + 2.345288507104860824021541017632558926083822344\
48227435143609214868924565046591475193204`60.*^48*y^45 - 
    3.31538043649178677745651958381169068140750267413559767853022641256803338\
6517712082322997`60.*^49*y^46 + 
    4.699567404978251593361937986211470275100396186208477109091572864796881`6\
0.*^50*y^47 - 
    6.6791064029169360100103445041186852659669169197388900222640101504764824`\
60.*^51*y^48 + 
    9.51626749111116594164992036317084432077550078264268717489375899490749512`\
60.*^52*y^49 - 
    1.35911924513052277124623375714983079020189117690395179345802649061791978\
64`60.*^54*y^50 + 
    1.94557837608032491976179493214604049831084418973004568376322463723905883\
713`60.*^55*y^51 - 
    2.79126000886672701437783892038026647690030833549818373732030109996325449\
6295`60.*^56*y^52 + 4.0130515476165195710449636753363147658322008534923303479\
537941801098287866046`60.*^57*y^53 - 5.78144920942169015423761184344686191910\
524919068665568180056067076474423540367`60.*^58*y^54 + 
    8.34550976416575427139861867027994540731800023312521872366360748187563027\
0137735`60.*^59*y^55 - 1.2069567272159864287914176750297737002573682219771580\
5641965746784235751679392763`60.*^61*y^56 + 1.7487326419485904821684360823172\
81532862484846513714858831064210674186248621361096`60.*^62*y^57 - 
    2.53816484552618841908891343723425183062804364574195281388640154683333793\
72309838804`60.*^63*y^58 + 3.690236571470039168072039510582883494968899458461\
19041470712517430577177591360240023`60.*^64*y^59 - 
    5.37404417022130163715312450802405138557390574141927153550665216980140144\
4947818863712`60.*^65*y^60 + 7.8385700275585220158014877818955407926663938950\
118410629107100827225611270296315911209`60.*^66*y^61 - 
    1.14508622234903661846911629339487629127186483635103315728473249015842719\
326542257223193`60.*^68*y^62 + 1.67526509841652951740333856970631187933587024\
25161970636030904822374953355322663281424103`60.*^69*y^63 - 
    2.4544388381787085625267535669489709548337598884889651392207571274376638`\
60.*^70*y^64 + 
    3.60101151471958686502229409522729509253024017315232313474434189087012832`\
60.*^71*y^65 - 
    5.29031641551731704517990391488693978685076080085238032455598346727065184\
5`60.*^72*y^66 + 
    7.78225958700011285514039128987116094050435624308925651652901597843491199\
59`60.*^73*y^67 - 
    1.14625066797047094439625914434658053184697408716317103026601823963333296\
5379`60.*^75*y^68 + 1.6903902301943090994094673781002531978893018922579553942\
395854684650027347762`60.*^76*y^69 - 2.49581395424850786321717211125091564791\
303810995344522259658445350941935472884`60.*^77*y^70 + 
    3.68926932780167042202466541945386126791277963490149268357360208386446669\
2032435`60.*^78*y^71 - 5.4595534997115935536703754317378104889968727334211463\
933972249746475006912492839`60.*^79*y^72 + 8.08814260928493084948984264794895\
454019372160785716784083787357099118778068432146`60.*^80*y^73 - 
    1.19950551466661191234524385794649134443044686847366077862327478672964662\
87447364163`60.*^82*y^74 + 1.780757887390015946680653831819643663812951017870\
62398780219384446967237136364385487`60.*^83*y^75 - 
    2.64633363003645567883325396337758984528666569378796216829075745553523728\
4939386886782`60.*^84*y^76 + 3.9364958835432931374255655884693016759670151971\
122590686375583370027675175958203447928`60.*^85*y^77 - 
    5.86123784478583896177895596967058920997631547549175255493244558046928146\
320835629589139`60.*^86*y^78 + 8.73519311305738546075603754827662866719489581\
7283539968132069457449159231745565426889122`60.*^87*y^79 - 
    1.303013733523886982691888222991154585306469602200368814486223381850913`6\
0.*^89*y^80 + 
    1.94539984875382163156119045107697099577482658651494718007529220213181117`\
60.*^90*y^81 - 
    2.90698385768864267758013400291124220363427835830255986582573165251456943\
2`60.*^91*y^82 + 
    4.34751439057353464335347454332861391341372099781349398549505479072733719\
46`60.*^92*y^83 - 
    6.50721633160938560968397820807061812030303295298600491609265456082107352\
357`60.*^93*y^84 + 
    9.74757830695528739946234226695630344298362654385719114426612989696184311\
2698`60.*^94*y^85 - 1.4612928436964179363772555017966988482928082918400125348\
7395386335186033032331`60.*^96*y^86 + 2.1923448813721505025708687406936907016\
5156070216774810759348666405236217732194`60.*^97*y^87 - 
    3.29157622360584613400590630948878767564446457706408111547620577284995076\
20987987`60.*^98*y^88 + 4.945554342179349116218239638147202628970634973959569\
32349751458152420613750446834`60.*^99*y^89 - 7.435923392734571978449565828247\
211086587679641860857186813691184782696576513704002`60.*^100*y^90 + 
    1.11881115969422970363334405349319015732781694660319578193869646122920571\
074075657283`60.*^102*y^91 - 1.6845113575276376668193194750963782849158078980\
39421274748104980808569654077260768935`60.*^103*y^92 + 
    2.53793155167516707777533868563115980886868473309787786402027070502179713\
53375936470284`60.*^104*y^93 - 3.82620663595775520095626394511214602596456097\
731916611506535324365803279990051818848796`60.*^105*y^94 + 
    5.77209457116455975957052491652132367556216290963095381398374372554703713\
7741515770467612`60.*^106*y^95 - 8.713027755085686478883289054606133033155554\
3183008643106193460688719179027900762974737766`60.*^107*y^96 + 
    1.3160419209257809465581089541410551290405335081982754851685447254596915`\
60.*^109*y^97 - 
    1.98897725727288610008464536151143826927233790091308588264816149596392165`\
60.*^110*y^98 + 
    3.00776602841052660495498180361888058206481663339536309449532162910048938\
1`60.*^111*y^99 - 
    4.55100439141903380123202729831315349712801024873499499997213693504886603\
55`60.*^112*y^100 + 
    6.88992383459814047194849193211169974111411159792626260705079064905188692\
391`60.*^113*y^101 - 1.043663964277494027170803134964271350089637069041128016\
8540233285689895731688`60.*^115*y^102 + 1.58176273588922501622929487113976261\
016109411524036830695691025981732217408469`60.*^116*y^103 - 
    2.39856668505962905778631284085854818921645899609371997747568076429311225\
0718303`60.*^117*y^104 + 3.63904658028149936828037300811977701151291621527551\
1337348376265865630876181166`60.*^118*y^105 - 5.52388303932804402552578624113\
698994415524820144776753051293972104549622529160766`60.*^119*y^106 + 
    8.38915428806428378522988836176607939086101959379549844569054177088019351\
5024317986`60.*^120*y^107 - 1.27469023898334443104222200212296508279366020350\
880435000543374233238505885167374865`60.*^122*y^108 + 
    1.93775982346044463194951094631637819181306565472842580939789934357403327\
295554058427`60.*^123*y^109 - 2.947136085201716099548929315137478371026295782\
4527111804583901231032180407808529594819`60.*^124*y^110 + 
    4.48437209626536359852388802166715850615295750402750518425718979549627586\
562006570446745`60.*^125*y^111 - 6.826540269901769194071966963830632553862715\
741077069125621116402896245791384548879191848`60.*^126*y^112 + 
    1.0396656320578401941951536828601627364737597687492336395657076833980099`\
60.*^128*y^113 - 
    1.58408062948310777185806825629812190359133698638006507909973233098536935`\
60.*^129*y^114 + 
    2.41461604408176962228410666820998027928368944185826902238358472522036707\
2`60.*^130*y^115 - 
    3.68216131581236942673920887148109013440658908123917861143847762470630070\
12`60.*^131*y^116 + 
    5.61743793632653958564258157969984085952892695526704582876269870940808647\
304`60.*^132*y^117 - 
    8.57336654507956506645710954091235348387700165402743792506984758382131673\
3434`60.*^133*y^118 + 1.30899838924912478410946029688636024524228772183504154\
656256980822402861267847`60.*^135*y^119 - 1.999394504774508658794370502973399\
141589233078725368801826955365891420083610427`60.*^136*y^120 + 
    3.05510866975386399390880231252878151130907514436289310768204966055309584\
84564284`60.*^137*y^121 - 4.6700422972045127218046512076906567088157331270864\
4530220453998519728224290622105`60.*^138*y^122 + 7.14131539518439041818298978\
3764620825334322309944509403211828324573635117002004907`60.*^139*y^123 - 
    1.09243648296003925005700286688950776616805450658140844937102385831877572\
327408715787`60.*^141*y^124 + 1.671753171005898537733253839381054847178744917\
656476616682001622528902826379012909628`60.*^142*y^125 - 
    2.55919604077590352979845363548886220983727321507463491823190374165215741\
81712368193887`60.*^143*y^126 + 3.9191141684111140164427701260347248233980667\
3999148821623013721910358308186253980238064`60.*^144*y^127 - 
    6.00375298471950377654098883751043106180406242308931996980405048607929121\
2038730794346381`60.*^145*y^128 + 
    9.200382713652875925880239675643583728008540489779963892472070999244202`6\
0.*^146*y^129 - 
    1.41037577785762983696937265416027412987289345774200234083979837291085159`\
60.*^148*y^130 + 
    2.16275539145641052549878321101972430024139552751075203694496200540027248\
2`60.*^149*y^131 - 
    3.31757980629138294358416898337662590544910108413116573455733442495111579\
41`60.*^150*y^132 + 
    5.09066613329143076685515828512810974037050683578968453569947929037141425\
414`60.*^151*y^133 - 
    7.81384890086063466864354592748958337605685188593087022322484476337546526\
8367`60.*^152*y^134 + 1.19974929644812747347598709225769978457537743677994378\
721734525505039937636202`60.*^154*y^135 - 1.842676470147596917932819436345695\
212881152686126232807121364404840207576468125`60.*^155*y^136 + 
    2.83099304285006707767181751011276214741256805638502242362662242049123827\
84762971`60.*^156*y^137 - 4.3506857688543351227858472847257406606213035057393\
7567597491427395583715270302969`60.*^157*y^138 + 6.68811843656942040112788138\
6530402313497206256692218728457128732632902641557116086`60.*^158*y^139 - 
    1.02843222501044416574542420216885479265384175571301486161946795953104384\
0756429705`60.*^160*y^140 + 1.58187106008969332427528762909589156531366257506\
5508656917603433181533861941994651564`60.*^161*y^141 - 
    2.43381972675332503101417606765720316199796055718978193777673286909901001\
87575984666403`60.*^162*y^142 + 3.7456391036972156613581064531189167610804843\
8386868752352705087716491445060805767241459`60.*^163*y^143 - 
    5.76609725673657141930297646261745262495758970407681153265897020274306283\
2528738491383331`60.*^164*y^144 + 8.87881185847600279839279147987158556431603\
74250560187356017143729610511456525777313849663`60.*^165*y^145 - 
    1.3675492707358040273975303380771706517958607086308293743087496792813886`\
60.*^167*y^146 + 
    2.10690408455680931003255372039392758453769553342062926635283164576226393`\
60.*^168*y^147 - 
    3.24682326719685531470263203330825816750899287474235437058736311837869487\
3`60.*^169*y^148 + 
    5.00475837301076462158284265189082574271931233220274939043665361651685247\
3`60.*^170*y^149 - 
    7.71643444468180018812379778894301909918311118022301323405270470231496243\
113`60.*^171*y^150 + 1.190029857560775482530602203637375937700670077106238366\
6122241912144425595724`60.*^173*y^151 - 1.83571494894922351904280101382187135\
069641398000056218604716152418875308049427`60.*^174*y^152 + 
    2.83241853975529173711685921007507313619511066825551171542031843353102697\
2871118`60.*^175*y^153 - 4.37132437357823714858767812080867452582892020397919\
83301037615986335690455543616`60.*^176*y^154 + 6.7479322649933188196003920841\
1279140810836379011229263267851040426265081080007323`60.*^177*y^155 - 
    1.04190745806337809678178837291537635741556644883736425973470636988444073\
68288315359`60.*^179*y^156 + 1.6091148199664466023470226531294747452628665965\
7421672867298623108354976466419937729`60.*^180*y^157 - 
    2.48566791722341583006822765578805665821096962083604739300547143757331176\
2920168742353`60.*^181*y^158 + 3.84057380922871503932330786428461207727331792\
36730278211191457619868146208330825079718`60.*^182*y^159 - 
    5.93532955963302291714765146607495487783567849029577310940924404602771415\
976870148191277`60.*^183*y^160 + 9.174619738418053988998115872066058044901769\
419686421562609190837316380901462905355031333`60.*^184*y^161 - 
    1.4184846558304398272793959114285872808900731457291114918087118875625542`\
60.*^186*y^162 + 
    2.1935795544843208617445358150733977687572446926192630909073606562305349`\
60.*^187*y^163 - 
    3.39291656465892709603266204577023245589606155781242489582944252735172598\
1`60.*^188*y^164 + 
    5.24907646740876862660924836934399329504451434953447127879438154204712634`\
60.*^189*y^165 - 
    8.12234540973827854038879159638305534282467127248902531480736674782038110\
259`60.*^190*y^166 + 1.257094048802069367102709989523442313903624331542460183\
4400730720764367649436`60.*^192*y^167 - 1.94599084725025094162297696250123800\
559758452291417990847783042555467889922569`60.*^193*y^168 + 
    3.01300246686662161579603400467395517764958278608438018104742042310835924\
0979349`60.*^194*y^169 - 4.66597959335135336052403479419601911785184304689971\
22631047482001616028036066588`60.*^195*y^170 + 7.2271960782442551548505971070\
9807482432180031427375945164284258940092996862441092`60.*^196*y^171 - 
    1.11964285515311987234421742699643826583287744116313605693706191926088676\
28639983507`60.*^198*y^172 + 1.7348858191163650766232552587771679583150854638\
9087927577052309862428261513248802642`60.*^199*y^173 - 
    2.68870430241559467498285044518586180716269251639372271434039982143202951\
5981992700834`60.*^200*y^174 + 4.16768624642277316637844490736655536170354467\
94999654900380652174602282436917291718314`60.*^201*y^175 - 
    6.46138926516900292807550476001628460757615907752072835679150593542476044\
129508140602312`60.*^202*y^176 + 1.001924068921419140986925377272292403861459\
3026915820225083932384652668671018587189963466`60.*^204*y^177 - 
    1.5538920472533405197974813326451367373745237235196143356628264815168981`\
60.*^205*y^178 + 
    2.41036681485725744669823662194371684476306790860429101710867770234897864`\
60.*^206*y^179 - 
    3.73956289026994457659408173003444465272533586956863514333358501871992558\
7`60.*^207*y^180 + 
    5.80273996598890523286070509716194424339317886958718463811316483569696235\
93`60.*^208*y^181 - 
    9.00573403114641038936714349302102204508179554727749669791710421230194801\
242`60.*^209*y^182 + 1.397906263480574836677795212769559014177164369470499996\
2645200215029718679821`60.*^211*y^183 - 2.17024673838510430298062930388789601\
954479345761342182767533010178788132422725`60.*^212*y^184 + 
    3.36985733038253304938457603309242521915867042861818676883314429846910726\
6127646`60.*^213*y^185 - 5.23340667800201073670147814824680680663627162190430\
76372251734653795603825895488`60.*^214*y^186 + 8.1288153838731659968606119146\
3558456537720786762589457601282302277964622112919657`60.*^215*y^187 - 
    1.26281314458360551979699209828516141234606833590178686788544573740350168\
07308669356`60.*^217*y^188 + 1.9620914623812184987392854864471865204096055736\
2375979611923817974916662614107589384`60.*^218*y^189 - 
    3.04906721247652631410785488548726035819325960246572424683485333548336428\
6097820701335`60.*^219*y^190 + 4.73894457919381840189082710308379486039738085\
93069417034676368707099358093034768901425`60.*^220*y^191 - 
    7.36652117022100688271843268643141717622010311630986315237693746082789273\
835858082214377`60.*^221*y^192 + 1.145272258537411323041433205075421778972964\
4408995072532342270156798494956296291589255143`60.*^223*y^193 - 
    1.7808192790457485043150852722862406715402772422713447998841665284720877`\
60.*^224*y^194 + 
    2.76945998102119707993275925564874135645698535594706416902399615726749773`\
60.*^225*y^195 - 
    4.30758461562200443479840504741233362244564183292125631643602555332583166`\
60.*^226*y^196 + 
    6.70093444085163168197498022580766731166599517776040428058695649708671728\
64`60.*^227*y^197 - 
    1.04255532206263013147957326162963474441723763990962205888140448320362802\
7072`60.*^229*y^198 + 1.62227475202032230102598367343268499454948222091425196\
68972832782287908027064`60.*^230*y^199 - 2.5247050414613505053076887168890617\
998179769897151520364639093829877950080959`60.*^231*y^200) + 
  ls^3*(-3101.549030700968433437989552060544949969641027940222678405639057261\
49707383781121`60. + 671.4889042492358011825481500024317904437891492899664460\
1073876913216533124412121`60./y + 7986.32865349241988578824862608784298409288\
595835540009767155721815790752373510363`60.*y + 5001.841751159436302621760538\
43714160817007244250917538920840145831500766598403498`60.*y^2 - 
    31367.4074451532031542701227234060730121848311435899173750508166529779846\
7846229313`60.*y^3 + 268318.7509482187998454237852710630755713011377445082031\
2510167614509649325407066413`60.*y^4 - 9745.568275992104107631064349917299885\
07119544481107505236947598229396238378925656`60.*y^5 + 
    2.10538611787554650616366474109245210039434854307839106649791452024407140\
853125799856`60.*^6*y^6 + 1.5177317411134941491838383939976596832547805996724\
70934227148779791108115255363852428`60.*^7*y^7 - 2.32652979046385336709908546\
4560679859304788295036672825365118179769924796517002595744`60.*^7*y^8 + 
    6.04928302027210878705532257150073680527647268993900808452863971030625189\
57591159382305`60.*^8*y^9 - 2.30745817004974746063576022070996376761946216773\
608209038020938676023767483119570859859`60.*^9*y^10 + 
    2.56164416018121306248017571260476464169086136548923833483163674359045402\
2722514369710454`60.*^10*y^11 - 1.6779529476652902752146950800797908311242479\
618805579934829779033081471461931958279627483`60.*^11*y^12 + 
    1.654848888707031720701197310133580977328442606562218807011524075683652`6\
0.*^12*y^13 - 
    1.48322616870371454946231240636910755766867306090887034447475619410009293`\
60.*^13*y^14 + 
    1.52024372822762235639284050289728987666814180975291754307260158777564302\
9`60.*^14*y^15 - 
    1.57886237912016336519145107843498485452312616908798027579591696503027777\
69`60.*^15*y^16 + 
    1.72589357199852595032994146195984478248576179964037855292034480330049526\
713`60.*^16*y^17 - 
    1.93337402829052679274554982437249926886573307770165070189223149870734145\
544`60.*^17*y^18 + 2.22370134276981905866386312439802048815996855369550511583\
34348484299477927917`60.*^18*y^19 - 2.607997384464527715552007469853061172708\
16461073022080184845842772973684127305`60.*^19*y^20 + 
    3.11328120137136232756666036183429149153487513724332542901960542014826425\
9081434`60.*^20*y^21 - 3.7733940023903896204328770160303807235320827164235378\
288831206037442663579383504`60.*^21*y^22 + 4.63656587773333875088960339626481\
420620202192422375605990844888320750526946204653`60.*^22*y^23 - 
    5.76781943678037533815937378412133548113169397196947285705752713769079749\
8977450552`60.*^23*y^24 + 7.2559515964365430283209192099609747475874375209644\
98754602118077806369556775466331`60.*^24*y^25 - 9.221877579163732704295671728\
18073863134573858039407195461279001023747885005911362766`60.*^25*y^26 + 
    1.18309155974550478534824203809739655604676544765866949685006861081530529\
91170530397632`60.*^27*y^27 - 1.530971089058634413601896144618312556619927912\
86673660702930297278265729078958138445128`60.*^28*y^28 + 
    1.99700419740318314125710643046130117395834913397402005641720653915110481\
3619082525238975`60.*^29*y^29 - 2.6242188105975232525577449575503965948171865\
2579215344065465737927161987999210652249996`60.*^30*y^30 + 
    3.472189124984606036322060877801012979938088962041703329659180533389299`6\
0.*^31*y^31 - 
    4.623657927443115181427921351295224099948256564657312724444484221726527`6\
0.*^32*y^32 + 
    6.19389884767880945934221799231881926604313229153468931403101092927368389`\
60.*^33*y^33 - 
    8.34398258439347922536118244333087988901249566461918453084207192545903889\
6`60.*^34*y^34 + 
    1.12996180534782823085392809562021248338138537909482844166298258799589521\
655`60.*^36*y^35 - 
    1.53779702783461904142225765349877991923291700182437671635135297562676891\
5039`60.*^37*y^36 + 2.1025914049862266189061796927104081581125723448591711467\
451819780207934473709`60.*^38*y^37 - 2.88747133951462798776392935303889588469\
376165772210109420217258421314851723921`60.*^39*y^38 + 
    3.98183378024326751234521542586138304673564875184513816004602676830377042\
4038118`60.*^40*y^39 - 5.5125852611319460249864423405126462262731067272153558\
430223429569456154120422344`60.*^41*y^40 + 7.66030152672927573586787716025248\
808669981155765100787707066321979935581086480113`60.*^42*y^41 - 
    1.06825048853764184575778611660686864641754508447213066417764320956776486\
56940175359`60.*^44*y^42 + 1.494725439872953723825892574892973474438887798253\
58986681115381580550078718425203228`60.*^45*y^43 - 
    2.09817021207786411381456876314740771872579851661733197163358726171352412\
1865245542579`60.*^46*y^44 + 2.9542401841307094880851833153675130728855685377\
032930334770864227578882062204240648601`60.*^47*y^45 - 
    4.17172818296316612440241510546253908149793500244435198023280566003191264\
701552997872475`60.*^48*y^46 + 5.90737768285014249389027583813703923916748307\
1082641564424720257567282269659878390866902`60.*^49*y^47 - 
    8.387434622171809935740531148279567742522717241251046867277362421557799`6\
0.*^50*y^48 + 
    1.19390503301745233769282093402468092365927855934447442364371924537976659`\
60.*^52*y^49 - 
    1.70361051312555821973053441297498146703626545513286466527892358482973178`\
60.*^53*y^50 + 
    2.43661695966324506660497676092419714781922735501139351915398202127891436\
71`60.*^54*y^51 - 
    3.49284887405450577630283987346537539915593270012537871612096280264469789\
148`60.*^55*y^52 + 
    5.01775541789521476081656155023018469517410271150993548252614425540372817\
4957`60.*^56*y^53 - 7.2233748721113359649589247836255653418798011417246503921\
886737063120501547969`60.*^57*y^54 + 1.04192789618312574587127963935621727166\
1938861266777167546115170599413360393859`60.*^59*y^55 - 
    1.50580871287075327780965149120770885835581739361604684417530382385409582\
96170911`60.*^60*y^56 + 2.180249138681399322406027364083487035083746609984360\
89375499685715066774424990231`60.*^61*y^57 - 3.162407343812035277503447390992\
173244712250739413354447719711261699286986138868795`60.*^62*y^58 + 
    4.59491603177014963138185012564510113077686049045927715322092882066220140\
96124599782`60.*^63*y^59 - 6.687434874811299061702961084029487202700296645302\
69630971713259014366555297003962262`60.*^64*y^60 + 
    9.74853204732724485276363159244872390868927566837442514976555121005713459\
9008085130828`60.*^65*y^61 - 1.4232894868741106924168184251505435390995548662\
3532265798845777252202247735985848730745`60.*^67*y^62 + 
    2.08113119130106117053882703362970106066921931114234659804292963981823175\
7537863762656271`60.*^68*y^63 - 3.0474514155699054093706118581921260204855553\
808985948814773287602159260575582437117981103`60.*^69*y^64 + 
    4.4687407710874294006881062032880939477198988782922479908154813253734325`\
60.*^70*y^65 - 
    6.56183706164361047242407439501634663478064040996609655928423736848353132`\
60.*^71*y^66 + 
    9.64804643643513541572288234507498839414088385049060864828281325540354463\
9`60.*^72*y^67 - 
    1.42039644964593458607616420878266665439228743202361870567895665785283735\
537`60.*^74*y^68 + 
    2.09372380259209158178078188564231126107436523150022147560161794617650537\
5323`60.*^75*y^69 - 
    3.08996049552185971306832234284624277166839467806016052684272354960644154\
6232`60.*^76*y^70 + 4.5655697974259913107762593881747298665407530403880046152\
7285670222302477592643`60.*^77*y^71 - 6.7535329078113807597486198800335917294\
14675158950555126895087541691475363542584`60.*^78*y^72 + 
    1.00010844964023852570983978253100530075366899906606141705697393194930934\
286387059`60.*^80*y^73 - 1.48262003635361422701302792970589113593630524870512\
7452242776221831058697014583779`60.*^81*y^74 + 2.2002221149534835918056719110\
596069515599646203912012700680685781035329337192076639`60.*^82*y^75 - 
    3.26847222250287650041284270938442458787849759534134783833199740832288365\
582496803099`60.*^83*y^76 + 4.86018606421377913277191972376211554938578761359\
2711987320923685091376206779639165764`60.*^84*y^77 - 
    7.23401652353195024800937274234415529364509214730246229086042480084036389\
35112481007933`60.*^85*y^78 + 1.077739302444525059330960365074124606919540064\
188752615790635430306275901924214999171549`60.*^87*y^79 - 
    1.60710816937847418737680928823598000515603962388499241062669672262372189\
10457308050465747`60.*^88*y^80 + 
    2.3986318609262815191323971637801540986889158796364749682863595702157483`\
60.*^89*y^81 - 
    3.58310474951774337144883644837507738892376429128746563424918639518769826`\
60.*^90*y^82 + 
    5.35702290676586952373781772893442756694704465994171929487536243081832476\
9`60.*^91*y^83 - 
    8.01579517412015781759636999443273274294972132043549390187654395678697517\
75`60.*^92*y^84 + 
    1.20038392247783949296062829571700097774095562419388312078184783678773742\
2594`60.*^94*y^85 - 
    1.79901933670842062398049996831871723050869810470958554553313783400043803\
9357`60.*^95*y^86 + 2.6982708525713535324574377454277911605600007698601425080\
1576043964806174894676`60.*^96*y^87 - 4.0500606789108968765509231892234797868\
62603436335364942827488994320429690641725`60.*^97*y^88 + 
    6.08353892938340424424780884130895291524966273567884535399460499274276991\
36657624`60.*^98*y^89 - 9.144555058873315960863130997917056904166189458945466\
04116640898811112329367421052`60.*^99*y^90 + 1.375540525358869333073934784448\
0477284960017918245006322035739014904574641303844904`60.*^101*y^91 - 
    2.07053203575743602698612590213152120100536805300585181070083367798424527\
809558914244`60.*^102*y^92 + 3.1187583585618299978793245867521623572410797586\
49254640837127422602285759212111175022`60.*^103*y^93 - 
    4.70074156266554713495928442681931671473230203230335612690118620337737475\
68484783713378`60.*^104*y^94 + 7.08973123038841160241584266221438551110502004\
927184763810123876667594639784615884586519`60.*^105*y^95 - 
    1.06995616109933557709729211843378267508975570817693695910167986920326882\
90701686064321209`60.*^107*y^96 + 1.61573178189114358255484858232375274756886\
285157352108821772515393775796480624838996316954`60.*^108*y^97 - 
    2.4413725564351202843716652247285204299048375199584541456057133277832976`\
60.*^109*y^98 + 
    3.69109279025594969592210485636313359067112228305869789289614897279086867`\
60.*^110*y^99 - 
    5.58376014430976215426209533550473376020282974462152744459515861719905710\
8`60.*^111*y^100 + 
    8.45170565888105124483109523447104094339926373079671682880297242057893258\
68`60.*^112*y^101 - 
    1.27997908799214166057042558365625406001585254868520689551871119124347448\
4208`60.*^114*y^102 + 1.93953452813749029922815910399073409907579844536754075\
33171233601011985798901`60.*^115*y^103 - 2.9405167462629222448793607525837025\
8324391632063832862297706502885898483083116`60.*^116*y^104 + 
    4.46043077858031396685585931872162659423739908013003970953412998965467429\
0968768`60.*^117*y^105 - 6.76943762053136922202736709789467661940343067302107\
74774126260863182910602395299`60.*^118*y^106 + 1.0278903206201855252659654616\
45746549749393344370409352405391398066976579905739431`60.*^120*y^107 - 
    1.56154764888292676964091913670241695540278743628235916077284951466171621\
79822216499`60.*^121*y^108 + 2.3734166168813244124052349027391424980696128340\
5136569272320073293365044611038496786`60.*^122*y^109 - 
    3.60910150233675301850312081728060634355198704470705261167902324054366362\
1735617181728`60.*^123*y^110 + 5.49068851892266378846363884142911791645996468\
52419082638453693736265391141178233634326`60.*^124*y^111 - 
    8.35705823466237214267177798791357612060017517723132632274479930199336371\
821444549092433`60.*^125*y^112 + 1.272551526276275450843408049505516028515955\
0954562173600819432987195056376044821298618237`60.*^127*y^113 - 
    1.9386042604266477005416834570247036363779994299866217576076395612719162`\
60.*^128*y^114 + 
    2.95455033718341102703274145741874419759948939352135408963748892040041935`\
60.*^129*y^115 - 
    4.50483369395975002954516355080900141856297582320674868656360066355645885\
2`60.*^130*y^116 + 
    6.87144462358490985253528311979305713647989084287311673018993996568899721\
29`60.*^131*y^117 - 
    1.04856684678628968721328886670776838842096913288529521918786372868303387\
5793`60.*^133*y^118 + 1.60073676974618934084476315185423700003539731623335628\
56848179412812805098068`60.*^134*y^119 - 
    2.44464875780594289122035406988051201584153901781706098274682367761999631\
8132`60.*^135*y^120 + 3.73493342128755810202577558625778841210406951905041964\
3370690363356624227078903`60.*^136*y^121 - 5.70842469381874382396140299749066\
55457034222379456696599910297764808692132246368`60.*^137*y^122 + 
    8.72798405774844356743993337994550737160683004937674039526791269219771525\
686750171`60.*^138*y^123 - 1.334975135321143095756280427869088631007286760298\
0205901017253193746564741724425131`60.*^140*y^124 + 
    2.04263771836352140302558302640891085575740843142314100964889012861796564\
904521005505`60.*^141*y^125 - 3.126553700526384927006803276359977657524240721\
225906958630554011764517492185792966984`60.*^142*y^126 + 
    4.78734042611406741387804637819161380386570213394395350141079622644845912\
30620009669655`60.*^143*y^127 - 7.3328729682185568838443314489178527742627385\
2236913019816224098114324628195575937966473`60.*^144*y^128 + 
    1.12357756646293392669955104034260110715349878475477732546420491583282182\
31295308321009792`60.*^146*y^129 - 
    1.7221805360035884250166123211041904331157161660986092053869530773878826`\
60.*^147*y^130 + 
    2.6405764078785834472721318269296782024674360297544152161339292451436508`\
60.*^148*y^131 - 
    4.05005596488254001567129145487581631785322246375404995712723246983898414\
8`60.*^149*y^132 + 
    6.21388716516963064590955653166143248573015409576300138564384528700421223\
39`60.*^150*y^133 - 
    9.53682102731321595903672035705232835255992309655442608144813132477928606\
182`60.*^151*y^134 + 1.464130406228997332857251431897996340502099270126466325\
5259289366399855832532`60.*^153*y^135 - 2.24848356687278933610278519163499896\
437874913001501586743700542182099213985317`60.*^154*y^136 + 
    3.45407309838763897110294890185609301076055654403457965671303145646566284\
0648437`60.*^155*y^137 - 5.30766178333537589577416367655500800176102902195274\
61346092002790130013742824894`60.*^156*y^138 + 8.1583619952047758110689346591\
8988356829166175036395859696644031330173772655356592`60.*^157*y^139 - 
    1.25437925119088292051488607246445598716865031505725765186706672502548000\
72817636509`60.*^159*y^140 + 1.9292081887025880820878077758571794575799063084\
084452705903164120637295146462326813`60.*^160*y^141 - 
    2.96791801965060794893641904680135596071901023041471299526792451236776892\
5879226511179`60.*^161*y^142 + 4.56715273500162192117163392340484048475167673\
42309956389856343163712686732056285954566`60.*^162*y^143 - 
    7.03004815949855991493745545872947980438291161868147733502881976876062353\
126494862607288`60.*^163*y^144 + 1.082401857482517462742136006033456946882475\
4872871716654740333555479245210274828874139658`60.*^165*y^145 - 
    1.666996126705973772155258448469950211618497289663182830731038251111957`6\
0.*^166*y^146 + 
    2.5679992266271269480659887534629268634065481930465784687989253860062192`\
60.*^167*y^147 - 
    3.95701647200525839017544529570750345560851491532793607579337002178216`60.\
*^168*y^148 + 
    6.09890637996768645185058701911415561984557526572367725770383244180678324\
9`60.*^169*y^149 - 
    9.40255134008619835639784554466073410588469928424711610218076370253078156\
91`60.*^170*y^150 + 
    1.44993197297094930095472661945467407240777331216039695267369087444547173\
4948`60.*^172*y^151 - 2.23643492135039872084277603888761151866415790681167613\
43961337473262232428223`60.*^173*y^152 + 3.4504061182517149642969553786794421\
9753292089311744477134848706727226017618933`60.*^174*y^153 - 
    5.32461353920331910697471518069998060802600794176933470912256156328906353\
8595466`60.*^175*y^154 + 8.21880237413949662834223678633594927745555544374501\
57896371030797018518689819755`60.*^176*y^155 - 1.2689082481101408455053962101\
38875884884495328871696628514126186812887274031840745`60.*^178*y^156 + 
    1.95952962771924334702213741653746922178942267188813462403076141851742123\
65592424461`60.*^179*y^157 - 3.0267189707527893756383255349528751899724132482\
2109948856475217203602976135497377463`60.*^180*y^158 + 
    4.67616425342317619489539596150021472946690999363329162675046180487306657\
5593665385697`60.*^181*y^159 - 7.22609352842326405050596947465907444136779199\
76855142803865875319649333267629688585884`60.*^182*y^160 + 
    1.11689501344648852985318280703077521766345434248210723397861956630141675\
0293399813845943`60.*^184*y^161 - 1.72669205956174843485366109444271743358347\
71861872166655270690689389571884529219051707065`60.*^185*y^162 + 
    2.6699924523527011852652430496545047938596074751772511203319575674567456`\
60.*^186*y^163 - 
    4.12949205295259816280218133773577751904021686096456403158188054447868035`\
60.*^187*y^164 + 
    6.38812746209718913722285827548247278806195934435962557318720831320202855\
5`60.*^188*y^165 - 
    9.88415955698580804748831776910743251455236896064735317706524552104403300\
57`60.*^189*y^166 + 
    1.52965706454929868147523293323711006076626337095351707612690712182297402\
1329`60.*^191*y^167 - 2.36774811348874240418838468340124602965958689915768624\
63266744493684664033147`60.*^192*y^168 + 3.6657510888982358369012302954141301\
2103249167582791227749114463833768985788413`60.*^193*y^169 - 
    5.67643241937403671612085605485230848507390683039583476150871720262311975\
2846713`60.*^194*y^170 + 8.79168242208274192133235110322206603201982855878085\
53039913607576614496456166367`60.*^195*y^171 - 1.3619198336720531919128571493\
08423302674248979069823894189401759325597869271330073`60.*^197*y^172 + 
    2.11014917800167671937230589330505332761239069866340025104390905335093377\
21612279452`60.*^198*y^173 - 3.2700612059178926485269010758844655908794975917\
8819876487708337511064196061969436047`60.*^199*y^174 + 
    5.06849210679596144842880900107745207700640781124689349487700654428593674\
2233277016776`60.*^200*y^175 - 7.85743717118799758416237668133649251099350456\
80835279570475956608932611499466010141332`60.*^201*y^176 + 
    1.21832008430901583764405725757175353370761229049094073946925598330384640\
0502910492482776`60.*^203*y^177 - 1.88938013389032041378401190042060638216165\
93864632551784792519982482500674760093829054851`60.*^204*y^178 + 
    2.930581912632133488126674635998796559436818875817631742336138831765962`6\
0.*^205*y^179 - 
    4.54636295531098977259271826026518539640166628537677551663121974812890702`\
60.*^206*y^180 + 
    7.05422353261928436465895598822338598872233875848124925237743978831576345\
3`60.*^207*y^181 - 
    1.09473340978076635263200097343398965330470135578482053273866156544848749\
789`60.*^209*y^182 + 
    1.69918533614361677938665724581610711930514332292788694699474354358040730\
6237`60.*^210*y^183 - 2.63782239079114663097788554779073910378217875703161491\
96879290749013776724327`60.*^211*y^184 + 4.0956419052318837091549796386893759\
0455101126822657017913651283209729786083569`60.*^212*y^185 - 
    6.36017778785442203412035706209660270457901489952949337786625193606433511\
0694842`60.*^213*y^186 + 9.87840023989781553347079416937113204525291528068644\
53919704219865263855597832601`60.*^214*y^187 - 1.5345226824909992092954011539\
93793913326282585618983410732458499560044944769303708`60.*^216*y^188 + 
    2.38412266521739448050925583242002758445359144671226660096894998593151652\
24691214269`60.*^217*y^189 - 3.7046888769943858548896919072933810802338385279\
9369123585219626741775213409213371469`60.*^218*y^190 + 
    5.75760715422404489181998204998941531851343193806649592845018309976661377\
8128280241509`60.*^219*y^191 - 8.94949961511499030929769687950187084916879078\
9582812148924472105072903364190889602724`60.*^220*y^192 + 
    1.39130139044564616962927901761049288147439652492478462843097153669093569\
9534416993179707`60.*^222*y^193 - 2.16326010549319541329640803091383487580894\
26914780023843826709773945019004704547492767221`60.*^223*y^194 + 
    3.3640360859635003188195951163039367974195392386853713598042488584613071`\
60.*^224*y^195 - 
    5.23210281526148289743866555587781926760381291656813068488643188592613978`\
60.*^225*y^196 + 
    8.13869848418164197788255316688962808007012574608573860485371020160988297\
9`60.*^226*y^197 - 
    1.26618181471500248364702097386432096103783049237895384537145063979260822\
953`60.*^228*y^198 + 
    1.97014854955253896748643326284917848743771591325181505029848104947069265\
8375`60.*^229*y^199 - 3.06593568330225003480554333008181941980508748800861245\
48442396101919077685815`60.*^230*y^200) + 
  ls^6*(-1.066666666666666666666666666666666666666666666666666666666666666666\
66666666667`60. + 19.11111111111111111111111111111111111111111111111111111111\
111111111111111111111`60.*y - 79.11111111111111111111111111111111111111111111\
111111111111111111111111111111111`60.*y^2 + 405.15555555555555555555555555555\
555555555555555555555555555555555555555555555555`60.*y^3 - 
    1603.91111111111111111111111111111111111111111111111111111111111111111111\
111111111`60.*y^4 + 10214.933333333333333333333333333333333333333333333333333\
33333333333333333333333333`60.*y^5 - 34475.3777777777777777777777777777777777\
7777777777777777777777777777777777777777778`60.*y^6 + 
    219338.311111111111111111111111111111111111111111111111111111111111111111\
11111111111`60.*y^7 - 687369.244444444444444444444444444444444444444444444444\
44444444444444444444444444445`60.*y^8 + 4.35709848888888888888888888888888888\
888888888888888888888888888888888888888888888889`60.*^6*y^9 - 
    1.30556053333333333333333333333333333333333333333333333333333333333333333\
3333333333333`60.*^7*y^10 + 8.26631004444444444444444444444444444444444444444\
4444444444444444444444444444444444444`60.*^7*y^11 - 
    2.39967897244444444444444444444444444444444444444444444444444444444444444\
44444444444445`60.*^8*y^12 + 1.5213629948444444444444444444444444444444444444\
4444444444444444444444444444444444444445`60.*^9*y^13 - 
    4.30907440711111111111111111111111111111111111111111111111111111111111111\
111111111111111`60.*^9*y^14 + 2.740384369493333333333333333333333333333333333\
333333333333333333333333333333333333333333`60.*^10*y^15 - 
    7.60538740650666666666666666666666666666666666666666666666666666666666666\
6666666666666667`60.*^10*y^16 + 4.857876081008`60.*^11*y^17 - 
    1.3247264333703111111111111111111111111111111111111111111111111111111111`\
60.*^12*y^18 + 
    8.5061036623694222222222222222222222222222222222222222222222222222222222`\
60.*^12*y^19 - 
    2.28362798014901333333333333333333333333333333333333333333333333333333333`\
60.*^13*y^20 + 
    1.47493806775724444444444444444444444444444444444444444444444444444444444\
4`60.*^14*y^21 - 
    3.90393672955037155555555555555555555555555555555555555555555555555555555\
5`60.*^14*y^22 + 
    2.53733684361240213333333333333333333333333333333333333333333333333333333\
33`60.*^15*y^23 - 
    6.62847756656473351111111111111111111111111111111111111111111111111111111\
12`60.*^15*y^24 + 
    4.33652346779123708444444444444444444444444444444444444444444444444444444\
445`60.*^16*y^25 - 
    1.11906718583024644977777777777777777777777777777777777777777777777777777\
7778`60.*^17*y^26 + 
    7.37091684337054262755555555555555555555555555555555555555555555555555555\
5556`60.*^17*y^27 - 1.8802511066859797688888888888888888888888888888888888888\
888888888888888888889`60.*^18*y^28 + 1.24702236436958557347555555555555555555\
555555555555555555555555555555555555556`60.*^19*y^29 - 
    3.14628156662814618709333333333333333333333333333333333333333333333333333\
333333`60.*^19*y^30 + 2.10127717578991301344`60.*^20*y^31 - 
    5.24621073032905284603733333333333333333333333333333333333333333333333333\
3333334`60.*^20*y^32 + 3.5283983057780939489676444444444444444444444444444444\
444444444444444444444444445`60.*^21*y^33 - 8.72085334698944171087004444444444\
44444444444444444444444444444444444444444444444`60.*^21*y^34 + 
    5.90669070418479236671580444444444444444444444444444444444444444444444444\
444444444`60.*^22*y^35 - 1.44577555924947911626401777777777777777777777777777\
7777777777777777777777777777778`60.*^23*y^36 + 
    9.861392471592624748002848`60.*^23*y^37 - 2.39115368746033071094901262222\
22222222222222222222222222222222222222222222222222223`60.*^24*y^38 + 
    1.64243956187969826066717457777777777777777777777777777777777777777777777\
777777777778`60.*^25*y^39 - 3.94632772570405888915176067555555555555555555555\
555555555555555555555555555555555556`60.*^25*y^40 + 
    2.72965231146281388504252210133333333333333333333333333333333333333333333\
3333333333333`60.*^26*y^41 - 6.5006197382694873104667249137777777777777777777\
77777777777777777777777777777777777777`60.*^26*y^42 + 
    4.52778182556037048114380466417777777777777777777777777777777777777777777\
77777777777777`60.*^27*y^43 - 1.068993660589846553170326639217777777777777777\
77777777777777777777777777777777777777777`60.*^28*y^44 + 
    7.49728696936580183049440617536000000000000000000000000000000000000000000\
000000000000001`60.*^28*y^45 - 1.75519554618453236195850687800888888888888888\
8888888888888888888888888888888888888888889`60.*^29*y^46 + 
    1.23946047274979675864095113634097777777777777777777777777777777777777777\
77777777777777778`60.*^30*y^47 - 2.877846517399807614620202156329600000000000\
0000000000000000000000000000000000000000000001`60.*^30*y^48 + 
    2.046122199831278166253015646456568888888888888888888888888888888888889`6\
0.*^31*y^49 - 
    4.712542640549250339261961140934471111111111111111111111111111111111111`6\
0.*^31*y^50 + 
    3.3732902741961445613238626187449386666666666666666666666666666666666667`\
60.*^32*y^51 - 
    7.7078926573526055731486638242955946666666666666666666666666666666666667`\
60.*^32*y^52 + 
    5.55450953047303605967505408649832746666666666666666666666666666666666667`\
60.*^33*y^53 - 
    1.25936107677795856106087060431956764444444444444444444444444444444444444\
5`60.*^34*y^54 + 
    9.13584668512675533399137170365157930666666666666666666666666666666666666\
7`60.*^34*y^55 - 
    2.05558713740169395688299317616941735822222222222222222222222222222222222\
22`60.*^35*y^56 + 
    1.50106543370447251088568101070678533902222222222222222222222222222222222\
222`60.*^36*y^57 - 
    3.35216377357818776400896067727866711893333333333333333333333333333333333\
333`60.*^36*y^58 + 
    2.46394438601380271940761760878370936007111111111111111111111111111111111\
1111`60.*^37*y^59 - 
    5.46194681072330898869563756288164541653333333333333333333333333333333333\
3333`60.*^37*y^60 + 4.04084286190690308583514723209693147328`60.*^38*y^61 - 
    8.89260016848156687169024323820354794487466666666666666666666666666666666\
66667`60.*^38*y^62 + 6.621390388587411782574537932659246320589511111111111111\
11111111111111111111111`60.*^39*y^63 - 
    1.44674721588696043561903086943006755694976`60.*^40*y^64 + 
    1.08414262373655896872653822384678110345830222222222222222222222222222222\
22222222`60.*^41*y^65 - 2.352124842779426092526281151728617370727075555555555\
5555555555555555555555555555`60.*^41*y^66 + 
    1.77380230809036458581665462711816993564624`60.*^42*y^67 - 
    3.82165193630641985882282610100956494696191111111111111111111111111111111\
111111111`60.*^42*y^68 + 2.90018156567438073519214982357368419710713973333333\
3333333333333333333333333333333`60.*^43*y^69 - 6.2055802345994431181008746081\
60069193663060266666666666666666666666666666666666667`60.*^43*y^70 + 
    4.73875437826458626135509668920266091096316752`60.*^44*y^71 - 
    1.00709411339480983427177945987887546860144906844444444444444444444444444\
444444444445`60.*^45*y^72 + 7.73817539577360666860610141052113408390126059555\
555555555555555555555555555555555555`60.*^45*y^73 - 
    1.63353569283227005366920051510276252268834570090666666666666666666666666\
6666666666667`60.*^46*y^74 + 1.2628833849047793490290308697749765575783183837\
937777777777777777777777777777777777778`60.*^47*y^75 - 
    2.64832566240413134079121005217236021000315357897955555555555555555555555\
55555555555556`60.*^47*y^76 + 
    2.0599276467897913746461667415735495084373564364608`60.*^48*y^77 - 
    4.29151390380018059020114893732637461420116537684764444444444444444444444\
444444444444444`60.*^48*y^78 + 3.35828348470110297063253568167138950230561187\
7360177777777777777777777777777777777777778`60.*^49*y^79 - 
    6.95115922882995012329201279362107239076805960441831111111111111111111111\
1111111111111111`60.*^49*y^80 + 
    5.472314689034722530135251222945496596527963979917870222222222222222222`6\
0.*^50*y^81 - 
    1.1254387167401654858541510105373302363330085559014449777777777777777778`\
60.*^51*y^82 + 
    8.9129991787443126475691241383357913900916588430189845333333333333333334`\
60.*^51*y^83 - 
    1.82143593009272431068885737326509266998837441918806712888888888888888889`\
60.*^52*y^84 + 
    1.45106121863003793001335810518732913642493441413494365155555555555555555\
5`60.*^53*y^85 - 
    2.94674257882102529413208786723053368996990074703713720888888888888888888\
9`60.*^53*y^86 + 
    2.36138023207317121867398796771211755831842729555958039608888888888888888\
89`60.*^54*y^87 - 
    4.76557074738676536348472331410796465318180153675039669048888888888888888\
89`60.*^54*y^88 + 
    3.84125405098172713170513158805083516999028030357765874040888888888888888\
889`60.*^55*y^89 - 
    7.70441477018879148065742755215522222334347711868029473621333333333333333\
333`60.*^55*y^90 + 
    6.24618821464304231059846940290796928826281607639025978077866666666666666\
6667`60.*^56*y^91 - 
    1.2451551131418651959821434324721559948223109241407682980224`60.*^57*
     y^92 + 1.015311946971903183486238460536862518681154604015867269261226666\
66666666666667`60.*^58*y^93 - 2.011744845790660660327392100198205827853752460\
19454337343971555555555555555555`60.*^58*y^94 + 1.649807583038332121684244388\
936818031989432113647230454949415111111111111111111`60.*^59*y^95 - 
    3.24933216505520596789155329335372538529873300686148834650981333333333333\
3333333`60.*^59*y^96 + 2.6799271421784526318125585440827311521129214861739074\
520627594666666666666666666`60.*^60*y^97 - 
    5.2467796054993344439903172431793793326166627274016716472135104`60.*^60*
     y^98 + 4.351857668360508869377325085386836949139030501642811003486633457\
77777777777777778`60.*^61*y^99 - 8.469824137888070395958533422905252965034533\
57833774596120932067555555555555555556`60.*^61*y^100 + 
    7.06470634595977433314764159579877770826784354461066386190651970133333333\
3333333333`60.*^62*y^101 - 1.366922349169369611023431208587968193133421901498\
2965941082593393777777777777777778`60.*^63*y^102 + 
    1.14653328132658982026581958359000498556947877148374326172963855246222222\
222222222222`60.*^64*y^103 - 2.2054940242013721954642557849655904853139922581\
5960437837096192981333333333333333333`60.*^64*y^104 + 
    1.86019040477457665829546362384114082155221722204932802553601294874311111\
1111111111111`60.*^65*y^105 - 3.557664087822437004998791595091648397915318689\
247058818695097908508444444444444444445`60.*^65*y^106 + 
    3.01724852453778061394338628006946539599669151819070572578217132196977777\
77777777777778`60.*^66*y^107 - 5.73753261700199387598406083924699984138272449\
19028630013226460207772444444444444444444`60.*^66*y^108 + 
    4.89274081857082234715123403592251911022379088145816718960208081757027555\
555555555555556`60.*^67*y^109 - 9.2510384080243558267986652803971341288114114\
2268302419109749864024661333333333333333333`60.*^67*y^110 + 
    7.93204230221164434874085461677052735288732843462536410600459849579093333\
3333333333333333`60.*^68*y^111 - 1.491298497776998186445818805624873894898565\
5727701251267335873654995740444444444444444445`60.*^69*y^112 + 
    1.2856226727783136310572500336677244752288555060691769483224389083101328`\
60.*^70*y^113 - 
    2.4035377002301441076191580484743377044709022908733465807821230579818254`\
60.*^70*y^114 + 
    2.08325053959248518363750732792991145481615139699741985048594589595519076`\
60.*^71*y^115 - 
    3.87304771330671727540526874281095511749939864934853500656189761145444089`\
60.*^71*y^116 + 
    3.37499045211865654685826142158977929581619190868107907041750488828066347\
4`60.*^72*y^117 - 
    6.2398394491229258111139556209622346281760630024950423153792649141042369`\
60.*^72*y^118 + 
    5.46650888195958441092247905031689999009480866411028195131378407295659202\
35`60.*^73*y^119 - 
    1.00511460880217095176068478558392591891704402718293249301732128937286951\
801`60.*^74*y^120 + 
    8.85232306168555473009067826023399992948481380759444101483491960839436829\
205`60.*^74*y^121 - 
    1.61875880371382404783994471665865098903894584720794569860922917375709461\
7927`60.*^75*y^122 + 1.433234319625919628173259823177157322043211322234769583\
8283455836708687118123`60.*^76*y^123 - 
    2.60660804623505093758715324793346717851685226006095753240303469000950158\
6007`60.*^76*y^124 + 2.320025710785558069593653921796514765378914286018651732\
66763440386347546047804`60.*^77*y^125 - 4.19661236981863555405788532445302270\
193540294040989144185119680074557093690106`60.*^77*y^126 + 
    3.75480005871042819484399099912016015706131492940139689572384510567485366\
1337569`60.*^78*y^127 - 6.755444003332463616122616254017289365541523812570657\
360854849521825947224867349`60.*^78*y^128 + 6.0757778296634828299055737539876\
484563744778266873550975528929866071628178627641`60.*^79*y^129 - 
    1.08728430721280945314209743496067706463473216677536161789815612179995952\
381340193`60.*^80*y^130 + 9.8297055922450399455142605354922022368401274720591\
0522316916379676689552221511558`60.*^80*y^131 - 1.749720470194785171710175581\
655144310067755210746583494270875307217532691835824512`60.*^81*y^132 + 
    1.59002913459862141986652410851087613951214178489636856322696599357788042\
38090774568`60.*^82*y^133 - 2.81535137298297313727806319767086668163805735638\
1069566636870084124087734365150546`60.*^82*y^134 + 
    2.57156720340945991373647801753213863945933839509302068105166243666726421\
626477172321`60.*^83*y^135 - 4.5293602922055926296447817609641484103714135863\
8114187063814215073867208375498581954`60.*^83*y^136 + 
    4.15835032920670458401857570428451519409876648730570602400759834899183637\
5359929669658`60.*^84*y^137 - 7.285901950524922906678227746052507040571342105\
403913461882375636912566209473907291383`60.*^84*y^138 + 
    6.72321111993176390028102103258155407971593773028458042081025062543664309\
36376756640393`60.*^85*y^139 - 1.17185463353844379114024177826397572055157938\
446556563564278876980108350785568144906641`60.*^86*y^140 + 
    1.08684318893293803332436416153783531394178902541178078143560490938292025\
8632065403510145`60.*^87*y^141 - 1.884559351275847039397587481282671165785554\
913744865461037195002021312666303164997949605`60.*^87*y^142 + 
    1.75668297318541241075168085106823890287884175810247486550768032763047679\
79624330535285273`60.*^88*y^143 - 3.03035266678797112943747354305033479197598\
61614295863248214423143243695272387039540212914`60.*^88*y^144 + 
    2.8389521931015263692656660498535680991471349882996143224019904395687298`\
60.*^89*y^145 - 
    4.872202732766128280042890731750768253990393666953922773516734768850234`6\
0.*^89*y^146 + 
    4.58735861287160001819175449056387332546349698764076489402867244720552433`\
60.*^90*y^147 - 
    7.8326339352647787204925062334571806783358449585028659595528943742182054`\
60.*^90*y^148 + 
    7.41154755848827497560812444811814304943925468792469146364961378103406658\
3`60.*^91*y^149 - 
    1.25904724088263328223123965599282938706160022728144660426652856039128056\
8`60.*^92*y^150 + 
    1.19728709927007666450753276177959898992600284478912187736579635815217383\
712`60.*^93*y^151 - 
    2.02362153916445123423149086577518398210771503713501660267652307836512122\
88`60.*^93*y^152 + 
    1.93389298371431640375909802635335628397094387176935972288129456406055423\
6919`60.*^94*y^153 - 
    3.25215271658621436919289728563653690582702988682527245281159486256468566\
2085`60.*^94*y^154 + 3.123293363204177010596170163074631886912094507370273107\
1475850162638706821865`60.*^95*y^155 - 
    5.22598530208616140736927899952984621943598232873080794845498348263978197\
1749`60.*^95*y^156 + 5.043601218469790920456419993823407427818646163980885505\
48192391053286851716018`60.*^96*y^157 - 8.39696310618879718808949891990642921\
577419594262319119441885806206112371627927`60.*^96*y^158 + 
    8.14362349347181857365298502929689429799642534122384973399106971448582118\
6004702`60.*^97*y^159 - 1.349069301573217433132944414117689460901904304874611\
5702556359664689174942935249`60.*^98*y^160 + 1.314755280606894761955496098901\
09097065049914707399793005418158158186936555137682`60.*^99*y^161 - 
    2.16723161952301877148900572116015579597646264918343815179224659989896499\
29318829`60.*^99*y^162 + 2.12238277076673369704027260136533144260264333931702\
1368380480863501375089734132497`60.*^100*y^163 - 3.48126037413450825126937681\
3764294188366795477438349851943016348227489027265067665`60.*^100*y^164 + 
    3.42574680322134693057811470190367804523996782415613737777624041179920814\
36180304742`60.*^101*y^165 - 5.5915061928937701918091493506284272141165895010\
087850754405396091439192993842019184`60.*^101*y^166 + 
    5.52892551933577884669218112026129249406997611325458809079487853953915540\
694002043126`60.*^102*y^167 - 8.980142227325990402695296112910373228840316543\
31832693545243474715953843260050099796`60.*^102*y^168 + 
    8.92239140178147680911889801132544934516289783398704882227496522041281785\
9685983638968`60.*^103*y^169 - 1.44211754378786822280541052862950005874595102\
7245678919698991810848457780986505048297`60.*^104*y^170 + 
    1.43971966863859985265609098487864699141388515322128586145858101603311906\
470358709587433`60.*^105*y^171 - 2.315698686441747151429902001049430792783912\
9525459439447586252476102026489461147578798`60.*^105*y^172 + 
    2.32290680048150316686569833597875099912695427421347137208715266629985361\
2934755720927983`60.*^106*y^173 - 3.71816152388878827964629064103411898509688\
8409981392685726300120378044162526790015378051`60.*^106*y^174 + 
    3.74751880853725496040103657692792190561610436455866664756414249961201254\
54514589890727733`60.*^107*y^175 - 5.9695295665790419485241364906193411338778\
599340487316775597852114651893316710055943761994`60.*^107*y^176 + 
    6.045260466397436702444226570293758112516415977901988158793934905952866`6\
0.*^108*y^177 - 
    9.583373670630593277257129546863814496631636386416766772993869550223195`6\
0.*^108*y^178 + 
    9.7509361694533918515716779739876304509032463332996588221295447545242646`\
60.*^109*y^179 - 
    1.53838123953589989464055641040078072035908291942766463119206039409568599`\
60.*^110*y^180 + 
    1.57267366948988675712710655738971790434322778173090925460821639938411305\
4`60.*^111*y^181 - 
    2.46932081122139403602377012918061211548814964071785669740144369499705266`\
60.*^111*y^182 + 
    2.53625432294256725870746650712690921896413166232109805880164323141276294\
51`60.*^112*y^183 - 
    3.96332577095465515735175051858383626205874894891342691868054628910560260\
21`60.*^112*y^184 + 
    4.08987198217603157657162141700776082756143218129796874754615982883203926\
864`60.*^113*y^185 - 
    6.36079556888383621503678330329403275182003496091621243145453538842693682\
36`60.*^113*y^186 + 
    6.59462609358180543439751539311918593362188365135058357828304124241441202\
9553`60.*^114*y^187 - 1.02078244247244395788288779469823025354490174482243267\
76248753094674273616211`60.*^115*y^188 + 1.0632489919389136369246499309169085\
8116961484956281286363550750215402805887756`60.*^116*y^189 - 
    1.63804445513799807924684322106239442987752925222630756730446363826013975\
807154`60.*^116*y^190 + 1.714134475746323682647760024874820737872861302402343\
938049058228574584731185315`60.*^117*y^191 - 2.628388418860413618127490580428\
530098959601233677221272424284363866162512054666`60.*^117*y^192 + 
    2.76325299425641739861278108478898195910945213449708331905684252802115807\
39375177`60.*^118*y^193 - 4.2172115098994318192578133582475914565338572048242\
883739655588921699553775209252`60.*^118*y^194 + 4.454130906228556081499637492\
53162517660120803325804144965267521702293125158061576`60.*^119*y^195 - 
    6.76602794350663573816079865164567572389035277208294701430468174794164123\
733733703`60.*^119*y^196 + 7.179142408319108751058794829226338099705263117625\
106932649133440172381768206568875`60.*^120*y^197 - 
    1.08546375370968825790576005916362605850767637211773837751711428790693012\
5099826006`60.*^121*y^198 + 1.15704459634170516214428387223396295838777868054\
584507881337038886419679004341784462`60.*^122*y^199 - 
    1.74128777173068400588471290984909984154680277185683220433595841739726150\
224076994071`60.*^122*y^200) + 
  ls^5*(-84.88888888888888888888888888888888888888888888888888888888888888888\
888888888889`60. + 25.6666666666666666666666666666666666666666666666666666666\
6666666666666666666667`60./y + 236.044444444444444444444444444444444444444444\
44444444444444444444444444444444445`60.*y - 1174.7111111111111111111111111111\
1111111111111111111111111111111111111111111111111`60.*y^2 + 6211.6`60.*y^3 - 
    22888.2152380952380952380952380952380952380952380952380952380952380952380\
9523809524`60.*y^4 + 127994.4296296296296296296296296296296296296296296296296\
2962962962962962962962962963`60.*y^5 - 438062.0205483405483405483405483405483\
4054834054834054834054834054834054834054834055`60.*y^6 + 
    2.48888835460243460243460243460243460243460243460243460243460243460243460\
24346024346`60.*^6*y^7 - 7.96322472981758981758981758981758981758981758981758\
981758981758981758981758981758982`60.*^6*y^8 + 4.5748940850121207768266591796\
00356070944306238423885482709012120776826659179600356071`60.*^7*y^9 - 
    1.40480181391438406794443946146732524441502769676144289147385122617320759\
73562041673497`60.*^8*y^10 + 8.3628598318170225142361365271581989848243718212\
758460436479012330405519260008424095111`60.*^8*y^11 - 
    2.60543688279246599538967286981824604654056801048320768336921251176198006\
18858365526827`60.*^9*y^12 + 1.6028649498484423275183808229978643224032913089\
3136815872042685880349092086876445471142`60.*^10*y^13 - 
    5.18266355026356507007182288736558041534036508685407146393371547048578501\
8920927746700619`60.*^10*y^14 + 3.0960785322635007357578288830928764831782363\
264300314351140331339086450694733240766725572`60.*^11*y^15 - 
    9.60977589098222093863641606198970281335370637319083848840043348401872607\
69741451794954552`60.*^11*y^16 + 
    5.2062272429556036820171567738361591010818179916143667714401871941098932`\
60.*^12*y^17 - 
    1.28639969283717461655431094091370464718795047788146365193605081101660387`\
60.*^13*y^18 + 
    6.18575508080184688510312696242302097518901381027044451199745968221113451`\
60.*^13*y^19 - 
    6.20806754926489083114047589035701690649558770826210610762557300024609513`\
60.*^13*y^20 + 
    4.09313598596370693066729291248537497048408558524697167941892255885532185\
3`60.*^14*y^21 + 
    6.13944621594827597034902420160359026194598565763164473533516489658408911\
1`60.*^14*y^22 + 
    9.99650054906663454568923198273933482336568879760491540836823079961728451\
89`60.*^15*y^23 - 
    6.04471109688321987995407551373301880877349373406926796787015613112287654\
395`60.*^16*y^24 + 
    7.33627625588253992487532965559448760151230246720124909420185339493714287\
7959`60.*^17*y^25 - 4.1533987728704869255154954454483554476499068980719695023\
804198302836537006056`60.*^18*y^26 + 2.54001963610349181513528841755379887712\
385324505429150040989184099163369317699`60.*^19*y^27 - 
    1.01816827796880149349584359828164495001465853920622199673867551188882523\
6758235`60.*^20*y^28 + 3.6262251228141055917053041739239926300284959187117516\
84902614245063017075960798`60.*^20*y^29 - 2.555399216480721405521333129480894\
608477021478619000037675519565946110030906314`60.*^20*y^30 - 
    5.24887669962556744000568562767964549970478244800791129531362777567435497\
0893368`60.*^21*y^31 + 5.8530695296734736315612682941764371896096815569751255\
0269945461547549877876136003`60.*^22*y^32 - 3.4637451859522665682437107572681\
23149227995635199764060212867567152195943084839755`60.*^23*y^33 + 
    1.60859124223699837519834273234781788417372137385938810142079208320738754\
22372789429`60.*^24*y^34 - 4.457073283004097954716277670631100083839126983606\
868409412078536910425739733737953`60.*^24*y^35 - 2.12547064541850561337814388\
56761017559033157603752087386009321467226501958835675836`60.*^24*y^36 + 
    1.50617719697767718703795220607508265838768199515551214173195995059308425\
8429069990253`60.*^26*y^37 - 1.2762242113280090232462867156884170989640408535\
464943494727234565630294568530263867138`60.*^27*y^38 + 
    7.59543647260375340131813945955673937271289877764108339450984094879137311\
56053656349308`60.*^27*y^39 - 3.347414121485445576192100455049895883006068147\
58306484073791568441221143762291610613802`60.*^28*y^40 + 
    9.89534610223596993355607088172752607637229114085390678830846022463107589\
219442648780512`60.*^28*y^41 + 2.06872929370960645519298618531243163828113002\
824209334404990421193638823260594688051832`60.*^28*y^42 - 
    2.80932785440390093831463041120708492329898865554978681496640353355113927\
96215793540638627`60.*^30*y^43 + 
    2.482443352502772433387591739012329385365216367390486840579686752445466`6\
0.*^31*y^44 - 
    1.4658950643859261867877819899605627461379723753810359627607082272527157`\
60.*^32*y^45 + 
    6.499487818338732344124945935113388339811724355909042818965878056490532`6\
0.*^32*y^46 - 
    1.87296201431384092991806787053629880265051189704144029810828806074787218`\
60.*^33*y^47 - 
    6.777855925690385461619123856918104880822418919780976907123585337973225`6\
0.*^32*y^48 + 
    5.69307854589873060979299330527600002624674832769178022880499261416671180\
9`60.*^34*y^49 - 
    4.93382937588410598736493250228891935643864889210327947500344767082037566\
85`60.*^35*y^50 + 
    2.90497851228769882472259633913234786448992581088281131193435529554557224\
206`60.*^36*y^51 - 
    1.28003333116306219560258935886597327402932189527205764468723483093376785\
5039`60.*^37*y^52 + 
    3.67636081797218203641625921204357908284511421225185252708298004441717096\
0689`60.*^37*y^53 + 
    1.51106318042043860918767680177219787548293835309638988130509270615046533\
1063`60.*^37*y^54 - 1.1277845976636725477415715854887575504724920664138027792\
8596128587666998977009`60.*^39*y^55 + 9.7406585468123665688786946426554105399\
783261527092031934951909181103581421355`60.*^39*y^56 - 
    5.71590644282243000538546613147805489659551967912579798360540164258596016\
0176822`60.*^40*y^57 + 2.5123133191779253792274910748691163714383879622443915\
418744154231214255255833677`60.*^41*y^58 - 7.16385667771995100159364510861952\
6677191200072434071878471544529284930327263456`60.*^41*y^59 - 
    3.38596186929999711448275802910712444448995866859513667720288399169097437\
57043048`60.*^41*y^60 + 2.239656808343459968287551088979039802464191711803917\
667205035096633331366286660833`60.*^43*y^61 - 1.92344488627239040817761562153\
91752538951376335632690481120119235152877255013564956`60.*^44*y^62 + 
    1.12579851543979351729201923403155827595072967522774683753055422890942979\
203636710692`60.*^45*y^63 - 4.93466131829843083132828737408442004909852136158\
311375761618841810437585443101018674`60.*^45*y^64 + 
    1.39986842180163388699012054785001771442413705331456417957810718545609035\
9585967258718`60.*^46*y^65 + 7.3043869387140717887804662794407097845941728270\
9948291451456937860981795052844621619`60.*^45*y^66 - 
    4.43689640794113748449280062261282270049771467390191780678807993417395575\
52890359232296`60.*^47*y^67 + 3.794724614965313154483863595520568553890725589\
16810415923073653733915114234743832105395`60.*^48*y^68 - 
    2.21608863640983756930251354495173200237513930845268165973461054455321409\
2438967191580117`60.*^49*y^69 + 9.6922996455346643159396867205932807961509612\
03961741266599097810368052977889054890425859`60.*^49*y^70 - 
    2.73659898347469214289643176799612088796223271995720016386521763806815297\
26732192919769204`60.*^50*y^71 - 1.548162764912334779569848593775773278593527\
8312955447153607013554220143942537046520224303`60.*^50*y^72 + 
    8.7820364691200703377536481884488374188096354591502490298350631698844515`\
60.*^51*y^73 - 
    7.48342926915315534313729425543303343859744378149118947323350955541528242`\
60.*^52*y^74 + 
    4.36192654302064303153489898883741868689190235854914221397454883502744495\
9`60.*^53*y^75 - 
    1.90404122582758686516325456740553273318605131271980590755950157086494136\
83`60.*^54*y^76 + 
    5.35421771733040262638297471854985173411620155169347844740481014321648737\
89`60.*^54*y^77 + 
    3.23487858647788064480172589818946049120497061031546710790793879396484125\
9`60.*^54*y^78 - 
    1.73668835760752336136797444268220083967011056546023753250534168596796184\
7087`60.*^56*y^79 + 1.4752511610892351831512497313431570646674503824787248210\
011305436472437322454`60.*^57*y^80 - 
    8.58466027119494784481693794143760039109066401580490066798898330258010929\
2044`60.*^57*y^81 + 3.7410180488728247442068746454893517053502824932008418281\
0127494341401105826554`60.*^58*y^82 - 1.0482136897505523077531991343335257635\
48621254110254812030113731606240428040848`60.*^59*y^83 - 
    6.69060935798058996161474613179426627845010988843515014189293995960979538\
429273`60.*^58*y^84 + 3.43211941261394821493013876830011434312296747534902501\
41887342569794169309573135`60.*^60*y^85 - 2.907492723963816171014032149236206\
99515481545915523208379057497894673212678449999`60.*^61*y^86 + 
    1.68945153187083203229004704832079052327252263818439810183139910188572166\
3091778911`60.*^62*y^87 - 7.3513669935631611597123211666739889822588975949646\
4181735146575090395108070336084`60.*^62*y^88 + 2.0532684258446598530452431115\
441265683061794086770137921072826857921792608730463956`60.*^63*y^89 + 
    1.37299450207276997241677354126220698764644279932260018373572646126604498\
52012597551`60.*^63*y^90 - 6.779049084135711597418331840307681755265382846713\
54079759374731595108084486198351223`60.*^64*y^91 + 
    5.72905690966480641006137614131307365319688436400197667535297431201372084\
9184755194961`60.*^65*y^92 - 3.3247149298031846960658802789567023400598198451\
776721620775717922011571826796211184975`60.*^66*y^93 + 
    1.44479314102169770897878245451036907265969415551649132133356734875288614\
328545825787052`60.*^67*y^94 - 4.02391499156417350072161321071318816196671327\
047360135156381440933711714856110649208336`60.*^67*y^95 - 
    2.80043225176712790277879797465193636365780980068139090613273228160346395\
156681984604762`60.*^67*y^96 + 1.33839923393155583908518226427064720929400783\
87506091743700532956879837575937509801328179`60.*^69*y^97 - 
    1.1286996499665866726222228727709989464740040648940459227394856849065544`\
60.*^70*y^98 + 
    6.5426829792090388040701210946185649650227303820975036942155791400737009`\
60.*^70*y^99 - 
    2.83986274344362337751304569304218388743260764337142015501804199974010491`\
60.*^71*y^100 + 
    7.88918084404486274722674148172884110117452627654635074184546725946360902`\
60.*^71*y^101 + 
    5.68429433719033639251138794000884096624603884238873581367213828465202476`\
60.*^71*y^102 - 
    2.64147293585966067647226054228696217721939653801790335035357389958448266\
04`60.*^73*y^103 + 
    2.22340284628761126865014392418040101185035820986967095575053421026005010\
464`60.*^74*y^104 - 
    1.28752033345738649070881909176840234174240282899061492398523194273159701\
3252`60.*^75*y^105 + 
    5.58261697016269650711637653462923077439530502759549431017672260723285659\
9647`60.*^75*y^106 - 1.547289447864629673860509948550120381883029581170364189\
7066483218131525645517`60.*^76*y^107 - 1.149284005450429483829861997675327829\
2925357633484844873171298811528456454728`60.*^76*y^108 + 
    5.21166257783245798279015612594833349680500860324878625387781854356180593\
248401`60.*^77*y^109 - 4.3793825297809549964064629869296122340410670527499609\
52798410432424702041248951`60.*^78*y^110 + 2.53367957998695291115401582741909\
17930632533402009530038403070725619072576932372`60.*^79*y^111 - 
    1.09754461609139182325080431390288734740262094630086320043141387134782164\
555493198`60.*^80*y^112 + 3.0356241297445688909763044872360813278736689032717\
4282125789573415039894110101504`60.*^80*y^113 + 2.316241229019697547808704440\
34183423304904793740188719637065472334012864687600359`60.*^80*y^114 - 
    1.02800826238798248760407208422507851507266050237736020606688106823096853\
95360864898`60.*^82*y^115 + 8.62522777661370595571650419647816706292759640954\
78623073557546484101111676313011367`60.*^82*y^116 - 
    4.98597756492159998971696264664297041866194823292379453274673593390463119\
231937947638`60.*^83*y^117 + 2.1579725120512050223769871198064903222458627946\
31571651623779135706027038743999692985`60.*^84*y^118 - 
    5.95723101072047383119364529117303681410959373914643212002881019190204069\
359330945939`60.*^84*y^119 - 4.6556742258760486801533618585458125305866839869\
28180564332698998278057474100947307621`60.*^84*y^120 + 
    2.02732597927140484749177258216296983669742883049237331394546521395161639\
161661510498506`60.*^86*y^121 - 1.6986248724506582497147640665596027822155799\
2038149852565205857200824435280088036945596`60.*^87*y^122 + 
    9.81185292774647495138470917640118397627008242115186767562313949067543108\
0206850671551764`60.*^87*y^123 - 4.243312083056994962731534526536025734746005\
1357208874023965745701905573685324896614013879`60.*^88*y^124 + 
    1.16935574234363702450242384781379753933147687613242386001308285176917905\
63851933103161344`60.*^89*y^125 + 9.33704871997213975789941488721839470019084\
00234695591878128567280140025864498254220099584`60.*^88*y^126 - 
    3.99733528812626776919270390384297302841626973880417312319537363125361519`\
60.*^90*y^127 + 
    3.34501860563866615397286009945491043577714271111339861955011441886716192\
9`60.*^91*y^128 - 
    1.93087633162852783919355740484366435581611584678374161309931331029275014\
87`60.*^92*y^129 + 
    8.34441309476931379588939836626351395887840817216785218860779226558476983\
3`60.*^92*y^130 - 
    2.29584450929404509658470207256238492561683950723583180885189560592778418\
476`60.*^93*y^131 - 
    1.86901559051869197575829586783728199267203455532183805723377407346929853\
043`60.*^93*y^132 + 
    7.88040443099366490543321502677358293111587993174148983987313122586003051\
6577`60.*^94*y^133 - 6.586848874182893021457820843212636210784976520373201983\
4062399329731487540947`60.*^95*y^134 + 3.799802065012679489094713617023907317\
65375815873787302544645554337857669073935`60.*^96*y^135 - 
    1.64102501433180360445848669238595661260027398833730036079851407871537532\
3213045`60.*^97*y^136 + 4.508390011544780996373873976531093425898994004936271\
865798797067241899691212605`60.*^97*y^137 + 3.7351824668917534095707147956870\
46017332962772991316975431165906886475723747336`60.*^97*y^138 - 
    1.55333955376473892583488707507304454587196057147495895584659558520776024\
723622116`60.*^99*y^139 + 1.2969945737180502728000214828390516447160022951178\
48646103281389910491723840334879`60.*^100*y^140 - 7.4777468919623166156304771\
99310296844056065890451203422836759666643878880452665302`60.*^100*y^141 + 
    3.22745641308624970941076252129933805188397239026696291406304556049796379\
44678897494`60.*^101*y^142 - 8.8547174818498039728972497110327670970740622075\
432324336196022788729845715221237407`60.*^101*y^143 - 
    7.45424436063588105147439598045341350235513727022407080581558378950113654\
43245183772`60.*^101*y^144 + 3.0614825321139798293025788300938958242317084049\
89728805374032454633893324513776775495`60.*^103*y^145 - 
    2.55377439336863055663834077510206464897833118179920987944531406244640942\
74420226625407`60.*^104*y^146 + 1.4715800200189387088490517610817541287819957\
8435794056818382959601682915469226315607318`60.*^105*y^147 - 
    6.34788241376283705179482200866470692302610845324105693888677170366383324\
693841832254493`60.*^105*y^148 + 1.739379757359130351172902127660442725423734\
932013601433698664396048359775948939706531371`60.*^106*y^149 + 
    1.48582778044059395132991560410228805789718026267287097460460366275629308\
930119900502401`60.*^106*y^150 - 6.033245270181863568750876973208103588578919\
7316788771798536446823754444167505682186788363`60.*^107*y^151 + 
    5.028204803374428161884249173119541982133629594627980768715295376241093`6\
0.*^108*y^152 - 
    2.8960117740298736529361835760076791016038922750789970983768785580901587`\
60.*^109*y^153 + 
    1.24858603882897326713400620868283152763706868494762794717245383963160049`\
60.*^110*y^154 - 
    3.41722722664433877235938849068670658067238838027195520597296019462673705`\
60.*^110*y^155 - 
    2.95850954693773333139053667865087994311871172730639992065364412726584674`\
60.*^110*y^156 + 
    1.18885622014631512891325793874627767871470671083314068629440003074115932\
13`60.*^112*y^157 - 
    9.89990986944774472431880199785958165293971292080892918985205117146864465\
42`60.*^112*y^158 + 
    5.69928026214320639166874275873322053791067639883830384647355613237566411\
316`60.*^113*y^159 - 
    2.45599371433556312116064876841652647016275410452957323018194520154164832\
7257`60.*^114*y^160 + 
    6.71439959188876806960513317179922321151523792741481406769584907400452121\
7172`60.*^114*y^161 + 
    5.88535882965746984206364068816569507559657600776491647951502796409224506\
6841`60.*^114*y^162 - 2.34245577336610922438173724800214593803145479569258761\
276776515221213675730182`60.*^116*y^163 + 1.949121329398318061682116826816188\
404996114079701422698264108070408179246622653`60.*^117*y^164 - 
    1.12161253200728191061010013308302986801342636915885195421684532398217323\
68371812`60.*^118*y^165 + 4.8311829500867435729905886553367386587610422489992\
429635065387860595541457622619`60.*^118*y^166 - 1.319438815684678296154167858\
28428572653367954172158387377254352266269130880125539`60.*^119*y^167 - 
    1.16981051802480327096707021823481284327312603330584151990375677167490134\
571379269`60.*^119*y^168 + 4.615099625677091356527508042219755373319107357073\
077357616334411391893252563243748`60.*^120*y^169 - 
    3.83740046584491498691130207944532167225842937704832596596245163540788818\
92690804103`60.*^121*y^170 + 2.2073373852885450948538593734811013145755654094\
8454715494767855114218081821876653541`60.*^122*y^171 - 
    9.50376405582775859425397917647398922351098759199341577491500080410117818\
525384100907`60.*^122*y^172 + 2.593077912379462610309485609647005709264212841\
50555941348009307467972110261647551719`60.*^123*y^173 + 
    2.32348982444373234446047871977412200902222831564270397850010312135791061\
5831080207357`60.*^123*y^174 - 9.09204841041445476456564954428329726142838732\
97906348854240925962468699010610427607705`60.*^124*y^175 + 
    7.55487121091410480426937351886252847040504746625825076327096556003224072\
550904171344693`60.*^125*y^176 - 4.344076638952855999935075715584073578942625\
195610765324571149640665849380485136137546447`60.*^126*y^177 + 
    1.86961582786324303748834694007617942008341110165358429835048984644277640\
73762961676635515`60.*^127*y^178 - 
    5.096618621011262310026889038723997704529741227019213337118604678465925`6\
0.*^127*y^179 - 
    4.611933089558074612041585442078207175539313782035665396254219528440867`6\
0.*^127*y^180 + 
    1.79108538716464596976051419450714236839996583399022615975983903045583731`\
60.*^129*y^181 - 
    1.48733780332183104935747567604659106431187296515541457961675143608958344\
5`60.*^130*y^182 + 
    8.54926923849599291212878240793215381406788802831603021511271051051241930\
9`60.*^130*y^183 - 
    3.67809091593022313074113703943234148291255415099117233935885471955833001\
34`60.*^131*y^184 + 
    1.00181020104879915259275974436902236068585578242684409977429428334879194\
302`60.*^132*y^185 + 
    9.14895956549127829154937644753187885166371917493873677688803531765751915\
89`60.*^131*y^186 - 
    3.52815186998523347579422659096020503472198502475180700821536420776962372\
8338`60.*^133*y^187 + 2.92809772279114955375678007202561329879394403858021058\
30292003191085437025597`60.*^134*y^188 - 1.6825312067505044064497252020318230\
046043107392466690159072907805169028699166`60.*^135*y^189 + 
    7.23610417737278862943962169349505463626403701413864841043849917057083800\
195482`60.*^135*y^190 - 1.969347611580304537958428961053241688669280911176887\
233847073110165767501420972`60.*^136*y^191 - 1.813979823773251162386324026437\
585943621527247620358811092509950626582831920295`60.*^136*y^192 + 
    6.94955345892926227401166391360347294429919242766741301582074780668464095\
85322181`60.*^137*y^193 - 5.7644197617588702864521114569071357491385950701100\
7907321079617783355466335433694`60.*^138*y^194 + 3.31130925945421142612101951\
5904992764598463790646031689872746432741056005386852323`60.*^139*y^195 - 
    1.42363433312398319109845394029307266138259009548093835186065568045245700\
6333372883`60.*^140*y^196 + 3.87159701962196721316365544019766202439810762883\
37614017785558565910066789901689112`60.*^140*y^197 + 
    3.59490528285205162456859119449840939746871742758738078414968044740585136\
42145173579`60.*^140*y^198 - 1.3688224728541322515822977330394777049228540591\
38535872609790536905896468886516832107`60.*^142*y^199 + 
    1.13480255013719284132662691856744045750354837290560415726821924245275065\
48690308346961`60.*^143*y^200) + 
  ls^4*(-798.4302564529172337020460411101478421635509953896505937609927173706\
0034861881604`60. + 169.70436953686746565155143940784775892629203173721792962\
460438740306947026102801`60./y + 1829.613379122150869917969145476857790533192\
92601847099820091319152702982151846514`60.*y - 6854.6699490421709761355499124\
3712360044298756496134451258354465201656264950300191`60.*y^2 + 
    37372.8906904736440699292823887289598427610926685968924598306867777754050\
6045391321`60.*y^3 - 104704.9413912510556484324599392203509159990131383945060\
1024864637924178788104693943`60.*y^4 + 636454.7499695608702845978058912741509\
5052270331522682148649844091608355038881634579`60.*y^5 - 
    1.65070035986652210708589052002411019620548042586432418293363786183927730\
03844279302`60.*^6*y^6 + 1.09533242943301173784143245858464527781271084800682\
2739516222713341139576555560617558`60.*^7*y^7 - 2.416416215548307225211269528\
014415502531113133773280538313962333600799889125556876891`60.*^7*y^8 + 
    1.77085857185590530541225964976731778851595012336886668892396074355452330\
83084208790186`60.*^8*y^9 - 3.16973683777041631887444047949473690006096196051\
47786765064569480948085127926031046323`60.*^8*y^10 + 
    2.87749834357603106088248061346837759567339712799726972516012801526647070\
011433480295257`60.*^9*y^11 - 4.980556359104062193736225559622432545619541580\
42558670985304821398155451157480345078245`60.*^9*y^12 + 
    5.52229952079075724772218826961498227311457549972892129390222404009464755\
1232942873127382`60.*^10*y^13 - 1.2367857559361000530295331396025888314875044\
846435398994687815171233204785056545598643057`60.*^11*y^14 + 
    1.1941119827805988524028432862519374361446096376975325158526050705522198`\
60.*^12*y^15 - 
    2.8495876390030371372126356143080695099774481555164822365857776133297942`\
60.*^12*y^16 + 
    2.08659403693639966819497242656730161625176360070890373593704398169462279`\
60.*^13*y^17 - 
    2.5208151221359395344307557687313839363398987128183988919428721178744778`\
60.*^13*y^18 + 
    1.37955063489144852971086956108035409455264270612610087300001025062225723\
1`60.*^14*y^19 + 
    1.01173067234627865704749343292235032454598971524514286846382840632284478\
79`60.*^15*y^20 - 
    4.63942137270210566627197508320504786382449186380375971596259793564442325\
88`60.*^15*y^21 + 
    4.26086407367652376351313970925231958597670338828084319020388372991123552\
389`60.*^16*y^22 - 
    1.16644612706305429152601484206564017051478131064281184135019348975199506\
9986`60.*^17*y^23 + 
    3.96269432232872219709020263785095949647277012455394575746758834207475054\
5297`60.*^17*y^24 + 2.0113992495922578620801676563645158084858538345043489670\
947860539999338024488`60.*^18*y^25 - 2.00284546997484771667857019774069092971\
200147694282192378108622166851496033388`60.*^19*y^26 + 
    1.66849583855389629805613222537152752890826455658306188044987941226137389\
5916432`60.*^20*y^27 - 8.0461964665893439550208589138121101365218995885706752\
08881086490968820070876456`60.*^20*y^28 + 3.414499149324056088401545722595573\
3793385529023583748684012825475308957731379834`60.*^21*y^29 - 
    6.23640642497427872174478069146061543153647283449468877802778155817399981\
89027229`60.*^21*y^30 - 2.475810040816544077522015634751957183337860065426647\
9849995894059948981285500152`60.*^22*y^31 + 4.3881164483268757087937760523861\
39393406665182405290871891624991176524363727153566`60.*^23*y^32 - 
    3.08636449231745279920193686879893856217085998539391734601942310555384853\
92854177967`60.*^24*y^33 + 1.671667980777222057385659962131458594861996320446\
57612982585467785020585293432636734`60.*^25*y^34 - 
    6.37130674106756583467517088039190340734135506720598254825378242665868164\
783025797562`60.*^25*y^35 + 1.35087477326758176108171749963525181655084586860\
8941845088545445196966015649816836008`60.*^26*y^36 + 
    5.61709290462959826959085517374900167497302165481489084209220619409962587\
6034454549855`60.*^26*y^37 - 8.4717622431834830909945089790938905555118038184\
922415799058960840698622246385475383017`60.*^27*y^38 + 
    6.19533916887261321311446822042393462579424800849177427688647308284899799\
111046308420655`60.*^28*y^39 - 3.24443431844827666528497648371484727598831149\
240151582812308161557702802835371088317993`60.*^29*y^40 + 
    1.25977850153698337695773197490745369954475178144494217945838764128809224\
61160153875328555`60.*^30*y^41 - 2.498168916264387002875179210939066966119557\
6518554065865509791034760756589633635397487096`60.*^30*y^42 - 
    1.13191197082299433033294284704196088412592524931623262427205519555728542\
593279921023953908`60.*^31*y^43 + 
    1.7050656596375983118240884489697808206732198436088484349210973869939502`\
60.*^32*y^44 - 
    1.22413983473178548678550617699228116538219985910032687248135487583962151`\
60.*^33*y^45 + 
    6.4264749668606974232660425934773731069722432879341059314919619433588262`\
60.*^33*y^46 - 
    2.46790330494331729546150620680368471846219968031079776558670060379937101\
6`60.*^34*y^47 + 
    4.87517942531483145228557917645874677825182857163073462174194502311814897\
3`60.*^34*y^48 + 
    2.29187188739518019915540226097788618129243934214246745800935099944127057\
25`60.*^35*y^49 - 
    3.37339125959158569488725573206304756148585606749203899417086386744439707\
438`60.*^36*y^50 + 
    2.41778188852281890602893161582017512094071757668136476811114284605132927\
528`60.*^37*y^51 - 1.26314805510618978377216282353178005431192109800172015811\
63229800148339172539`60.*^38*y^52 + 4.837066851376888431272477633320856685921\
0302407902581362619510703589303882872`60.*^38*y^53 - 
    9.38688321738307434691423783548038529407407686900716227524626739758287721\
5214`60.*^38*y^54 - 4.6136044833783320369802335340765609200773817403369077779\
1896187197995189920213`60.*^39*y^55 + 6.6884554073182588165952172038415794371\
70218129120131747096793359362824006133626`60.*^40*y^56 - 
    4.77067792813021404649909046718042616798032113683545841142899836829444003\
69168958`60.*^41*y^57 + 2.486255525070921281519479080701222927919278641729738\
94069743175146049106181977615`60.*^42*y^58 - 9.483780876136582110183767260846\
7740734440140193055580615447810236498335577083327`60.*^42*y^59 + 
    1.81909262255529115464751925426819386716943359672073299225044632322596549\
3423649777`60.*^43*y^60 + 9.2462409083439059463713781142809417153819505540755\
87018569027224729169242631814767`60.*^43*y^61 - 1.322980923403240407967874800\
32434647479776422403956809106197349765118220709457960495`60.*^45*y^62 + 
    9.40635825757293587267471699871444925760632922118693952227959733620919513\
093767540559`60.*^45*y^63 - 4.89023833679073375115773415367038183495695752687\
554164129216716057113092094254402453`60.*^46*y^64 + 
    1.85984674471136444390137741504932558412889153546720208739135591005728342\
83890667496475`60.*^47*y^65 - 3.528010679452127614275640873641839619556278732\
417956020315794080151532891882181037577`60.*^47*y^66 - 
    1.84769056291517541007602535168250643895662321735958177312725782026504930\
745112307102051`60.*^48*y^67 + 2.61506959168721101333428298390120248723262309\
6299096127870363726824136647398861902128654`60.*^49*y^68 - 
    1.85389769148226665307895123194263963391561150699028911702287132325379220\
74841961009435493`60.*^50*y^69 + 
    9.618930523187671190081586553689542305481986809287126973822494935065545`6\
0.*^50*y^70 - 
    3.6486160142352677004929514132839341200233401278094191752054035135368315`\
60.*^51*y^71 + 
    6.8557183752533081971241462035084283784442793561529489144163257554960458`\
60.*^51*y^72 + 
    3.68328339034487799829632307391105875115832078325046849505364865470171327`\
60.*^52*y^73 - 
    5.16503885691336459500807541749372171779580917974111654916814053559478887\
3`60.*^53*y^74 + 
    3.65268845512274711888224551927662789944628826028881373792151805413574437\
85`60.*^54*y^75 - 
    1.89189772352735783670524723139860013212105066677998110103265728063603635\
807`60.*^55*y^76 + 
    7.15996069852874016148185755541752006306104880750854789691332365497905244\
923`60.*^55*y^77 - 
    1.33403001380494650187671715593416366169924437670174629524246315354216477\
5348`60.*^56*y^78 - 
    7.32886454499131984138490423478857901958708463634347134433126306140723132\
6464`60.*^56*y^79 + 1.0196072615237135686883407383568727530013527735766228007\
1721567664189880076953`60.*^58*y^80 - 7.1952480288725784071526321325034333724\
8094951909373162925889025731037602000367`60.*^58*y^81 + 
    3.72112328943053758949216524933425285076971336910901963293416569098700382\
2996636`60.*^59*y^82 - 1.4054588937717074438572663141070152992361383237985809\
065792991558138055089241563`60.*^60*y^83 + 2.59906408006750982991582166548860\
11594563929880157359120011695397232891297012577`60.*^60*y^84 + 
    1.45609139259915592978445992087480251803988014255640417251166879784706960\
302830425`60.*^61*y^85 - 2.01189073043045622931477331926481386604087450259068\
6039843739608899750337837802116`60.*^62*y^86 + 1.4171275034757633075755711538\
765095727807181419839726931116275141228145407197884824`60.*^63*y^87 - 
    7.31913788285879527361175963028743275249318628388712157410123942168896286\
13184953603`60.*^63*y^88 + 2.759537771181420017549207360944818123716056312843\
53946291042815983840790055667911784`60.*^64*y^89 - 
    5.06899956189192873449281441071840429566137507687418458841661381846932547\
664810412094`60.*^64*y^90 - 2.88945982132748959623094356376407721279377337846\
4568419712212650074704561704805500292`60.*^65*y^91 + 
    3.96851425071640126621304776252533298576744180594559691833215864963681210\
12562261223957`60.*^66*y^92 - 2.790743979113519655349509643139436475987121186\
74094851842044125482416696583087575097607`60.*^67*y^93 + 
    1.43966043717820707759944591397089197788074620967506407814012799528383493\
1483261656140407`60.*^68*y^94 - 5.4194234398508409107509206540871700014840126\
95045365040510338581080460433080587192031277`60.*^68*y^95 + 
    9.89510084133889648329741825457663531150686619452661599881815953757299264\
8001190281463254`60.*^68*y^96 + 
    5.728151198336056426399388369227209293443996246124439126781786963835576`6\
0.*^69*y^97 - 
    7.8258487034883480306998837694912791920038665151694976178187395523403627`\
60.*^70*y^98 + 
    5.49529762756680015862628306152389890923971385302843566415507499369407977`\
60.*^71*y^99 - 
    2.83188689988460104725123752896712651090652617909402335191747327671940748\
9`60.*^72*y^100 + 
    1.06452744595486441118250637721618433025118270360199519120513436729810597\
79`60.*^73*y^101 - 
    1.93311349171149181738976147555454349986832410670765999316255329910729722\
77`60.*^73*y^102 - 
    1.13463313769363647941752032332992495099566198144617512226144983408157955\
833`60.*^74*y^103 + 
    1.54289584811822414543410617882161169407558366271662810507934167444140169\
3001`60.*^75*y^104 - 1.082010666088181535800000066381143542867799806516715653\
1142697859516707660561`60.*^76*y^105 + 5.570675545681617994590551691735244287\
6560152896633928591280680288999049868479`60.*^76*y^106 - 
    2.09140217553988373810583695128673130368986350382085873654629223371664702\
572742`60.*^77*y^107 + 3.7791083331197580739311633030659283245965942949532666\
9400106994920740171954251`60.*^77*y^108 + 2.245935395580385651868207850835707\
281883036512971639032970448910566922287221675`60.*^78*y^109 - 
    3.04130618988450124902253512244584347768973755059600523049521241309183033\
62570212`60.*^79*y^110 + 2.13033317769753148567853677010466980576418961965791\
794829590575832883969763115697`60.*^80*y^111 - 1.0958613839480252149301984293\
57824973148496833082106416804541469099745181308591869`60.*^81*y^112 + 
    4.10947433675185267453245540852102582089068622437688682180261126628691919\
1277610651`60.*^81*y^113 - 7.392287390141335854339052406501182590497143972611\
527554773729770540831112044809667`60.*^81*y^114 - 4.4430975550651407739013300\
23011847764340517037280873265994145192436846482236913948`60.*^82*y^115 + 
    5.99397909942386231648056811242764564995916028993858356748979502071968012\
666290515234`60.*^83*y^116 - 4.1941514964046909033390939548514526278509320588\
14608446089319299910859639153897165997`60.*^84*y^117 + 
    2.15584978521798997029112151999322800464857592469442956807772617606688827\
11722135393103`60.*^85*y^118 - 8.07598094133809343489339392514941347176823939\
25112993988423511660822273458151748072668`60.*^85*y^119 + 
    1.44675290438478179215431580344895066964649567076454266718722228638190812\
392897393103788`60.*^86*y^120 + 8.7853347206280811218151029644131362197106268\
9334727733322087971488079832256446627702975`60.*^86*y^121 - 
    1.18116980404983630533622015126336756411542046205129717722842038000958437\
52296672455609083`60.*^88*y^122 + 8.25705233521414972157837237471288823140902\
13138497748236884964696805082977505947739488256`60.*^88*y^123 - 
    4.2412670099330427476862107867715487752688154848090109174684875908234018`\
60.*^89*y^124 + 
    1.58729586245939895734988036400225317023700241151921401264491051867217278`\
60.*^90*y^125 - 
    2.83275615732075251768200609386506834059912407625269040284676339154361719`\
60.*^90*y^126 - 
    1.73638040230277238239609356614198649432538372433668352198678892158925766\
2`60.*^91*y^127 + 
    2.32734058330165847465706940056938453936367037895355711882336356739659684\
79`60.*^92*y^128 - 
    1.62552328416049616896802384759874825134938997780954869096200846596294580\
53`60.*^93*y^129 + 
    8.34422555892632923035045145285562951516138104871381943915256562234551126\
846`60.*^93*y^130 - 
    3.12009809253563838405183334489055997807200991559276897311512853421158995\
8597`60.*^94*y^131 + 
    5.54881915600858107034526845819804392831877160151556030001373558085615624\
6617`60.*^94*y^132 + 3.430602560882448388045455344121140615130573276725584819\
5608170067435667061737`60.*^95*y^133 - 4.585270297596964932889939478992597319\
55322088511207713818099601428737453906376`60.*^96*y^134 + 
    3.20000638970013947168494990345969555982669350037134179686965429963246441\
9615374`60.*^97*y^135 - 1.641681150449572558045564317113881644800636502389262\
9057879766708736657022942054`60.*^98*y^136 + 6.133682896787129423085937553206\
0724968799370888411521608197271932434110343706995`60.*^98*y^137 - 
    1.08729904591158687863169233869840575074330437816791956918766447714207710\
49027002`60.*^99*y^138 - 6.77572160069101423402126430946100239231261736172572\
079240770505082261887425029941`60.*^99*y^139 + 9.0330208375783084680784604077\
68381671962136923656420699391232821941357774907122897`60.*^100*y^140 - 
    6.29940853907667082932814131021999746709024068964344940825775491888358421\
41699240788`60.*^101*y^141 + 3.2300037397202998525301347508933745955178737414\
4905398178306432657829999851317719977`60.*^102*y^142 - 
    1.20590389381425253222623088925352725180250695079168891511940112732769370\
782092299169`60.*^103*y^143 + 2.131266345275735827492979301051544782694515013\
55402823791409453085305737306098799961`60.*^103*y^144 + 
    1.33788131798982663481046653829591970865331608650892042261984745028297821\
09972778472751`60.*^104*y^145 - 1.7793806695078021194724681359922185792710287\
9169500418238764528456302878946968621105752`60.*^105*y^146 + 
    1.24005631328124310659291588813071257856784750780669701451660641121351321\
6023794283604936`60.*^106*y^147 - 6.35517927109894383240068468076575250548132\
9449389210756531263921758096253200440857767797`60.*^106*y^148 + 
    2.37103813508079353562987167661788240173082605357821959095515138851326720\
50788630254714382`60.*^107*y^149 - 4.1788061784744032871987334852665702109810\
63358010059690104414787797520943846894519636225`60.*^107*y^150 - 
    2.641016283525940266181712577514181177095708118538117969152577913792925`6\
0.*^108*y^151 + 
    3.5049066757048509562603768545310382719570891927262279892084417768497811`\
60.*^109*y^152 - 
    2.44105122230122875907606562171706489072884457812711541447519553950504618`\
60.*^110*y^153 + 
    1.25043851546686501410836886275309282380042841468380135935014899179312806\
6`60.*^111*y^154 - 
    4.66224918634788826064096293637515308696467156001173881126461170181648665\
6`60.*^111*y^155 + 
    8.19558414381183072474941616071014057565822590443473986506705950770494757\
1`60.*^111*y^156 + 
    5.21228775865327903885771347286000839423252933779124399538521126912645826\
66`60.*^112*y^157 - 
    6.90333761077807507521687717986378078247951443801506918799481999682304771\
433`60.*^113*y^158 + 
    4.80515236122632457481552319985946638645058460654091484182921579849280258\
7044`60.*^114*y^159 - 2.46040093289006376925004827726166461003097331096335250\
14749214974099840037817`60.*^115*y^160 + 9.1681260010916649009455074038878626\
879815266603909429304885585312697564366311`60.*^115*y^161 - 
    1.60771770643887173874529301698435523517999688832009671617672150055240619\
105142`60.*^116*y^162 - 1.028489978677626109867818808422710152742775411533766\
617402468812295954805216277`60.*^117*y^163 + 1.359626624738912412180543549452\
5812284446874608147429984838442030413908766537611`60.*^118*y^164 - 
    9.45873335791418987889605631388730768206956565747812656599310589524402722\
54582468`60.*^118*y^165 + 4.8412525430806036039853992596261111777816489296958\
465215730914189936817889379918`60.*^119*y^166 - 1.802981263610820253797348421\
746055655327251208236655319895474765553475594919976058`60.*^120*y^167 + 
    3.15451245801288978866880226082424466370801254255419305452606941396707639\
4152941588`60.*^120*y^168 + 2.02906141636296847892515644742865954937337401838\
55314228541885172449302580693180201`60.*^121*y^169 - 
    2.67769136199482029748638893247313195753178676657686479188051689847321580\
608456523136`60.*^122*y^170 + 1.861894135060319278698678467484683784841942031\
559710293903426366175698422438985885642`60.*^123*y^171 - 
    9.52614691697915918752368002668099631237342875037888485324160210240412487\
0026773825384`60.*^123*y^172 + 3.54588874998580152738723666466225585844011999\
32279440582674991780776183425278317167995`60.*^124*y^173 - 
    6.19068640935549128916654964724558059034852299469702367704596928810788834\
57696293266006`60.*^124*y^174 - 4.0024102946963719604403726923190927199673101\
8127030298991700024678269180892530552856691`60.*^125*y^175 + 
    5.27331558333818516721466157789243675477482687952706801276604319202498208\
5688337428132746`60.*^126*y^176 - 3.66499756406593523159890888528866137355205\
07353287190763182741466623331478911075171897132`60.*^127*y^177 + 
    1.8744934021214003443423043538574111763586778387961738946402769219875469`\
60.*^128*y^178 - 
    6.9739722436869657122667640156978514774433022754143687620367883851856781`\
60.*^128*y^179 + 
    1.21512791655414780683396124837713153538570960041495979363268517563558757`\
60.*^129*y^180 + 
    7.89379990314657145231095915851719141781480185746330758276882373064247979`\
60.*^129*y^181 - 
    1.03846339318251946164922830658352230409347496713339521620914086263331753\
17`60.*^131*y^182 + 
    7.21422263228392188955377519483206872043046292383114951447573557560713483\
8`60.*^131*y^183 - 
    3.68856238890774710040236052692383434949293860263710047524715429337444193\
253`60.*^132*y^184 + 
    1.37168607906640264797529709107312404289715886220009273384725015582216223\
2237`60.*^133*y^185 - 
    2.38547685970358702254812425363625298363341723338754549367470601785283370\
7413`60.*^133*y^186 - 1.55666316927322125751705553967706043562429851532699085\
60865457591908855512551`60.*^134*y^187 + 2.0449578735441944865844187548483750\
2009984423029289090029944015538080838457107`60.*^135*y^188 - 
    1.42004760467440281955876860118327864817091400669120997871596879029229287\
0410077`60.*^136*y^189 + 7.25832559990761699165083139513332669663152299094117\
6937742109311252656200296219`60.*^136*y^190 - 2.69803166892202030499415018281\
04182744319348399501002142701307734085945929953254`60.*^137*y^191 + 
    4.68373754112869191913736756156138610913250930784263805966647039411931356\
38313398`60.*^137*y^192 + 3.0693924509839569136844600776863011035445558454491\
7004034609675080044633252668033`60.*^138*y^193 - 4.02684253158045503694001334\
7249985761621857938237399996671686537940214841117306798`60.*^139*y^194 + 
    2.79520774738489147614092324609865377312848306595796269852620777134695330\
8595495792`60.*^140*y^195 - 1.42830650791457183486324550075538246453983199412\
708449844683812317534789454419730541`60.*^141*y^196 + 
    5.30708091291389002734952193912616107287776148623710339489100062780960945\
279251146178`60.*^141*y^197 - 9.197478495331971252441956391458412230499369618\
26269582267343145180866492209217056331`60.*^141*y^198 - 
    6.05151347080484519847981875881323955404665929161100273033255465177265559\
9439428868471`60.*^142*y^199 + 7.92927042335146894276099946157132953287461034\
06400281691109205939566541024180745992319`60.*^143*y^200)}


==> anc/V_numexpan_CA2CF1_s0.m <==
{41470.7685031415429772919577285337995054515323108172077829136685107090024844\
8435758`60. - 11617.445840830109920907518834213734413357809214096782398186736\
32297713557634766072`60.*y - 123.71941232827332440862480213311737618530807575\
962510754412220062908878042397624`60.*y^2 - 17.974506660073793225616230937942\
10868988419464646920553584228579700979078537294`60.*y^3 - 
  3.1601946504112495610254743311716298493489713580959186018207979348820258745\
0497`60.*y^4 - 0.597316092883637121010621925832684638835276644716870527891160\
7377349168912424`60.*y^5 - 
  0.1191440633999038993025152742559602579095784106155013052421674222138818666\
17`60.*y^6 - 0.02471263638167001138168443109280147487445173285747615660740996\
064245356124119`60.*y^7 - 0.0052766868726596042621427151374760555406643088805\
7294464152228579915139802017`60.*y^8 - 0.001151897327596582089109419576645484\
57097283772655880068323711686862321297077`60.*y^9 - 
  0.0002558536123223591364978338849995619899651602939202633737948497707272605\
2698`60.*y^10 - 0.00005762292212478056916876680085362497967296852564056941645\
582993494464514047`60.*y^11 - 0.000013125519096516180813294535840463780375251\
95876135785425885078387898859786`60.*y^12 - 
  3.01797398887115318616850272037266256503407197034379330155358389614069087`6\
0.*^-6*y^13 - 
  6.9942724248779504940871821387914121374981468901096697579520165189916922`60.\
*^-7*y^14 - 
  1.6318698540151339605853084252081262749201876280142660321450625547879926`60.\
*^-7*y^15 - 3.829430952076860932763973977103397111174920591458288651197126743\
346664817691001983928947`60.*^-8*y^16 - 9.03140985576183838697472144365530749\
8483888939743417629408182367190552004404993312038303`60.*^-9*y^17 - 
  2.1393186482722770361629276350290638394685140355438782539719650746963067241\
36561378252985`60.*^-9*y^18 - 5.087052951502973438774188674897221516551986075\
20750508819889507198509484847408461939938`60.*^-10*y^19 - 
  1.2137708421687116701570910053415330897619922183054465062195031188684259837\
1585164978412`60.*^-10*y^20 - 2.904857969134821256694664241883238159274400072\
8417421689103453724113068519005491558654`60.*^-11*y^21 - 
  6.9709616581428188325640673618287224371881415518607926785505841557799928287\
73294208689`60.*^-12*y^22 - 1.67695464711651073962881239989961986867041773482\
7753000794580055807949612342228877897`60.*^-12*y^23 - 
  4.0430400518586346894806822184423036327367425231125284196295650834446529661\
8430187232`60.*^-13*y^24 - 9.767051665887130970752971918260946409252665409899\
2835040091263912577045668293799611`60.*^-14*y^25 - 
  2.3637930026496036357879161405898239781910373595455120937477249283605052769\
461709453`60.*^-14*y^26 - 5.7302974518012540860149509808887128446106285269885\
83130848132146621035428361715582`60.*^-15*y^27 - 
  1.3912524262059419883099553553527555456622196279974394099640702375687281443\
16668363`60.*^-15*y^28 - 3.38253182497789781355457786221971586876921177233901\
618256200664724795165818826681`60.*^-16*y^29 - 8.2344970553929383093957333366\
755056968171766196607088670544625560416463787143204`60.*^-17*y^30 - 
  2.0070058312985107144362648317302293141729786844411619542357428378399367027\
798838`60.*^-17*y^31 - 4.8970903765967374586939860126529919369870424234732108\
78841492332660549201524431`60.*^-18*y^32 - 1.19610952307366700797189046102103\
6902371339917368319031350960105640132615413748`60.*^-18*y^33 - 
  2.9242595083465466007296174154784867283524412053333272617085168603917454622\
6791`60.*^-19*y^34 - 7.155578663980873908618418360411158544869912090761264183\
8357032098079735661216`60.*^-20*y^35 - 1.752394433434358834261057283817126300\
4510640236823497594860075866602350391707`60.*^-20*y^36 - 
  4.2949083892261659731143809885879857542728813844497284469220826729180596211\
36`60.*^-21*y^37 - 
  1.0533910238388597618307501027804903162530375965916558827627689795231085758\
83`60.*^-21*y^38 - 
  2.5853512313363328092883110884207051763321195022201299029437188705831942357`\
60.*^-22*y^39 - 
  6.3493009880994786907829697415843928231778527220648675348196319698215186673`\
60.*^-23*y^40 - 
  1.5602434122054075008772211571331270337536612486520014549892108575085755545`\
60.*^-23*y^41 - 
  3.836223012898866690417822134472182791315366014171074571063561943647347709`\
60.*^-24*y^42 - 
  9.43727323567316418013469089254083871419142893302980484478962174444615617`6\
0.*^-25*y^43 - 
  2.32277754766042967655164339530298770786372527247261540994953237863116614`6\
0.*^-25*y^44 - 
  5.7197268920653487950402491409655162324669679358917119439448418041726087`60.\
*^-26*y^45 - 
  1.4090895572042246242132177595183688273348376403669061961094587502189819`60.\
*^-26*y^46 - 
  3.472860761491425273613468426664163964118894050030088457221986345828249`60.\
*^-27*y^47 - 8.56272857991537097040714067855396587799230987530046637638337213\
503311089091312900391682`60.*^-28*y^48 - 2.1120501864332795187336760123804972\
69807573438015740482469673910349917593568007059588918`60.*^-28*y^49 - 
  5.2114113568763027742994806152719037680620798780820796305034138473043249915\
1894139288062`60.*^-29*y^50 - 1.286346317079410562349038774495274473820505564\
86254066080314887615497461946495543821704`60.*^-29*y^51 - 
  3.1761774523457377751525178854438483229888695657662108250514610745152413759\
046834386285`60.*^-30*y^52 - 7.8449329587212139163273550314214476633915117125\
33770305557169109691630123296015045889`60.*^-31*y^53 - 
  1.9382290315518784844851763184428931513270917740073176601204024352132725781\
89023602417`60.*^-31*y^54 - 4.79012089094125900558406569977495696646815057408\
779939041539049787498302414348970361`60.*^-32*y^55 - 
  1.1841531585925105969697097146212913185888512095606869951213761701584785592\
2482343085`60.*^-32*y^56 - 2.928088096467481774800783707175298981174171824144\
9300172752975951388895107716901465`60.*^-33*y^57 - 
  7.2421980726296908258796443885384975340373477144219289476023640624410321689\
44611348`60.*^-34*y^58 - 1.79168674365105111792008933226430748104333300238056\
6693460631356078628695133422446`60.*^-34*y^59 - 
  4.4335832969227511904882529332742956190296499909455453061906624448412351720\
5425459`60.*^-35*y^60 - 1.097348831482231402878022625132454735093513790083139\
54236012678455195823833375471`60.*^-35*y^61 - 2.71661277318570790474278218113\
08643641299937181740910285228892256268760359952648`60.*^-36*y^62 - 
  6.7266733680015599189852300758697886779343989157575303004626518081694681301\
53596`60.*^-37*y^63 - 1.66593892340779352875249255029836935575653617710201626\
4557186488322397222924125`60.*^-37*y^64 - 4.126679047311705862895132606981071\
0862782917800034035439162293693406485781901`60.*^-38*y^65 - 
  1.0224029918222184499283602587402080522485190247029664650137013132643655284\
1938`60.*^-38*y^66 - 2.533497090447823483862660214178061931267759946412531340\
4960075220893105100524`60.*^-39*y^67 - 
  6.2790337121506608148540665878341977860057123104629384528702849390863814287\
52`60.*^-40*y^68 - 
  1.5564554452331745671263894839359771988355941896729278070793472340334419615\
82`60.*^-40*y^69 - 
  3.8587757653187362693791412618558718635739952784769667985449570514731315797`\
60.*^-41*y^70 - 
  9.5681721811352295710382331546684568985400124328376701370766978194742857076`\
60.*^-42*y^71 - 
  2.3728634487702226788742399061235644360678858644853310217794528676440900094`\
59.21175292858754*^-42*y^72 - 
  5.885436505135433487863788955681041162312139070467850896899295324849722439`\
58.32344888103633*^-43*y^73 - 
  1.459972656442241115787146161537270238669597392752963779733114193386708545`\
57.43495339664168*^-43*y^74 - 
  3.6221707212451141025668931752655596076597608835236726872595314921781329`56\
.546271374049546*^-44*y^75 - 
  8.987716991373718558885092279123552615913229662953232588700344612099756`55.\
65740752447564*^-45*y^76 - 
  2.2304082067727117245441010290420156099134764446274076913195296594395538`54\
.768366381266006*^-45*y^77 - 
  5.535694389873969218581357890594421441042188564248732615561490162207928`53.\
87915230884744*^-46*y^78 - 
  1.374076814789801475546349024116333487311759451584245718841886029347589`52.\
98976951111494*^-46*y^79 - 
  3.41113974077378542715223863699114246401604819557691086986550589126913`52.1\
00222039298316*^-47*y^80 - 
  8.4690775682213531329590146627380757207631776978801221031373347336497`51.21\
051379934694*^-48*y^81 - 
  2.1029036757598665395729031745776572205217347601837055904395299055925`50.32\
064855886806*^-48*y^82 - 
  5.222133254970647347650783394432933868652326335539562225897205006157`49.430\
62995365087*^-49*y^83 - 
  1.296941854739669672187194956757411643542803724528461189719531817185`48.540\
46149380628*^-49*y^84 - 
  3.22133424634725978140066280992930239400421989523591402470058905098`47.6501\
4656954937*^-50*y^85 - 
  8.0018902832959019098773457098527594001701189354205528998828005794`46.75968\
845664938*^-51*y^86 - 
  1.9878781220010036342130783285013765331822751510608722658586330998`45.86909\
032157045*^-51*y^87 - 
  4.938853690321372133616326323000672746254432540044537547546807062`44.978355\
22632366*^-52*y^88 - 
  1.227158731964144010405131365355728821260333368335870576419393164`44.087486\
13305068*^-52*y^89 - 
  3.04938646898922767881730366479604015476042181724093090589803965`43.1964859\
0835558*^-53*y^90 - 
  7.5781003475098748732932528130471465418066497952108224399018714`42.30535732\
7402646*^-54*y^91 - 
  1.8834037842826830403567939248835215487565195838588344698392846`41.41410307\
779455*^-54*y^92 - 
  4.681238985082342443080754521449959967019348434161114249980532`40.522725763\
24505*^-55*y^93 - 
  1.163621113361402721692260683773359517291928974187940920254618`39.631227907\
05991*^-55*y^94 - 
  2.89264359601516417031801805253950678936824226722929611139715`38.7396119554\
37105*^-56*y^95 - 
  7.1913429049552326606893869310788847652700865977863172240549`37.84788028059\
827*^-57*y^96 - 
  1.7879526534701851254664879582074376531490797560783954064748`36.95603518376\
147*^-57*y^97 - 
  4.445618742804332159185822801800650049262340747934320933952`36.064078897964\
84*^-58*y^98 - 
  1.105446845539888577337744992709405390312768553002088495523`35.172013590750\
19*^-58*y^99, -41470.76850314154297729195772853379950545153231081720778291366\
851070900248448435758`60. - 27045.9998443798538650506129444413686926714329557\
8286271410331427939382633342241736`60.*y + 945.186540304299667319405719131023\
95583348133697858995695175928498331787039682358`60.*y^2 + 
  274.33336704215829896673830643404049272267758628673999482989232302873040552\
989936`60.*y^3 + 73.168419557532086362248940968748272471416781964342220967839\
42474453881502145055`60.*y^4 + 19.1636990121477972893549216224213919612384291\
7077516161931869678922109907953773`60.*y^5 + 4.957920538354014985275184527284\
08782272625477098149221742092975730113294221716`60.*y^6 + 
  1.2721212164507909636673487690161363630439771924347622258121662062168394005\
6985`60.*y^7 + 0.324542435920899970012242882776790329441828518610460692618244\
99910025113391402`60.*y^8 + 0.08245803588591520774335263616168024884984982892\
481856208180584546771996403392`60.*y^9 + 0.0208870231315171621180970443454474\
6562435347695186318975490212712181961082615`60.*y^10 + 
  0.0052785924373255161094325713478175482247105681411531975708659564664681501\
3533`60.*y^11 + 0.00133161948948879681369221181281750309416432906881505694908\
173603672590966109`60.*y^12 + 0.000335446788463976470978666062663514898157551\
26340268515044352426317611534864`60.*y^13 + 0.0000844049949893561530711145859\
8411159888058576569387833093174172726667864384`60.*y^14 + 
  0.0000212179927060910954475205256079288165161898690455900329613530340547288\
3247`60.*y^15 + 
  5.32969151340168296047463667407922281875267573245742114127894739044242232`6\
0.*^-6*y^16 + 
  1.33787771962608468971057499244451193683032662851976656634142635196164304`6\
0.*^-6*y^17 + 
  3.3565343233728408522807314756476602992707538638640104885338280056770489`60.\
*^-7*y^18 + 
  8.417078323575638170353530786562497195627368083988588710125538663367406`60.\
*^-8*y^19 + 2.109871592769959586677143038215504682478866882046668393266059943\
6457287507733699108516045`60.*^-8*y^20 + 5.2868716857030062935980001859098227\
74937624747952172460930057738739025845061912927181748`60.*^-9*y^21 + 
  1.3243699434975950887403734249281459112756988155085212072603819083442285481\
82770140504181`60.*^-9*y^22 + 3.316684699262228792547614634193041718823300844\
81591313078759948409937524545238042081912`60.*^-10*y^23 + 
  8.3041912277329526074243171545144004409668143973665734825731901626626903337\
190963016611`60.*^-11*y^24 + 2.0787422749867847466250647202167411391983289553\
554627702217560440205610421128268572411`60.*^-11*y^25 + 
  5.2026458681998261560330336763706955169427491808343890598356712424393786247\
63786637627`60.*^-12*y^26 + 1.30189792876498478018097636488397398093840633906\
2641518628174645936909728831585066879`60.*^-12*y^27 + 
  3.2573634975660952175440764763631696646410230473749304587079937454719526068\
9058526636`60.*^-13*y^28 + 8.148894809530310009651381171582726608934122722135\
7352395285864078107528382427471059`60.*^-14*y^29 + 
  2.0383564964553640028312692825643532283585316007727850353862663360336655361\
321791501`60.*^-14*y^30 + 5.0981845992524958652752880900110326393522565538745\
01400205852153053977196898210628`60.*^-15*y^31 + 
  1.2749976843504512502972572977320377720608514642347771116847210758549561300\
25237627`60.*^-15*y^32 + 3.18834702183334180417082979066878950815610681097646\
92415090809950760549596537973`60.*^-16*y^33 + 7.97237286541468122356722774919\
0249361902274947827416802170813491889864326712272`60.*^-17*y^34 + 
  1.9933269938505578367619490707448434719690957577215540546975600312912612807\
489798`60.*^-17*y^35 + 4.9835771553339779941715027829471086464182539631275315\
09063674192978651817949991`60.*^-18*y^36 + 1.24588510069781157634219613244562\
4386642326542707009215667767202801039403196139`60.*^-18*y^37 + 
  3.1145204517415747769582319916508744485212038149790447840192374103512768978\
4773`60.*^-19*y^38 + 
  7.7854329669327396262192079881278176190302316226424841485969889092596642295`\
60.*^-20*y^39 + 1.94605245945868100465394852445406026940262687235923267917733\
22114375967924312`60.*^-20*y^40 + 
  4.8641631990867372381450668905706741718485620550714487281121181980041118119\
13`60.*^-21*y^41 + 
  1.2157521031408678275488954506757097810387110546407872458821465598870016720\
56`60.*^-21*y^42 + 
  3.0385512059100023968122329210983043925277050921381680399020944296277295743\
4`60.*^-22*y^43 + 
  7.5940586509436949135580377173755718018250400624229819706118631464544409944`\
60.*^-23*y^44 + 
  1.8978780507466127153428806204891290422663797126987036197919034417590673129`\
60.*^-23*y^45 + 
  4.742972890109276924535178551196773843270152634650195487616836521059718473`\
60.*^-24*y^46 + 
  1.185282553628079810706312097609101148130555390490562979858228519676028899`\
60.*^-24*y^47 + 
  2.96198531875706176847540595522869807016157302768241806539492553134113809`6\
0.*^-25*y^48 + 
  7.401750644389110561717633545266642585725228270664022989110516044216363`60.\
*^-26*y^49 + 
  1.8495976006764415109433183992092775719560265495631116019718054863543044`60.\
*^-26*y^50 + 
  4.621808738572036407544428525959099571758687535543701045333981678575164`60.\
*^-27*y^51 + 1.15488623328935257715985882684840238177410925055778288816331522\
76257397419841771338998323`60.*^-27*y^52 + 2.88575540318349121504236962013450\
4038643326704145210147544323010342986243748752671494745`60.*^-28*y^53 + 
  7.2106335464874773720962871012925653414552994072054841850001649484992157877\
0748011423005`60.*^-29*y^54 + 1.801695538792759029007016767423256528621273623\
90417695347907071944999118307386896804068`60.*^-29*y^55 + 
  4.5017761324457798362646463041242466555142005475387985838768156378687025892\
325525093775`60.*^-30*y^56 + 1.1248155379393023913638567756790283714294027560\
67891121261187193552202509722027527249`60.*^-30*y^57 + 
  2.8104380737640123331175168709614588407016181796023652072186864094582944615\
97543102831`60.*^-31*y^58 + 7.02202524213942246455219277152933597735089719277\
191280672703920707084745293956370205`60.*^-32*y^59 + 
  1.7544731721647699963873988456274817030609643141701037732337984466098307485\
4666232677`60.*^-32*y^60 + 4.383564091251072405954839015317650983501740132862\
1854566788300077424666634963279597`60.*^-33*y^61 + 
  1.0952280445932514870812185951697949037799776171325708370828586620666806378\
59002201`60.*^-33*y^62 + 2.73639369335008843869414150042298582023257690693737\
2787307475014668573477972735767`60.*^-34*y^63 + 
  6.8367497118800978668035131038561809186362171717724063574601684091587554680\
1529873`60.*^-35*y^64 + 1.708118850248623085953018328577284607171670415049811\
24647919661292181639697792379`60.*^-35*y^65 + 4.26760296211540265894741011593\
32397271827138368935922398159026789920566246940697`60.*^-36*y^66 + 
  1.0662220212893243989507637368512920961771886032678613650091521860540835577\
021627`60.*^-36*y^67 + 2.6638464798315965330257732179827606638488485977631248\
01359310943464513753304108`60.*^-37*y^68 + 6.65531806217996259554063903132340\
033530582514671865653515596020295577914780269`60.*^-38*y^69 + 
  1.6627489442245614490090943447131903851803831986304955322319452890017193296\
8501`60.*^-38*y^70 + 4.154157333930463226999351725500685153104802050280366010\
5933934697748094756881`60.*^-39*y^71 + 1.037857526745443374531333978933166624\
8754787753233780023093924039564232237851`60.*^-39*y^72 + 
  2.5929324927443352066683559416085638396753953512224636986982137511152899372\
46`59.934425254710774*^-40*y^73 + 
  6.4780378182908093454626113805895418140438290177241877673645801525575295352\
8`59.04235475063671*^-41*y^74 + 
  1.6184327738542284476096043679272972259397631680909932981624582897536513926\
6`58.15013925782938*^-41*y^75 + 
  4.0433829653088084124231003860135393416421997784286549794042805031064074692`\
57.257782459881625*^-42*y^76 + 
  1.0101694283853596426724030765243330031731098021946364070987910207486953483`\
56.36528790427104*^-42*y^77 + 
  2.523729439448495831653751659436261632094459695347397366535423468534190705`\
55.472659008850414*^-43*y^78 + 
  6.30508125089478660632397950382987451827032633407552296813861334632194974`5\
4.579899067965634*^-44*y^79 + 
  1.57520828865127294962551293736295599722216367916425648398014409932159158`5\
3.687011258225915*^-44*y^80 + 
  3.9353628137340037741364960412108733239221440597829601418617546185364055`52\
.79399864394825*^-45*y^81 + 
  9.831756893915168014779218733689098430192022545928197588503373051937245`51.\
90086418229792*^-46*y^82 + 
  2.456275756114254512058231086156500854174638701204015899034964755541206`51.\
00761072814432*^-46*y^83 + 
  6.13652935464229710791962977273284825010952057247735086616055761915108`50.1\
1424103865023*^-47*y^84 + 
  1.5330922141262074756338939753399846453864328724801255190616681076668`49.22\
0757777611496*^-47*y^85 + 
  3.8301304659926744880118413868699779907850793091671305349803962098912`48.32\
716351956309*^-48*y^86 + 
  9.568827843728904999974466268478108890643641241169763796300115720495`47.433\
460753665535*^-49*y^87 + 
  2.390583136460593588526831306590355401165923192610073381025469769808`46.539\
651887385936*^-49*y^88 + 
  5.97240085720903670840859615803848759694385567388103812127789078115`45.6457\
3924998597*^-50*y^89 + 
  1.49208677409623538525544776078472885080810894048971545337015508483`44.7517\
2509582829*^-50*y^90 + 
  3.727685728322390035009157064915996089594526840390614192164204033`43.857611\
60751318*^-51*y^91 + 
  9.312893177706917431289154016173515589633878073390400954101436094`42.963400\
89885461*^-52*y^92 + 
  2.326644936189279548920227679784416539321420569806172370459995341`42.069095\
01770608*^-52*y^93 + 
  5.81267175428043279146731637807548286265240662447822630696731434`41.1746959\
4864468*^-53*y^94 + 
  1.45218423449952338760552535929973621341798599305358278375662386`40.2802056\
1552181*^-53*y^95 + 
  3.6280052023954877389758864049891364629369659846621343250124715`39.38562588\
388827*^-54*y^96 + 
  9.063884870815439351777342915341759182562513785903813120731603`38.490958563\
30098*^-55*y^97 + 
  2.264441913618745418117153505587427815590900729487769221054196`37.596205409\
51818*^-55*y^98 + 
  5.65728869643874619558115203231428148558162342874681486731195`36.7013681265\
89145*^-56*y^99}


==> anc/V_numexpan_CA2CF1_s12.m <==
{(-81046.64189428380167655694501949825785192863349333720088947355961796739592\
396446583`60.1399606546534 - 18087.228220776867097550039653853594580990348620\
1237029022368143442247895776312137`59.48859764821075*I) + 
  (8786.158816178907510468111362698501165127887883141448142909798058004525339\
06354487`60.15034925947661 - 242.78188460352486186148472373795329861960718034\
442969852338581295464211838763127`58.591766488614134*I)*y - 
  (60.81003686977345696227431245513086218302010316782874247048054909720786391\
382135`59.76278381577189 - 135.4708748341516507120468342626542604011275704756\
0227347461915567499559830037802`60.11065448441144*I)*y^2 + 
  (2.421753795844051738401993618192195982117061458243999714507681556654181013\
74118`59.70613444696755 + 6.2874059541151890459599309621770941726072082629580\
4604464980856613465276448916`60.120475959861295*I)*y^3 + 
  (0.242921254016911533402937416057918282968595556632416650355442662449191186\
45016`59.980780626692564 + 0.264448214907227846181803898040850073461636221271\
15167675779588326323967693912`60.0176557520721*I)*y^4 + 
  (0.017180995672722494213450155368399070020545013706653123098915195640062333\
17875`60.08234271301174 + 0.0104340345643476119543686873084628333267926819975\
2377212825895826550659752649`59.8657466556181*I)*y^5 + 
  (0.000972808949793990654097686157309576014966285326963623137001138202398436\
25022`60.13376155158808 + 0.0002755072649385031683527453826569953576630451244\
4771590144140037900794552615`59.585867049541214*I)*y^6 + 
  (0.000027903731359550355619893643176777233043341469905077527283669250885367\
8051`60.137037276923294 - 
    7.06101393058978750716286479003347074858323828142278989949740627482686118`\
59.54024206308842*^-6*I)*y^7 - 
  (
    3.61336097246333254549210215792470476685731864102160748684677510970489609`\
60.11212196897934*^-6 + 
    1.58905767044204529066189552833543362577344643616858935404581923869705658`\
59.755350278508914*^-6*I)*y^8 - 
  (
    9.5112897188136527296979175244015768725437354717324557418382612294774373`\
60.14950496822139*^-7 + 
    6.494332445638433971751506800029005429794759379584971153931098579410955`5\
8.983800073954825*^-8*I)*y^9 - 
  (
    1.4971825401222574023194754941332105762229081870342887245953407614284051`\
60.147644652949225*^-7 - 
    1.727035999209661260890622503422765712005686522299158351592725706608262`5\
9.209671289457766*^-8*I)*y^10 - (2.000003872107226882407689207679125554727950\
1005079682286928458878942429759642564990897798`60.13558779189662*^-8 - 
    5.33518271752577382869114550895828816638082574112723957629656830737879177\
1210224438632869`59.56170625300116*^-9*I)*y^11 - 
  (2.465293423614442608727213635928679791328691214778985671145819186651889057\
648242536441513`60.11699144281506*^-9 - 1.00726529407075557463522856316351432\
6367199317723873810033020767155034802393630728842027`59.72826669595468*^-9*I)*
   y^12 - (2.8890792118300627603297189367617950608409574165707937104882535648\
2157566085128675130018`60.093029999358286*^-10 - 1.59050764934784304585687003\
710246947958011361556401837696645355842070398399029692251873`59.83380631214008\
*^-10*I)*y^13 - (3.2789206546241197288636371773735162455081250291760934251959\
716006339298945407832077239`60.064562042370696*^-11 - 
    2.28494839426705680666611769010398296504812344477264008615642286552527443\
55148356277183`59.90770753084687*^-11*I)*y^14 - 
  (3.621700760743843717032434460078898080731835073945588558703718702364317565\
373344215909`60.031359012162845*^-12 - 3.096627013254768414352451875588284810\
269531162100979957379516820280087863561011426263`59.963335345846126*^-12*I)*
   y^15 - (3.9335879149142447387615581438754418538939883097539420735867629168\
5284560766242573386`59.99437139573035*^-13 - 4.035560392411240778973619020372\
31402232380893282466752769450277403650277456340212539`60.00548638565813*^-13*
     I)*y^16 - (4.17745202975232896918251922686902683204002134689669572831522\
47773913426469454578906`59.9515790412349*^-14 - 5.115644444720635035913293224\
5760782169025475900211215338808699968112973749758863535`60.039567921564974*^-\
14*I)*y^17 - (4.4008186478761712532709426660835504681010832899779403794613703\
98114747962724100356`59.905880256851866*^-15 - 6.3547298263181545794133450089\
2277035338250228359650983369412918132169244121063619`60.065443875734374*^-15*
     I)*y^18 - (4.49527951060304374478212414855300719372153450966309470116859\
91664593909656923511`59.84995466986378*^-16 - 7.77482958387245272629575815907\
365677603518137614080206886300287014602862912793258`60.087888847614536*^-16*
     I)*y^19 - (4.62125207188256691727842892563055716564180070867191754997094\
22241373173689485957`59.79504903140505*^-17 - 9.40243780126350421590739240108\
12756868053117773314887389485976720031619970812305`60.10352984228471*^-17*I)*
   y^20 - (4.4363440789225902772961186655169968620967032972617903726989416323\
76357403782916`59.714369047251765*^-18 - 1.1268948801089049086920548008474014\
564326693971156564440913748906619066464947679`60.11922723070989*^-17*I)*
   y^21 - (4.5152725832664871504288908584361864255667123438781085020443731945\
0838067662062`59.65441573418192*^-19 - 1.341117159837918998260756553092998249\
049450166920944854915136515876598367223554`60.12719848016673*^-18*I)*y^22 - 
  (3.684458710259332324893589163206812726500734459644547051641921457501014723\
0366`59.504861660518394*^-20 - 1.58719364849940106455915979837191725731366346\
648372658449121176097283976705865`60.13911788342598*^-19*I)*y^23 - 
  (4.086588022059231745511508077109996399443892684924350344585817695538221254\
065`59.47988640043216*^-21 - 1.8700790862414291340558039305049622697516411657\
088997213921390164363344129782`60.14038551607437*^-20*I)*y^24 - 
  (1.414412634784218695877981775167511889735888431416166425149185343647833158\
34`58.958662642379245*^-22 - 
    2.19547800890787263016069169267987706281174133158060750355931694000914838\
5389`60.149615606524996*^-21*I)*y^25 - 
  (3.949610982462608220411263003049909073536526997461099384590242704359240755\
9`59.33207870225697*^-23 - 
    2.56993061505548311705809301654724030230525048311444483887330438591984484\
798`60.145445778501724*^-22*I)*y^26 + 
  (
    4.983244338748712373687115588090755197916716763491937810915352115138402726`\
59.3648680793979*^-24 + 
    3.00090521401728669011257092037028986837537371245732152881227987238597879\
27`60.14460817545469*^-23*I)*y^27 - 
  (
    7.73562164896993667905843130010001064985599503799753551566366313040621621`\
59.48495316511016*^-25 - 
    3.49689533993071118336071394538867019853659125701760375482626032103707788`\
60.140140579277876*^-24*I)*y^28 + 
  (
    2.52125329862462240306216210646426052872169753780362859230911742015268745`\
59.872200216458026*^-25 + 
    4.06751860555023301471402455995544895359156899081375206134954662109110604`\
60.07991328519078*^-25*I)*y^29 - 
  (
    3.2852461652102881097296332352777263890514199566876769463520877897996233`\
59.907133745033995*^-26 - 
    4.7236129730242396044188257899090941456253675599158885479391620417482712`\
60.064840134694634*^-26*I)*y^30 + 
  (
    9.919835767352627792423212328520640288262935269672119561244062949062323`6\
0.09272982751633*^-27 + 
    5.4773242205972370564157983916041047218895665101357700027343680405383`59.\
8347937944649*^-27*I)*y^31 - (1.588657622810820915024363964493851789739397584\
5598900221612040143442019100356331442581818`60.11840332517808*^-27 - 
    6.34217583366062066638556054922647482687565199594535429068901930098935215\
4749709769710122`59.719611292672866*^-28*I)*y^32 + 
  (4.006981543653808560205860973215867998627731722956577716229922957716292527\
716447423447537`60.143361429603566*^-28 + 7.333109151087101003442289538445788\
30127467881960346792190461656889379150110724954330662`59.405832236931424*^-29*
     I)*y^33 - (7.47936816825001152511313406969747323789365203906019908363022\
941597241753645318510123252`60.14775020723011*^-29 - 
    8.46647710297643832698497875906494883189790683291052902914751057812169778\
52217125991407`59.201588033739704*^-30*I)*y^34 + 
  (1.711281631796788035967133877491837802047937065051747783991298217276989645\
18358424814842`60.14980981320575*^-29 + 9.75996896257491275674274658337908384\
8082283017057821115076989328940400267459600398255`58.905936760951995*^-31*I)*
   y^35 - (3.4642439403458319165331799564083569569364326743027726135097037552\
660307550764048590928`60.15028682859826*^-30 - 1.1232435791863353769090383055\
52441284961311428496775653949228928983667077519215889372`58.66115230733537*^-\
31*I)*y^36 + (7.6259141809024955035129173171314489308394437342656113612943955\
27227497730842374740064`60.15045283532752*^-31 + 1.29035761612876870028022135\
408711473536365179170046990626780670765593415444293835535`58.37887101125943*^\
-32*I)*y^37 - (1.605728667096451082162174520311788703051041711663279850531422\
643331094226618500487572`60.150496567666146*^-31 - 
    1.47934285980671674930955041052489175923848363368765394294436902505580033\
82612422545`58.114893246656344*^-33*I)*y^38 + 
  (3.496975478401997145579612012282901628615779980005863935538195186132599191\
188878141`60.15050991334762*^-32 + 1.6921600208666637774724504932007513712309\
44648191009961079563023461087825440991331`57.835258756553635*^-34*I)*y^39 - 
  (7.511253558498698890763123172766976238110477077660362209343046819424333639\
9174204293`60.15051356327141*^-33 - 1.930613893957814171726267734611947470367\
19118016539085334126842244110292655016737`57.56049656783253*^-35*I)*y^40 + 
  (1.636540422966268888429885255110716450036213275380212799034995564818348283\
2098481182`60.1505146067738*^-33 + 2.1961928600241096724931766335325276951504\
305912007688303142688233103101689356438`57.278258345101925*^-36*I)*y^41 - 
  (3.556202416653242911995080673225317659451151030457990217592822069598693125\
635971357`60.15051489138684*^-34 - 2.4898449310997838219707568736074552935393\
81534499694804877116303630579479606903`56.99570071847568*^-37*I)*y^42 + 
  (7.781871660691553917313952743333281725404946672124391370866596152382354582\
08788659`60.150514969484476*^-35 + 2.8116699220552938233733894673631783695145\
3829526869771652444846182801649307948`56.708395240417964*^-38*I)*y^43 - 
  (1.704757996937152024526298433719207724709596806813314032205802035208167147\
30622834`60.15051499036852*^-35 - 
    3.16050133236789095202530863011682195638151406011180635270836790587709731\
1049`56.4186082317414*^-39*I)*y^44 + 
  (3.750572495402785682254031522039077799025487575274089459501020209614495113\
7797751`60.150514995904764*^-36 + 
    3.53334384035142506066517628964664280335751037590568106809664946905146757\
4828`56.124603333476934*^-40*I)*y^45 - 
  (8.269878029699057823249273399163950059939424008604579093569806790796159901\
148703`60.150514997342945*^-37 - 
    3.92462249667634574374374424422170816876050187350718785283541000030110111\
704`55.82681378202123*^-41*I)*y^46 + 
  (1.829302124676524138302747621202484562064377109401058773201224824617881417\
909612`60.150514997710594*^-37 + 
    4.32518717657826923689703347673179809671547768230812348503435377288767457\
22`55.52423446562649*^-42*I)*y^47 - (4.05633063331238471789170654094134671465\
618575496241693616663125383405153986908`60.150514997802574*^-38 - 
    4.72099988110068797347916583784475172901721961978335655447161624079258456\
1`55.21641563999176*^-43*I)*y^48 + (9.018758647425719103990669030488318646898\
6803215006523402041860210838703407022`60.15051499782508*^-39 + 
    5.09141214433165726697572442212856322990087893069966450581980567188561479`\
54.902206487105275*^-44*I)*y^49 - (2.0099844925821367720910499866413627372342\
487590287706023943059509993171180248`60.150514997830406*^-39 - 
    5.4069139398892718260847110783461736690870263676829617088647263912079446`\
54.580271748167654*^-45*I)*y^50 + 
  (4.490311002758567893664118508416973923785758091333666972114309922048942980\
625`60.15051499783165*^-40 + 
    5.626202613255866652213486367908945242515503021360830240403280818373998`5\
4.24845394429408*^-46*I)*y^51 - 
  (1.005378709165554743763873216662919151125656795348734922150222768928873989\
536`60.15051499783192*^-40 - 
    5.69237863795006931930163863851304306025105870194867746030266809628536`53\
.90347909405281*^-47*I)*y^52 + 
  (2.255949068759696189287904839814854227494863842570205647646113689071122992\
49`60.150514997831976*^-41 + 
    5.5280220572905658240735596829349231969828689336239467388043837979393`53.\
539755474464535*^-48*I)*y^53 - 
  (5.072598329354035603339594825683280099445390423507614350427281541182877516\
4`60.150514997832*^-42 - 
    5.028836371206919926332728216269515355131115625861822486592809424978`53.1\
46752028232775*^-49*I)*y^54 + 
  (1.142888235697998861228552174685010549341737504012011596251839841430488903\
9`60.15051499783199*^-42 + 
    4.05546162944632319657504550575454599432727228963668642896020714026`52.70\
055153219714*^-50*I)*y^55 - 
  (
    2.579967517926153377701351445874055775674406857576285702505097474977767882`\
60.15051499783199*^-43 - 
    2.4229508983074895365798972728326395572992705997018697945006402326`52.123\
24537279227*^-51*I)*y^56 + 
  (
    5.83489192207021097676331119302324728225473627740003382943515609484059378`\
60.15051499783199*^-44 - 
    1.12731843525952381241652134141626466684233613858280857084266378`50.43652\
8790843205*^-53*I)*y^57 - 
  (
    1.32199497432159585768461906430580549774690924321434400193237133120873832`\
60.150514997832*^-44 + 
    3.87200641006273141687377419509263272921734717108296484569565359`51.61722\
126129388*^-53*I)*y^58 + 
  (
    3.0003938700954745694266206298222473013076448479606909256998227831534275`\
60.15051499783199*^-45 - 
    9.273795190782007653759516113499645434815965212019907943131739`51.6405942\
2871005*^-54*I)*y^59 - 
  (
    6.821062334224063544876064195387827993504620832476232934407595942808633`6\
0.150514997832*^-46 + 
    1.6863772109604999964428930620294171427216613957440044615015909`51.543617\
70417303*^-54*I)*y^60 + (1.55319702819146736615440355430257431358671975815423\
736248597174212100710215467931688397229`60.15051499783198*^-46 - 
    2.73503945182471260794669975774178934706193741662451217372469261913989508\
910565691`51.39625204214903*^-55*I)*y^61 - 
  (3.542243379144238904915186014715100466997802593448898373096547679058631343\
4763077965493071`60.15051499783199*^-47 + 4.165080817399115631512395610252735\
156324530365469655813257966429596851966417729`51.22086003329258*^-56*I)*
   y^62 + (8.0906860846932883037529715920341061455404192595108411030030777466\
96572245861192254693219`60.15051499783198*^-48 - 6.09492670823163135514516320\
8215008009241543655202114674828350886669185259493173`51.02749813435566*^-57*
     I)*y^63 - (1.85065823291350446336924298893042583857599997017950068243657\
9296670175804880195919654506`60.15051499783199*^-48 + 
    8.67714054034516734005630341000979814905948679062986256481164850127875580\
466638`50.82156540586287*^-58*I)*y^64 + 
  (4.239170345782667271073248154020422483556196061857717421167568820060782456\
01500872575252`60.15051499783199*^-49 - 1.21078574966341433742610099617436755\
695607564573870211575675587517211881301218`50.60630143021802*^-58*I)*y^65 - 
  (9.723666786795980247482046371743639580646555344862756884776944758443432843\
0264434986328`60.15051499783199*^-50 + 1.663875658665616936862731817225934185\
3988299668980960189196604406778279394486`50.38380579828983*^-59*I)*y^66 + 
  (2.233343379841119635810729421685337651939499606093644200961143312548871234\
2363814156014`60.15051499783199*^-50 - 
    2.25922417764518841087193057839704070424763707006841273583973296762350801\
4774`50.15551882331533*^-60*I)*y^67 - 
  (5.136173411911214783049149400285245789707429711249423006072698667449840360\
890622157255`60.15051499783199*^-51 + 
    3.03806779467370203746612420821143781498208406749879105062366624834664109\
716`49.92247278044278*^-61*I)*y^68 + 
  (1.182676299675960785180003271403872288033941827330362465696484093645499172\
245539723921`60.15051499783198*^-51 - 
    4.05307476616335581499973748323990637146300227500702905160083660132284663\
12`49.68543371915702*^-62*I)*y^69 - (2.72657959604703415376446573658990469555\
804477716246768434795990870172850926702349239`60.15051499783199*^-52 + 
    5.37142717867399089148031209260721737237954884325113990020534849808116426\
2`49.44498650972858*^-63*I)*y^70 + (6.293341031030749338619795102152266648804\
8108231481650292285269438991696665648448574`60.15051499783198*^-53 - 
    7.07871854522310748582326160920570952911388432166741399884861478394243618`\
49.201588376203375*^-64*I)*y^71 - (1.4542548983559405476121715178021676398831\
551445921687343945433640487210824567566904`60.15051499783199*^-53 + 
    9.283879899558042802160079175613575923830395282322281991035062459476026`4\
8.95560397611991*^-65*I)*y^72 + (3.364201414117192794630017731140187383503116\
135733935599574765793657844725065615863`60.15051499783199*^-54 - 
    1.2125402427857071604919167079322991598287682649032246535879192401620431`\
48.70732917003431*^-65*I)*y^73 - (7.79098222728375880274774733159960106423987\
925236169193150935773556026760610922158`60.15051499783198*^-55 + 
    1.577919389328714584058493126365497602392356099317177593261869951934386`4\
8.457007596965*^-66*I)*y^74 + (1.80616884685367168799646949065461732446264236\
172052364538097094856833715032283736`60.15051499783199*^-55 - 
    2.04684930745838276202510441807449722033748441014774924766846763040723`48\
.20484252095815*^-67*I)*y^75 - (4.1914862898272737445401325932658095627283358\
100297026604941387935307871227762329`60.15051499783198*^-56 + 
    2.6476375682644267365038523451682652844425863421070153910632133944207`47.\
951005482711295*^-68*I)*y^76 + (9.7366481490701239957908256744526027251353508\
57223982287231741631151044888688581`60.15051499783198*^-57 - 
    3.416152241620337292338337464992394065029139644362221148390961073618`47.6\
95642738421135*^-69*I)*y^77 - (2.26397303010929027283704877401104831418220684\
2818943855706481988695966922813839`60.15051499783199*^-57 + 
    4.39780920870712449181475347045312689070034948036812017291917702589`47.43\
888013320157*^-70*I)*y^78 + (5.2691727172038795489908856813360852529640775707\
3363550605952109254668938340738`60.15051499783199*^-58 - 
    5.6500759010650094415482584413664139748962721626933238812795003218`47.180\
82684538295*^-71*I)*y^79 - (1.22747461794164175185709681252572578768457863144\
704843124274181256801891015763`60.15051499783198*^-58 + 
    7.24562453039467754145654587554263354370115809487901257196369784`46.92157\
83024662*^-72*I)*y^80 + (2.86201162980481633346044539246071726222184455750614\
20506701697643961914627689`60.15051499783199*^-59 - 
    9.27630193800206434302619234935786671306200020993020945595219808`46.66121\
847986391*^-73*I)*y^81 - 
  (6.678967386287739076190257418799326010424556760398889961077914636477198870\
893`60.15051499783199*^-60 + 
    1.18581259342987652839762134034165266865214523682322776836656548`46.39982\
173331999*^-73*I)*y^82 + 
  (1.559972470450689852103955316424339776528910555082935413234369047919980186\
673`60.15051499783198*^-60 - 
    1.5137571618491301668511308524744643939606921158795668194953371`46.137454\
2744826*^-74*I)*y^83 - 
  (3.646575416253168161357078065792015500370285211084483309307301951274616396\
33`60.15051499783198*^-61 + 
    1.929947842458697118253562233027708830724423622016358531380587`45.8741753\
7022623*^-75*I)*y^84 + 
  (8.531107560184832250939726792201465877729661513612255687599595666103716154\
1`60.15051499783199*^-62 - 
    2.45769929873204247541807486107335082871287337189919873293384`45.61003832\
581762*^-76*I)*y^85 - 
  (1.997419092292838341607210274432057026130960243388897335234815513864403179\
9`60.15051499783198*^-62 + 
    3.1264068688680798331081137640565750893628828068638294449678`45.345091297\
28204*^-77*I)*y^86 + 
  (
    4.680243438474632679497753355326347996372369407406595358185928435110991968`\
60.15051499783198*^-63 - 
    3.973117535341716747372783180364487525802569742197428411015`45.0793779675\
7668*^-78*I)*y^87 - 
  (
    1.097476791663733323134500502592092687475688121597551069789603400263041706`\
60.15051499783199*^-63 + 
    5.04450387994809555303171965998095480764780084442116102098`44.81293811324\
926*^-79*I)*y^88 + 
  (
    2.57538617845463626687503895343807868618044884109786142663659287708437015`\
60.150514997832*^-64 - 
    6.3993438318888783334344854361876799780569198155676534877`44.545808082341\
71*^-80*I)*y^89 - 
  (
    6.0478666313572271946887533574711886110032129578463335595385112399079104`\
60.150514997832*^-65 + 
    8.111635131199283131986688805289543306976474327069794419`44.27802119983709\
*^-81*I)*y^90 + 
  (
    1.4212413711286168440267593131621572151943618160455709223934658752373711`\
60.15051499783199*^-65 - 
    1.02745061553157508093031647760177638882830379327676374187046954317030963\
67`44.00960811354977*^-81*I)*y^91 - (3.34220021900418476804090067201766319136\
39825648219588020725957975461687941076808204069582`60.150514997832*^-66 + 
    1.30051257616439652670560796964460486383543242527150150363648029059924398\
1`43.74059709074885*^-82*I)*y^92 + (7.864832784620900978355907590079510634813\
456068521907113583889560230213630567656318390945`60.15051499783199*^-67 - 
    1.64508661727268643805701080291899407756483171840909648112769236865524451`\
43.47101427378057*^-83*I)*y^93 - (1.85196411380957687136781328888611622651215\
6742158663362795308601968421739004512599812424`60.15051499783198*^-67 + 
    2.0797037288130662347433340188490983938058487468597975785574481681867366`\
43.20088390137723*^-84*I)*y^94 + (4.36370642372477969838442695694632467762716\
338468300893502030678048007107419349229528781`60.15051499783198*^-68 - 
    2.627659142172408401546258779414326125845003310300088633897663289834379`4\
2.9302285010939*^-85*I)*y^95 - (1.0288508137645959245554581009768241667604361\
0410450670502085582701049471734367544953802`60.150514997832*^-68 + 
    3.31822984313988319080944661978248251025646722290729191815009919242338`42\
.659069057330804*^-86*I)*y^96 + (2.427266347840808443195417088088424037857587\
6981421080599613161157539636176085494545851`60.15051499783199*^-69 - 
    4.1882017657598207575613363181875073345261416060220189681132556164467`42.\
387425158611336*^-87*I)*y^97 - (5.7298733160244212982439529880695405493263854\
68886042689236547424434417052101710205523`60.150514997832*^-70 + 
    5.283785143348334969914412017974234799316980462923903566356772363342`42.1\
15315127155114*^-88*I)*y^98 + (1.35341112351971410064432982122734755964255185\
9106240340895067741908456946856095227043`60.15051499783199*^-70 - 
    6.66301632020229527433689552906538760001610228811315747616739420789`41.84\
275613327485*^-89*I)*y^99 - (3.1986472298002323452556199284228393521385999679\
4658077496343636304786470659771881952`60.15051499783199*^-71 + 
    8.3987691519950873237148735302619257879073275117605912021507592965`41.569\
76429671237*^-90*I)*y^100, 
 (-402390.7255327428269650543841641137084390732712305807656534203821315217624\
0423317479`60.15051493912792 + 209.220839634256909307478094728001243520059973\
68601730760345201736403349734557348`56.86647191741416*I) + 
  (30725.34519717029678831545462595751665134296262094960323957875700348413305\
217355644`60.1422751121066 - 6042.4515678171280340854063096334509997202505427\
6031492188122352728206973717077284`59.43599151933603*I)*y - 
  (508.0435119992694339289415005734206902154705302364042554204689417717345729\
8867949`60.12784908230187 + 168.516298716337619319150895801739053536076526894\
71089933901241084332148149238918`59.64859008448739*I)*y^2 - 
  (33.64015443786413719513781238410879779576920742992658229195626218545841289\
216122`60.13057514121465 + 10.43249183558959019865098696899099585403087456631\
814884150204715912755012537838`59.62210521379838*I)*y^3 - 
  (3.597129477725696114372413461951356059712753957901962729674014772955833944\
66512`60.116739726314584 + 1.475654959784710345102741883356094386252768879271\
20962520223263083499406477119`59.72976847776383*I)*y^4 - 
  (0.431512817768044991959279966603776143018619544790246830687087932043665070\
77976`60.109820743926946 + 0.195906065757170835794597831073062057707377705534\
26089763454448227391160569735`59.76687492636921*I)*y^5 - 
  (0.053788071631662496486482669163315650236347271370392962897860610700123900\
35023`60.10741361095554 + 0.0252035362908488751574811638561018986366575060585\
8440189325138293127514541321`59.77818911700145*I)*y^6 - 
  (0.006814713339824637272070042818342556690142028834463534110966683070645296\
45667`60.10767418866447 + 0.0031825242757552001143559036588107738333097563095\
7949275408876504185325166985`59.77699832172265*I)*y^7 - 
  (0.000869383171970341890145014413150925815273478838689827576240068489287703\
88105`60.109521508997716 + 0.000396287717945464008908293498981575860680617702\
06186601285526164907508586791`59.768320891943205*I)*y^8 - 
  (0.000111160849622224038605878597696396212264085315197918956646050374812486\
74961`60.11225633274903 + 0.0000487921245111630404560830989634705671871214616\
1139966992645535051868078995`59.754654203854884*I)*y^9 - 
  (0.000014209994617533195366301092203788511776236554874902106147150651542878\
01172`60.11541140855657 + 
    5.95224378246721324697091524585635739568162529369514121584866809635472048`\
59.73749820517116*^-6*I)*y^10 - 
  (
    1.81389104690692372347987039243332177867808085871034193147027867564681642`\
60.11868873671043*^-6 + 
    7.2066645186523576622248937974632408532815612172000432374991503047007928`\
59.71781184496664*^-7*I)*y^11 - 
  (
    2.3107495993993433570556499022378459450552517756705771408481354750374778`\
60.12190324288088*^-7 + 
    8.671833138680622674778846149340412328838496815829172756099899371006487`5\
9.69626126914839*^-8*I)*y^12 - (2.9373578188599987552579026756612969041997103\
172690987053714782804622692413689031341631543`60.124951436378865*^-8 + 
    1.03823947171047747472671485488923185768051497520445214680799300175203524\
98544592497770791`59.67329211820029*^-8*I)*y^13 - 
  (3.725835055261477931486709457966597219189485737050123880157944679925326318\
947996778378531`60.12777772649706*^-9 + 1.23789402134012010284662822181568987\
3646760088168234512134038049373958023722895508807998`59.6492375673929*^-9*I)*
   y^14 - (4.7166299463622655421541334446623016504145614238290716097120850546\
40116516941222733469`60.130362319483396*^-10 + 1.4708734053337542359591251730\
595415440004829569791727690249584047293765457672700362544`59.62430581105165*^\
-10*I)*y^15 - (5.959893135204207047136851820060331679159473644976832271390305\
6791567890693219673713196`60.13270095150314*^-11 + 
    1.74265138260018610058271610456154596213776632392285654013375379386997673\
10525584625826`59.59867299406848*^-11*I)*y^16 - 
  (7.519015722169688404370547534172591255413553278227652359148036310497876533\
524699068793`60.13480535042125*^-12 + 2.0595352560739183783196068428775284941\
05383016433553292141084973867055364818565605132`59.57241358829944*^-12*I)*
   y^17 - (9.4719777364126100910681753177328804238475967778664148100896964752\
9816526659337601718`60.13668761109171*^-13 + 2.428756327411097657161706714665\
83124075097755930121575847657732271065584477118593183`59.545630887543254*^-13*
     I)*y^18 - (1.19183420067107379656751421804153535316518634651264464397571\
036580744214706537033436`60.138369493959246*^-13 + 
    2.85856130548390575008971091528878147517692784282592054752348703427244661\
65179296163`59.518301160899085*^-14*I)*y^19 - 
  (1.497857559256436194447735661435748966615928998206842576225898586983750824\
3213576386`60.13986478084701*^-14 + 3.358299760070263837504238564865053359393\
625523498369813330124544778986509512441971`59.49051372375675*^-15*I)*y^20 - 
  (1.881022043467039766810713056378086432213193968012914613471799513875272294\
2479449`60.141197956952055*^-15 + 3.93850049746437503383019080474803875693950\
272563862290562311995148160995587774817`59.462134976588224*^-16*I)*y^21 - 
  (2.359672214738061981630854172196620933731469488799660120024922605077126369\
01206083`60.14237798538443*^-16 + 4.61092673794994866475271755366621759062249\
6319182894845316389691306188198688387`59.43331452851908*^-17*I)*y^22 - 
  (2.959220327299239149585813954774945222742687398642518317866774885228074578\
1818969`60.14343149303502*^-17 + 5.388595946724153855055073375416274837164313\
961801519538923025220185106229223935`59.403729811586494*^-18*I)*y^23 - 
  (3.706575621443353660792349138501445031162022019431137725481672293697105610\
426881`60.14435825819998*^-18 + 6.2857447915761819729307959839043821476360709\
3177010680771184814890685662036955`59.37374213737609*^-19*I)*y^24 - 
  (4.644679680363813670212217526298705322714142085727715130526580933256867630\
96519`60.14519074899764*^-19 + 7.31771256237721149699187517913309695345917262\
39388139860915890320958338779993`59.34261032721351*^-20*I)*y^25 - 
  (5.808768226769303589764204058544595388894491976141654329752458764357272008\
8433`60.145913631418985*^-20 + 
    8.50070696053776383966075154281892550607766907007882680353100673733755233\
7269`59.31128462847766*^-21*I)*y^26 - 
  (7.279259639253932807736750254862582992341797905722529126126477533853734894\
861`60.146573793344984*^-21 + 
    9.85140377002311958287501564586265783550036661264938604273150293525595302\
271`59.27798470256229*^-22*I)*y^27 - 
  (9.083546200353027776145893434754415169851062187784507704449065665897180396\
7`60.14712951964024*^-22 + 
    1.13863156793221276977246804716806105411659463230754207911679120035726594\
099`59.24525731043561*^-22*I)*y^28 - 
  (1.140324775729367997897433963599599677291980436569196828111925031870484104\
63`60.14765897544797*^-22 + 
    1.31208443108041777109568986826501433373149765752515292700106249983453102\
93`59.20859219742205*^-23*I)*y^29 - 
  (1.416480112074647122711865457734844477832846335870870276250373481233200214\
9`60.14807160532974*^-23 + 
    1.50679018868841717388415321064937279604179683671829756515897087034863654\
2`59.17491390776791*^-24*I)*y^30 - 
  (
    1.789233803319365503614284277712639804699781461072146182572261496547755716`\
60.14850921731709*^-24 + 
    1.72359530721537385146268293391574433519163087718983268966899238530680331`\
59.132277425753664*^-25*I)*y^31 - 
  (
    2.19675974086155819556719515935955578833322476010829455129512507974316446`\
60.14878861268577*^-25 + 
    1.9626281010476162348062679648930192720022857916911941300811630511372004`\
59.09984406467386*^-26*I)*y^32 - 
  (
    2.8264326610661221719785726078143890553614211623889131198898617027566821`\
60.149175981641704*^-26 + 
    2.222922140012813084273451744278290179777770293071096929805815907505673`5\
9.0448615900449*^-27*I)*y^33 - 
  (
    3.358799257971544891399618203162488521120948356630180929906437036342692`6\
0.149313494103986*^-27 + 2.50190307533547674719145993625534134520455330642754\
3542886588178168912722254245216882804`59.02139992648685*^-28*I)*y^34 - 
  (4.558968230213397216992791120805321760607613809408642090004300197366675793\
472997436282175`60.149700527170346*^-28 + 2.794695483649839222546540213491160\
07849897556412613720575041486392900273730727907502173`58.93716845448759*^-29*
     I)*y^35 - (4.92095070589783171152023097051338844701855689351611306735885\
58287551901693165175286678`60.14965872159968*^-29 + 
    3.09319343930463538863672728510766794732164675245914063180692415451871584\
08446241054444`58.94801678731839*^-30*I)*y^36 - 
  (7.794634354426882156820423430485040582441635153286494856762242025069803919\
6982849045388`60.150105901749576*^-30 + 3.38482195995199789628217722695064744\
7278412124859260972741438238810918121351931048718`58.78784598439648*^-31*I)*
   y^37 - (6.1959968600054910079327415931797569324226299186215028692895971362\
56566279022770136559`60.14976237423277*^-31 + 3.65089520875169170706207810045\
877048077166977105137837028796753798976283597040478324`58.920050552857724*^-32\
*I)*y^38 - (1.535098326341092952851835395894159415016193824493539749087770243\
807479680631510149353`60.15037742909619*^-31 + 3.8644500798290256718860530612\
207548464835965532481920156360110533003839657186112407`58.551328932442196*^-33\
*I)*y^39 - (2.704506956372739583847713488475807405310222030282209632156923187\
6789168763315455817`60.145845399650845*^-33 + 3.98739889051983181100257650123\
2203628993696776255728415152329404937705536123355768`59.31444698049482*^-34*
     I)*y^40 - (3.90911616467735047344711718654732918896582960627296734240876\
69997557036455634021383`60.150492638672745*^-33 + 3.9668002556973662010150196\
6017479372330182139652691908947249245223288038111155961`58.15685439495616*^-35\
*I)*y^41 + (2.896970154697564192902339373730608842362745113201924778221820164\
795147314489843355`60.15047900254422*^-34 - 3.7299901603661306063990276862868\
863954278040863913468498343867694090895533715514`58.26024266767717*^-36*I)*
   y^42 - (1.3374853213897030782673899765363115042786675234155853902236499075\
66800589415496158`60.15051377166655*^-34 + 3.17824239258849546162089657453969\
0376257009921707421038775979174814250009290944`57.52641176337503*^-37*I)*
   y^43 + (2.0547974345588600183440673448353398115799582087678536432833607686\
6677325005377017`60.15051475374483*^-35 - 2.178534555712202052032688115856385\
47241767723480331300978446279515006141295311`57.17591019197948*^-38*I)*y^44 - 
  (5.623562654291560965414600302890373201663807401191285354132943426008443239\
1907876`60.150514995733104*^-36 + 
    5.52877400993845852093292364085822841259068802252830123276013282431179295\
0594`56.14313229598847*^-40*I)*y^45 + 
  (1.103704148771993971288637728725689654089735278884810465180625750434396385\
9379941`60.15051499115427*^-36 + 
    1.93548569438102110483955684871308750250061571196856990055142292100977927\
0407`56.39445228180452*^-40*I)*y^46 - 
  (2.615148257243904602911460560620774536440649217954690358849083208690715901\
230056`60.15051498787515*^-37 - 
    5.59989438066445619790703428014930722991564949501391495470348902472083842\
381`56.48119850895059*^-41*I)*y^47 + 
  (5.588726195429784985926330555387165689078940946834912025235674711366649993\
31341`60.1505149896427*^-38 + 
    1.08532317640455100198328271901937507770285680096254572628928577961172202\
518`56.43876123379158*^-41*I)*y^48 - 
  (1.270351186117782349144907296225882473424117536570862566504364270268092005\
93437`60.15051499335655*^-38 - 
    1.82374699138753143749650654249815286409896082294868068683000323099222357\
97`56.30755578438842*^-42*I)*y^49 + (2.79967060024609225459900356425543599681\
59883682002659905853016365662355918933`60.1505149955878*^-39 + 
    2.84616354587252707491518286092127343815137418654688786525754086237501117\
6`56.15766791069387*^-43*I)*y^50 - 
  (6.300673179260886054747503364684757359517408243463068815372023514307176479\
688`60.150514996846276*^-40 - 
    4.24505314961380650113450113552982134797327891652211453559722973274530543`\
55.979011175973355*^-44*I)*y^51 + 
  (1.406402160015485411497069944777575165312249605290120238135983978895787482\
276`60.15051499741802*^-40 + 
    6.1407188171952520180610102586401006301310480293922203093004205530245504`\
55.7906246842222*^-45*I)*y^52 - 
  (
    3.164327922221155357072276906132566186250465598372418029183056574170368756`\
60.15051499766825*^-41 - 
    8.689282124941422259062312924973422715497340956192748001292213705695243`5\
5.589217412364185*^-46*I)*y^53 + 
  (7.111235467951355564901934175436976400575360886285350662289227105214806340\
2`60.1505149977692*^-42 + 
    1.209291011826457256558945447448217015522313022826035066474678920615668`5\
5.3811007634364*^-46*I)*y^54 - 
  (1.604156654131528781639264825433591023150638649745935032451378968231224864\
4`60.1505149978087*^-42 - 
    1.66128831994710232121245323175667857655978279706926443150965346822744`55\
.165713232382345*^-47*I)*y^55 + 
  (
    3.621979374319235499338340733169291960376054929220492865678479409850958117`\
60.15051499782355*^-43 + 
    2.258627820958603254277207838856485789456054651593674310115396941509`54.9\
45413698286124*^-48*I)*y^56 - 
  (
    8.19750806819814980541915798381806857574419384081082691467086179697765042`\
60.150514997829006*^-44 - 
    3.044724895665197125409585137374694979462344760863390496916795876634`54.7\
2038120336159*^-49*I)*y^57 + 
  (
    1.85804551520745666752713552469729032710676814586368739484284263827107262`\
60.150514997830946*^-44 + 
    4.07541497897159540839516257096332340137780541311111860337971100291`54.49\
16304867891*^-50*I)*y^58 - 
  (
    4.2193583824888607378923770635519742741789235020494501567950067273845624`\
60.15051499783163*^-45 - 
    5.4224081053879135739601402381936184024236510962807250400179644578`54.259\
46078359469*^-51*I)*y^59 + 
  (
    9.596532156272332544611926069281062580282984208278087438452959437485573`6\
0.15051499783187*^-46 + 
    7.177685678761485674510506198464742955546779605410340929696481615`54.0243\
8511097666*^-52*I)*y^60 - 
  (
    2.186238357000612028666254107960609385720167094067346207295656348694785`6\
0.15051499783194*^-46 - 
    9.45909280527935737733300468508210886250967347936808584686057354`53.78666\
697466043*^-53*I)*y^61 + (4.9881456534331906257177919535755027210152058687477\
968853512032561781109565037111936214526`60.150514997831976*^-47 + 
    1.24174469100230498850261839699691428091753906091815974812142548293033392\
64463318721`53.54660818335176*^-53*I)*y^62 - 
  (1.139818782616970191713912719036357802407321174338242560668769854001418912\
5138036246594538`60.15051499783198*^-47 - 1.624556850920399817838488008501113\
928988506135369703939703364929016949741463102348`53.3044141025334*^-54*I)*
   y^63 + (2.6082942639604006023612450679433054538811415286075899987535360148\
98277407486328475532262`60.15051499783198*^-48 + 2.11897475878272658549996702\
985467160911794631778990936509274056082598696900545864`53.060284194964844*^-55\
*I)*y^64 - (5.977053465216109057382313750898033476953902705138006536920606260\
05156725593665190801586`60.150514997832*^-49 - 2.7564294903874614341806970989\
320929214402712129077012951694716669803482094963089`52.81437474486394*^-56*I)*
   y^65 + (1.3715306924002380433702607225756456058706648204621471820121399322\
96715594610688281186`60.15051499783199*^-49 + 3.57699991004402037063966870718\
3030700983241457404168503014277771705838100809269`52.56682839627724*^-57*I)*
   y^66 - (3.1513406065574758767521448934226445621766633796979114668142348588\
903490339597858309093`60.15051499783199*^-50 - 4.6317527074989145716062667487\
1523912901593935323021163080544062848925206814753`52.31776501629525*^-58*I)*
   y^67 + (7.2500074789820032519348855461135299867851681065355084240273945591\
79379344576794112309`60.15051499783199*^-51 + 5.98570783695512051409594721646\
33162341643225391451149695523824940857637374549`52.06729205831112*^-59*I)*
   y^68 - (1.6700092428989582129393122358073291139486762428580906185765256014\
39788078036654071943`60.150514997832*^-51 - 
    7.72159491943244759492587935284762166377037861240945553818962415161950362\
2809`51.815503137491035*^-60*I)*y^69 + 
  (3.851417492594631684864489085330386806839221254525733208417142098091649322\
9648301368`60.15051499783199*^-52 + 
    9.94460967026118623394900589578175994208968422743332601626399307423296604\
305`51.562482140825566*^-61*I)*y^70 - 
  (8.892598939873339333675127036553308739674500209272830909796079564708710141\
8125297051`60.15051499783199*^-53 - 
    1.27884342746798580981581055015953863847966629703668377318744704492871883\
103`51.308303667739814*^-61*I)*y^71 + 
  (2.055553099979683051740864165100015504875857401134923053242226070452598561\
4617604363`60.150514997832*^-53 + 
    1.64228548085961637393369963954095241777631712759234022228881697922470988\
55`51.05303495106226*^-62*I)*y^72 - (4.75671148836082563639296986254982186017\
7103292440332240908429549188779726963615075`60.15051499783199*^-54 - 
    2.10633960048926533370258329376620598415722581214207631144942730714588836\
3`50.79673657997008*^-63*I)*y^73 + (1.101919265323174724104187515992271161158\
370479369883184561847917196428944295894917`60.150514997832*^-54 + 
    2.69835035756385249463458312986372097912486453789460521442133277651046788`\
50.5394635601422*^-64*I)*y^74 - (2.555317749945921393342949726269717658519717\
87331114014831739512472224240714369071`60.15051499783199*^-55 - 
    3.45299428034489038552961994371498563058822959858447208846025205589345`50\
.28126594510327*^-65*I)*y^75 + (5.9317115965584565066600027004301700859494506\
493319702161384334273979492045810149`60.15051499783198*^-56 + 
    4.414225661746178534460314773699770524416832824351249126507698430095698`5\
0.0221895017949*^-66*I)*y^76 - (1.3782989587319422468633796644491637303403464\
189405391105061141002174696468159082`60.15051499783198*^-56 - 
    5.63773461890112837340210327877061213743479970109773029588893229712926`49\
.76227619855676*^-67*I)*y^77 + (3.2057073615861954322942447380894974081546942\
39960935298553625652055893375957211`60.15051499783199*^-57 + 
    7.1940513940539519911440077330602875980559175304623601273597676981369`49.\
50156465938843*^-68*I)*y^78 - (7.46295058870795976905832889043905098335859563\
990127205301834411269974305523597`60.15051499783199*^-58 - 
    9.17246575016191360575707610761616991997841043514230239757307125016`49.24\
009053039571*^-69*I)*y^79 + (1.7389741063164402044560285015074815661130486186\
5437157935317894442002645528741`60.15051499783199*^-58 + 
    1.168597421093379754466466162100848371005159504980586436090539700764`48.9\
7788680607287*^-69*I)*y^80 - (4.055659893604203076429108597028196700912136784\
0126057478913924054513808887674`60.150514997832*^-59 - 
    1.48775231551849372707903426685984582133331682283858771266307757538`48.71\
4984104649574*^-70*I)*y^81 + 
  (9.466864996341310890041784372498304047397183919535400843829503314845718621\
362`60.15051499783199*^-60 + 
    1.8927885330851511159123608984214473497378646091493220603773060807`48.451\
41091023616*^-71*I)*y^82 - 
  (2.211657220549253076656827724275998376770290395764323042793685480558274544\
312`60.15051499783198*^-60 - 
    2.406559489023063290048171684317828935676724631148520250551223185`48.1871\
9378194656*^-72*I)*y^83 + 
  (5.171154363541490553085781380479407786561618976879089332530624504153245154\
51`60.15051499783199*^-61 + 
    3.05794761978343693299322550589866532106997885590364990197374997`47.92235\
753781128*^-73*I)*y^84 - 
  (1.210059238525689275474324397619389651397819261162643221871033339314680281\
15`60.15051499783199*^-61 - 
    3.8834440248809155272312112836793996911028141655223570043748297`47.656925\
41579087*^-74*I)*y^85 + 
  (2.833785068958542686066168283747959902318855759024064650818707371251177862\
9`60.15051499783199*^-62 + 
    4.929139687770989386949965005828168198645348504637260761951381`47.3909192\
1601497*^-75*I)*y^86 - 
  (
    6.641410477293182753132924306522695281837158466189772744497554573958447528`\
60.15051499783199*^-63 - 
    6.25323502315618501780773108085126970113715032222521842380958`47.12435942\
649186*^-76*I)*y^87 + 
  (
    1.557683247382499001062426823158708850236485607642984900908370688832885828`\
60.15051499783199*^-63 + 
    7.9292020784182471695216150906969830928254056826456097584929`46.857265334\
8026*^-77*I)*y^88 - 
  (
    3.65608196644264267441213807213442164725709032003770512832657944699586578`\
60.15051499783199*^-64 - 
    1.0049768400082163769569026354940511452117006486484491390288`46.589655127\
55067*^-77*I)*y^89 + 
  (
    8.5874345035782624733137814401249227154805095839351552020050127369430385`\
60.15051499783198*^-65 + 
    1.273193518653459704161901789157180547301535974223224028879`46.3215459792\
4441*^-78*I)*y^90 - 
  (
    2.0184347971654835607178508345075270673457857868005926027298340166787273`\
60.15051499783199*^-65 - 
    1.61232971772343791175497075521226713226881840222407199185`46.05295413193\
617*^-79*I)*y^91 + (4.7474789708182470424784457675657445257174219181932524443\
762123848653535037605456836129884`60.150514997832*^-66 + 
    2.04100006548472613459680104740890812420650753123533090601160920614547075\
71`45.7838949667968*^-80*I)*y^92 - (1.117382587474182921555470752211973396097\
5544700606727026946653609669878912862031791276692`60.15051499783199*^-66 - 
    2.58267625754867156705556835418175593206408907826886205228300867853269280\
79`45.51438306860529*^-81*I)*y^93 + (2.63163086907571782323076891986177844554\
8539414572736659549125690961247847958532341307188`60.150514997832*^-67 + 
    3.26694827340932994376945974505614508896209011391410795068015024679224870\
9`45.244432284007765*^-82*I)*y^94 - (6.20192013065706257627292497846805614822\
352583857683985166573365571738761123517664522439`60.15051499783199*^-68 - 
    4.13111177189505780394350675958935137872071569546514340673033381692126461`\
44.97405577427342*^-83*I)*y^95 + (1.46251249666521793065949928530028948027271\
335039220990231890840722046372448671293239388`60.15051499783198*^-68 + 
    5.2221657371445578645926908744078259031693938041506100018938864728498029`\
44.703266063180536*^-84*I)*y^96 - (3.4509566463200329555710762099138628513222\
048054443267466865397824182707163605505973631`60.15051499783199*^-69 - 
    6.599326053462163974885397977345414529201299965407625958658790084968232`4\
4.4320750805777*^-85*I)*y^97 + (8.1478004084531755502467781840262658697956299\
89950377448698415793653123038455511005691`60.150514997832*^-70 + 
    8.33718783341537791251516270683840726514173442342042213641211577630952`44\
.16049420209604*^-86*I)*y^98 - (1.9248498238361636875714219884552432203500219\
79903675750742516342359581201844119604704`60.150514997832*^-70 - 
    1.05297034258475411522385817961507728933069096079086064204592486883275`43\
.88853428542662*^-86*I)*y^99 + (4.5499194431880550840835103114343341985331291\
6674226024683516607664799239457044421515`60.15051499783198*^-71 + 
    1.3295185867949841821677722345185387306982425555553067252557764366803`43.\
61620570352497*^-87*I)*y^100}


==> anc/V_numexpan_CA2CF1_s16.m <==
{(-117271.1966913527325117585823254148242618705247880080596815005294132941845\
1203773023`60.14685333903527 - 15292.7834118925504659695977211486404090503533\
5385324090229836020726320166759475643`59.26214851987324*I) + 
  (9343.666613772012620179591488559188365729425234646043997399851370445394071\
51499181`60.14762864842647 - 1080.8350038976625960546243637910293154820054360\
135188159265942097107590601101682`59.21087071549705*I)*y^2 - 
  (74.52676221583772950171192191827798966270822509685644425523054591862558130\
231709`59.984618356045836 - 79.8100686503816551000246067960750656533121341799\
4563062443662221663573146748369`60.014363786525294*I)*y^4 + 
  (0.334656522797310336252866456662948638943748211377837458042446173341806441\
88092`59.14518746700264 + 3.3713013507021189095293882905734032070704265194811\
7757812542471377060703658721`60.14838574729896*I)*y^6 + 
  (0.060002038722020997404780497902136814784913655753913090928205790598055795\
47215`59.80075424165406 + 0.1200993454271276036644234404325147314873677668203\
5108690044735202189744005871`60.102128875149795*I)*y^8 + 
  (0.000550759174167932958640317578118088791033130547279061976920387800012279\
28697`60.15051499783199 + 0``193.78166952635686*I)*y^9 + 
  (0.003829999101066154326988628962886591220521022551036791629870621499761523\
20756`59.960730064312926 + 0.004525980201606353820209256593686086681615641929\
56404960647818577401519494093`60.03324404212724*I)*y^10 + 
  (0.000086403822462582916806893256415621884199326351640686175040856293120613\
25935`60.15051499783199 + 0``194.58609831054102*I)*y^11 + 
  (0.000206368170879263027612440073323551401002355048072944007569084497984420\
40703`60.03904305936614 + 0.0001690298531849461501989277689300954725296409745\
8804735944520093105828546547`59.95236375874924*I)*y^12 + 
  (0.000010211502672762823952710660224634258434174629315425984392242767036374\
39116`60.15051499783199 + 0``195.5135416110638*I)*y^13 + 
  (
    9.54171616898543773760650840389183576930594064101741899570442370657318394`\
60.08547087669259*^-6 + 
    5.63879905342891435933937739018371110063327062918554050750671221359351766`\
59.857031001110116*^-6*I)*y^14 + 
  (
    1.07837962154805183691643813021723694814871623407056253447069074335857997`\
60.15051499783199*^-6 + 0``196.4898595941388*I)*y^15 + 
  (
    3.0623905815454388130688766053325037588772130067943164706557356436245258`\
60.118277747284075*^-7 + 
    1.2251250506505807633665786942171046807522691347046682335523545759509952`\
59.72039758702648*^-7*I)*y^16 + 
  (
    1.0703490829183558593203548927216549871340524295819350720986808580700515`\
60.15051499783199*^-7 + 0``197.49310582512604*I)*y^17 - 
  (5.192480539010873301950886218387388420969999013037597172190061134944278680\
47502190064807`60.07575370677496*^-9 + 3.328803667315931253597008398086227631\
54178099551478492417787073082749297424876937337476`59.88266701050855*^-9*I)*
   y^18 + (1.0212602110851065304831095193236853766390714440425517279633890344\
135588638988223150524975`60.15051499783199*^-8 + 0``198.51349485455714*I)*
   y^19 - (2.3470912286332254242171958111401641511593764567410313833964362772\
28557233796063418625887`60.13140885239923*^-9 + 7.118073464448647459527886043\
16109083280413032339286993998309769565504265809009358501462`59.61324134793652\
*^-10*I)*y^20 + (9.4845286992391663487814400378912602585253974306262346914919\
0637570361642972639021021786`60.15051499783199*^-10 + 
    0``199.54561551141632*I)*y^21 - (3.14062097526696386216924036577094860793\
257192578799796877827792836125014857759381112781`60.14166332311692*^-10 + 
    6.40607418325025895791836535958260168202404035040213121718942558095062284\
26117016336252`59.45123975978091*^-11*I)*y^22 + 
  (8.639882149825688232460470511383330315583875998961592468700131969010018699\
4138327462304`60.15051499783199*^-11 + 0``200.58612344778615*I)*y^23 - 
  (3.343889496128392299714002037574752739726978281073374543215507266119299886\
9419147256875`60.14686719715164*^-11 + 4.352279352015624955896243034470191884\
599591519417258440096497228225191484418846218618`59.26133204293609*^-12*I)*
   y^24 + (7.7589231449874471633562847095524470057929250806735591102902222081\
5384258736540997258`60.15051499783199*^-12 + 0``201.63282981637764*I)*y^25 - 
  (3.227327422752217121300563226335635563539686314823253483017265661259145242\
49048925228`60.14945755179341*^-12 + 2.25488249573153045099253903912918036289\
835949322362193558342146690446698986785607537`58.99373843884879*^-13*I)*
   y^26 + (6.8924826501699665635843627106978085022759315280895986541580457590\
2397575600071020596`60.15051499783199*^-13 + 0``202.6842555848505*I)*y^27 - 
  (2.952897456185470900569500181440237654838263253053239509637968281187816185\
51677160102`60.15043387798689*^-13 + 5.70788645694540392333950790362945396399\
9097200173725303901757133517629627966396124`58.43666083769785*^-15*I)*y^28 + 
  (6.070878231396471414897589018697080616832048740178825235031195658384211177\
4973630632`60.15051499783199*^-14 + 0``203.73937974446076*I)*y^29 - 
  (2.615253278710756375419142990056328651878213138240412814708688404006394677\
9562885006`60.15039665727031*^-14 - 6.106081314865932157727710235779877317876\
27155184245616288829703640987863236013169`58.51864548554631*^-16*I)*y^30 + 
  (5.310642592096861037686871725623310319787014740674279251541489398426580521\
223344805`60.15051499783199*^-15 + 0``204.79748419217051*I)*y^31 - 
  (2.267670618404007495346937141449442307929890003394887953198935271951550879\
852511898`60.149751731265*^-15 - 1.345620764301083526744345896501868145262772\
73275519144235988693207821614773046422`58.9230944383162*^-16*I)*y^32 + 
  (4.619316036937972736547109022088490714137907115305883567971607118846174667\
35945306`60.15051499783199*^-16 + 0``205.8580535902944*I)*y^33 - 
  (1.938338352722454346402971077448299296297079473711806024461075315058075113\
72466584`60.1487831384352*^-16 - 1.734503783636476920433120740502353797365009\
2103054638235984271630468144361938815`59.10052880101606*^-17*I)*y^34 + 
  (3.998729367909049886978204694374669422752000611382676279302699935881588062\
288309`60.15051499783199*^-17 + 0``206.9207092541337*I)*y^35 - 
  (1.640537063493527606212520151284983880904863580779866991265708013626080478\
1214439`60.14768924929463*^-17 - 1.877543686343592908290204689356443577721967\
961862204889928819019756311640220933`59.20629325363213*^-18*I)*y^36 + 
  (3.447197232297217244206734567209297673837606181947474215725014594428253768\
727944`60.15051499783199*^-18 + 0``207.9851651340271*I)*y^37 - 
  (1.378942800140058452307610185182925915235155129301814708831785522114456323\
612802`60.146604906945186*^-18 - 1.858747934936033731840370407130536011948504\
42303228561701229233719945167205706`59.276279154374485*^-19*I)*y^38 + 
  (2.960961691098852411343730568232273019080046197052244866555281639407227887\
66043`60.15051499783199*^-19 + 0``209.05119847789229*I)*y^39 - 
  (1.153482584574161228254181390572545408230969558592719925056793020612052120\
87919`60.145616999532535*^-19 - 1.7421951544811629642489569306976862376408941\
482445007966989749690474905618516`59.324702759172766*^-20*I)*y^40 + 
  (2.535134123658433670842453547464916045145748207206138017837803471781735370\
7913`60.15051499783199*^-20 + 0``210.11863032538326*I)*y^41 - 
  (9.616524257882001104247434259553187521958449568828074664393987670619048209\
76`60.14477635990738*^-21 - 
    1.57369666214702597006306327366099122957761165717828899716169567200338140\
3516`59.3586792521199*^-21*I)*y^42 + 
  (2.164306107495116833555496856755098553583643144357725853800810700240891110\
075`60.15051499783199*^-21 + 0``211.1873125814289*I)*y^43 - 
  (7.998782412418906690890450295374489022327186258402070721191252554194850565\
49`60.14410724059975*^-22 - 
    1.38424035785217181490990888888715776668207261288657189531802686302674985\
531`59.38229486463112*^-22*I)*y^44 + 
  (1.842942550327787692478271324782680450116992075480222939003242965615755562\
42`60.15051499783199*^-22 + 0``212.25711946916226*I)*y^45 - 
  (6.642878575882370936539515688860694398522817570807045203685249554761786067\
8`60.143614948721925*^-23 - 
    1.19361538316677842052957432738494565482207455399397491539986395813861245\
87`59.39812304190536*^-23*I)*y^46 + 
  (1.565630923703801348683662531277239595718593704569783413662047620872992458\
7`60.15051499783198*^-23 + 0``213.3279418756768*I)*y^47 - 
  (
    5.511260622148456641256090005607949822136009790259053199226555617784319513`\
60.14329195355351*^-24 - 
    1.01357400244426837359745984533058595753333307164896577091807185734626794\
9`59.407896467308596*^-24*I)*y^48 + 
  (
    1.327234536306792795240032840412623106422005399066241035108551301968183413`\
60.15051499783199*^-24 + 0``214.39968359236875*I)*y^49 - 
  (
    4.56957588542848161214298110605031035292071311106579009877497790691296977`\
60.14312267555127*^-25 - 
    8.5034630518404264380202981538014359498301774569048130700285209642838207`\
59.41284261065448*^-26*I)*y^50 + 
  (
    1.1229811876876332300086360098293981188527476876591425004077767674070313`\
60.15051499783199*^-25 + 0``215.47225878544867*I)*y^51 - 
  (
    3.7874754703369046147306192615989130409695897786605306133191464522538686`\
60.143087132450944*^-26 - 
    7.065277146855056816040629416515543030948779571556957389298100283148314`5\
9.41386650606665*^-27*I)*y^52 + 
  (
    9.485080203970971390174761302438312256534280299902346871516694896336316`6\
0.15051499783199*^-27 + 0``216.5455902588702*I)*y^53 - 
  (3.138738614332372403055958394995693406113323301866628612577145965291970493\
6183230800205562`60.14316361084822*^-27 - 5.824366540292055266937580231975891\
719252526348212406438793039120185390439785778822709729`59.41165715879193*^-28*
     I)*y^54 + (7.99876692309138167564457552868375864047108772285309214060389\
7824068846673756274195330612`60.15051499783199*^-28 + 
    0``217.61960822439863*I)*y^55 - (2.60104395803792790225037759487623168108\
9114589205970744674772849278430973939698337572687`60.14333052920336*^-28 - 
    4.77056699258301788209142477052682277872633798980889287602290693163612532\
257302898606971`59.40675283628341*^-29*I)*y^56 + 
  (6.735686590564837585406835722670354479462762734923079765079627598781490210\
79901506467006`60.15051499783199*^-29 + 0``218.69424939504663*I)*y^57 - 
  (2.155579078735883925641776566675700315960159608209993237984880892721807048\
48825268634992`60.14356765196914*^-29 - 3.88668367521150439597348103765590486\
68582616645000889568962962030864562695312106948387`59.39958288835525*^-30*I)*
   y^58 + (5.6646747833637388817807161773086771812759996114122876596384409595\
083449022522903921588`60.15051499783199*^-30 + 0``219.76945628493718*I)*
   y^59 - (1.7865967313917350392352851459812005517137739769150391843264336974\
382102726767430842236`60.14385680226916*^-30 - 3.1525737490147072614296437246\
51476444838176823353540927238931436544494922359237957457`59.39049552209741*^-\
31*I)*y^60 + (4.7583307263664343035196507239193924281372324496400387145876633\
41204260879299133379344`60.15051499783199*^-31 + 0``220.84517664215952*I)*
   y^61 - (1.4809762773004873510110097779490446969249159152443294796643989917\
92815568835014801962`60.14418220315405*^-31 - 2.54766746208596751800679727423\
62847068745263681301090763138359843418747829041864692`59.37977684168821*^-32*
     I)*y^62 + (3.99271487038839626877582472768601886415564607536133627558670\
073878975184952840163028`60.15051499783199*^-32 + 0``221.92136296915695*I)*
   y^63 - (1.2278192588703680793737884831901451268520346906655820990967626531\
1781530718021432513`60.14453055705372*^-32 - 2.052429094760044099493731704591\
5837575195310257180606439224975579814604624168651233`59.36766427834636*^-33*
     I)*y^64 + (3.34702659711486075338590437690909830322214301919869333426657\
194595041230554066737`60.15051499783199*^-33 + 0``222.9979721029306*I)*y^65 - 
  (1.018091099071022490122909877549387778094601532859305365413869308059209472\
6044446601`60.1448909518616*^-33 - 1.6491190397672777622769793495511902608243\
18984910807794120071263703563850445083293`59.35435631715796*^-34*I)*y^66 + 
  (2.803279673591461672162028972555259460484425177216310499959101147606706286\
257885167`60.15051499783199*^-34 + 0``224.07496483842743*I)*y^67 - 
  (8.443115136216363339290743028601294316380142985733572631213393154385278010\
32728711`60.14525466195789*^-35 - 1.32211054395776961208213830790994544379651\
263122746860991791732985068812805009306`59.340019719084665*^-35*I)*y^68 + 
  (2.345987431887930588045394910057224419789631874215494132732255552851149046\
21451499`60.150514997832*^-35 + 0``225.15230558527054*I)*y^69 - 
  (7.002913475616213929268484706460061704516339480363231392306744261954379588\
5581078`60.145614894611505*^-36 - 1.05793473327828904848195900156901623130620\
28181275422880242909459773022965161594`59.324795009927904*^-36*I)*y^70 + 
  (1.961865429116842596661548638672037216228367859287922688350605194537982946\
9961008`60.150514997832*^-36 + 0``226.22996205205828*I)*y^71 - 
  (5.809112953156745666092371618496502362025644556755511555562641953857937093\
516533`60.14596651721486*^-37 - 8.4516995029426373141063831718493625124846642\
3882148369074123404396399200311957`59.30880074365219*^-38*I)*y^72 + 
  (1.639556214287676649743050247337732526276558389024124684173459353211898886\
487866`60.15051499783199*^-37 + 0``227.30790495481506*I)*y^73 - 
  (4.819371875614403141302267421176188043978845668899662455581756286368925676\
97669`60.14630578884499*^-38 - 6.74250892087505978551969069185684024500200601\
33923191498666175354530670862128`59.29213687965928*^-39*I)*y^74 + 
  (1.369378544167733525347084899228462377626625511833369962503591621107041370\
90876`60.15051499783199*^-38 + 0``228.38610774749017*I)*y^75 - 
  (3.998665435688516520995079981224928474204736580485896133524008098884529247\
808`60.14663011052395*^-39 - 
    5.37245099997468495610778407926134688669621275426768902251685894987093738\
214`59.27488750500382*^-40*I)*y^76 + 
  (1.143101759773429955457387205172785471241678236453002132283998875167676845\
8152`60.15051499783198*^-39 + 0``229.4645463730833*I)*y^77 - 
  (3.318014926463012281006096447943700571007213447129524897010961486408119089\
548`60.14693780190641*^-40 - 
    4.27625499664911396968564545358809630984642683283083008751544046728033021\
597`59.257123061141925*^-41*I)*y^78 + 
  (9.537449076272080042582829719175197076425992834026720851216004201933987293\
77`60.15051499783199*^-41 + 0``230.54319903429783*I)*y^79 - 
  (2.753437340650872178171979487426144794134002934688421600848803580768457783\
73`60.147227907506*^-41 - 
    3.40055244800824134950936070463526709691778778904038194298324336242429340\
81`59.238902187239404*^-42*I)*y^80 + 
  (7.953994451075364763035606230385470723994221375353886359310442821931196954\
1`60.15051499783198*^-42 + 0``231.6220459827447*I)*y^81 - 
  (2.285078060822822123982189784832116348321758390647381220570683335178900949\
6`60.1475000325406*^-42 - 
    2.70193108702001658620012898481380775149054993645250927815046628088221945\
3`59.220273260005904*^-43*I)*y^82 + 
  (
    6.63073910967465243069989482555789575101750486219296451471280520491839348`\
60.15051499783199*^-43 + 0``232.7010693257424*I)*y^83 - 
  (
    1.896495071936079913045871467379059667504279387085501028114509792891582027`\
60.14775420662882*^-43 - 
    2.14522673162938523609476245990399061840003760581551461268023914559186962`\
59.20127568816768*^-44*I)*y^84 + 
  (
    5.52558694200330495366188484788513664995336709848624026731697452773852137`\
60.15051499783199*^-44 + 0``233.78025284973893*I)*y^85 - 
  (
    1.57406827355069611591225755377202080212948439616502491196795758287277027`\
60.14799077256732*^-44 - 
    1.7020558144903609067399837395932161182000213816909687922448932047964492`\
59.181941004610024*^-45*I)*y^86 + 
  (
    4.6030893717688535604356574474143131311291327553797605544211837045351834`\
60.15051499783199*^-45 + 0``234.85958185935272*I)*y^87 - 
  (
    1.3065119394561520856700328805562887368214933946540199415653302301357186`\
60.14821029699404*^-45 - 
    1.3495745335198958782718489647173126796158920748519779610059838199855`59.\
16229378866547*^-46*I)*y^88 + 
  (
    3.833436162372762807936379104992737738490981477079211206705841249023426`6\
0.150514997832*^-46 + 0``235.9390430310063*I)*y^89 - 
  (1.084472173138019588063287837993840760737913727822251012630424908556006154\
50961469641381798`60.14841349969029*^-46 - 1.06944229677782962779978638137287\
54189033726093948090176804578987871629029894951281814009`59.14235244350239*^-\
47*I)*y^90 + (3.1915891963495028017872966486281819259696788798516559981011037\
571068760884419834609715647`60.150514997832*^-47 + 0``237.01862428011881*I)*
   y^91 - (9.0019439414708422794813925311049282578509107593705089288415994453\
30364936403137824346782`60.14860119845023*^-48 - 8.46964005059783284400670349\
503455071625939365488342095698109074162193894845887713975117`59.1221298480918\
45*^-49*I)*y^92 + (2.65654162735849444539275692455830561134792069615792902964\
5622617015025411520738315881643`60.15051499783199*^-48 + 
    0``238.09831464083152*I)*y^93 - (7.47248538007060623477455809231214293587\
255858351030028991931559072589712699522507967323`60.14877426674027*^-49 - 
    6.70385645381631103659700295203686507294430496688496374164802502276464114\
05540077824726`59.10163389912638*^-50*I)*y^94 + 
  (2.210686245552624084962726146911492918885623986873962257690453729707224230\
01817152099348`60.15051499783199*^-49 + 0``239.17810415726154*I)*y^95 - 
  (6.203018391730261192714979149014292010839097877850160932432607684430098364\
2608572543249`60.14893360172063*^-50 - 5.303192871094087127731590174624722512\
172027659230030857988608238749352040793777744349`59.0808679550882*^-51*I)*
   y^96 + (1.8392784443244381514684489144888692646711825891591715768784468480\
062895028716182437678`60.150514997832*^-50 + 0``240.25798378531596*I)*y^97 - 
  (5.149308663870628168471424695206187100826820420422403013572049479183457154\
867365084898`60.14908010055539*^-51 - 4.1927601306978344411132551311203516665\
9760724184576812325572800613719982819310024371`59.05983119210188*^-52*I)*
   y^98 + (1.5299807346979370274339619324846410968279722087060786628751372638\
9501042328230283521`60.15051499783199*^-51 + 0``241.337945304142*I)*y^99 - 
  (4.274659580402307523516503573096526722918772265555310168815546430440168140\
03202901227`60.14921464327574*^-52 - 3.31288049900433890440473102517944243236\
23860806087463548794892765736576282542971339`59.0385188790502*^-53*I)*y^100 + 
  (1.272477260368837627571897647943262967437380824653531079087252824391438431\
36170467801`60.15051499783198*^-52 + 0``242.41798123634115*I)*y^101 - 
  (3.548624181340709404560381887188578960395526866412905962109226917963903383\
4822668845`60.14933808076572*^-53 - 2.616040748116350543558525516238413851556\
698240098218350406069588156387973900468437`59.01692257752386*^-54*I)*y^102 + 
  (1.058148182414671151437053036249342670749834890291284787303645289359916308\
8909286213`60.15051499783199*^-53 + 0``243.49808477613132*I)*y^103 - 
  (2.945938285431126278195832450277988948690704452320309497165496243779772505\
97688792`60.149451226707036*^-54 - 2.0644420107660364543587695330611118820299\
5268603970233739955266149268587100329105`58.99503027040436*^-55*I)*y^104 + 
  (8.797951058068562355021766988509278632145737920998931319624583202140885465\
9257595`60.15051499783199*^-55 + 0``244.57824972469885*I)*y^105 - 
  (2.445636498961638471432706716114236141630900458573195212727013895625958394\
38251439`60.14955485254652*^-55 - 1.62803402001074613486619212969415732989415\
73379391917332808473004464159049284017`58.97282642114782*^-56*I)*y^106 + 
  (7.314098999030131009374964799728412023752889239325724245207386669020316239\
2129715`60.15051499783198*^-56 + 0``245.65847043204107*I)*y^107 - 
  (2.030319539591889001164490899302282717265405856641804835748900598494232886\
9058317`60.1496496847414*^-56 - 1.2829409678256447716953403804049245362078912\
96961736039240540337909687556661686`58.950291964063986*^-57*I)*y^108 + 
  (6.079803201996752327269093413379386426617024443345889952507288099600318861\
953494`60.15051499783199*^-57 + 0``246.73874174465783*I)*y^109 - 
  (1.685546814950553598476371335949058819326142647770084387747570659604400649\
708379`60.14973640369431*^-57 - 1.0102029666252343670225655288756688641454680\
0434079493406352234335239468796309`58.9274042239817*^-58*I)*y^110 + 
  (5.053267723800362862723332440965620555156647825517431241778658828468764775\
94924`60.15051499783198*^-58 + 0``247.81905895850554*I)*y^111 - 
  (1.399332729039814921993106809750299576332267280606453037506800123401488621\
98837`60.14981564391877*^-58 - 
    7.94771178705515242702197607495598493047794884291707271985555087534320321\
6452`58.904136761564864*^-60*I)*y^112 + 
  (4.199653791190036868503331284730112791534521776127036802229715031571914245\
0748`60.15051499783199*^-59 + 0``248.89941777668142*I)*y^113 - 
  (1.161728922171697880271003362400382096479400597050171490383315633287221323\
1562`60.149887995078565*^-59 - 
    6.24706384698235389118008784672780567803844533700664811006342338835810362\
456`58.880459138074606*^-61*I)*y^114 + 
  (3.489932241770905455140293366378630955900387532533929395103485241993694585\
576`60.15051499783199*^-60 + 0``249.97981427135403*I)*y^115 - 
  (9.644777265722222202949343275169126965640221257633493790128514389323407556\
77`60.149954003628075*^-61 - 
    4.90540409609387404055191291691297193225427213580682337330069697489081653\
71`58.856336590416404*^-62*I)*y^116 + 
  (2.899922669044494263205953288904643096180747319839480172104959061667432537\
87`60.15051499783199*^-61 + 0``251.06024484950458*I)*y^117 - 
  (8.007246576200183102049620693815085976816871787070383856572058301117672139\
7`60.15001417484507*^-62 - 
    3.84767721238477339049016460820078673833359218398043732008385309540553033\
3`58.83172960366636*^-63*I)*y^118 + 
  (2.409489534667619788873536866441900693957189481255879709028792044127423601\
4`60.150514997832*^-62 + 0``252.14070622208436*I)*y^119 - 
  (
    6.647798559994549745244656155017213433106568028946551763404811739860392901`\
60.15006897509981*^-63 - 
    3.01440942957092887373956560871807642605625603939703596767314033655642377`\
58.806593363671944*^-64*I)*y^120 + 
  (
    2.001870087102686161261416287695106425870203714624136401219602104881483777`\
60.15051499783199*^-63 + 0``253.22119537623536*I)*y^121 - 
  (
    5.51920127344696564047740257628784026091914402301666778387531929190710861`\
60.15011883424422*^-64 - 
    2.3584923086518042953114730310627772177615328554885689873711522887720475`\
58.780877066394375*^-65*I)*y^122 + 
  (
    1.66311283862032813780650765574302564007398774347875386674302643656217224`\
60.150514997832*^-64 + 0``254.30170955025565*I)*y^123 - 
  (
    4.5822465746644015002724844636930830127071581552222626810540364443102368`\
60.150164148036055*^-65 - 
    1.842626700871811853116211510064258778698283506383352095531996886382954`5\
8.75452305287571*^-66*I)*y^124 + 
  (
    1.3816086874994649298158553712084351496758381181018176069466773709711053`\
60.15051499783199*^-65 + 0``255.38224621102495*I)*y^125 - 
  (3.804386656268610079331749557775815188293270431525849820762437362658579841\
7141174928618749`60.150205280537335*^-66 - 1.43729229528577373844045550155701\
9209593403657460847184302398533186637737350631585204774`58.72746572831797*^-67\
*I)*y^126 + (1.14769960662011720446770551432094274344386441841815758451947712\
67459709880560427339265952`60.15051499783199*^-66 + 0``256.4628030336347*I)*
   y^127 - (3.158602387592389979633355683203017381304548905174360548770600759\
817280490950502395377141`60.15024256644456*^-67 - 1.1191353205159307097550296\
3792192771836909015307148744051837148837983823684909385215354`58.699630209649\
61*^-68*I)*y^128 + (9.5335222265665761486606672799108415440776299989695976418\
9104300760963839468407161265525`60.15051499783198*^-68 + 
    0``257.54337788299466*I)*y^129 - 
  (2.622464015173971835185975691550522530922867815165254301405230678073765900\
98625539426004`60.15027631332184*^-68 - 8.69688747134151882524871434896201834\
9014297821107039896827190416850469634644317046701`58.67093062649381*^-70*I)*
   y^130 + (7.918856429840440523495638176277399300197472795103622110595136355\
2868345242557357971955`60.15051499783199*^-69 + 0``258.623968797212*I)*
   y^131 - (2.177351497989125236445274361680375103790065127130402836065331706\
8262639552965828440256`60.150306803719566*^-69 - 6.74356757758331625967144525\
758917264295239015999412256257605181650293762299730532611`58.641267973183744*^\
-71*I)*y^132 + (6.57744603922780100927334473437311314884718671437019858960226\
9945924280363293766632615`60.15051499783199*^-70 + 0``259.70457397255933*I)*
   y^133 - (1.807807329822473584061854005172124524739509786693321630297705360\
446047067707921678435`60.15033429716761*^-70 - 5.2160916830146370768014562597\
780225152982021800156965411484213465999528954332202653`58.610527370609816*^-72\
*I)*y^134 + (5.46310460858007783805461652761979134951681556782691817249988264\
968456213242858852272`60.150514997832*^-71 + 0``260.7851917498704*I)*y^135 - 
  (1.500999324013905494993191510682655835053394337746504750497003601677378829\
7003140705`60.15035903203921*^-71 - 4.023425878428369677008571310925786604316\
898811370803095433798388160397318518307119`58.57857454032928*^-73*I)*y^136 + 
  (4.537437585857614787734475588962126980306677589774554646381956628983710866\
6232458985`60.15051499783199*^-72 + 0``261.865820602216*I)*y^137 - 
  (1.246274669399156077905633975988127502621681615293413063230628675278437504\
1178219821`60.15038122728474*^-72 - 3.093739560669720171990800130961711195195\
47628131732066973185617931036055631224681`58.54525121005524*^-74*I)*y^138 + 
  (3.768531438654102648699555401263696362167006863362136525615956692135021808\
731497686`60.15051499783199*^-73 + 0``262.9464591237312*I)*y^139 - 
  (1.034789746005373333982837967304096164180857738814672408530188170884538771\
054439479`60.15040108403802*^-73 - 2.3703914740697313463661288607357295736349\
941022945016739015875321662186143913475`58.51036904389156*^-75*I)*y^140 + 
  (3.129862415291790714479399882481192562885616945933776617346862111951717974\
92614798`60.15051499783198*^-74 + 0``264.02710601947734*I)*y^141 - 
  (8.592028269357304106027801077530244474961210352915367746194851175004104478\
3496868`60.15041878709974*^-75 - 1.808749427283727655021902437786907495944754\
901272509718089379653209611183620831`58.473701496446566*^-76*I)*y^142 + 
  (2.599388362029850734478594535024038854798229755200383736339478610506250793\
5920373`60.15051499783199*^-75 + 0``265.1077600962346*I)*y^143 - 
  (7.134189815353864846018359419235698759858007427281219919788153261702831654\
771409`60.15043450630371*^-76 - 1.3736713359544734712957466299510017107534634\
2879834244233768391620313971347626`58.434972682150935*^-77*I)*y^144 + 
  (2.158793055242730715148129934205491865301671396920982992634752375472626044\
05078`60.15051499783199*^-76 + 0``266.1884202541329*I)*y^145 - 
  (5.923783110851020092770687991063272216042262871741874833279959278395224522\
41616`60.15044839777261*^-77 - 1.03751073846293718768076567208508961769637374\
16002965875329958389716843925768`58.39384184902945*^-78*I)*y^146 + 
  (1.792857562193022922944062798700067514144934755732625724777769381755268333\
69149`60.15051499783198*^-77 + 0``267.269085479038*I)*y^147 - 
  (4.918801554605713594730564040921952272198837573205761759772655429920020751\
2616`60.150460605070094*^-78 - 
    7.78538145927184243793431405794165684268918199208606082297904934230509219\
048`58.3498811999384*^-80*I)*y^148 + 
  (1.488937372174972229110468416472168124202851566238398782704348062108654176\
7053`60.15051499783199*^-78 + 0``268.3497548356184*I)*y^149 - 
  (4.084371600805200830265465705199753631978431928955182726567208580820672813\
753`60.15047126025665*^-79 - 
    5.79692005269818957716062422286575759492706111435465530154471787499189778\
43`58.30254332334368*^-81*I)*y^150 + 
  (1.236527574053505131892231910652453134913892696494738912006370199714477920\
564`60.15051499783199*^-79 + 0``269.4304274610264*I)*y^151 - 
  (3.391541306940247289233790688400980002286447772962210908534255867432426372\
95`60.150480484855976*^-80 - 
    4.27590861227044224810473525315091714642104788115474043886750180837710825\
2`58.251111788564714*^-82*I)*y^152 + 
  (1.026901308591898460726264140825124645571170746788374820126180690455409339\
45`60.15051499783199*^-80 + 0``270.5111025591348*I)*y^153 - 
  (2.816274653211889338710312277665054631597426940832661741919433054974073997\
1`60.15048839073885*^-81 - 
    3.11752444318950688675425100308080180306545348334648847065510835052531115`\
58.194623251529954*^-83*I)*y^154 + 
  (
    8.528091888492068266044165793552779181331047713283028839378576240593597917`\
60.15051499783199*^-82 + 0``271.5917793952748*I)*y^155 - 
  (
    2.338616679803278719971008421887412899150712344379896596858291565793449111`\
60.150495080931194*^-82 - 
    2.2397663923089015721601766528976711345786436316837485585895695285676783`\
58.131738761810695*^-84*I)*y^156 + 
  (
    7.08229438769437568760962774592335792678880354360757859607046913311882973`\
60.15051499783199*^-83 + 0``272.6724572914279*I)*y^157 - 
  (
    1.94200042611855661741299963396210432131826690238090400051355064291106884`\
60.15050065035222*^-83 - 
    1.578582003239504216837845498254161236259187829856378214486250331240327`5\
8.060518476772074*^-85*I)*y^158 + 
  (
    5.8816021562954420130024105689127222854960434773601363605435571917595169`\
60.15051499783199*^-84 + 0``273.7531356218293*I)*y^159 - 
  (
    1.6126715850580104375976383490887352643393427092953687161711610076224085`\
60.15050518648892*^-84 - 
    1.08402154165706917753298120840999653632944353679311428600926766457467`57\
.97799716523219*^-86*I)*y^160 + (4.884470122912409104934417740972037683469161\
3325372130276219112331070326231192986587946155`60.15051499783199*^-85 + 
    0``274.8338138089429*I)*y^161 - (1.33921087701458015870379770175938897924\
80582113080305502806782662133507272131362402311142`60.150508770011854*^-85 - 
    7.17204415445071335898001675666551749106569205832525678548622036949521524\
95217503658822`57.879302756644655*^-88*I)*y^162 + 
  (4.056392271916012653824698843279828428304857311180788482273224023482097757\
073589011357274`60.15051499783199*^-86 + 0``275.9144913197755*I)*y^163 - 
  (1.112137544827628597798046002366845233692424306619583871752866041504604150\
384626741834114`60.150511475337744*^-86 - 4.479280422142042836671104836072543\
051158426031459060832126766592612158803022570828165`57.75556122491551*^-89*I)*
   y^164 + (3.368709830637939557274728395248043442198621252891042177341345800\
4672527197722566947471`60.15051499783199*^-87 + 0``276.99516766249644*I)*
   y^165 - (9.235801905082854580240838606378809539722413164233323513753346598\
9950644462087345907286`60.15051337114318*^-88 - 2.527845370459935671433783568\
43564337976041987373351714990268092023971282679657617992`57.58778926621846*^-\
90*I)*y^166 + (2.797621024414898773769230507953533539003749750689098402816111\
6157142261368989591302724`60.15051499783199*^-88 + 0``278.0758423833371*I)*
   y^167 - (7.670035151754377981257911072014783564694271230193436820452628414\
466522569890931978416`60.150514520833944*^-89 - 1.136786047591532623907680868\
4757159049454242450480873225709031103239031551123657936`57.32139590112375*^-91\
*I)*y^168 + (2.32335836617574701670620544281438116299283284979656776863525216\
1580666460858203229313`60.15051499783199*^-89 + 0``279.15651506374365*I)*
   y^169 - (6.369814666739869072077632793741778227030643429382629507529359281\
84809537901501976424`60.15051498297375*^-90 - 1.66622316454101692606353481396\
850806460580154141265336787617752261660262185213649`56.568121354413265*^-93*
     I)*y^170 + (1.9295051792503661416709684960071583769072646173472518927551\
4159709350365216311401821`60.15051499783199*^-90 + 0``280.23718531776046*I)*
   y^171 - (5.290089123246813422708809842776707264977123546835428082186251237\
7414901242939739105`60.15051481167612*^-91 + 4.898062097896471374172298065788\
1870784598806514653927337832727180357040167657572`57.117076109761165*^-94*I)*
   y^172 + (1.602427822175965542342819700537370056363077577867152558113997654\
4627272307700522864`60.15051499783199*^-91 + 0``281.31785278962394*I)*y^173 - 
  (4.393452932413625353404838490321932034640798507798100245703966612806302476\
470856532`60.15051405696249*^-92 + 9.1452164055837806320928399275116408537019\
29972712082625941852357594100164632056`57.468902065603885*^-95*I)*y^174 + 
  (1.330804053050857841175227529385919590747518463951261580660143739452852018\
604893242`60.15051499783199*^-92 + 0``282.398517151548*I)*y^175 - 
  (3.648848281869797289219768633138553409906878571970314095579678517398038554\
34959727`60.15051276508981*^-93 + 1.17003554065787461376380455313397943415131\
490065290761105029553407540985461987`57.656556013146364*^-95*I)*y^176 + 
  (1.105231272400491909002918449548956153665112583301682811137921174096280932\
25381357`60.15051499783199*^-93 + 0``283.47917810168485*I)*y^177 - 
  (3.030487576591243437023048569548079984877018800601871883602642927214308558\
2178397`60.15051097885014*^-94 + 1.303753182769516835307317144325944065511310\
87188749283971703305876509696627917`57.78419385253124*^-96*I)*y^178 + 
  (9.179011293013422803189338442794215788889686209234015756061771440261352110\
62942`60.150514997832005*^-95 + 0``284.5598353622454*I)*y^179 - 
  (2.516958848717297735377896045644713437282158522108281702110504338502887212\
351346`60.15050873784497*^-95 + 1.3514152141909434011758369726087884029485742\
803369143449541163209127267973143`57.88042142667214*^-97*I)*y^180 + 
  (7.623292587962823011297289023043213125239693343214195174966003250474687353\
86879`60.150514997832005*^-96 + 0``285.6404886777655*I)*y^181 - 
  (2.090483061570703719288380031651360978080280830440439865526079362837320187\
65079`60.15050607873607*^-96 + 
    1.33978271947843062806001063519235448563823810393775182518691983026952333\
2562`57.9572937977264*^-98*I)*y^182 + 
  (6.331308170490200441066272712889814945487296553326483953369690539765026474\
8719`60.15051499783199*^-97 + 0``286.7211378135063*I)*y^183 - 
  (1.736297511540938954672131871000907995844115444519394014310633909110569925\
0556`60.15050303547567*^-97 + 
    1.28872820467891684556393884738106719595137137563477775474145532676433306\
746`58.02104022610686*^-99*I)*y^184 + 
  (5.258340588861067953481398404146588533006852203831166460449942341801515426\
384`60.15051499783199*^-98 + 0``287.80178255397686*I)*y^185 - 
  (1.442143913240562169095283561704540805669478110565496888775255064942088029\
008`60.150499639517065*^-98 + 
    1.21286065329661413930894283989591503640891360751470872674586767688217809\
66`58.07530194544337*^-100*I)*y^186 + 
  (4.367255142127378340036104434655764472272626136302520171919217108536477179\
14`60.15051499783199*^-99 + 0``288.88242270156866*I)*y^187 - 
  (1.197843390744173099981839703820099215602725064187524279650739861970494838\
26`60.150495920007785*^-99 + 
    1.12278562363953327919215805730892950856552613692813961421322848892375546\
5`58.122392722276636*^-101*I)*y^188 + 
  (3.627214100965397452547897381680839284555701446938371597314873545481543677\
9`60.15051499783199*^-100 + 0``289.9630580752931*I)*y^189 - 
  (
    9.949436172173286911091634595545079818222945851254522780492498214689036137`\
60.150491903967044*^-101 + 
    1.02607987623579632806265438777530267265139517159405234343797575936505614`\
58.16387460388814*^-102*I)*y^190 + 
  (
    3.012608914089754268716025645995819678823363705442546325416463326126842928`\
60.15051499783199*^-101 + 0``291.0436885096135*I)*y^191 - 
  (
    8.26425851806900899110325903817217860914376546902674229661619640226572608`\
60.15048761644813*^-102 + 
    9.280430525482140745318213104777360868048621559408536966706104492590783`5\
8.2008518462613*^-104*I)*y^192 + 
  (
    2.5021734585061759211541293144487136265456537727163692291980623006290168`\
60.150514997832005*^-102 + 0``292.12431385336345*I)*y^193 - 
  (
    6.8646170343261496907202302163555435426702597585791613441053194936575583`\
60.15048308068788*^-103 + 
    8.32275531789010146257393639918459664880578354886864421637896575718358`58\
.234133893935606*^-105*I)*y^194 + 
  (
    2.0782476480035117699588332702503191977997973458668177789653254138620688`\
60.15051499783199*^-103 + 0``293.204933968745*I)*y^195 - 
  (
    5.70211178427251480656384898642695227917029196688755912246166956607079`60\
.15047831824386*^-104 + 
    7.4112102567636963036707304475998537549562179384515916684722430180168`58.\
264331725691086*^-106*I)*y^196 + (1.72616591210362300966796808344721094665426\
52255407764511175665788767160295359646925271534`60.150514997832005*^-104 + 
    0``294.28554873040014*I)*y^197 - 
  (4.736550028674496214488737287559245600740143943416677204148859138285278288\
79126111033645`60.15047334912051*^-105 + 6.5600414055218675397222187702426351\
362190827151905020457147264033800305628161785202203`58.29191780087815*^-107*
     I)*y^198 + (1.4337493759176558895452941563616409237893728931604372589487\
26293197010032164047187239149`60.150514997832005*^-105 + 
    0``295.36615802454935*I)*y^199 - 
  (3.934554007645003258239413600213396342697952970670955675150249499626332713\
85574343675194`60.15046819188508*^-106 + 5.7768657415386239076835848801388819\
40908881119593885559850109730714098233328604898182`58.31726495520269*^-108*I)*
   y^200, (-531893.1896807847699627072160527018963476608242168945389820502239\
0464161115835140441`60.15014028001482 + 22104.8121968918675993249644658733749\
9903845606205814539802465422961556604792651812`58.76880267981095*I) + 
  (33750.78345928953676680679685481234253848922039218607522598275843833700816\
190574833`60.14585451412528 - 4971.147018486676472529991932464841181432071726\
66186662937831530212458923640353169`59.314027262843*I)*y^2 - 
  (293.3839712971284117674517824926384373674123145454314103056825504392144354\
5134361`60.11917052171012 + 115.611346109665169844694648107791943639077798433\
43616314132212041200380282986266`59.714734596626876*I)*y^4 - 
  (9.417017062884301159012973385189123773884610276606056545902673926987887887\
36525`60.145037641127914 + 1.505102741698098023546831987545128900237154224324\
8956983715060283172581023035`59.34869043066033*I)*y^6 - 
  (0.556993393744943885624449548966738138323153449927233969933618150818713694\
37771`60.13343476177522 + 0.1593367352697231803941560505037869847076049809938\
5001798718903815967504616858`59.589900631991135*I)*y^8 - 
  (0.000795541029353680940258236501726128253714521901625311744440560155573292\
30339`60.15051499783199 + 0``190.40626429911174*I)*y^9 - 
  (0.040253615833703865139375199268145896288293483231987653433691926814933342\
67072`60.12150279766557 + 0.0152189838789279485801663523977009016699139457272\
0794349803823323736811150383`59.69908355713997*I)*y^10 - 
  (0.000177965217158009481900717096212189675637914973768308010429557126876863\
39334`60.15051499783199 + 0``191.0565917531733*I)*y^11 - 
  (0.003119772362291269671612258158033208736426922182544599017300103564813555\
36625`60.11271262167064 + 0.0013604438458051351509690550250577089527790661465\
0652651968557323664099912675`59.75227033566518*I)*y^12 - 
  (0.000025917134798403605134152473445824982445177908911878936268252514481929\
80911`60.15051499783199 + 0``191.8933398944888*I)*y^13 - 
  (0.000249720571624977441452630262344528214156035778305676085513340182173941\
62271`60.10644844801031 + 0.0001184506484113512356037567920490380188957450099\
459914848038745828456158483`59.782531570063604*I)*y^14 - 
  (
    3.13908214648411505925155661811683480898716807844692732378652655712566951`\
60.15051499783199*^-6 + 0``192.81012420116204*I)*y^15 - 
  (0.000020361496375008403590204086915814568594712858949095595058466688497161\
15616`60.10215902127872 + 0.0000101691368925866926887295639730840375771992411\
349950049656904926890696698`59.800633423616226*I)*y^16 - 
  (
    3.4341067835780657657098749334176574508478490009502823330218748192455431`\
60.15051499783199*^-7 + 0``193.77111308661614*I)*y^17 - 
  (
    1.67990150974919810456697489200272491121198373314169590606478500519849966`\
60.09952136643016*^-6 + 
    8.6429137697464609988653919446681513283727059233730931084537287734423335`\
59.8108977261*^-7*I)*y^18 - (3.5231027957305850140280754933450574343889131437\
413982947779353618764104901759718752066375`60.15051499783199*^-8 + 
    0``194.76000156699888*I)*y^19 - 
  (
    1.3968467879170522121322587354806002425150730961130542801029821240283785`\
60.09827691767016*^-7 + 
    7.284632017354082180701319869142277084108657041219480684018006691861241`5\
9.815535762511935*^-8*I)*y^20 - (3.458249975417515090972495469884826050844206\
322085990789774190035513462997539765881361182`60.15051499783199*^-9 + 
    0``195.76807049951745*I)*y^21 - (1.16751566937759158291689925015071213419\
74847425908754839316507016829184668680082124942384`60.09817566599754*^-8 + 
    6.09529461202178272765136964660613642850626411633875118156633407479416853\
3322742244948421`59.81590764979572*^-9*I)*y^22 - 
  (3.286897515073218302386410835041236106102260331177028311444561533287067380\
71335014052423`60.15051499783199*^-10 + 0``196.7901407189796*I)*y^23 - 
  (9.791285914728749360609220595878736746360062325562453534657847701851850287\
33488088573441`60.09897645571381*^-10 + 5.06765863827598622082671878445074466\
205724112633048069819851460021066337738247528244055`59.81294407591226*^-10*I)*
   y^24 - (3.0481065236893000947041160427346625049527751128727297722325044758\
330830569231798528388`60.15051499783199*^-11 + 0``197.82289674160415*I)*
   y^25 - (8.2287543514218143585437937047869910555198611998246224706641099228\
871793105948873284524`60.100459141346256*^-11 + 4.189796035529822671621909216\
2616856829239660040989436127642033607305516241205615694429`59.80731792507475*^\
-11*I)*y^26 - (2.772255857467648654799471108154417087708202355944476053335410\
901805078599182976659582`60.15051499783199*^-12 + 0``198.8640935722782*I)*
   y^27 - (6.9241932599861392475439024860211864412494550863064822305818681682\
63837891456822059492`60.102433266343944*^-12 + 3.4471990412070640432750387374\
18173526660821846486501081370352274862374006461276881873`59.7995304457387*^-12\
*I)*y^28 - (2.481894894712309791533341773999775998474652564374510843390901567\
46564505710847629233`60.15051499783199*^-13 + 0``199.91214349634242*I)*y^29 - 
  (5.830270260846621019381062013168766918402619681643003379267860471733193980\
09906943449`60.10474097515381*^-13 + 2.82429446503016974368516376944199740816\
531559923344541560730266542745982302327997019`59.789962263218555*^-13*I)*
   y^30 - (2.1930193497995690567498152902962857447277692886367076693207758251\
329376718011121527`60.15051499783199*^-14 + 0``200.96588441841035*I)*y^31 - 
  (4.910455347525544473167654830069640726953249941520038387233492273600074613\
7108607653`60.10725573773776*^-14 + 2.305540440572806741280030910240607383834\
8729582065189411465450151051353621854954584`59.77890671594154*^-14*I)*y^32 - 
  (1.916393421089020355885024673192318029582495712382775543957225886617998301\
030331455`60.15051499783199*^-15 + 0``202.02444221077036*I)*y^33 - 
  (4.135783186666828487576272833163194986947922369420334144786150644717824903\
990553478`60.109878851678204*^-15 + 1.876167882740377877691990654858163460566\
423614093146511198266914591078681206712072`59.766592785549854*^-15*I)*y^34 - 
  (1.658753738175968102768188326641333681275685762687009297102203515900139330\
68485701`60.15051499783199*^-16 + 0``203.08714496743954*I)*y^35 - 
  (3.482795477180619096081448704533105495407891900892250163326841728604971461\
40123946`60.11253514011179*^-16 + 1.52262909122294713606965896197770203220010\
253988815992442538620119261473008534641`59.75320129143668*^-16*I)*y^36 - 
  (1.423834194572973350967760648763888079547964886056625912447085902456371974\
9034477`60.15051499783199*^-17 + 0``204.15346746336877*I)*y^37 - 
  (2.932192866766425012382463505243020701710816085071154785003669750068057740\
7055677`60.11516866961367*^-17 + 1.232821982190212734285286883829959740195850\
3438002418835021059712596573151210693`59.73887650631501*^-17*I)*y^38 - 
  (1.213201386458454517873663266358547573871018197871102332802864596425614933\
645561`60.15051499783198*^-18 + 0``205.22299398408651*I)*y^39 - 
  (2.467920112587554010099783888914387567432316118895966268063522460563113644\
041354`60.11773888839096*^-18 + 9.9615470252901501850358576530096927376489740\
3033946230319365290649228455033402`59.723734580527406*^-19*I)*y^40 - 
  (1.026914108447431906432568039157473317353706685033619508679078619180740897\
41294`60.150514997832*^-19 + 0``206.29539276150865*I)*y^41 - 
  (2.076520500649152137063294302699698619095691981016689365425504555958850945\
90917`60.12021733068573*^-19 + 8.03505036263776500298140363159083246730233991\
07811783503411444081492761061289`59.70786971081299*^-20*I)*y^42 - 
  (8.640301302137953818562038141872372959477241632835250920995684050104765031\
155`60.15051499783199*^-21 + 0``207.37039799470438*I)*y^43 - 
  (1.746661503821280204083297300761335558860632441409667239998532824119787033\
5956`60.12258489793965*^-20 + 
    6.47116613910617206438230032340747389741622064332989731758371660784765005\
3602`59.69135869931066*^-21*I)*y^44 - 
  (7.229860155750129265811079567470106499382013185391066675322132738072849870\
86`60.15051499783199*^-22 + 0``208.44779698504752*I)*y^45 - 
  (1.468772671366134321506875173101324036722535014778627519659030620120227480\
74`60.12482966439843*^-21 + 
    5.20462295598065867808522294903074255667429462777714785117907534286697663\
998`59.67426435407176*^-22*I)*y^46 - 
  (6.018746554224902422873504983231470161495237256906263166242952419930953432\
8`60.15051499783199*^-23 + 0``209.5274208262094*I)*y^47 - 
  (1.234759878509222381634106686404004169436581466200303540235050436915546612\
09`60.12694513209071*^-22 + 
    4.18095435472621775482776854482555332541005986058447058122415710493905949\
83`59.65663804893304*^-23*I)*y^48 - 
  (
    4.986424390875289860788570596100070652515210949984882157619599976515379986`\
60.15051499783198*^-24 + 0``210.60913764381993*I)*y^49 - 
  (1.037773795621815944890237622083022852005221989605212580662460474340735345\
3`60.12892885773227*^-23 + 
    3.35502306779859341152007569591037966838440474270454859645099870733165257\
6`59.63852166796809*^-24*I)*y^50 - 
  (
    4.11224663004960507002977855874128433031069579554218338022655567333426357`\
60.15051499783199*^-25 + 0``211.69284772866664*I)*y^51 - 
  (
    8.72018592273534738169119502378864250606104912052042841554861535263230741`\
60.130781380909546*^-25 + 
    2.68963568769023806907673251992255965930449984623590045647269495467052437`\
59.61994909491478*^-25*I)*y^52 - 
  (
    3.3763444532712747185011599864591631455740635034692862460302509306538079`\
60.15051499783199*^-26 + 0``212.7784801352833*I)*y^53 - 
  (
    7.3259174859956611465489612025750197578351128850464559715663653470737624`\
60.13250539297095*^-26 + 
    2.1542891400007056965264236328993899006065106924512628859174688070116885`\
59.600947362331745*^-26*I)*y^54 - (2.7601736685930713618882107333115393349281\
914209164557133771908289311973421598205889732346`60.15051499783198*^-27 + 
    0``213.8659904735491*I)*y^55 - 
  (
    6.153487593056358296800834462579672922520179554347333908514794825648314`6\
0.134105096485335*^-27 + 
    1.724065557032164181299383979908746749835760317001009069762450116813349`5\
9.5815375429046*^-27*I)*y^56 - (2.2468141373263648558455841172365711929699435\
58583120925455372457296285844877447382304631`60.15051499783198*^-28 + 
    0``214.95535973417594*I)*y^57 - (5.16788287356914893626338597123669351021\
24520826822392746988476436477885444393823405792`60.13558571463322*^-28 + 
    1.37867655335949309369372848572194996257424598872662866590658428027666456\
2533138211969412`59.561735442280806*^-28*I)*y^58 - 
  (1.821095843038051022080279722418981706764184465490409056162722506662150702\
48214371144522`60.150514997832*^-29 + 0``216.04659407902125*I)*y^59 - 
  (4.339544288377955418454569821994534066611358501379547806402085184711110944\
85572091350442`60.136953118029304*^-29 + 1.1016487430827916196755257615183313\
2630159260738675743495579117412207247498101861556674`59.54155213627806*^-29*
     I)*y^60 - (1.46960721003213056090248608315370879512918071906945648013357\
11707985996268192328077022`60.15051499783198*^-30 + 0``217.13972560804856*I)*
   y^61 - (3.6435346526924985696432681193969716272553680147503649017109615919\
642961587919766427105`60.13821354319504*^-30 + 8.7963751806015189212321189753\
11822429645144774255860334346057054975539138331480555071`59.52099438334877*^-\
31*I)*y^62 - (1.1806269252553221601716892026811086903110525403097164556402494\
15810305012467977474094`60.15051499783199*^-31 + 0``218.23481419856833*I)*
   y^63 - (3.0588296613202243345198250424654915456093895104028790100390349268\
16314716301732178936`60.13937338233674*^-31 + 7.01854105987745210803751439361\
004976167131082505389250649870586566923472023317550825`59.50006493443268*^-32*
     I)*y^64 - (9.44009293848692078372670642514591135057807855092876429367174\
16575185101917419170814`60.150514997832*^-33 + 0``219.33195061205762*I)*
   y^65 - (2.5677145530458746421559669068199226625067001368438993078928560182\
6499622857982790223`60.14043902842941*^-32 + 5.595906764773258054415726221411\
9613116719901064188515435705583579281270992033121811`59.47876275583163*^-33*
     I)*y^66 - (7.51044527080177809440507562322523897733116810186176525616996\
937850576257586996174`60.150514997832*^-34 + 0``220.43126119631293*I)*y^67 - 
  (2.155271235125518363572953791112593549237051347111763670897683708835080366\
106360306`60.1414167630512*^-33 + 4.45829031534750343617072742021338105778675\
9110836223358584612972096515220359449714`59.45708317580703*^-34*I)*y^68 - 
  (5.943088269423628152746140068687269641537181594721010812143220100323319975\
73377726`60.15051499783199*^-35 + 0``221.53291470139806*I)*y^69 - 
  (1.808942846381468038923771855210443221889692000590281250030314719526381595\
30773986`60.142312677133674*^-34 + 3.5491971991924483233197968612670162245748\
5645776447399569766837397196016765258597`59.43501796173651*^-35*I)*y^70 - 
  (4.675142612525297849448598337970259095938466719126495425215763606367437640\
4237115`60.15051499783199*^-36 + 0``222.63713201872847*I)*y^71 - 
  (1.518164537352540119565461945741412502276465139880108880259383751262584784\
58555542`60.14313261693406*^-35 + 2.82319942652484791238555432996514987988741\
24328430243597634003565199407503605877`59.412555331499355*^-36*I)*y^72 - 
  (3.653648513292136630682114593298492797094693828702798674878678441132584980\
9963`60.15051499783198*^-37 + 0``223.74420011682454*I)*y^73 - 
  (1.274050784277893744859341949406396459290895713348474042906126406140676901\
3334125`60.1438821492189*^-36 + 2.2438017909144648252145883514425637151041444\
2974744547457859240039869970569062`59.38967990001029*^-37*I)*y^74 - 
  (2.834227211439046699906740314730923926569707715265061798103881588376988252\
50675`60.15051499783199*^-38 + 0``224.85449221865684*I)*y^75 - 
  (1.069130886371536544652622490739141411032936798326132640622303638332949702\
247061`60.1445665409724*^-37 + 1.78170949509914814577636077313217885343992259\
965063439276604299168753386662208`59.36637255925825*^-38*I)*y^76 - 
  (2.179863408474600612170351610964070077185841507869537673823034118328809023\
5547`60.15051499783198*^-39 + 0``225.96849760073232*I)*y^77 - 
  (8.971254574994142066463940792388267400730179282800323121126708904572744961\
1331`60.14519074998023*^-39 + 
    1.41342483635366685367122461739750585764230896532268494262312593633464501\
1475`59.34261028762794*^-39*I)*y^78 - 
  (1.659816478780992018584151039137574290100460028201006212775825459727057447\
423`60.15051499783199*^-40 + 0``227.08686681006088*I)*y^79 - 
  (7.527577374076728825446076035964558403232972930157478429513693786592249301\
452`60.14575942345554*^-40 + 
    1.12011260946820327172343147302525174045400530208154644070867740487172877\
7724`59.31836588149644*^-40*I)*y^80 - 
  (
    1.248659967956169384267536186258746713883658335865795407727989754687262645`\
60.15051499783199*^-41 + 0``228.2104826935837*I)*y^81 - 
  (6.315944316636624788604551205545019219180213593617095506293484780309151821\
29`60.1462769025136*^-41 + 
    8.86684238999844271927772716029674811107225846780462520953353578454887702\
52`59.29360759889497*^-42*I)*y^82 - 
  (
    9.254436028583451601717486572296809130957373694931789807673007903464669552`\
60.15051499783199*^-43 + 0``229.34057692433737*I)*y^83 - 
  (5.299115579978029295885973018544210285151799960351438940620545490059117960\
3`60.14674723080281*^-42 + 
    7.01059473654793721488532659597000120219824426032433371493689048770727419\
1`59.268298701161235*^-43*I)*y^84 - 
  (
    6.72968917079028708510366276628658344672927224100971074916597045206690338`\
60.15051499783199*^-44 + 0``230.47893187643973*I)*y^85 - 
  (
    4.445814425770392391044523903188237294170781868399883232377972629102804654`\
60.14717416599324*^-43 + 
    5.53571902179615549934747340929575404404047504939059411665647981212458411`\
59.2423968736721*^-44*I)*y^86 - 
  (
    4.7716799079407651920498528704268155564129103093128916807381332751509914`\
60.15051499783198*^-45 + 0``231.6282555792471*I)*y^87 - 
  (
    3.72977584547211160546001244403103872571789036071571954024424108146068182`\
60.14756119313065*^-44 + 
    4.3649074475654211989836418949014411062619037461544407272994664832447616`\
59.21585350051858*^-45*I)*y^88 - 
  (
    3.265742334194958293289581780422322229909405618146105402814086040027701`6\
0.150514997832*^-46 + 0``232.79294496595546*I)*y^89 - 
  (
    3.1289460166494190221681371451773912238309564471183766809659798381426303`\
60.14791153910496*^-45 + 
    3.436365032043525571332009386525236514565926904684300783989625653782516`5\
9.18861275979532*^-46*I)*y^90 - (2.118742490969722222812596972131339213050655\
025446044513611849277595881926883300568786657`60.15051499783198*^-47 + 
    0``233.98084870567357*I)*y^91 - 
  (
    2.624808938387738844221573497157809061918925463610166099304162884486569`6\
0.148228187668984*^-46 + 
    2.70072275640839498108536319960334602501976367400291724147127183827576`59\
.160610495195975*^-47*I)*y^92 - (1.255303650124316035964120150701981861720687\
534227122937096255934688587781152163883631203`60.15051499783198*^-48 + 
    0``235.20817809038974*I)*y^93 - (2.20182023887351802598759684436319308026\
20620267208427590321728521493621942886782993205436`60.14851389458913*^-47 + 
    2.11856000599285557651996486235894409546180107702940433006528895749217161\
6234288366047445`59.131772804647035*^-48*I)*y^94 - 
  (6.146419108990139566720849496677327022238210160590684613429563878801694453\
6522455126363`60.15051499783199*^-50 + 0``236.51830471165377*I)*y^95 - 
  (1.846931239077899570654034844381570601132459179495802752567173119925460967\
615700856612299`60.148771202622605*^-48 + 1.658417188885929430078367374651159\
18265838036009120629694989854142723119343034221627798`59.102014266*^-49*I)*
   y^96 - (1.4792491818618589900962087789736685065248303513372020514408905972\
24422718875776231557`60.15051499783199*^-51 + 0``238.1368855442904*I)*y^97 - 
  (1.549188985875790318951584671091653636976228271756512703458211987675530315\
94977582071135`60.14900245610309*^-49 + 1.29520238429832090161321040623754682\
62018229066546734236752975245706141896049886838494`59.07123569066642*^-50*I)*
   y^98 + (1.8392397655221921202438968689764658837518250462866218725262268987\
1605101437484282683`60.15051499783199*^-52 + 0``239.04228853395844*I)*y^99 - 
  (1.299400200267848183074982837601750375883334602931086361479764141529811185\
0559595859376`60.149209814984026*^-50 + 1.00891451179111512782314656105099711\
8086939330737390086511977200917782341751798126464`59.03932125440348*^-51*I)*
   y^100 + (4.120444373345389229285710587860429318296594800291045726412438597\
1416825360494931194`60.150514997832*^-53 + 0``239.6919828265702*I)*y^101 - 
  (1.089848978294761157287199474557802957926860737298120265671251698653003725\
203891447027`60.14939526823964*^-51 + 7.8362060472802778015362262305867431101\
337130028831607788353448718402260914409901822`59.006134793774144*^-53*I)*
   y^102 + (5.611402244614220517920456208969612721693996694060095327443846627\
91773448252471577`60.15051499783199*^-54 + 0``240.5578554804998*I)*y^103 - 
  (9.140596832472970090554172110265697801419779759676920433305494328945668689\
0043022993`60.14956064656332*^-53 + 6.066369702201851132287953623843716809859\
481675903553256942623607229681596294537403`58.971514966727575*^-54*I)*y^104 + 
  (6.507139582595468247569354716563071262539329634681289526082433163736091690\
41893991`60.15051499783199*^-55 + 0``241.49353675929393*I)*y^105 - 
  (7.665978208724974191025516939968237047882604897329108254616708952086632658\
833145198`60.149707634331776*^-54 + 4.678738635514469173209273315214409446108\
9542551657768012905002620623637285189185`58.93526883917352*^-55*I)*y^106 + 
  (6.960795297878598291501190020524899748624460383339810528918222757057507198\
4107025`60.15051499783199*^-56 + 0``242.4642680197659*I)*y^107 - 
  (6.429028315933238683776519228108834059525696036013825001436218377824609221\
81872375`60.14983778082526*^-55 + 3.59311241775250878572614411517611056775063\
87972934106138252511198824143628849962`58.897163247452305*^-56*I)*y^108 + 
  (7.091895786082741806505617185728607824792840302640891911102929786240921382\
575895`60.15051499783199*^-57 + 0``243.4561645369317*I)*y^109 - 
  (5.391476972326188258536382159680892243399982915555732214731171873477227421\
3261397`60.14995251071055*^-56 + 2.745795524294122949020297804411652809875415\
62356483830314348589034039177214167`58.85691294886519*^-57*I)*y^110 + 
  (6.993097106200711002394771457219588044506080307921927818005140597772944527\
44194`60.15051499783199*^-58 + 0``244.46225732314278*I)*y^111 - 
  (4.521210717214460635537202967053675385199744144830952761890690939623184898\
621787`60.15005313380431*^-57 + 
    2.08624655609260095402438488248556720594509176188878060441171304522268792\
8058`58.81416401817831*^-58*I)*y^112 + 
  (6.735661321362225359171167027872109736536420896558266022445238777798218304\
125`60.15051499783199*^-59 + 0``245.4785466399455*I)*y^113 - 
  (3.791283291380762744154781901770170066019121874882973043979381556157069049\
19488`60.15014085414244*^-58 + 1.57440112020994834805477176739402531827859205\
19881013499153272359685452275255`58.76847000734754*^-59*I)*y^114 + 
  (6.373890682107706222126143226603981556570061692422852765490115535083968700\
278`60.15051499783199*^-60 + 0``246.50252227137634*I)*y^115 - 
  (3.179084980599617401733892667573688112255747332227594641643695456426940407\
0722`60.15021677838676*^-59 + 
    1.17853391598265962192899982907428293051663607787367990729604112232387566\
8441`58.71925672634161*^-60*I)*y^116 + 
  (5.948706452125417892854039917105603648373484058588137535062498500359056356\
22`60.15051499783199*^-61 + 0``247.53250434350264*I)*y^117 - 
  (2.665645355168902471067000058718266974219470320828455041251566535454967215\
451`60.15028192360323*^-60 + 
    8.73552250279799214038599663229237043091562086248171145685927900656384471\
47`58.665768441221076*^-62*I)*y^118 + 
  (5.490527799038201315382777658850033884073647324491177774370005129089239870\
3`60.15051499783199*^-62 + 0``248.56731278728307*I)*y^119 - 
  (2.235048011381062975978437894331843318174280672965710626319643933920489019\
38`60.15033722444803*^-61 + 
    6.39634619393755500831191979013129452088151202374315100230636284912394937\
2`58.606982329074555*^-63*I)*y^120 + 
  (
    5.021579620814666201965944224692780853820790803934977280472119235045525345`\
60.15051499783199*^-63 + 0``249.6060865289019*I)*y^121 - 
  (1.873939345185661309917407243150980453766744669479079444487425398267642340\
3`60.150383539797836*^-62 + 
    4.61145177172290992914002230298138239124386266943766079063656311779882259`\
58.541465681048756*^-64*I)*y^122 + 
  (
    4.55773581691506640295456237765186840042900881306947753391060019116572707`\
60.15051499783199*^-64 + 0``250.6481777337686*I)*y^123 - 
  (
    1.571116266421630090025115811475487232663086154367512648167374685741927519`\
60.15042165886132*^-63 + 
    3.2576869042844344480855562142846278750367728360420466351118121545473688`\
58.46712267579697*^-65*I)*y^124 + 
  (
    4.1099857617124209695907707980658043613599827403923155328221283775639731`\
60.15051499783199*^-65 + 0``251.69308656469585*I)*y^125 - 
  (
    1.31718018048872204038056923916672331992230502780644657119290933360952904`\
60.15045230680737*^-64 + 
    2.238216328628714004304464959250156149244732320817106680912813317353865`5\
8.38070917927161*^-66*I)*y^126 + (3.68559607450132121674641813141205086814241\
51721038567081388225450404924174334454801132867`60.15051499783199*^-66 + 
    0``252.7404191453601*I)*y^127 - 
  (
    1.1042465961948377291609796546646146159083623298535847741473279827350569`\
60.15047614994438*^-65 + 1.47703926276934471708382307174400209359272573399038\
7222028607116459835577130816128640378`58.27680212062502*^-67*I)*y^128 + 
  (3.289026743633886203931210700511187326631308532289587053941149686091284909\
135673386322103`60.15051499783199*^-67 + 0``253.78985947722236*I)*y^129 - 
  (9.257014252911892447395520969382520376706326705286872377557336463108279636\
315560224749838`60.15049380048409*^-67 + 9.1462935770844587099773226259544848\
890766716764757695768185886232011302909328237253345`58.145268005298334*^-69*
     I)*y^130 + (2.9226498475766597160939406489251006013530664221756174372770\
3115465225461933224392800623`60.150514997832*^-68 + 0``254.84115009486544*I)*
   y^131 - (7.759964727122928461911768405780819041484549318428445321127616073\
4972634568940819670104`60.150505820920614*^-68 + 5.04470118806155088584184317\
4990118898995434203947908705952208435581548655187252694495`57.96348152058377*^\
-70*I)*y^132 + (2.58731017213338014696708479065233060860566864812826091825142\
19931235412807693951636655`60.15051499783199*^-69 + 0``255.89407838607661*I)*
   y^133 - (6.504778203911988843916277220779092703487788117532707680722613756\
5803292564922194718285`60.15051272805479*^-69 + 2.103042670234580432273628633\
08450271983608162280857930450598326848182763033107253966`57.6601283197289*^-71\
*I)*y^134 + (2.28275964875825698477582750323474909953888033102105045289634921\
9014338260284700600393`60.15051499783199*^-70 + 0``256.9484666949108*I)*
   y^135 - (5.452418184186750204958053933140467751248733969879658709666125200\
500038798697491962415`60.150514996691214*^-70 + 3.951973833947830965547367140\
06607639939411237522857078003403771676588783091262`56.01073989961943*^-74*I)*
   y^136 + (2.007991475605400497820569608927211579637138060661497474960635727\
64077590002874116606`60.15051499783198*^-71 + 0``258.0041650172464*I)*y^137 - 
  (4.570142461189091253101629424091661462678762450418136182248063155754483465\
38083256127`60.15051306303374*^-71 - 1.36417909651646965012235315752697457466\
6955427824236389219163394304780234463483627`57.62545471535652*^-73*I)*y^138 + 
  (1.761494811235450707397971867934072278300040965671058715727712191353979737\
0549837677`60.15051499783198*^-72 + 0``259.0610455138061*I)*y^139 - 
  (3.830489182680130123770614702576740359909064379454404499938367447233384368\
3617882055`60.15050732780393*^-72 - 2.276561534734432953004779431079763090331\
96630036589430079622610401693818515737531`57.92453248122084*^-74*I)*y^140 + 
  (1.541446865081660270863014241869842489587914025363639663544556351701205471\
615269697`60.15051499783199*^-73 + 0``260.1189983232024*I)*y^141 - 
  (3.210426099904475182903572945787615733937758785470698046614985863727915018\
355816099`60.15049815910432*^-73 - 2.8271482048505344398127915310141927892891\
923583062174879522557517199509728507005`58.095284057351364*^-75*I)*y^142 + 
  (1.345855892538900167084818318707936291952329842697453392960447905409291752\
94184491`60.15051499783199*^-74 + 0``261.17792832172677*I)*y^143 - 
  (2.690636761548629302327189208403735458065330951817605975706584005004782150\
17286687`60.150485895047524*^-74 - 3.1150120916432184343373967242601773994551\
94433491239232722739963934284091913969`58.2140905602967*^-76*I)*y^144 + 
  (1.172665904773525367891645360006572621939608258222289742452145311065611800\
0155871`60.15051499783199*^-75 + 0``262.23775258380516*I)*y^145 - 
  (2.254921627477636019875101682631098124415374005497136887536600952659514252\
8274981`60.15047084617028*^-75 - 3.215510242004938292150205146435603860258251\
03916080219730657277574499950907785`58.30458929135341*^-77*I)*y^146 + 
  (1.019831714503653175794230118038431838989114788773443171959634965931807215\
228162`60.15051499783199*^-76 + 0``263.29839836860515*I)*y^147 - 
  (1.889695616608528424676314650190615450042253769024811204859628907663918054\
442668`60.15045329764993*^-76 - 3.1855818732083642889127977939674161929279331\
530418891532289031919394311188389`58.377250213422506*^-78*I)*y^148 + 
  (8.853711678256925283205968389774487901277029482917633170835506306893029275\
1317`60.15051499783199*^-78 + 0``264.3598015069986*I)*y^149 - 
  (1.583566574456144985594159297336940116083603452304711831531145317553083997\
85927`60.150433511339806*^-77 - 
    3.06791077202680354190462371162203083211724648178649083223556831919715976\
5796`58.437639909465446*^-79*I)*y^150 + 
  (7.673999829084750010303668470654939286180934601151877399928263497222187690\
903`60.15051499783199*^-79 + 0``265.42190509685173*I)*y^151 - 
  (1.326981639866338966646099410377430081963902284914210308365853178155443777\
0874`60.15041172763822*^-78 - 
    2.89418900474947844358261091240509377766821326665437088436333744447577518\
171`58.48907370290654*^-80*I)*y^152 + 
  (6.641534663257029087718882001236854802902916217547196022025063894501557142\
68`60.15051499783199*^-80 + 0``266.4846584384002*I)*y^153 - 
  (1.111930583816765287382335417987322472485490426166305740107733478832989228\
067`60.150388167205264*^-79 - 
    2.68767038288132963148670881207408029572045384859172056002145083717269274\
08`58.533686497050404*^-81*I)*y^154 + 
  (5.739984551723683813162486464023704127188759855651516401896500352620500402\
1`60.15051499783199*^-81 + 0``267.548016158478*I)*y^155 - 
  (
    9.316969502209910676787780037571437073596983628120033649282286819873490298`\
60.150363032539374*^-81 - 
    2.46516338456982660822354953424998061691653182838474919913126440106272984\
8`58.57293406711751*^-82*I)*y^156 + 
  (
    4.95438095273986671908963826342777813952004787706076314954835579158187884`\
60.15051499783199*^-82 + 0``268.61193748469435*I)*y^157 - 
  (
    7.806493034093379497543446037755233418410260350941343026694217339455028356`\
60.15033650942613*^-82 - 
    2.23858234546888956374713339794260677805682791734444895504161961042987435`\
58.60785360729475*^-83*I)*y^158 + 
  (
    4.2711147772672523615810218057215260306662559725932411547039360424611276`\
60.15051499783199*^-83 + 0``269.67638563970286*I)*y^159 - 
  (
    6.54066124710115402986690191880769036843092996048439860218303829427529588`\
60.15030876826898*^-83 - 
    2.0161511259713167680377179639003914541197080824946622787400338479117154`\
58.639210194157954*^-84*I)*y^160 + 
  (
    3.6778968900462407372063072474691477114201239660407886709910743271621674`\
60.15051499783199*^-84 + 0``270.741327332428*I)*y^161 - 
  (
    5.4798893937491269570087707343333899478691103411610980093085252829455288`\
60.150279965312556*^-84 - 
    1.803333870798777595648608519382401688195392604211205343730199602414998`5\
8.66758431237648*^-85*I)*y^162 + (3.16369460478748035927363193934762466299242\
0584024502118723986733935962353004151527490323`60.15051499783199*^-85 + 
    0``271.80673232815667*I)*y^163 - 
  (4.590991269311514199681252090182253183335436654262029349206740493465640516\
519198252781829`60.15025024376677*^-85 - 1.6035518906356331254607809537590321\
97073067087148395911673493348697197713355967688905569`58.6934267950769*^-86*
     I)*y^164 + (2.7186531228168313521758416182667292563219657682314261265093\
96668226939859070264650077444`60.15051499783199*^-86 + 0``272.872573083228*I)*
   y^165 - (3.846145997258496401728829118228663629170619436615447187056477423\
312077492271819691338654`60.15021973484046*^-86 - 1.4187333049362354694343039\
2457194212203323154137929311622685230008379902205665630148794`58.717094733052\
825*^-87*I)*y^166 + (2.334008584548210168019715427276976189402739566789344549\
21768318357971051394788531169621`60.15051499783199*^-87 + 
    0``273.938824432982*I)*y^167 - (3.222031484626137215330845671809279838448\
4322987852949729826799761731068352943697972024`60.15018855869161*^-87 - 
    1.24973224337216036469630807013591743076397973411458288066251523832097838\
74061283488255`58.73887575366793*^-88*I)*y^168 + 
  (2.001997626023974800085819843318944266519626191273261936531448607944822992\
3538997703264`60.15051499783199*^-88 + 0``275.0054633238858*I)*y^169 - 
  (2.699097688304795959616485207838030762084569619559935875055554077231723654\
3460633243244`60.15015682530147*^-88 - 1.096646593526335259876288204417647254\
055954637498713349169912610057846583872592679809`58.75900491599142*^-89*I)*
   y^170 + (1.715766956164613100964334159227431213863823220448567953339690622\
049120472987018427651`60.15051499783199*^-89 + 0``276.07246858251756*I)*
   y^171 - (2.260957157447258546721692678273048077034931627780719077472823756\
746909630189815629372`60.15012463527853*^-89 - 9.5905709118642030447003328874\
002730070698821631690153437542572578411025285206161932`58.77767676305851*^-91*
     I)*y^172 + (1.4692854116925066612372442581768771396689086439457038508707\
8010896346715645446284327`60.15051499783199*^-90 + 0``277.13982071546604*I)*
   y^173 - (1.893873945846736055035866054695505124629237971332002287394943742\
20115305913638033129`60.15009208059826*^-90 - 8.36205646897348188431895464833\
1855200601849145391259532680043277187574796163434871`58.79505410714427*^-92*
     I)*y^174 + (1.2572601393827875870167739652674950780681201534350408178335\
199658968766792654348046`60.15051499783199*^-91 + 0``278.2075017352945*I)*
   y^175 - (1.586335033013240831934054519328910524014795696645660532227497864\
4259615333605702904`60.15005924528389*^-91 - 7.271269248011120839717407677418\
6331371145752169360644297600792615035879485631545`58.81127455632225*^-93*I)*
   y^176 + (1.075057945874402550673670077229483193514726118242029453148058261\
189456183260799983`60.15051499783199*^-92 + 0``279.27549500858487*I)*y^177 - 
  (1.328690947623930292473011183959598311100319729600600061911288287297068463\
238139035`60.15002620603312*^-92 - 6.3074412694920191675704123988109214853738\
831095260716565242898552618124472256061`58.8264554452286*^-94*I)*y^178 + 
  (9.186324009055374622444391788770743876911775871690710866384261213354497883\
6138713`60.15051499783199*^-94 + 0``280.3437851227728*I)*y^179 - 
  (1.112854430804307722840324478250085858489650657028954262932234700823314407\
88623682`60.14999303279498*^-93 - 5.45937520515644881087529534828056712514906\
0314615548340019163442851951958416365`58.84069761650468*^-95*I)*y^180 + 
  (7.844569463003222156284678599338509217273344738328655126210610239733824935\
141876`60.15051499783199*^-95 + 0``281.4123577690417*I)*y^181 - 
  (9.320477754243671003079667343322060965523187578956027838492675902348208431\
524941`60.149959789301185*^-95 - 4.715923429912815388044789184162886594464107\
95915975134879295087244989583233863`58.85408836012631*^-96*I)*y^182 + 
  (6.694640230838998395098012141312035644345032697558451973968154358868216304\
83294`60.15051499783199*^-96 + 0``282.4811996389995*I)*y^183 - 
  (7.805909867563735795178471951055787963902785293771545607867695981898726270\
82456`60.14992653355551*^-96 - 4.06631225019651480825044890904097718997310174\
94791732735417772217448406660813`58.866703726096496*^-97*I)*y^184 + 
  (5.709900611252482749754355494271458454756688467434798653611723795567456351\
0918`60.15051499783199*^-97 + 0``283.55029833322817*I)*y^185 - 
  (6.537241760119302712205079605653386206866471035399632031394216626629052081\
7022`60.14989331828464*^-97 - 
    3.50035097278255991481034630668779225516680121081956571013314789912186361\
4535`58.87861036427547*^-98*I)*y^186 + 
  (4.867260626179060025693466861492773373879141942667389795494408627014797337\
644`60.15051499783199*^-98 + 0``284.61964228010015*I)*y^187 - 
  (5.474586605435537908580174266993993016931787316647517027194877454273726411\
476`60.14986019135354*^-98 - 
    3.00855629293030343269100041814929121711866227089229137449078503301797653\
36`58.88986700281998*^-99*I)*y^188 + 
  (4.146734390628084562244517310590189736886382344722037327456146071135548518\
89`60.15051499783199*^-99 + 0``285.6892206635037*I)*y^189 - 
  (4.584521356657845514061141888783597742588346251799380217435947248295314184\
22`60.14982719614843*^-99 - 
    2.58221530712767291723849434708522706534994164624529402590116016633981408\
52`58.90052564720202*^-100*I)*y^190 + 
  (3.531047206829867552576015509124070510236393633755830766627548521717605182\
8`60.15051499783199*^-100 + 0``286.7590233583246*I)*y^191 - 
  (3.839040306549714653013492737847124037959351436515406597709127553592604131\
9`60.14979437192985*^-100 - 
    2.21340486813679375194712923145531473039610551347056318609182240647875798\
4`58.91063256087179*^-101*I)*y^192 + 
  (
    3.005287391709594985703071558838778291099571158551727065058989958165724407`\
60.15051499783199*^-101 + 0``287.8290408727025*I)*y^193 - 
  (
    3.214677886309426403040256002190134416695687904010829940693416727879380717`\
60.1497617541578*^-101 - 
    1.89498066097804061153003154337325845413462107660081479045586761167381146`\
58.92022907360626*^-102*I)*y^194 + 
  (
    2.55659882991231648443348331824930466172184586657914115259854202531327526`\
60.15051499783199*^-102 + 0``288.8992642962224*I)*y^195 - 
  (
    2.69177336098134977583988200416056806337658785782698507097859280235230264`\
60.14972937479219*^-102 - 
    1.62054602044187473056432108707912630553953945731269566712771356519045`58\
.92935225264266*^-103*I)*y^196 + 
  (
    2.1739103424527671109767154757049937779257195078319205660919550763887707`\
60.15051499783199*^-103 + 0``289.9696852533219*I)*y^197 - 
  (
    2.2538544920036213780912163851631367365260489001541733274265923644434418`\
60.14969726256951*^-103 - 
    1.384407921969422419619890150816806445903241238680354974192000016508896`5\
8.93803546362616*^-104*I)*y^198 + (1.8476981362735472021459109797231507526031\
708698992958415564164170690073094809782135325982`60.150514997831976*^-104 + 
    0``291.04029586129315*I)*y^199 - 
  (1.887120938769247571028098411914910270447908942901821209712477349506085126\
355636941800956`60.14966544325826*^-104 - 1.181525590928442424370228440712033\
680467257855636178892645973475749956144772612239237232`58.94630884238782*^-105\
*I)*y^200}


==> anc/V_numexpan_CA2CF1_s2.m <==
{17514.3167852034509628107569279390854249320195009400781766805664559375376291\
2595674`60. + 12521.536215994704519024661967848391158117387367922093150307746\
61446376536458877336`60.*y - 421.66318241662106496305838131460528313343539065\
006259273660201602569825501630669`60.*y^2 + 125.65760535364575297919227463267\
794169727264098346631566935052771627237458413268`60.*y^3 - 
  44.296164499135018289053724894097494045030452380653581893890807825395222919\
35885`60.*y^4 + 17.0799892347442855314422014701691250529202665935080098911749\
9758157405181248953`60.*y^5 - 6.978573699943521776114418192393480468171004707\
61165144146542465817178948216578`60.*y^6 + 2.96549582701410117048662138594417\
251617132655918780614202773002075389698360325`60.*y^7 - 
  1.2959003363943998172581950908520987702109727791679744568134820060676360109\
7123`60.*y^8 + 0.578164990678462181981815948977203706849611356788698638265544\
41725885825985359`60.*y^9 - 0.26207735612046590491652985748477475073688946568\
54747702830682169819831075998`60.*y^10 + 0.1202896535128773277598439431269632\
9139058426339224941676606150849898272219111`60.*y^11 - 
  0.0557671731474640970868302523134036425247996652271852980806542573014752939\
6583`60.*y^12 + 0.02606657542385013685409758907742230423238409130023846672595\
218723978425656805`60.*y^13 - 0.012266962002793708245096289237052835817678604\
29185309893030398102877632730201`60.*y^14 + 0.0058058467246230925317685491255\
5450727199756715638097751061124906320407615336`60.*y^15 - 
  0.0027611895966878190499990896304542614798305677751169591532858962330729751\
9611`60.*y^16 + 0.00131864956277313449001718183093166628768543228506527247341\
151107631717563244`60.*y^17 - 0.000632006509921561987446501133150432781412712\
74674422744091733561705725188931`60.*y^18 + 0.0003038592912797204804832398819\
0273118570939561472941570245450730851919740498`60.*y^19 - 
  0.0001464927312164311631059418901485658764878412646247543676062418830590649\
8568`60.*y^20 + 0.00007079668569127821580446461384990050210572316709633710603\
914269957788512965`60.*y^21 - 0.000034288255456343962156608398832450606302994\
99191990402451346148975934350961`60.*y^22 + 0.0000166384662633350241384147800\
2594431099384454095848339192739895717556418365`60.*y^23 - 
  8.08780700179108471648297571396579512909587735442766752764883477604618584`6\
0.*^-6*y^24 + 
  3.93752946245224938174124408778730067208594452808099882105618922323312199`6\
0.*^-6*y^25 - 
  1.9196770825153536205798306243836639689019269258224225223933898925693276`60.\
*^-6*y^26 + 
  9.371041606788567953539800429609334764043984938761871789549238790568222`60.\
*^-7*y^27 - 
  4.5798767714144043893476223827606816477466416493327029453022314545851483`60.\
*^-7*y^28 + 
  2.2406950123481961091441833449444461732702361911126844615138385963006364`60.\
*^-7*y^29 - 
  1.0973281483458414949454106878278802584417199775930092740636855753314445`60.\
*^-7*y^30 + 5.378747859355021689827987354439732625177986751161298940827008783\
2886942201002056188685275`60.*^-8*y^31 - 2.6386787238522927694848520305632089\
214670616466600644515845075116747640949736835453926641`60.*^-8*y^32 + 
  1.2954643590217287247013623805203009738601894987699506412229683944129152253\
02460099955163`60.*^-8*y^33 - 6.364639142069973413547254423879599196702098734\
184768435653191082558737057311884149565338`60.*^-9*y^34 + 
  3.1290292508438937843204767144560079067982109520314492553790315415762022770\
31099220956072`60.*^-9*y^35 - 1.539264530930697116187484978919403710420940656\
63456052501253176917051436175491541834919`60.*^-9*y^36 + 
  7.5764689343468168508327012910411536488518865982437587162278563245813380349\
5824040118951`60.*^-10*y^37 - 3.731248434036777495355214734596097197196164532\
95927169660061934852985190486552377401822`60.*^-10*y^38 + 
  1.8384865823049194573052584161548934928965994317315340933128891586014145584\
1778303128093`60.*^-10*y^39 - 9.063006234753105199127663409889792867734594443\
5771244753480636728879054894877834143253`60.*^-11*y^40 + 
  4.4696888940522769279160484411113728172296874725950373991660991496210718280\
550582747985`60.*^-11*y^41 - 2.2052824955292507828967899669606255666506912882\
059904051727140163458735755218126317351`60.*^-11*y^42 + 
  1.0884856719852198838109545181600535959804434027635487781135029482892637991\
265787870987`60.*^-11*y^43 - 5.3745637080959036943854626583770606453847022042\
37046671017479414615844598674291934909`60.*^-12*y^44 + 
  2.6547090422129764580402170036377784520509909951629039479215098795580765529\
65454763964`60.*^-12*y^45 - 1.31170366403928031250177907949512197562208984475\
0215553525186259332157890108167346343`60.*^-12*y^46 + 
  6.4832400520620547491910473109002647354124199080357417796676918218389306248\
9207922091`60.*^-13*y^47 - 3.205376652365116063059960498910924810545255223996\
37344181152532097921392849236622564`60.*^-13*y^48 + 
  1.5852222484388458435940759982449711469653794105852589887590679399974323485\
5571547893`60.*^-13*y^49 - 7.841864817658961706608748195646331994348525729575\
012061608590667829755784098107775`60.*^-14*y^50 + 
  3.8802619011139112911912518515092386131835753682956314365974310075145908681\
484884428`60.*^-14*y^51 - 1.9204809069097044537539432192666837545462096708467\
236945554792964256325998883349468`60.*^-14*y^52 + 
  9.5073904416270583524327892613157606224725113313166541732052200564531540297\
57263704`60.*^-15*y^53 - 4.70771841451003909869119385272641202147809780475879\
5697995126837288844395479965027`60.*^-15*y^54 + 
  2.3315952495079611815025215099303050436170393472453174988118193028100413738\
9621847`60.*^-15*y^55 - 1.155009001172602933501757112789657239036811224579501\
698903651420757809972073567269`60.*^-15*y^56 + 5.7227310157149975114677467340\
4737410674937238695216161090750692170479666214884198`60.*^-16*y^57 - 
  2.8359823010905602982458273558716591109498628590338001225592509485358331259\
6065264`60.*^-16*y^58 + 1.405667445687061869017497443498199817650583897475884\
17730379210045394353604323777`60.*^-16*y^59 - 6.96846958629343405423798776362\
57359124231048577818535149512479374813214463386939`60.*^-17*y^60 + 
  3.4551350251753405848148905816450236140801027700826099068934094361813133533\
370037`60.*^-17*y^61 - 1.7134152997647791275043425880724863166881154760132966\
601667987853937322227136097`60.*^-17*y^62 + 8.4982131651222443041801912190898\
58068308789611334041993367252646924689144539627`60.*^-18*y^63 - 
  4.2155812992901464417979472036193412699933870309674864198784968344109841063\
24248`60.*^-18*y^64 + 2.09146126375579319075022763517233199195196979034797804\
7955658258237923421003083`60.*^-18*y^65 - 1.037773200943969059481521366670601\
648814039348019701502198580257991486832745582`60.*^-18*y^66 + 
  5.1500711134867110952950653076143975558668876824552881522432742394289729554\
1352`60.*^-19*y^67 - 2.556113507128151866936075720116668616336809607496347042\
66834509449336256642996`60.*^-19*y^68 + 1.26882365542846367792432792288972918\
349284801205460384499516468934419131125093`60.*^-19*y^69 - 
  6.2990463301934374365152031375853346935388072307833206286897279485352667424\
758`60.*^-20*y^70 + 3.1275122036612487864889231576177137927256263638615805945\
500156586598619533206`60.*^-20*y^71 - 1.5530028446436479307496506337381124213\
672441490699073034777364427744383244446`60.*^-20*y^72 + 
  7.7124604231415775828253065832704215272440068945686833619156390442072827189\
21`60.*^-21*y^73 - 
  3.8305365341784829417235747387715816564168994629477317901312001192154316698\
29`60.*^-21*y^74 + 
  1.9027021338836397237047020657897370684718848575939974671091245601819594644\
66`60.*^-21*y^75 - 
  9.4520318232010009081614544660126339179455706817242552577539274829708205960\
8`60.*^-22*y^76 + 
  4.6959278632459024811669862461857286680264454910521270788197973694702347710\
5`60.*^-22*y^77 - 
  2.3332339441343467396342745432817450739340947527751886023444788329343809756\
1`60.*^-22*y^78 + 
  1.1594034601793210252607109481249350532233773959560650477394893242196262381\
9`60.*^-22*y^79 - 
  5.761680822095100114493783561760462398825100646578895621147614008002162855`\
60.*^-23*y^80 + 
  2.8635251826949598395390055382094104565359643487960457809909824225364378122`\
60.*^-23*y^81 - 
  1.4232755162135003852070367518664772187644532667350086701757138033270012132`\
60.*^-23*y^82 + 
  7.074766469195378854539775470754972126325278448018337787003969671335865385`\
60.*^-24*y^83 - 
  3.516976253707950041513455180691600768872225642378458279553757014726065583`\
60.*^-24*y^84 + 
  1.74847745559731956126523201897140379491346932021261342607832778540183776`6\
0.*^-24*y^85 - 
  8.69326713656099032941118222904954319579996301445908900870018051636186889`6\
0.*^-25*y^86 + 
  4.32252535294608714359198065870410377901494133543483048633311720451538512`6\
0.*^-25*y^87 - 
  2.14942744525097356630669178183611936273980750696338525771208862633125209`6\
0.*^-25*y^88 + 
  1.06890217293477794514135721975327526932393466882674601055408736532219818`6\
0.*^-25*y^89 - 
  5.3159673086019784207580026791354647505053942951018658097728812981663083`60.\
*^-26*y^90 + 
  2.6439612462418239532521980132754120966594624421976145497489934250318067`60.\
*^-26*y^91 - 
  1.3150904029438412729451113607188379617135711561692924061287735498722772`60.\
*^-26*y^92 + 
  6.541588094131039765249926849678967661902203264880563344502834380948739`60.\
*^-27*y^93 - 
  3.254147170607041393245630153435561048298762441072354866599359302336`60.*^-\
27*y^94 + 1.61888860796691680152862583680576547598429096185194442438804243881\
96431944207422542146172`60.*^-27*y^95 - 8.05419086884249427116914796557995871\
5240859240600236014131535895731322697871646810842009`60.*^-28*y^96 + 
  4.0072962997839155423233404306499511376720896846244902701506159333207598016\
75245277068132`60.*^-28*y^97 - 1.99390753845769360269795592776183017850744766\
5764296014057777553047749148003800074285144`60.*^-28*y^98 + 
  9.9216076907597093022522140139647735615842829344080628114389862313648880403\
520399345935`60.*^-29*y^99 - 4.9372149259964879514979094151563330253425169425\
2391027388347591650711659180293960071702`60.*^-29*y^100, 
 -87154.801777921346708728685594123454387405454621585755873069750069300202160\
51981054`60. + 13816.77836386981860100499049086205343124805623856168683606647\
172926967254198576982`60.*y + 9493.227500284774412987915809726050616770501838\
34125378691901566303967286609918468`60.*y^2 - 5112.41745216503147643706051575\
562968813865297215214121425162296766851159928414846`60.*y^3 + 
  2666.0171560552453010158673292406670230971207673825188635748776201386576336\
1178378`60.*y^4 - 1370.221757620158107003275818806534081267401545278146704522\
45905636735726234264284`60.*y^5 + 698.232637989994243147030595287062956303350\
74893998551426666284625591311805140024`60.*y^6 - 
  353.88731920794395204220450004757351345868561915284433583588860852492389273\
766097`60.*y^7 + 178.71608335195367161986757770296371915467965130801096526505\
473031998230135147831`60.*y^8 - 90.025747226823130110009472321290556361233217\
37633641573135107070146632082713339`60.*y^9 + 45.2663272553506148717889684662\
7943201240386228600294632478439051116406234817844`60.*y^10 - 
  22.729537408923075368282736232952100132228165947128086452232748302221239413\
11071`60.*y^11 + 11.401253303711790708826081651035475699407619513316501480244\
66957206754078646242`60.*y^12 - 5.7142782346308314295014165640932654275325392\
3831472848250445967092247038964756`60.*y^13 + 2.86213766974875098931244222981\
014110720642919944641944179296287862040922625429`60.*y^14 - 
  1.4328318540511350404410223825417750165981203863187855762470876861278103447\
3944`60.*y^15 + 0.71699767113978165284079888854746377520927842920522804475426\
971886469724170474`60.*y^16 - 0.358666570519518281982998767348901221483220238\
90119100619671666404506279072111`60.*y^17 + 0.1793661852198496925323404883103\
8461179294163724853944559250666502702431771838`60.*y^18 - 
  0.0896783093055889925028510279903916822073109699363481792923263802188382965\
8472`60.*y^19 + 0.04482786805136053776103505692658284787693912568964759442345\
237324699774234132`60.*y^20 - 0.022404547011858061905291736733499537422774883\
01473619684898833850081562409512`60.*y^21 + 0.0111959981686376001810745343066\
613314431350652835492929585989871251035807688`60.*y^22 - 
  0.0055941909033741631259544294608836304208006160886109711495259839119226963\
5669`60.*y^23 + 0.00279490642228157926551674067565446673256573896033117910332\
906720324871773266`60.*y^24 - 0.001396237381625294688264469107115476710413964\
05162315288374063948996229612633`60.*y^25 + 0.0006974590612924579939923321447\
5059167138434209050236260923596725020946462794`60.*y^26 - 
  0.0003483776576337835270708963245607663770659406177255022646790807664465457\
3041`60.*y^27 + 0.00017400348450806264054570960375740987344647125671159052397\
450948356137543688`60.*y^28 - 0.000086905060984507529367652831033440446115718\
26132157404336403553103170232202`60.*y^29 + 0.0000434024841632337871776866231\
211346615353860660750334923816785540702099681`60.*y^30 - 
  0.0000216754950705096627841168887825674689860004129486569526327763221266539\
06`60.*y^31 + 0.0000108245679633251624297312080682243740711829196554234960943\
7169564055435685`60.*y^32 - 
  5.4055654178799508941851147287952374572993258050391884124109510547477517`60.\
*^-6*y^33 + 
  2.69936959831851477126209892646407570476702905427357376160466228518023198`6\
0.*^-6*y^34 - 
  1.34795593799921682173533977257570485023275454228331399117096486604182981`6\
0.*^-6*y^35 + 
  6.7310440096836029329739404021550167891233046318221498535842231543722751`60.\
*^-7*y^36 - 
  3.3611173087105470615678674160890420287997309948825679369453821539194852`60.\
*^-7*y^37 + 
  1.678341754528554326782085057765340446829591184283829869993361567369455`60.\
*^-7*y^38 - 
  8.380568553711964129254649768261802357240778006912249862558747787236244`60.\
*^-8*y^39 + 4.184693807161073354175720983099564189308077497396971734203753368\
8455177291962730268571445`60.*^-8*y^40 - 2.0895447931992791139206206634598549\
135737684543991093281809026014865024343637970774118745`60.*^-8*y^41 + 
  1.0433693610503502412441398845254720171385766871888568276732073005196586375\
232680857588295`60.*^-8*y^42 - 5.20982815776800553913706831679751835237889823\
0332834985668776800336294192317496921668769`60.*^-9*y^43 + 
  2.6014058603734824659456858455658720431578396579227746719249788346148536907\
75142853866132`60.*^-9*y^44 - 1.298950627962137213429105784035748447818324756\
740694021161057584890098814383567275985834`60.*^-9*y^45 + 
  6.4860062046994966926098427286508340405164973008461844451273685060499858651\
7601982197344`60.*^-10*y^46 - 3.238639369834240007695993591771284638746992707\
22215118912414836982220650647400811598431`60.*^-10*y^47 + 
  1.6171437664233281508746181625506086405580607267169648262152245889265169527\
4549714935305`60.*^-10*y^48 - 8.074873743928310896446827324717063076058793567\
3707219492537763100706250366699366176797`60.*^-11*y^49 + 
  4.0320336802071318463013919453360951333735415874439126921681329969827152548\
568153857284`60.*^-11*y^50 - 2.0133258447577416443290995232037505986283898777\
667622160570488718201072033840575251791`60.*^-11*y^51 + 
  1.0053231311269464673001559132828770985492470491127368864379953535153857106\
161021619404`60.*^-11*y^52 - 5.0199470122941935617311536206331840414999923502\
8445728228190414009259229057504635355`60.*^-12*y^53 + 
  2.5066551197038920572835397930130933389905182142625562751855933354420745269\
45815056799`60.*^-12*y^54 - 1.25167667371527257855998074412564393318221416794\
359355527616154303384087098649921131`60.*^-12*y^55 + 
  6.2501719473175232797951732362914786769443339688147683139293004148575436967\
2683148078`60.*^-13*y^56 - 3.121002404706111425097657345835995237043781332935\
47692901858299734147945074630655878`60.*^-13*y^57 + 
  1.5584707623608852698560775591247728083868486088547115209740625565298389286\
2220170745`60.*^-13*y^58 - 7.782259501401685346745648386002514562932521851509\
072214892269628964650662692985919`60.*^-14*y^59 + 
  3.8861120336067805864156500059526664205490074819191990934194644937786896886\
561051659`60.*^-14*y^60 - 1.9405620834593467632822174354856131700067888382526\
068920654386676478278597257811083`60.*^-14*y^61 + 
  9.6904162253720058719515441685049203394399306804534438909153901371100472470\
09363951`60.*^-15*y^62 - 4.83904909676127607007445294931260318155359180158453\
6403650753746864767284336227457`60.*^-15*y^63 + 
  2.4164642150230574886952838368593817727535819711955547898500758728549346367\
33898851`60.*^-15*y^64 - 1.20671157892066778294560949786132137073736262955418\
8587208830959559207944659484403`60.*^-15*y^65 + 
  6.0260036218379216496558773524904525504254645423794468149325702672743909403\
957205`60.*^-16*y^66 - 3.0092489161771496665769540224745424326193514795804739\
7455854360765596472022690431`60.*^-16*y^67 + 1.502760144841155123255074219244\
9653821713237731899511069627202352276209235564292`60.*^-16*y^68 - 
  7.5045398278860348973888701562489127496053353048752647495734973685156474216\
181314`60.*^-17*y^69 + 3.7476697702290432011812165334607267030037748246899640\
365111015173413392150950894`60.*^-17*y^70 - 1.8715499366981168921263699083672\
764801371495010806856242720883276251388218426521`60.*^-17*y^71 + 
  9.3464003540977355411997665383126073301095474190544632926718890903355271510\
96541`60.*^-18*y^72 - 4.66756308931692420695033320310539236163106041786477240\
9391145256417969171909324`60.*^-18*y^73 + 2.330981712460790305737470610826594\
603624265281913655399631543943946185714690117`60.*^-18*y^74 - 
  1.1641002521476676137742124741075509343929696325415701945916354257739853588\
9445`60.*^-18*y^75 + 5.813594557207812621440104256848098850104185921552180902\
73787737544294731925182`60.*^-19*y^76 - 2.90336695296388912860414288735992798\
495791547370381356939040681505581296868926`60.*^-19*y^77 + 
  1.4499797558133164361606788231940954463912824108335296271716471546423027386\
2822`60.*^-19*y^78 - 7.241437010905879716371708373929553541117736593617289309\
8430735046208853436691`60.*^-20*y^79 + 3.616515841913842584374721024166053664\
7529502729850193363981110743163159905829`60.*^-20*y^80 - 
  1.8061705968672968945216240779949819212670879479995313004634314392420581080\
045`60.*^-20*y^81 + 
  9.0204858715735053282110346146606798897862607957987020456574858661065303154\
02`60.*^-21*y^82 - 
  4.5050938601758379649393811827916982984173701388665296144520573140302219911\
34`60.*^-21*y^83 + 
  2.2499894928036788236670663911768961485030494783631301959882228494037475447\
58`60.*^-21*y^84 - 
  1.1237245066646050839961700350716494071348348166078722602215970458927892054\
82`60.*^-21*y^85 + 
  5.6123133663555926393451841911299340510325112807186172259324809727739512725\
7`60.*^-22*y^86 - 
  2.8030229316325885684872531184513484178895803625999527789237598118659888226\
2`60.*^-22*y^87 + 
  1.3999549130184592632892470856039240791976713831266993430120191143465483610\
2`60.*^-22*y^88 - 
  6.9920429468552546016404704817468670155025356685361142519471117645576862168`\
60.*^-23*y^89 + 
  3.492181001012931183860258615223050116261800366235582262252407847457344133`\
60.*^-23*y^90 - 
  1.7441828139693265198546261062598431420269297606288772483442912366237244347`\
60.*^-23*y^91 + 
  8.711437790078056070948710016649783111139530712461699261712657251999229205`\
60.*^-24*y^92 - 
  4.35101153331518049119930828657361444037457752539719450935014196363911875`6\
0.*^-24*y^93 + 
  2.1731673256316350625044831487577575327184242605368721480900571157412122`60.\
*^-24*y^94 - 
  1.085421987639491521950545697899013744183785073225548889467555881235963295`\
60.*^-24*y^95 + 
  5.42133891669586894416432587131745908130401188765322781539414359698336357`6\
0.*^-25*y^96 - 
  2.70780243911762625066858083533540665334917701476625190895548943275696204`6\
0.*^-25*y^97 + 
  1.35247686319149008479657986301893010563455738137948556062627497588090449`6\
0.*^-25*y^98 - 
  6.7553078397758355296325105863359340558069131581608260535572844628239021`60.\
*^-26*y^99 + 
  3.3741381054860580684427658257915775509100048354255803517292059996353126`60.\
*^-26*y^100}


==> anc/V_numexpan_CA2CF1_s3.m <==
{4371.77791958297542154041132622353552068416601292236571660209152735143404070\
578488`60. - 14087.9211510134032008694116747644522072784445031047543564465201\
1205714548217169045`60.*y - 1485.83408809483029291954181021875073486911781988\
532388283782696432979538351918918`60.*y^2 - 919.90297551517835392318207753418\
687526423218431534552453440774398504132958819493`60.*y^3 - 
  675.91678654538377046622082307010630118768064375627827864618501971604896954\
19944`60.*y^4 - 543.179536612591153358742458978390112294175303537150334229715\
2201655797615558384`60.*y^5 - 460.4671818678794300600672589293763156558026397\
9792912256897194119434947322001283`60.*y^6 - 404.0977002190640237184817486284\
830136834975393116746280858048631409871903205032`60.*y^7 - 
  363.19660916842780908183186274022419063341838606129027401321088041647105496\
252249`60.*y^8 - 332.11771278525444209409769032463581857184324299630590189146\
792202743650286215148`60.*y^9 - 307.65297863378425547470156213503555597027986\
331457267605994729382387660535898286`60.*y^10 - 
  287.85034138093082998437294042343052889938135869912330860406093968374722052\
920339`60.*y^11 - 271.4562397880542955116162400644427830392379179129382111578\
4481838241976225593954`60.*y^12 - 257.629908181645374253896984523408701746360\
08904263845681535202365536487596444968`60.*y^13 - 
  245.78686779094456153551917915454748247384177923391770173111301501722016820\
739609`60.*y^14 - 235.5083994910323617016297916033689350189646239458008563324\
6050188180086910914436`60.*y^15 - 226.486753811933754823656978294854440383226\
78484736979767873729237529115906512285`60.*y^16 - 
  218.49069355674204656910010205300145970536860853909355210514415980453593018\
918123`60.*y^17 - 211.3430985319265277005418172362416141809451545876356322574\
1578281587130927321914`60.*y^18 - 204.905988206162249468968646610763705122996\
18591461636487636285663494199171842834`60.*y^19 - 
  199.07025136207267706729130387119919846070876553879880892619229174203615090\
065545`60.*y^20 - 193.7484458666129809541841582108063760862524590288132845431\
2580016658213068295409`60.*y^21 - 188.869650333345218881592126730211282233768\
53325596945495060571903893150769117533`60.*y^22 - 
  184.37571731489209616953857809562642744742375003702507609349770194225174628\
057476`60.*y^23 - 180.2185026913009130313752216766357784792519861663107838617\
7962811302183146820804`60.*y^24 - 176.357787108689617988140395873407644942972\
96184931976671024095507622611610646962`60.*y^25 - 
  172.75969595662484712660383518957062301225990799986967883791258585515907794\
176697`60.*y^26 - 169.3954837714950070712215709084319948890123220062506892414\
0190757635000808306789`60.*y^27 - 166.240588622319881741890203220581357413855\
70334692323925824800527541164225156493`60.*y^28 - 
  163.27388898909535698791712602409886571395695278945926404510816801865238258\
981257`60.*y^29 - 160.4771142500068517552376862556597274089805462485989486487\
2367682921987812929122`60.*y^30 - 157.834372926596832205358434997542598577004\
65196300611096213760959760086895889421`60.*y^31 - 
  155.33177208876736856613430114199771285523327104215750031557116283639730332\
020121`60.*y^32 - 152.9571079733739876805226575116295545602966079046012743683\
1306160374326808133382`60.*y^33 - 150.699612708209733166216070448031243556023\
09812087064276627230318358699560809709`60.*y^34 - 
  148.54974559038259592198052199757431918464063641559200253353993465954587397\
673789`60.*y^35 - 146.4990200102193772379689987420934949092961004443852740588\
4090493410695500129089`60.*y^36 - 144.539859093026992695751784446017439765556\
59926121371994956740791762582742243113`60.*y^37 - 
  142.66547462995957567682064503883985064490616024889573634370067117070573823\
988419`60.*y^38 - 140.8697650128393005004501384041653450076948393326850413189\
2856399302620159225654`60.*y^39 - 139.147228767220542677457817897651641260574\
46563354087663268210461519705752480229`60.*y^40 - 
  137.49289095935994500998200669873754535543551467160149320531008826360722692\
335554`60.*y^41 - 135.9022402844115460058548170358380595187466983750588865578\
6147451323742688355551`60.*y^42 - 134.371175060788482373999624857455049331816\
92380767875247254143721458074892999622`60.*y^43 - 
  132.89595668576874124076862298022572726841359114080171061633195323982973665\
674175`60.*y^44 - 131.4731693699773386285626718463728361936013096941169032494\
1498030407959822711079`60.*y^45 - 130.099685178386069703671305551895752626901\
54633900081353430853131437100078874021`60.*y^46 - 
  128.77263357437046079740825174232762710726186920021847064970410735273259364\
899982`60.*y^47 - 127.4893747999081283274471995004286291435803572526360055848\
9528034350753473363905`60.*y^48 - 126.247476535940777787475241386859952461948\
26616983048270434363528812089841927606`60.*y^49 - 
  125.04469337748439537382011519348037179886683211967778315853879841918935112\
328675`60.*y^50 - 123.8789487323374661262057658148845901965318068511669761038\
3658219051356237546799`60.*y^51 - 122.748318813403205259989112078244613628506\
88522765320223636826595878302428245683`60.*y^52 - 
  121.65101844522945605302266352535723003478535518412009943625968988025291467\
840573`60.*y^53 - 120.5853884473759938527412790292187917414656083534835307826\
2957450745120673343917`60.*y^54 - 119.549884392233180066003476257638231385836\
81946450096001658824130570543530908293`60.*y^55 - 
  118.54306656420967896076795412137336738497551113949222208953503560353114546\
847703`60.*y^56 - 117.5635909718017586603623307501321103603732689151718252684\
0135514996816287934159`60.*y^57 - 116.610201284776737783692109670287915035899\
54095028361014665432654324162690527869`60.*y^58 - 
  115.68172158621618425589037772862395410482376598487382876601429317704863241\
107563`60.*y^59 - 114.7770498440137271409162938622891082913235845957770782658\
3563712322744525298943`60.*y^60 - 113.895152019051380939244970739656029359098\
65780149124605249576249466451485284023`60.*y^61 - 
  113.03505673805066875240685967024669673709183189434722984376291331226798430\
519589`60.*y^62 - 112.1958504683096190796285325287853451741496744599670358438\
278653260854747580418`60.*y^63 - 111.3766731394407404513824052226697166002852\
3816414054127652447869674090345931887`60.*y^64 - 
  110.57671416402277181838510285715848538596420567259277833029850235670899901\
679009`60.*y^65 - 109.7952088149402067194092291229760596534063654299854982381\
6162732577391349427577`60.*y^66 - 109.031434922250847259541656416953357269678\
73808543543547051853560580394292449397`60.*y^67 - 
  108.28470985681128951877581167072762715647271501178802673601303934452071798\
102128`60.*y^68 - 107.5543877717024819048525173079398047313392648484714909442\
086943393889521400051`60.*y^69 - 106.8398570758157419529693169144726345307027\
3529271851365632238139931800652729773`60.*y^70 - 
  106.14053811685418589700713216943419693005186323034142395240787237158652168\
505299`60.*y^71 - 105.4558810535348624519872134701371774203662486780359324446\
3857272366016639259045`60.*y^72 - 104.785363898993366054884369001129469385544\
76770914185612610999083359895575287381`60.*y^73 - 
  104.12849071933813801308741119512127668904938948000163391330958562574255759\
009981`60.*y^74 - 103.4847899730125012538949296383578653974905140784157769632\
6183225846764543744096`60.*y^75 - 102.853812978129837059478027130881787141753\
15476374499352751215091774162262236377`60.*y^76 - 
  102.23513249627782969001496008952785560459802553829898468040611845354695329\
282268`60.*y^77 - 101.6283414224642137030830095370316272790394336698671898178\
5286668308650090821858`60.*y^78 - 101.033051571918585503713438542476530028801\
03320143326038164238720607558363545089`60.*y^79 - 
  100.44889255538948835539506278262576808184740498321217679391158033990983696\
298546`60.*y^80 - 99.87551073539773637856851145357610319695799935330428122052\
60552232331764639122`60.*y^81 - 99.312568256638422437095328859471038427064651\
38465602491707237776395565108198448`60.*y^82 - 98.759742144376186717672069527\
86128556897336255735903667578253985547956953263005`60.*y^83 - 
  98.216723465260594712760125528249822761901305480046070906600427043023223547\
73886`60.*y^84 - 97.683216545509136181682281826958335140774551521488301519584\
12053123148444527875`60.*y^85 - 97.158938241871599014494345952721920929305684\
52031331442233374564408596119828106`60.*y^86 - 96.643617261207667661559117530\
7886019144943025684501626789165271726264175486816`60.*y^87 - 
  96.136993524885029949650814743184467070945743176359880078277880208958821519\
61905`60.*y^88 - 95.638817574542852051263887727214840489454876838751032965312\
60418876814176184127`60.*y^89 - 95.148850016069412391440214938471566580592396\
04411515524233626300516405826850378`60.*y^90 - 94.666860998916672942794415612\
27913454551373675307266012189016047684477256686464`60.*y^91 - 
  94.192629728121867750289198283226704493107983376875321781157976846692693299\
14524`60.*y^92 - 93.725944006629673949444710470390537631674845216147611417146\
91689838110986882447`60.*y^93 - 93.266599805710733215632087697077306460636747\
31752534771154808276835243179693563`60.*y^94 - 92.814400861455450473041744372\
61798212322419048917939378665390212468170218358835`60.*y^95 - 
  92.369158295488093496422504964001946493267648100253456072555475198879198836\
80243`60.*y^96 - 91.930690258197008178634881183952720904429509431381840684820\
58923639732772265362`60.*y^97 - 91.498821592913808579734448602088620547801537\
05202957583220044391531709675777734`60.*y^98 - 91.073383519599083787133085039\
19144910910362653014290320991786082062029611957329`60.*y^99 - 
  90.654213336705717879425023262728976217038733055534401401699382005286112606\
57063`60.*y^100, -80917.99380623356065275081946611363504392372803923353303200\
956475039355616771383367`60. + 47928.4085141971836498824479071860830109077412\
998089330533681415860618436758033084`60.*y + 85771.60937274199680146344483086\
362611795298069598291584178680704373910452638895403`60.*y^2 + 
  89418.029407134399591758249085422878106310530379593551608982957601302135722\
7217121`60.*y^3 + 91396.89198528557747739593245511776874466076857732491673976\
664782463585634893107753`60.*y^4 + 92541.995781955471833449100044909955790846\
50619188767370309639292645274687462263945`60.*y^5 + 
  93212.817512860498647056811118108983003792201239749075477749533707916066649\
87911183`60.*y^6 + 93592.8777705568518779102931702622375059173962221076923626\
9497824957552491572215901`60.*y^7 + 93784.63840147059560192505358627554096784\
242211365309454237288308894179083890547325`60.*y^8 + 
  93849.468842368961379301787542879014493300784681682042549942659053551892739\
449161`60.*y^9 + 93826.173260496241543135633704976693802487228562566695004218\
92167428452275974996795`60.*y^10 + 93740.351589866106140149487847554928045389\
65808698851100280424943527956775960142006`60.*y^11 + 
  93609.474750682544117933655595636287982264238404897642440283973073947982486\
75502598`60.*y^12 + 93445.798443350470796997963348426401578917742062242739198\
69179039007462444820813736`60.*y^13 + 93258.116616766054968489342196707290796\
63941820330230769129116880039936213040492682`60.*y^14 + 
  93052.858876241068346381050598708181614522868105501667874585486234452432045\
27446972`60.*y^15 + 92834.800434139989959667270826986709795349585329369072479\
55009577157676885717853519`60.*y^16 + 92607.534603122052157550677318312175745\
05434461414996539908454557020492686631267972`60.*y^17 + 
  92373.795052607982363426031176730993099645028844525277757916280466252656152\
88772392`60.*y^18 + 92135.680346137371770868772897889956913548815320576940566\
78224389670239113418885312`60.*y^19 + 91894.813359105831661040475930384764610\
77652673698941182097007289200629766730823763`60.*y^20 + 
  91652.456361576835564668929765498385044637318200936017595083747168074339404\
75600118`60.*y^21 + 91409.595336244796831335254255330515932227479555416049871\
58179852050928479200288737`60.*y^22 + 91167.002580900037583577115153075829495\
54956437271471506361804896592728576799750336`60.*y^23 + 
  90925.283745872936466402170176095117885129924905403843470853567169075622677\
62438095`60.*y^24 + 90684.913559037528978555672084159604379084477613543671244\
58919147471801472481037326`60.*y^25 + 90446.263224825770242602666809486718710\
28521397719840106463886808796408140149578236`60.*y^26 + 
  90209.621624488081300917496314730903015704356140172332917217127754294158049\
93905777`60.*y^27 + 89975.211852594363765418738088689785090827538363047857441\
3778881136656143050667539`60.*y^28 + 89743.2042106727151867710336752814794798\
4052585505603588868596126930819454746145503`60.*y^29 + 
  89513.726485514545753892529987120211060763529337110476159262688584193813586\
39463209`60.*y^30 + 89286.872129300845886623995748131408347648250542258460769\
39606965505813316243775647`60.*y^31 + 89062.706806142985677226856902763132871\
23590281664408502509712991528273314246611365`60.*y^32 + 
  88841.273657836999903835532807573618358270681258480104979316151327123278070\
47138764`60.*y^33 + 88622.597558911692445905977551819125426273017622970660210\
35336109717109537395289859`60.*y^34 + 88406.688569290577081441595168896137073\
12108536872266953085790544726349198907839287`60.*y^35 + 
  88193.544746384626786836409192803471053545177381162784474241308709987912070\
22584206`60.*y^36 + 87983.154443140094162913437955027502186167008952432867173\
11668751190357195800357344`60.*y^37 + 87775.498191581615209633919850363796178\
14693748947029624278810784202551324646094907`60.*y^38 + 
  87570.550250615244289920030320689743764022260052064489186198273714207354643\
77113588`60.*y^39 + 87368.279880755424639410228886519520557522851954985547424\
13949925587949376925205804`60.*y^40 + 87168.652395884982369691661344926434347\
95629325548125258949694975049860395768816531`60.*y^41 + 
  86971.630032310030258421830522797109407897454961633313299299435942465319317\
25640237`60.*y^42 + 86777.172667605623396346820183426111615770805473461149765\
31756752885309413427405841`60.*y^43 + 86585.238415591355357730605455242527213\
66553615946354778437145629317668777585848952`60.*y^44 + 
  86395.784118871227032404441811632731353306324651543773745272428130896226166\
12802027`60.*y^45 + 86208.765756446287188981093071291288137908010395191099178\
30812954477475273402875204`60.*y^46 + 86024.138780752406945952167029888141598\
46302594731145740357679600193982958099259448`60.*y^47 + 
  85841.858395927549507894092670053475597956395282327083303381589281796387418\
03035343`60.*y^48 + 85661.879787047657584053703689829487166951762156783831617\
62325853177053210802442165`60.*y^49 + 85484.158308390004242469869635265817573\
11534379242131036237786373640642788503851853`60.*y^50 + 
  85308.649637410870008889954670924047828847792254221063494613791175822634765\
27945346`60.*y^51 + 85135.309900000331664020278908245776394178312374860828022\
89605902377558755629669537`60.*y^52 + 84964.095771652996122007068802766010152\
70797135173491750057601231487110571198771225`60.*y^53 + 
  84794.964558431717479715095380806404207172180467408896376641682751422379168\
8227153`60.*y^54 + 84627.8742609714001449705758299322108627969482527453277951\
6082192143665846071067333`60.*y^55 + 84462.7836242476449334527538454982371394\
2499414670746426948935268346741157919783571`60.*y^56 + 
  84299.652175400720519653052872573559127318714139396456664529480049178728186\
35823768`60.*y^57 + 84138.440251543387150316557654191844498792564786176727972\
46888272985937182427999306`60.*y^58 + 83979.109019178704940170919530115423254\
61471395225759862888460347205395634247276774`60.*y^59 + 
  83821.620486600757701807055818748512640224423565134889168010780753622789605\
77753751`60.*y^60 + 83665.937510438762862887963043279007875108274656511361498\
44422097860454249253912734`60.*y^61 + 83512.023797326406555018182413298015825\
57018931971833916843127158498430922372974562`60.*y^62 + 
  83359.843901527771112930234455085005044887013173716889229980512292472347815\
18402941`60.*y^63 + 83209.363219224246698102872455926064178987492554161280307\
54758991422382846759849875`60.*y^64 + 83060.547980059493204595463857036760312\
01457429736614488885129860497593115932248169`60.*y^65 + 
  82913.365236448662110123715860094941629714651288564747610905707943089102879\
44523121`60.*y^66 + 82767.782851081063229425729533943742872316234579091999759\
90934275795455715143684822`60.*y^67 + 82623.769482980076516358600606762488778\
65295756803918886563379125174637744105953899`60.*y^68 + 
  82481.294572428538134009499959156552480501286108890441223172530580216941751\
517042`60.*y^69 + 82340.32832502054832371279467203665505100708325882934610556\
766957032811071449354352`60.*y^70 + 82200.84169506038037064511705549071828732\
527288420399449149843728368499905411397978`60.*y^71 + 
  82062.806368494845410578844761078804692885385803931969055164577233957152814\
07596001`60.*y^72 + 81926.194745536188114492770869317554054609684773171753719\
42461947664536193563502506`60.*y^73 + 81790.979923107596756912824500500999514\
07494563047277389442255258871765919246184588`60.*y^74 + 
  81657.135677222069650594391697032947651925160113338200092493686410852520493\
81748703`60.*y^75 + 81524.636445387149227234182584154298795177938442177880948\
42526270155466997454405238`60.*y^76 + 81393.457309112458825186079317852820931\
09432316608703839094377124798397640621604554`60.*y^77 + 
  81263.573976583668661846299903916193454021738906337529019562030321164409780\
69179109`60.*y^78 + 81134.962765555148063174571019385226415434647507543076342\
21053519211278826350868747`60.*y^79 + 81007.600586503851497325303344603305608\
82221914339447573080147444877222561586651289`60.*y^80 + 
  80881.464926078698475697536687131214062529379159552756089450498766977991682\
19643755`60.*y^81 + 80756.533830872639133447835112244377984661241572485562682\
95588388452281213048338882`60.*y^82 + 80632.785891538575117039732099786253071\
9842436985115876104206088792037187435733743`60.*y^83 + 
  80510.200227265181250596404566308536776706342927033710080966855472322743951\
47397826`60.*y^84 + 80388.756470624320619964718658097971584950599593084753828\
02416069824151710809627353`60.*y^85 + 80268.434752798055635512998536748436668\
72445264875748386799399349018055340079390301`60.*y^86 + 
  80149.215689190137187601357978318492177704127460750175882368915111255876378\
49100075`60.*y^87 + 80031.080365424223236518962954256302071939761315548104815\
74554684049550666085282375`60.*y^88 + 79914.010323728868368736166110963578296\
52275163502329170800202038579218395105119579`60.*y^89 + 
  79797.987549707477902579941885293347206069745081245886594579526690422003116\
94155088`60.*y^90 + 79682.994459489883165154466982840785737108405900701953321\
33721202237291363501142053`60.*y^91 + 79569.013887260924765231221736887923063\
89743916703386288464456800403793130547093253`60.*y^92 + 
  79456.029073160390279558484533041599909565496518071438315855288937736104997\
28942045`60.*y^93 + 79344.023651547809173428741247431372796701957672209748405\
44099509645236165073313475`60.*y^94 + 79232.981639624932877834650960184500838\
24974974654690638798405106329423504587547103`60.*y^95 + 
  79122.887426408197476524806168602059717414080341938790470258736597069955484\
56893523`60.*y^96 + 79013.725762043059459290823096082910446231064870462831188\
25274391283239074569840123`60.*y^97 + 78905.481747451793370168226268431552598\
21125459728613815186459773940748137449844925`60.*y^98 + 
  78798.140824306128281472693647279952491899297483283285870953673362515247699\
10902287`60.*y^99 + 78691.688765315964344403530352361789632305091127147394810\
95682980562991366279548447`60.*y^100}


==> anc/V_numexpan_CA2CF1_s4.m <==
{-1787.9423958845946558022085854378673338975012210594174784142743477905433242\
9767912`60./y - 4650.46085205485844898921534172718612851003463329830640104463\
040691945934746004649`60.*y - 2786.832248337398243620067014651014295821417857\
71917334887261728483496772284294148`60.*y^2 + 17319.9848942186492172289579865\
1090575333537340666514192314189126575811113787391513`60.*y^3 - 
  7619.2620149949671422166472989544579524541511781904260056384997070159631487\
4999232`60.*y^4 + 4208.638152232045295954149803875413717525538861654339432246\
21745292269251224991088`60.*y^5 - 1225.63037639447930572921496084186227882575\
227266979370456449882335773600709326839`60.*y^6 + 
  919.85649765618282012560405000736025519722316712112846864105281088898198587\
913276`60.*y^7 - 230.98215551441594719511852786049706529945294671969837586180\
780054032110391137124`60.*y^8 + 218.98313213848117981143397807733249349608088\
745403994492581353622545867669559518`60.*y^9 - 54.535829768103816212818175784\
85148834380697614485227059378891972754182650184322`60.*y^10 + 
  59.428524331975550549690419870751395927306269074826110247430054029676121263\
00968`60.*y^11 - 15.972673718416771071819575418347857376345483207156479996792\
38609254788858750854`60.*y^12 + 16.863071723370611059328735188655545713455314\
3627993246894274732842865265608646`60.*y^13 - 4.78097068972269156808925839427\
512818416477483834816557686181260825606936729454`60.*y^14 + 
  4.5094368577819320397343925889788602467151045188562643289132655143701296063\
5854`60.*y^15 - 1.20903984905224706259570789684894289563992143962595608363630\
765368874442783953`60.*y^16 + 1.204958673563714648950958381666608560189321835\
39904067244231281829554708975597`60.*y^17 - 0.4151711006730786507527886032291\
1640166244984778000147086166328963876086145547`60.*y^18 + 
  0.3756778947832229995362477932162307019304940594488010740676651692630331371\
1625`60.*y^19 - 0.13330217490903743232845168984081017737092010760851845120866\
682831711003726963`60.*y^20 + 0.112301905650127675337053287160351444673966859\
54265261382013493093181499695168`60.*y^21 - 0.0492292209381195637443546477873\
3764424405860425124550760338851653051679545997`60.*y^22 + 
  0.0324244110266758327726099576857402505941856956801084776480325151394919920\
2929`60.*y^23 - 0.01090227183450618829174999411568955368409746471117235146181\
142735095270445961`60.*y^24 + 0.009615018384480810789269904937354622592308078\
96025056985984343645848338314273`60.*y^25 - 0.0067040000436000690774439132884\
1753325782998734197969898364377979896469224625`60.*y^26 + 
  0.0037645813725737014855507195012489589648682648651716782114899818659477829\
6945`60.*y^27 - 0.00101544392815590127222351648476988678337843998113449391551\
746498238258514837`60.*y^28 + 0.001007927089447111010475280541714417082633096\
00135053995041951791077095249212`60.*y^29 - 0.0010974052883038002229797213352\
8095338311530685765228077401538082669594953702`60.*y^30 + 
  0.0004055661261076468394385085303556523321785627919500495013503266188668483\
6608`60.*y^31 + 0.00009821811829927575306111494457578644727882127579907053774\
109605361069961385`60.*y^32 + 0.000088561262514547028329259387332120339148069\
39560465948433526855929867931652`60.*y^33 - 0.0002632287937340866199060352390\
8173420830062805862845508100351144429975610675`60.*y^34 + 
  0.0000685968234500070181395158843746509282973968967623957216107584600754323\
978`60.*y^35 + 0.000083782768011588296890940177074335427371144409791046162386\
49242707280214022`60.*y^36 + 
  8.1133179294619607141295348997010665678632132928006645187192151450827248`60.\
*^-7*y^37 - 0.000077342811852407562846428350801104695530488359750061956505732\
45290420095355`60.*y^38 + 0.0000129363224643458339044212235754540690722341496\
2552032172864626795749957665`60.*y^39 + 0.00003951932804119721360008583263502\
876564872079451168315369817244368398529495`60.*y^40 - 
  3.09878811687361840288375887708406756868736116847865778622850491103726728`6\
0.*^-6*y^41 - 0.0000281939442383453310587511095111152413837842581653707360572\
3999176788875587`60.*y^42 + 
  3.75195981019517354861330128444011081496176962389096692925297236971430472`6\
0.*^-6*y^43 + 0.0000167041465421093824553554316164721649841223523808415227472\
9912844886580387`60.*y^44 - 
  1.74730589558223194191094239376668246554132978906276792655359657614082`60.*^\
-6*y^45 - 0.00001106379930220874145161389149271499849415456219585673684878660\
87028651723`60.*y^46 + 
  1.30263877270586775135498877012471335280455536136800726566784114463741065`6\
0.*^-6*y^47 + 
  6.98587399111676793794919489338474202873714547155637572310704277937509863`6\
0.*^-6*y^48 - 
  7.5322474734610450379787973239982689813902607488719803245730361873802022`60.\
*^-7*y^49 - 
  4.5785839448860562868457358814175349392802878343272730734388583802799309`60.\
*^-6*y^50 + 
  5.1020519783109914192373442015142287949898914779948114614426192809318542`60.\
*^-7*y^51 + 
  2.96665114180356455219616418181809385922841434769823436029455313786732373`6\
0.*^-6*y^52 - 
  3.2065200848473809875889651523933593613143151353732343603487672468681174`60.\
*^-7*y^53 - 
  1.94958615815863250743115768391358185840531424573487500813218999061361175`6\
0.*^-6*y^54 + 
  2.1117604539013360372701016342902592564312458493225292266051419780272961`60.\
*^-7*y^55 + 
  1.28175550069320209161671995968535374757210693410437371249782879612461582`6\
0.*^-6*y^56 - 
  1.3667689608935125508593308127691541455024298051548317404850167322869545`60.\
*^-7*y^57 - 
  8.4880541681610359506012807585998902701926323978357414223324906370105146`60.\
*^-7*y^58 + 
  9.00649339979455223192085809956776348670212060487950104937920517833573`60.*^\
-8*y^59 + 
  5.6377427480662092660424456790285836383529519110891632423031380646278076`60.\
*^-7*y^60 - 5.925635558757820306318136646824437793499096808359853802644065556\
1631708270299170440378788`60.*^-8*y^61 - 
  3.7621801675461549684675779154147699212046362918498866852686917703521942`60.\
*^-7*y^62 + 3.928692726342512526781194183820564147556641701533861797824621297\
1804298108782724773863528`60.*^-8*y^63 + 
  2.5191947768571035558141771813788598494302407349466723079266686583863922`60.\
*^-7*y^64 - 2.610766136805015499229794428255273114961545369545676672821238354\
2721663763438070894858645`60.*^-8*y^65 - 
  1.6931929558370408296801628617542061532849030843515356372334704779271652`60.\
*^-7*y^66 + 1.743398731576260382240300015442757426167706553358866642809117032\
8477779460282521884509533`60.*^-8*y^67 + 
  1.1417101774017767697262872182960143644714018760666718926061798784105414`60.\
*^-7*y^68 - 1.167936259277283268364595875733785440075821550332365012549281879\
0407404001106845900739852`60.*^-8*y^69 - 
  7.72298750751485384287354411108842794070108461685127371902993800952897`60.*^\
-8*y^70 + 7.85305450721564457742887957401966683178524321956560935382401473891\
4872112256733894895425`60.*^-9*y^71 + 5.2394578313101668155532712273137717798\
968613326197331074088783710241060123854969551752816`60.*^-8*y^72 - 
  5.2966988317004712316401062103476435081427853950825243257418808378939333816\
75431450519554`60.*^-9*y^73 - 3.564548073574538039156206292665192735799296846\
7523387008738634438426004925378005696501688`60.*^-8*y^74 + 
  3.5836528049993280842508805956986136518049439244159308772687839741288458677\
94221941693834`60.*^-9*y^75 + 2.431453573746609704830051321177490405218556969\
9492355659548227613562256652105851446771541`60.*^-8*y^76 - 
  2.4315701917129010527103775274155533794715875790480553667450658492972331709\
24426000590401`60.*^-9*y^77 - 1.662702204241728578385135769573451606332443328\
3392852098989105107830400432374212560165316`60.*^-8*y^78 + 
  1.6544018452678863602331065927980260049144439970861405342725641990420464613\
57575417095955`60.*^-9*y^79 + 1.139704323911109148506542695618181393054354589\
9249308293129037208099650834190296484149172`60.*^-8*y^80 - 
  1.1285350945587112063763713902099310744450405501023079149899092038811304341\
72992771602025`60.*^-9*y^81 - 7.829765462605782519766583900594968043947023763\
358535769737117413405881399025263758158075`60.*^-9*y^82 + 
  7.7171545986140715669782098671831688222945372824278098489177867516974521541\
5683271411317`60.*^-10*y^83 + 5.390585050239047726163120580482483454209973633\
902066838180313787044641470132578572807755`60.*^-9*y^84 - 
  5.2894649092218125678855151209052486095902905122527062740124658668470496959\
282415545848`60.*^-10*y^85 - 3.7188576801790506857437153792247286004913154221\
12781067957144918896660124917458478692984`60.*^-9*y^86 + 
  3.6335467544848017456545823687028117742500680938804616920288150096779300579\
8729401402113`60.*^-10*y^87 + 2.570563539761605501634571531113131562207283632\
097555747798078684390297438095366839320843`60.*^-9*y^88 - 
  2.5013109306887975835246379021208510780612828794636024528807825567241255305\
1745656887339`60.*^-10*y^89 - 1.780138907747350420310588279410014369229617052\
916355605356647870517834697839601552660389`60.*^-9*y^90 + 
  1.7253618796736117633363518529374643503010574391965143263123432659553713723\
551980819905`60.*^-10*y^91 + 1.2349526471227327005753352212205205108309095888\
03100656344789580175014293550376006439915`60.*^-9*y^92 - 
  1.1924175981784429082422900305357008028110152754865490514291053048360721426\
8093034574314`60.*^-10*y^93 - 8.581912138685156237459619402550113547452643678\
53906803830326300940086707367878408230217`60.*^-10*y^94 + 
  8.2561040686628648554595283729469182655574373077129467074797681565537864232\
160785114804`60.*^-11*y^95 + 5.9734298191161648732822021337300279833123973579\
296945105215755269269389522369762841463`60.*^-10*y^96 - 
  5.7264537202048710897595752901769975551890395717150255963430933455466969901\
034819580032`60.*^-11*y^97 - 4.1642805581548232184675219151959401454545473164\
0631786165300246687121025327027366080641`60.*^-10*y^98 + 
  3.9785758452613189570445251075122403339307999332437765852875602430430348900\
669009589313`60.*^-11*y^99 + 2.9074019556592733306998434652266808716930788973\
7239513888335317405176368505791954876286`60.*^-10*y^100 - 
  2.7686642028646729177274264831356402718235379601061138926776991053178475118\
769868034378`60.*^-11*y^101 - 2.032792657854243390799631524906316096230166375\
43843773118678497817857781430446078426189`60.*^-10*y^102 + 
  1.9296788084551037896432030376388078667760799903974804291018821085867488918\
288412565402`60.*^-11*y^103 + 1.423244618499505544032967955943386850733104454\
14438241826300615482200385074887887981207`60.*^-10*y^104 - 
  1.3469296413223055383113313150508003781721900020382993527465189497992853468\
744007924474`60.*^-11*y^105 - 9.977952755933050150106670966850670521511306887\
4926623634419443752234211638300336899274`60.*^-11*y^106 + 
  9.4150917910081331171165950802388803997535373011057867477368840135996651602\
03044186481`60.*^-12*y^107 + 7.0041756733398025115420713064300608571634816593\
136147386544093074367484931999602694142`60.*^-11*y^108 - 
  6.5902221170634213859308373774897470081639266324468227566413525182118366346\
39527632752`60.*^-12*y^109 - 4.9227273945099127061880469452035511994932595365\
63657033403345949633080321786312694525`60.*^-11*y^110 + 
  4.6190091468880093957186714635893865770513662896331931715095266341488139572\
07577702278`60.*^-12*y^111 + 3.4639236219299051887939224068873138513800409378\
977554129015384141385735115696456054643`60.*^-11*y^112 - 
  3.2415262889111339157935277413471604627895968853879841376777908260451663068\
89966320029`60.*^-12*y^113 - 2.4402045225788528363046137219670302949481733719\
60168812038995020017880285302985734653`60.*^-11*y^114 + 
  2.2776242048438121677085655459348807468152067796357967615090971091832847711\
53154529511`60.*^-12*y^115 + 1.7209258133849962433062600252360573039076030934\
981927074372043165242578576205247481968`60.*^-11*y^116 - 
  1.6022390185221717860702208480026159171533629998593261551902075458613379292\
15984513487`60.*^-12*y^117 - 1.2149532662608006795823500701096538884843119286\
521402009473916551840248739988912583857`60.*^-11*y^118 + 
  1.1284106343278999974417406139844077998146722506261199133589679228380215940\
67881391634`60.*^-12*y^119 + 8.5862363822323410435638911614871311643729005801\
83671968407114647255216978564344754148`60.*^-12*y^120 - 
  7.9558122045878335623869503752358121880391628197749115813654054327401465480\
079967832`60.*^-13*y^121 - 6.074032007193452344126740482984896506128538078134\
877616071295797203562813206999699285`60.*^-12*y^122 + 
  5.6151722938836829860893065436161430950424068358961536953956420959143351140\
6341926907`60.*^-13*y^123 + 4.30098705564465330282210442881182726492117361276\
4579261094055815205965182433965819929`60.*^-12*y^124 - 
  3.9672301727672159203450531991842473081793962896473546775760347347641597279\
6926041944`60.*^-13*y^125 - 3.04833406580623453840599657194699992080280714966\
9012055324240248207037721840160915942`60.*^-12*y^126 + 
  2.8057098475795444995683643100836689698262751785990278069290736239756631629\
0635484812`60.*^-13*y^127 + 2.16245724653315286799635822790306489799126506246\
8211410990550960417584919597684945435`60.*^-12*y^128 - 
  1.9861642947079544074616936243300939073752790221586620209182639790378571355\
4083217308`60.*^-13*y^129 - 1.53536214904446420439373906556915990213322276938\
4354149656890876292681474477246005869`60.*^-12*y^130 + 
  1.4073149967946615916805253528552293128834427512632399162325620568523000909\
9842138693`60.*^-13*y^131 + 1.09104033510152348160257790567004524674578548417\
5083735948277725500303309921526000267`60.*^-12*y^132 - 
  9.9806423526470162917349128239165770947940204671623430591887417267389254640\
573223288`60.*^-14*y^133 - 7.759367777437215498085954910264212379611847400607\
46318481558557115680573389280633577`60.*^-13*y^134 + 
  7.0844247343146732750181493463276032964567758982297477746180535512629505568\
098854855`60.*^-14*y^135 + 5.522767961493618918994127192815769507527193375859\
28661756928041768186261180341814538`60.*^-13*y^136 - 
  5.0328970449489869891291701629707962893145659419194427942158308979766808932\
047906997`60.*^-14*y^137 - 3.933888354538989590693677930742198385156176102582\
28456753860636894182877051592059291`60.*^-13*y^138 + 
  3.5783912031414429952488777548425846483567014690218425214763107440372315885\
212178508`60.*^-14*y^139 + 2.804221558615254383073486720057290378949343864813\
15763932079136243722225900685860624`60.*^-13*y^140 - 
  2.5462635270384572545840740063309119463927882075715501881564965684176289564\
804355805`60.*^-14*y^141 - 2.000407066860781874011462177217799663022167729830\
40940010575587159065432987925009351`60.*^-13*y^142 + 
  1.8132368907335260348120475760543595046430146806719371205716479037790737501\
07248408`60.*^-14*y^143 + 1.4280101526213851534717934104312943690234532839563\
6655845388216769159073393031250485`60.*^-13*y^144 - 
  1.2922059822797471789817713151498128954387760446783354207888958355573795480\
456267577`60.*^-14*y^145 - 1.020099502980522763121413935397973910436367747775\
93776192633218004279845523797967347`60.*^-13*y^146 + 
  9.2156442162069263832820028364008528523561103349514460750982678679606784260\
84029695`60.*^-15*y^147 + 7.2919540059343853193648104480969397415774156997589\
436674994361318463454773426515092`60.*^-14*y^148 - 
  6.5769953994421593619254758702248800528440468174471486089108033548215757436\
76100428`60.*^-15*y^149 - 5.2158800965349023147656232957677066101128186543280\
637725465153240414407603297602031`60.*^-14*y^150 + 
  4.6970887011279084163388019638483578062210660755294332244055383864437113236\
23079136`60.*^-15*y^151 + 3.7332410769879148253987503618530068163533193280716\
81796019245193888947303607211381`60.*^-14*y^152 - 
  3.3567671431133576828976539213531937350289674863774551118856428979079617660\
01057853`60.*^-15*y^153 - 2.6736957893823211018591485407671677060910774729360\
570275120314750406364052011607682`60.*^-14*y^154 + 
  2.4004743642725947035436247233973301422347150557857008430417274512873420597\
77881612`60.*^-15*y^155 + 1.9160132690122955047571643487011914140570550228673\
223826560936053853309410134785646`60.*^-14*y^156 - 
  1.7177059271980609796309794180831927191672325885052283807765718237804586245\
76166494`60.*^-15*y^157 - 1.3738487037880268129397798526174798202477263860911\
179266012294059892626183059712536`60.*^-14*y^158 + 
  1.2298983466143631551975952517821194749585132042717340816729667012821223523\
49895589`60.*^-15*y^159 + 9.8565912276617022765488366780117298745333744470257\
54159018045419159937415030127336`60.*^-15*y^160 - 
  8.8115302745516044470193457400866110677205463928706627179011060433411158588\
1268105`60.*^-16*y^161 - 7.07547877397013192940967899078883882269941179374987\
8191840988105616554295319642554`60.*^-15*y^162 + 
  6.3166744423519641717894151985590021655726682840849707907948681107444192322\
4738406`60.*^-16*y^163 + 5.08183084525172718252032921095561596731745754005159\
7277170299327988920129347198741`60.*^-15*y^164 - 
  4.5307933922821458520212868111100100794425008962524447592894977215767616736\
1533538`60.*^-16*y^165 - 3.65185999026772868378269999710531488516105462177995\
6670070562363874795261669442133`60.*^-15*y^166 + 
  3.2516398766815990313788116412697635547587864299640947745239518006050176186\
7382435`60.*^-16*y^167 + 2.62562099575039822855433399433095999033689879852207\
5329381260482382714141161055989`60.*^-15*y^168 - 
  2.3348935169622019929078032857001948637933355789013778867625288367737314880\
685172`60.*^-16*y^169 - 1.888724524965853428437368275675353813019820399572379\
704047052256731761938838436093`60.*^-15*y^170 + 
  1.6774996100150577240493828136301445370079924925091355887267335775911971959\
9383536`60.*^-16*y^171 + 1.35931064335895623555746145165092593232462252373355\
2591277222825809045133127213579`60.*^-15*y^172 - 
  1.2058212883495628302080743568022591745553208440739509339852674038217477675\
8637862`60.*^-16*y^173 - 9.78762584864561617459771408418190084263247789158939\
162834520429148728627101338749`60.*^-16*y^174 + 
  8.6720803505056498949103926417096646993610441347890675972550747381157131129\
693699`60.*^-17*y^175 + 7.050821918833303762482502966554006436137699037647727\
23729499397105956305812607781`60.*^-16*y^176 - 6.2399097806881782386253535037\
414177103344203834740327857016150381740195882673759`60.*^-17*y^177 - 
  5.0816089593556648365616047909151530549771371799925157255562780575116981058\
1028807`60.*^-16*y^178 + 4.49203386428193840810278164763074734769340196882439\
95613145098433555376127470674`60.*^-17*y^179 + 3.6640160614410584282646270266\
6177795151621865309500548556858516952303690846817249`60.*^-16*y^180 - 
  3.2352855618094556991057735888846905751797007583486433658703188904299432270\
730127`60.*^-17*y^181 - 2.643040367662134217545353444330066511897838312158506\
65939838376973509508757568315`60.*^-16*y^182 + 2.3312157058059603939100428443\
897528299286837461862686498106327974041512694104614`60.*^-17*y^183 + 
  1.9073761058084136067123584288059196532035504115589797211976347489476724203\
4433945`60.*^-16*y^184 - 1.68053690980999079930107071361014927430193112370174\
89764202467316535219270691224`60.*^-17*y^185 - 1.3770539120105667048331846437\
8763977646477029942487312162610702732693606692245637`60.*^-16*y^186 + 
  1.2120068234650640364057963310196726630318626931998424464869156757229407503\
903542`60.*^-17*y^187 + 9.945890955392634894607029583253805242837371013426943\
211403735013437128436232004`60.*^-17*y^188 - 8.744788120522032906828224138377\
197163642181116909424653316972803062783668124249`60.*^-18*y^189 - 
  7.1863901906397350881442873949235690354096896165084349328190605163949910739\
911674`60.*^-17*y^190 + 6.312140734992834555946998016569715187395148708881332\
496062280971133763375342856`60.*^-18*y^191 + 5.194557648920234015869196456973\
2509214305175139977817950296270591475534041857551`60.*^-17*y^192 - 
  4.5580940258054416377523219450740026878707053870435467642403299272438481261\
29142`60.*^-18*y^193 - 3.7562411288550960529206372750408434153121558051543775\
415373967768788886424512169`60.*^-17*y^194 + 3.292799629372460487250131105213\
648101195206607093381078429659101572219331924032`60.*^-18*y^195 + 
  2.7172026186051755022529116977570729249361198384086474019664815831891212685\
299887`60.*^-17*y^196 - 2.379682736915941023339778187472034348175145822666412\
519396741432834820115162498`60.*^-18*y^197 - 1.966305116233717545367633848643\
4759130605365912960634687862010910249505670228478`60.*^-17*y^198 + 
  1.7204457203724720922639559061082173775887581290055664552705356427124767615\
59878`60.*^-18*y^199 + 1.4234324947598006793561011331495832568792346152606825\
742116178362877254699014723`60.*^-17*y^200 + 
  ls^3*(2027.3744591166132365545591966763725279352399857300682898024975769026\
4418752336687`60.*y + 413.836958195099924128350677772744392276343178905338013\
70126739259165927228486234`60.*y^3 - 313.580397823734537869917980889734898536\
42505409447757648788889073645825593894409`60.*y^5 - 
    94.4538773664883259728686139112553241958368131726153984199618781433650033\
1449029`60.*y^7 - 25.42300246219125761954671857102779457538851112160686778034\
534308289700143032318`60.*y^9 - 6.6505235606684912721478960374460809790596433\
7585509491950689175152076498887653`60.*y^11 - 1.71920586320203394088910874888\
697749645427637559744429942573822456763688065832`60.*y^13 - 
    0.44160466209543930944409396447342426234483148996711694773035940712168435\
198515`60.*y^15 - 0.112982578948161565591274722614719009272820140812080739891\
46401172212358274783`60.*y^17 - 0.0288268559452602027976901846096283391697887\
9714164474737217981222637194087123`60.*y^19 - 0.00734011157401681618984390671\
214566703094774795330755550319863380902873531126`60.*y^21 - 
    0.00186605862156280856862503623768868435505832295779416153301704678757386\
131888`60.*y^23 - 0.000473804256688398295080293957529865185988754543376228728\
86403576894107731107`60.*y^25 - 0.0001201763400301297368690284494578965551281\
7077214146910479752010982283607888`60.*y^27 - 0.00003045481270626444314109448\
891103854345651855949435977685552324976273288784`60.*y^29 - 
    7.711943734890530535950328519154601737713865586545512805526148689789216`6\
0.*^-6*y^31 - 
    1.95157456609403911503749598600086855381439422515674092090032794971866196`\
60.*^-6*y^33 - 
    4.9357580623206705597726412678687223410358585374720074613936035146142092`\
60.*^-7*y^35 - 
    1.2476644781897493052548552664394109932185909280123639030647802718190301`\
60.*^-7*y^37 - 3.152390969948119587016870657568055449184992980481294464901570\
7502119975132732945390624946`60.*^-8*y^39 - 7.9615947653139692452115537787558\
41499379536324446774383137988305980148310454013416677164`60.*^-9*y^41 - 
    2.00999189495073808770986367023804608208569636528325673078290684262890755\
2913948411112471`60.*^-9*y^43 - 5.0726742706853060357517946062726879876531325\
0070004805771111614898090557816701821484037`60.*^-10*y^45 - 
    1.27979490982176798989546411256117754187939737853148652016211061007527679\
704600347396069`60.*^-10*y^47 - 3.2278642362683113355994321349487920924737199\
94300647870464958731853230895663852974094`60.*^-11*y^49 - 
    8.13900051404539238896078114855024217506154472196533765503056263275353524\
6848563876158`60.*^-12*y^51 - 2.051711051309520814154157073365144973501267216\
098353968503546469714898390840226387365`60.*^-12*y^53 - 
    5.17080404644380570178635077429581504434377585482312093874202836313635824\
014142044417`60.*^-13*y^55 - 1.3028769321906299731387126263602168218096900366\
886182795759596277319196373451189273`60.*^-13*y^57 - 
    3.28214786272320381376952886223880849765568425945577404556813515682008697\
27867082059`60.*^-14*y^59 - 8.26661556954873296581126097065801602696839372069\
0977238879651990256157229446204515`60.*^-15*y^61 - 
    2.08169503519271721222716792924843325084915551526258439077541911546431620\
7174553365`60.*^-15*y^63 - 5.241199710943684106344138519898758066904025872337\
61376097698659430423380467280001`60.*^-16*y^65 - 1.31938830734316919545691786\
392730408720851381952502991085244729613279188857503496`60.*^-16*y^67 - 
    3.32082977673757220258288486366638199760184042226477249215985152707871596\
38995623`60.*^-17*y^69 - 8.35710955530266601951135880719895319231525680964268\
3005047376957971779956731969`60.*^-18*y^71 - 2.102830363054014411545801809308\
048583979191558006310591741679755453285205547054`60.*^-18*y^73 - 
    5.29046650760411678876621748129498573125561454652612873793452140956032795\
698799`60.*^-19*y^75 - 1.3308465781276555431920281379025533560681508692617309\
5515747582183401601656015`60.*^-19*y^77 - 3.347409306453615786750195128861729\
5672046753113900036596629187856546571218126`60.*^-20*y^79 - 
    8.41857887180727273230484115471660725059499976325936947139415579948642517\
4538`60.*^-21*y^81 - 
    2.11699613500757139023838490442275579902659539308085080492346146048485929\
2168`60.*^-21*y^83 - 
    5.32297822906611901274987523178343750478969862341854827412865653182385555\
643`60.*^-22*y^85 - 
    1.33827251323597716772192565923258609185975657538162858457462048112201598\
821`60.*^-22*y^87 - 
    3.36427468778055006895557379159633835792642527082558902334725106290336225\
26`60.*^-23*y^89 - 
    8.45662413411975406609012735271994527915989294094525452050970779406904924\
5`60.*^-24*y^91 - 
    2.12550859899473515979102307592850690194413728025748055104262007219776179\
7`60.*^-24*y^93 - 
    5.34183460717135955803206072773485783859123438472435461858167336579194096`\
60.*^-25*y^95 - 
    1.34239748963975801845605891879068356998583666795103698724149935843670892`\
60.*^-25*y^97 - 
    3.373154702521459229562175075817526915858079995441850393814365310866627`6\
0.*^-26*y^99 - 
    8.475338665048643984645995858092361391585467436909329611518693843254602`6\
0.*^-27*y^101 - 2.12933850543296860682547423979643797497012469442916441963923\
28851687704755798216589907757`60.*^-27*y^103 - 5.3493413117381081946922375755\
78921735290648817545636077306564851228852441591537664901429`60.*^-28*y^105 - 
    1.34376992279774240191559484031212113828429236122640347048621619373763194\
1169744481529896`60.*^-28*y^107 - 3.37535556083632196433900086157141169978638\
358041025948642348426869536682610410441899719`60.*^-29*y^109 - 
    8.47783760303785862061285439482962799786490859668293428851798423030359210\
03492625392222`60.*^-30*y^111 - 2.1292296863099315887367540413497946829714869\
335809307284891666994751950939622765865814`60.*^-30*y^113 - 
    5.34727653935871280848422869723685121996594994952369204205307294679259226\
564675688912`60.*^-31*y^115 - 1.342815379868949768495454861804437526952259176\
518344828077806619524671844387935712841`60.*^-31*y^117 - 
    3.37189683363919324825541760196473743969949600856173623046727842033434546\
99412922498`60.*^-32*y^119 - 8.4665661054847941741076405445379533253770520033\
237790738279438401773696662781255144`60.*^-33*y^121 - 
    2.12576911262380004670633244437716984664381536448156952841144664828020316\
38760819793`60.*^-33*y^123 - 5.3370506452868541908558158871369820527137201097\
09267910280569843768153916855404713`60.*^-34*y^125 - 
    1.33987303691132508569271497527502824538920844459857608347654257161925695\
1276585038`60.*^-34*y^127 - 3.36359489728235327653093474120707953709739889905\
227815440755450906043500142998894`60.*^-35*y^129 - 
    8.44349074019509490145625296717699283162810729103053806895115067555886363\
81863363`60.*^-36*y^131 - 2.1194308803994793282394776148524312249626412387140\
370409153260219189715318814298`60.*^-36*y^133 - 5.319807426626865039883543372\
475533223430279380340141457735986700865716963876145`60.*^-37*y^135 - 
    1.33521904333674875183792800457685885712279967386837998301794950275541929\
2324281`60.*^-37*y^137 - 3.35111692645383061721914134503699355927843637616867\
219313451271140248596036932`60.*^-38*y^139 - 
    8.41022446796849313359909997109310885333357712068337686456573296620437878\
4897`60.*^-39*y^141 - 2.11060518848480215565611825621792932913432444123286208\
08961564416660541607878`60.*^-39*y^143 - 
    5.29649141333542532439141061259468753935217837009609975328167928582120130\
5373`60.*^-40*y^145 - 
    1.32908217135215182158278310656268285256835142639193184303684315534988022\
6361`60.*^-40*y^147 - 
    3.33501734159364651283017055709169871434767013739099056754932780486933668\
8`60.*^-41*y^149 - 
    8.36811164632578583426211520175914062487158664956169180839763153926469575\
16`60.*^-42*y^151 - 
    2.09961818994323943752468305650592073948071506368564930216712578159981200\
38`60.*^-42*y^153 - 
    5.26789428825330403211658467500180651209615699273365326777597017756757213\
2`60.*^-43*y^155 - 
    1.32165468427030459589379365794245826222349589568575435075620899962600713\
5`60.*^-43*y^157 - 
    3.31576328555752636338509969116590689985531229358072690469886005396520929`\
60.*^-44*y^159 - 
    8.3182878196539537076223836143356149446550409443726719936304470293816125`\
60.*^-45*y^161 - 
    2.086746039802743236192868395989304738409577511081498108496507306854441`6\
0.*^-45*y^163 - 
    5.234687928492360061492349179868014909363593323598078419927164077407011`6\
0.*^-46*y^165 - 1.31310011632548630207617327495630433494622394393577791788575\
307943697497559381786731712509`60.*^-46*y^167 - 3.293752960505494858884238031\
2525985305605894818781314722853867798835737758803033024847351`60.*^-47*
     y^169 - 8.26172298191911545073704016959987067408235605887167828333918219\
3576845875320856554994258`60.*^-48*y^171 - 2.07222511199242156312941020184112\
9511097629664187113923478133763494532173312238894671246`60.*^-48*y^173 - 
    5.19744855638269071854853690074970451622828730590012001565322012985988359\
92409221383121`60.*^-49*y^175 - 1.3035589867014524785971347827905632345264166\
5405888067522332277028228073520961790369662`60.*^-49*y^177 - 
    3.26932915903020510609284124738347487919937014129934731389609690519855269\
15779465396978`60.*^-50*y^179 - 8.1992536466203395837446283673141397586332106\
74787013979906471156727389284317223423185`60.*^-51*y^181 - 
    2.05625960654537322539791250785659636291928623737119264285288287800813663\
4252442282089`60.*^-51*y^183 - 5.15667479890512521293381647852623884947547575\
835515331057538068943974031835215384371`60.*^-52*y^185 - 
    1.29315309021166193461266353655604014968576591703290356164965881458752398\
298372998295`60.*^-52*y^187 - 3.242789466079850357965542204001856012059702798\
0163657904634858147204195790815978116`60.*^-53*y^189 - 
    8.13160712200092902261464870578023236251925775074230672411402721918251170\
0801164773`60.*^-54*y^191 - 2.03902733003591498720168201303882670277536211674\
1635890941135539151798873625893557`60.*^-54*y^193 - 
    5.11280146190987041051259005475782697482753612079559387550970129254818458\
523037095`60.*^-55*y^195 - 1.281988781835827846226619745714570584420513603658\
63187919171051847255013634170749`60.*^-55*y^197 - 3.2143940964047272326645798\
97898161427034214063338379127084456130615862932447584`60.*^-56*y^199) + 
  ls^2*(-2331.759880664424314770050866700786585159676843091745209345847764068\
46817711020846`60.*y + 3052.9976280703082660928025492950227511903710166398179\
0043719607371073386506834082`60.*y^2 + 1022.832288232743727814250876713470903\
23689957165666281659723404201027794035496679`60.*y^3 - 
    947.335806143080807280424699084408640084406791992786406941216157163402524\
51043008`60.*y^4 + 1777.36762247200511545836334977080587591197550339208744858\
840526171402722401491455`60.*y^5 - 188.30787436245645901514247579467405312162\
228894437344248926769515674354725627804`60.*y^6 + 446.85468315190571677471772\
16029711837624714930224834006154827571301982871016231`60.*y^7 - 
    40.3634741925246616155787228900755089786649391993902580460295726900613932\
8645068`60.*y^8 + 111.5448388112900015741234273030513361572770934798647364544\
3233581878658276702179`60.*y^9 - 10.03881269013807844419134927445903129669600\
025619096768167819514525804107404841`60.*y^10 + 28.41371122126503489685020857\
573545928955195513685949062058862635342403812330925`60.*y^11 - 
    2.97439893487298957857621324972701537795420300275650702025740980166741152\
071695`60.*y^12 + 7.262761202414215477237890091696994676872992936703115680957\
17240346659635607467`60.*y^13 - 0.8927547916587571640940944234152490724488467\
5666505022415465710423903329161814`60.*y^14 + 1.80741244103597328452777144093\
416249314967627201054984683814448810808897663541`60.*y^15 - 
    0.26601197053884175562825689759304494034705013416604398034791313030750949\
132953`60.*y^16 + 0.444952864086023111005337704846184715993430700810575520765\
91288576008062589476`60.*y^17 - 0.0895760493102283627987603290173693978481312\
7217678883353706431354299105891475`60.*y^18 + 0.11166086397114267068196473620\
401708173650618279138352347086532425233815037918`60.*y^19 - 
    0.03202268530436918987921050427846196418552124363609867787680403546905071\
720281`60.*y^20 + 0.027160098179980913888862877900484143528629132260365063201\
47615834890986029028`60.*y^21 - 0.0107331012014638249826887646575620665713644\
2245251285557447157932123969738742`60.*y^22 + 0.00605075051634462105891300342\
076639708481400394647666206588178235539102777865`60.*y^23 - 
    0.00364058069780693240694312586277717514508715749067895125182102383925998\
280716`60.*y^24 + 0.001337018707375729856918147866953633904331690519110719833\
99821348766690093916`60.*y^25 - 0.0013449870578921456828833813572386711081822\
0665930093592816511144917014662213`60.*y^26 + 0.00029851591977668943716390963\
38016994086422061859351394828624082593455436477`60.*y^27 - 
    0.00048424910624710047301506091428944855039539359837732395304355932668149\
432662`60.*y^28 + 0.000044583954166879739471831376153475717805008226339313160\
46420995354821399325`60.*y^29 - 0.0001639744111689850002524435771475168446792\
6478032800640070134106779966972214`60.*y^30 - 
    1.48677791289890969831860260968265436582432069908660201376448503124892919`\
60.*^-6*y^31 - 0.000058272940657650421858567662297231519105912985651309648420\
01514003294430393`60.*y^32 - 
    2.73462335051374519167927951916572255579486106007080558001854551309418819`\
60.*^-6*y^33 - 0.000021587913564838993031248862656996519381192810221346892648\
89658206601080424`60.*y^34 - 
    1.59401143576361346843982699513728785417750531702975368620889468273100351`\
60.*^-6*y^35 - 
    7.50008690704495517377962081170586564367871636439135799726457643065288606`\
60.*^-6*y^36 - 
    9.801952915283188095738393094496824069162076488758295074757518199667983`6\
0.*^-7*y^37 - 
    2.54767013116544154921821900727409849098365690564135993053305210159185635`\
60.*^-6*y^38 - 
    4.0897805812263003754055136311797308761567246702470594203405739120472379`\
60.*^-7*y^39 - 
    9.2717793882543495340298009928301340351612172814404798359195949709308231`\
60.*^-7*y^40 - 
    1.3277717025443746208070134212139842768699353532732869888535647511643056`\
60.*^-7*y^41 - 
    3.3449608455206949164389764571988430560842930359248192627377984577756617`\
60.*^-7*y^42 - 5.260406708449396366711546635353304895389821101650590690466202\
5055296147993411941309747833`60.*^-8*y^43 - 
    1.1238273386917106216795864423872054506297286769745357119479245391709717`\
60.*^-7*y^44 - 2.222575755673408905527924684108223514477290113346154994807427\
8689861113063068173971257459`60.*^-8*y^45 - 3.8886742278332264745527379757520\
870161009020848112742130574391520579591711910476948132826`60.*^-8*y^46 - 
    7.30060503176411420954798697299761191613113424536094354283105878642437778\
1811013612768767`60.*^-9*y^47 - 1.4278696310346221680418038480833819041021526\
309017901478759469782628092750082512312788677`60.*^-8*y^48 - 
    2.32387740751942608796691355160389415991349502063064372851392562914244588\
4421975074522761`60.*^-9*y^49 - 4.9443009109341372435630141423872501966543995\
30475440438606599655390133584773420480774324`60.*^-9*y^50 - 
    9.51652462665398562016651930260567232731384633143937317254810486470621115\
751472856588369`60.*^-10*y^51 - 1.6357129192754742604187907327124978496933305\
6474013954586638702173438703567839517825085`60.*^-9*y^52 - 
    3.53932395089957621860999781769291787231446753680754795688006408004992750\
053165898471029`60.*^-10*y^53 - 5.8449748898902524575285520057905816082064110\
617555903988100524891294661320835165159057`60.*^-10*y^54 - 
    1.04507566798067778281260284518578525412675288893137992282123000333694754\
263619195304905`60.*^-10*y^55 - 2.1184145581772415623488531882833120288531460\
6550061893832794840654840120858685559662286`60.*^-10*y^56 - 
    3.65352379933788228336787142368241778213007795667600180271712274614287291\
72009244864788`60.*^-11*y^57 - 7.00804363084142492358165966512844011388494376\
71922310332884097264207632651812257567256`60.*^-11*y^58 - 
    1.52378917294107424271458990540107007789997231704013355562742223548917197\
49249686273186`60.*^-11*y^59 - 2.35138048037080761807822750536309597270523895\
05802960979275536878652400142598790394525`60.*^-11*y^60 - 
    4.93092750193307487347722741381328055148525241432474836296387077396214105\
6747494761612`60.*^-12*y^61 - 8.666280161333624033153324734676369716766276833\
66272736101361365803513814930709210284`60.*^-12*y^62 - 
    1.41983428569649253444402110777208629315820679998469715287145644368792505\
1768487824014`60.*^-12*y^63 - 3.015737104338367803395301071589791411735893369\
181777111978637694825897568545642138636`60.*^-12*y^64 - 
    5.76722918084882270559457370936592181701481277017893310404733597593443353\
466739060822`60.*^-13*y^65 - 9.6480421718579976965611052124751921170014888264\
6944678321834152003974662463913893995`60.*^-13*y^66 - 
    2.25412769718729227386079997174407253721331366724857780111374478832300819\
124521565315`60.*^-13*y^67 - 3.3936313432997665198840695186474255591747312430\
9234268176162636991034680872373368837`60.*^-13*y^68 - 
    6.25713128438737765738137953025262715521766482342598296180637213650401159\
48214447417`60.*^-14*y^69 - 1.25834510474170124195321686577024589069411467743\
513622238567558465881764463449799101`60.*^-13*y^70 - 
    2.00690904245240111237803659717789677664128207131757861454582707693177476\
50486326924`60.*^-14*y^71 - 4.10738523527741569337201552313677333066457577512\
19262056901866975961669026934386998`60.*^-14*y^72 - 
    9.12281592317430539198447529534702168752772586394029597981819275947036395\
8483408667`60.*^-15*y^73 - 1.319299934039038757407623351198760192455456312708\
8911148628322575865586352815267363`60.*^-14*y^74 - 
    3.02417620513704515962409129011419821624935913605158688042346900908458087\
4053387271`60.*^-15*y^75 - 4.947160846184324124555181164489105628077055131430\
430942986282017388865243112795795`60.*^-15*y^76 - 7.5364028509313456108020063\
2761074944803130591262114565676492603617921195679716508`60.*^-16*y^77 - 
    1.76179541962432546830525607739756801839317323499893802821635077920094303\
9723910279`60.*^-15*y^78 - 3.122026363792262706162575320758977913771477689538\
04676816660869201045596881899222`60.*^-16*y^79 - 5.38094954811567389024633190\
932849882615175997745871653769489272963683471789450045`60.*^-16*y^80 - 
    1.37858117930014254075955175999150011139451193479081564483371110646322643\
160497223`60.*^-16*y^81 - 1.8447498479025750740750695185507755603184029999588\
0192130675781723766484889844411`60.*^-16*y^82 - 3.564733986041408170071767324\
2477926797392615193323476230651115772807655300288888`60.*^-17*y^83 - 
    7.19631058328478791889482156777412440369090629173281137673145584402239071\
90243048`60.*^-17*y^84 - 9.60693839702765148850376784011653572205455244368814\
3267919754111548272890037468`60.*^-18*y^85 - 2.335378964647746656610262948812\
5605121224046769981815481356906450129290124085105`60.*^-17*y^86 - 
    5.20730126936967356499231131965074134652041171626564326701079608720136184\
2779794`60.*^-18*y^87 - 6.955266008800710402130147221188074874105957852011866\
333998911421281392228146083`60.*^-18*y^88 - 1.8638770015081596416361939809367\
26167872761997046087758190911783786647649301402`60.*^-18*y^89 - 
    2.68796937713515858592482570097045454630865335725973769204635565808876114\
0998842`60.*^-18*y^90 - 3.632914278873079685320938076481035524893097282753276\
74493856308682643950476085`60.*^-19*y^91 - 1.01365814881985130221706391331935\
1379721566423195964910310539731233529639278464`60.*^-18*y^92 - 
    1.50338814012362503522348740527243479630584914868524471878843348439874274\
200374`60.*^-19*y^93 - 2.8992659051189218955483821754422604309035086060961331\
4156056186824486854588995`60.*^-19*y^94 - 8.482503031069070139830628231880310\
5390645119339083348381387351299199313538879`60.*^-20*y^95 - 
    9.35220726951639524341827612580610096102348533635491544493840167227546662\
77512`60.*^-20*y^96 - 2.06592107692892617599721153537350142050568429914920024\
73050248420002332940542`60.*^-20*y^97 - 4.02431392713688803603802696846540728\
49173988881702206347851065755424669920362`60.*^-20*y^98 - 
    3.60774136439289593106520808669935030232988471721782365452552735051667700\
4219`60.*^-21*y^99 - 1.327387772572183666768917809425954289725757651183124708\
6592324497104730768496`60.*^-20*y^100 - 
    2.83486556328862778306921360761307493190222989250595562680190145352172650\
7108`60.*^-21*y^101 - 
    3.43603830944733918771591450756792256379144841961485000898287603056272773\
4561`60.*^-21*y^102 - 
    1.21082028857043109870216868839374392558598692841045322928468110543911092\
3316`60.*^-21*y^103 - 
    1.37999150921872517120179593575436230209850552833136973659318366149269225\
5063`60.*^-21*y^104 - 
    1.57865242309695005092712794732012103728312678506526666802413706883091992\
367`60.*^-22*y^105 - 
    5.88593384243993131659180923069597777827274132872708797163600199976536906\
544`60.*^-22*y^106 - 
    5.54547064425934708735632840853942086592081334541008658049193222514277249\
32`60.*^-23*y^107 - 
    1.54691846704170673291748294928024542523516970148389111626286626200948159\
04`60.*^-22*y^108 - 
    5.34685012489477572506424978804020311023975793465831911652152714931772026\
29`60.*^-23*y^109 - 
    4.25891794003636730944671639843259869231743326350401110022918762687850501\
16`60.*^-23*y^110 - 
    1.31003053743823048926378541681137193730269966523857244429318755157420775\
39`60.*^-23*y^111 - 
    2.21126555366798148782470684634618968988693008227498347468678334932201331\
58`60.*^-23*y^112 - 
    4.04309141294562840724199156782736857013956259968240004061124376071519121`\
60.*^-25*y^113 - 
    7.81822048204290828397900337759683537999273902120370935628071449586326258\
5`60.*^-24*y^114 - 
    1.40003629403950428030856621099106676303423602077442313955156901246438976\
8`60.*^-24*y^115 - 
    1.56131084329039673935147061784893524816269596919707138961800490908539845\
6`60.*^-24*y^116 - 
    8.55547141522452882982498939765896262100917636241070548327150532515325821`\
60.*^-25*y^117 - 
    6.40697587721527191458819237137836661559357830551910780406872722879427726`\
60.*^-25*y^118 - 
    6.3372243303101737582138242584375864182670526834618780913495058839778544`\
60.*^-26*y^119 - 
    3.52545656780070471253297197919423997216988991287859817090134288127209952`\
60.*^-25*y^120 - 8.8293540181583659850049723017124339373823224614615196401641\
75458305076284745453651592744`60.*^-28*y^121 - 
    8.5439275367099575210679431911696555948027694461859047202596954828032491`\
60.*^-26*y^122 - 
    3.4478822695588809002761208384717381089749127896135278528850688803145654`\
60.*^-26*y^123 - 
    1.5126080510811079564689322982349973633714803516188558956363172508609586`\
60.*^-26*y^124 - 
    9.750244431146025757835194604808189049929713754163251582856323325361124`6\
0.*^-27*y^125 - 
    1.1781727914176002964499777693632264994127280331054449918956906587998839`\
60.*^-26*y^126 + 1.1401723067860266493377648157748491981763331230442444017972\
105995902309631116509666427513`60.*^-27*y^127 - 
    4.973580067992903120214853299154331807853794416842599973423829896565468`6\
0.*^-27*y^128 - 5.04611549737190325344769924107264174631375462569605608584668\
8026006033758659221081589058`60.*^-28*y^129 - 6.28916827746736257221975122718\
7042716010542486662351156283998679193852898250110160763383`60.*^-28*y^130 - 
    6.60350471512125049832432184440873342355002278639164516379477336167140454\
5455142998683845`60.*^-28*y^131 - 2.25698338579428664863240545312630919955062\
354293204110991705797385867001659660490938483`60.*^-28*y^132 - 
    3.18724149837811197586208064533584247787586375395348270124530618759778511\
831859769917854`60.*^-29*y^133 - 2.207638272820144267303111569926329623940009\
127334181839920371587424682489854968596874428`60.*^-28*y^134 + 
    2.99969358330260744482172386676627461623350243673990570851679338623676558\
306226309231419`60.*^-29*y^135 - 5.275579513431144821509576740848699309853650\
3499158444613254814517735699051563772748213`60.*^-29*y^136 - 
    2.21130519966138337693652783819893528652498931958214786371328430979809796\
219257672885272`60.*^-29*y^137 - 9.667693902901382126635958831160122787217834\
459392352134262159146356220264856770060065`60.*^-31*y^138 - 
    8.60388600773120199862795328759250779036471310321518233821016655348333347\
13823396014061`60.*^-30*y^139 - 5.7447573132632341690932906257003622631272501\
347995293988096606040264289165403641451489`60.*^-30*y^140 + 
    1.71577584273601984325723440499197885202201831539689922493571167457229714\
17949089264047`60.*^-30*y^141 - 3.5237765539250889526109510863404147194056322\
626503375275398674369049164752183721658454`60.*^-30*y^142 + 
    8.57427128912107458389333894031002491970874979828173159376863739851926819\
242641131238`60.*^-32*y^143 - 2.191312594875050932529851694788301899507532529\
839689622143804120258692093183209604471`60.*^-31*y^144 - 
    5.43120699080603478740651055420342464147433113856938914655695376625873936\
3331648301421`60.*^-31*y^145 + 8.31518169154791766900227000493327602020380894\
02336374715385458927680219487651714973`60.*^-33*y^146 - 
    3.46527086450892165433392326254778434354300014225038234854856771163489222\
278557740382`60.*^-32*y^147 - 1.437658112807273815744373807503444823376985791\
595569275466339460104639044805052671056`60.*^-31*y^148 + 
    4.67365989057979696064001854540790033835519028453206226843837898193715931\
798693867228`60.*^-32*y^149 - 3.944243742845005580113864702129589492253574153\
32822814318744170471337205591971281108`60.*^-32*y^150 - 
    1.31080199196432599512242222063958063621010882768412810421939576233983030\
444567391154`60.*^-32*y^151 + 5.733868621614484430197244750316120952575304415\
3155289597759041675865113799137685678`60.*^-33*y^152 - 
    8.48399441313238888534767594075029926450121487881467883449192849299180692\
34869481054`60.*^-33*y^153 - 2.0164205811860117493375788138135407212430129050\
832347739580606428337825666504789907`60.*^-33*y^154 + 
    1.71978566701872637918110956381385082015848854761937973686932815648237730\
26239142315`60.*^-33*y^155 - 2.7747347886070290537543822733582557352731939307\
74650753266427745403164708143902599`60.*^-33*y^156 + 
    4.99214720040824909136699767538941028507013701590655118646115419338494176\
3614092013`60.*^-34*y^157 - 9.31091783270322719492018266394407042263751259863\
869864560663007940265154800399109`60.*^-35*y^158 - 
    4.57629024956983630829242351523829210096909276727169490931692209349371208\
7731420901`60.*^-34*y^159 + 1.40872718688018945352014067603968506380649476116\
2460433748729702713137964235511567`60.*^-34*y^160 - 
    5.50313083267770459365010379171870514104396007443897006291311611520430664\
222854521`60.*^-35*y^161 - 9.414122588367022028039589477043057287507646925937\
68294822687541861859125861600292`60.*^-35*y^162 + 5.4548701911078073092652118\
6548719710294702824392812157624771647862141703844312801`60.*^-35*y^163 - 
    3.58170140922214094702245750285154524709298471481885081095320783774501336\
361779446`60.*^-35*y^164 - 5.734307313709760025780719282173995595409333856628\
4638466866236827584342082496253`60.*^-36*y^165 + 8.20512833463351028050595346\
99837806866692377237137195230137470806704066343893239`60.*^-36*y^166 - 
    8.71735404171911503662161240579880419028653585695802356739118026698404127\
17460903`60.*^-36*y^167 + 4.7198679609111001564444929537543548133427794700141\
53069474347762870425119521067`60.*^-37*y^168 + 1.3769794685919695811451831648\
733390647306950864505102667145960152533619523199393`60.*^-36*y^169 - 
    2.34457153801044166122901716998600198323288868259723536454738393111689473\
04353758`60.*^-36*y^170 + 8.0103030246583550210505729473705017665812400793795\
69879475450388640546474714712`60.*^-37*y^171 - 1.1817563523415278899300467597\
68146242770446580424175967061480408847397754869285`60.*^-37*y^172 - 
    3.79106125493108764736309916541160921038765335498700094788309471581510377\
6838785`60.*^-37*y^173 + 2.14310671759010567304382932136566188726302845469519\
6289082080973985039039961501`60.*^-37*y^174 - 8.32638066684263046258732873347\
529546507956731077462912826224466643215605982641`60.*^-38*y^175 - 
    5.73700107684875965966417447299669854797734504258184451199892028556034389\
954111`60.*^-38*y^176 + 5.618278197888282078037462873056670019552743214326790\
8993897469329566447623834`60.*^-38*y^177 - 3.65229402661869701704379880721880\
869463827214525476172669668985083388340770711`60.*^-38*y^178 + 
    8.41327606373610714171764852895001461752580947403067474001168322856487349\
2578`60.*^-40*y^179 + 8.19451572798099136713483784388480730812280736238225288\
57461741830342931180355`60.*^-39*y^180 - 8.9214028522758510426436087027468344\
820797691379867569437957332566384058383002`60.*^-39*y^181 + 
    2.26697027558979097398674949542216218183644310990966610272920981024001810\
16654`60.*^-39*y^182 + 
    8.17475358613424494850911500354053450537239382545320394747647076142196823\
9925`60.*^-40*y^183 - 2.02897367935461793318860681948655120765469932425918879\
81747028631646566724706`60.*^-39*y^184 + 1.0210939821760330334034752543358620\
803626029878096539878091617296143364437815`60.*^-39*y^185 - 
    2.20654384151848411457552767698754109347374903735420653701702061473680322\
5319`60.*^-40*y^186 - 
    2.95206184417115158475281983181240119468888039888124520885423974473009555\
9732`60.*^-40*y^187 + 
    2.50375224354515232506771038287920135019416409962154621342278028694537866\
5884`60.*^-40*y^188 - 
    1.13409319864381471250950426282884737394972988455691077573416833160318265\
231`60.*^-40*y^189 - 
    2.61722919247199727159359621288820177595354318856748109706828983854073328\
401`60.*^-41*y^190 + 
    5.30797462117386328643587931387597765802452451923405212105215007186490958\
937`60.*^-41*y^191 - 
    3.85956497119837051969940595663152743714967874243320841478875576379115837\
65`60.*^-41*y^192 + 
    6.94365612492488021280634596415415501877233890929942682838635654648102082\
9`60.*^-42*y^193 + 
    6.65046951371173598667832696594668559150141499958287476469837990707588536\
46`60.*^-42*y^194 - 
    8.87811911373045299914496842204622362995100921359801270309859505308030447\
49`60.*^-42*y^195 + 
    3.62848685898243325149474254455897715752193535930440843260516102239656106\
82`60.*^-42*y^196 + 
    1.22759286939882002763935004018181713038968517838212016528814961701532703\
9`60.*^-43*y^197 - 
    1.72209557832490081386865672125992724088468435128351042320304910979318417\
65`60.*^-42*y^198 + 
    1.17046698321760689633202123084116826780919191436367475184708732990487884\
74`60.*^-42*y^199 - 
    3.58387829581432981066479224600649900700720175506603210171022328725518660\
7`60.*^-43*y^200) + ls*(15064.66950381116767251824236739398306661015340198135\
870663912129231223269673973198`60.*y - 10266.70708441975743016339422983541955\
918594922546324782502100736280543005116474032`60.*y^2 - 
    9072.71955027204918898925074226984204120725562729820572920404633861212411\
25255054`60.*y^3 + 4326.39393386141644298569900185758765824329473675869975011\
650286756759247863529074`60.*y^4 - 4695.5378014472109203645292973824477346274\
6399948569216992058166059649913746524429`60.*y^5 + 
    735.446947124740670780486574776835815922342047706112492614874977591839366\
88843308`60.*y^6 - 1146.88626068850868358263036614506215785747609060398147504\
158911486549257307644973`60.*y^7 + 139.69350751707672020512026227388055649299\
63964540796511704096964672976511364085`60.*y^8 - 283.770495918989237838062962\
67992403608537850185233193608605417342337438576163861`60.*y^9 + 
    28.1214624064799853488652170736086969282959954930911924409395114061966218\
5617842`60.*y^10 - 71.8985132631904318332913381184364494926162633594453772705\
787736876348744166874`60.*y^11 + 6.491462348381498282958896284793203854100748\
02297089456854671965818142509702713`60.*y^12 - 18.283664993748668937325133289\
32153353630696321975757219221077457303345410220544`60.*y^13 + 
    1.67427793520189679817384220147610887161311484675528554930708715551086998\
292999`60.*y^14 - 4.687498928668179012264623331753287701314670027088172680909\
23592829216969216622`60.*y^15 + 0.4203699848794409236592476925955487735985454\
6107804600236260045657946157765616`60.*y^16 - 1.13449143722436895965281836751\
729669143693701659904745852115792551775140744831`60.*y^17 + 
    0.11220278776578449484295782018399417660526580511688818996624106374787379\
867619`60.*y^18 - 0.295686479907680927457046691714364282024663889051240814465\
78764865453551244046`60.*y^19 + 0.0370779345619399807068254627011431999297253\
5098089093930011754217539779806058`60.*y^20 - 0.06826647918242308484237157941\
985892088507853638785366409119240015447231094605`60.*y^21 + 
    0.01232351815757345545081531609274100950250513272589733317291973861055093\
566303`60.*y^22 - 0.019714026905784009642010427939924912107703357332439081652\
54404658910498918458`60.*y^23 + 0.0037357644746607277055393134435529373249443\
9314977003522374985478121847743503`60.*y^24 - 0.00266166742134231897340513406\
252402843817463429996490325766774835328285820002`60.*y^25 + 
    0.00128972287178248867636660724888057370072546441148016492733570627319097\
38226`60.*y^26 - 0.0016803971626979282550981277475088412853022107116624214537\
5724001068307859345`60.*y^27 + 0.00049719126018652835786722904523567857088181\
146480650316534750819042651211159`60.*y^28 + 0.000206129478363591652790325594\
28784736945976415304469964291273464019134088526`60.*y^29 + 
    0.00016926769313408381484898787416223094525706297905031234274690228601637\
983579`60.*y^30 - 0.000284316799227670571511790364149553222551858376765156570\
52309862618792958535`60.*y^31 + 0.0000552767139390811694029873724814382904726\
8441906935013483034641087580236243`60.*y^32 + 0.00014578206444926213604732843\
955626363550852381543841637417103969907713817293`60.*y^33 + 
    0.00002098814932396339396394211604517133861071372677154759832226977243114\
932485`60.*y^34 - 0.000090853318164807058616749430122147686626245965161032309\
91704025785010505248`60.*y^35 + 
    7.85428905486713513263376532978334068729441938281599874681429772894856764`\
60.*^-6*y^36 + 0.000056092039259510083482549329958863229148698158114433977633\
17137256783791437`60.*y^37 + 
    2.56104725407995462661214739716117707000397983383700510109945511763394646`\
60.*^-6*y^38 - 0.000034031903818648707002589816490099988029114971805161131379\
61507038061196544`60.*y^39 + 
    8.8329592554677606093620248268034678374035578680545483352627051093829474`\
60.*^-7*y^40 + 0.000021759987348517791679639173070811191991321427257923750509\
95919911840923724`60.*y^41 + 
    3.4244918318302243391027926408027436217853874503165296360788619432562216`\
60.*^-7*y^42 - 0.000013599151965320302426471921986898530308174811333765157934\
04265417927016834`60.*y^43 + 
    1.19336074461900237392638686695388451552572620664326742587002130343728`60.\
*^-7*y^44 + 
    8.72128405426487597497023549898919627309861680042688736533368560730118458`\
60.*^-6*y^45 + 3.813868553633406148889158807277681235011179730105674224103037\
3315572800171740227545206704`60.*^-8*y^46 - 
    5.56930005867690550378918444832699754605774099519339084150265089782324365`\
60.*^-6*y^47 + 1.401985102367828783314876997828548193388489069656662624660282\
4210905547717430047261352658`60.*^-8*y^48 + 
    3.60691229621769411891217950984861179994765057254537947363295493685159545`\
60.*^-6*y^49 + 5.303377693782294964659540454253594800108384526011180705101530\
810993201316338125537636601`60.*^-9*y^50 - 
    2.34110574161048188804745034220298244617535349526065007492399257056979326`\
60.*^-6*y^51 + 1.713025778860750660581441023895222598216778734746204793031052\
714172072823650513505950195`60.*^-9*y^52 + 
    1.53113291320125661169250073194119529930108880807561058933972938263333604`\
60.*^-6*y^53 + 5.632225872297099845426347585356839131163128172407203908972309\
9987774414827462746908292`60.*^-10*y^54 - 
    1.00538984470028059713512736902135398301933372113448026283341895442950688`\
60.*^-6*y^55 + 2.184785894976082319149165345837166469835994707938862418766497\
74732286252079118211211547`60.*^-10*y^56 + 
    6.6380758960586403671773654147355961951305154441842057710241456891303399`\
60.*^-7*y^57 + 7.724262669017497195389302067650232910928854963440230143438624\
8887891010854475313602246`60.*^-11*y^58 - 
    4.4010782300401004095759781315223703563641991500551587375665470807748582`\
60.*^-7*y^59 + 2.362563983012575137384342290552233767366766578950334897600333\
9329478209401777526173165`60.*^-11*y^60 + 
    2.9306442346013661098576909363794393368910703759331101663893820169759677`\
60.*^-7*y^61 + 8.427152612665174956537197709729258665229938714479297581385221\
336394113201001752422249`60.*^-12*y^62 - 
    1.958932877953775861379318210266998014502123828164654711841405617097901`6\
0.*^-7*y^63 + 3.2991366173437433267870914896205516509232095947658375394771040\
48891031591760305183806`60.*^-12*y^64 + 
    1.3142729731472480265534421016536284701121771389180091540030632332610802`\
60.*^-7*y^65 + 1.054374431203341032948422178877522774488559677209692471390723\
149711547651119217897163`60.*^-12*y^66 - 
    8.847747881093155303476056798640392779823864695039321674994552083827098`6\
0.*^-8*y^67 + 3.2408458122023160793297480004749923132726970623362580941268884\
514033399453987372228`60.*^-13*y^68 + 
    5.975678769044807156804142397684374693221615138473079789355561037197964`6\
0.*^-8*y^69 + 1.2846073515601378605524797830995984021300103052240336278872509\
4652113117595157763407`60.*^-13*y^70 - 4.048174723003016568582596650943904808\
694351641149393978239802364505769483754144106992852`60.*^-8*y^71 + 
    4.72349654979246592245792182260983745095646997102859983335613120282196404\
55035068331`60.*^-14*y^72 + 2.75029222821223284481194965730937909243672123950\
01169460231429248080276452878293203489269`60.*^-8*y^73 + 
    1.35839333455128779313693553399781827746925431181160151386198052781086133\
23370075019`60.*^-14*y^74 - 1.87359531443043165117242271996014501145886091165\
58676183340701771888843333617142107187398`60.*^-8*y^75 + 
    4.62855220227302283176145619522385080385299253955528260701027472465618500\
6717227753`60.*^-15*y^76 + 1.279641551329002573478423713978663724718745012199\
9679846977336398293665530520389331589989`60.*^-8*y^77 + 
    1.95262185517991389242346236539632947293441531716730930619723832833690119\
9629267106`60.*^-15*y^78 - 8.761086144089408427899255708030349551388902702326\
582031282594197780541918263437662254167`60.*^-9*y^79 + 
    6.25080626942107243778426288943650283153221372439311779998145114433320875\
002294989`60.*^-16*y^80 + 6.0121718230573904178368214661529792160664690421024\
15702390473879941829183193452977770184`60.*^-9*y^81 + 
    1.71347204579659196653426316742522774280970459371231713733590471961413752\
526392011`60.*^-16*y^82 - 4.1348422239885226967788265991366891628581762109428\
58952015410909800020793695297846850798`60.*^-9*y^83 + 
    7.06627800743873730656338688434107427101647278254211697408766824598454385\
41239771`60.*^-17*y^84 + 2.84967088764476772105425003568413077041005335894782\
4174864931203203465444382866203865987`60.*^-9*y^85 + 
    2.83456793274014852253485233713573920792185109786580527569063476698541532\
64033788`60.*^-17*y^86 - 1.96786765324288459730939577184277975531405701061830\
8479716323482233503596803908713458449`60.*^-9*y^87 + 
    7.49763973617864844675292695254357733935322257250966916125119206487060578\
0264086`60.*^-18*y^88 + 1.361515840487796773252150758654848482490899979852180\
099617341318629886359620641984029219`60.*^-9*y^89 + 
    2.30253972890680317641917845967342472452436669111176803657402410722824049\
0938611`60.*^-18*y^90 - 9.437088117362105454704918456112062332800975725801560\
5119671097742219125296227414931417`60.*^-10*y^91 + 
    1.12159651446185276224799714008174708990609583162171071629360843750859032\
5571683`60.*^-18*y^92 + 6.552501828265060333139154767121834990720380568020577\
77241241254103624999917702262719248`60.*^-10*y^93 + 
    3.71989962098270055320900902717523127290018127732655759371778592862486612\
352996`60.*^-19*y^94 - 4.5571956885907079540722550720880567091497677391091374\
8366132604774544545426015945335477`60.*^-10*y^95 + 
    8.28209249862322256079906544291271149831383409686397442594363573928747808\
15456`60.*^-20*y^96 + 3.17452827630145809446335059627065915686582103526200191\
9585991732628469498978525353341`60.*^-10*y^97 + 3.587131636705939972461398584\
9785941752129110945226760297751684961660764216855`60.*^-20*y^98 - 
    2.21474231357269369131705472718645119764098563507090472012549630812096659\
845398989797695`60.*^-10*y^99 + 
    1.71950981832771698351456272225577088447168631766381565080291730061424583\
9058`60.*^-20*y^100 + 1.54740110480788625169033475167876754975989907000852234\
114237291881044130730284522488669`60.*^-10*y^101 + 
    4.12652936919232237946813191849313499132378862439796020463367771792934003\
3727`60.*^-21*y^102 - 1.08266252286135225600837918458956734468778990635351974\
05591788162133533271228519573561`60.*^-10*y^103 + 
    9.66969506522372017599780881608758867393905102153560501477152569349934635\
86`60.*^-22*y^104 + 7.5852531445387406116683493197397460028675997433592275598\
225775762860713194886689340816`60.*^-11*y^105 + 
    6.27508652747493266057326918203036448827707180791162475551048183803126078\
552`60.*^-22*y^106 - 5.321222980373906501427459516228794743915529949429986243\
3320051764702122409215250568446`60.*^-11*y^107 + 
    2.32075156174697435910406420616611621355117530810021638148795148191151660\
239`60.*^-22*y^108 + 3.737628418777453006678745642206963821055143064780686061\
779850831260757749205083904429`60.*^-11*y^109 + 
    3.54313254198996612550236843336012963345648691486507934166175079210302201\
88`60.*^-23*y^110 - 2.6284766340954671817897747796235451244356395583612555091\
175367208930294253517782031309`60.*^-11*y^111 + 
    1.55698456087996903534758212325731397890610502849136695193011687967430360\
65`60.*^-23*y^112 + 1.8506171173148304269332478384120917861886352595300265915\
986823540277204144931083238036`60.*^-11*y^113 + 
    1.07785454948073005888102462996416114527784721551388916545109953588928864\
46`60.*^-23*y^114 - 1.3044144844746756525020899823532641165410377996577523371\
921450221161809250370300070633`60.*^-11*y^115 + 
    2.41177987089639059537489118674629850527436038271932206445304546995071231\
8`60.*^-24*y^116 + 9.20416284270149111267740766409528141417970714199692256132\
2678308319075384730967613749`60.*^-12*y^117 + 
    2.38855675540733726062330905626528114667206233765921554675519611843349599`\
60.*^-25*y^118 - 6.5013949074789837227207069816866985042618587982641347593461\
06930299039532822225779774`60.*^-12*y^119 + 
    3.34363302120216242558204689146048313110878759099232759140075639236268324`\
60.*^-25*y^120 + 4.5969217476852748794481932904591535773980724138352377331517\
38478405631385367652991875`60.*^-12*y^121 + 
    1.58034774744065261527028926180604940623412079060373718423461187568957773`\
60.*^-25*y^122 - 3.2535050300965291393034467964058436279593826278633684907882\
74026959533124358594042719`60.*^-12*y^123 + 
    1.2473417591224025435073211932137062951194585517617721352992498393601001`\
60.*^-26*y^124 + 2.3048669767229390725499945385154767454218058957101144792951\
04192313976599627983962503`60.*^-12*y^125 + 
    3.843682309218281017412735538767611236279710690142243328667356326013424`6\
0.*^-27*y^126 - 1.63432011705474816517001039605180864284319743373311029374245\
1016232855805698802890522`60.*^-12*y^127 + 
    7.037968883013856727620460170125557466528452218136559815145993354673279`6\
0.*^-27*y^128 + 1.15987917971204310262128930017899678801776267360454413020646\
7966688481979548203458469`60.*^-12*y^129 + 1.63636540925899894760769073511487\
58053104146219688331511346264114314467832314602836029506`60.*^-27*y^130 - 
    8.23874030825039730938849539811894333548169020359703545815362834660286052\
011719616896`60.*^-13*y^131 - 1.329001740741597098742628629982311572140599557\
531597797728176430156301214395576381073311`60.*^-28*y^132 + 
    5.85692854775138599638132777776990241949820910017405630223549469710533266\
172175940928`60.*^-13*y^133 + 1.549644893984233486760644889809594386926371661\
961753495052082266591726593505359263318469`60.*^-28*y^134 - 
    4.16705486974231920449573319177627813808853785600059129423797408677653038\
930568005487`60.*^-13*y^135 + 1.195650673150120090732024777635573559739409875\
822677927483376289503648434059616494347158`60.*^-28*y^136 + 
    2.96707351503502062480471718774938325003074050733119423862378567585125783\
675077676587`60.*^-13*y^137 + 3.402531169797503263321689086717408502835902066\
0081413866668324897569129243793070619756`60.*^-30*y^138 - 
    2.11425447299082573768744173528858478465210872671509275604076330891402602\
375077763172`60.*^-13*y^139 - 2.933388469136822087600154154593546346306854289\
3333744662728334716111280223086580318847`60.*^-30*y^140 + 
    1.50767096098694716024852347810403922737257214673681249593333374970127926\
601794672284`60.*^-13*y^141 + 4.718932684666859960296147607590043282588073799\
2945208802642123504915420471930371981207`60.*^-30*y^142 - 
    1.07588820167342186931308232939198560752952286456545461699354728086270517\
189665266242`60.*^-13*y^143 + 1.361442955685910163782273016067774863394911231\
9882706058274521497589260437556598213005`60.*^-30*y^144 + 
    7.68298998642141895411394257387892714344685281132590535597255005014423158\
16638064714`60.*^-14*y^145 - 2.9839187217503486470705768934951136725186302789\
1430741053716225412315763003571224798`60.*^-31*y^146 - 
    5.49019261786128745090407172616632080454821082392555450964020022513757558\
774266372`60.*^-14*y^147 + 3.834419518525211742551886377465476005387962155718\
9721047117925569378411417423376343`60.*^-32*y^148 + 
    3.92582624765635887206123332445568357889729079104936755963915465538476802\
75349465706`60.*^-14*y^149 + 9.8746599016681177529250818798371059472649845129\
8323783240808473549743552006483215925`60.*^-32*y^150 - 
    2.80900850970714429179870581806737982862801189961169854202990079505194961\
63035112813`60.*^-14*y^151 + 1.9952339181547719028335652404761417993454741144\
819267093762050997703385972733768542`60.*^-33*y^152 + 
    2.01115775573296194452605696693888177589492044491173587733460797630197934\
25983894997`60.*^-14*y^153 - 6.8277888996430009477882647661775434738918133537\
084327493985181975716861865952458655`60.*^-33*y^154 - 
    1.44079843758112570657417419057389773129011541691354259845946843271359999\
07119379484`60.*^-14*y^155 + 3.1094842708580157801183836522355434544059735248\
279246590273645764281933905402924782`60.*^-33*y^156 + 
    1.03280303812898132478323307939266765576196410671847488786028724764952079\
10246019408`60.*^-14*y^157 + 1.3318367688532771732112083968693611549955943572\
675147595525308308095278950493719299`60.*^-33*y^158 - 
    7.40768339724832825652822832984281554233571331452794467886324169848481555\
725134599`60.*^-15*y^159 - 3.428835835663865131428622264358203297340112545703\
693245195886780216040763997620697`60.*^-34*y^160 + 
    5.31608154308270213920213433794860312879625922642098355132015608620814142\
9705149097`60.*^-15*y^161 - 4.33698302592159318624007337406923202742691244344\
617321092793348561074932710005262`60.*^-35*y^162 - 
    3.81714884418121073523824301379171943768358539338153080085535556208318826\
4947531992`60.*^-15*y^163 + 8.54903774273561616795736167690865086033378329468\
842368197915172478548013596550992`60.*^-35*y^164 + 
    2.74232512670055939197625458978532272714314975093824354644668762442074851\
2316316451`60.*^-15*y^165 + 4.68689265115075306052207556807571133226347790794\
93352858449187351569763236347858`60.*^-36*y^166 - 1.9711766149115438212569181\
97482713071520908033799326853287019516948149469140094392`60.*^-15*y^167 - 
    8.95749659365560309270070360660326699840617365511121585460528527653477208\
03533294`60.*^-36*y^168 + 1.4175991500089417172010214097602068128606288762307\
24900980351308107694210941574575`60.*^-15*y^169 + 1.8289238174595315331023234\
7278086882570297577438860941983955156302080753424166`60.*^-36*y^170 - 
    1.01999352996212523020306183356077807793445427867839361136554754156995886\
7826798259`60.*^-15*y^171 + 1.40246429802307773078731594842808120495739400743\
08357017418600883227797253633777`60.*^-36*y^172 + 7.3426427275444462032127773\
2153573105833193770302453713620347014446250505189622591`60.*^-16*y^173 - 
    3.13716046386752320804646852544978112788230353797249864518012334099614391\
5632324`60.*^-37*y^174 - 5.28826854301594056763919627818854209945964260111901\
394817764217740939554667173355`60.*^-16*y^175 - 1.044352186017375116881837478\
000998400634103676125396462954280610920204004678856`60.*^-37*y^176 + 
    3.81044775875990828598557134007332067113300191711243667216177173396470531\
077128828`60.*^-16*y^177 + 7.432823751922470929734943707185870555664080192366\
65097602375163950458906018358`60.*^-38*y^178 - 2.7468527165850624575696314670\
976167597743708395838424669155596468495830961251778`60.*^-16*y^179 + 
    9.43178437181473861554637219478615271024380517089673431428666567926006937\
69682`60.*^-39*y^180 + 1.9810123490500753065478156710576217224880471234606224\
5849768068320607657931991846`60.*^-16*y^181 - 
    9.90268368537988866282844426554514482599034203097433513974190454621852708\
4651`60.*^-39*y^182 - 1.42931246765067614158908357879579540752967823755200604\
706696308486968221625436623`60.*^-16*y^183 + 
    6.88550106702329277738024930595131073052097891965883333909318240066768553\
103`60.*^-40*y^184 + 1.031694828299233949733965344663680721089382173193116616\
27892616622788420299032558`60.*^-16*y^185 + 
    1.49088670785535084157720071704567462754719044195181266072616012968960119\
9647`60.*^-39*y^186 - 7.44998525642358726995019235048571018914678785889192343\
54310125691268381985715432`60.*^-17*y^187 - 
    2.37438267312133579054067816153363158322038105717178583248161017831408440\
1848`60.*^-40*y^188 + 5.38190224598151723510272384699913572860105521328451277\
55047079180150171648156576`60.*^-17*y^189 - 
    1.51470442616500980264996808105355067302340489048478976544855975056362570\
1486`60.*^-40*y^190 - 3.88945450308480936465143679695256730861962158133346397\
02490254726242785820541271`60.*^-17*y^191 + 
    6.24326930290653899914245213506625719665240692993120658701729839299245316\
606`60.*^-41*y^192 + 2.811968611143748091936255340263229326524544821078767448\
9364631616027882958199564`60.*^-17*y^193 + 
    1.50096582036138130036798676578488977568514565499534869912581570049204765\
371`60.*^-41*y^194 - 2.033750253080178931047923323169650144457717867833093581\
1924095609449520302614711`60.*^-17*y^195 - 
    9.95563962748144292491267547231702974949096738487790398510592461786590778\
95`60.*^-42*y^196 + 1.4714542180782155564046951357019027751462820144857182381\
244656545984092674980271`60.*^-17*y^197 - 
    3.91903882076529214363256597125548368506114288487948099775642902211559549\
8`60.*^-43*y^198 - 1.06501219095338395093076716901189566393682852174980533751\
30860564040246679996668`60.*^-17*y^199 + 
    1.54950519368189867169430023097945839380094658825097113474013848626024939\
01`60.*^-42*y^200), 45018.650859517021621664666257772573494373909100767796675\
4062513896702738444210979`60. + 39197.584982318402241348050765661997030324936\
21849461126811508625158677214236656263`60./y - 230182.31893511188478239064778\
012345592606220662938699185180425745078893641498809432`60.*y + 
  88451.028460242566163049667440533754091133837247587093535797338918988685684\
66802149`60.*y^2 - 20971.3542165552941669165320630404899732031805027726776281\
463075530181001057666036`60.*y^3 - 1341.5567552521296821045055692744697543947\
2227284251601174342052766228363239417894`60.*y^4 - 
  631.55865394467832290524368592065260436686250397909740004521211386025813562\
844485`60.*y^5 - 32.430201447476645438095899611890914782430389004351785617029\
28685266121737327284`60.*y^6 - 319.895682215123319086807744390094782104787919\
26656086748701424133414700628222777`60.*y^7 + 57.7268772831832669218421953431\
0677756950833607648278296051654457292380190611928`60.*y^8 - 
  153.80037281823761406294467463835591037252560883151989451263991511608295767\
923361`60.*y^9 + 45.117271593015262353374311455545197655536887433886767480201\
63166459121262864038`60.*y^10 - 57.815250146000535192425153428992642186536203\
24015673047113872622416696666034308`60.*y^11 + 18.319680892234551950124063098\
8383599155761202326425907980611441107547575434418`60.*y^12 - 
  14.764142376001837855572821283694312450476094309064209713155640203859998655\
71805`60.*y^13 + 2.1901891896074882339444726878064989747774731189380848893044\
9783503751461712864`60.*y^14 - 3.37695643353545567916332680865054808537250318\
220256164070739952213061282548491`60.*y^15 + 1.622963832350184675722520028135\
46894264544458069041716292700142351962025980113`60.*y^16 - 
  1.4530679253857034838986763988842384918211156952150432462401209378500274589\
8177`60.*y^17 + 0.36509767420385274318469047244159994000693531940744957497508\
266381760101336775`60.*y^18 - 0.421172388541368835779673524100131872996928065\
9732313585103281031363083923826`60.*y^19 + 0.28801304203951654807755009865096\
31777271184486659129332117433076879043652645`60.*y^20 - 
  0.1117228237807091014184605825452727431099065832200236299042924136806146403\
0371`60.*y^21 - 0.04467806705007185262876337147781157428686341830980119605397\
607610356252555119`60.*y^22 - 0.020388389578019620053686505122302072486417506\
59578255255667100321642828247716`60.*y^23 + 0.0646227000791384169890230158675\
5237196840609333577367621554460685990994779502`60.*y^24 - 
  0.0204664133277392632463604892015544760255945575480585977254835323327187919\
0477`60.*y^25 - 0.01979747473250733723310848274310041992828073265890816795255\
771047068580487605`60.*y^26 - 0.000639651794869812175130665874030093734230353\
32436603675182602934875098308504`60.*y^27 + 0.0184682271246750745294479173264\
677257578163677044475598819851270720168098596`60.*y^28 - 
  0.0028129070428548567862189808461983346830624987821590801273930358115972868\
7446`60.*y^29 - 0.00994975367052168843977791686579556752757845088266563912283\
079765555878832675`60.*y^30 + 0.000788850117447295378507672662658050110534871\
47218380993255637715045557763029`60.*y^31 + 0.0069246438296441277003443701878\
4420918806178723455637909130296305540522915614`60.*y^32 - 
  0.0009465489154586427337183292156272472746279010329076501588430183935306905\
2062`60.*y^33 - 0.00410390967621612740583381453042669677266499589901778230171\
770284863527539227`60.*y^34 + 0.000435027362637605394326967000686853033744768\
43687893333951600050044892351291`60.*y^35 + 0.0027187499275114572334232185848\
2929375129689026625404866863757850877719211361`60.*y^36 - 
  0.0003109233616040966731717061423503462209892659346367485056641756489469248\
9736`60.*y^37 - 0.00173955528910271791520586693517917154049232764571826189695\
351094728977902303`60.*y^38 + 0.000183951811154985125211399861147999977785571\
13290605092416886397682491074447`60.*y^39 + 0.0011484836553991401014604042799\
8834646423390884461556270434346795512247933903`60.*y^40 - 
  0.0001258399736127602566636131197293735753428368776561802888758497280159526\
0791`60.*y^41 - 0.00075121422496133849821028119300275401547126289027681746107\
692698812427832477`60.*y^42 + 0.000079887028679583860022507495348382880949632\
12848786637451987915619922045203`60.*y^43 + 0.0004984102885884451593616224927\
2566911234593403959982348030447195699083871617`60.*y^44 - 
  0.0000527840513761799457226911567786364515523534218850945371688261484818280\
4686`60.*y^45 - 0.00033152858962383375201903630739208647133207661606010853337\
964582019815251182`60.*y^46 + 0.000034522346430740309461643248544005003041287\
31936786075973813988724891354036`60.*y^47 + 0.0002221561188647361653154959836\
0810450753776824617995241295038479520756540207`60.*y^48 - 
  0.0000229951982843510044702106786759299188159628343854401085510881032507471\
299`60.*y^49 - 0.000149394398476831230045959560513602847993581687628918105731\
31019979803810354`60.*y^50 + 0.0000153095401919054441863098332809513205614231\
1080003028948763864492136777891`60.*y^51 + 0.00010096249782730871747917283626\
259574157902855446610785928099463530791125015`60.*y^52 - 
  0.0000102662142057952364741029749237249105058200664249159301381451230594013\
1548`60.*y^53 - 0.00006849576301784083575188049533747198619682358926813377079\
791499278561085247`60.*y^54 + 
  6.90620097361918810234208895379709909316123894925490939563138994584231051`6\
0.*^-6*y^55 + 0.0000466540218293218907402946078967497015946622147924279441434\
1982766034752397`60.*y^56 - 
  4.67022486078035567097844274259582843597968567558432444443680443634158428`6\
0.*^-6*y^57 - 0.0000318864835079566656507294454939882935458933784390470251708\
4019086401868218`60.*y^58 + 
  3.16958572595470146483200086188582443734202408199157303212330005274394924`6\
0.*^-6*y^59 + 0.0000218654795736863840228696921348487715338709037716496828258\
1480153032758747`60.*y^60 - 
  2.15936906962802650050283628358876690754320477707700776343219809896029833`6\
0.*^-6*y^61 - 0.0000150393859107387267464904918423792740696112303070359754516\
0787740807256376`60.*y^62 + 
  1.47599694128621320259132027678733080514272144914746122902584595194686786`6\
0.*^-6*y^63 + 0.0000103740081762090832969396956060117373385216249727072304919\
5111998306216886`60.*y^64 - 
  1.01217889426083123168975323337346274448133747818307568279253931944586675`6\
0.*^-6*y^65 - 
  7.17501456046142034486905484002650440095691590189495121835912169086632937`6\
0.*^-6*y^66 + 
  6.9617490174571054810321560060605670315114619438611405488557948837660871`60.\
*^-7*y^67 + 
  4.97496646249174535178549025122952900902198733480176063214233036157936647`6\
0.*^-6*y^68 - 
  4.8017500321758667321148367600417270304096561427099252435357290905075337`60.\
*^-7*y^69 - 
  3.45766124777248258071262764718573486164846916101200076831259764209133169`6\
0.*^-6*y^70 + 
  3.3206099895329480639133689201307338625761124533976726909374486119688751`60.\
*^-7*y^71 + 
  2.40846994876446632570398979326843013128664793748131672593626455846202312`6\
0.*^-6*y^72 - 
  2.3020285313501654900261661678948633248313304915779590012747613108753089`60.\
*^-7*y^73 - 
  1.68117045088451673068786810179752107040402545807098763564017664405783554`6\
0.*^-6*y^74 + 
  1.5996107706267868349012991034724804181292853091147633846849606442015416`60.\
*^-7*y^75 + 
  1.17582906205535010914434682991190312623852206176731552440099752336437552`6\
0.*^-6*y^76 - 
  1.1139677579245365928607447812452025913333747829334383130053202569982476`60.\
*^-7*y^77 - 
  8.2393413000368387019851882868958249050691687888605382741331689975392497`60.\
*^-7*y^78 + 
  7.773787813475084013051729720569607623390036092878868993526883551486812`60.\
*^-8*y^79 + 
  5.7838138011838508192443623732580247178453350608294953328886827031594602`60.\
*^-7*y^80 - 5.435589066705122884138926190498144031039491561645922282745546558\
8490099295985269499728767`60.*^-8*y^81 - 
  4.0669645995572336034775684639522753540406438570802150840829421325985182`60.\
*^-7*y^82 + 3.807762753704560459528763274913697644656642226867578094945902933\
7371565607563451083213258`60.*^-8*y^83 + 
  2.8643392082121869894143075507908177375142857676429832445379435849585215`60.\
*^-7*y^84 - 2.672153505698374018033144069610328461500427880189157133473683991\
7382097383612576961640241`60.*^-8*y^85 - 
  2.0204251133777591462572966580424462047893332151838639399723933695510582`60.\
*^-7*y^86 + 1.878378127850922046514108498134704678227874123283480240559561151\
5109563461757394422627326`60.*^-8*y^87 + 
  1.42723008155396787283471190055897971811358643595535620278499381954916`60.*^\
-7*y^88 - 1.32251121623851117461225050829978674778869487450419391085463072944\
87252519359720937702325`60.*^-8*y^89 - 
  1.0095991216869882989279757247791532078103214116805254423333535659802018`60.\
*^-7*y^90 + 9.325615695018711252490241508724137239281777906945437082554134970\
453077254819723859872937`60.*^-9*y^91 + 
  7.151225283894934191364027251347919860272584328242094304822123132103123`60.\
*^-8*y^92 - 6.585470723886527786722393397215136886086033737105602976245901206\
805170262081437426457243`60.*^-9*y^93 - 5.07181085815063812053798564046099465\
34604802320580179913809760170234397206370816732507534`60.*^-8*y^94 + 
  4.6569190538621024143627508134942986968888042413081778459840540819430281914\
72397230866225`60.*^-9*y^95 + 3.601413115618474345830943052863206508720125960\
1132989178122679044873891742058433637912576`60.*^-8*y^96 - 
  3.2975120363619260790383100808753706792678654914540993861478675803689342091\
6219713840962`60.*^-9*y^97 - 2.5602822660062465804924753753488550492542978640\
513317409549443499078199180458719240898063`60.*^-8*y^98 + 
  2.3378945567477489597047308281014956755616518169217415227848206586762019577\
88670999005458`60.*^-9*y^99 + 1.822161454564560455355805021643220818190873557\
3922769047532089129120451438765598915203698`60.*^-8*y^100 - 
  1.6595519483803773988785099177462792053227221029555494793139274409176896737\
1266321290085`60.*^-9*y^101 - 1.298226047470792074496293077182685432216340309\
1272308871231525614583006242218912662923609`60.*^-8*y^102 + 
  1.1794029303462672653795698669287797263948090996902632422210255733291216210\
06133789585632`60.*^-9*y^103 + 9.25890778040359173903130375985182196402141156\
1999633170170279776384007854226267400809163`60.*^-9*y^104 - 
  8.3910888928701292955459429336488474672968662584028442261088032156053757208\
5363804233657`60.*^-10*y^105 - 6.60994389610347630635994883806728068420571104\
1878141651646312890922364457493910788715264`60.*^-9*y^106 + 
  5.9764017714221402069635370992587942316285931429846886358951977868919292287\
5605118347252`60.*^-10*y^107 + 4.72332637382595277341142220616189994767017201\
7906090192546479592452323288730192653089823`60.*^-9*y^108 - 
  4.2609682940335185565141977093580500468687527799879859506388846060305861894\
0615370355569`60.*^-10*y^109 - 3.37827359665172691927356262317625891905140329\
4827302381115544057095494563339812746099572`60.*^-9*y^110 + 
  3.0409314315627297225473350467798329252504228776921572736497761160937015204\
2176650204862`60.*^-10*y^111 + 2.41837547476894907728096146659763726567553085\
1820419580430027891468332085964215893061467`60.*^-9*y^112 - 
  2.1722934111506434018978781739736099076474489973238924474757542455916039183\
2232251142077`60.*^-10*y^113 - 1.73268991391734318491744822861589179604909825\
6976870573215126698407145220911744939869339`60.*^-9*y^114 + 
  1.5532039894175077915545854060706179708836383675753045377494049437605417501\
5459380792614`60.*^-10*y^115 + 1.24243325130916031193452459739405969483969875\
6360094612143476756143579159264956878056486`60.*^-9*y^116 - 
  1.1115323873501512654427284598563568107589223868857773142874257722092672736\
1902187237846`60.*^-10*y^117 - 8.91595699960306101097485862935812536035734342\
713133701209233903268068920795530920485744`60.*^-10*y^118 + 
  7.9613293261067146179801397862279031605202601569491097644043658689996981780\
640072665312`60.*^-11*y^119 + 6.403151289542077727200542571513782969552276656\
69424853668965188025937208726392432898438`60.*^-10*y^120 - 
  5.7069734715993504297944759335515947943264368763571104269442799467722176094\
656750595676`60.*^-11*y^121 - 4.601922205166707021845681441778066133279790760\
65631427815800922380356120753857061419587`60.*^-10*y^122 + 
  4.0942140177886646985733428212848115422465562584670651217602472458736294504\
977323281669`60.*^-11*y^123 + 3.309739879993159998094488932096730863058165152\
40785425808640730703834825474664693039043`60.*^-10*y^124 - 
  2.9394623605041237929753835460073811732592589791545794141858328986966919851\
938647044672`60.*^-11*y^125 - 2.382031074461335217098051414999198509225674279\
65320335056788489409948772691287604789493`60.*^-10*y^126 + 
  2.1119653090857059989776339241061180826182202210257759830714896840030654698\
278570231768`60.*^-11*y^127 + 1.715498440392109456596821615498605063465385561\
84574282494614546873068011646357996124351`60.*^-10*y^128 - 
  1.5185061592080545489560904975584855351018887650295832729228106007574948788\
699473068613`60.*^-11*y^129 - 1.236270223049270918320877483281263237500438945\
86483673184649958756949786205534590791289`60.*^-10*y^130 + 
  1.0925646265819356777193310641668782177831036775298044886207535178303002409\
066521386486`60.*^-11*y^131 + 8.914724490090988099113925667574285469327549902\
4669454243505029503956637964986448858132`60.*^-11*y^132 - 
  7.8662707997378684330887258068782498197940409086902076295555730655033948057\
70373369597`60.*^-12*y^133 - 6.4322888542061898922981057955040684143975403477\
010086010926784246319047523258128128454`60.*^-11*y^134 + 
  5.6672537854568397207097608919651684595700072162256747945889104262844416185\
84675948113`60.*^-12*y^135 + 4.6438511036298760885220472509013711003067162350\
900747172523057478173180555627966343758`60.*^-11*y^136 - 
  4.0855421323155086234910897740391999288278531981084077267373554204395700569\
42921592633`60.*^-12*y^137 - 3.3545831503355870059910846000618258229284587858\
740659750381378659754011845337586126032`60.*^-11*y^138 + 
  2.9470780743606444616009226151465636094405396758931258929061224549134239418\
0661107177`60.*^-12*y^139 + 2.42459436053978697264833230060190252478250362157\
51477937175990231058083994089371943763`60.*^-11*y^140 - 
  2.1271128452050633554492167168103407880600241972723515133327963687183601678\
77345393502`60.*^-12*y^141 - 1.7533673579329833108451710144844841357364938729\
549858244374036570179197624559950631161`60.*^-11*y^142 + 
  1.5361680835062660855174854742079268290476809712180921603313729799823133573\
21962176693`60.*^-12*y^143 + 1.2686253344869651140732077996785938206080327950\
649798213440688305535118818331748112756`60.*^-11*y^144 - 
  1.1100153211475555074280885511271868682648113140341181866955684562030370357\
68865202516`60.*^-12*y^145 - 9.1836241052145425257980882046010596724917491285\
10277177526337876090886069265678958273`60.*^-12*y^146 + 
  8.0251703412842647499341961135912602994914036171157459926838119947035135992\
6276975896`60.*^-13*y^147 + 6.65133711275965076200121354905158711459430080513\
2395134037287207145570368114937003896`60.*^-12*y^148 - 
  5.8050760584464364511654212976306150355488843877147410966726211013698993494\
7614047733`60.*^-13*y^149 - 4.81961222565618774639177739909960932928716977742\
951956175164756511546760514448392963`60.*^-12*y^150 + 
  4.2012984581723981640663804333336829326257840783292168992823662929229738587\
6490614005`60.*^-13*y^151 + 3.49395964121527648228525415332390261962061229679\
4470004481435407695115825819566226728`60.*^-12*y^152 - 
  3.0421104759142995832831181139104458320425540556338851956415375391014009228\
5353646293`60.*^-13*y^153 - 2.53408347767829323806880726377321605853319584349\
0878706141366362737979782923910423977`60.*^-12*y^154 + 
  2.2038212461481248653153112536836349310459150435734087339888342798113320981\
8783888354`60.*^-13*y^155 + 1.83872172164598209165692656173664954481292665415\
129303028335219388440499055339261504`60.*^-12*y^156 - 
  1.5972836030615320501055218100560518280608812328417247247595208862798198856\
2289502177`60.*^-13*y^157 - 1.33474457266887596060585569399996738177510874315\
6792345856733963689061168804536814197`60.*^-12*y^158 + 
  1.1582079880227765269991035911461865994342330656667817178820091705329079938\
749418511`60.*^-13*y^159 + 9.693097723253983447350204089911320274180092228443\
51481625038940391503829872673944859`60.*^-13*y^160 - 
  8.4020394448106042186405940757757282393223535179097255940659554209204727418\
097779094`60.*^-14*y^161 - 7.042140314337493815583954200291076078281900334869\
73822794125821671839194446536041515`60.*^-13*y^162 + 
  6.0977764478988937908486841788022182156061299341985011249640845540245992688\
286657987`60.*^-14*y^163 + 5.118232024073467954365134726274938027748817681339\
3417523112658294042698221375716421`60.*^-13*y^164 - 
  4.4273318847418449322088739467279694221125361383661073160656592392397823792\
462767473`60.*^-14*y^165 - 3.721381548333944428095116330638685029993509303231\
23232994359515529525116465116799044`60.*^-13*y^166 + 
  3.2158206170868428509661257977940926051569034609449987672495142161365051933\
739853105`60.*^-14*y^167 + 2.706781767413318543891323129423702307874574549921\
09220654857105570318673629557300624`60.*^-13*y^168 - 
  2.3367714458708805143625448241236633625923116422377571924549642654840414550\
126759422`60.*^-14*y^169 - 1.969532374714255602360377808339390323047965840567\
00715914592658701430658898244600056`60.*^-13*y^170 + 
  1.6986779111595326936319300429064563845258009928480330525312451035336495447\
975531627`60.*^-14*y^171 + 1.433606670365816490715742501189692466919907676932\
18315936171110516901046683663827587`60.*^-13*y^172 - 
  1.2352989522821731548645338055325797959497975420141710284241559530840694693\
709174756`60.*^-14*y^173 - 1.043879125009808996314947921000923413136790486575\
17897368301339872624410597360475901`60.*^-13*y^174 + 
  8.9865984797109619033771832622724196558683821507816140560153296027889696565\
06421439`60.*^-15*y^175 + 7.6036156468417033788252363539514024921765798066739\
470615911798536275160610175246966`60.*^-14*y^176 - 
  6.5399883655308786535760151605680564862435474619436568436362506959116401460\
14954588`60.*^-15*y^177 - 5.5403397357785768732813050758086344794319236369864\
652754853490883266533893288374862`60.*^-14*y^178 + 
  4.7611653436071575767614545315398675827389586227399801284368785742508386872\
82956812`60.*^-15*y^179 + 4.0382723749541351463965140987376552421618165392676\
861176498076366140489614042206194`60.*^-14*y^180 - 
  3.4673733596285743213833344149726626723861878481736717210977605195046585206\
46531653`60.*^-15*y^181 - 2.9443848493737342823586647770425139357271642413276\
183461698673586208718688141289632`60.*^-14*y^182 + 
  2.5260127502399450355996046812726866269440817916273150827224690956859009992\
56028771`60.*^-15*y^183 + 2.1474852376812753842541137344286822031244738214550\
272944506732675729219512984814583`60.*^-14*y^184 - 
  1.8408343157630564289980758308271600973315307247434203844463092904572664005\
47553807`60.*^-15*y^185 - 1.5667490502062808381935655104934605053967435787806\
984801385946696842419877344557491`60.*^-14*y^186 + 
  1.3419454353615336151112706843730355921318909489457940917818871120909934155\
61841921`60.*^-15*y^187 + 1.1434032578080744357450921117622142521551258580855\
897760216774104933569104134414516`60.*^-14*y^188 - 
  9.7857219775479998070217174004786035864440272746374601532523259661395868071\
9368568`60.*^-16*y^189 - 8.34694070224019698787896902212860995471255719307203\
2588673600699514456811047425427`60.*^-15*y^190 + 
  7.1381507865363934440344127634544856447076773602159694335439517988233595374\
7409151`60.*^-16*y^191 + 6.09509423151864130943712583090643687958126967568952\
6116195884416911642401979623892`60.*^-15*y^192 - 
  5.2084735184664337642782241091399137342944269273563264526966064799971283414\
3669466`60.*^-16*y^193 - 4.45200942262285191165313115583523345418924207620380\
1411762250677839883621034514779`60.*^-15*y^194 + 
  3.8015811294357029311430559763343114506696025349035857410851154308155129790\
0457108`60.*^-16*y^195 + 3.25275777510067416864970144053395969560153081508686\
9183722746733576139360707834518`60.*^-15*y^196 - 
  2.7755201122417081070614727252122286903128885504227746998654792809130226315\
8226797`60.*^-16*y^197 - 2.37719546724143662686007504674349227537426653772500\
2678037390875832656293482662718`60.*^-15*y^198 + 
  2.0269738505341243882018254113508914879897689722585700240030833662840594660\
8418209`60.*^-16*y^199 + 1.73777355115442176611767011147361391905053185107630\
3293251989584841236211512281311`60.*^-15*y^200 + 
  ls^3*(-24328.49350939935883865471036011647033522287982876081947762997092283\
173025028040249`60./y - 911.2945801079726164310897399201876514456381754039195\
848102135572946228923716144`60.*y + 4590.638690275014302695717126222307566989\
78700694440694525720147402081761583705376`60.*y^3 + 
    506.285732750390835934587405155594093277191649882429628063764756247463527\
89599526`60.*y^5 + 116.168274813318439488823395029822886512988507114051616524\
2203607080340105348976`60.*y^7 + 28.96027780363938002668131530729738259793869\
826704740347339201485245517700587199`60.*y^9 + 7.3294232370874247463735129117\
515679993320297554591417540950751917701125901468`60.*y^11 + 
    1.86084421874120383155091007590713615522942512841051477391283643632493846\
250508`60.*y^13 + 0.472581623187060168207108742429779586584178709810734983236\
84932642211428900359`60.*y^15 + 0.1199571134467993023897327700861020514918252\
8407557548868322972327221612495907`60.*y^17 + 0.03042762699768138868274651132\
64913260317953811564011712940239812556009419927`60.*y^19 + 
    0.00771248031072007044381262142797287819880437958691482738980729383282886\
520406`60.*y^21 + 0.001953533837135162403713455014981013521748408604926421680\
33433565214520509512`60.*y^23 + 0.0004945075669847602522677534784350282895605\
4017894517179984216977999187832444`60.*y^25 + 0.00012510507241491384395507696\
801666941122188116964937911267123877750712249639`60.*y^27 + 
    0.00003163369940615748014921496440777813393952926804982659995526728475200\
481624`60.*y^29 + 
    7.99500732334740830854929479370121917034499952878986543975163801704551153`\
60.*^-6*y^31 + 
    2.01976054259672644165217754944072970161424179465292711187166831809972711`\
60.*^-6*y^33 + 
    5.100457613635650543512980661535487236551374061204351913990156232599943`6\
0.*^-7*y^35 + 
    1.2875402075582448939105342562028445525848097205528255517523243566163368`\
60.*^-7*y^37 + 3.249131778480523920220123219370898900885457628373540329962444\
4667521829459982270218876073`60.*^-8*y^39 + 8.1967132087809185620952564853448\
69986269283734505532003118905499586594014059354099995319`60.*^-9*y^41 + 
    2.06722533492089106748242618705113342101236627027354420768752569351927158\
797252503558351`60.*^-9*y^43 + 5.21219037649060380724198013818875452724650354\
097774212652309502294151040821800525784753`60.*^-10*y^45 + 
    1.31384726387843762292839033681619542720966923609780440423372925807332348\
070461662099136`60.*^-10*y^47 + 3.3110721443178481955540731083627064251264136\
777571094451067576955977805048905707032011`60.*^-11*y^49 + 
    8.34253158762346499192832258328125533189211714924957231198143237107171019\
6385588896066`60.*^-12*y^51 + 2.101542753113525213835306782424688106209996593\
591037189483341096333833106489251758271`60.*^-12*y^53 + 
    5.29291509339994827409184996773097177302872873061717747742745880651031916\
785858623923`60.*^-13*y^55 + 1.3328235708865846302460093819661365535674410379\
6969229552984293272026509265381199253`60.*^-13*y^57 + 
    3.35564295801207193143445544031200223705070394591762459551931207466721472\
97620290059`60.*^-14*y^59 + 8.44710928321514061510349320966516695625307874176\
905821154572540505948002720223135`60.*^-15*y^61 + 2.1260495827469865031586303\
65381643178586520016279967731621545682236448151258253283`60.*^-15*y^63 + 
    5.35026026623066213279473732733013291269411408962513140827539436498503505\
355481954`60.*^-16*y^65 + 1.3462191173987482521856261085450502227051808676676\
6716888692724022887537952940484`60.*^-16*y^67 + 3.386871912888054818247860841\
3059798355746273270416746217371492954087040202792387`60.*^-17*y^69 + 
    8.51974524604284089952690409729867662311978507679036109080540314949586255\
3100706`60.*^-18*y^71 + 2.142899083016911323427857358937885709548354339818733\
302038066180565823137291477`60.*^-18*y^73 + 5.3892259223236329407719026922406\
6881030658133808851398602066704288753628474577`60.*^-19*y^75 + 
    1.35519801148902785771617787882896876850930863514454248128055089911755651\
305486`60.*^-19*y^77 + 3.4074760332614957052654191279364695663046490931312360\
463471493880743959658205`60.*^-20*y^79 + 
    8.56679587647631121825093654363985508712914519045147071629322592684546115\
6944`60.*^-21*y^81 + 
    2.15358160486420003482308046929461340769444756194055631910746491721890808\
338`60.*^-21*y^83 + 
    5.41331370069948798716335744722415809273768165774244646663813270981648074\
566`60.*^-22*y^85 + 
    1.36058459886470574730283723145043384579219717422744965886746031324000272\
671`60.*^-22*y^87 + 
    3.41939958538260474139700524007125761913902098748312737791714722707613458\
95`60.*^-23*y^89 + 
    8.59285491969731378531202220570219226500986148119925757149202527823504307\
5`60.*^-24*y^91 + 
    2.15918433061616115005642672142481560242120670115426444021276789455480555\
3`60.*^-24*y^93 + 
    5.42510066133437710540858557001848716264757124596373460973464556965662507`\
60.*^-25*y^95 + 
    1.36299066374623503856249225339966515905802265862814649809423965616653456`\
60.*^-25*y^97 + 
    3.4240969930154543224508448780757798381864009334074947461937019901722688`\
60.*^-26*y^99 + 
    8.601384735098335312613699161372532916470561459331313812633406935516041`6\
0.*^-27*y^101 + 2.16053256321979261997973661110183013240852919219643445348941\
20511370817859536695648366941`60.*^-27*y^103 + 5.4265564500966924336026629325\
87610188830210699625569491221464622393878410853858448555898`60.*^-28*y^105 + 
    1.36288682740810155337561135326145176317507557403950444273574873495917630\
8985436339736836`60.*^-28*y^107 + 3.42269400197278641605742355065273019786512\
315519900217337461253897357686821090620907228`60.*^-29*y^109 + 
    8.59508102964346182361533970653828019992802600960530016483403193309515692\
6848793960533`60.*^-30*y^111 + 2.15827247461059219270756635398463209801616607\
22665689934853541372007205308515550937811`60.*^-30*y^113 + 
    5.41923147970997160497700094717954788349521021917275385282753354071087760\
1361714775856`60.*^-31*y^115 + 1.36064544062913236091559139874880987373487685\
7237393820405120865351870875153679274075`60.*^-31*y^117 + 
    3.41608565930336651241833344951606911105347038686506242765897576754415265\
965116611763`60.*^-32*y^119 + 8.576097140516012212260708243450131508971680367\
1312761932814720990076986339567327227`60.*^-33*y^121 + 
    2.15292254909662493561431417581003876996883340268798243551379051596137837\
24743216968`60.*^-33*y^123 + 5.4043751523621926466009479290263748392430611157\
64377181157371171894775581608211029`60.*^-34*y^125 + 
    1.35656780291617376045169173889843895373846178966558161833598026763400809\
9162816654`60.*^-34*y^127 + 3.40499909366940732868563407819823232375893095113\
208937392627179254976636296362569`60.*^-35*y^129 + 
    8.54618908440356213596122544387518903629548028250736835308161091190993110\
62044848`60.*^-36*y^131 + 2.1449071511532793913812968172657774181910527789800\
956674525319972009172928885144`60.*^-36*y^133 + 5.383013666787254942288049309\
971239838613037325740276880743420631333597580139081`60.*^-37*y^135 + 
    1.35090222507109923698711360489067455688852430366564666572551624817214456\
7794616`60.*^-37*y^137 + 3.39003550865453052588063727523774350544341979248270\
785120985413664028262113775`60.*^-38*y^139 + 8.506813325880639600675219132428\
9342429447390534275912416224113675838923596599`60.*^-39*y^141 + 
    2.13457931903290607795745622267776638895396516164959554214570225965333324\
48718`60.*^-39*y^143 + 
    5.35600322955497121021057605356281915211586037651098260987875929255616010\
5589`60.*^-40*y^145 + 
    1.34385646720807217223063845538467275208050131208532499498550705514344357\
2884`60.*^-40*y^147 + 
    3.37169929240364997545419712792757132115056370469204903497850223737896152\
586`60.*^-41*y^149 + 
    8.45919498666730158177196627455276762402540746510440800921024630066835254\
22`60.*^-42*y^151 + 
    2.12223676601748596349053549699032633555395826390908531699691264988146255\
07`60.*^-42*y^153 + 
    5.32406763473704708649235454530588612248963676276174567352256764037694135\
1`60.*^-43*y^155 + 
    1.33560657412842244427453231351417175537938296092536358412621406550623687\
3`60.*^-43*y^157 + 
    3.35041881246969172237666095487092413387542454608575258295881632732751641`\
60.*^-44*y^159 + 
    8.404376838325011419069653523200426971604848244232633314697193623490067`6\
0.*^-45*y^161 + 
    2.1081334345853456014050822238630084144171569661546978869195822791795305`\
60.*^-45*y^163 + 
    5.28782553892111550192938093973962220062750068003317817477470879842968`60.\
*^-46*y^165 + 1.3263033199556212265087390875905095667802594903822019309709579\
7698633832384254937263156965`60.*^-46*y^167 + 3.32656165729194882311597214101\
46477477776483068897509954362450725250674986244212610236393`60.*^-47*y^169 + 
    8.34325538007082785607884208289381278500684385250201051505924077478069432\
9105153626066441`60.*^-48*y^171 + 2.09248804367438573599942387721738639727868\
5438705916171827596628842795972464628776632026`60.*^-48*y^173 + 
    5.24781072765204830606854359198734978186042523690632807137343298366760162\
403357056773526`60.*^-49*y^175 + 1.316077017433341170117139931279043385986410\
8614414554262286707456737017594743000402441`60.*^-49*y^177 + 
    3.30044605788399728830787154601001795196111252714572214809557157767576175\
80247750284269`60.*^-50*y^179 + 8.2766079853037995372856933596508768377650134\
98880283754421652222642861042394860538699`60.*^-51*y^181 + 
    2.07549054559540380472475475851829389353199843528379868698469107131141511\
3517700048276`60.*^-51*y^183 + 5.20448748472969278948432948162000409727823948\
76845361186451443961708071591004521081`60.*^-52*y^185 + 
    1.30504117887249656033332357169014691510011152355383182525686534848945552\
893045740795`60.*^-52*y^187 + 3.272349614241414111206494038932566810903703704\
8580364880098610335781748827982021055`60.*^-53*y^189 + 
    8.20511371642912180119088674490545570826582989941501724306557203145656308\
1908393132`60.*^-54*y^191 + 2.05730709422001451821174403963173896424231911147\
1440868729370472754223755024658036`60.*^-54*y^193 + 
    5.15826245821019333369425683905919306339109100231239479928112363657423246\
563974802`60.*^-55*y^195 + 1.293295352014016986744256386048652543600029668688\
79119411792631979393524625368591`60.*^-55*y^197 + 3.2425160769709364543157422\
753058782400119161279853368470541962323558836989975467`60.*^-56*y^199) + 
  ls^2*(-36635.97153684369919311363059154027301428445219967781480524635288452\
880638082008986`60. + 19871.6207315066388310223736137039489101751621741806693\
5294018286121104137522903399`60./y - 21966.8479926686334721744195724400104042\
1912818008528029214817088625705150312131838`60.*y + 
    15073.7371395126542034501532764330692272853318413521124038252594650855831\
2344949195`60.*y^2 - 20244.71419925611524835296600572136907836250311995963809\
708529707198869199780130885`60.*y^3 + 691.72871819359830692343492899872724020\
539358639192808970223169935005926844282413`60.*y^4 - 
    1634.72591850436957595505320836015647417877434789932725746353581438435246\
1257442`60.*y^5 + 167.6152752031657084959262164330289525780598252891924107133\
4528510401553491430798`60.*y^6 - 392.0116862656221851819782783256173428399680\
9334700594977425667351833457094307342`60.*y^7 + 43.58529791556746010009804687\
207772858929484011219164488511528366167980137662953`60.*y^8 - 
    104.859033307824593721160591180911882554159017568551070246417425179215122\
1689374`60.*y^9 + 14.65240325347607758486663998998014892952595353760994265530\
505886197398732793022`60.*y^10 - 28.09237174262098552239784217333917715491063\
719490818690685535857443904535616035`60.*y^11 + 4.223860587993879502822142151\
72131304688494824954757733033576146967090554340171`60.*y^12 - 
    6.87392543227040728612077971670348445705698408806168724387201345633935169\
743613`60.*y^13 + 1.043608937406340368496911306961620763497227274217275019611\
81488631239794523142`60.*y^14 - 1.6624882787590373452349881795769982776554783\
5183743309663613261873714735844367`60.*y^15 + 0.35536119224913967196929474949\
254685825234872091747007398711462201644773193527`60.*y^16 - 
    0.44856314535737290400036653629159798515511866998142871527251709538842376\
767272`60.*y^17 + 0.137153722636363576832986591001676887805559674078929922470\
62235003510621560889`60.*y^18 - 0.1129161909715433852250742450445887847010095\
8732929600450144618558306450014613`60.*y^19 + 0.04003806015517761647289786456\
651958877488928771271143054068128643971604184339`60.*y^20 - 
    0.02258120658772760641243346853862904692094612918978993651354541596540681\
187426`60.*y^21 + 0.011787281457103261388236022024739863028559588083450375188\
68233970383159649973`60.*y^22 - 0.0052134698506512172363811039144987812264423\
8047171767177474964427048300821182`60.*y^23 + 0.00492413590131824266806202459\
29409487961801887352467243040093594837940892791`60.*y^24 - 
    0.00157734858268389296773705027308167206326535050729408727090637418592777\
984107`60.*y^25 + 0.001807702739129078233222203658911289102595916680081225390\
97773491684578570491`60.*y^26 - 0.0002398726292219983350798140198347861123053\
1227425871491339880971641174759053`60.*y^27 + 0.00051172617561304705959701940\
353192164835985010188791266429357200380017200015`60.*y^28 + 
    0.00001881267907497083953424845282978178078695076061527757348005337945097\
010618`60.*y^29 + 0.000181422329880862020356519599249628668860358327626266126\
33643443077693474699`60.*y^30 - 5.1691658017135973693768929980991440271924475\
402188746435777874100575469541831905585261334`60.*^-8*y^31 + 
    0.00007763280322591789970336093557029339193755014357280688191390279454018\
641158`60.*y^32 - 
    3.8528157455869547918858923764123259837340101514080928492787846052286395`\
60.*^-7*y^33 + 0.000025036698517221053080047985789272158742182554318058710073\
23523846702316676`60.*y^34 + 
    3.67852580055730301905131779929039540539410865472355627861780954072288337`\
60.*^-6*y^35 + 
    7.27470675993816182563175618476941302171967880357161635682828108138794459`\
60.*^-6*y^36 + 
    1.59023137169362589759887829693441563192490092790932772612264103062289159`\
60.*^-6*y^37 + 
    3.00905006021718197028150415657489009909156069309956102715325599861853358`\
60.*^-6*y^38 + 
    2.2620679327573917014100128549007818859223985515729621843893422619809348`\
60.*^-7*y^39 + 
    1.17947498305128878304773310469233399754404852519460939007032794011704837`\
60.*^-6*y^40 + 
    1.3256737142191939103372952493314049608188221684491672448572214532987577`\
60.*^-7*y^41 + 
    3.354880422920413821527521809887762972710589315227686370224083528314338`6\
0.*^-7*y^42 + 
    9.375638334834022239510338774857674444769362147842062523974333068801633`6\
0.*^-8*y^43 + 
    1.1057214676828412879574887781888069179930702613828126466598046258045051`\
60.*^-7*y^44 + 2.259285006940824921562817110577227329860680318373676360497696\
3597430298589852791100783422`60.*^-8*y^45 + 4.9158193727070017697943497415512\
017651999269988959527452818859595873666774095807045367731`60.*^-8*y^46 + 
    3.84448473449945964914987680236471766622744848642747537722143287602478661\
4562285136831272`60.*^-9*y^47 + 1.6487677887268096791191106805232000501690332\
218410040363697492188791371326102004110162679`60.*^-8*y^48 + 
    3.38011720933776549329344775371592502275177878974887043909563791733503521\
530471088726167`60.*^-9*y^49 + 4.41382027274643585429627923719645573603489799\
1191888740682335623016540199558362710415653`60.*^-9*y^50 + 
    1.47276511034485245298497628962078419308358504356417632593059074870591241\
6452170522762765`60.*^-9*y^51 + 1.7844413616385524676818494497764190584295468\
86555481444006776176189749079090084951527878`60.*^-9*y^52 + 
    2.14795412484798756513700273536919261078143367703852999083338658252816810\
283193436127913`60.*^-10*y^53 + 7.5543359706561652901134187162026842514148429\
0896456121477995917179482167557206265669436`60.*^-10*y^54 + 
    7.79507987720164725581816507048995066137202139902800533322169509329524031\
6558711054894`60.*^-11*y^55 + 2.091745110583585567914532770977260380695306121\
39769729348659306429881867198536955086421`60.*^-10*y^56 + 
    6.62315535116386851491631152605992314483761510489888308580542908407352789\
8063199708837`60.*^-11*y^57 + 6.113316316566258101318903025935991010411176187\
730951776287674429133278357222877909444`60.*^-11*y^58 + 
    1.72626081392159478160097182718773927777379375874279892073005900542623422\
06554960042085`60.*^-11*y^59 + 2.95021650206601976365709475151689986184167999\
65105820112982712971061469100284614793134`60.*^-11*y^60 + 
    1.55420115757849404601862547485844349317192120493579790674767106722239079\
465017635839`60.*^-12*y^61 + 1.0502248002015485543594114657896385871353848625\
773090838082649587129891920612260234513`60.*^-11*y^62 + 
    1.89284887436636916559899141234998053901235270834595154853817146436208873\
8671773915795`60.*^-12*y^63 + 2.451187139132561549468435712295344212409747139\
971151448278465714602090994145423024838`60.*^-12*y^64 + 
    1.05606988496900737535337865239339440723741455163066784520858434850681103\
0985122921704`60.*^-12*y^65 + 9.579293965248310969206820051491567847778205865\
00038797140410039190907346314263297504`60.*^-13*y^66 + 
    1.27258053561673962338898253650404676388298503871787616216915959402818508\
01270658819`60.*^-13*y^67 + 4.69448123198295715183048732780110937142066045373\
362536573967634166368645544447763146`60.*^-13*y^68 + 
    2.20466293043454668942903963045712344416273034183170812609327882431795363\
4368278758`60.*^-14*y^69 + 1.266312321279739121057636362387737402824018921806\
75782179884362053523436576364105773`60.*^-13*y^70 + 
    4.22477087540245475975543435783098320467736793096478185882816377156513517\
57196062017`60.*^-14*y^71 + 2.93678724626685604057102554034137494635078363093\
17351529837562133449778220993663293`60.*^-14*y^72 + 
    1.26553449424873277301129470448938696888663802915848456737087460357172877\
58867929825`60.*^-14*y^73 + 1.66596046004619398272365036174116952259157983917\
06211507272148693045109430530158297`60.*^-14*y^74 - 
    7.74325697487532662874128102308637026392779344718757085493374963988221197\
5442046`60.*^-17*y^75 + 6.699650367196799374322587150162973327316062144161869\
777591609696766369455291013562`60.*^-15*y^76 + 8.3000132019538749057796181355\
5390891565927002402048382892367745679975943058934807`60.*^-16*y^77 + 
    1.26742507394490575611985767906696374449579000270443681053547209394049376\
2559279645`60.*^-15*y^78 + 7.627909044235946339622971898473767745737585711061\
00875033771788493995424414783003`60.*^-16*y^79 + 4.41159246751502876791489240\
52455852964383872633276913515432290571242248751104621`60.*^-16*y^80 + 
    7.89751610879569770360584254473250067212623758745370459778663058459351889\
34724533`60.*^-17*y^81 + 2.88821285697155524873398391705392545831107240243855\
966028259330330292444991001821`60.*^-16*y^82 - 1.2726265827121452494432476346\
363026255499717396831717377963483996003155477269692`60.*^-17*y^83 + 
    7.86083845942492277576393865951332774295683424626611573897101998779530089\
75294623`60.*^-17*y^84 + 2.58393565375477939222959654788250569206043438201317\
96506509309208718169693677938`60.*^-17*y^85 + 1.08921046871736884125344043682\
34923037204977372473521015128740007879606662189844`60.*^-17*y^86 + 
    1.00416380096249671736850125415517957232091061098342029642804908915918754\
29828669`60.*^-17*y^87 + 8.65952712639426936739958443608778594699333812208675\
4149073721980821168331351481`60.*^-18*y^88 - 8.487702352061240903532621785267\
79052639679864780856249644835932591241991729615`60.*^-19*y^89 + 
    4.44119069571479312683201441526552512633994492708843025497269759095124553\
8065464`60.*^-18*y^90 + 1.374612901358874718924451770765255114846630671323561\
06515383205000717478827575`60.*^-19*y^91 + 6.34674133392528319344651632446796\
603980153240266717032324637745069170137046663`60.*^-19*y^92 + 
    5.70597460186517721636362328206035865114929785053545470234418900960328064\
072636`60.*^-19*y^93 + 1.3561014099166245727157174920996537802450062019457205\
5285356250602631736347224`60.*^-19*y^94 + 6.340374475170717483940855682075855\
8598514873034196055763194036788575034622589`60.*^-20*y^95 + 
    1.77553538903164358242290564363320732762928045887918134644166672739356536\
496969`60.*^-19*y^96 - 3.1753741774556296796074642355711599487955041175263029\
866260272924555453462387`60.*^-20*y^97 + 5.3225923444489705361885413964600164\
694193276353545869664343993894114278870425`60.*^-20*y^98 + 
    1.45305465024649849905281602015504950970756178908117465547483096627425137\
45241`60.*^-20*y^99 + 
    1.14875588165359508499778400734361648997299644141512187913502509254381439\
589`60.*^-21*y^100 + 
    8.72068113571624973922440174619650529384969010296767913730519041985235668\
2984`60.*^-21*y^101 + 
    3.74385003478526386934320982145181533357006799278128841962285862111210524\
8813`60.*^-21*y^102 - 
    1.03163296083605236005142705253665628946899553375926622589122474008542851\
7392`60.*^-21*y^103 + 
    3.13192473355721112737203810618990590761603945418026678842656707635280457\
1538`60.*^-21*y^104 - 
    3.11440050992964309581651972884876193039004367458165476203274541043422688\
857`60.*^-22*y^105 + 
    3.45613597519358338991231826370690540364975782086155333023107157531919648\
976`60.*^-22*y^106 + 
    4.37370510656469110774261958387694286872066201459939121393280788071235895\
006`60.*^-22*y^107 - 
    3.74516073968844594377742584550420998375104091554300293912175348664755632\
63`60.*^-23*y^108 + 
    6.74140732393668876916852674099332822717681834942991121182330558790489975\
61`60.*^-23*y^109 + 
    1.07703319393018034302228383416844685533033393252460330278297878543201246\
681`60.*^-22*y^110 - 
    4.04403426089316837801762745988947869791288096190554669572850666251406948\
88`60.*^-23*y^111 + 
    4.10611926207904363684949834587993521939106870292548123163626916583495433\
56`60.*^-23*y^112 + 
    6.28307081585901786262148087486586195572276020147156953823359121206723412\
4`60.*^-24*y^113 - 
    3.25864555534652590066326154872087753164667445076443621492780275562677159\
4`60.*^-24*y^114 + 
    8.05486426140310588867079528224449109852662532802475159743029555887485283\
8`60.*^-24*y^115 + 
    6.79923517547783574370785098561931751398978660966113451571918426597921916`\
60.*^-25*y^116 - 
    8.51576898134331651471343015344707088584397661575230269796242855283536941`\
60.*^-25*y^117 + 
    2.35074221782159753625430583083184207538306337760231746268530288823004736\
2`60.*^-24*y^118 - 
    6.03842868616415245379074035924278776646501807324587482714706711494570626`\
60.*^-25*y^119 + 
    2.54500306840533189312807159847168690514053637274047181437336021445607121`\
60.*^-25*y^120 + 
    3.33714969444341644536150812077171896204527158919040608256757917735390172`\
60.*^-25*y^121 - 
    1.30247714810923220705757306835334779132927118065603904455075470633519629`\
60.*^-25*y^122 + 
    8.1233555170321061834509258261245740415301667475776614827905221909030057`\
60.*^-26*y^123 + 
    6.1094683382138413010102990279741875928895214291889380432517546369856517`\
60.*^-26*y^124 - 
    4.2359583742644698814167029745446043395967789630487952990965994542100007`\
60.*^-26*y^125 + 
    3.5874250636894240698775434198215655700638771726985297470902759953000685`\
60.*^-26*y^126 - 1.5502806667900369779896576503367619355612424311745963367469\
00202300204168134536573409163`60.*^-28*y^127 - 
    4.516914080761962978627186481553172420561018743372744881979964582192759`6\
0.*^-27*y^128 + 
    7.619928811327507122232084162127846261919489915889589707161038872331592`6\
0.*^-27*y^129 - 1.29124071525641576323641129024071638341520879358690934270035\
86233095024188400366287287847`60.*^-27*y^130 - 4.5869680229779859577186066140\
51153814378406830540862279599534348656792063925062642653554`60.*^-28*y^131 + 
    1.83570936852289615470278057518149232934458114170466496260687899560847978\
80311209761169792`60.*^-27*y^132 - 7.9088759936235595784854744567893451570602\
58603339575829637715223523121453528467886493374`60.*^-28*y^133 + 
    2.69647968038313886607423192084446485408659270642550950275508906150636544\
5330586433883112`60.*^-28*y^134 + 2.42240424544928621476964904413113066211879\
8081987626606888224375566017130522780570390603`60.*^-28*y^135 - 
    1.74156703897898018712365896331130065385068819663828483310246708973971840\
0737159821539019`60.*^-28*y^136 + 9.84671800091242522560643789496616263093772\
555544388583085852348241407042754143232186891`60.*^-29*y^137 + 
    2.70611885274698096015380517927149879002629465580407351283808207898299741\
064026692122962`60.*^-29*y^138 - 3.967110514993583384026529229638782279870118\
24612136289991483356457392522550705221901094`60.*^-29*y^139 + 
    3.38756888285826405581078889076176741461365248699852317251946221622797714\
367799196343521`60.*^-29*y^140 - 5.458379718469773556733609228275894775693221\
7356647628888286639385897321776681841704024`60.*^-30*y^141 - 
    3.93876656823182062202860612033254046819344262810227679276346755444099088\
86852955307982`60.*^-30*y^142 + 7.1599463931309799122607500209102475925657751\
67067828897545165587043733686629085234365`60.*^-30*y^143 - 
    2.59909641533619882126915142095158359819182797002650416569272255794009242\
73397191251509`60.*^-30*y^144 + 5.1081030663098264311308319983740453568058589\
7811995052476052414110430154589772926731`60.*^-32*y^145 + 
    1.43632702290151858817707513983682957953863154811733555257519353602540826\
25433292355062`60.*^-30*y^146 - 8.9999296461534814802197450687420305406222137\
45912423696743160146025997465393341627605`60.*^-31*y^147 + 
    3.36124162902878874884669842426880668583553666229966436206581104918570450\
4562830712584`60.*^-31*y^148 + 1.53869545501661521779342017523558259618269690\
0120650908789233391607640490487589886717`60.*^-31*y^149 - 
    1.86988630243479857150366544232564984065663502445757041041422199967112806\
3420833253215`60.*^-31*y^150 + 1.15041317091786609629589489824168087605924254\
4177771480334159531489719634324802116269`60.*^-31*y^151 - 
    1.58690603461811338438964720344504670009049406809833265437184671395409282\
0803644671`60.*^-34*y^152 - 3.36628908265069893260406406588986932976040601761\
595044197982736576771617272603720195`60.*^-32*y^153 + 
    3.28691439550755164817098971149158756303931157484194777402183491815498335\
821504373905`60.*^-32*y^154 - 9.935322769151023267466625037515622791600725134\
7702777128976636244975976026594540368`60.*^-33*y^155 - 
    2.29349454891404975843816884698482464877173300379656122687921141247842470\
45813858775`60.*^-33*y^156 + 6.5309085156588608458901199949744473635344564285\
810233682839490990878726465503046137`60.*^-33*y^157 - 
    3.46978812968062527476396216155018975621902197192249636609985520655927369\
60033204828`60.*^-33*y^158 + 6.1435082958029003075080092478326610367507375660\
97924211564960696433213349650472392`60.*^-34*y^159 + 
    1.07195499601912000090986233197188869269970552010578536867495182341825933\
98064982821`60.*^-33*y^160 - 9.4472603416062782331293256203498038958218917143\
34159784253335422658102258868232747`60.*^-34*y^161 + 
    4.21292067513792634456568371465415452463208347752589023173500179809484169\
1202204842`60.*^-34*y^162 + 6.48149946960826264457643755901274488998304173798\
06890702938519163905443060443089`60.*^-35*y^163 - 1.7858917319295011219373542\
40474759398198362985243298999541432826537490945764559984`60.*^-34*y^164 + 
    1.28315805599584616508746932847622377836770575656046055575877653504363415\
0000136421`60.*^-34*y^165 - 2.33712252656823512128346896505408379708625946076\
785784824388695668136009785731722`60.*^-35*y^166 - 
    2.51512595399645630359121388955847214856186773982231891145203016754232052\
932129568`60.*^-35*y^167 + 3.161773747121916955823474445219609243161892779652\
04466598626874678990058376648611`60.*^-35*y^168 - 1.3677924577857501682895049\
8067268451814679934731800198544508861496908110043329524`60.*^-35*y^169 - 
    4.13609087103976964517663473033673823753623573493112741438792955673445258\
843968`60.*^-38*y^170 + 5.660103894240180660816526557149526930678359835530658\
9959881596468100437661941714`60.*^-36*y^171 - 4.01308782446863069705381258678\
87300242704418124836854672014681166228038036853881`60.*^-36*y^172 + 
    1.18534025867754271468819427231727681776612789737171147056748617370373659\
78279677`60.*^-36*y^173 + 7.0360363788546709321494744545455880862849655331211\
28539226981079005173711780188`60.*^-37*y^174 - 9.3140129536243820278431880609\
35981586717264888428910604954866045262448431206915`60.*^-37*y^175 + 
    5.05239524424840589801150923019411988908510903664010307361906032923949865\
1188572`60.*^-37*y^176 - 2.54278880319742232815002298748407271515808516539557\
508338559843687236157265437`60.*^-38*y^177 - 1.544885731736366834333726390262\
22600512596623924622589513056490437534237828863`60.*^-37*y^178 + 
    1.36518353240054911396874347110302522131809781345697235204421869859943731\
1323763`60.*^-37*y^179 - 4.36830876509501903662943737507629880655627393306627\
118539000737043218269415648`60.*^-38*y^180 - 1.473435765965291771806971424091\
32069173338422065297836856677991688946101038861`60.*^-38*y^181 + 
    2.94466620066573103576424910299263627567471910948113370843835389043484644\
545072`60.*^-38*y^182 - 1.665840441660047332369646783827800332755421128804672\
92491656310827752013661103`60.*^-38*y^183 + 
    2.52135552265973926253097404147149747701491487147334205923623526724743322\
9611`60.*^-39*y^184 + 4.52131988977804443019488430015481960034455344663165629\
19230246024764289204788`60.*^-39*y^185 - 4.2764511362963978431112353596461458\
122163422619598491906597976294295455557826`60.*^-39*y^186 + 
    1.72716805597244101450508636660449680146703388218909355518248112987353826\
52146`60.*^-39*y^187 + 
    3.16771190683017125735546074638610998989824876967982388564790561365836829\
6777`60.*^-40*y^188 - 
    8.63192369556591208035912688715203393272650632933475892180552335988104224\
5578`60.*^-40*y^189 + 
    5.75135777252793063651845064636342488703727652050720773571349783188553740\
083`60.*^-40*y^190 - 
    1.15317853770960700990955595122301577739282926430811745740648259294185721\
6352`60.*^-40*y^191 - 
    1.18087235279828292398469107353806690290177159249074340367963312248342402\
6804`60.*^-40*y^192 + 
    1.38435232136656756956053918991031413485259168660736861283547260535466739\
039`60.*^-40*y^193 - 
    6.12560892799247518446644706001590367443736397654104778085880529379194414\
1`60.*^-41*y^194 - 
    2.93958575978659502029837076408386785409986515657802570967324146727358979\
02`60.*^-42*y^195 + 
    2.60155090222850442852047241597212117795486421230073736661655527404441083\
002`60.*^-41*y^196 - 
    1.87893799596701658626214948791792131855267874379780314859931653899900803\
721`60.*^-41*y^197 + 
    5.17973445387947594750353981222270745303887859507642714259510344972929556\
82`60.*^-42*y^198 + 
    3.12097047251354678549130764731462176579764268112715208846450236005459248\
12`60.*^-42*y^199 - 
    4.27702976239247226248664828678100719747545169990343957470706759132429910\
38`60.*^-42*y^200) + ls*(113936.216348547877871748088539474620844550264861962\
28509892542440585327854066605644`60. - 174558.0076972955472308321060975256992\
3889603590886498392141386147023087722191622782`60./y + 
    151222.472169435373730474831938542328707012479388528461039078601212840675\
82319897863`60.*y - 61469.458344811296326163663418777487420376343041861068240\
35206503144665041880714819`60.*y^2 + 40697.9787908614849427221187688540084503\
3637157965469875651644253952757905510704948`60.*y^3 - 
    2067.30407187545486678436897958617618168907950109459476809904281113061157\
147287786`60.*y^4 + 3255.8058933225240080568411750027831448227524116862522470\
8969134028353317234513639`60.*y^5 - 490.6483964477845630529477893584375584947\
4608767979484722571776060591913587691952`60.*y^6 + 
    869.857790676471382485950503606772554956777379484222298826792002707478395\
870996`60.*y^7 - 99.731289945050073268247587279103846669436951297660296097673\
99519147684607555437`60.*y^8 + 241.446404051147447776239358424628269977088165\
21888691328911075820610017166770665`60.*y^9 - 26.1512293998440600830636827181\
7724247445224769155392183781806682700117558119134`60.*y^10 + 
    64.0408181294892081167187606752843981641257180857013437982461221539479647\
6394997`60.*y^11 - 7.74932298121137835262396330287267068120184044990204886979\
652145557729685540025`60.*y^12 + 17.91507051814398911945792027755221283455371\
68202559481665005881241222136121033`60.*y^13 - 1.7217563207705745012303356157\
5859849973459836866412709350297916238417782987588`60.*y^14 + 
    3.74093141405388855231899870825702124432214242827725643899792290623895166\
218516`60.*y^15 - 0.382250142378206240202823330750319049770052796316206891425\
13110950736098389107`60.*y^16 + 1.2601025681812768255884961038330063288974567\
2155206891188359366731509523571055`60.*y^17 - 0.15584632203665327689472946008\
395932509155643251583578370512017428727134227333`60.*y^18 + 
    0.17456004138499324852866393735200692025439664793052748948216807824148300\
122539`60.*y^19 - 0.053439367091904393737684688942796871441630052404959369457\
52493598814912190032`60.*y^20 + 0.1314078726830241834887006085442528890920339\
7054036424025683954028892056710894`60.*y^21 - 0.01147591539499426113975458163\
703207438216773519138561930421107484222734794636`60.*y^22 - 
    0.02424791711234194958850871355936234971836202281134619148961054979825167\
85373`60.*y^23 - 0.0039185781813401637812007232736009360443526055697170654024\
8658209167722536817`60.*y^24 + 0.02638322193301939204590221127937121361534175\
925522879037143375787284720815321`60.*y^25 - 0.002006583876079263533840199789\
47435645775213972590990187959277898697007652945`60.*y^26 - 
    0.01265794627369505089844610760300171938253836498733574674487441229820022\
754389`60.*y^27 - 0.000593913550457090660831205650355309387531852676370785944\
5679840630860899876`60.*y^28 + 0.00855919391939648425615221042959299061981364\
081701585656985829163112759450945`60.*y^29 - 0.000136898463701568525390740633\
46304386902542906298402625399385140256836065254`60.*y^30 - 
    0.00528911346373918830367685842034755453175538438726085440702068366554076\
694901`60.*y^31 - 0.000068893213542750058960075311971278291022013777511082189\
13498819565113403772`60.*y^32 + 0.0033579520890430399148548618053092252400707\
667495970334750232457965094887193`60.*y^33 - 0.000030136928370327138464046055\
51618105691548129791820701455207968868474810876`60.*y^34 - 
    0.00214175943287835242722310335930849218462235637373024347823700824135134\
603102`60.*y^35 - 
    7.18626319772075917973984505837157357257293113836127180757748025148550453`\
60.*^-6*y^36 + 0.001379797366026844771361942738660616018724310145801146474033\
49212310433890711`60.*y^37 - 
    2.20903651481604284603614538445210477628973803030513943941138093065258009`\
60.*^-6*y^38 - 0.000900304779099266467560293037022098291225850947276880141298\
91565176640846628`60.*y^39 - 
    1.24540157776612583800625760226538803146652380917168992838783102013631522`\
60.*^-6*y^40 + 0.000589913358396601383105559159245725888100848815629550892901\
24170920545095653`60.*y^41 - 
    4.1464105412147116492687616596122450679196936173505833860849298477353788`\
60.*^-7*y^42 - 0.000389521012187555058746710197743835609061230618981195612868\
8739779393258258`60.*y^43 - 
    8.750821296094627444618838173666986704936114086025241836144843042899394`6\
0.*^-8*y^44 + 0.0002585541905126243723512365292996835786585354198247190151934\
6026319808322527`60.*y^45 - 4.09382695445813233972880112298653272521968310635\
84706777980370019132414032738840746931884`60.*^-8*y^46 - 
    0.00017269367305153046454595655496525440958362148365715020215289614308170\
291384`60.*y^47 - 2.035159158929129469905171653941473186385472581528180731090\
0281327406856270175730521934149`60.*^-8*y^48 + 0.0001158955584656676044414352\
0454799695244668916381688323469245039070380927426`60.*y^49 - 
    4.92780411136067239437833509971468179030204344977118621378625417239273986\
206713937383751`60.*^-9*y^50 - 0.00007814708475763056108371426948361350642848\
586327707297435751580130325673357`60.*y^51 - 1.208097137382047995818448570472\
179118710035490717151135947423389821418864185507927663256`60.*^-9*y^52 + 
    0.00005291408886978791555825428923264759704941756738553062149565243647081\
505818`60.*y^53 - 7.702007333363932107085622567581110034438457365143960042455\
00616682462431390867726431324`60.*^-10*y^54 - 0.00003597212200713459109480901\
065216459174462396300056268197963787857517619644`60.*y^55 - 
    2.86344739503469810881482378461429461280852847798348451762616671170420603\
065664091836424`60.*^-10*y^56 + 0.0000245437072859819495529184093814792654147\
6893161129104886399910381251953016`60.*y^57 - 5.02520921403053281571071198940\
86107939852812760844341006180413608152368490160894505244`60.*^-11*y^58 - 
    0.00001680320305969735733385268551274857609303198678411625896623162319757\
910997`60.*y^59 - 2.143774323523910413634248573165411470325455848607331728593\
3907282285634206464526598037`60.*^-11*y^60 + 0.000011540212311697582544626968\
88180753438505707208671155427057501965996254565`60.*y^61 - 
    1.33471654766768997968341487527158756688822146032883207649482254104619721\
2489658412098`60.*^-11*y^62 - 
    7.949121428155144919642678075994563072307083394111683208102775123563222`6\
0.*^-6*y^63 - 3.2581985866942607270607035747695324376431886418915618354854171\
89811764931356720358513`60.*^-12*y^64 + 
    5.49065366286951233493178882511274905118427032147564284134064170394007451`\
60.*^-6*y^65 - 5.138808869353044016926019800684118518943530234363201722967272\
71815164653289077196687`60.*^-13*y^66 - 
    3.80237127346128013216571059479178558588475141874178973731771462841805775`\
60.*^-6*y^67 - 4.402395476544064681908017761562276610536411753384459350261413\
97975337324054070510974`60.*^-13*y^68 + 
    2.63962358648688188656424781339945215156182627223792346331359081663830052`\
60.*^-6*y^69 - 1.971103304658443650106811877751700334955605825360345730608217\
26698877036907287283034`60.*^-13*y^70 - 
    1.83664292455684972884234932056927268694845472479752835311754844729549788`\
60.*^-6*y^71 - 2.615528967500848971449439467777350990326630123098881776883187\
3828387548068150516377`60.*^-14*y^72 + 
    1.28069540719178757927903421831991784650596067125054080825768113742917165`\
60.*^-6*y^73 - 8.545413167530644552856884979568551131839291800409208997168786\
241914500871378397335`60.*^-15*y^74 - 
    8.9485634598616745759024601365502038775170750147545415240521335100679356`\
60.*^-7*y^75 - 8.597511044366288795008940000434468883372363580824077115832080\
505725101683137735765`60.*^-15*y^76 + 
    6.2646844579643647549058792984730537721857087995528442257795781154090244`\
60.*^-7*y^77 - 2.228169969094141994734823059710532924659681692823969133253769\
477146289325257693513`60.*^-15*y^78 - 
    4.3937906241547229513223077737968685773348791391753384346200954390800101`\
60.*^-7*y^79 - 9.678838001092130821187536754340658776332140342440338287899238\
3610057449811297242`60.*^-17*y^80 + 
    3.0869743417587116106664450801756336108946817009275569549369074022031008`\
60.*^-7*y^81 - 2.224932677958712791082166369386859075784404914817478968175810\
42541374490228716547`60.*^-16*y^82 - 
    2.1724133497882280728453600506070390677180260943036121556341784057070913`\
60.*^-7*y^83 - 1.403864345394993169736258182371326864562130276314071325970678\
01350239605450921694`60.*^-16*y^84 + 
    1.5312027654485765736467577473799555754265420296070863593782741155790714`\
60.*^-7*y^85 - 1.342700519258706341492376202131433480589341311613616522222307\
2830217552877212368`60.*^-17*y^86 - 
    1.0808645024161027188518485561179448161398561768457958912201693635085055`\
60.*^-7*y^87 - 6.370340184661304391617206776827368720898919149156518107892568\
52673270057103302`60.*^-19*y^88 + 
    7.640607277817639145694859356873286553530293669770227769838948428896664`6\
0.*^-8*y^89 - 5.4704121272656114420396590617899811848338903956855306026229629\
45830393726089802`60.*^-18*y^90 - 5.40846967572115165697493761828416774258507\
13323554127762846106784134459016313570259452507`60.*^-8*y^91 - 
    1.67815593334550519296277993227211926980247596429322250054008680085930614\
0053531`60.*^-18*y^92 + 3.833403316866315094558621018793311156799807031870952\
8007056932371605961459214113170702636`60.*^-8*y^93 + 
    1.17621599078107456651745915244049078813902658171124759027045508561634387\
622304`60.*^-19*y^94 - 2.7204054254971423992460452989719028672007246783308202\
848201125762866968074044491365397943`60.*^-8*y^95 - 
    8.15056661331582678772902210774756749591850626672017810615383074621594780\
60377`60.*^-20*y^96 + 1.93285257033315827767309352638303896814037947050115657\
74678008594851362321120300684022676`60.*^-8*y^97 - 
    1.05221734884423974713182315211578462297097367621570929731345643878008427\
832686`60.*^-19*y^98 - 1.3748591818448529969299717899172784871492275675279593\
008289075949718871740678470764185302`60.*^-8*y^99 - 
    8.44913766907012920320225562760073247691865451866651689851093009202256743\
6387`60.*^-21*y^100 + 9.79020609234794513598435791396431463886396480773729124\
2707484645034964037843522179159232`60.*^-9*y^101 + 
    3.91611429810253041222442720355844745878098862567818422814571127601729806\
4263`60.*^-21*y^102 - 6.97879636573530438723587458171145871266451207717555410\
0719570740986531759916037624170423`60.*^-9*y^103 - 
    3.36730105213831359834347194186055139404507051765983364139952313564701304\
3312`60.*^-21*y^104 + 4.97973652259316092171436861076879484914505328368367543\
2291987120302838851783832119250384`60.*^-9*y^105 - 
    1.42303127379053470654366837187730458199645346815090224115629407113981651\
2942`60.*^-21*y^106 - 3.55674275189216665094041830941332907555427698980549639\
8094078553286087617647797130804966`60.*^-9*y^107 + 
    1.99870981005857610044395893337411371827017220594003655784454843636154309\
103`60.*^-22*y^108 + 2.542745292476931794155856416391530791628393640870010625\
750420649650402261678649495494465`60.*^-9*y^109 + 
    1.07118315276525380892901282621995794156632355851739751795967392224875407\
25`60.*^-23*y^110 - 1.8194600508132095293161018396933076970225067895235652963\
42984841114390968684232840769775`60.*^-9*y^111 - 
    8.23953827398772203344047475283336045735178582592306347111739728002028251\
63`60.*^-23*y^112 + 1.3030384214064891205417399293873133724348815869268517522\
44425139433608313414022952805882`60.*^-9*y^113 - 
    8.11028042862627525580304303451190910202504153366789890536186063761821663\
4`60.*^-24*y^114 - 9.33971198320143371243233493961955450051582262927926201663\
708126188665259271378803858064`60.*^-10*y^115 + 
    6.31463527560622667521824939830246842054760025938724809046797981934669143\
2`60.*^-24*y^116 + 6.69974933534203992365112646269838005830133668199724935587\
945700008240529551412411072997`60.*^-10*y^117 - 
    1.86227404187276196221988725104481399947803430385929721775901797820594912\
7`60.*^-24*y^118 - 4.80972601439654435028194119996561976280446335579820724427\
376900644507777500440778383308`60.*^-10*y^119 - 
    1.32239330483980352920621410180183570273661443813286119906880632354526481\
5`60.*^-24*y^120 + 3.45547180740008439628031885074183732377773291250376276152\
686292811873862840389979080826`60.*^-10*y^121 + 
    2.00474420408006837078464362099977880906519644257315185049808687140294272`\
60.*^-25*y^122 - 2.4843266571612118953578050879083026230843927706187562984756\
3078989908412879278723048371`60.*^-10*y^123 + 
    7.2478474498045454686991993522357765260169371707954638728215542243701328`\
60.*^-26*y^124 + 1.7873681187116811774127840441430415690742884525915301071874\
9164828019075898437889446207`60.*^-10*y^125 - 
    6.5703069057118781641713076460466665338953598539492407670373195079529963`\
60.*^-26*y^126 - 1.2868069959534962450951760198119953532897638776593051642332\
013954573644967503876410735`60.*^-10*y^127 - 
    1.025304692105388275658574128472393570383937712168253749656527731865201`6\
0.*^-26*y^128 + 9.27037975625078964468226459592926634319295898140163828230303\
46168192816657955445553085`60.*^-11*y^129 + 
    7.323913858092044586184362051985021534426019321724028697503211122418676`6\
0.*^-27*y^130 - 6.68278349328703711449643502824952943363519045753193639457649\
180700101958029518945628`60.*^-11*y^131 - 6.942671459238432891725933264773049\
043726231016173720171016987875781449556116047905260271`60.*^-28*y^132 + 
    4.82041550334341514615353712627663685412165984525291547514198062028377648\
44477636514495`60.*^-11*y^133 - 1.2846605725225906662001719760955684472156806\
183155245583118441959117746620655599856281169`60.*^-27*y^134 - 
    3.47912976498250525051574786642834475495819319932492419736323169753766820\
81651760221482`60.*^-11*y^135 + 1.5184629436257485815241208621928892226990159\
01175114118941672276179328444212373155736162`60.*^-28*y^136 + 
    2.51251155671474497700781625925500744928079535146697762986286992026748945\
19595230458514`60.*^-11*y^137 + 1.1449398768304377885574320032711238942590684\
71718123062389505626877340503383227797126946`60.*^-28*y^138 - 
    1.81547118040600181289692736001043832099837556375985279207772851577198485\
68303085026`60.*^-11*y^139 - 5.1440288714765155635730414482898612765654072597\
0340756257488165804149367247695360295055`60.*^-29*y^140 + 
    1.31252440620489292551063377191883775854538117897463880513122036689633759\
66602085654427`60.*^-11*y^141 - 1.3497691248024774390844552743146197813870987\
4190490227572937092378499115673788287648053`60.*^-29*y^142 - 
    9.49413378311311416570899836172563553880229917675741498580566117537161139\
6256954129293`60.*^-12*y^143 + 7.39669623917347203028419550003763861747793500\
18771703665435929516154413838051219865074`60.*^-30*y^144 + 
    6.87110711380811603278371859836780893262695191920364839386877565518431787\
326986681266`60.*^-12*y^145 + 2.794519821137667142922892783556979114512600425\
051700062242941510585169009634246286473`60.*^-31*y^146 - 
    4.97525399579732747915073266693120447474018742800153738369798456100424751\
5853219525675`60.*^-12*y^147 - 1.25433008027485091367455387786798541979832438\
56635559638246297830249440949074995853908`60.*^-30*y^148 + 
    3.60425055613379802352627460282082987937669721611369919420687805223446511\
7940852406913`60.*^-12*y^149 + 7.40995138573575818760866646890267154196508838\
07117715275410461930984104878763972084`60.*^-32*y^150 - 
    2.61228240564392824780414648159401838662506159051445053130243155600158213\
8690808250093`60.*^-12*y^151 + 1.42455894272758873462669919655212034044841959\
7832873234516704302597681484995280071076`60.*^-31*y^152 + 
    1.89419722976830981449529143823760170749515383277691922085499552050256490\
0743904864784`60.*^-12*y^153 - 3.76090306115421152152824181164565508191221108\
540704030116430450538619132248987936703`60.*^-32*y^154 - 
    1.37412073903716515566105591973180563659369939377795443785938778475173459\
9943180302935`60.*^-12*y^155 - 1.69770267047215832144779337814025728130078579\
506541180768770993127758475564003217908`60.*^-32*y^156 + 
    9.97273155292186065516316458611581990863921007596194745518995735344776132\
153905660828`60.*^-13*y^157 + 6.793613548766026141449237419119935267710806424\
9237449063242815847016546649638258335`60.*^-33*y^158 - 
    7.24082429644461422263461898568811701226102413720698326735218525318940109\
081381249308`60.*^-13*y^159 + 1.126257473159777262957456693240506949257105898\
4671050321141093316759251050683541796`60.*^-33*y^160 + 
    5.25946816021217582365029881637912656083075845526628084511483730991632804\
126389799243`60.*^-13*y^161 - 1.199301219378067215155981037000576065094260593\
3499903823070370271252840651617874858`60.*^-33*y^162 - 
    3.82182735401489146817602731369409283645748717223074132661032734479928969\
53007169352`60.*^-13*y^163 - 1.9941371015756305457462283332246630041546808167\
7799920119464130165406186207702788`60.*^-35*y^164 + 
    2.77825018692702266016126131390763906943989207445218094774619090904714669\
161269205334`60.*^-13*y^165 + 1.591039433722372653780679879783354280305912008\
107399823764515439676218169649910412`60.*^-34*y^166 - 
    2.02040527794972000621497699435424677995300893599896329004583661107471494\
758182267791`60.*^-13*y^167 - 2.328998820707268949770209602261095241769895584\
37770957028173288932877471563038682`60.*^-35*y^168 + 
    1.46983452408859880545725741724234073436474495619020133620081813109711044\
148865485652`60.*^-13*y^169 - 2.013173938490306981890784573762004546452997563\
58543786510266233231444328105939485`60.*^-35*y^170 - 
    1.06968843321129840162736635900699127226104977150019065826686822640094704\
602000033537`60.*^-13*y^171 + 5.669807177139629689000010818536677837491442426\
9854777555603918159289575987496854`60.*^-36*y^172 + 
    7.78755806796773549488567384780330463164058699748167413474929390214938062\
33960911577`60.*^-14*y^173 + 1.8685606583520093293559883923433827356493999130\
937827741745057418103210739318833`60.*^-36*y^174 - 
    5.67148525734725080701168095345894742660304251891519566039988622755549355\
61807943784`60.*^-14*y^175 - 1.1020257546933358003945593538434571650135364650\
785967889265252408790411892898055`60.*^-36*y^176 + 
    4.13180981107977339512088618560933692497230662134560107949992240809221077\
71170974559`60.*^-14*y^177 - 1.2137255253991412104432734445939118438009839046\
591975684688109500841628790285`60.*^-37*y^178 - 3.011122732244996683762600666\
9882894517461724773859438919594853242931712358580830177`60.*^-14*y^179 + 
    1.65582422157003730858611558914014684975967490728096993285921553416175575\
9128658`60.*^-37*y^180 + 2.19511835664950300502067414066036148063974644112698\
1255896567035560528547863058248`60.*^-14*y^181 - 
    8.23045729341416350501635370728334671020467069403551215727684827018308493\
9405`60.*^-39*y^182 - 1.60075774997166387490459582507259934067832836804685601\
15523328293516720150224217764`60.*^-14*y^183 - 2.2581854977823130814391516049\
0039764899909466539314082517015001566042911345483`60.*^-38*y^184 + 
    1.16769229765142787865029725543608024332617280640001505946895260760949184\
6817432996`60.*^-14*y^185 + 4.12972706304314663349359987693252877525167008274\
35684702747369897539300972883`60.*^-39*y^186 - 8.5204668711707159461710434055\
56234822731027321678832653274414145281622903438762896`60.*^-15*y^187 + 
    2.50321710232900293282863080226400040364974103937551945382009588313049814\
08822`60.*^-39*y^188 + 6.2191020369633332322455039674957543818171804573257708\
13209697563712863623900008979`60.*^-15*y^189 - 
    9.54175444810718462681548099647189391676640814087432873387737309469054979\
426`60.*^-40*y^190 - 4.540655121471408801403442563308768589897975896859122539\
797036409376385164504630734`60.*^-15*y^191 - 
    2.23220776937662049008992603966459108972907432812159916723864607764107863\
2081`60.*^-40*y^192 + 3.31614273113232998909404766082748527005923869517597032\
4052958843050271754838974822`60.*^-15*y^193 + 
    1.62287620133444713038071792529106752510327674764667987861582408404672100\
4997`60.*^-40*y^194 - 2.42253008433613269280195475884472746790257166455111047\
8752661975284862046368297131`60.*^-15*y^195 + 
    7.40531367475182048960318800656840441671502350069936272174805194145936700\
74`60.*^-42*y^196 + 1.7702063456572285751991039057301914651412061465580064743\
28733888878616404773326646`60.*^-15*y^197 - 
    2.40558606305633308295090579097951205752471590004247849782030116381073268\
723`60.*^-41*y^198 - 1.293882736767962893326201640634457304629276889434509201\
90202153513970792682584867`60.*^-15*y^199 + 
    2.25935861966051314947477110387390187176643262417414220464462719342076193\
95`60.*^-42*y^200)}


==> anc/V_numexpan_CA2CF1_s5.m <==
{(-20967.84575390246556581438629182947848292756101276136357265077339078328534\
877964424`60.105974141761465 - 10004.7652403873104808650196217438078668312289\
4917900695741632130810346643658979188`59.784627231086006*I) + 
  (8463.741039087516736686127099246173960672360278990607342714969602965771229\
45552835`60.11674788598621 + 3471.6382649453107922041349485796206137123162285\
6907908659028959480471166567746672`59.72971998557036*I)*y - 
  (225.6830927388341186846101426645163913948982587709088117885970830170171457\
0714865`59.54230221825286 - 887.363366411867485003362717198003350402117312367\
56454899427306427747634817842491`60.136904689030416*I)*y^2 - 
  (139.9991150499804113254691231503699335128514508989964392562553853527480838\
3093828`59.60248433566807 - 474.256102153832497888078469677252878243368320519\
45091351221402524614239588586692`60.13237197277771*I)*y^3 + 
  (17.47986519309782340653880432581141840280244022969875327904569250381453212\
747594`58.87146869202565 + 331.8813490251035575084785298203961613807999085601\
4028765742190290557467688640551`60.149913459782574*I)*y^4 + 
  (118.5329337216544946837389861662364204695533565934710619048429699022010123\
8225179`59.85171771115605 + 203.900168503244539892861720123667454242800570737\
3836594422203002926537403884823`60.087296262397466*I)*y^5 + 
  (164.6560401772801127806084474633124262210865233229386770351606188845230890\
7193245`60.08040729188666 + 101.643483377583278913508860728410345594694480840\
46366312719492896009954418050891`59.87090916520091*I)*y^6 + 
  (180.2426176405661514198209239873836944247772814898674276183132762207533565\
6308476`60.145721326722025 + 26.928718724262242013113737926165698475064442282\
35158984327391404528895222696049`59.320079530810936*I)*y^7 + 
  (181.2059911797586483843112400604906974824386246253658067123857813814822667\
581631`60.146076699137154 - 26.0391370379897571051181924548363026793593947632\
0172601068398913916423054328972`59.30353073376025*I)*y^8 + 
  (175.7004421210442335524818155813941475372473426728043562521017310732881816\
2876246`60.123856741725355 - 63.500484488111396491296834828127063057171198903\
30307785874059280214453790869282`59.68186092622932*I)*y^9 + 
  (167.6161817903199903872550271736014855733726447144181734224988696156686514\
5491467`60.09527236604687 - 90.2157870012484149557934013271832407173779712745\
8128597324262722006897226187055`59.826238964678566*I)*y^10 + 
  (158.7639286285730346283538870670940491826170567260500812413626267284072677\
3511667`60.06604938054569 - 109.474940393126403598042076207114460432707857959\
58122786429912927402381055788217`59.90461226091891*I)*y^11 + 
  (149.9710677047376149738700803007079843817735453807320284194904871688165903\
7174955`60.03811087596342 - 123.493040840392085381255805374280398368032953039\
54689556483831164106667454832049`59.95374587720401*I)*y^12 + 
  (141.5999295959743232226488873452231276430078934528617287823329926677022972\
0842639`60.01200884795496 - 133.764891014671607131595392457809111801130538638\
69987178035267607225464647040027`59.987287950577*I)*y^13 + 
  (133.7911256799279690218258951778138255261609401664916116302426608779226605\
7114704`59.98779784455755 - 141.313050005968418527401030551441489643306481661\
21966206640730206823031559013074`60.011552806791094*I)*y^14 + 
  (126.5793654216733505375584322761383891464427395324134246424026614015328273\
0324684`59.96535859364546 - 146.849407309694345785686371096385670217035065535\
17919006688119246506227114858407`60.02986787757491*I)*y^15 + 
  (119.9496732110021740251381863570471926872245930948226621140464085517405280\
7953043`59.94452126819037 - 150.878648944038345170644157590078789285835822107\
62692003906174475133530326860115`60.04414998555297*I)*y^16 + 
  (113.8651441316957140936101739338369749898710981795662025387490510055576984\
1319587`59.925112498453956 - 153.76482746867879704929528819157087437372950382\
541621048379576571902430579178545`60.05557870351333*I)*y^17 + 
  (108.2807605852776928490463210653035553461183443805025658432458148680147547\
6959007`59.90697230899042 - 155.774788026269823091286724054189063307017665569\
86564338377394205308652652968606`60.06491818026381*I)*y^18 + 
  (103.1502204694697400167583880221821284931683187176214703294589010769112797\
2540487`59.88995898863739 - 157.106988006332673890308668604033542805723543895\
36320184306498722188189473145859`60.072684330659435*I)*y^19 + 
  (98.42919837423569009636422032769141437682842497515698374165344282949487375\
028432`59.87394918811119 - 157.9109698925111123037368400045492123699845568349\
8171682386717596929854265044684`60.07923754095823*I)*y^20 + 
  (94.07676862409339854737707086277794471147981344461425266126588970634373231\
625271`59.85883627200874 - 158.3007513989892864766957350157522838631260767667\
9449068195793713138540425937751`60.08483685660541*I)*y^21 + 
  (90.05588315365037971102190746171208646756444235850482589720800673301006095\
705775`59.84452818625109 - 158.3641869763822061462850013376900467196893368184\
4328988592492674228127083479822`60.089673072165645*I)*y^22 + 
  (86.33337308687983020943600570118409570838937666399055161382157430977941127\
658205`59.830945351418116 - 158.169614765609402680104375568987228385590791413\
33929495112036416302923849764124`60.093889698945475*I)*y^23 + 
  (82.87972253103492205687425653786307223658900251130188334175427151736387011\
816522`59.81801876917717 - 157.7706441759445380538858708596901699070290694399\
6361037685284081446809377755353`60.09759667948352*I)*y^24 + 
  (79.66874636153100132847864983981743363241650455540502151764724016403230834\
242715`59.80568839077235 - 157.2096500642733818767403528369181744472340253222\
2367933725518239561652115888964`60.10087960845082*I)*y^25 + 
  (76.67724103150330070720633105133729652827086168060390865600690403169123189\
657841`59.79390173982749 - 156.5203541811484323978134099266528791611342126942\
9133308759061815951190040408218`60.10380608391362*I)*y^26 + 
  (73.88464341640364242618321812140299852987778644173725559859016969677590147\
036266`59.78261276107167 - 155.7297538431394885118534924596308337052392352122\
5144766556158094505812052176973`60.106430176533856*I)*y^27 + 
  (71.27271421723207787686226248926121594856826148348566229449975920059310165\
40064`59.77178086165267 - 154.85957791692775052404561671426158498496024534122\
003714314140151431784600911055`60.10879563490129*I)*y^28 + 
  (68.82525247280876461896746011569641859940130943791113614555165846596212073\
251135`59.76137011323987 - 153.9273965483995031867980048631042804238721952375\
0807286566062177300603956751804`60.11093822403779*I)*y^29 + 
  (66.52784246245414262499108132961929574540493863185629105395814421859565813\
247827`59.75134858697543 - 152.9474745184158156740462179347097585999680663209\
5031146361022937635222602964162`60.1128874580025*I)*y^30 + 
  (64.36763161838586331571330136702424226788690051645161063901153462090215509\
201139`59.74168779767932 - 151.9314328724439150608261293965946092982723704765\
6957279727100031409702448663636`60.11466790166074*I)*y^31 + 
  (62.33313684416961794781090064312180292290410117448786111633641368855987436\
949802`59.73236223779227 - 150.8887658312174151890779415893692028361960486821\
1940699579342309049368591749082`60.11630016129027*I)*y^32 + 
  (60.41407619617926265208496148799697895311676595872739007598080481805938885\
692249`59.7233489850895 - 149.82724751330141557712591701009490240659066474021\
864277127924562314848022622682`60.11780164724032*I)*y^33 + 
  (58.60122285999929398304582455699113774762572761751127378784553184568572785\
871889`59.714627371168 - 148.753254078861796155814004955635142150138948041629\
81503566829432802159625884232`60.11918716741523*I)*y^34 + 
  (56.88627853542089373378525042793772284174731321435895558751790962666283462\
551491`59.70617870014815 - 147.6720204581327039991185785498602140882448462247\
9465210004410670539650041044182`60.12046939368885*I)*y^35 + 
  (55.26176361643906917677036206167423931340460445715978068276207473501315358\
431397`59.69798600900733 - 146.5878461256335310773794367354363084394033250089\
1810600890017952885321162299256`60.121659231814846*I)*y^36 + 
  (53.72092185323678680513849431676987769991742301681042979391586932038466477\
956112`59.690033862558934 - 145.504260919145855017052474111155152139128683127\
92834355879029983010888420596691`60.12276611729236*I)*y^37 + 
  (52.25763747829055034309350918493910640795488681622266832500533313222753447\
251792`59.68230817737475 - 144.4241593316288726903761337432725321495413373211\
0150200047112831952616394519595`60.12379825387699*I)*y^38 + 
  (50.86636305220731721028217454993937400874597607656555559115988889465475808\
906987`59.67479606998233 - 143.3499097796720643860461768397146212295323722710\
5877082135549152276211109018801`60.12476280727065*I)*y^39 + 
  (49.54205652998601759895076327903152479591522433967044429181037368925582789\
364582`59.66748572550234 - 142.2834439002304378532923648544169838376431077606\
7902519918756859808949934529511`60.1256660634942*I)*y^40 + 
  (48.28012626356633540976327983604215899713204530258120958549968498134227852\
622829`59.660366283564045 - 141.226329824191694339368480801453217630539525121\
10607328025476448675691475443719`60.12651355921636*I)*y^41 + 
  (47.07638284296469426996813143052934575654531159971333876705601862321655542\
088153`59.65342773888185 - 140.1798325312954788069717391628990739739389638035\
9634430060105363148632656386303`60.127310189652256*I)*y^42 + 
  (45.92699683846498577879026353124391664577138352087992269732733875151135052\
348339`59.64666085431891 - 139.1449637409732748137099046447995696750826714842\
8232055681528805294487548849118`60.12806029839925*I)*y^43 + 
  (44.82846164317465053749193074772830094217966490332894347857167519873443397\
763071`59.64005708462502 - 138.1225232900860850163861899695398716179401980573\
0045510327076512403138952154557`60.128767752633784*I)*y^44 + 
  (43.77756073177022509333669744426860456060319625910130828711466285440239116\
729923`59.63360850933104 - 137.1131335560598534748366275750831165993001756352\
7106832281794227122031683698487`60.12943600637218*I)*y^45 + 
  (42.77133875026364345133361982090807573940041475662921679934270391615304712\
591866`59.6273077735252 - 136.11726817633473369827209626633795353261715570375\
248903608605494947665214095717`60.130068153943846*I)*y^46 + 
  (41.80707593567250405229344837196081568906763251035838217102982111020720313\
15197`59.62114803543597 - 135.13527607271369001696818005798015008232428866717\
058475151907548717972655627974`60.130666975394874*I)*y^47 + 
  (40.88226543582031707353971695023879453502107735406088368153615801145512902\
274149`59.61512291991222 - 134.1674015973118335287904006210393099369185259177\
8605825002113436352153537403116`60.13123497520511*I)*y^48 + 
  (39.99459316007125240385866088207429064288754939315221749691536693081803960\
808345`59.60922647702817 - 133.2138014641382016197135456769550032790563056902\
246641844635077860513688374696`60.13177441543703*I)*y^49 + 
  (39.14191984328342880911737505266417799006613423754766367721236926913201904\
329065`59.603453145155264 - 132.274559008315346147811098514664935055469816145\
38252990677439710517029081217569`60.13228734422684*I)*y^50 + 
  (38.32226504906070099472899723297417341687325048179230950305965697053999808\
200551`59.597797717938754 - 131.349696216981629261139577008625213452541853130\
29224086826314076803215268324965`60.13277562036242*I)*y^51 + 
  (37.53379287569220656142446749517953656356588661462978262977450834124890538\
282448`59.592255314696764 - 130.439183896951599656511441839428309686509519669\
88468337902435647522190049915694`60.13324093455926*I)*y^52 + 
  (36.77479916000067148555279686617658119107738324780176250491629171904728060\
171225`59.58682135382745 - 129.5429502802952929826387227396913819039710214812\
6800711229770963964142778097641`60.13368482793983*I)*y^53 + 
  (36.04370000152357488387994654399537312763619655113998917773654181674783740\
282819`59.58149152886669 - 128.6608883170700277657722631160380495361399144224\
494352168429841101440080759349`60.13410870813499*I)*y^54 + 
  (35.33902145273923215993192561256709964124873992579557345764465373837195756\
798091`59.57626178688702 - 127.7928618620958205910927962986451103387432191892\
1663346510388022811332005955075`60.13451386335601*I)*y^55 + 
  (34.65939024102212040405257774878190577823361857215882795599342167517545403\
127308`59.57112830896964 - 126.9387109280179184069265024907019542326869131847\
8608673874729708896435534994428`60.13490147472911*I)*y^56 + 
  (34.00352540517206868421516333077534303246709708752095900148188175117849813\
452893`59.56608749251641 - 126.0982561484537510662434137861382730045169240067\
8788709494380314261535765664409`60.135272627136835*I)*y^57 + 
  (33.37023074413380350317363996572593152199102426007796998187693880219020761\
022105`59.56113593519821 - 125.2713025715918686408900045351500460561407859611\
6467142806449133417979778776718`60.13562831877288*I)*y^58 + 
  (32.75838798826319956293461992597296069578155474831261656644285075742875097\
96576`59.556270420362175 - 124.4576428852530871961265189761613780775974448151\
1282000095917438868632990759133`60.13596946958432*I)*y^59 + 
  (32.16695061450471941797218133482367701022878856153909064202442162757297969\
838007`59.551487903742064 - 123.657060158384073890329999935897245540087294035\
98913438257344314204199229621667`60.136296928749395*I)*y^60 + 
  (31.59493823637424349412134027929346972251164220547291127556285860055793021\
843876`59.546785501334924 - 122.869330170624813743140290836704682603946548057\
37561083257871811484068992364606`60.136611481316635*I)*y^61 + 
  (31.04143150790678860537668348985568714311836241757607602877564106126048899\
294407`59.54216047832383 - 122.0942233904854576405552259285732462717901850686\
7098912911145351428117663800283`60.13691385411278*I)*y^62 + 
  (30.50556748791054688811096223068079206135065350873512196138075767364071646\
299656`59.53761023894025 - 121.3315066533901262155492558824035743738639742051\
341080074409260771572616809749`60.1372047210115*I)*y^63 + 
  (29.98653541712068733864374063572932092372446922892088357033253804245489662\
477511`59.53313231717277 - 120.5809445830750582964836452846450681065868533849\
9499836646093094474475926560825`60.13748470764221*I)*y^64 + 
  (29.48357286629869993244383433471015993751019821825120206095305575622932028\
998497`59.52872436823822 - 119.8423007933054013118686373704859656201686761725\
6730744372476335858046285786974`60.13775439560669*I)*y^65 + 
  (28.99596221808648416646651392865951835116576254694191417964152584817065604\
325222`59.52438416074224 - 119.1153389013861703846436687657059005215461675725\
1818998891746504073421424470731`60.13801432626278*I)*y^66 + 
  (28.52302744959323347388459882323790707081763497861707097118981007814354030\
16945`59.52010956946303 - 118.39982338031423527511547955832082411284656511731\
164619143545505956622757214166`60.13826500412551*I)*y^67 + 
  (28.06413118634794844718198231954741079894419758074953168980450799206689033\
990985`59.51589856870031 - 117.6955202725065680776835006663882349304266279283\
6840211753921520819695704697963`60.13850689993051*I)*y^68 + 
  (27.61867200145994104385994655379389308873002517345758057845823569841331345\
181695`59.51174922613686 - 117.0021977847275928052033060441568050799302635767\
8733937432944360099579325407124`60.13874045339766*I)*y^69 + 
  (27.18608193665289725709027873964742507132426121716380653367174307558892377\
017197`59.50765969716642 - 116.3196267810280478452471165420457762085208716064\
661499951369965062345241967282`60.1389660757287*I)*y^70 + 
  (26.76582422432549720236054543736863018992833619223808324659664210890582533\
195511`59.50362821964587 - 115.6475811881187755682283759424646616330668635548\
4630902856298779441704559054895`60.13918415186834*I)*y^71 + 
  (26.35739119198668799696332699614894529929424881404794967506810426358060062\
959477`59.49965310903422 - 114.9858383255684555031110725635793186746991408909\
9410865211858862434592352563382`60.13939504255413*I)*y^72 + 
  (25.96030233235385877404474195444335041155041780500818070366856534154319564\
700057`59.49573275388487 - 114.3341791714788931742650921919403671130152404609\
5153368649696841463550181258637`60.13959908617811*I)*y^73 + 
  (25.57410252411962183255118828563574679902973825428794727730127386217913934\
518635`59.491865611660764 - 113.692388572808693725424361789903693855080969316\
62980439173043769297781542869023`60.13979660047981*I)*y^74 + 
  (25.19836038991550930499926874905481703463804689801099869090868412506619400\
160027`59.488050204844896 - 113.060255408247227077997791996367580891831483039\
69319397489697695321233084792998`60.139987884088164*I)*y^75 + 
  (24.83266677935274657467662801646057404896394595130630355329830594807203595\
689732`59.4842851173218 - 112.43757271045325911917812750844800122168024965562\
569613929235017905816057604646`60.140173217927845*I)*y^76 + 
  (24.47663336622224399260616965088604705962946445987679846529597315242393385\
199151`59.480568991007594 - 111.824137753539221962097997554468444766098559604\
19852373695831322316273376969088`60.140352866503704*I)*y^77 + 
  (24.12989135000618357907442176624844104304503588544079395514794809305425906\
820388`59.47690052270824 - 111.2197521108798936238719627036941943049138705840\
2588497708969343526951298391793`60.140527079075305*I)*y^78 + 
  (23.79209025280782691177663660602743358282883350348774199658375941673141261\
650442`59.47327846118797 - 110.6242216876339230501945020728814712739456461358\
1045035549906532028819905359061`60.14069609073258*I)*y^79 + 
  (23.46289680365815774694596539166179873715720670823482677349427029397568609\
608687`59.46970160443097 - 110.0373567317718440022652539809292422740997797248\
6770132605370500453080914326926`60.14086012338188*I)*y^80 + 
  (23.14199390291966703063909678046165346733913355808960289249618276137185020\
602416`59.46616879708153 - 109.4589718268911559538264562389690610456930310531\
2631451905409222828272355709051`60.141019386651195*I)*y^81 + 
  (22.82907966018944351311320793214364948182797051195935156131955960333357938\
057991`59.462678928048575 - 108.888885869656000545092309345312845102277379632\
98486655979608804161769721069335`60.141174078722145*I)*y^82 + 
  (22.52386649971489587836087380731704659803720147108801646804667542389373625\
897377`59.459230928262336 - 108.326922034315982817239427218547004113120703732\
05103438811924266512582774078953`60.14132438709537*I)*y^83 + 
  (22.22608032788391454993390227754183928542046059217048671353600163859484967\
520174`59.45582376857154 - 107.7729077264273170046361921512262160243841175056\
958188859345380891036322071176`60.141470489295635*I)*y^84 + 
  (21.93545975784411284876930125921167687643188735031400555234391807863418264\
906673`59.45245645777075 - 107.2266745276125080886337346778754886706679301070\
4514280862111410400136579994693`60.141612553521966*I)*y^85 + 
  (21.65175538674914428254007197033919978279329111612502843391117399728560180\
58363`59.44912804074827 - 106.68805813294606005261118277385567297775174752591\
352039029897987170858526969278`60.14175073924789*I)*y^86 + 
  (21.37472912152940955395487959873073540642504058491737883729923790423374310\
782471`59.44583759674602 - 106.1568982823379707227762448171067639042806898724\
7806011048433326651560609127128`60.14188519777599*I)*y^87 + 
  (21.10415354944453104545916490230613582200782973499342546427106268129283925\
320977`59.44258423772302 - 105.6330386870995290870128835751700092877999912856\
1846799488800624106614473158553`60.14201607275094*I)*y^88 + 
  (20.83981135000000785875685595813451547381807219411319605884543921792573858\
760357`59.43936710681566 - 105.1163269527133143027791638613179498527280085406\
7987995995264918169078250631695`60.14214350063447*I)*y^89 + 
  (20.58149474510420221859397613105263191467415280888374261393672522789146780\
507824`59.436185376887394 - 104.606614498687992556061396585009952757624767499\
73132237084148685215038543732928`60.142267611145556*I)*y^90 + 
  (20.32900498460754863490157163009149502968034659843548697386983201069485186\
86692`59.43303824916219 - 104.10375647625566977945218475069656754771482414055\
650454267656933999770904102719`60.142388527668885*I)*y^91 + 
  (20.08215186460654374866553287419576495755868889734202789960905023610174868\
333632`59.429924951935675 - 103.607611684562732722957900495266593710619951179\
9552237489456921341653322194084`60.1425063676339*I)*y^92 + 
  (19.84075327611325939174574085439405669226765419000450215850667703063250826\
941061`59.42684473935895 - 103.1180424859121843557496437663950823984497452200\
3810516082600506451195076584077`60.14262124286724*I)*y^93 + 
  (19.60463478188912552879534282795609054205347855648006623774246417621917003\
301691`59.42379689028996 - 102.6349147205346280409391544998159394007612664765\
2176686692010573135469167188315`60.142733259920455*I)*y^94 + 
  (19.37362921942159927196282647012088951528063684188613218530017064656091401\
639692`59.42078070720822 - 102.1580976212947024185732996546728006610199507748\
5954578238388690462418539906629`60.14284252037513*I)*y^95 + 
  (19.14757632818589185298093541962942997931010155026317131523762066785800943\
086613`59.41779551518854 - 101.6874637286785522800516535942163008076711713223\
8183473583465342676071576481131`60.14294912112712*I)*y^96 + 
  (18.92632239948278966900393320925289210652251808782514201678046885879086983\
62348`59.414840660930146 - 101.2228888063546594952645617473950715942526973317\
4125502035051161528955597671008`60.14305315465163*I)*y^97 + 
  (18.70971994727922550822700361848709874807376043921926167179006304982156452\
716625`59.4119155118374 - 100.76425175755402900354707636957900043260061203118\
824122123127087737143464623094`60.143154709250545*I)*y^98 + 
  (18.49762739860192423892519485416763091936334754472148090928427514274871692\
346594`59.40901945514903 - 100.3114345424754400794984966756849202536327989103\
3379890897543956157351729431503`60.1432538692834*I)*y^99 + 
  (18.28990880214731907820358440280128347947275361837264631704569036797903428\
242866`59.406151897112814 - 99.8643220968864612965323007602824342233833922780\
5470956133141674983007864393276`60.14335071538331*I)*y^100, 
 (-295783.5748692993195731891066960637313824547897388882658549013822136378223\
5352193952`60.13494442718435 - 80645.6532518604258481030636763264472793850925\
9940192641255285699701772986875573691`59.570551337787464*I) - 
  (99695.45662888757809578071888293933528300506679368898532452570555518673385\
846383585`60.10933387564356 + 45557.84483500344682307768292209628445037886004\
750387719233242299756594716993089042`59.76922167987079*I)*y - 
  (134285.3328911869202871560662548628495758574204187683280303518576343948207\
4500781217`60.14078793832453 + 28742.4571905692785681843684231687071335739227\
6070676114955670462145794246079145677`59.47128325140078*I)*y^2 - 
  (137197.2624776237826776266490693881128219191216884958145686367522156802294\
0383092597`60.146742596667366 + 18162.103843301481441645839831368674924694146\
31279255905648902679284035782618672857`59.268563305229605*I)*y^3 - 
  (138027.6104827334384128152955264803711214044789111362576210441606604151315\
8447132098`60.14951956058795 + 9356.07432930697504789605828542074229436862490\
419720356532941827104934705007881189`58.98064725439401*I)*y^4 - 
  (137479.2454214767012984164167135410588869580277499997067711520731660529632\
7652383212`60.15045173056047 + 2346.82750225891390411135476053869153048127192\
394615320617397910983632549760085177`58.382695759820635*I)*y^5 - 
  (136266.8215688918676401371428980003003003886437490532323054001752829414612\
3182462414`60.150394293344775 - 3213.1798218389344700585915251305208068836384\
0667895575690732693734646954330319647`58.52293919826311*I)*y^6 - 
  (134770.2882248805617728258371531549306558449584953361095267891493939691834\
7434070999`60.149810485521826 - 7682.6959123370056566194025451307207739697060\
671606838902803451098561891206807589`58.90572997213607*I)*y^7 - 
  (133176.7071655828584786322469669494603206621408521398680541584873902650459\
5139896626`60.14894637907534 - 11339.5180904928311883859117285946850409347958\
7097255233783588522315523480829899147`59.07911270464867*I)*y^8 - 
  (131576.4348797666641453950741982311445633568105175221341810438546202251530\
5813499357`60.14793537910268 - 14383.6730916574008593450523241628300855165246\
4856796040402749554726075571028918798`59.18662706824879*I)*y^9 - 
  (130012.4295032126718113758150504473147418391363855604696007870750266649761\
3346288434`60.146851995739844 - 16957.443357194856827961684214648219037466207\
30948267717536903106590287350642353104`59.26222749691295*I)*y^10 - 
  (128504.1987734515349060655197449666141414003523361808586407956298889339068\
4527784399`60.1457390061569 - 19163.03591458001031777679796903523580317639849\
031644138967171521351443205009573551`59.319286001564805*I)*y^11 - 
  (127059.4571236730346691704264432832443322660671018243013056616724085392328\
6527662647`60.14462146504194 - 21075.1716666198949933692482035831693923191138\
2420617512693775925910604341047333217`59.36438559044483*I)*y^12 - 
  (125679.9260094229143246145068187696048494335103114301342720805863899765920\
3593940318`60.14351418507191 - 22749.5494747875880311264620895068620517964105\
3882029440766803220253340605971554567`59.40122106916021*I)*y^13 - 
  (124364.2987577179072417551346845065380785399626675425150595827455096645700\
3108951713`60.14242588249989 - 24228.4814145192433447744442279757277482580343\
8548492355130470028772509036289139866`59.43205635152273*I)*y^14 - 
  (123109.7933326422308457702679188147919271282124677627456057098137960252389\
2281205978`60.14136155697053 - 25544.6779378070743772115587993710291787028296\
5990352807685454053972545854260133212`59.45836938627514*I)*y^15 - 
  (121912.9797126284468375514700335613668053047997742662431152336767608952565\
7438646892`60.140323901182775 - 26723.831514759089763002975974307767337707471\
70341751834336771255321668023058549577`59.48117268006202*I)*y^16 - 
  (120770.2237095503333126793815890877948841204706741951597415576713765794197\
8182976203`60.13931415874624 - 27786.4128586348977216431922357686429433262929\
9257806810180679906938860253357117689`59.50118677227635*I)*y^17 - 
  (119677.9230041476441175177028053157468451431761888146658418871397914097870\
0605821406`60.13833265824966 - 28748.9430415511504857445660011593412534024750\
7594649041248339760279582457375916058`59.51894049722076*I)*y^18 - 
  (118632.6285637917319933598101425180385579289271117090190806876577323507029\
3837531946`60.1373791520486 - 29624.91051670626334829382563724883623391739184\
561051108484319979392070313554779666`59.53483204601709*I)*y^19 - 
  (117631.1021514537586098879726245047853494684939388768173826791863054937371\
108536337`60.13645303442177 - 30425.44318946043353100655801816613891569513320\
117481053564995670109536720896696208`59.54916778129481*I)*y^20 - 
  (116670.3381417350206674904807343588718687214132908729067202208775680214622\
5699451967`60.13555348364676 - 31159.8085536128151942200860306424899390612214\
4873744185448501692316925283113162136`59.56218780777278*I)*y^21 - 
  (115747.5656165895209822028571725485001855223123954382172044780876624575887\
0311163196`60.13467955522901 - 31835.7911490528358521513086506817001639582895\
6895781818327054729210994325426146902`59.57408333640799*I)*y^22 - 
  (114860.2398912330876729170727131400553275194279715937799280008981797056053\
6522405191`60.13383024328947 - 32459.9811368164874077915660121946321377031172\
2930165575637719330872360937352225418`59.58500878741064*I)*y^23 - 
  (114006.0287436598912175368317553431265098113801990732881052271050207496737\
4113428573`60.133004520930676 - 33037.997556766524993730070819571212365730917\
46810128203746459992292127311440867997`59.59509041981868*I)*y^24 - 
  (113182.7963824034854050651985026101349827648944381917347421383961793064704\
8331092326`60.132201366581235 - 33574.662950250391440533328008443394818769468\
23325949275462951631900892194659693687`59.60443260839305*I)*y^25 - 
  (112388.5868787383945175544019401736568196669491856545341121698584132358076\
587416506`60.13141978091283 - 34074.14132597512181430397912261016468665124283\
364842988039775342225893066511868542`59.61312249062959*I)*y^26 - 
  (111621.6080187950733251668153951780085223217294753147581985708100165675934\
5097591736`60.13065879738455 - 34540.0481839858002045193013022718428788311972\
3705888494374459640244820990750528151`59.62123346180111*I)*y^27 - 
  (110880.2160757307852429560728126272321195924652882528621243390078254108181\
6037949397`60.12991748846758 - 34975.5390168008663095308682614880936295387208\
9299549340295306652484492838030439084`59.62882784111242*I)*y^28 - 
  (110162.9017339445375279329640053215753944789611967473639063736052522327458\
7945447208`60.12919496894313 - 35383.3810702182319785219379232384827069836208\
006401605674322942179635418951262237`59.63595893176073*I)*y^29 - 
  (109468.2772412159338406109292296892691960610881912921104359011109512471190\
2511550428`60.12849039722618 - 35766.0119652798896637064839980490198795657373\
8870202156798078102311321106482988689`59.64267263130798*I)*y^30 - 
  (108795.0647759605476277861422989933043503946421317387868367101809437025566\
4704656188`60.127802975369875 - 36125.587920699770938270725735273857216566397\
63533397509461200196918728030877431535`59.64900870396129*I)*y^31 - 
  (108142.0859687214431845089797375633952655468934609670801086795805099865990\
4003327832`60.12713194820336 - 36464.0236788066517574272658981090103785922599\
5491699054008926320835549801802623508`59.655001795568495*I)*y^32 - 
  (107508.2524933108486392543010267294871704808609625532476124182192479998475\
5952865688`60.1264766019162 - 36783.02576374806476450040125563955766843141865\
918808823759789380270280789652820164`59.660682250636555*I)*y^33 - 
  (106892.5576337683152789703084763071930853613911952241142599003808272511431\
7741659175`60.12583626230652 - 37084.1203437441433431873591064533786134104064\
7095497198343768898426321985336026684`59.66607677544418*I)*y^34 - 
  (106294.0687324472182062492830545134939125017054855181831586608657217354412\
1093747957`60.1252102928427 - 37368.67669812732042564322107628478899540978080\
846481179395480905643314383730182408`59.67120898037357*I)*y^35 - 
  (105711.9204283685400284066865686118851595032706570331726301688078833432866\
9634233295`60.12459809264168 - 37637.9270823431493165536149576108358197374047\
4204887072200660522210959970919243755`59.67609982662357*I)*y^36 - 
  (105145.3086012281330892272798441606171780259247365235789107848897411254324\
0862928106`60.12399909443387 - 37892.9836238817084983024748925419400697390046\
9065209047630309402351138647959378124`59.680767996605894*I)*y^37 - 
  (104593.4849437476791574343216565353607931269089573333345099807747596143685\
4579505784`60.123412762561344 - 38134.852757525626981610398372065400207468808\
35386376917124269521019409423066864572`59.68523020296585*I)*y^38 - 
  (104055.7520926142630423523483134854320950263681616432594525585561401953185\
6456859762`60.122838591039944 - 38364.447610731612910209349611153911902190275\
17484247137108089422381332549474890684`59.6895014478928*I)*y^39 - 
  (103531.4592555983500091578893577194720925719585609614415303683119766879911\
2627629211`60.1222761017041 - 38582.59867303689250674894825541592192535208820\
522471344085808927899363865979109466`59.693595241900454*I)*y^40 - 
  (103019.9982793278350340464614603594191523386481790484552479921494773806922\
9822705322`60.12172484244534 - 38790.0630223467098621276741855617354550135430\
0489055430722506759409715790113904632`59.69752378935485*I)*y^41 - 
  (102520.8001085099343158433659677780638689740611821159453073932896920561666\
1463986272`60.121184385549654 - 38987.532332239502988235507098733373633803689\
32918660201952734823837192666531667778`59.70129814656121*I)*y^42 - 
  (102033.3315930945492849725491307429962421951655329399773104396462503403540\
649200705`60.12065432613535 - 39175.63984531469972525345923345176780869884047\
24544066014470664046914763996415015`59.70492835707975*I)*y^43 - 
  (101557.0926049695385086712968042287061971767657502096177227153265850339857\
1549069813`60.12013428068994 - 39354.9664660384857970787283496027880610904769\
403268971238613853569374570297884178`59.70842356804673*I)*y^44 - 
  (101091.6134303025383383453495731068580430745870700277832417789940299974036\
0439979635`60.11962388570323 - 39526.0461009288720241165809317633405504477589\
9934460602338699587265891389282734235`59.7117921305732*I)*y^45 - 
  (100636.4524076406900535945610716948533223962354601877879236956976017839202\
7005952352`60.11912279639264 - 39689.3703530367123757495526234046305124571262\
6321453647783085811209154013293477131`59.7150416867337*I)*y^46 - 
  (100191.1937853989484530930552592315669139936622422103492495927992754696578\
7148365747`60.11863068551599 - 39845.3926605704887199073554192585816679434557\
001681340542953424323400771272039375`59.7181792452116*I)*y^47 - 
  (99755.44577546007572336041826994175694745583919595017761022204019109820282\
578788442`60.11814724226667 - 39994.53195543392057009478057179304565668760695\
139534937494017518939327925061447679`59.72121124730798*I)*y^48 - 
  (99328.83878232331299789746058921508974799164104987806826327381644284112608\
07434481`60.11767217124617 - 40137.175905810265192053146150146239636920611116\
00047790709216781391878837721178576`59.72414362473202*I)*y^49 - 
  (98911.02378961889984288223325828072279674127412367371524512708547814152114\
936235116`60.11720519150883 - 40273.68379727182534502242473261125922809702304\
729964794211851030675883988465661145`59.726981850355195*I)*y^50 - 
  (98501.67088789279347876102677209330543878577717755273801814788750472971992\
520058815`60.116746035673806 - 40404.3890988491816594092731892275532248627402\
0476441095366595535785834540460450363`59.72973098291952*I)*y^51 - 
  (98100.46792939658462546293428651595305366047833918060190639549948497223617\
942723222`60.116294449099435 - 40529.6017537677610848329580720494841851700380\
4006206803927812291009408930188668922`59.73239570653315*I)*y^52 - 
  (97707.11929722404572087203442278748516199690437546769097036041859481601094\
656213312`60.11585018911568 - 40649.61022891347778587286338104208122262002950\
410858691683449182732885308790373361`59.734980365656256*I)*y^53 - 
  (97321.34477754644992421961839372873951136320713092430929900230818497386014\
437935592`60.11541302431013 - 40764.68335233410803736609523360653573968467139\
719479784326446187383133096195392126`59.73748899617365*I)*y^54 - 
  (96942.87852493871329363744583971454316075869129899729206495405273617042574\
707953044`60.11498273386366 - 40875.07196406483140700755309704206979649339471\
823921435572707413467180359883342092`59.739925353060855*I)*y^55 - 
  (96571.46811187932312156757806514528888812825614845084235460507322098404933\
718247289`60.11455910693215 - 40981.01040215987526188200132197280270736675024\
026072485442037488069941328212045527`59.742292935076456*I)*y^56 - 
  (96206.87365446790133572759745673333015937340683876984756222446747242432887\
243589262`60.114141942070574 - 41082.7178429153620916436412112931174479134429\
6552213975222238016744674782006972713`59.74459500685133*I)*y^57 - 
  (95848.86700725162100654984345379559088377945582081994980267117108449217085\
759513307`60.113731046696486 - 41180.3995117976783981658801015865273865067918\
4716752866704161434911224831874963864`59.74683461869277*I)*y^58 - 
  (95497.23102079989160243587251739682839537944070291936487803593664179833958\
191064466`60.11332623658969 - 41274.24777947823816073410575826935718914056504\
491345576117580261564445020370131558`59.749014624377935*I)*y^59 - 
  (95151.75885632821498302288178850443844393434656910954678918667370034119444\
103051123`60.11292733542561 - 41364.44315556271166492718822118548178837715001\
74815016756563481779726464000786395`59.751137697173355*I)*y^60 - 
  (94812.25335225771137178266326730739602484900169299195726550766645687850271\
733284394`60.112534174339665 - 41451.1551910437044166553955472645918710807005\
5797513807067165559146277894134718457`59.75320634428598*I)*y^61 - 
  (94478.52643811592415457624131132052300052976201314046761342066016891138972\
056165111`60.112146591520336 - 41534.5432991615275994147251947598535608485097\
0594074484300486937924278477775009081`59.755222919923874*I)*y^62 - 
  (94150.39859164530527825544465605021195113378128409244556943976253954713722\
443639562`60.1117644318289 - 41614.757503195630247461811154402207366184587368\
962466653369812476645646016107663`59.757189637122224*I)*y^63 - 
  (93827.69833539536535695280166313712529675128730463032318270108956789776903\
461282522`60.11138754644374 - 41691.93911870232735438281609929423159697748425\
006831551475469296625950344622706774`59.75910857846999*I)*y^64 - 
  (93510.26176943902918987622163061893335687872925235608379187483681003241932\
289269085`60.11101579252743 - 41766.22137683991115863955503425995225239357528\
674542242745069384618060993596504165`59.76098170585633*I)*y^65 - 
  (93197.93213717865618852950966855203550906391912861099405369466918578972939\
040076044`60.110649032915035 - 41837.7299946609535151251413166266821508598748\
3005956948065941855532718783832647919`59.76281086934058*I)*y^66 - 
  (92890.55942149716459126171496754723651510653069109809553518918902211530399\
74704363`60.110287135821906 - 41906.58369758747670140272929143749450920015158\
605223358184309656919227563362033944`59.76459781523783*I)*y^67 - 
  (92587.99996876883979123886973398967766801322709673588505659666022920148401\
630921481`60.10992997456979 - 41972.89469870406363520543037700563619066173759\
884588377301210688288391218616904454`59.76634419350047*I)*y^68 - 
  (92290.11613847629507422461274116972299959722419059203250821547831160801834\
987032335`60.10957742732965 - 42036.76913899534987856420897232599413503874992\
188250570725532317618670329505399776`59.76805156446728*I)*y^69 - 
  (91996.77597638782383134998603288735121231791443158125360985307452497737750\
852446241`60.109229376880336 - 42098.3074922078789103888743443778518646490063\
3217854706232944479219575085474709425`59.76972140504304*I)*y^70 - 
  (91707.85290943578332520999406264152249276287112962620911354221297609872686\
046921518`60.10888571038177 - 42157.60493762365363356423748219727797853902565\
301057610882740397255094374642152092`59.77135511436463*I)*y^71 - 
  (91423.22546060409112784085966758953920002039041258115441445869109445953163\
485094446`60.10854631916163 - 42214.75170368674763930291006726035619257456522\
64906360548369058918504148550814668`59.772954019003244*I)*y^72 - 
  (91142.77698228351267042354284181520472110859002845272635561923940227784304\
34865913`60.10821109851475 - 42269.833385118945261305068051018455372037197394\
84740842620252396124957683836262249`59.77451937774714*I)*y^73 - 
  (90866.39540668903276320769607048401898158519473737409853291793188192638408\
969569923`60.107879947514206 - 42322.9312358903247416080441027029208338989619\
6160800167031864433367936962853252477`59.77605238600417*I)*y^74 - 
  (90593.97301205587373744800600618671864288065583750630454852326930213987196\
769922099`60.1075527688334 - 42374.122440171484161506026531172176942885368149\
97922000044601286394677060562246309`59.777554179859344*I)*y^75 - 
  (90325.40620344109220517097157602675130840857297397961162382716605430064175\
184587022`60.10722946857836 - 42423.48036318185933611742083632776803435175483\
234411771740830996875431980547479318`59.779025839819006*I)*y^76 - 
  (90060.59530705743000627575573915689319898426776691390652507776168029312469\
878311743`60.10690995612947 - 42471.07478365995131024383802277121181222933196\
163577343229704353107086598513610381`59.78046839426982*I)*y^77 - 
  (89799.44437715633920557664789520549994937352907310719936320067672095667490\
432319669`60.1065941439923 - 42516.972109513375203063436907171677687345732878\
73094086197348399676531363386376846`59.78188282267783*I)*y^78 - 
  (89541.86101455884278797333825712642619287226873620243964950207149182167408\
984914405`60.106281947656534 - 42561.2355780569548175270271878818922166233588\
67386123601821228566457017484667258`59.78327005855055*I)*y^79 - 
  (89287.75619600701506582694461867997558298526859897778160836503987242744281\
203890771`60.10597328546283 - 42603.92544211344199651817799099622570488412824\
935793814818187656802469248282289897`59.784630992182294*I)*y^80 - 
  (89037.04411357615208990144808526594991816385737445296391506204871313315195\
915076285`60.10566807847688 - 42645.09914313194290910422256872985342278264224\
982569761583166230505681551302005083`59.78596647320155*I)*y^81 - 
  (88789.64202344884823323168809374994666692878563354442506172030949844388185\
630608425`60.105366250370274 - 42684.8114723721355541342881787863265538363530\
3267412023022772123284615163948922358`59.78727731293683*I)*y^82 - 
  (88545.47010340781919339875131474585557613485128351085088463489514994151715\
568418337`60.105067727307784 - 42723.1147211064237221187162202710474173516415\
4376524057822504555422160236577007867`59.788564286616264*I)*y^83 - 
  (88304.45131845496463594103026553820504120859422422672792422034251176447310\
940446283`60.10477243784058 - 42760.05882070603328380514906508380285434621489\
114141904881341607511054945813538412`59.789828135414474*I)*y^84 - 
  (88066.51129401033641665010861322800284087102271843466988912509018046273167\
870915343`60.1044803128051 - 42795.691473399614119124501610848984802880969208\
19369371700086584118912005769988509`59.79106956835909*I)*y^85 - 
  (87831.57819618680875906509521977474133692142347667917855605782423661443151\
826600698`60.10419128522714 - 42830.05827442319774811568288236338547451646237\
007820520128744120856962689679180206`59.79228926410831*I)*y^86 - 
  (87599.58261867472619838825599755134952908458362398069092413301229253335594\
475374898`60.10390529023086 - 42863.20282621752664483609759739891109405729935\
449579424807881198801706576555357088`59.79348787260951*I)*y^87 - 
  (87370.45747580598347057966499150861142221665789099326146898549266648277852\
078970527`60.103622264952534 - 42895.1668452720681593159302367422675017606618\
0737571939860581760259251850763930351`59.79466601664832*I)*y^88 - 
  (87144.13790139918214031601645553405316187474050559392553822953901462406599\
791821385`60.10334214845853 - 42925.99026216379454834515862817424420664704625\
38162021754416715256343668746481567`59.79582429329656*I)*y^89 - 
  (86920.56115301699245686271392748066635897687778203742586198094531959525347\
953053026`60.10306488166748 - 42955.71131529246879653163674259389384467480751\
128255863115017239496635536443203445`59.79696327526676*I)*y^90 - 
  (86699.66652129387769302157550416523484631341747004167851602223582680244830\
244695167`60.10279040727627 - 42984.36663877220921544021504567968185850318540\
267464093335300707059218324917808456`59.79808351218042*I)*y^91 - 
  (86481.39524401713840924210114738740106300101888622574197915783604241832588\
239303556`60.10251866968971 - 43011.99134490105882869245248893547020741442552\
327644131389350741061658528354665252`59.79918553175623*I)*y^92 - 
  (86265.69042466700922410861584882706341149223492949251779333608732994432906\
96810113`60.10224961495356 - 43038.619101595754602979170299281744042624407461\
27940042492036870718948279133662584`59.8002698409243*I)*y^93 - 
  (86052.49695514247396525077510887148351648445417585852731124920652070073028\
194056094`60.10198319069084 - 43064.28220514751835973504427684337756789337563\
112396536399315615334596157979851177`59.80133692687184*I)*y^94 - 
  (85841.76144241872159066408544272256149183944896049642453059333374450917697\
591394348`60.101719346041186 - 43089.0116486261572444441326452913028598184108\
7603096623067054594655561032378176505`59.802387258025*I)*y^95 - 
  (85633.43213889989388965624446559088492600659421788284995402591839246435291\
857982936`60.10145803160302 - 43112.83718623378354154542173922940317863884847\
02175715498070830455252198938349741`59.80342128497166*I)*y^96 - 
  (85427.45887624711110564884789969202835371219166057470110396524181007836986\
182517781`60.101199199378506 - 43135.7873938857888838776133846632433794591213\
0300084187658854997904503720221559323`59.80443944132925*I)*y^97 - 
  (85223.79300247682473413324991097724428018930160296391767357252720262560079\
532603211`60.10094280272099 - 43157.88972627511123551473907362382437497344726\
579761638473944855380777405253129299`59.805442144561326*I)*y^98 - 
  (85022.38732213844770747932557611913542928832712883968309485648224229287324\
545163524`60.10068879628499 - 43179.17057065611320205039028334450261482349356\
26429568970409947370085769186682501`59.80642979674665*I)*y^99 - 
  (84823.19603939305045804467055316651967881393106031847652381760805705560082\
359723333`60.10043713597828 - 43199.65529756636729535506287879889926984740347\
046591925847290749633290083545083044`59.8074027853038*I)*y^100}


==> anc/V_numexpan_CA2CF1_s6.m <==
{(-29542.40830537770689597986062101369389250204645296557820690763465048637083\
870221998`60.11281995167831 - 12862.66566106670609493197269622440272770451520\
056926198103387685830365922879269113`59.751705036631286*I) + 
  (8605.246282297369516930663136135211493123754585950513998291063634708247291\
22909599`60.1342571862731 + 2399.36771168734080431643285952407344620488681661\
524412287115737105740979878654561`59.57959069216785*I)*y + 
  (18.02678892814216654744472847749053438890099784372550475366247861165383047\
272768`58.83604726094037 + 371.4284944645957738027248229018315478861343600081\
2348594170039221067116131857892`60.15000410520599*I)*y^2 - 
  (24.41474664313431082228498219752803058630594216538389750614026263404825248\
715456`59.79883048758676 - 49.13920648533535187425340840404866808120377648256\
886768566101628392678767207364`60.10260640478968*I)*y^3 - 
  (17.08009224267958382739439907435376117589287932112694764274862474333685214\
237832`59.95891846078438 - 20.32843068979979052523355228112930375471148002482\
925048508707302606938703567783`60.034532102327915*I)*y^4 - 
  (5.988495502326299982472151216715534524662595040472429909670378155980776105\
84332`59.85986715818205 - 10.044357524229157731831288623307039705807955900445\
09018649203497410808340996224`60.084471593294325*I)*y^5 - 
  (1.480334160221195597049008736496861891927986858805955609432893793349634347\
79206`59.64329579476994 - 4.5236368743821925600814643968977512619091735183145\
6419501365358476556521010031`60.12842376928583*I)*y^6 - 
  (0.156195139520342188948395385184998233399807860143634424375362703545013739\
02096`59.06728925138955 - 1.8854197590818010632687055721925671951516809363353\
3906623182998644901718161822`60.14902979016018*I)*y^7 + 
  (0.118074240079121058801810051947599230763089126897667197034412792946242821\
21459`59.34471483880133 + 0.7457247729474886774450076254776388933341459919708\
9094628922863731974157017895`60.145138250220576*I)*y^8 + 
  (0.120559963124759249291621288621932992229668954987663049219169637804813188\
65306`59.74316830908667 + 0.2834235219866755214528043045349600222887203188356\
4952925442090473188820617223`60.114401093146874*I)*y^9 + 
  (0.078648513802464967588681954206047883435941216381962054837953356372829352\
21287`59.93194245661219 + 0.1036306505444484568644036452533834673960255797012\
2637067316453569761145530887`60.051740160768155*I)*y^10 + 
  (0.044510922965840571568425939703669303125556198216774711702069148771698659\
49829`60.04089509193027 + 0.0360699039728699110361347350976005940748708557373\
5169891063518792053524982474`59.94957347826659*I)*y^11 + 
  (0.023586759344450925638186601373775553933993785682746879366837423355946351\
77336`60.10347110659932 + 0.0116008330271386126234694119930246453858390745181\
8851188952313977489817467508`59.795292006595055*I)*y^12 + 
  (0.012064303914096608585957476901631492727034970780794947114593645947625135\
84537`60.13594673428558 + 
    0.00317799976066475022122440220253096794427225894259135137031002009002860\
2913`59.55659832539463*I)*y^13 + (0.00604483597477329845482156997279935840552\
17379593434277241547586634107784045`60.14892720620127 + 
    0.00051784346126602766284378383939455184966141618047694678793246593788611\
086266`59.081741182169125*I)*y^14 + (0.00299086192187130095113576620641948983\
179006768783703973116490815307051297529`60.14972501535579 - 
    0.00018056062342197343359321077448810171719298743834780379220113486642809\
567724`58.93055169735232*I)*y^15 + (0.001468136485787197637466040652172830191\
42015922944402055102691610704313125193`60.14320929355677 - 
    0.00027157101263399962325961961005066208739601215431937516121061243157071\
898045`59.41032627345919*I)*y^16 + (0.000717031362068007884431347875876036402\
62962478917756962575317207174159936297`60.1324831163697 - 
    0.00021098901421127049319864922691833205756178273908083410315897444364861\
227066`59.60120480779618*I)*y^17 + (0.000349062526743996788809957790340126268\
82596248282432925354340409891918558211`60.11946415929623 - 
    0.00013685892628500376444041863706381324163139630735388425130152270169879\
429398`59.71283405967981*I)*y^18 + (0.000169582439645923606851107564323558843\
69979908782103399760279085782793905059`60.10531607970517 - 
    0.00008157537192224980692891880703591823343626756611367364675006668287935\
611153`59.787494263406714*I)*y^19 + (0.00008228479723415244786220619313419209\
534507739145546510664298601381989596509`60.09073678796993 - 
    0.00004632210094408169759949904954449337888013560745671253721594864221858\
378162`59.84120543332102*I)*y^20 + (0.000039898589982065436682701677847603233\
76462949289059180901885830155928392731`60.07614009480441 - 
    0.00002550007349835512316855019231421585883106575630848523097914720977529\
858547`59.88172397902678*I)*y^21 + (0.000019340140796223170036898111386563713\
93203103531993698972451399250989848766`60.06176702986182 - 
    0.00001374183945909860772285756844529512736696364830397818829845586297961\
249356`59.91335226896994*I)*y^22 + 
  (
    9.37434839414046919966571491593388326611785420017742021620033709338669262`\
60.047753401211985*^-6 - 
    7.29260428607095166568899744889363353586691569497855490892372399740975308`\
59.93869495969463*^-6*I)*y^23 + 
  (
    4.54446552075476726552945788831801504570376956782644365427500569943989018`\
60.03417080952061*^-6 - 
    3.82596701240075289727254015291200032110935426927752861423354271669751757`\
59.95942921798582*^-6*I)*y^24 + 
  (
    2.20364465739040032093002229573907799117184439173698371889687337092325079`\
60.02105168093572*^-6 - 
    1.9896470626258450615780008617246275867399300845739902654961372480501863`\
59.97668616114187*^-6*I)*y^25 + 
  (
    1.0689488885074358340506250626859064955672532991413473412694244103188206`\
60.00840465902231*^-6 - 
    1.02756470168223025289507944733476696961881719972440780358693875823791138`\
59.99125689620015*^-6*I)*y^26 + 
  (
    5.1874768994942102432792629324468075084652622640392032449089806014033946`\
59.99622413946636*^-7 - 
    5.2776837270420279946510252134244452986831606761580608235497409995695398`\
60.00371132463979*^-7*I)*y^27 + 
  (
    2.5185903772445573585575134360448998847434223955850464552790535529207406`\
59.98449621274532*^-7 - 
    2.6985568059650501023586269704125508994298670362749189050574515603025525`\
60.014470237636*^-7*I)*y^28 + 
  (
    1.2234120236258959660629600332089423749559440779875434333803972567336537`\
59.97320238161602*^-7 - 
    1.3747422234582619621516337409089052149755816044392468708631989978835969`\
60.0238509088865*^-7*I)*y^29 + (5.9457779968458254142379623379867320530504396\
380835562477387122828643888907700216550578105`59.96232188666974*^-8 - 
    6.982062504600411315484430882107096730157360664292958957931716411533701`6\
0.03209692953619*^-8*I)*y^30 + (2.8911374053152932253691901524841982851694154\
651774166477903826740497590210442953772249004`59.95183315359716*^-8 - 
    3.53699041281176558681348913717187254550044613067275459885996483703447628\
31970207163116645`60.03939830362794*^-8*I)*y^31 + 
  (1.406544977258685715719649694487150126647087048716045877619432429292205075\
6597679029477256`59.94171468233861*^-8 - 1.7879042867430436703338483229558495\
033775882266148497756035020385779741853262392953546467`60.04590532378948*^-8*
     I)*y^32 + (6.84639892866136796730025833665794215486914234076448254259825\
314174624382858660863448002`59.93194557982838*^-9 - 
    9.02100623940939695490642795509643162725870953822093120976768057902151965\
7122768426446088`60.051738361849345*^-9*I)*y^33 + 
  (3.334201975165763032376103728893069796338710856845533719907261172741744118\
556114625946577`59.922505864644556*^-9 - 4.5444460280090238804380326019197794\
60663658213312472820972565078873068637847695576692741`60.056994910104386*^-9*
     I)*y^34 + (1.62457276226787292433412165125033066831275128209748441047971\
4821875224893441077242163403`59.91337662588131*^-9 - 
    2.28621607288584117168818071442806104318801753283478204098035690079924596\
7768950644192542`60.06175473200736*^-9*I)*y^35 + 
  (7.919535492828661470039099454727572102643367644409115760650427327749453010\
25559576280716`59.904540089423065*^-10 - 1.1487970397986812248934762237791645\
11904737853098072909234272028299820836855617088018099`60.066083687723264*^-9*
     I)*y^36 + (3.86250234746731853674941759746446554530727125671506542024953\
674778211813239368077962141`59.89597962615782*^-10 - 
    5.76667857263038160088086465539309291367597304716204623945514863686125318\
488055329469054`60.070036614839225*^-10*I)*y^37 + 
  (1.884695566018894033648734538896751747544072148214321768506158729290293579\
10732982557003`59.88767972463017*^-10 - 2.89215130118130759954587360710467325\
953319801939848355235726928702153913083486913194975`60.07365952488018*^-10*I)*
   y^38 + (9.2005071964003358952954215996814477819513962149062454884192136941\
084163597157740257727`59.87962594280286*^-11 - 1.4493628453795024637910456221\
9154996555893865218785058400037497206091083249422876939307`60.07699129736837*^\
-10*I)*y^39 + (4.493399560629666791609507203365323960289577010170917568768416\
6331527326827096954040223`59.87180484846441*^-11 - 
    7.25830460732386140027338780261788773425731514010907855825701852251497177\
46331709176775`60.080065000127234*^-11*I)*y^40 + 
  (2.195460295694771050414305192117647248003013103688864009491450919026980608\
952185550602`59.86420395444212*^-11 - 3.6327085932013121994844076458869166921\
769777401381309883999476830030135323153600095915`60.08290892827154*^-11*I)*
   y^41 + (1.0731440262606425117682461641479691903894620293564491414744812982\
618615601526762650506`59.85681165254698*^-11 - 1.8171625966477545992727028669\
526212189247069919327345850245950778647410859435579371468`60.085547429153756*^\
-11*I)*y^42 + (5.247675544019214107329358454128674573269280653155103753576661\
929087542546602941508015`59.8496171486986*^-12 - 9.08555348886972529555006841\
6930275424111580354549452309984196094566187765789815189975`60.08800156280744*^\
-12*I)*y^43 + (2.567126288554613146160468157212365012741064504539885997622852\
378160768958490548675286`59.84261040070016*^-12 - 4.5407382540604391083925263\
32896699451378139999613076038619207458093146922944530445209`60.090289634780426\
*^-12*I)*y^44 + (1.2563008776133223562561454917014326069186566566487332438747\
11878730055731873400349725`59.835782059488956*^-12 - 
    2.26850234626529906713625107426450177123432105737037485694280964568908551\
6129668091137`60.092427629115036*^-12*I)*y^45 + 
  (6.150370371871750761097077461915394535732450151421889610352658811318808019\
1034494374`59.82912341426533*^-13 - 1.132941323650173627184954771018422893848\
623535306694485972972824052346475869630832982`60.094429562560194*^-12*I)*
   y^46 + (3.0120709853820743408093768693282649034907794096823486777463135633\
5513539136574790671`59.82262634163062*^-13 - 5.656484966255066216069967460429\
46198546130347364614112080013778574582214301705314722`60.0963077761766*^-13*
     I)*y^47 + (1.47564116092217581321221762559839392875056074466978733690702\
489818185640800098803673`59.81628325869165*^-13 - 2.8233887434009112976447861\
4068782685360111299135670262524005156156485320362754053138`60.09807317682535*^\
-13*I)*y^48 + (7.231749834431805988962267635979498451963424684164415595622305\
9207965217968292953508`59.81008707998393*^-14 - 1.408937578601600734659465341\
49037536737440901099644814962232859362449658873694492237`60.09973543827032*^-\
13*I)*y^49 + (3.5452650331528684103559315902333801687881084628614346555386807\
64868448558246868165`59.80403117800481*^-14 - 7.02943952145311297270429830983\
47730781028672693240764899385951932858091440000195124`60.10130316953027*^-14*
     I)*y^50 + (1.73857110087345054675561423509041540527198687555748411249821\
35227148028993551220338`59.7981093471166*^-14 - 3.506446086347680863083683592\
6664429626765082982479104507501813956205872934546260386`60.10278405651498*^-14\
*I)*y^51 + (8.528458675938986142570608508703698445473854322142510348397443785\
869207631358430689`59.79231577056762*^-15 - 1.7487984538291687829587565971716\
963258129505955992476035945982958971879485908550346`60.10418498174557*^-14*I)*
   y^52 + (4.1848417775788609826991913733948712875914511941676062074795263382\
89348993235686414`59.786644990380054*^-15 - 8.7205962190093965512248558926215\
62692560947462664017001937836732478425144320542263`60.10551212600101*^-15*I)*
   y^53 + (2.0540647833515290956685180233207734133315535013296245052672681440\
50376233573422913`59.781091879861215*^-15 - 4.3480378085474229508531099844344\
80893792415825380820754135283358944295834129063425`60.1067710549843*^-15*I)*
   y^54 + (1.0084913402083178422384992154948373752180196892872751325707689218\
85814654420257659`59.77565161850802*^-15 - 2.16764095719639670051304846564068\
8110663222915922167671975124742203639310108475283`60.10796679351285*^-15*I)*
   y^55 + (4.9527867642511203319250845798995663973886009699333404267336911688\
9234745542087054`59.77031966908933*^-16 - 1.080522589187469307950209839298382\
914692291053406773031875042651169861176528958587`60.1091038892717*^-15*I)*
   y^56 + (2.4330056516880213302904977382529590600307919094055965000949757984\
0114537086180573`59.76509175670739*^-16 - 5.385646311728890459392865707198992\
54158235562108073620216223090231311734057917726`60.11018646779708*^-16*I)*
   y^57 + (1.1954994272048446496593190175476357016683597933546519741688635938\
4410285801456367`59.75996384965561*^-16 - 2.684131586275416968664602362887603\
3186839297099777008737613657879541874212809855`60.111218280061486*^-16*I)*
   y^58 + (5.8757763057522037214854621242003830904825487154727120319750681563\
98382509622816`59.75493214190603*^-17 - 1.33762955349518006094081056582168804\
712533817125812386196759206026904098922230426`60.11220274379187*^-16*I)*
   y^59 + (2.8886022052947663461868699865571766586041946797149133261718623906\
20076063856939`59.74999303707498*^-17 - 6.66557594326165533164124863468438124\
16257198157190688932550133886935736057440331`60.113142979460065*^-17*I)*
   y^60 + (1.4204106407989119304033806758041821052968595493120242830832512767\
449153121954731`59.74514313372928*^-17 - 3.3213345642129423725458652979605122\
298615291916134256672875928025676758242924652`60.11404184172728*^-17*I)*
   y^61 + (6.9861995745512860438662477356055709405361786242165278091126426421\
28654812916604`59.74037921190893*^-18 - 1.65486939046735844145680613227328677\
21962743166825859107867088960409647920690457`60.11490194699646*^-17*I)*y^62 + 
  (3.436894914757875165177937741556437436255316253577580357668100041952402912\
4647`59.73569822075347*^-18 - 8.245058291147561990251147675288580912705188130\
695182052204848881273204728907711`60.115725697621386*^-18*I)*y^63 + 
  (1.691169415231471656765954014263332450930489515419788785767405129470300444\
454156`59.731097267131005*^-18 - 4.107760854617113380205169230307957756866889\
673686511059917668580818830817751259`60.11651530323483*^-18*I)*y^64 + 
  (8.323405868923355935507874416469999515660584887907604231024256013581509988\
96697`59.72657360517809*^-19 - 2.04644589383374156750192710301633201408766607\
4663942820514848275917616868123847`60.11727279958678*^-18*I)*y^65 + 
  (4.097374987680293213407780774312245690498428236740729199793308540343170409\
51169`59.72212462666776*^-19 - 1.01948572835735031979989628886527344022213850\
1304346022675587256318137035571675`60.11800006522413*^-18*I)*y^66 + 
  (2.017431097234713990174715357798613334974985939505039363918533108432081833\
16789`59.7177478521317*^-19 - 5.078666500271893498556601125552041414120555121\
55304446413980135979962088932494`60.1186988362942*^-19*I)*y^67 + 
  (9.935227794515834985625744246659289053624184436340718052855701879104450536\
0779`59.71344092266874*^-20 - 2.529924880279856372102279125730484173653835299\
73742620709696927932811007095722`60.1193707197129*^-19*I)*y^68 + 
  (4.893740164208787509714821990646529659320692363282118246254024259004362297\
1068`59.709201592379515*^-20 - 1.26024945718600605004408970195822909410696264\
857853948013738825816094939766453`60.12001720490405*^-19*I)*y^69 + 
  (2.410936988933757478012164972759779029509489404402173558434572036118795506\
8102`59.705027721372176*^-20 - 
    6.27766032457987546707363185954182530672427405916409933264291949341922770\
9977`60.120639674286636*^-20*I)*y^70 + 
  (1.187984240889142694463505442241369651462699712240049340548864207256281919\
9856`59.70091726928972*^-20 - 3.127035581454063816892390405497969104602967797\
9468955391579914615392146655387`60.12123941266281*^-20*I)*y^71 + 
  (5.854818352514858332323333944509511781931523147232167727182519472288511845\
859`59.696868289314416*^-21 - 1.557624436185913663105831571157131034051285229\
1582862392306819408719178059177`60.12181761563852*^-20*I)*y^72 + 
  (2.885972744593226517875974321260737362725434920529151003755557973017245499\
618`59.69287892260846*^-21 - 
    7.75869535856749709429027468702534847344105715361439631299991113821933980\
3593`60.122375397190275*^-21*I)*y^73 + 
  (1.422804632996756836710623212131720227784282245696825965146667846171863725\
467`59.68894739315433*^-21 - 
    3.86466339809795203800659453034376564479804382005611362016654109494170254\
8178`60.12291379647754*^-21*I)*y^74 + 
  (7.015696856985478348169309722649780205714463225156271434347838067760910293\
34`59.68507200296188*^-22 - 
    1.92500825507865602783459512016123365076692183257950588447463994585316632\
4627`60.123433783986634*^-21*I)*y^75 + 
  (3.459928876071356215933280467978120731776699575872546197696442044507169769\
3`59.68125112761155*^-22 - 
    9.58853616895393214032425347211666095218460069791263055853128926985208662\
876`60.123936267081184*^-22*I)*y^76 + 
  (1.706603798545710203702918364144114764331531923267572775917796035046978619\
26`59.67748321210657*^-22 - 
    4.77607998009821687398238736850741103944994391190724348698054220974224811\
991`60.12442209502467*^-22*I)*y^77 + 
  (8.419103493745731148844113581452408402659486009050776438991443045123673322\
9`59.6737667670095*^-23 - 
    2.37898193796621743657610005399014653175439501883635854160891837078431528\
139`60.12489206353299*^-22*I)*y^78 + 
  (4.153986369465448197610265198382908971120505107272965561641015839381030754\
5`59.67010036483991*^-23 - 
    1.18498163927264241213515632759796669220305655614612001877469448552176959\
93`60.1253469189068*^-22*I)*y^79 + 
  (2.049882130149839038515899923457432199470802900553978064147142583043364740\
2`59.66648263671327*^-23 - 
    5.90246763745976377834679392061526584497696719516709886848940459569519546\
37`60.12578736178854*^-23*I)*y^80 + 
  (1.011709639013253701960489516017486829552196745558049679332879539100006315\
9`59.662912269201705*^-23 - 
    2.94006998971125622772059805051335421998847993084468755724427356410714713\
21`60.12621405058299*^-23*I)*y^81 + 
  (
    4.993955637215551623700144742909622424187349039876924347197804630359874396`\
59.65938800139994*^-24 - 
    1.46448282657020469431461991784064117922392527367635247375174295582435090\
95`60.12662760457601*^-23*I)*y^82 + 
  (
    2.465437109205821061577914769651309674307210022872002052521327224853282062`\
59.65590862218051*^-24 - 
    7.29480879766761442397445951338067953423518142435404910360900742344787474\
4`60.12702860678193*^-24*I)*y^83 + 
  (
    1.21731321740559802639676522452566147909651334094266544044117178822947769`\
59.65247296762423*^-24 - 
    3.63368249293880177903500537773591324256258851946772201519009022236337033\
1`60.12741760654671*^-24*I)*y^84 + 
  (
    6.0113034486289361539414766144821114485143614329189912638195253061988539`\
59.64907991861245*^-25 - 
    1.81002200553868440921524782497105916756029226568123238924311058297310480\
4`60.12779512193081*^-24*I)*y^85 + 
  (
    2.96887323256261147383909925241919095046302953128884957088776581019539585`\
59.64572839856965*^-25 - 
    9.0162282479723818794702803936079626847313953012095578300298635981661162`\
60.12816164189327*^-25*I)*y^86 + 
  (
    1.46645981280658118768400997208217778809740530642294215446542058050172196`\
59.64241737134505*^-25 - 
    4.49128301753197480661142217233722503290074160246111640351006989758604135`\
60.128517628295995*^-25*I)*y^87 + 
  (
    7.2444103722950197793572846176928390381339020732651862621138117828060374`\
59.6391458392233*^-26 - 
    2.23728196748792203587172478797799553915372213490902137796522469228401623`\
60.12886351774523*^-25*I)*y^88 + 
  (
    3.5792264680446583059408077960272874109428714189644892078196517307434032`\
59.63591284105513*^-26 - 
    1.11448970367511806431989601810754257598350646641676512525959391814989671`\
60.12919972328533*^-25*I)*y^89 + 
  (
    1.7685913392350032685362536597596222795279318569333925583195542183004573`\
59.63271745049924*^-26 - 
    5.5518366485910251289196129042487966306481752186468388273649477817323037`\
60.12952663595861*^-26*I)*y^90 + 
  (
    8.740110965068555451760535667029821083275648078044853764659218991404656`5\
9.62955877436794*^-27 - 
    2.7656855356984817972052563233928535067475758543151775457787587787970489`\
60.12984462624321*^-26*I)*y^91 + 
  (
    4.319729204051236268478067384314807108245957325354740190967231157102318`5\
9.62643595106918*^-27 - 
    1.3777633150543195964472507410842981035459652265337240887161733132907648`\
60.130154045380166*^-26*I)*y^92 + 
  (
    2.13523282900608032538064398483569031614868065032321106155911415254544`59\
.623348149138344*^-27 - 
    6.863605530809572201874537835402177167363541029648564635576248570019636`6\
0.13045522659926*^-27*I)*y^93 + (1.055558087182774551169827577838870272082245\
0041194350472396919238427645533140364708400284`59.62029456585391*^-27 - 
    3.419290958217956816580111764162745192165140734907663888708542430349402`6\
0.13074848625275*^-27*I)*y^94 + (5.218747590992110529514045118550825179045795\
851608946583371007676283704423987767199753515`59.61727442593105*^-28 - 
    1.70343666682495008700104548554615023890778738824111599269120872603291438\
69167330639119573`60.13103412486473*^-27*I)*y^95 + 
  (2.580458035141547630763434398776505770355483981555263711115794685643397938\
445030949443599`59.61428698028833*^-28 - 8.4863755836903342528515801658868634\
73004482368345686801448198356300324902137621855761269`60.13131242810349*^-28*
     I)*y^96 + (1.27606496726639759915690180907794815818226050346636834891356\
2718642603008850335735823917`59.61133150488257*^-28 - 
    4.22790235575077951503335351179000656018433822675646532491504949272536125\
5351911074692495`60.13158366768332*^-28*I)*y^97 + 
  (6.310930469374376701523648783530836928994489845288481279151560856628142287\
36994823430985`59.60840729960717*^-29 - 2.10636775567670995255204427498764344\
8472603664707692286091427029908898278525521630030457`60.131848102201545*^-28*
     I)*y^98 + (3.12146019042624571787919532661962521351775508468022127198516\
945346441448249873942135479`59.605513687250365*^-29 - 
    1.04942182291927067893758147471111850902526145447545369541922231519586399\
6983208110768956`60.132105977916375*^-28*I)*y^99 + 
  (1.544063636366589967595143660244861936964327311089395653474384171794402937\
22837672645755`59.60265001250894*^-29 - 5.22844702595175178902844211788942968\
116890408975550544586720189301418094782510156018807`60.13235752947008*^-29*I)*
   y^100, (-262212.3339950382757025746357644069962321911120322381904468383040\
5983046504506679736`60.142042248248266 - 52304.408269855359938370699252743565\
94394542153541055594570088314124594850036934385`59.441927425184815*I) - 
  (1157.418847043610872220597811121762398058897778146313453378932642259708560\
23323716`58.95217613086652 + 18237.132262720011960083744576757248640306936118\
50309138702349332608562670684098663`60.14964212865367*I)*y - 
  (15841.84039276297369160426415658330105681988699915907628412728530271440862\
135269386`60.12310594821484 + 5810.642046667377362775051260297281862353057205\
32317359668613316851346637037100168`59.68752443716858*I)*y^2 - 
  (8082.114672206909267911743480691942842768306995150117211476777807091582446\
14279209`60.130024139170835 + 2542.458770901359671485525827465551893939566232\
73672662570525283823251688525170346`59.62775305011263*I)*y^3 - 
  (4181.316416530947980317703996274420162600562538456752740397500550287187632\
64263404`60.13686738998521 + 1064.9364335477719995744977538240829840914848674\
1966300332073466141727741450183795`59.542878041782025*I)*y^4 - 
  (2138.307647392191531774862850769013980409363453706217206007742708855951810\
42984486`60.1419687328546 + 428.418637276747822944474747259562639258780062787\
54783186167657922517174213094507`59.443766899158454*I)*y^5 - 
  (1082.622502298796041366057788340293149727405159372159920776346920915888432\
40862769`60.14544647120706 + 166.37189015220535130513009488216207834321677492\
155841767755136793264408443930174`59.33204937221377*I)*y^6 - 
  (544.3545224867942304141479506775665118501055718234805801837772805355108696\
5780452`60.14771441801872 + 62.0198125783337072186526845698333016714541401791\
8511275467602682625541927578515`59.2043630321182*I)*y^7 - 
  (272.4769128862640300275292620617368643040512727318753359471785898879634141\
9655466`60.14913208589694 + 21.7791856869769538518441042349420624049166995552\
4380739031678963299907012485006`59.05184401339442*I)*y^8 - 
  (135.9957157136076195135085117731293979978372052081537565609967999782523730\
5410386`60.149960751089075 + 6.8750652807333320009955390454868110331946777258\
2766240781734596690710149068102`58.85371235039868*I)*y^9 - 
  (67.75231889791345825020824219455782460223938248024525009059595066170537601\
116559`60.15038050770127 + 1.686395608420288043007723153347718183708908753085\
51753979627546545533901824577`58.54641580627051*I)*y^10 - 
  (33.71465647099820026506766975209027595799248269570710739797753817625945208\
087666`60.15051392051617 + 0.075095452394965444149357568556798652982369632689\
62528279045903070295281956457`57.498308819582945*I)*y^11 - 
  (16.76475443199614295664660444773571944095611069596602103758738969294297938\
142362`60.150444744467144 - 0.30157041325532530006275240642228041178211980270\
447223713658934391788644791114`58.40543627927567*I)*y^12 - 
  (8.332630107940619434628832078311818165808330503048674481111302499407780201\
70104`60.150230877614305 - 0.301507479893338954908834426090897491326877287457\
04134016777268316423301180259`58.70874686476255*I)*y^13 - 
  (4.140514104300518825849101526370695177069563848376163563174826863588623028\
46602`60.149912925986435 - 0.218173689258280436360130245518111218769347989049\
66368822584206691557246781472`58.871661033115934*I)*y^14 - 
  (2.057157783597840695144281373837770417926931955619096509692895574063305458\
64768`60.14951979890353 - 0.1394258127640379341868671293387558476431874893852\
3779110399097909391482711334`58.980595380462155*I)*y^15 - 
  (1.022017722772344972272720619483540283578627145431849122176689713951636524\
04962`60.14907237631274 - 0.0834409389133964888885382636578319622051496211814\
6441237357132195254227724298`59.06099313167845*I)*y^16 - 
  (0.507751669985510357256377310248094551306423652090659756789458035587736622\
03615`60.14858593851562 - 0.0479636513380069440636344138677447199890555065823\
3173081852693684304551767348`59.123846815354135*I)*y^17 - 
  (0.252268558453435750340997783706975116804353923212211898757610275521255478\
69278`60.14807179912398 - 0.0268341663333599592854291607772281898311624311103\
4999999115134724730162108614`59.17489678107128*I)*y^18 - 
  (0.125344428073976285928742929076288940104622432365757309579419642891736353\
97452`60.1475384198187 - 0.01472571866674845535175917395664757791125988527901\
880445324625499217194810187`59.21750988582506*I)*y^19 - 
  (0.062285168257083505327191460772961086865499822801037933812645975708410104\
4387`60.146992183438925 - 0.0079655570731887517715454541450844277473924912371\
0936500845238574269507818475`59.25382369514068*I)*y^20 - 
  (0.030953294668140983331887387177188333971034231310903811438113980533462735\
97391`60.14643793834529 - 0.0042613280385214747268650085531730119362938030743\
486358010153561915641321211`59.285276023860085*I)*y^21 - 
  (0.015384196777073079138613449039808676076792191279424560977959758953951519\
29718`60.14587938727333 - 0.0022598159454808934212268746403662469927331397461\
6891501587807183167186981461`59.31287762975004*I)*y^22 - 
  (0.007646984819426852648361393812315242038224213924595477974339300649137173\
4544`60.14531936884155 - 0.00118996758197916188245174638250800788743671990474\
915128348620726357364262297`59.33736427096681*I)*y^23 - 
  (0.003801490425037300428365508461467165355587009892047990756468290567555946\
89744`60.14476006388023 - 0.0006229895141692513196273370372898798103726122928\
8742238132615058286640572507`59.35928689983573*I)*y^24 - 
  (0.001890018209857490359404824171662005904548989167493868005369600191345714\
77801`60.1442031483863 - 0.00032458669619413328346191590944597902287798143817\
758916903602388548334159882`59.37906787533903*I)*y^25 - 
  (0.000939779913708011325418145702918581919302958349436094468330959468628320\
24329`60.14364990809935 - 0.0001684277697009266867335353986800461590210619105\
8118098205071837398555409567`59.39703744747735*I)*y^26 - 
  (0.000467340849063099052079631290565963163945327073937273161608420089847338\
02555`60.143101325152294 - 0.000087094488276846179836045054356009784679885601\
70287188739951398209621465552`59.413458253711816*I)*y^27 - 
  (0.000232427677602765436369861907684267523497065544786554408114861285815615\
08544`60.142558144178395 - 0.000044902647195978047022347146948175845455094829\
03587914616695849604259038174`59.4285422465854*I)*y^28 - 
  (0.000115607869904279788906062410823869028404703060419915905022393610734610\
42627`60.14202092315025 - 0.0000230902779271450539185717934049527039005849568\
2684889283646268720569845051`59.442462684196975*I)*y^29 - 
  (0.000057508395717308888340745126582543216461122193961247276947177800437160\
75716`60.14149007276398 - 0.0000118468799615030761312452626392357281246846110\
7283811298325525083797963235`59.455362808281436*I)*y^30 - 
  (0.000028610021226828689387819762286561061350137211425464959864956591839617\
63327`60.1409658871536 - 
    6.06616945128146377436906709792686249475413316167946297264128289970232465`\
59.46736224477682*^-6*I)*y^31 - (0.000014234654401288696834307434266062294892\
67144868319317780300947059753046503`60.14044856799019 - 
    3.10070295955221141256157507290124372818714658874408196416850531164937115`\
59.478561804263265*^-6*I)*y^32 - 
  (
    7.08298350082646826725664306072027175908044874676486622068133554945892465`\
60.13993824349533*^-6 - 
    1.58243224210373616064198688512692613871140349949757265206998506234989209`\
59.48904713645189*^-6*I)*y^33 - 
  (
    3.52472167135375186917513973886128629845722985056110622330033731404189061`\
60.139434983516885*^-6 - 
    8.0645733263954453341778839626627349062017441789136476451965411876171396`\
59.49889154982476*^-7*I)*y^34 - 
  (
    1.75416919935974639192092121530836484864721099598632663632801140160063833`\
60.13893881153663*^-6 - 
    4.104789429480674485247306317012147603719552620528050433895265245283443`5\
9.508158213639746*^-7*I)*y^35 - 
  (
    8.7308187118378858209189349492692877404186786578695579486544541517104875`\
60.138449714272355*^-7 - 
    2.0869264955310882072635954779076911852232342045056690587623432111691943`\
59.51690189659718*^-7*I)*y^36 - 
  (
    4.3458437827462938478728581174221164641731884792278646082577658591142089`\
60.13796764938357*^-7 - 
    1.0599290983999509231484811873866063557574606829448245505292218589681265`\
59.5251703534959*^-7*I)*y^37 - 
  (
    2.1633547982267131246895530040698623460678190727726628090044381136845536`\
60.13749255167447*^-7 - 
    5.378245727232010354777093541092341616829529647156976501011506389765936`5\
9.53300544135168*^-8*I)*y^38 - 
  (
    1.0769977033134513172046040886274905861353627414941628375469231239919407`\
60.137024338099984*^-7 - 
    2.726681832143336879519842887104668697091336140877277540014128996503323`5\
9.54044402538163*^-8*I)*y^39 - (5.3620901752208668262006577374229156212942184\
300071929197747347071778613279626979320187628`60.13656291181485*^-8 - 
    1.38130607444713442370310013499079779800493077225362962790515947859579597\
43430393998398464`59.54751872017366*^-8*I)*y^40 - 
  (2.669836850166233773916918960899442943886057071824619304268435351992502035\
1346708782060919`60.136108165453834*^-8 - 6.992541588458661885438735132256849\
443656115842348322887115920340588623981890456108653712`59.55425850041782*^-9*
     I)*y^41 - (1.32943041030602159279862482026751329379200132075016726738652\
34895880556651361118451103138`60.135659983792145*^-8 - 
    3.53748683804121497686737992478026719085575171132525607134258224031393358\
9875039294345906`59.56068920754158*^-9*I)*y^42 - 
  (6.620271674078311289185311220174665098545103587435857781203043368987468855\
409509279503184`60.13521824590453*^-9 - 1.78851068278814399928772169611267128\
7031714681942234354350782109520306120497723713998667`59.56683397262541*^-9*I)*
   y^43 - (3.2969655605787364178629751910334006265140901434484222996713538122\
63642209579336311842399`60.134782826917565*^-9 - 9.03743434371995367347774867\
388142383211720365459572567810452582251440441246045464563875`59.5727135714985\
04*^-10*I)*y^44 - (1.64202785797680216223367321932820132672425972100855018544\
6324005367789351392268370913797`60.134353599430604*^-9 - 
    4.56429436921943884011128104953771546108425779651436490168149296705302248\
007910267778583`59.57834672452257*^-10*I)*y^45 - 
  (8.178493144392826441218722299796968876025293137778469303023019785447548924\
51422330930577`60.133930434666766*^-10 - 2.3040569543731460879724534617680447\
5483837560251489041972013404003115734645798179468498`59.58375035097952*^-10*
     I)*y^46 - (4.07372694394985313255421187426796273061452100025971694013393\
685307692304064987105491554`60.133513203402856*^-10 - 
    1.16256835702324595071536616642971205884343418114425199648991951502950433\
36543112065391`59.5889397859794*^-10*I)*y^47 - 
  (2.029250232365580233390637952290052155191877081888872709536294851288466145\
46483294332684`60.13310177671817*^-10 - 5.86357917721382718310654622981949847\
02162867527317460910992443611899694410893280674583`59.5939289662513*^-11*I)*
   y^48 - (1.0108893269048959959967690992479831958077366528375474360477561764\
1730787010974112017732`60.132696026594886*^-10 - 2.95622969147594583194783978\
50229684308047008366455157445765968960933841939149767412272`59.59873058996418\
*^-11*I)*y^49 - (5.0361101131671059133697855617243337503013948616110144697599\
441412598029144110777721267`60.13229582639617*^-11 - 
    1.48989494150500671417192393842424849663743324076749561021266384093743413\
46646381509235`59.60335625476502*^-11*I)*y^50 - 
  (2.509052408394513897773873555567218255099246794579912528002117428954776170\
2651012490004`60.13190105124387*^-11 - 7.506288617292878766520649876804570041\
961539326370164120528924960571696025033808564237`59.607816577460795*^-12*I)*
   y^51 - (1.2501050114013897499407099991428929523961298234588362738665897930\
556487991792907597525`60.13151157831351*^-11 - 3.7805607053542442699589035100\
19964450312056562750289706130351622178723463200634810099`59.612121298163245*^\
-12*I)*y^52 - (6.228806967599283850755008329446659551827815223837566868214952\
501326001658520334909773`60.13112728706121*^-12 - 1.9035178615431740061476249\
271829438956821744396215777341300912808744808791851477947`59.616279371226305*^\
-12*I)*y^53 - (3.103732266357423938377478243662218964697751133351674251027438\
841642320813579971205598`60.130748059394385*^-12 - 
    9.58153822828351539505201300419834355203761583972857361335822866874682865\
48578969462`59.62029904491239*^-13*I)*y^54 - 
  (1.546621516204925880147853144770518315450073802466000990721923789072213218\
099138737989`60.13037377979647*^-12 - 4.8216779468398502545058285748197983976\
7964485904812530397008859415848892969780170658`59.62418793140276*^-13*I)*
   y^55 - (7.7073254763520896491411228092829568916174129114682009834854812744\
1759921476740183257`60.13000433541363*^-13 - 2.425785705226847322510180465663\
60628814051497222533098768987615261814057623182647684`59.62795306850581*^-13*
     I)*y^56 - (3.84098548566145436693300524234313711732140472606078587433487\
812095150779644134362154`60.129639616110246*^-13 - 
    1.22012415257546275973717077094118440963710407787460991574611923580203619\
153140381679`59.63160097420268*^-13*I)*y^57 - 
  (1.914257813072299361883293767585081875502705927185063085617336246423654844\
98994479383`60.12927951449914*^-13 - 6.13562218155961436944682115668127312768\
62425145786246169953323190018564718391318014`59.63513769499257*^-14*I)*y^58 - 
  (9.540617553948430366908304972442850564128897975511839125242297572821871877\
2915928591`60.128923925950765*^-14 - 3.08476020711675344045816115610575111043\
65707906247519913634366743847406966657789808`59.63856884885424*^-14*I)*y^59 - 
  (4.755217236061545939217337509200810351800070215254592350946535493890630497\
562476213`60.1285727485856*^-14 - 1.55059106411998346097277317701941525930661\
51292629723035531290281126316640716726594`59.64189966351797*^-14*I)*y^60 - 
  (2.370181429190376800188777041269042728054704441692565663610803809497970091\
388573315`60.128225883252945*^-14 - 7.792749544132738715033148699061172926677\
664985300982402784875774514655826972509437`59.645135010641745*^-15*I)*y^61 - 
  (1.181434719826542340830956653633241124633124791344423593982946169726631790\
3940799968`60.127883233498586*^-14 - 3.91566863722345630539871087741783613718\
2011263954497457160050100207128508615205236`59.64827943639931*^-15*I)*y^62 - 
  (5.889173508289341315967922458852076753901658767151972754579452318201740513\
537322001`60.12754470552394*^-15 - 1.9671923787167793915530068003512812694307\
63305728022783924661524017968917299575595`59.651337188917346*^-15*I)*y^63 - 
  (2.935722754302390610435656615698170434861394605878179884328269496271620735\
050725289`60.127210208138145*^-15 - 9.881368006564691197463007943469290095613\
59295100422913265798018167995616041712598`59.65431224293831*^-16*I)*y^64 - 
  (1.463495528881692043931564686713673886745521768115432825734130632666933672\
737099815`60.12687965270499*^-15 - 4.9627233891396215488506126514445935217516\
1537789345651663412787041205494305442655`59.65720832203417*^-16*I)*y^65 - 
  (7.295970170732216014718425651725471203553674578248513253624625694509963024\
79649137`60.126552953085884*^-16 - 2.4920629890623632770206368564680285505661\
011066561883055528699187929080898537412`59.660028918653765*^-16*I)*y^66 - 
  (3.637387910660159267451871050821844719978641414452214558464519863581908782\
23068418`60.12623002557965*^-16 - 1.25122930000849971530706609201891698691754\
716466601547673643591527953028594241683`59.66277731224877*^-16*I)*y^67 - 
  (1.813471570760372326443386838863365170920364706742470516581411276143368654\
14650402`60.12591078886061*^-16 - 6.28140142192378820481105345726364585803517\
33953976553843216370391662231371097466`59.665456585692375*^-17*I)*y^68 - 
  (9.041616946366497215077738231220197337212896251866449058223529464632448798\
2477577`60.12559516391503*^-17 - 3.152975384538423245422084223258273754888554\
9435575840649711978345168181168084588`59.66806964017739*^-17*I)*y^69 - 
  (4.508118714971208161341212044142025527103157610329029953724879638555453684\
414659`60.12528307397723*^-17 - 1.5824554005640481509461333423135197591626869\
010392500552794378584885848867052282`59.67061920875756*^-17*I)*y^70 - 
  (2.247802509118656229244340141859045453359145386747889589343028748202439131\
6953535`60.124974444465046*^-17 - 7.94129950842186170144747648048741079338945\
2784080368679153613245760461938269746`59.67310786867543*^-18*I)*y^71 - 
  (1.120815729686409879013766970179787197764755283832594045335716658750686826\
5784277`60.12466920291594*^-17 - 3.984768237242819049436666390543439279724248\
18812776604492751224243067259803771`59.67553805260361*^-18*I)*y^72 - 
  (5.588860142668640363747080220809419610715552621842024591675301358596638612\
559527`60.12436727892331*^-18 - 1.9992542219739267334535246135571343478692746\
11990191778688643727257366383374884`59.677912058910515*^-18*I)*y^73 - 
  (2.786922785273749712002794281215787072719728306988950287329031087311138981\
156898`60.12406860407383*^-18 - 1.0029710399180946735563074055873352326258594\
6551963447391014566980011330685157`59.68023206104908*^-18*I)*y^74 - 
  (1.389757482815972717535844594134620972345787614984869709669707541325735919\
248775`60.12377311188556*^-18 - 5.0311356310621139550303741047062920171629684\
0987116468000800141911863468011046`59.682500116155786*^-19*I)*y^75 - 
  (6.930510499761951420036047007225489226928649723833872537461484866236943992\
47526`60.12348073774755*^-19 - 2.52349623439476262697388667990300728126076009\
426505070648460464249074331171574`59.68471817293718*^-19*I)*y^76 - 
  (3.456235199416580775133696528849838889148144078218662315220947782838222985\
11216`60.12319141886044*^-19 - 1.26561014938624669901704834909208342167380862\
259432968335918470827212587033982`59.68688807891268*^-19*I)*y^77 - 
  (1.723665372601537535016999177172238590040765494388759767128649781136923952\
51257`60.12290509417875*^-19 - 6.34686776320507445023981404345825418575778888\
57704542515818248367552841243953`59.6890115870747*^-20*I)*y^78 - 
  (8.596347931561191709917872463384858179403288475397556408249443495230759736\
2846`60.12262170435438*^-20 - 3.182604281028618305367304949085503206382747262\
5070483222484868329011149119824`59.691090362020894*^-20*I)*y^79 - 
  (4.287322323373853352465934700342458182773398616708766204764707664834432032\
5283`60.12234119168183*^-20 - 1.595772325771768686506073469216942985924402868\
6258911991835380816010185693634`59.69312598560696*^-20*I)*y^80 - 
  (2.138302667566238404143547739900710665779584838614059350054476081430721808\
6179`60.12206350004504*^-20 - 
    8.00065677711515487316329017128954574627121849164360035786121644111928201\
1103`59.695119962164185*^-21*I)*y^81 - 
  (1.066504984193236142718064289284486425841212134194190639519117746949743568\
0817`60.12178857486552*^-20 - 
    4.01095729348248747764466263025757951648691067252932430793064050326598988\
8373`59.697073723320074*^-21*I)*y^82 - 
  (5.319453955517645750779898243640153906895496194269121603441139934452378687\
498`60.12151636305242*^-21 - 
    2.01066317266255257159859667481063082743060261584750787679695785792385222\
0561`59.698988632457905*^-21*I)*y^83 - 
  (2.653270093962983056844235019200073743802815057592281375819317750487117882\
888`60.12124681295394*^-21 - 
    1.00786099464296973341765329258114707785553240485120780251382674463365827\
9468`59.70086598884634*^-21*I)*y^84 - 
  (1.323445037182029195039289637154573592044335129563361319638292140712621167\
738`60.12097987431039*^-21 - 
    5.05164783336078684398891918179356964369313236483177778791097734500875768\
593`59.702707031467725*^-22*I)*y^85 - 
  (6.601463098586424805787831035975301288971304247375236801011422264312960994\
23`60.12071549820879*^-22 - 
    2.53184808837576250285855055312221060594187059741176912735748932500204129\
862`59.704512942570545*^-22*I)*y^86 - 
  (3.292942453229986415161953412701782523772440508489048796361931114917601742\
85`60.120453637039*^-22 - 
    1.26886481585726353362341864004717511593688797112674446541099120546133041\
668`59.70628485096966*^-22*I)*y^87 - 
  (1.642621667502599022965250462738917654119632411226955525612870749109596300\
31`60.12019424445133*^-22 - 
    6.35868246244122082984229393158532812889171093282290322288438635581708540\
42`59.708023835114446*^-23*I)*y^88 - 
  (8.194080714439920323475172165472527458595487833575568105902367077645760207\
6`60.11993727531563*^-23 - 
    3.18635300575730133039027334535795767204005035665861651581973822626071668\
45`59.709730925944655*^-23*I)*y^89 - 
  (4.087634318976410481835160058493698501271872685819055581064846355142474322\
1`60.119682685681724*^-23 - 
    1.59660123406495772386722049233920119563671893712489852855535667412862259\
6`59.711407109550734*^-23*I)*y^90 - 
  (2.039166905639744198808967369497283222429150450047689301615031532672359246\
3`60.11943043274133*^-23 - 
    7.99973629610398271164717752611020318680476687574711626856112421152333820\
6`59.713053329654166*^-24*I)*y^91 - 
  (1.017284164707523323958750854066063414105995852038933576964224341700911206\
7`60.11918047479124*^-23 - 
    4.00804232783326204807966405918725265447951914242984708407095499505320639\
9`59.71467048992236*^-24*I)*y^92 - 
  (
    5.075050938937483214571325346247661724033237285784906710613141564735744839`\
60.11893277119785*^-24 - 
    2.00801563767575976406161428876784930734473564790020240280240861948983684`\
59.71625945613064*^-24*I)*y^93 - 
  (
    2.531902525049728846965074188770871633519282669653500185611976574742625598`\
60.118687282362984*^-24 - 
    1.00596010541356616264191550829707168052642277596460870346188680868310696`\
59.71782105818348*^-24*I)*y^94 - 
  (
    1.26317016793531017181046822649246190897022234153070413921275934023756995`\
60.11844396969072*^-24 - 
    5.0393437358141267973060378586190243882473987445838456057816960679549891`\
59.719356092005164*^-25*I)*y^95 - 
  (
    6.3020942383191660676053605776957892457458986664472369579404544855290684`\
60.11820279555585*^-25 - 
    2.52433749947225871902140085431228224649515550697702410690798803455093661`\
59.720865321310406*^-25*I)*y^96 - 
  (
    3.14424178937363197340612477461913920302797510998397278232607956076764548`\
60.11796372327291*^-25 - 
    1.2644500894833892153339748330824608589636529771405445190864956901680111`\
59.72234947926317*^-25*I)*y^97 - 
  (
    1.56875400365663511886552864560096100469371818462095745985681917285565762`\
60.11772671706681*^-25 - 
    6.3334070354625054898371496236558276691253489545759946458064729776545145`\
59.723809270032454*^-26*I)*y^98 - 
  (
    7.8271109750078731632127085757928367789086927685150670776907839547510404`\
60.11749174204417*^-26 - 
    3.1721602565524008203576632630299036940898578533398566874750589812647519`\
59.72524537025217*^-26*I)*y^99 - 
  (
    3.9053119914822187387844194586116525671465326877041938414114527574758269`\
60.11725876416596*^-26 - 
    1.5887494059642700559575793677394546988697910134831148599911418994972653`\
59.72665843039217*^-26*I)*y^100}


==> anc/V_numexpan_CA2CF1_s8.m <==
{(-46636.55536592094928507222534176955390789179985104781594766275502149890089\
861599386`60.12517078883207 - 16409.07198303976867395994026661706988724800339\
381956484884264540713797418066581551`59.67152834360106*I) + 
  (8504.976776579699381860079364124714865592105664391766618911395242127694688\
90214904`60.14605393876059 + 1225.3193996253757547008474643671769231473509394\
7878369016872245882487144856268241`59.304630116128045*I)*y + 
  (4.832876537132752776823494027026848429994804416652212226612793410870015058\
58759`58.44723515547588 + 244.00592623846263226514864354906649318185945318061\
817432217747587999336334945001`60.15042982917543*I)*y^2 + 
  (9.171306998961634179727548910237135327704188979678018166379084323333399853\
675`59.91896647674766 + 12.65730621786679899313933058851607603984486783309119\
552028542336056427461077831`60.05887653265322*I)*y^3 + 
  (0.242895883858446341733196198482322436101367923630309910374413293414951062\
56238`59.68414064777225 + 
    0.66809265596528064574867167575145150731387548933618973893948032313595326\
4557`60.123557190289766*I)*y^4 - (0.17215764257056247592980446041139927554834\
335051021605663964671246506668601683`60.095449627559304 - 
    0.09249167164954386322728660823312305269797517213777776542412688987317738\
784428`59.82562594926003*I)*y^5 - (0.0597984297361619935219595981418043864633\
1731566749649135487210703638153319533`60.097244561129784 - 
    0.03153081580462619495056566998081816590184374915887145348115239014752988\
302311`59.81928998875521*I)*y^6 - (0.0144021713243466409830651467477937323914\
4574131506823909237385259143996359416`60.0603650868968 - 
    0.01033155316402832752384636557269961331581575133961984348119644829507734\
077371`59.916102728857894*I)*y^7 - (0.003007051461083759879139524972517980552\
11704449905743731425410501580664451396`60.0045984670809 - 
    0.00294336712684353073623444622022298259137810696305775277325948679108616\
875569`59.99530204175793*I)*y^8 - (0.0005760646191795831421410374836835620980\
0759796747134630104044677389732646904`59.930825622732314 - 
    0.00076212535947918101552753342445493551642403714454648078470256273949683\
066752`60.052380833126236*I)*y^9 - (0.000102736777940768401737790197432096854\
63710987396309264164187466007460172859`59.83553485925253 - 
    0.00018564979333232812227779853335548950977137002660706853591351016122727\
626368`60.09250338821464*I)*y^10 - (0.000016882036050190195594520716762313854\
67841839921546500413704826951143268142`59.70933504068028 - 
    0.00004345971339563178731597825567039999346272753093115016187920129091995\
797067`60.119997075291884*I)*y^11 - 
  (
    2.43694221386438865003739169396699694837579371793304059125377501582684848`\
59.52870213817073*^-6 - 
    9.90601163920641474578679168776326475718052507439759892116735342262314868`\
60.13775574102444*^-6*I)*y^12 - 
  (
    2.5844264630162808939935104627528283505622113901092891525899758317304281`\
59.214240406552754*^-7 - 
    2.2167002761952331735885476025940653282399753999242003623903464767613076`\
60.14758320263064*^-6*I)*y^13 + 
  (
    3.11747911049003865459119385747104676492022827418204393164572022161028`57\
.95454096235148*^-9 + 
    4.8951812960018306394370480588860977652640200035913968164645571486834802`\
60.1505061910945*^-7*I)*y^14 + 
  (
    1.369667522621065820290106233795818418683206256315851672139030289401775`5\
9.25412450595989*^-8 + 
    1.0702319502140806300318927887102551668479989422219787943752483914425713`\
60.14698726007155*^-7*I)*y^15 + (5.865900187094658333109484676329507279502036\
443521758466916240398875114945608790864764469`59.53977063281588*^-9 + 
    2.32076660023793807688198169435671784260687970148067125674827303898425794\
87448889996739204`60.13706742957709*^-8*I)*y^16 + 
  (1.924502563481726734710219890286740670326268911956179054608662417538209012\
077944844289969`59.70619684477609*^-9 + 4.99560797377104603923406136397387299\
9788183408313978624686276386677817307361676537504603`60.12046670099166*^-9*I)*
   y^17 + (5.6635060039192792196881515311625695036339236477683579737745403296\
9094329475997620480033`59.821385542893694*^-10 + 1.06747606656442648330505471\
0753842888500278534393504822855618516328516374200251836088806`60.096658324319\
28*^-9*I)*y^18 + (1.572847157351255965224253176894870294724703015596446187676\
06233077089448516371000794818`59.906968066470604*^-10 + 
    2.26276100320193504638520030428689238306895615292941876590926049001585816\
662483023161404`60.06492023013157*^-10*I)*y^19 + 
  (4.217138808797279616412093666222459312040479740855661574969787067202312238\
1128211128814`59.972565119309486*^-11 + 4.75124086940409579023792618801025482\
74188719605493514207139899498124714276935982944615`60.024354271099945*^-11*I)*
   y^20 + (1.1049498237794476040743731402811299257355121594496808749630159765\
151110193072111310252`60.02333659289352*^-11 + 9.8595259063456577340922370454\
10874548763639670594516772670336410412184740969561060814`59.973850068379285*^\
-12*I)*y^21 + (2.849488052098761421476884888437201988259418555796637257386713\
777514570755088877407715`60.06247019567064*^-12 + 2.0148808089342926162558575\
94585739358767417123119985678236882035674870134996494220129`59.91195271572971\
*^-12*I)*y^22 + (7.2653714076153869612569185330674926479224193697011501312329\
3616254161243499240142808`60.0921881640316*^-13 + 4.0330227801447735152199007\
2369981053696495973105853783743109851681466758562114005519`59.83656101867236*^\
-13*I)*y^23 + (1.837071103685175210360971347157055750637832720517147918786824\
149885173716035583047`60.11419623210489*^-13 + 7.8383883215188866640119375778\
778780915748293397655312697540485932123198935537193948`59.744297041195466*^-14\
*I)*y^24 + (4.616134605317040343741286836629015948741062081639980058458715838\
7093964398466719009`60.1298884894055*^-14 + 1.4571660713066105964375317081307\
543806435930768555098834784344843418761630907013941`59.62911907571937*^-14*I)*
   y^25 + (1.1544165122073610293066751539854076736661244013512354779815709007\
845437492968686559`60.14043903872219*^-14 + 2.5158574521908798396920789355396\
62568265397027618514283793900862603256584940502254`59.4787625391185*^-15*I)*
   y^26 + (2.8764132725303452224011407006356384276445247211700097405843774206\
46451618728423531`60.14684309308593*^-15 + 3.75628355531348367381993052504250\
555704407810976630720098933697923724466799744422`59.26275017801737*^-16*I)*
   y^27 + (7.1465693705966403488859263047866263467483180741697606440967256851\
5113044013323909`60.14993852107804*^-16 + 3.684678987223371080428322270966174\
0313528930330688531335750533767299873806542011`58.86224056507457*^-17*I)*
   y^28 + (1.7716144886578597823299670470641511731048689170099713987509479737\
0700187746420188`60.15042202539778*^-16 - 3.666195789953699540987950952070548\
909596075016834744702463199180232747816648079`58.46626845637295*^-18*I)*
   y^29 + (4.3840161974584737865901434720807992468638461134377326684717392868\
743904948408984`60.14886513526135*^-17 - 3.8286382238210829499266090353050183\
47831749484138787894632626277949238933381126`59.0900373160867*^-18*I)*y^30 + 
  (1.083345421451877319407125289983265993281334350543705872679890407293020643\
298001`60.145730893424776*^-17 - 1.616912665045361867185704515833783593343051\
303718001837002982055813987918411064`59.31965050403766*^-18*I)*y^31 + 
  (2.674115146378450208500230151751294182643874769850340126317592598170180402\
463048`60.141390530622836*^-18 - 5.539682981518386323826272725740111579438278\
05464628894243957950173655075143792`59.45769533888366*^-19*I)*y^32 + 
  (6.594960056148892517610404296318170757539517988379038098968611052288851544\
63033`60.136139177928*^-19 - 1.7253566696969945449654930620805034847232104345\
3296930988514868390735150352073`59.55380589548317*^-19*I)*y^33 + 
  (1.625338299159300452322338324193878105349131740064896442834790254712757128\
60048`60.13020993832417*^-19 - 5.08862422019730703599189300344023144840133067\
69570522495637355333815651048816`59.62586654991258*^-20*I)*y^34 + 
  (4.003501518133247979718087000626337564823156533171331235297316303071138308\
3755`60.12378600004529*^-20 - 1.448957832796529937162409332887950500524024819\
1398714682703876687506064635517`59.68240174944419*^-20*I)*y^35 + 
  (9.857203944830999000321740944288901158595668352726528336735482724713830263\
502`60.11701076051193*^-21 - 
    4.02618681773270357786462658445769955144815267470909788766435462747555074\
3691`59.72815094091488*^-21*I)*y^36 + 
  (2.426208974366939379724272630984309647431208757582407154611439640684464145\
709`60.10999610674643*^-21 - 
    1.09888995891263488317205802955968311244554177618179081698764336417851596\
9938`59.766022106972514*^-21*I)*y^37 + 
  (5.970336911253232604691342960825766951229910144424407827190823016724041486\
74`60.10282908379516*^-22 - 
    2.95866537186163808470031522380365565364186252506989301343405251754570900\
62`59.79792609314209*^-22*I)*y^38 + 
  (1.468908879905399668196979710619496990935282710523992010245523545957840680\
21`60.095577206904395*^-22 - 
    7.88135722444161512314963015699082017564294950372583502209401217133443824\
85`59.825183363107705*^-23*I)*y^39 + 
  (3.613602683334960844057078261985312559257745546137576055559902588642586340\
3`60.08829266216288*^-23 - 
    2.08156487795324312516278448514681665818805033339981809418065466690249234\
24`59.84874221358725*^-23*I)*y^40 + 
  (
    8.889052697646024612290360237094005403950302370249524195967171994498303177`\
60.081015612414284*^-24 - 
    5.45939515540433701525758323032589453526093367479653037451314338006457798\
6`59.8693046615729*^-24*I)*y^41 + 
  (
    2.186536417298617718612854221156371015836024398995501281700580155802744191`\
60.073776791736194*^-24 - 
    1.42358451055138080300714436388992359335726837595504743899639859175793956\
2`59.8874033306888*^-24*I)*y^42 + 
  (
    5.37845970315659543572569463885235715792131585256903904427611966240756669`\
60.06659953884296*^-25 - 
    3.6941029670704599313462126077136522227083534886270745792888509455245654`\
59.90345061623918*^-25*I)*y^43 + 
  (
    1.32303273422586931068797293720801188021241788993390905586397162916982808`\
60.059501390298884*^-25 - 
    9.5464198452328986663713802099058651654625976256849711336487147275959475`\
59.917771331180866*^-26*I)*y^44 + 
  (
    3.2546499975227023639845743002081090404731577229013098008263227381975819`\
60.05249532943675*^-26 - 
    2.4582952255124294024839732015852239571812066809077446234496377765916695`\
59.930625075373655*^-26*I)*y^45 + 
  (
    8.006947446011700745776467110325785009402616771709600151415448649150758`6\
0.04559076637805*^-27 - 
    6.311000105855321014584666977966741572055193221949437973971214300044195`5\
9.942221975833704*^-27*I)*y^46 + (1.96999556543309968277255866217991252344307\
55594553746506656721576526217350829152820926277`60.03879430810037*^-27 - 
    1.61586456619883730926092828080379968228269358273405309313176073748298237\
53347960124546002`59.9527340170998*^-27*I)*y^47 + 
  (4.847352095299662611402826652157913809013468675159535376499152363083755068\
316898364674412`60.03211036447982*^-28 - 4.1275995952828735724590206705122203\
6184780631068693588820537110673187427061163283574827`59.96230335912389*^-28*
     I)*y^48 + (1.19285989257455024409537640787480632158538566315374773213780\
2086103792769411130632143091`60.02554162603501*^-28 - 
    1.05219530572674143494341459127539745115317277568924195654518434478183599\
4222726962518297`59.971048549352176*^-28*I)*y^49 + 
  (2.935780306483005038856917329416799455198654083041646516685965880666242279\
03789111173552`60.01908944115221*^-29 - 2.67733887816512721267807473299688637\
79235833838348126530552474327483491138266186315102`59.97906923280731*^-29*I)*
   y^50 + (7.2261990986668225368231733398924384307469354507415582293612515114\
679148171164028614103`60.012754114401815*^-30 - 6.801513751167892923900765308\
9567010446342778776240462866898049416149273711857795837745`59.98644977162135*^\
-30*I)*y^51 + (1.778897697508254385022669600626950708358850290346795245606943\
6977941153135067937323584`60.00653514277801*^-30 - 
    1.72535271009837401396200002787638080172731177699399596423412032094955636\
11825426394739`59.99326206014485*^-30*I)*y^52 + 
  (4.379743052212695480810309076539308562477684264532705352850949835072649310\
465720298529`60.000431402993*^-31 - 4.371041880151608781472958289063539897754\
487745908176664390893496550695488376179942192`59.99956773823908*^-31*I)*
   y^53 + (1.0784609146329586034989319123468363188191130302170147511674284044\
82632174176319334346`59.99444130009149*^-31 - 1.10607113458247490353096005692\
1148335283688117343555519013709525423270876332054336818`60.00541994856336*^-31\
*I)*y^54 + (2.655947316205694754479882875332485973198836322680923360735808556\
63828783955426126355`59.988562885428216*^-32 - 2.7958979454972044592389383760\
0012380098701102607972610671441891535446352692245997084`60.01086474433902*^-32\
*I)*y^55 + (6.541760105149092285279485639963529613664553145854516107860430393\
3578479809650314811`59.98279395032667*^-33 - 7.060620836358671856867728495509\
9825799341409799237384591146510337988657491984746225`60.01594222638579*^-33*
     I)*y^56 + (1.61150058153256084348709221500016065468536720259397091496071\
71265051468643155030114`59.9771321003931*^-33 - 1.781500032540999268978624782\
5639602648983332488832103678084884207984747321824867521`60.020687468443356*^-\
33*I)*y^57 + (3.9703370290292213349117345723294119582425954793752228021520319\
75563729025981476416`59.971574814413145*^-34 - 4.4914217238101735936235682670\
47310734125726013503810244731682567744704680748344804`60.025131275464226*^-34*
     I)*y^58 + (9.78330306649240476847698365433839108113580343786743263700209\
991046788968293952576`59.96611949093941*^-35 - 1.1315319608646724105292501876\
97056011362031862365160758008221208746836417046609283`60.02930080905806*^-34*
     I)*y^59 + (2.41104254963786939403416812537616351657308194988260136136720\
584709943081305507223`59.960763485036374*^-35 - 2.848796953512310060461579433\
7905680687874184290012705618742978314583547470232476`60.03322010647605*^-35*
     I)*y^60 + (5.94272109274563917956093247499386316999143804437336054888592\
5152978018970305421`59.95550413714438*^-36 - 7.167896482817710819423822743890\
0835113897865479224919988937052259062000104960559`60.036910513684056*^-36*I)*
   y^61 + (1.4649630880521663536371166978659380084470572071778240679794176300\
535738326789462`59.95033879562737*^-36 - 1.8025151978709750770152524076811516\
57080483055912553892179835859948317236881371`60.040391048654065*^-36*I)*
   y^62 + (3.6118402419255382904871005364155268086974567975833101122499917807\
89861425354008`59.94526483425405*^-37 - 4.53046110067544316346008536546297872\
2050441841586957430504039101748759697893967`60.04367870762904*^-37*I)*y^63 + 
  (8.906159557730148475113996293599146309441489941927411584080794358103321553\
25211`59.940279665614085*^-38 - 1.1381500723765516042570785409657063605097423\
34692058300392984725415980301884385`60.04678872451796*^-37*I)*y^64 + 
  (2.196402862800768972535401912807524850947574574438268282277710485333839852\
95134`59.935380751272795*^-38 - 2.8580251185361147642666234764084869542789109\
7521192887817399679991583436625818`60.049734791561484*^-38*I)*y^65 + 
  (5.417420722304085482566846560292969380253159139484937238947040602665713531\
289`59.9305656093098*^-39 - 7.17391461218512880293343168336891982797282597572\
76982398131270609360851007531`60.05252924783235*^-39*I)*y^66 + 
  (1.336384889308424257914656984281032119377532466571747581746613405105070977\
2602`59.92583181976268*^-39 - 1.800043404962710666978045229681364471384114178\
8643798001594906663065885282659`60.05518324089443*^-39*I)*y^67 + 
  (3.297071233646633178274474523501406843182156074247383407178825941420840165\
891`59.92117702839431*^-40 - 
    4.51500429518027279287368916885427047652096272560198856926498597954754979\
8117`60.05770686596136*^-40*I)*y^68 + 
  (8.135461745210604350508582988044662330548283612769976536110614426109705967\
34`59.91659894912342*^-41 - 
    1.13212021261176015050669776654760696612761228857339099693803146879567244\
1752`60.060109286112834*^-40*I)*y^69 + 
  (2.007670704826695837412691533290573479328572569703167662149059346921102774\
52`59.91209536539171*^-41 - 
    2.83789258378848686638897971572882849170948741265541049223767861229155845\
509`60.06239883649871*^-41*I)*y^70 + 
  (4.955168507860639290971651601897042190307254020196239871442842121267206787\
9`59.90766413068943*^-42 - 
    7.11176524110553663836667549640178600670972536818885697449232468027852900\
05`60.06458311495548*^-42*I)*y^71 + 
  (1.223148824909212547059195023847210022284170269099935224183204266944934656\
8`59.9033031684186*^-42 - 
    1.78174354896220911196504277836712134269359328182353546263648349705907419\
79`60.06666906104969*^-42*I)*y^72 + 
  (
    3.019634307223885502731274907082394836156312529356945844262930641390381696`\
59.89901047123929*^-43 - 
    4.46279466160846271564790552284425272496736033102043130953357776715482544\
8`60.06866302522977*^-43*I)*y^73 + 
  (
    7.45560361702626002101615214959910038063905498535816712530326411956138254`\
59.89478410001607*^-44 - 
    1.11755663115046235331323634727611943779769133571275726663317590407079125\
8`60.07057082949428*^-43*I)*y^74 + 
  (
    1.84104291638254616543981672352353351152732538012474940037404064566105719`\
59.890622182460355*^-44 - 
    2.79794743225734905976660256075876979354481036303854289403804993167793983`\
60.072397820761786*^-44*I)*y^75 + 
  (
    4.5467061412521185051415371084134491105618857421119420693047642366866461`\
59.88652291154501*^-45 - 
    7.0036251332988702084859496994112858010943014098081450589717272554349992`\
60.074148917941336*^-45*I)*y^76 + 
  (
    1.1230031135536522626514944079503986847579195165436718531297229095958687`\
59.88248454375335*^-45 - 
    1.7527705602587594459576458314171007275435493266408101267583009134251664`\
60.07582865355065*^-45*I)*y^77 + 
  (
    2.774056903589578220247608213221390671470232149510397535480389448494343`5\
9.87850539721266*^-46 - 
    4.385823788307355644855206455504855286384538712675367166532786027012129`6\
0.07744121060145*^-46*I)*y^78 + (6.853293559836151594803212665056438281052866\
1706210749365450210950301672289565325035206124`59.87458384975243*^-47 - 
    1.09725088744492639059967729843639547179478961673843376175672441006797460\
657506281143946796`60.07899045536537*^-46*I)*y^79 + 
  (1.693292981402241982679046702301791123438857481325804302528766416701706254\
5509446069356207`59.87071833691897*^-47 - 2.744692767297477729221137740049463\
0137867219347351136157672974919757705294309961529731745`60.08047996654451*^-47\
*I)*y^80 + (4.184204762489555653946992072988962575872757354149217725716046890\
455746018138139850372314`59.86690734997245*^-48 - 6.8646538174817481814436940\
90164755608556263851717115517000740434676168055461793606729233`60.08191306129\
692*^-48*I)*y^81 + (1.0340488373482296535452573143006884642921099116744369591\
77206375974810426956957771766742`59.86314943388634*^-48 - 
    1.71666058312295967397260799456637454977792582937029256893068817578241846\
5658964238136899`60.08329281850342*^-48*I)*y^82 + 
  (2.555734477476064744096159602004650119017491930689312648755273834986898892\
57608702381637`59.85944318536528*^-49 - 4.29234524302801015412224429366364457\
200002442586812408767898885179927033326917489723767`60.08462209960962*^-49*I)*
   y^83 + (6.3173689490014135270791828443655510992138631103056078010041819964\
825994664259055845686`59.855787250893336*^-50 - 1.073130548245205852895289060\
86380446712563627744795426688658555128987460252216643694987`60.08590356733121\
*^-49*I)*y^84 + (1.5617152739747489995656787891925661696142964513001371534299\
643588179912682645829066463`59.85218032482287*^-50 - 
    2.68263283191494816890503390776511387122589809456199203476590978012816908\
94753380977823`60.08713970247318*^-50*I)*y^85 + 
  (3.861107282994212327776666937297269457616133270309554845978832294466199394\
769858959495`59.848621147509945*^-51 - 6.705382249922666865565601796996627024\
946180863567089730162777960523150055642320761207`60.088332819079184*^-51*I)*
   y^86 + (9.5469703322193889388763341444127649456861162592228459203805249280\
2166688934802424721`59.845108503502814*^-52 - 1.67587702659553093944532188826\
8531390883230376625027416356894520846158534019729246889`60.089485078101546*^-\
51*I)*y^87 + (2.3608167563459920783425569423828194673159586934856490751273269\
9921940781305536045366`59.84164121978579*^-52 - 4.188124264012396081812379744\
12830658858914132058321608383565070275708072469566477447`60.09059849975579*^-\
52*I)*y^88 + (5.8385002994945316220883872590055973169593315044098489713331588\
064775928750692363251`59.838218164081965*^-53 - 1.046545506777091607438797395\
86425359771641230150795564399627466367226165377256928887`60.09167497470536*^-\
52*I)*y^89 + (1.4440491905114934542059835460377877154179585663480084934721741\
216975388540352783836`59.83483824321563*^-53 - 2.6149297039544077668738536519\
424146596419419695086514071953891890010947579959684895`60.09271627420247*^-53*
     I)*y^90 + (3.57193595172649480869654078767845345626102503229945139432918\
9034034083943205764862`59.83150040153494*^-54 - 6.533220569170434996386683710\
366924498186529777140017437416232815181561182339109562`60.09372405929676*^-54*
     I)*y^91 + (8.83620304698043921387309713125407857561756054058165987303722\
499839035333180348911`59.82820361939515*^-55 - 1.6321570932473752513364981155\
84173571446827365581180000929103707040822110586782715`60.094699889209686*^-54*
     I)*y^92 + (2.18608691257589005684975649517347561514672285585738609914162\
916995934834674680241`59.824946911701566*^-55 - 4.077234980075072655301054949\
88735901383132260659676837804645650400259999948255382`60.095645228961196*^-55*
     I)*y^93 + (5.40889126759496723845873594045461587919281539214963877923816\
50497843346800423093`59.82172932651132*^-56 - 1.01845156746983323537857744119\
160867740192641846291080111132165102651506077858305`60.096561456324906*^-55*
     I)*y^94 + (1.33840501443034508974306997621481362511369181908273865263351\
42356043568564814944`59.81854994369292*^-56 - 2.54382645513409524797808481781\
43344214398114866112425851745873901248055734230092`60.09744986817964*^-56*I)*
   y^95 + (3.3121098712240241915251145763541723896539831376733759680428251762\
90313849767907`59.815407873641746*^-57 - 6.3534343642765374504263678295782631\
52833271754670221869930824098165948572927379`60.098311686317*^-57*I)*y^96 + 
  (8.197080517246297299373641356248994103257122709955225587025425134384465003\
86257`59.812302256050366*^-58 - 1.5867372151449718029717702073170449136336005\
11535142457202292874420166994375008`60.099148062758815*^-57*I)*y^97 + 
  (2.028852032351426726911301578837568473919211858878560693366393804573349140\
02903`59.80923225873141*^-58 - 3.96258143268857156996798186492270430091094753\
949900394730912870881023404482084`60.0999600846313*^-58*I)*y^98 + 
  (5.022011318368170949366781331309800439002469721012829637429257711281582215\
0673`59.80619707649151*^-59 - 9.895309658135372776175270002953962868280224837\
4208246336643386809353748025851`60.100748778638504*^-59*I)*y^99 + 
  (1.243198801031948134285948786719370344477559710601000663943323390127497994\
1482`59.80319593005436*^-59 - 2.470926162215708266428492382252583659098131752\
8120246886583793712415996741698`60.10151511517295*^-59*I)*y^100, 
 (-291582.2082926696850240359320069984300538946874192975376572173260084029700\
1732905896`60.14850629591938 - 28109.0866743224634724881316194388968177548359\
2283131377617062044476142209561066127`59.13259200982204*I) + 
  (22783.88133716765999185164106731116151013584756699599518739912974553253512\
481138412`60.119809422409226 - 8879.58855414296745134197257055674815897105443\
670693864260191218710858288699365532`59.710574555050655*I)*y - 
  (2158.680554450649089678630588110701800727643549661310758855458507337985842\
85374479`60.11978521104984 + 841.66071411941758916896543010682431837041521681\
078490489335421834586161183191086`59.71073388791201*I)*y^2 - 
  (462.8587665094810139158220229188347170465386757851494837896340746923664716\
6919061`60.1140899972669 + 197.8054009157158995397681014131588640394265482857\
9856528760623560786000965771272`59.74487964910051*I)*y^3 - 
  (117.0624866401223917899120952933632718654990372045611236838179088215327476\
5587399`60.11515605163886 + 49.2277023034570734334170766084836778615216924229\
7841349113111070957820102988385`59.73894787209172*I)*y^4 - 
  (30.22089451131473939906670899668226490472788982274846944647955752259616504\
353585`60.11979690570203 + 11.78059843484819405698565051215414880102236080353\
959696229637540341836110519705`59.710656943232784*I)*y^5 - 
  (7.798430868717888845085021095753840013212827823357012576629645518271644731\
03899`60.12507591001301 + 2.7493152542770205618840927790900610940204445900737\
7072905481710692046990048309`59.672293225140905*I)*y^6 - 
  (2.002027724146344907293496628497995849475744775395020255958482509627839721\
89678`60.12998953015003 + 0.6303518430705905744348822779016912900199500453185\
0317806932405930606762214662`59.62810246983554*I)*y^7 - 
  (0.511012955156099764434547403193282674071571041989700486565487416239215198\
42227`60.13422258930912 + 0.1426410522137499016134716859165107668983893443422\
4619038862199390178739881308`59.580035212658245*I)*y^8 - 
  (0.129767322885305003144085015040417694894627625515168324215296599053388800\
0829`60.13773520730924 + 0.03195003131117181412298963636324218962202750081498\
711946167721735579948481334`59.52904115023237*I)*y^9 - 
  (0.032814672264671597364267482777369736345762987362713683443889835122839534\
85714`60.140592404834074 + 0.007095511213673213977806397242363883462222045915\
57353051681404665075292514905`59.475508024461526*I)*y^10 - 
  (0.008270286352324267387814974638961284976458475731615401393819650371742405\
64792`60.14289015865417 + 0.0015634439212683234634471030134856342825852817954\
0106355817701691544999563351`59.419451919999126*I)*y^11 - 
  (0.002078948285846230461481181251742242907980179782770356908859403842174212\
79727`60.14472462967252 + 0.0003417600030274623553545917609753246360133514919\
0104911688188284354143098013`59.36060217820738*I)*y^12 - 
  (0.000521547524937452619659968252172593009102141043351900599452844561101719\
32872`60.14618087897551 + 0.0000740521723548163087685223130373148955798075789\
8514641925548262764163245388`59.2984247934992*I)*y^13 - 
  (0.000130638373479880988231377555605846270997202853778074494042890883860845\
21564`60.14733009338153 + 0.0000158794775341873147502377334058336166106554233\
4616918358752394988516206639`59.23209553801594*I)*y^14 - 
  (0.000032683446890049963998459213893469192793519158288217319184192494943319\
71042`60.148230258716886 + 
    3.36133946149296647166956446462699815863279884991428994363122090017532124`\
59.16041478056032*^-6*I)*y^15 - 
  (
    8.16926041719943797105810068200850674507336891894476347337956737516532103`\
60.14892800328134*^-6 + 
    6.9966037911350779131770824826967194931662541299238968401074781812832967`\
59.081632543752285*^-7*I)*y^16 - 
  (
    2.04044789011707093015874870717175118974424393058779607506308558549721103`\
60.14946063487327*^-6 + 
    1.4235437373761251099438402722587972616144323969734715512711521399431735`\
58.99310594191091*^-7*I)*y^17 - 
  (
    5.0936062464698616062784300337321466554335643550520718869752245677690704`\
60.149857992238196*^-7 + 
    2.803892318542986759089059125966656721958249098348082420392151376982759`5\
8.8905939536407*^-8*I)*y^18 - 
  (
    1.2709713525434461100352360900831174488942572535966216463395120876892445`\
60.15014399751574*^-7 + 
    5.25570850823627186993297405582231836772268140055131255504792485316109`58\
.766639506175125*^-9*I)*y^19 - (3.1702840616616910324022477723396837694154142\
396284147805329259909838874517808774040304315`60.15033790726276*^-8 + 
    9.05539267730992007802959836467157772107071862434812203079450601312729257\
40628730849302`58.60614701770822*^-10*I)*y^20 - 
  (7.905785627294865481634664152362938863751538729377877707576927327835829880\
125413060354655`60.15045530006925*^-9 + 1.31092170282015995392659246104470848\
619688019532962905582407720808900760041143905407753`58.370087019637964*^-10*
     I)*y^21 - (1.97106896181722083465048615242906093767553079968603410578707\
5849863536737655511732695553`60.15050884836279*^-9 + 
    1.04893010804599983378122007911582951006488668838308820251110996049360616\
77357227842533`57.87655358054592*^-11*I)*y^22 - 
  (4.913474389481374828789797745400885485518662550987002646629165520637503384\
1861828187225`60.150508919160096*^-10 - 2.59967423152546172410265772718453310\
0013619897999748679436835162862004316842984013395`57.87403915182884*^-12*I)*
   y^23 - (1.2246774223586403054913972865277115770528650831399365078793098762\
7768451468361970388617`60.150464041596265*^-10 - 1.87615494017344879902068360\
1784512824011699870349307017612093538009944560850262343178`58.335711031403264\
*^-12*I)*y^24 - (3.0522050109445843627097085605069720145305666201277534745299\
087432997349073952535497948`60.150381271595656*^-11 - 
    7.57550729316167549491341587679414614663800429880506302276346770652885145\
692377558138`58.54517929121784*^-13*I)*y^25 - 
  (7.606326925029361773212067273851400633770052969684300709090416438890682968\
484578221239`60.15026647739408*^-12 - 2.5739680813084008535111844779660455607\
2169448018768905917385323011722247476960428984`58.67969464674866*^-13*I)*
   y^26 - (1.8954568754155038189068130870433093636863923912843389863713745276\
33525644476163394093`60.150124564154936*^-12 - 8.0409179712898942747896439826\
334282893537219932504204345598418449190344547056513267`58.77771628787543*^-14*
     I)*y^27 - (4.72320961552401541815852320514964442156463055351301056427090\
82941193161562995816656`60.14995965161229*^-13 - 2.39011999117080370619453086\
43183889152705140509302127771819629776111240210418792448`58.8541421360436*^-14\
*I)*y^28 - (1.176929421593626018594939320954422339480812851847901607760405932\
57183552625731181625`60.14977521535413*^-13 - 6.87535739315659794877441072604\
6518710115543887238007105083796479780989409906399109`58.91632007409232*^-15*
     I)*y^29 - (2.93263483176785844533796114860550778528270255041161975381815\
37731101018514879663505`60.14957419983204*^-14 - 1.93241140612224516863350833\
838146870371786144426982483411409377650855355384675286`58.96841580358142*^-15*
     I)*y^30 - (7.30741187304865874747148402594472972440573326661306292078485\
9455939794377584460423`60.1493591092726*^-15 - 5.3385413625657687220437299577\
1207963479777004104452546576890871546962225091738152`59.01301813472647*^-16*
     I)*y^31 - (1.82083338132865003410731106723029485206781437655069250011848\
3006832514657950790226`60.14913208122286*^-15 - 1.455401675218216413145032109\
74139257723373670211789339143454413242969649372497855`59.05184474499033*^-16*
     I)*y^32 - (4.53712032814637679831930965451684738063922632602990861415645\
840255168667517121112`60.14889494637264*^-16 - 3.9262511230666083495077970074\
86274170659630465715111678056106686197794522272302`59.08609272274097*^-17*I)*
   y^33 - (1.1305658406891396532589808515753319264465928922396967435957548285\
8824377383098748`60.148649277472025*^-16 - 1.05020844228303617214923933919561\
81507963047905792539458700854116872644590992286`59.11662892319145*^-17*I)*
   y^34 - (2.8172054921195188384741406936057569264284359275364205074941420088\
209579471895051`60.1483964295348*^-17 - 2.78947676620195393315586554572053498\
410932130259674034924707697144217584073728`59.14410065164448*^-18*I)*y^35 - 
  (7.020202301871925274603079474716303232980626306831936878446663048346959485\
28275`60.14813757304171*^-18 - 7.36572770703808950525588412238209868791546550\
587113525918888489652732186838446`59.1690036056335*^-19*I)*y^36 - 
  (1.749404501532970278963822295542898575490744659498310589661078371146338015\
979436`60.14787372148983*^-18 - 1.9352718494938300689088003378188966263696408\
890171063813077455121216566150796`59.19172546118383*^-19*I)*y^37 - 
  (4.359545662756055763492802562826387267618458193544432469851840656737052419\
64547`60.14760575435268*^-19 - 5.06302828543215802872742739456273810813911220\
68964721693959487875393960151575`59.212574877092244*^-20*I)*y^38 - 
  (1.086433864077678291739780333234911366789153540613137086734224800477647698\
68542`60.147334436296795*^-19 - 1.3196849359508966693441312803680484537052688\
469544981312995539677083472432189`59.23180140152085*^-20*I)*y^39 - 
  (2.707553061161516784656711316783858328812178734319953642138921086327274537\
9949`60.1470604333301*^-20 - 
    3.42867281315154530434005646764604101112608638094498262386963101180404239\
2881`59.24960950069436*^-21*I)*y^40 - 
  (6.747807789256057901727811339605115373419969471842045011337636509578138023\
776`60.146784326424374*^-21 - 
    8.88274205908689229942269785703813203048317504067360849712418251312278245\
919`59.266168674234024*^-22*I)*y^41 - 
  (1.681747526130053120591130396698579104663637708772848806009946044918854624\
032`60.14650662304912*^-21 - 
    2.29548823212542256932660900105946619055281765145361403223123562483322499\
458`59.28162089623283*^-22*I)*y^42 - 
  (4.191519553564066402579859505638604383274315875780756411424981065691376408\
77`60.14622776697097*^-22 - 
    5.91874890612859797831864020080932194016715062726660986681912891817526794\
66`59.29608618655814*^-23*I)*y^43 - 
  (1.044708108695264843007136227502567133731492218330207900132712248571005060\
05`60.14594814660772*^-22 - 
    1.52304826810693927635673890379916492450724450775014493805946064677588979\
26`59.30966684815032*^-23*I)*y^44 - 
  (2.603942018776079187804447472344202054567448011494425503477975203848550915\
5`60.14566810217234*^-23 - 
    3.91213598883593535200539649338902201863244042755368882087876751423913919\
3`59.32245073526411*^-24*I)*y^45 - 
  (
    6.490536299342646940972668650108174902650434500196860773277281934057419026`\
60.145387931801*^-24 - 
    1.00324373791702186419775581294354651077190113725238194642582228559176619\
7`59.33451380629912*^-24*I)*y^46 - 
  (
    1.617866928951845234450014071620931394373993367105711023432662922190589761`\
60.1451078968248*^-24 - 
    2.56895822181647897360062090946404844621322017426698418791528834778526621`\
59.34592214072672*^-25*I)*y^47 - 
  (
    4.03290442035146136938613823517770625874951770741685086936904891604197052`\
60.14482822631721*^-25 - 
    6.5693628816422266137785279707451244528056838971207636958508336601327229`\
59.35673354924567*^-26*I)*y^48 - 
  (
    1.00532370886771441191942229241085648157372352251948026501429127078795268`\
60.1445491210272*^-25 - 
    1.6778598244642110316238890943136703542837233641120365204325286588449441`\
59.366998871449745*^-26*I)*y^49 - 
  (
    2.5061479474425568884299434746793879190155138253942502154422250671634324`\
60.144270756789496*^-26 - 
    4.280544137119865800042510281551659212942754100840017709839073053393247`5\
9.37676303078357*^-27*I)*y^50 - 
  (
    6.247700070475165670286374790305994892663324347218143861716813557933339`6\
0.14399328748862*^-27 - 
    1.090919699143411799092766494315736118324487931911027583961961436091348`5\
9.386065899070815*^-27*I)*y^51 - (1.55756510811752265877948535529898602228025\
84933394251207791117731542494895291378081552935`60.143716847640995*^-27 - 
    2.77761706912177214015981960982464655903130881727088742180854916363011647\
895129543662173`59.39494301024049*^-28*I)*y^52 - 
  (3.883154652772165660921938482460168254343990872888971265088375865025075513\
259767666950505`60.14344155464917*^-28 - 7.0659292777532382317356297329110524\
7911229716833746606199278424621983953207647414407121`59.40342615360086*^-29*
     I)*y^53 - (9.68133981007947548716805202566962843270040803807883186272785\
054612336153423858511951199`60.143167510774035*^-29 - 
    1.79602270758401061306380582845305982941406934792974434156390757334846148\
675849018967362`59.41154387013311*^-29*I)*y^54 - 
  (2.413783914662319535296602027306007316961335284343535969044054887844712279\
26708017986841`60.142894804863566*^-29 - 4.5616866979596189968784093988162536\
474126217095467970531815801681343664825958818816982`59.41932187012212*^-30*I)*
   y^55 - (6.0182926788784585744571491934419505676711310563717048551498383388\
567084386251871882922`60.14262351387118*^-30 - 1.1577990183195030039090285429\
14313685525675475101509374958490636054046298048938168757`59.42678338654051*^-\
30*I)*y^56 - (1.5005830855563056576347547990412445965233399404962206423814737\
436587176614373323168904`60.14235370419182*^-30 - 2.9366745412609588434215533\
39750517731923936500546340239225812628112158769556151794601`59.43394947562023\
*^-31*I)*y^57 - (3.7416094039473558853945875344939257654867948580366539815310\
18380806107947001950699806`60.14208543283935*^-31 - 
    7.44410155580054363373345894377495865279911974172318362285759810312304987\
53582512393`59.44083927374749*^-32*I)*y^58 - 
  (9.329714159380625596714185675864266273516375769182069050295321932612261975\
52295510471`60.1418187484861*^-32 - 1.885904981734880600370530602573290635728\
58406339145094082824209231883547144253257889`59.447470218031995*^-32*I)*
   y^59 - (2.3264276072750201896116471553906856092877171431883556632750010613\
7347107338483679335`60.141553692382196*^-32 - 4.77522772073566653345617947454\
14189354763329694364655986254211153894459483193162127`59.453858236501866*^-33*
     I)*y^60 - (5.80125409668936807471444602392193708857150697482921513824753\
62154716485518638671`60.141290299169505*^-33 - 1.2085079222271764786823982604\
781642109291265053364599934605184605647427604371594353`59.460017912773075*^-33\
*I)*y^61 - (1.446655754054253749534446789895651149351492130561967311254785601\
7656562959203264609`60.141028597603594*^-33 - 3.05702668928276929330310601532\
7175186590621872805207891999159464348746549008470997`59.46596262916619*^-34*
     I)*y^62 - (3.60760765561870950871990642914130406103396250623451807522409\
846580385669526121459`60.14076861119482*^-34 - 7.7295708124172474846695120077\
9759521438162185345304614804182897672190315114132025`59.471704691542996*^-35*
     I)*y^63 - (8.99671611612556558572807907810275017700488315610281739384742\
107442665526149150443`60.14051035877843*^-35 - 1.9535705365587368766253917762\
2314938195044971652388448378301857030261295421413904`59.4772554385729*^-35*I)*
   y^64 - (2.2436710091549229734789355715039051668146917955822086816905128309\
0107628844173588`60.14025385502202*^-35 - 4.935494349685941676284708945424072\
6333470854217734945602305624684715414059398538`59.48262533768356*^-36*I)*
   y^65 - (5.5955735188743124248401915468189666681340272961275474686898778337\
282464214687329`60.13999911087797*^-36 - 1.2464347973182984931161620038288469\
539550009067961302097225431135530290342149487`59.48782406958054*^-36*I)*
   y^66 - (1.3955330809940306035616360359588333516164639174863259276853817970\
812620193877719`60.13974613398708*^-36 - 3.1466946720665236211456368600554788\
46057392371045083072397596603352531384365439`59.49286060291762*^-37*I)*y^67 - 
  (3.480531725792758308103852330034474701906527270125329973813040071296452128\
491412`60.1394949290391*^-37 - 7.94134252233301490293782061481173148843746173\
697824219157321057524753725340672`59.497743260451784*^-38*I)*y^68 - 
  (8.680821429877957046392922190838822813367579093203829443677812202915617288\
00749`60.1392454980952*^-38 - 2.003526551809808562772539583567003395288044556\
62300384995014975893415655637139`59.502479777811736*^-38*I)*y^69 - 
  (2.165138332951944351936551311963426731449568979327449086713789693549860180\
16711`60.13899784087638*^-38 - 5.05318460168608235728232372242902442372171808\
09911615098792247087757761753135`59.5070773558383*^-39*I)*y^70 - 
  (5.400325217747309226035361772565414725970181134178554507316163769060481178\
7603`60.13875195502203*^-39 - 1.274120979888442750065584415554448520209391641\
1139673513695636457966609233996`59.51154270731507*^-39*I)*y^71 - 
  (1.346987172978255022231255616950358018315954321354764448958686795165804321\
9885`60.13850783632149*^-39 - 
    3.21172034293206233191531738087474358547406815212787232636546440779918135\
4258`59.515882098788076*^-40*I)*y^72 - 
  (3.359820911960791248919131023139201708674602411562571946922482390494451960\
393`60.13826547892193*^-40 - 
    8.09379197453645424238283835212774133752029999511417238642360501098541253\
039`59.52010138807537*^-41*I)*y^73 - 
  (8.380651227528108474160942763353420980865718409209532428330292850032335912\
23`60.138024875515015*^-41 - 
    2.03919590215510642171437751693056086473332711478270309932764518148599595\
369`59.52420605798324*^-41*I)*y^74 - 
  (2.090490624646813806406077372863857063676075139480021642547532140702197316\
4`60.13778601750431*^-41 - 
    5.13645459434209283074790746032088154098542221692328829289594254366948356\
45`59.52820124667566*^-42*I)*y^75 - 
  (5.214676258090499054784034125978635245401856947209903615858440072790884633\
3`60.13754889515613*^-42 - 
    1.29351131270377392408856499429203700838617978439090861193348695237960066\
82`59.53209177508379*^-42*I)*y^76 - 
  (1.300813403846996490950233237705071163985441706472486221800137092703674277\
2`60.13731349773488*^-42 - 
    3.25674441682774608020080780666806554131136431161970789643801051273511597`\
59.535882171691426*^-43*I)*y^77 - 
  (
    3.244972625190620360192146843559312957948109307323244666665030453935183743`\
60.13707981362501*^-43 - 
    8.19800009055895264047556714590799361819691312476494909011008685236303066`\
59.53957669498881*^-44*I)*y^78 - 
  (
    8.09497130744004760483983739706311137389837654375787114141053681798401668`\
60.1368478304407*^-44 - 
    2.06322616707648846482254807394363796041666891474900643749377020211337443`\
59.543179353850746*^-44*I)*y^79 - 
  (
    2.01942484563207388234667414618689899415829142936480181621394038850021284`\
60.13661753512454*^-44 - 
    5.1916342175048132548377657703637028473407818522802815923016854295545548`\
59.54669392606195*^-45*I)*y^80 - 
  (
    5.0378826558886250760508301779273406975300851683188901237380135092121197`\
60.136388914036615*^-45 - 
    1.3061200873352341566541063317296024719593071057044377336264295813546552`\
59.55012397518659*^-45*I)*y^81 - 
  (
    1.256829133387835081656590607066163031494605955126717098632314100314295`6\
0.136161953034495*^-45 - 
    3.285391672853503208960634507842335593475960402602416509095847893914873`5\
9.55347286595392*^-46*I)*y^82 - 
  (
    3.135538524801563402594101399360655841826974399864560034072189266368653`6\
0.13593663754547*^-46 - 
    8.26264857560289912504816233525263402005703328310378801304068438995336`59\
.556743778312665*^-47*I)*y^83 - (7.822681120953234885245853218744338828858732\
5191810087738319195813315116873650340506883868`60.135712952631536*^-47 - 
    2.07769787187539327992193260912194482877891126372272496511054068454738305\
93457498960816479`59.559939720287964*^-47*I)*y^84 - 
  (1.951670843451302177488504453012993496643584532875381296714033033908701468\
596862347143963`60.135490883048014*^-47 - 5.223712071682782715666305321676390\
537563018359013185649465470003171172390058072339857292`59.56306353976031*^-48*
     I)*y^85 - (4.86928125574555639143882648700243758308082411957457873522169\
6067910291152075566469505358`60.135270413296276*^-48 - 
    1.31314408766536084897021325998507910421221433601606257007231685067978650\
3175010676734669`59.5661179352714*^-48*I)*y^86 - 
  (1.214871568640388542996641408759516193433723580460372564380807512123249505\
903731845845788`60.135051527671216*^-48 - 3.300534728289794207796938696998595\
61886129944905527519753846548737064577562196175096695`59.5691054659511*^-49*
     I)*y^87 - (3.03111896408438715025022552021161003831926532940090201272021\
295530254527183266782525303`60.134834210304135*^-49 - 
    8.29463599541703752442019742016387404482886386921046466474194575906827135\
85302906648513`59.572028560648654*^-50*I)*y^88 - 
  (7.562799501332136997159049573703678186117407779898669262256255774247624955\
2873204895802`60.13461844520113*^-50 - 2.084268514609893276189333133152485632\
8290154609141003168638960248865478207966830307167`59.574889526342574*^-50*I)*
   y^89 - (1.8869877161411772122765820732613755526331702438959562483257811523\
582142516648899809067`60.134404216277815*^-50 - 5.236672482349201675102894613\
810000128406413899481483642840623211589937792506052387446`59.577690555895785*^\
-51*I)*y^90 - (4.708280532494983768132575054662620613829775518880696164655660\
990143382288052292591576`60.13419150739042*^-51 - 1.3155415193169255785522637\
63250768134099216657094379765654955813312252099636629719011`59.58043373521549\
*^-51*I)*y^91 - (1.1747954498273863146695429903611606691958744489207831608743\
4945848129050967837931572`60.133980302363724*^-51 - 
    3.30447905325799582275456362475075842369088020721750426472571829403044632\
722037383619`59.58312104987097*^-52*I)*y^92 - 
  (2.931357196130601956013112189905620807553936483356611737956641448191585014\
13574834728`60.13377058501622*^-52 - 8.29951182730772908616279013165968189056\
50329917883372227919680052569171095535336718`59.585754391217385*^-53*I)*
   y^93 - (7.3144502132001984881746748221831820394729473567706258148392163184\
271599822836384065`60.133562339182575*^-53 - 2.084274480140923266572301341520\
1788205660841932394590217558649380999477627316883858`59.58833556206857*^-53*
     I)*y^94 - (1.82516022036138085113182858705786503000963029405088848206978\
29348104211162986006595`60.133355548733796*^-53 - 5.2337349844673855481384938\
23954179340895573317430909444828161198431397057406779916`59.59086628195749*^-\
54*I)*y^95 - (4.5543516886743475683179449878536408928333083928753605366285033\
29940110661165941318`60.13315019759523*^-54 - 1.31408832967193096428981307894\
7112448429440701221144227938384163401433868708182103`59.593348192019505*^-54*
     I)*y^96 - (1.13647084925534228160477563475008565547715058136660634719768\
2830328258996802454875`60.13294626976268*^-54 - 3.299095521447292342410290729\
67382476393820768110213616206787929790395950055003572`59.59578285952997*^-55*
     I)*y^97 - (2.83593394324232241189192730447583779925848110334900695365926\
249781146713911104534`60.132743749316724*^-55 - 8.281788656432916331622731307\
5341253859098408684629183983863117676160783039372067`59.59817178212475*^-56*
     I)*y^98 - (7.07684857860833964903157022795375245436868775394700762280198\
77300089943324554818`60.13254262043543*^-56 - 2.07880462563444232788142524808\
41473570500095673950881488256273204518414452787361`59.60051639172948*^-56*I)*
   y^99 - (1.7659954830253878737392534353248462575035231232988593898174796287\
67004236409176`60.13234286740576*^-56 - 5.21752789001792378964620242232094445\
5185420889830709397475402647222212836433442`59.602818058221175*^-57*I)*y^100}


==> anc/V_numexpan_CA2CF1_sm10.m <==
{152009.778687743651398722989829294865048711487721179490405284293926243319993\
7295118`60. - 10751.610143470234081716903691315636781378703502277673960899310\
19183895137647334283`60.*y - 19.774222432047718990519040793594466085367630047\
22051518828822968099948562962273`60.*y^2 - 0.42774967942160245864214647331346\
00631722684167492281378100039692750965790232`60.*y^3 - 
  0.0252342970588287313222517415509616954884512307711453012762397197821895819\
0978`60.*y^4 - 0.001461456031374979278561984521939276371523970136032821350200\
62125038305036779`60.*y^5 - 0.00008539093999588125509075160731068746636459711\
990812157711612310163484195667`60.*y^6 - 
  5.08116476137944954698230932892961759924206712889020158362767164184345005`6\
0.*^-6*y^7 - 
  3.0801822063870638908859187960924297249991730917843326983625533855756137`60.\
*^-7*y^8 - 1.8984695820403935188835434779406851795382562228009803700777241999\
830787791209175551599393`60.*^-8*y^9 - 1.187027081805077562024388430363139191\
115636848781850702495437221866262115748046502326652`60.*^-9*y^10 - 
  7.5136691553735450336954542986590986992614323346479884016128898204420171912\
753163032989`60.*^-11*y^11 - 4.8063718428994738445264929927228934591240154849\
4660904102220879010897518169035014876`60.*^-12*y^12 - 
  3.1025892456979757009346803491603038040692761242892030014761898654588781143\
5465898111`60.*^-13*y^13 - 2.018597956740650431646144110115111237438717001120\
6378070958195632296888316868411448`60.*^-14*y^14 - 
  1.3223927348025183433262552595833029439807225895846953854398570093473872722\
42945921`60.*^-15*y^15 - 8.71555125916394432068752803888410444723401596350116\
37007001520495747966362255143`60.*^-17*y^16 - 5.77497354643702808701258663245\
6118090610134415365311705514918277001849021725523`60.*^-18*y^17 - 
  3.8447659337441902803661562530921338767146036098178039137553928773638881887\
5632`60.*^-19*y^18 - 2.570614114436863630318536690034208776637568956411292104\
9339604145075148898286`60.*^-20*y^19 - 
  1.7252997347261397684500477952581123757684853737576290809191299619196506032\
6`60.*^-21*y^20 - 
  1.1619629896527161966714411659733890679915955846064378973672996552362524100\
8`60.*^-22*y^21 - 
  7.85020264422656218821528670776549191693698835950130662569721800494746644`6\
0.*^-24*y^22 - 
  5.31874140924909639627305049448267875432882604994032846966850109626144886`6\
0.*^-25*y^23 - 
  3.6130162501872390363554603103469224291548993391585905402033488815031725`60.\
*^-26*y^24 - 2.46019909239748185463815922916335095515541480497191213648261378\
77935117481494875949905845`60.*^-27*y^25 - 1.67890816667049303332323076635628\
9862613291272810879786925323380483519941906532023205825`60.*^-28*y^26 - 
  1.1480643857321847699272050233665532611175105278559980870718656039174632522\
3858479408103`60.*^-29*y^27 - 7.865427925522138609899059894944938458773247166\
532795461390327457244697681267863437761`60.*^-31*y^28 - 
  5.3980426859196175914158328463612922305967838699048861425814076889409731680\
8186117575`60.*^-32*y^29 - 3.710693690372017139017679939514029345069308280437\
9820432274405799105564304543009039`60.*^-33*y^30 - 
  2.5546470010857583594911818766807490291931446695783052179554962365776581986\
5903839`60.*^-34*y^31 - 1.761247540177534170175576184658373186733732929112983\
37935059470894782555500289278`60.*^-35*y^32 - 1.21586206474225463614823458907\
82698635501935990087817546452895865223957859251313`60.*^-36*y^33 - 
  8.4040155161837875436609890210166724077062485157910998587123669803038410309\
099`60.*^-38*y^34 - 5.8156110094360211249556412073161922650164370816755449329\
333045753464642904503`60.*^-39*y^35 - 
  4.0288391908799682733603759409495902559710048855347021694928165647320823821\
82`60.*^-40*y^36 - 
  2.7939149193087142060163140733783008204620558648817671727190697869562362598\
5`60.*^-41*y^37 - 
  1.9394110813831335065766777071248991364811344127339291559330151846990451062`\
60.*^-42*y^38 - 
  1.347493857549489620990726334642028660492062993365538738720500217555377083`\
60.*^-43*y^39 - 
  9.370494200620482486699816911789882456570454727338452747950455757208944`60.\
*^-45*y^40 - 
  6.52164479236783179039177933971477010305756698793234507341252735030202`60.*^\
-46*y^41 - 4.5424728722792163169076318133752300454164897535078548108517576000\
092179656018542693323886`60.*^-47*y^42 - 3.1662924917300702346292494907030431\
00738673986831591217527477493039964837790645029382667`60.*^-48*y^43 - 
  2.2086013452668979819899199133043856958672010755408378444225486670597571923\
0527157104688`60.*^-49*y^44 - 1.541616888194936114817330690192452552362728781\
736367562949548642904723485274667995815`60.*^-50*y^45 - 
  1.0767493469785456096653615012029205505583660517319456512223071475077549976\
28245870739`60.*^-51*y^46 - 7.52521508262742211117879864526701180442523905869\
41967891988168897164747186145061388`60.*^-53*y^47 - 
  5.2623205802364820275019402396474194411201911323685948129288793403595281420\
38785623`60.*^-54*y^48 - 3.68195497713390743450038827492771496626477764994037\
048323637356465034229596916257`60.*^-55*y^49 - 2.5775781158713410275141459748\
421744828906533980908469425844968662257099946003846`60.*^-56*y^50 - 
  1.8053750454581924147290220683921832537454713740890635794436967950372923114\
92943`60.*^-57*y^51 - 1.26513220823145210198468578959079743707396812809261738\
963468594902762770218491`60.*^-58*y^52 - 
  8.8696903028572433448687624656705101369579790142274028739572973409449493384\
38`60.*^-60*y^53 - 
  6.2212372336291759267533935161370862702223823901475904574078527311186214606\
4`60.*^-61*y^54 - 
  4.3654899940342553149960593671897189680417192443618904231308229319309736788`\
60.*^-62*y^55 - 
  3.064571517342485887028062985862294938774548114222678900089237427585110971`\
60.*^-63*y^56 - 
  2.15218727457028109572147621528506838873395122428679957342696650911784684`6\
0.*^-64*y^57 - 
  1.512019087183287732574127281506961119560545823394211792099639933813106`60.\
*^-65*y^58 - 1.06266196295780333202699534493791843688112007901950507385521573\
91936734879634380879371961`60.*^-66*y^59 - 7.47115425780431816918032795326183\
208446108535414983230444932864069953058984284091979034`60.*^-68*y^60 - 
  5.2544751128455186851998948967305956958175215769564406445449416495254874320\
078251956073`60.*^-69*y^61 - 3.6967041126672900177216979104709576217806558783\
74918318735330384147990958139855667641`60.*^-70*y^62 - 
  2.6015888971587473348881102735484169812995157284077746412458864429193310015\
4786512296`60.*^-71*y^63 - 1.831455797020042202361763436939040465992496905625\
6991747209308308678027692491817298`60.*^-72*y^64 - 
  1.2896842583182521108246365632574448280267219475550431335533393688954072142\
50997862`60.*^-73*y^65 - 9.08437720025586939651041483817611323769391503815510\
08097483765348963535594061144`60.*^-75*y^66 - 6.40070101417273480159476217247\
4659699405438213761254084544163764420028149580115`60.*^-76*y^67 - 
  4.5110387810961572056749002806049592250111338851670635855770068850444191398\
9645`60.*^-77*y^68 - 3.180082694371807725737362557338486081810271987260119306\
4163069900593181197106`60.*^-78*y^69 - 
  2.2423813196959940672760418497492115427565556648216814744364277549256195523\
5`60.*^-79*y^70 - 
  1.5815621023485390244071937006834920873653931451843929503731841846882596530\
2`60.*^-80*y^71 - 
  1.1157462695377819579190576680061220895102374615882963911347767323946068698`\
60.*^-81*y^72 - 
  7.87306564842919420606130248095772861403506247476441696206143576731764313`6\
0.*^-83*y^73 - 
  5.5567198063539261876521615947275000985055817653212347230580523641004839`60.\
*^-84*y^74 - 3.92271186669291156389409934973625292768109184725272726055900397\
64195452107329394437288844`60.*^-85*y^75 - 2.76977707221747131271193974536564\
2724715149910822086819169245181480417474207619217032185`60.*^-86*y^76 - 
  1.9560999580967882483488663088100950180477351572335182305398036217961752268\
1741294881235`60.*^-87*y^77 - 1.381727900410739529963384924103064138186095923\
3566422269122246829866589588012022496134`60.*^-88*y^78 - 
  9.7619550498545705298922040408577908867193574496492784668849417161729766816\
3494788376`60.*^-90*y^79 - 6.898132126888026461646019068278278047388441880485\
0595636902025618987623503115810997`60.*^-91*y^80 - 
  4.8753339659209327514140602745692168266883677249829288460098911093399877555\
8574634`60.*^-92*y^81 - 3.446301005569552557945324624200291834342384545013779\
91886734024898277698862293984`60.*^-93*y^82 - 2.43655330773445189852926031249\
30784292597801101354873436842776083723599035424116`60.*^-94*y^83 - 
  1.7229413077791525033129534604602251504454065384430107892026936010202806570\
97133`60.*^-95*y^84 - 1.21852645126133477596906134602211524461690509199982474\
681045892592807899454714`60.*^-96*y^85 - 
  8.6192103442591625492193657656848831994201822297604647420335471702803786887\
27`60.*^-98*y^86 - 
  6.0977025597146776636684181623204818783737509238497566975689656766575641262\
9`60.*^-99*y^87 - 
  4.3144902751992047727490489385661809032788112756246165063721216494313928434`\
60.*^-100*y^88 - 
  3.053202297575103232326071652984793378593703319782862412863186480299862143`\
60.*^-101*y^89 - 
  2.16094085336316784803843332296522268010084347139793549785197124339246828`6\
0.*^-102*y^90 - 
  1.5296421272655586679865617571548552627411220356734320255857604594708951`60.\
*^-103*y^91 - 1.0829164353639671823160276323064932610966313807209280630652962\
475117225205088664499386787`60.*^-104*y^92 - 7.667552475819809285996608504685\
28395998021640211007032584359371690271455068063303103389`60.*^-106*y^93 - 
  5.4296754425835582885699293511444832969125569616186742219138223445003308689\
452487985916`60.*^-107*y^94 - 3.845430197471012413507292158263527716679692329\
292374998134043882050521824182920188399`60.*^-108*y^95 - 
  2.7237587267219928815315833666434525388161372920768191526062738357365883008\
2650818579`60.*^-109*y^96 - 1.92949524689085103079186355455190865985515920068\
21103485063388234726223524987593082`60.*^-110*y^97 - 
  1.3670013546226402093592273213399955423211089039095035785327215592855224502\
72396065`60.*^-111*y^98 - 9.6859706265225831942634760270282676022652356169916\
953818733563802039606667168221`60.*^-113*y^99 - 
  6.8638087975368413981927380231326740883365789712975817738469778981142392306\
26556`60.*^-114*y^100, 249626.63083547792982776767997326623890685343031341918\
01759226616954486981057467348`60. - 29214.70106209843031720117462756877541589\
577886378910170118896357935260367136255478`60.*y - 
  40.502318266977940487079743928656276792821385517758141952641442113196615393\
59279`60.*y^2 + 1.30296046362993111142631618299709695480844086197985142814911\
82571244550118037`60.*y^3 + 0.09791459092796738349409970657067353644738389994\
967977521800759610526592630351`60.*y^4 + 0.0072476652503203491861297062777324\
838626777760834512196992700200642189698139`60.*y^5 + 
  0.0005430553351750498131412388187025863539194912009611914208433809636782057\
9665`60.*y^6 + 0.000040681402260103970344372945387535914324610092527560540735\
69391128448815335`60.*y^7 + 
  3.0334605383879423548959805184548587955508682729806439560570668070874028`60.\
*^-6*y^8 + 
  2.2498113393308457889201238936736358429717205252513188705835185254807972`60.\
*^-7*y^9 + 1.6603521554082957534403228687601351061481252596104274108534557494\
552564599520271154238141`60.*^-8*y^10 + 1.22011539299406126893092320264290931\
9288902464941317023762893900152856803112974929715733`60.*^-9*y^11 + 
  8.9339380775200167419385013369538384168410162116480743535066430477646150278\
920118355199`60.*^-11*y^12 + 6.5220084056728858150061062040084079532870196359\
6290728060686420798334862656311449703`60.*^-12*y^13 + 
  4.7492749319280198114989677260471653081736146334461616382876385945830990021\
6123618044`60.*^-13*y^14 + 3.451063505812195086401874833448693355881726446689\
3455176903555874124829444865071587`60.*^-14*y^15 + 
  2.5032150726290866237243492459985258821748587521295475366277041946585034432\
96197881`60.*^-15*y^16 + 1.81291283472976029449586677424027104153989425339558\
865066600679919790254005035355`60.*^-16*y^17 + 1.3112411408348811033403872867\
785298835699302111806046665385999672710410337844893`60.*^-17*y^18 + 
  9.4730981622542255011852572223673404660777765054472640141297987499825578945\
8876`60.*^-19*y^19 + 6.837057050112641626648964907459303322333748212882155086\
9140419350385140374833`60.*^-20*y^20 + 
  4.9302331301863329242406229224267896939553651521069421442023437516639385682\
65`60.*^-21*y^21 + 
  3.5524807466964618471640895048717258441131858757558041661193672263421374862\
1`60.*^-22*y^22 + 
  2.5579974826466146864821880733409939872559790596788770634211170217433539856`\
60.*^-23*y^23 + 
  1.840793460985439638772005225527721812259145797950684550536260367041954107`\
60.*^-24*y^24 + 
  1.32395868571698172124359831416131027312424586932869334913271985006891386`6\
0.*^-25*y^25 + 
  9.5177051515732927145393804036066088668293011558141643622371885715964`60.*^\
-27*y^26 + 6.8391060238995786862992856388462902958734261426487370208996096866\
14479523461650883347264`60.*^-28*y^27 + 4.91240153706201959156888502800247475\
428564161561489425240411898939137510550867466814271`60.*^-29*y^28 + 
  3.5272131955834590662486859928435101359931828076861073959434598256263156994\
462622210085`60.*^-30*y^29 + 2.5317852987412227324176904478345109946701700082\
72511625980947650458857299296948373002`60.*^-31*y^30 + 
  1.8167354691074193771466754089249969014359111486788829222244681836008834934\
3583108247`60.*^-32*y^31 + 1.303278172243181451103080166317427508561187998602\
4102271191098669761204476976039728`60.*^-33*y^32 + 
  9.3470140038695886475516430929332163959688947547801026118988851718568868373\
7724202`60.*^-35*y^33 + 6.702050686595332605463238225048421395599711220158941\
9638427776374300098627046104`60.*^-36*y^34 + 4.804512827467570128818700303685\
940736886241003984030973117209611469142982160458`60.*^-37*y^35 + 
  3.4435377063188389625483438085429278696873923641695766847284573332171915358\
4893`60.*^-38*y^36 + 2.467632464554218896105269112220362960213167303081141912\
1963526106537203365698`60.*^-39*y^37 + 
  1.7679987669668545345087503991343343660951285211064160959175139018688654561\
38`60.*^-40*y^38 + 
  1.2665270172267134779500849148549251267581411621075049464220975311956478935\
7`60.*^-41*y^39 + 
  9.071574512301761273666911723176518504168626000475114532368312671637011956`\
60.*^-43*y^40 + 
  6.49667099632107144454613487998650016368475684396773714366393123980237182`6\
0.*^-44*y^41 + 
  4.6520349113367102963181599503953387866147098286620443268747882636489146`60.\
*^-45*y^42 + 
  3.330753669180017278369515684021375137500241975974773788878893592559397`60.\
*^-46*y^43 + 2.38447511147316035651656265126627941168724832039595251183924932\
72416452066703628551868204`60.*^-47*y^44 + 1.70685569308376596802519687260110\
6088173940702263380268031574274656583333142237735762197`60.*^-48*y^45 + 
  1.2216795727126320894948359538064624447489620927006134208735418122805576697\
6849885410223`60.*^-49*y^46 + 8.743329840438788303802586279606470237828729499\
221385621247430217320895145228061302852`60.*^-51*y^47 + 
  6.2568797296443518538041874721251154992381612924157778458492402391215831085\
7247796963`60.*^-52*y^48 + 4.477156968022434333170022825132677019127423670343\
4479060627853688238310615421078474`60.*^-53*y^49 + 
  3.2034091997526956122297596050327805306850126584062232525716385884192653394\
46986479`60.*^-54*y^50 + 2.29186993967105620731668510411435815633941022965846\
609638116948905741564450159107`60.*^-55*y^51 + 1.6395954586501569194258472944\
219062556946477118211171367168850930733311326469689`60.*^-56*y^52 + 
  1.1728818034978684204363381206728006862489893836120565653060490514487801795\
53483`60.*^-57*y^53 + 8.38965492744962346456273998110431402755867530821799056\
82296713177284117964477`60.*^-59*y^54 + 
  6.0007793722472588408436648178229210057000392819213875438412490665758235536\
84`60.*^-60*y^55 + 
  4.2918668777814763257156580014221669207295120756300790777184850174926553863\
9`60.*^-61*y^56 + 
  3.0694536077052520781067486334030839526496582770433856210706867789183976053`\
60.*^-62*y^57 + 
  2.195094894102327537054044291688358237869522878287678950595771077996886865`\
60.*^-63*y^58 + 
  1.56972651957171068707682960326183851077556685337442040808931711187908014`6\
0.*^-64*y^59 + 
  1.1224685208387466134810551727817467588790301381890533535340214269285956`60.\
*^-65*y^60 + 8.02610378444569886349757039167845079789512178714174878283986687\
5651974130363658613172905`60.*^-67*y^61 + 5.738741851465002840534277526730555\
48572764439657954694587544827441295674362449392863566`60.*^-68*y^62 + 
  4.1030873433054818169883445750976390493981639209495108110658336423172841619\
417632392016`60.*^-69*y^63 + 2.9335113933070914471291858214915488788400342605\
87951621671102236999241788082293796376`60.*^-70*y^64 + 
  2.0972417046199559436944688650615138969425227842976803649774693721008926520\
2922642322`60.*^-71*y^65 + 1.499317403750838797120484907406303620222071048581\
234948789803112313205476350284456`60.*^-72*y^66 + 
  1.0718246316316146230314792933167909493682775085661232259075236816438380874\
8995417`60.*^-73*y^67 + 7.661954446049916614829718099087307369930542276587688\
3728255893259547648229897386`60.*^-75*y^68 + 5.476986517617643874146483368490\
790439760515132976332722096440342989097422369121`60.*^-76*y^69 + 
  3.9149896079177207902004158814248901045187064429733205436188248363621283519\
7443`60.*^-77*y^70 + 2.798381510265836599520314724491120127541482548373277651\
2457604737815956770379`60.*^-78*y^71 + 
  2.0001893162879578688047131408865839733601575597572661485681575036831438924\
92`60.*^-79*y^72 + 
  1.4296299366965469275636919460744765071173717817072984948642333915602261683\
7`60.*^-80*y^73 + 
  1.0217978124014544279648457093327878260903439300267282791930632433634479669`\
60.*^-81*y^74 + 
  7.30290311496953608208382699491189706633280528961512326504478517675795036`6\
0.*^-83*y^75 + 
  5.2193420047532878550464742918690886580142540803660535024153533533295933`60.\
*^-84*y^76 + 3.73014752594530800772014630282161338318313318897797707778766282\
47053952860954238118208035`60.*^-85*y^77 + 2.66579450808003891404402629014785\
1492312900675431051236813148958513298570575648201640119`60.*^-86*y^78 + 
  1.9051013779395431504176710760359366537779366588050581042727135497016347995\
2118268490302`60.*^-87*y^79 + 1.361446601757280043219880868053335045120858337\
8097143728456426468999887559481704122801`60.*^-88*y^80 + 
  9.7291422615921840328399248748338267908284217079798567902922942256095357527\
1182915782`60.*^-90*y^81 + 6.952487593922893112342988942822926857938406250772\
3313763089713837337540170158823791`60.*^-91*y^82 + 
  4.9681867416221550886839233483929494130217131861817486635329404367773010117\
39710046`60.*^-92*y^83 + 3.55015978647747479762182211487496037199273990024646\
110816757732688244970016123937`60.*^-93*y^84 + 2.5368246928942819841674396721\
747906792600547114841110189797363538402992688436922`60.*^-94*y^85 + 
  1.8126995845803279350985382021813077133124633298934013527072351908094125242\
21024`60.*^-95*y^86 + 1.29525202934031404413407589815537620417132853177637555\
028764484678824682417066`60.*^-96*y^87 + 
  9.2549915991531200088279965758405864366941728302442170508399123509087906181\
65`60.*^-98*y^88 + 
  6.6128900470342559961702021778841581181006673140705761285574755368941061853\
7`60.*^-99*y^89 + 
  4.7249836989898115445361270474247979769044953700165675356015584769432692119`\
60.*^-100*y^90 + 
  3.376006491613886981106507674763255009333740634465858799806967235637781643`\
60.*^-101*y^91 + 
  2.4121281356477577682453771387744328244062970923603828335141138589040056`60.\
*^-102*y^92 + 
  1.7234226955473859893908272150615178508825975424950854003445089610952794`60.\
*^-103*y^93 + 1.2313393394963589391532219558060399938932998938923352068583811\
423725872532465333035331015`60.*^-104*y^94 + 8.797482052480312732179462944823\
71562645391464543333260356311353192131481957873309878983`60.*^-106*y^95 + 
  6.2854138676904964078255425021336966689396703217499855922616117343654045644\
941688124732`60.*^-107*y^96 + 4.490600136313768646629261267302068331380756514\
077005877330626307220557928996626065459`60.*^-108*y^97 + 
  3.2082637293587448025861493887699067688090303731663201801096318079073193685\
4150080099`60.*^-109*y^98 + 2.29208678214484088699893455054186570637539245536\
02540090356040705425155289125819922`60.*^-110*y^99 + 
  1.6375233967787503717084300454377784813390060252642912799700962848298473634\
75065439`60.*^-111*y^100}


==> anc/V_numexpan_CA2CF1_sm100.m <==
{1.00770607273452868959517143878431921319408335973403190852596607082221761393\
120497036`60.*^6 - 8360.19055429403225621425422100685650437190784520978306441\
571905530297640894428869`60.*y - 12.27163496842703750979129153641592722598671\
727086699535928134411507998738188725`60.*y^2 - 0.0051045906357986920289255549\
5033777184400887419241006502976112513290355115083`60.*y^3 + 
  1.25323336462339466887516079912158858879544711025624986478974297400914093`6\
0.*^-6*y^4 + 3.18006235885453893834333673587322411344614345660683507750265458\
30570182281095225968424473`60.*^-8*y^5 + 1.3463502167600569406978997683050432\
5822309266210847243473917422501648997756739358431315`60.*^-10*y^6 - 
  9.4637617236158228924611120275044425943077128209728950114266260957344584979\
527469932`60.*^-14*y^7 - 9.43967065867018031615002691517685164780796002655922\
3940847656337594978685301118497`60.*^-15*y^8 - 1.3907849008715070594125767906\
6613625947824169001581373219284742144267616342875019`60.*^-16*y^9 - 
  1.5946414089427930483456243859810920119103046854443561796231895026750809757\
40578`60.*^-18*y^10 - 1.65718980371595444979051081168776051661763145436350635\
35333113593982413416466`60.*^-20*y^11 - 
  1.6394606407084403781379535429774411162487325045404380506515308564859431342`\
60.*^-22*y^12 - 
  1.577620548968408666293184407330707763204168942557145485274101957440422842`\
60.*^-24*y^13 - 
  1.4930748058476732502314397392571696082817091335266112397231820204834415`60.\
*^-26*y^14 - 1.39848085701596225283076123065768641301206214494830225846177177\
6781365891271764994169294`60.*^-28*y^15 - 1.301276210673084540466332689337642\
784376456777799684757729329621057460950491792320127`60.*^-30*y^16 - 
  1.2057571803288071790761705907851704873236139481537202571443246193997639374\
1039733955`60.*^-32*y^17 - 1.114316928344365288428761366854187958879445919177\
173912377116512375697459202519238`60.*^-34*y^18 - 
  1.0281918527883727555175570425294575025150759268316667414296344969539458564\
149405`60.*^-36*y^19 - 9.4791676778239708178484843088564527100339676161028117\
727161533565161748978388`60.*^-39*y^20 - 
  8.7360518806789204544452727039428151457043232460278267702740040331837394477\
6`60.*^-41*y^21 - 
  8.05123143887743901252302387407892899220027866372757399150869104221848097`6\
0.*^-43*y^22 - 
  7.4219737803073975208394349854778005697276190267550773124149530001045311`60.\
*^-45*y^23 - 6.84482668629703694841797792940786642213306344348838103102402678\
25581845077442460681514186`60.*^-47*y^24 - 6.31603468586150529796585183268039\
837379962966113099220466957005222218995049499996498841`60.*^-49*y^25 - 
  5.8317930306238226330398782544008751977765692231214380091343021395393965210\
6187278456`60.*^-51*y^26 - 5.388398571914728194957474453326128414462649301961\
3992975222889452740310213897551411`60.*^-53*y^27 - 
  4.9823351606613717639274138229830618942154910051762245334315245546935831228\
9105326`60.*^-55*y^28 - 4.610317610397401125880002083699220114357571898310225\
816666165706767103986530153`60.*^-57*y^29 - 4.2693096738599591167299768380564\
494612536016705007126571315584983005274481502`60.*^-59*y^30 - 
  3.9565259988562352153417303217131462246085765954821121242214414311470882888\
5`60.*^-61*y^31 - 
  3.669424498474615865973674880265225065697106773836760724780075304210391359`\
60.*^-63*y^32 - 
  3.4056932827829925880741197584156734974978231290026350146606588174939557`60.\
*^-65*y^33 - 3.16323480884754062973843584229240553839923927395537319535257438\
1834683410605116698208146`60.*^-67*y^34 - 2.940148931793687298497182066155263\
3681076211131976100835938788690610208401300354523795`60.*^-69*y^35 - 
  2.7347159019757218309726305374119069403988177918318131954398126399071127305\
0513533212`60.*^-71*y^36 - 2.545379936277559174722496574330756765216421821955\
788765263214580388861079509920311`60.*^-73*y^37 - 
  2.3707337198574174508895992806510704238463973447637323003190826776482422761\
228414`60.*^-75*y^38 - 2.2095040190003418044829951487527322789370046596116916\
5626718201891802332853598`60.*^-77*y^39 - 
  2.0605384736969852969357662594741604352275172089516347904843737742744586418\
34`60.*^-79*y^40 - 
  1.922793568628953226235461453826530538039912787399678139974766808605209423`\
60.*^-81*y^41 - 
  1.79532373911235336703403742937317018291345984112618556858516198956094765`6\
0.*^-83*y^42 - 1.677271544691306076836474499789733747212669226716338982750937\
3654391567980120180244616093`60.*^-85*y^43 - 1.567858831103689178973691860298\
49879245143485737687415714123489776154253421875397611335`60.*^-87*y^44 - 
  1.4663787969963430166936884382947718700572770458397005074169733686551225064\
06978119771`60.*^-89*y^45 - 1.37218888219710912313247517276310830507556012411\
61729643370117965064520639317387992`60.*^-91*y^46 - 
  1.2847043976603099097188224635442845935545220283269781425355149785656528269\
1095873`60.*^-93*y^47 - 1.203392822136991439224014093537599385182873631367727\
384389418713811412823725117`60.*^-95*y^48 - 1.1277686963613059287844219049501\
057923846593365283693716360159863467334435088`60.*^-97*y^49 - 
  1.0573890515619121025031563982207947819128017322743292909263374330341381555\
9`60.*^-99*y^50 - 
  9.9184931507089292636378830036191342164003471254880238127587877915440931`60.\
*^-102*y^51 - 
  9.307796415127060695333090058024119063990018721853840315204255405109125`60.\
*^-104*y^52 - 8.7384162339981216478805424965510918950931544421068597894572223\
0413644185504281085359908`60.*^-106*y^53 - 8.20725339885023999885922119371980\
604054513974138544603026460903623753427766847237208`60.*^-108*y^54 - 
  7.7114670690551007200838897009316350254991360817777897020005013236823179778\
557603463`60.*^-110*y^55 - 7.248450960052862158528094577363858992594218452232\
57296689336244279346833553544162`60.*^-112*y^56 - 
  6.8158119276148332693655979717692224237150128582831286855070371943676512883\
91732`60.*^-114*y^57 - 6.4113506899207549813560189330014523764657555863423737\
393641932866340046067241`60.*^-116*y^58 - 
  6.033044458202500837133193414518333901899368378579012628314481932794040444`\
60.*^-118*y^59 - 
  5.679031272454954417180576753510135390099987552031601510768230060764163445`\
60.*^-120*y^60 - 
  5.3475958615555105013040189001937314797494128935928683228209811723028535`60.\
*^-122*y^61 - 5.0371568673687238565381388109085233313107123997898296477099010\
714728440009153941999358562`60.*^-124*y^62 - 4.746255290324067002491178377083\
58647482319301534011894601383049156877311022971268965927`60.*^-126*y^63 - 
  4.4735440298012496456389932643995065809284645697037621642044651964315129602\
01474514925`60.*^-128*y^64 - 4.2177784066737888036257139426208173948921786593\
961086247846828605140195670009596013`60.*^-130*y^65 - 
  3.9778075677586540445768736970006703390219960071213088999521518497803338096\
5845202`60.*^-132*y^66 - 3.75256668288664117320419136386863589529613986971095\
4572845489398021470289012944`60.*^-134*y^67 - 3.54106985501265531599612036059\
20943460676398411181744005721826638133694817397`60.*^-136*y^68 - 
  3.3424036723762791491164972925605527254154381060446855732186991680239765290\
4`60.*^-138*y^69 - 
  3.155721339332593429683401663855387668607092435293223231588358933258005889`\
60.*^-140*y^70 - 
  2.9802373292174526438366266347003767136710895005434495628804338615186171`60.\
*^-142*y^71 - 2.8152225085927294636045840189629338314177799264284305730264246\
5705590595158536094784045`60.*^-144*y^72 - 2.65999968752558735589856149367698\
08713372463367828909977377141602167125999015768417664`60.*^-146*y^73 - 
  2.5139395552709216031158970868304384916124898216430963377970649145449595419\
778015181`60.*^-148*y^74 - 2.376456964917443440329239691517155807915800467240\
783268369406518865388155830964605`60.*^-150*y^75 - 
  2.2470075342867507697796399505175060555556087670374066251079979081136327175\
118763`60.*^-152*y^76 - 2.125084533694995140126140199239714481881346427824788\
33818181711526491031219909`60.*^-154*y^77 - 
  2.0102160341457681239186765619190663170122686399795444809167995307412511454\
01`60.*^-156*y^78 - 
  1.901962292162225898952391350305632133832197555250648601266838812613784246`\
60.*^-158*y^79 - 
  1.79991334982287242012625778797658998124807105684163559988250987320971359`6\
0.*^-160*y^80 - 1.70368683067105956782409448066342644033134537311876286765001\
5673646229283194622196101834`60.*^-162*y^81 - 1.61292591405151672131098155012\
575703303294541408404354565551081111674402872834680820186`60.*^-164*y^82 - 
  1.5272974721130962855300078244508788059833738455658882714546875228857374891\
77483429289`60.*^-166*y^83 - 1.4464903552274600376614631549065217632870424401\
286532661373338627163801725211023041`60.*^-168*y^84 - 
  1.3702138129280822126249696913189334294142130455846972581550371444908949627\
7697702`60.*^-170*y^85 - 1.29819603868987996191185495777717166593040732608665\
6358659158273665724877036495`60.*^-172*y^86 - 1.23018282796217193281385071488\
00625619558853088560214584567724170936868452943`60.*^-174*y^87 - 
  1.1659363398499270842178947282924513586137887798155149509447042354804846614\
1`60.*^-176*y^88 - 
  1.10523395372227125702863463817646531504509094769205055358619708816038504`6\
0.*^-178*y^89 - 
  1.0478672128234842742300811250142470750494074287287862034931040657167754`60.\
*^-180*y^90 - 9.9364084767956718510800965393757142060418958326900905474732692\
51774655639093973943025621`60.*^-183*y^91 - 9.4237187274115788159100689264831\
514895127538585435102404470726389057961050179821981116`60.*^-185*y^92 - 
  8.9388875028846720645848191323895658106235904303360534078202063052723659230\
0217741084`60.*^-187*y^93 - 8.48030616152523060190918687454964008542681724202\
1908533400138787501391007864815315`60.*^-189*y^94 - 
  8.0464656228515174337419235423308207421554185841932206472766126830943292038\
742896`60.*^-191*y^95 - 7.635949716429614761450075874671420732316206399254590\
7291049682324374418043018`60.*^-193*y^96 - 
  7.2474290124272700931951856924652285018273928027787748492795202137996259815\
09`60.*^-195*y^97 - 
  6.8796550960111234642539616255678958207859201019362828272828872338899396586`\
60.*^-197*y^98 - 
  6.53145525094275327184558640853154192802166063404000979777157805335626539`6\
0.*^-199*y^99 - 6.20172752065846515519152979565523792332312436876950015993109\
97468960163441353149011396701`60.*^-201*y^100, 
 2.45731239143300335253474122657295730939913879994659763176745832156009228552\
607924564`60.*^6 - 20081.2615300289423605297322281665497229413326389467806970\
7666692621280589520286694`60.*y - 45.3747438269180771230844435667149333689920\
7035289789059884431848945795396234179`60.*y^2 - 
  0.0406863211696678710750781473822666869162261555748811385969961044364772104\
564`60.*y^3 - 0.0000707741626819712433552544855076997734778062920314490822920\
5878216097579733`60.*y^4 - 
  1.0234475414165262909572787253672572285450251578083802387736543196698458`60.\
*^-7*y^5 + 3.7278149179803159204149992015746755613059331257265083433583965116\
9515124974874839269254`60.*^-10*y^6 + 6.7489807765628457208241410920519073272\
53761495396489349458544123648548246633926038311`60.*^-12*y^7 + 
  6.8364492346582552918058773283917982288315736169225932256879802885356665158\
037131456`60.*^-14*y^8 + 6.16695317417759566949535137534234252559364540175488\
896125517856862322239972369497`60.*^-16*y^9 + 5.38544167753219659141645885678\
0452789454776371275863094952873216445392176183223`60.*^-18*y^10 + 
  4.6790150621502023347223066077777248805338097540584913734979804086463147331\
987`60.*^-20*y^11 + 
  4.0889312631254296591927223353272690700697325240891758041697877275987345896`\
60.*^-22*y^12 + 
  3.610385703204258353146661375526034014869991081733122261527035318752807049`\
60.*^-24*y^13 + 
  3.2260921642364113296022068396202843102633452611078368951075019651118474`60.\
*^-26*y^14 + 2.91758528056365504320704299700453350013476484997057465200245008\
6167832503539043354615066`60.*^-28*y^15 + 2.668694598743428788344546335844687\
5958038076985773160769773035529726962661832320225239`60.*^-30*y^16 + 
  2.4662519063188992489828133082705412469028816140497717105028929306696922214\
2718507145`60.*^-32*y^17 + 2.299873321410442619147443661740625081815090730482\
5954311726802459786803720840896`60.*^-34*y^18 + 
  2.1614924720634923406039709944229018792991549823297793780877188135883036304\
137337`60.*^-36*y^19 + 2.0448849301099070830870120096612246816809524978319789\
0614296963092723934446133`60.*^-38*y^20 + 
  1.9452588387615643097637534733216758785153131299606878880671972252763864623\
12`60.*^-40*y^21 + 
  1.8589253177100678772034661327158734549691899463186963943779868692304790675`\
60.*^-42*y^22 + 
  1.78304123364818172763636871019779108426834598441070439889937062522580579`6\
0.*^-44*y^23 + 1.715411442325041831486190046056956168243010677527511946468494\
43335034544114500505097801024`60.*^-46*y^24 + 1.65433777979668789871267479232\
9923216563486884984252133415904703172203845430626028484`60.*^-48*y^25 + 
  1.5985040095458909017846936315319051261447636583678166369001482265027422603\
605442321256`60.*^-50*y^26 + 1.5468881328963896991713562996237895884638929095\
9184221617092903980120103186080102527`60.*^-52*y^27 + 
  1.4986954306378852903830180635439768942980848333019814148529259554795249743\
52698936`60.*^-54*y^28 + 1.45330719633036732244398654866889426549995770109241\
24449829066797277667652329666`60.*^-56*y^29 + 1.41024136044232896145717998621\
104864352685231319741470593925085719056559153364`60.*^-58*y^30 + 
  1.3691221467785057126277012592456067913769760374841037214064048838763159304\
34`60.*^-60*y^31 + 
  1.3296566114012359849609179359437955595358236284599193541393680413737846141`\
60.*^-62*y^32 + 
  1.29161644454390196459948775406408493099011949157639624088142183356851552`6\
0.*^-64*y^33 + 1.254823812150220655733080211382195688620347838031708317793627\
5539699015557224994221700587`60.*^-66*y^34 + 1.219140309780017004133546166654\
40449633897155775570042425741058827438783657702184529773`60.*^-68*y^35 + 
  1.1844583234149714723085653337416945328989993127156665701478714532163845984\
88959576434`60.*^-70*y^36 + 1.15069425831909063673712033344988506787916364558\
07335272775428329448660958001106736`60.*^-72*y^37 + 
  1.1177832227231405988959039136987189872475092489768213507365843063331730284\
0722253`60.*^-74*y^38 + 1.085674848167234888993157545695064672411372264530184\
971560604477704437840863083`60.*^-76*y^39 + 
  1.0543300005712698447549713700838134981028696168392639437766246968690252175\
17`60.*^-78*y^40 + 
  1.0237181912169914748512953127431090968604479819875663349973512480931749732\
3`60.*^-80*y^41 + 
  9.93815539049166208713073397243307049190374177028305028071563289749511191`6\
0.*^-83*y^42 + 
  9.646031681827510177262820542517419063485947829109306364079197074493085`60.\
*^-85*y^43 + 9.36065949585982968426661896400842279958698416510610021686736521\
558054282041409112678806`60.*^-87*y^44 + 9.0819151535485671823756617978463990\
5381665806290775314379628321217295143830570269977`60.*^-89*y^45 + 
  8.8096948912554387368319172023464643445805903857586877735816855708993160688\
248479613`60.*^-91*y^46 + 8.5439088798714323476934576894609727495414544354456\
7022736818562941077846131273201`60.*^-93*y^47 + 
  8.2844766051550211002750501995660153225980798647936571941867613056901486500\
22887`60.*^-95*y^48 + 8.03132332826728832976541489582902107131540134089161890\
71391749704534532526687`60.*^-97*y^49 + 
  7.7843774028757330222735812176197611044052397375219294562574892057060428030\
9`60.*^-99*y^50 + 
  7.543568270576948863624756822318516216209707427373605755801700267428348663`\
60.*^-101*y^51 + 
  7.3088249923687384760662194685918632082008071685481560297297208319429018`60.\
*^-103*y^52 + 7.0800752025024737179277293923114856634679622837628183794239672\
71239580920780943186814551`60.*^-105*y^53 + 6.8572443938330667454634502160207\
294043736844480654542613849973391723913053832672383184`60.*^-107*y^54 + 
  6.6402554619770026864763084892203046389883924056399450422870376344054980586\
8813847535`60.*^-109*y^55 + 6.42902845014228853750372894299360845588603597585\
9156728518415321830786213136696877`60.*^-111*y^56 + 
  6.2234804481558647573247662572848086859569603345101355248389753992128223332\
725673`60.*^-113*y^57 + 6.023525608572426821875645995896267842819061296036501\
87860183586729097317315184`60.*^-115*y^58 + 
  5.8290752502680221145974447587538811119452088635688788062664279746897646177\
86`60.*^-117*y^59 + 
  5.6400380259696616301485063546079467158272220979833635454434974714407267974`\
60.*^-119*y^60 + 
  5.45632013504010289002697335032327835363527242584481940516644061708807089`6\
0.*^-121*y^61 + 
  5.277825566756926798538780794378582716813486224471308863399696581107138`60.\
*^-123*y^62 + 5.1044563624821129754687793771335594363071470951050829219258430\
14934671028459357667995875`60.*^-125*y^63 + 4.9361128876604915554497258541113\
28900099081530634239931025611767935304771668011698132`60.*^-127*y^64 + 
  4.7726941066313021888386907527681921702069010351722205396147208867393286263\
8443669394`60.*^-129*y^65 + 4.61409785488186174431229858223811588617743151198\
1658148168039306845187253063911436`60.*^-131*y^66 + 
  4.4602211046926713364794796659150533853913371722678016441180865481416560091\
644167`60.*^-133*y^67 + 4.310960221180970081840457414848883748468539761024508\
92794313549170829135250059`60.*^-135*y^68 + 
  4.1662112065946699459978520594213518940805755647591391752359448658898558925\
09`60.*^-137*y^69 + 
  4.0258699313811500508911560920487444978986344050713783829580468320997037431`\
60.*^-139*y^70 + 
  3.88983235108825071803917128614659717460855266015681944506867909518145287`6\
0.*^-141*y^71 + 3.75799470857451266095876658313764956669883208617522732472029\
12358915858509454543033448641`60.*^-143*y^72 + 3.6302537213337959883930176073\
380055557978622131110147889361504422446358953783879242858`60.*^-145*y^73 + 
  3.5065067539933974939984832228456919319535329637260359975104104464838043009\
77483554204`60.*^-147*y^74 + 3.3866519762389089562197928629284393018928552950\
082509039443582352918711152585478085`60.*^-149*y^75 + 
  3.2705885065649212273760692619918178217717005764112148528079262020334244377\
4944245`60.*^-151*y^76 + 3.15821654235772426375972750523866527804220212983864\
7873870758958780616669230076`60.*^-153*y^77 + 3.04943747689207670333791408060\
38885821514223044663626987873321792943788936362`60.*^-155*y^78 + 
  2.9441540038751887269803471251727676733841724933627064212970512817178433369\
5`60.*^-157*y^79 + 
  2.842270210202384264075869648433466692357895866017466339775940572806336581`\
60.*^-159*y^80 + 
  2.7436916576046392006556966048104971294855455339757622044553499993609967`60.\
*^-161*y^81 + 2.6483254538717114809108254414755096175077840619312358683371725\
90961832225237991023797131`60.*^-163*y^82 + 2.5560803143286330063453059404774\
437160792783926397273591632470400874368122497298448168`60.*^-165*y^83 + 
  2.4668666142301493590110299456225196754503306641474011272301425027372828462\
0315761149`60.*^-167*y^84 + 2.38059643271907435872839911683636016896404353958\
9981414388793597690702087559479752`60.*^-169*y^85 + 
  2.2971835889719275376397122924937728481463596462927629319233547905206650564\
48717`60.*^-171*y^86 + 2.2165436711298145508036893804794854946398792968494598\
8673345102740400886439146`60.*^-173*y^87 + 
  2.1385940585852313243533868257281889237022699285510992478929852604710950441\
75`60.*^-175*y^88 + 
  2.0632539381670699419879923903644062959720401269081362744997151458528864939`\
60.*^-177*y^89 + 
  1.99044431473716980792672665029999917090441882195292274313053196461961257`6\
0.*^-179*y^90 + 1.92008801668275632402326926424129822162584482061094788801699\
420054541126313018989797795037`60.*^-181*y^91 + 
  1.8521096967604023611836198561232732039499187252524942570581342396603053236\
37480761553304`60.*^-183*y^92 + 1.7864358287190120023466490232125452016484485\
592212497185225020776284741434165401600401`60.*^-185*y^93 + 
  1.7229947001019696717920734007659162933366320581642915429883952851861558198\
4125394227`60.*^-187*y^94 + 1.66171640160217362533356432880143850970978432490\
9405328095081306144505005221205305`60.*^-189*y^95 + 
  1.6025328133182888382331274433877851710223052107474364090712681530274745105\
550997`60.*^-191*y^96 + 1.545377588236282563051062563242494770397895122561431\
6339776631119101592425089`60.*^-193*y^97 + 
  1.4901861332371894178611830200430670875363785848809159856730575283381844403\
1`60.*^-195*y^98 + 
  1.4368955879101121170250792408301333534181382397794105488583703930084248098`\
60.*^-197*y^99 + 
  1.38544480142870116618636994853408747975679701918499414971964439563503446`6\
0.*^-199*y^100}


==> anc/V_numexpan_CA2CF1_sm16.m <==
{215875.682413846004165510880178251423925037755057260592441649226656859744058\
13730446`60. - 10545.37249788836928857511336479151416364817842460018131308419\
746473157118151418406`60.*y - 
  15.471144263285506985601714427707378118420603872915085232464862548200791241\
61`60.*y^2 - 0.12398992787624709143333563424112983508223862659231238093464377\
539451078441412`60.*y^3 - 0.0056741797345490828638550340073179231127318810239\
3702473279116223476179652066`60.*y^4 - 0.000246396010019130185900968958534310\
73994381144621655842704233602832884739103`60.*y^5 - 
  0.0000104577793054225839545120891642910575997970650171031444249419538803219\
1024`60.*y^6 - 
  4.4498484347977465918060122868298321747429506244332022356760457353922813`60.\
*^-7*y^7 - 1.9125787587506440806817398220519279767623020168133217038004911549\
274201792682480879573896`60.*^-8*y^8 - 8.316318219160840564818216355791459286\
02974718581533747033228117661071653944126463407912`60.*^-10*y^9 - 
  3.6568378407190568113323379334448920574381912296566639581953873697276871382\
252284516368`60.*^-11*y^10 - 1.6244823314408907447094769366295364949655345878\
80190310855311592919910409145978235554`60.*^-12*y^11 - 
  7.2825703707965504507603476369868804183098831009866768075595313586690420602\
245839884`60.*^-14*y^12 - 3.2912924909367426830188122824849707462201911287364\
02473731711940928422845310793171`60.*^-15*y^13 - 
  1.4981662255337227387516008775254390754955907198651979752716057630634481709\
5437328`60.*^-16*y^14 - 6.863031106201676522770266426176606810706242731668555\
742974036866003309751443477`60.*^-18*y^15 - 3.1617856310452819847730007774056\
518038138468409661396639477274899863680314178`60.*^-19*y^16 - 
  1.4640266422866842680263484058762645252596603803326669402339920186707505529\
444`60.*^-20*y^17 - 
  6.8099025038700384460089087865538841380352656543630153562324597294945790992\
5`60.*^-22*y^18 - 
  3.1806336308364292615964814440442492493876904265474813923005455704874527204`\
60.*^-23*y^19 - 
  1.491070828073983322984526506043389943463904879311698915051221389076445983`\
60.*^-24*y^20 - 
  7.0137036185993619440126117258067893765004917371244239564545885560734791`60.\
*^-26*y^21 - 
  3.309268328702493343484752230578664228535376659661647669640045865621719`60.\
*^-27*y^22 - 1.56580783688406701083423944521173035656864591347939026490790397\
2036673143955667927542449`60.*^-28*y^23 - 7.427908943097354329751695842797535\
3145558740851578391613936991596487353856775778017934`60.*^-30*y^24 - 
  3.5320543778934862760337640775581377666946187408411270685550960160017973970\
9206922302`60.*^-31*y^25 - 1.683223254045316262543541705673684351260549080445\
45875475920152819565806583350181196`60.*^-32*y^26 - 
  8.0378306346340383468998567945502719510347624502156292755985936229273880817\
38214931`60.*^-34*y^27 - 3.84552225034105472925214974648695198397656874811880\
692968422479284977851170096808`60.*^-35*y^28 - 1.8430370970386952257041728730\
158562173128970297019082933384755560111302316751356`60.*^-36*y^29 - 
  8.8475612063693910205784604084919485494705056939077189880684401053436787224\
3122`60.*^-38*y^30 - 4.253801113701460512476177346087650794332987228208635304\
9127276857747056368921`60.*^-39*y^31 - 
  2.0481065183038906322198514345913865964966505238282366445917608365699482028\
03`60.*^-40*y^32 - 
  9.8744085856978203305666488253788355740703919941033911037547981934693406297`\
60.*^-42*y^33 - 
  4.766698070969997883678212402864084323838358634515063929203220249387887185`\
60.*^-43*y^34 - 
  2.30377457908725565857322911272981430247912654358901459345715537360045913`6\
0.*^-44*y^35 - 
  1.1146757765963109043952717233303878121252048098130196647105651188654135`60.\
*^-45*y^36 - 5.39903608372576302352868037391448421064683414230180083782725716\
31458785986804723168103378`60.*^-47*y^37 - 2.61768847763762020371318978143700\
0880309906077885890601950326536500790834793802726975807`60.*^-48*y^38 - 
  1.2703712618781786495774301997952226542795203845934787190181259307380834859\
0523510434301`60.*^-49*y^39 - 6.170679149558635256126783358156933993994547792\
970711447429556443852520583585934159446`60.*^-51*y^40 - 
  2.9998882753904961296015965264207113681481503431110966832347937470166303983\
6285884301`60.*^-52*y^41 - 1.459582444421303015523047602993619217830851666177\
3459761993511973832344983592841767`60.*^-53*y^42 - 
  7.1070035283424121458103838262352055801726613645703153838817292311779770098\
5824889`60.*^-55*y^43 - 3.463082738587551154660066649008941330504275312758983\
7445705536946495908259779831`60.*^-56*y^44 - 1.688662261186780266504740381060\
485562242575544375924769745249543926925554157391`60.*^-57*y^45 - 
  8.2397200235560459364711562833665877013410305344983303236893467067391263424\
278`60.*^-59*y^46 - 
  4.0230818462097151615326800607681541932389973635176677171160121572735049252\
73`60.*^-60*y^47 - 
  1.9654856830911761727502196703758483041117992663445466376464403023394287726\
5`60.*^-61*y^48 - 
  9.608024607120597389359277447388199562960020229893961055642038196505005127`\
60.*^-63*y^49 - 
  4.69938285969846428996071048860002624272823619439283541113810833505716966`6\
0.*^-64*y^50 - 
  2.2997465902304987162750509691351254489489772386258856419128579083749124`60.\
*^-65*y^51 - 1.12600960434014009257078133445652113066694520564032117975696560\
97216271098258834602211805`60.*^-66*y^52 - 5.51592344775204499036188023663879\
348509324693256801905403267999776688626948323782942239`60.*^-68*y^53 - 
  2.7033355913762136723007343806699630426346482909324671354480501784768908285\
227812465437`60.*^-69*y^54 - 1.3254987766213062978403736108460698804807893071\
71466763836015508455309767660239377093`60.*^-70*y^55 - 
  6.5020276459898490531646454431666403318082970120487045739146687041157108694\
00710886`60.*^-72*y^56 - 3.19081247981252428591079660127505661110525596506275\
6088014786100127557695598937509`60.*^-73*y^57 - 
  1.5664985450438956730756597589782688984028331402153986676368472980864437164\
6908135`60.*^-74*y^58 - 7.693581474744569613865513739836285750489736460374683\
211412063949258734221741083`60.*^-76*y^59 - 3.7799921414287724882671717160337\
1682902417604369734740973896448976319982407566`60.*^-77*y^60 - 
  1.8578525820916461036554807926015435577359307070650659722993293969055892915\
411`60.*^-78*y^61 - 
  9.1344865049602212942302466371904442822161927609453480778905470819999472254\
8`60.*^-80*y^62 - 
  4.4926682379536718376450986389808341046718669597477853619803792802403046106`\
60.*^-81*y^63 - 
  2.210379889017439823439742787360488334255970583522244156200076483915917724`\
60.*^-82*y^64 - 
  1.08784526364725369664711621980603950412826705470879888076150201523097918`6\
0.*^-83*y^65 - 
  5.3555053354436746513790300340986073604956193161842028204807439170834`60.*^\
-85*y^66 - 2.6373186986939108105005058244607497401253968472793746693348832328\
6617500680212758374116`60.*^-86*y^67 - 1.299120670637054583760212292536370998\
34985427788090651336882487706246702373427932482446`60.*^-87*y^68 - 
  6.4011377286201806130850057103533206980927635588970782267796272532605638490\
4418355476`60.*^-89*y^69 - 3.154873143435466789362311414684326414317933336719\
12104495108548541517113978211857918`60.*^-90*y^70 - 
  1.5553212120315798452438330833488646810731723993813929367740624917234703372\
395660249`60.*^-91*y^71 - 7.6695224239983709205133413386310860153896922956491\
8292974756917404112933480534586`60.*^-93*y^72 - 
  3.7828863467106664544413048337084934535923603109702294640111575655297236946\
784108`60.*^-94*y^73 - 1.8663017416650708956973673525421373260294734238108310\
0952641125836797848711882`60.*^-95*y^74 - 
  9.2096050360966528358649350462893796114293588486683337091671381500850243334\
72`60.*^-97*y^75 - 
  4.5456692125367627543636765191898104556125164168761435963448679668676471844\
43`60.*^-98*y^76 - 
  2.2441379604561497544351539990648958543872051469192546204826054358561874598\
7`60.*^-99*y^77 - 
  1.1081371249730378158514951518129398270657865268230620426531655883890848586`\
60.*^-100*y^78 - 
  5.47302110401707393249835286989970482418984383476624000547326978920764743`6\
0.*^-102*y^79 - 
  2.7036342554886179123495634788054047816054803144757374446640771731508413`60.\
*^-103*y^80 - 1.3358373647613309287041207259627350822275882549060570557114877\
869265568041761753030955651`60.*^-104*y^81 - 6.601487140649726478723475989786\
53416612700664484378675016136969503906913639168312868296`60.*^-106*y^82 - 
  3.2629493243678245640363613879122408495087722339103202867522269710647699843\
059236276998`60.*^-107*y^83 - 1.613084488088695370573419376526632399647307886\
873552685106045887911433812578350631602`60.*^-108*y^84 - 
  7.9759073930418665490098204173151075869183050836809410426572659606732140154\
920921743`60.*^-110*y^85 - 3.944367119700885862875570688321187867840941230727\
230860905450252033769944711255313`60.*^-111*y^86 - 
  1.9509534337954661930302365772237181691650060951362885277577213628550159524\
9273513`60.*^-112*y^87 - 9.65132629517329553330852708142297796893650548768981\
6000425101819659766284492554`60.*^-114*y^88 - 4.77524714600098288551336965570\
983626099292673627414111952659761515534092677657`60.*^-115*y^89 - 
  2.3630437839478454313336118948674594898503245538107704348297126337217113664\
764`60.*^-116*y^90 - 
  1.1695346724003165577665759735487552386747494848441943141485891290401048562\
08`60.*^-117*y^91 - 
  5.7891961782159359142989171197447031862781680502709285423593644578442539971`\
60.*^-119*y^92 - 
  2.866062993400599887104640559848350545349879042893689111720985791960657835`\
60.*^-120*y^93 - 
  1.41910331513903145777074233626550560178634159311222215203424438546874531`6\
0.*^-121*y^94 - 
  7.027513414993711562861453477994168602520860513718381490985126989206019`60.\
*^-123*y^95 - 3.4805457921728601793268475542876075101136504018093709087873832\
392524415718753891248187587`60.*^-124*y^96 - 1.724049296743806675559313873460\
651801385917220160725574543084037682606494553342830120437`60.*^-125*y^97 - 
  8.5409733861071693461296235992387059861882689429393770802756715633596964242\
504407872584`60.*^-127*y^98 - 4.231741806368532058754494433167531880975791662\
196401117547424306676787380686696061613`60.*^-128*y^99 - 
  2.0969295639417733862849253085033626254636341196118601857837395433939976617\
2088619977`60.*^-129*y^100, 423263.326613875404821896255802505744885427697091\
95208166639730428320175036713874199`60. - 28642.15513384243799450286449302050\
744905346696574120381258241069904550670086476494`60.*y - 
  52.038461778407486249311931179337875204113991291567221243080332264618346047\
69388`60.*y^2 + 0.27686386848051507574908927982315808151486349182906770295680\
837885853146575572`60.*y^3 + 0.0161581794095908974510933916102142501147965223\
6928981925918737899432264576169`60.*y^4 + 0.000792127434339721010851152135339\
95461655579219439125125391497041159687312447`60.*y^5 + 
  0.0000401435389837420277518745071910696391992268728370832839938611300997136\
5497`60.*y^6 + 
  2.07402967557206556307941470737155566799254804498261915684719721675292269`6\
0.*^-6*y^7 + 
  1.0779663161488381242060114005210739377464877943076914973988539949354875`60.\
*^-7*y^8 + 5.6016708157647007502144247283452971754695975978333854927388524167\
73519575139077919962867`60.*^-9*y^9 + 2.9035371289509700920633734633433999673\
9190695718168757613672197165664782065978945483495`60.*^-10*y^10 + 
  1.5001424063660596187883913272309956053753693030199988704330373075452531281\
759376227792`60.*^-11*y^11 + 7.7255204135699360782002320141511810841845713769\
0945617387038480758295328662218919212`60.*^-13*y^12 + 
  3.9666134941822209319837891511539035931152926864417627313484763881272175397\
557977034`60.*^-14*y^13 + 2.0311816711772208857749734201216399909665209436322\
73488011962474596221792588863882`60.*^-15*y^14 + 
  1.0376595421402432942688813752307646922984574455372172258676601063802063997\
0847843`60.*^-16*y^15 + 5.290137737491092734468041685217294589475052525105925\
120236326727366949624529945`60.*^-18*y^16 + 2.6921447350686613597799626950655\
8883114935103284389991341331719154735874020032`60.*^-19*y^17 + 
  1.3678771597449469778143093444969107621013048145452849096872568856815440807\
214`60.*^-20*y^18 + 
  6.9405994633139830864376976157549306479939001081564577691110512652676910335\
3`60.*^-22*y^19 + 
  3.5173838911736986771217784158812225002726341671631566151257995126361499569`\
60.*^-23*y^20 + 
  1.780642597914046138610814320869077393998089195168612097370859737634470871`\
60.*^-24*y^21 + 
  9.0057616783612207570126978771397677230745977712602515816392406461193215`60.\
*^-26*y^22 + 
  4.550885953743945534092655646802415663802793253437437572806486458798622`60.\
*^-27*y^23 + 2.29795839498943699191249566932446197337702891271176448326344230\
6425678396714411631140335`60.*^-28*y^24 + 1.159558727858637213011054159603955\
24940167491605542043234628890661306677394102072662979`60.*^-29*y^25 + 
  5.8475908917467991064877814738980713073558109952162651698688493339998077492\
68243466578`60.*^-31*y^26 + 2.94727320910861432959211996504890207170836433678\
623392544760170496089526859284856412`60.*^-32*y^27 + 
  1.4847227781743020660170919486229690029988862478278066060751411148064863946\
220749032`60.*^-33*y^28 + 7.4760394883020006374486992999666401052910478990077\
1957434100541157362745923206294`60.*^-35*y^29 + 
  3.7628457581815431242553885258423447500866615773633263740211993990708546058\
980378`60.*^-36*y^30 + 1.8931945925745928827221355672080629310780512434988479\
76799937144375758784062687`60.*^-37*y^31 + 
  9.5218599430858619712822928901830941392812710742716091319643005384173825998\
63`60.*^-39*y^32 + 
  4.7874938213744337277097370016030661104064767217006971087016164811163583222\
78`60.*^-40*y^33 + 
  2.4063871061254191602127833454282163490741059981824654470103409501488429039\
6`60.*^-41*y^34 + 
  1.2092146232789513437292597319222363359669420636885969870377675389421302331`\
60.*^-42*y^35 + 
  6.074782712930176011250231421711117224321394377486660543029088425017711`60.\
*^-44*y^36 + 
  3.0510936058525848167892569073640277388691058266594317605789250755770398`60.\
*^-45*y^37 + 1.53209237077014089004388368910905042352336281964571305170813932\
638093982734826536506743488`60.*^-46*y^38 + 7.6917567911936125564961751057291\
43654439480317905771614047624351411380698783401145722268`60.*^-48*y^39 + 
  3.8608529521528022277762986155356714887879086586981006466876693679962736897\
3675842978374`60.*^-49*y^40 + 1.937597314467572719948069955843152474311380644\
5535667097994948991732544404561945003547`60.*^-50*y^41 + 
  9.7223507514701114457762254549597084415399810164891721763569138549454121394\
2011753312`60.*^-52*y^42 + 4.877654990093903367898176926765216102306083302194\
9652600596218350587575228651760575`60.*^-53*y^43 + 
  2.4467357195808925551486773014349060237579524975331628977476714168380578582\
9708129`60.*^-54*y^44 + 1.227165278483921947037984825524137652723733848678109\
99961607362423108250626098546`60.*^-55*y^45 + 6.15407219419189428365942706139\
9177075486132775574451958246344931760317140814293`60.*^-57*y^46 + 
  3.0858079336745266289008202890260753293837564580493887124010856562211100653\
7824`60.*^-58*y^47 + 1.547123457329046309876059442162172858648566728678414810\
8382600888075760252251`60.*^-59*y^48 + 
  7.7559249889724909478157182498576939925124529236495676048640697002690059599\
8`60.*^-61*y^49 + 
  3.8877412326603315223746213601368844993848289172625378486132427517640267904`\
60.*^-62*y^50 + 
  1.948581654026107842526909901458496372583197256091792555765112368557808582`\
60.*^-63*y^51 + 
  9.765614918610191681368398145447998986640434816191339748635288059002284`60.\
*^-65*y^52 + 4.89375668997472439868908990819391964920228282844784092595229022\
98208073626490947186382067`60.*^-66*y^53 + 2.45216036593690595817286153913919\
1913299100469460430248019915973238825828265131621967563`60.*^-67*y^54 + 
  1.2286293295220588541711234047470105095659070054489359605260079069550556926\
5332413785368`60.*^-68*y^55 + 6.155453875694362260510397100112997108937936181\
910192227295800749538253568646422686927`60.*^-70*y^56 + 
  3.0836710826798763581430736838603399583631212986939921760728880808389739618\
1469433967`60.*^-71*y^57 + 1.544707481918526877007552138155260355421972143029\
2197979860787422624995593170593435`60.*^-72*y^58 + 
  7.7374181295272749500783861999936442963519435080972745406587175865355573030\
8546232`60.*^-74*y^59 + 3.875420151083925898799187787151306043912497886798435\
3308667618034025262625243108`60.*^-75*y^60 + 1.940955802811367143367409412636\
959469743732744603847665471460154531341500383713`60.*^-76*y^61 + 
  9.7204813370350969837032653670968835913717677773881076539908442563867964635\
295`60.*^-78*y^62 + 
  4.8678394334836126838037653248649141030991865616401428827026854106674497363\
19`60.*^-79*y^63 + 
  2.4375979908845916593550058479695075762260278710176247852618635179955700497\
4`60.*^-80*y^64 + 
  1.2205799879958924096234185848790346516030443072390073275967309921956311696`\
60.*^-81*y^65 + 
  6.11152559680037102190619831462469263239180287566901324719626171090728496`6\
0.*^-83*y^66 + 
  3.0599413870252078181972560280022151545110401264228787045293901067083284`60.\
*^-84*y^67 + 1.53199543648868428878678135976957210283512475935479084416957910\
99685485780737484604763698`60.*^-85*y^68 + 7.66979033719603003532400433870278\
998088456821758388540329570058657960746505982559219308`60.*^-87*y^69 + 
  3.8396522613791559332490831635637035355627191242878792467269638153930091294\
61376569629`60.*^-88*y^70 + 1.92213269050145970233843299524852081017132503773\
7118784163402763359588392436648041624`60.*^-89*y^71 + 
  9.6218494306485357685041602938632396888105760564184695056365479761474587266\
023726793`60.*^-91*y^72 + 4.8163505367503402759616267627986667726660113899691\
18440756704870474221033227410527`60.*^-92*y^73 + 
  2.4108075694263699735049429309830111833242230702943867933388641341847464908\
9056089`60.*^-93*y^74 + 1.206681048200868445642488292401249651023858334500100\
3489041073653553418583515619`60.*^-94*y^75 + 6.039603885933266738722401649598\
59601025859132448598496383210388165921295424972`60.*^-96*y^76 + 
  3.0228106567473051672410699249213073208932520993021781575068658646066375789\
469`60.*^-97*y^77 + 
  1.5128659221870415032334672470605006217271297524190000508306958464045237421\
52`60.*^-98*y^78 + 
  7.5714211286753293549758812535013765927182183737411102052466204885763118812`\
60.*^-100*y^79 + 
  3.789154117924321137799981942349646990222736400363720265438111900574273512`\
60.*^-101*y^80 + 
  1.89624941690653135343199826164500763244042228391551898420278170594267211`6\
0.*^-102*y^81 + 
  9.489369837669818111016036146621377621116025035095525186173597839814361`60.\
*^-104*y^82 + 4.7486306349594936369757380349739318833350424365004177957569760\
66842798653162003198576371`60.*^-105*y^83 + 2.3762321932781569181382023923870\
9837511089922134874020702741577064068875626399359297298`60.*^-106*y^84 + 
  1.1890474290212119979268537449646820059504619185802251801683601629800116193\
315460811591`60.*^-107*y^85 + 5.949762525614206225646219260814400912110948653\
41008911805205026239784250397431091213`60.*^-109*y^86 + 
  2.9770803491621745746150504175689218789861717618271864149598942475605085350\
382461572`60.*^-110*y^87 + 1.489608893251038780805870881464886909644458095470\
331003496397279495274044976825433`60.*^-111*y^88 + 
  7.4532386297437846817418331546168994671601333544600169794529651722673999231\
313894`60.*^-113*y^89 + 3.729143935580842903188349480940766057948480646875276\
872646716137072152250415743`60.*^-114*y^90 + 1.865799130621524815925615909856\
78932489601606094052013533510072146372994093136`60.*^-115*y^91 + 
  9.3349609355251346590910474040692191506631398072759553042316457828693042550\
59`60.*^-117*y^92 + 
  4.6703803465215979587921295213314055926661580934747192246230822594402822364\
2`60.*^-118*y^93 + 
  2.3365999357332448406362161770481771400728298541686621809106264445765854666`\
60.*^-119*y^94 + 
  1.168985340228829473091151575937295994206860093542824100835754197085159358`\
60.*^-120*y^95 + 
  5.8482588088531471990696705650906855894209505612528963457924086333144266`60.\
*^-122*y^96 + 
  2.92574942503565221124094030081131723854466152978785929887288546775304`60.*^\
-123*y^97 + 1.463662353612554425811549519165917464215420621623652316961648523\
7688617479430017732033771`60.*^-124*y^98 + 7.32214124765184734470865127639965\
526095188383251103528190698486496924136572135447644205`60.*^-126*y^99 + 
  3.6629325049344054118386577897263633449842397166274937783888918498017700081\
169207200494`60.*^-127*y^100}


==> anc/V_numexpan_CA2CF1_sm196.m <==
{1.70164084274641187759875582660493426110979302676902816116231574669759515135\
332272298`60.*^6 - 6141.40142048773785683591812616186854290951587717086637192\
15191335315965685676308`60.*y - 10.883563024639168828097512505196412450170461\
46397494834469846022231355937011337`60.*y^2 - 0.00430102357897233496253737534\
538012797257519183377932894335147674104285228739`60.*y^3 - 
  3.03891755276873227164919535619776448098304392865761130869205136498389453`6\
0.*^-6*y^4 - 7.45415744025368896021712848534585735008509662261560866613122549\
797111640289987636617504`60.*^-10*y^5 + 8.76677519054222781765498688644548819\
8593024150827584395525533855298701806886555957602`60.*^-12*y^6 + 
  4.5630214091192453453291895661933432499113614261775651851629360763760196309\
824633311`60.*^-14*y^7 + 1.76590177762416333238815036565354657095928394364924\
198716190445120420259338130288`60.*^-16*y^8 + 6.07251583288908748012884946196\
191271969438273259801117272711729854227520163179`60.*^-19*y^9 + 
  1.8848277634024762352338354604533874719687132319341256269492219694858528293\
46`60.*^-21*y^10 + 
  4.956719881402125821068331951637600517074030781443871574853164164860850956`\
60.*^-24*y^11 + 
  7.939996344280582295583911994289415168908116381734450444401356860727334`60.\
*^-27*y^12 - 2.29831642866922439357632924634745509210765156990194231846652709\
554758137008207141030855`60.*^-29*y^13 - 3.4642285839407431252072233620224246\
03500010612557736310182269219024339860952977288499`60.*^-31*y^14 - 
  2.5814085805302867980836946974798748713721932610536360141518568209183733489\
216009251`60.*^-33*y^15 - 1.5996265747080379965662432601006584549524630612618\
9785889738634277739302186439384`60.*^-35*y^16 - 
  9.1077135528719530904323784631949016509478295136607881489921224987790420667\
7882`60.*^-38*y^17 - 
  4.9446654011066206298996034439511016439821290788005172166933021226334852317\
66`60.*^-40*y^18 - 
  2.6057386101233369702731869405261832145615502317077279037368748448398386528`\
60.*^-42*y^19 - 
  1.34606963676776924787892838705566836495137249442349941452360524880239084`6\
0.*^-44*y^20 - 6.857089827272534456170916302841640385846761551453142497371131\
4483701465936966018803447187`60.*^-47*y^21 - 3.457991506128004094793634584090\
38139764327072861490508680898115894356690011271784714862`60.*^-49*y^22 - 
  1.7308353273308096869204089492101195353215351768423289994205786968640646787\
83054332261`60.*^-51*y^23 - 8.61457101413619370861335301518657229551947579883\
7437863660859501225100732820024493`60.*^-54*y^24 - 
  4.2690870053683134579645406806225344131096126108521387844211910148757350142\
365258`60.*^-56*y^25 - 2.1085658349130654946429725681524792424430058687764032\
831444216591410887681881`60.*^-58*y^26 - 
  1.0387536399659859324563810460843333718720583580241718890615916690029320711\
23`60.*^-60*y^27 - 
  5.106911650975880010166082303867915328123738065805584599734412233919715019`\
60.*^-63*y^28 - 
  2.5067818835085501909391294010409546563183399986076305068754584997880472`60.\
*^-65*y^29 - 1.22896090266316804172391554560797407369668160911606588381841042\
0272149167237439351483316`60.*^-67*y^30 - 6.019253676632220925411028992015907\
702530519567899400100768044623429487913934962682433`60.*^-70*y^31 - 
  2.9459549649156743526974089893289173928890337099108863181555568022156381965\
209391438`60.*^-72*y^32 - 1.4410055564362718935815533956225525199766377998929\
4396628683112277856044442372594`60.*^-74*y^33 - 
  7.0456961827259086877117473797126882766268076250354921702886897019478469473\
0937`60.*^-77*y^34 - 
  3.4439108320352411736347440251942416221044419289312424196236832058329318030\
56`60.*^-79*y^35 - 
  1.6830281348033555086083511287942373367977863666693019058635561828641338752`\
60.*^-81*y^36 - 
  8.2238776917840981733714934051082358939703462585208535563559428050937283`60.\
*^-84*y^37 - 4.01824063821547795886263037891490604827022783676261599566458551\
3883362311154892163401302`60.*^-86*y^38 - 1.963326705199150439235747654547550\
588266162106583976159884916265665440322830407993067`60.*^-88*y^39 - 
  9.5932505139617647129029821174084046512330273919695861097073437659872015091\
784299556`60.*^-91*y^40 - 4.6878259356721978996207324134429332345927537666697\
3349674379131055941437119525914`60.*^-93*y^41 - 
  2.2909878137162107380648845244128963565561029347613198074849363499195311988\
09448`60.*^-95*y^42 - 1.11977434923285295541883829207334386594079051058083809\
80046332791410357161172`60.*^-97*y^43 - 
  5.4739847689015732649054344742114137223633396826724378605854482610888345675`\
60.*^-100*y^44 - 
  2.67638924898315400404699850730117158447891148338558008567569139467572285`6\
0.*^-102*y^45 - 1.30880071967084517910650808178509691045505070615801572438472\
62349605179581197488190292595`60.*^-104*y^46 - 6.4014907831207947923398305970\
186740608709497787124038823255877684139009094893738989519`60.*^-107*y^47 - 
  3.1316693900659300281620266728280615665970095267439492979701322616989366885\
1642936608`60.*^-109*y^48 - 1.53236030453428994606737579435623834381740647571\
6255422137041388717688868697544008`60.*^-111*y^49 - 
  7.4996053954023380739183571276280490046401997030757616576840175052244709037\
44562`60.*^-114*y^50 - 3.6712183384496947969248070060142392430565077840948664\
624999479170917324254412`60.*^-116*y^51 - 
  1.7975358040208227598513468422094942135612014294004681170398758631336603302\
9`60.*^-118*y^52 - 
  8.80321385442793288091096471624448973844630517269566159953956478788016872`6\
0.*^-121*y^53 - 
  4.312228826353733461092228525247208242341444717918055279587820558290327`60.\
*^-123*y^54 - 2.1128047400482491018914161835198237947667074328909486541004823\
62412605081398303856178176`60.*^-125*y^55 - 1.0354135943927641001302196269822\
716426369262018944208489566001009926503569327851998326`60.*^-127*y^56 - 
  5.0753383550128247460315188857868390910760755214492806313196114893811531494\
786594567`60.*^-130*y^57 - 2.488354743634043757046010603704289180740172014469\
41730689459955005059094694520421`60.*^-132*y^58 - 
  1.2202676780998661997938257234013762193246861851105108258508799925992457163\
59665`60.*^-134*y^59 - 
  5.9853930788979171260796265444461857688136057066955225914287713497770012330\
62`60.*^-137*y^60 - 
  2.9364602631972291086383180002449099575751455154979636503810833994370261495`\
60.*^-139*y^61 - 
  1.44094863056583059553552333775149169908312637242213406505989986464986844`6\
0.*^-141*y^62 - 7.07236638684321625430043206333268186253073222808991725746345\
5725657407734878745171343855`60.*^-144*y^63 - 3.47193662736107299911829141981\
57390665236864259832150332876656754225945374815721803778`60.*^-146*y^64 - 
  1.7047804922273079105855776931687476826850092222225748499868367834761454032\
7333251227`60.*^-148*y^65 - 8.37246999917943032357047926812438122422816497556\
140505336313477586034168019555003`60.*^-151*y^66 - 
  4.1126899902314067716989842452444735042359417839823280442430580681333623340\
2591`60.*^-153*y^67 - 2.02061863110694681439642336592117152079548969392508358\
02391808171463651659938`60.*^-155*y^68 - 
  9.9295023903191799254040567188523770273059471302778073142381172614599476991`\
60.*^-158*y^69 - 
  4.88038525745211846005730974993480482099237873855783383628524757794594236`6\
0.*^-160*y^70 - 2.39918065395181744977142493276257355528492554356335601770144\
21500160508737497341498302077`60.*^-162*y^71 - 1.1796488488107098554446512510\
5815460168479164666098375853800377692057903212242537072389`60.*^-164*y^72 - 
  5.8012586886310111700640057308888982347823276275258023277748972125992311993\
9923382157`60.*^-167*y^73 - 2.85344916581622217132108120170021769028271665359\
2075141339523000667688521408134182`60.*^-169*y^74 - 
  1.4037676138610940129963565012805127131564323198557751531527399229998905362\
150931`60.*^-171*y^75 - 6.907107636175827417940540018945050205789085466220407\
8070094245919838764778118`60.*^-174*y^76 - 
  3.3991624731349037229431262813045458648898028684135581304639645974302638376`\
60.*^-176*y^77 - 
  1.673096916640552846206552142650456359415715822244678583298363113666597252`\
60.*^-178*y^78 - 
  8.23649702538965585256231222104824838669353545968628390889891293360417`60.*^\
-181*y^79 - 4.055412882868463058629662059934264760478823328938648859251740780\
63961487781105310580542`60.*^-183*y^80 - 1.9970894566465488447194099178390711\
886190252668257410428973743304172962475346744749206`60.*^-185*y^81 - 
  9.8362309901829983293454565123921981853062461097220852717069734451325045088\
652730146`60.*^-188*y^82 - 4.845376632292142016761656822132000114504688842337\
5736812159278117942025117329222`60.*^-190*y^83 - 
  2.3872223156271379384921881871038957280450939281924173521676300108776892279\
09018`60.*^-192*y^84 - 1.1763148914993363004228260852657403140210268249210201\
508537078957013429388704`60.*^-194*y^85 - 
  5.7972048716779685584763571997347938254348919693147664770202308071297967798`\
60.*^-197*y^86 - 
  2.8574389801586332882820690975783282446671858030561061706952942977989751`60.\
*^-199*y^87 - 1.4086318448798515829821569550532867328225644235340082439279394\
65782506361696217877147109`60.*^-201*y^88 - 6.9451117411454137939851470661795\
392898453622896317206860909897639293875629560870667636`60.*^-204*y^89 - 
  3.4246892231567857540966171165573674835345530109102718994259953837277886979\
8150256238`60.*^-206*y^90 - 1.68897144120376719926966388472808459862629844696\
1320038645853605774433359478742947`60.*^-208*y^91 - 
  8.3307037125460268057799455283313301316888269299655429697183102827312644723\
23744`60.*^-211*y^92 - 4.1095887868812289634448865183879751602567711578003220\
912595891190769450489689`60.*^-213*y^93 - 
  2.0275492603994610717274985045822969023458600880955830660799015497078841927\
7`60.*^-215*y^94 - 
  1.000460435193649846752856817575131342025335043938583813836249299137026109`\
60.*^-217*y^95 - 4.9372257732288118202214966103176183287919803568886281372136\
084765490437186279768081172136`60.*^-220*y^96 - 
  2.4367992190050156362710489126375725037528216041079583753239237671155130593\
2085239523383`60.*^-222*y^97 - 1.20284409225882007563078675748727964714709828\
6632433703202912016320238974443201947277`60.*^-224*y^98 - 
  5.9381467438641104487645430908404358859276919405982859233661450992839750823\
83721063`60.*^-227*y^99 - 2.9318630656391765198874846759717850154119697730300\
519200958285330671427996941073`60.*^-229*y^100, 
 3.99780589948835363281597445738603098603370125245125904398269777524039071770\
843799245`60.*^6 - 12288.9425780469456129410254972232622369721818424231931337\
457906570877308706873223`60.*y - 36.65392559307489659057888331329926730886468\
793118872950044112250616946302982524`60.*y^2 - 0.0225546019487850953662597723\
4464817384156810146664693467055272787024758793352`60.*y^3 - 
  0.0000294085335121019845053786193648663349011006568492600187307877190739249\
296`60.*y^4 - 5.0339884158466173017767162816080765569682054294613748948922258\
910349498920726518159481309`60.*^-8*y^5 - 9.565821337459327574181129579107133\
8647453834708784955857676525318745586258770110828636`60.*^-11*y^6 - 
  1.7792947611329056767966712396282603593709945159920428433316444506578710891\
0838305725`60.*^-13*y^7 - 2.5039129881719979685721470834916992132463028775336\
8432274310171469810747099127323`60.*^-16*y^8 + 1.7858012655496514515639096619\
5312443672242500269922547319675471295283119659417`60.*^-19*y^9 + 
  4.1052489408974870915105976457141941280155795044635447330169191767482498893\
96`60.*^-21*y^10 + 
  2.7287583003540945576348315806862218119873065046345396002280186303029024129`\
60.*^-23*y^11 + 
  1.47592868118749311383274946536520703548574908145204294709699778455104103`6\
0.*^-25*y^12 + 7.382302656417326170532059150917786479266458619675315686297090\
816392581030663742579719156`60.*^-28*y^13 + 3.5602301696602314735916443056299\
568964342295813541864074335117204185322279766865352449`60.*^-30*y^14 + 
  1.6859665668578729816423483850578723655224034477928761540644152544839366039\
0150806474`60.*^-32*y^15 + 7.912969286894873895463359327960211959877615401117\
70582414177835650614454283710453`60.*^-35*y^16 + 
  3.7000350172961827720251127247343119680486867989433769866067284028686635874\
90049`60.*^-37*y^17 + 1.72897462337242421676598176729885958353644834036877256\
00697988026551938649654`60.*^-39*y^18 + 
  8.0893821170876315883512844401500137051261573362690670105837627977036736828`\
60.*^-42*y^19 + 
  3.79408040675764115345257805237592834402869880483035930907450858743122426`6\
0.*^-44*y^20 + 
  1.785208321698697502329909810083538716495487073307392195980270781381125`60.\
*^-46*y^21 + 8.43065626505083075351264429134539979803502336269025943899250142\
020329717182337386118272`60.*^-49*y^22 + 3.9970114683982131316181629755135007\
63631275602908844825051365823409251429191183885961`60.*^-51*y^23 + 
  1.9026578850318389179709252624948818303171495409799615401595146144994321852\
411972358`60.*^-53*y^24 + 9.0937438620231801498492970219868596977097391214843\
784032299804956887390792223538`60.*^-56*y^25 + 4.3636965720762353378795236474\
4197375086055699652886668945619569755342274446501`60.*^-58*y^26 + 
  2.1020632867582888916006469690377165514173699967519046929581570538518408385\
85`60.*^-60*y^27 + 
  1.0163636868359390919400913119095674327894409146295647075357116466038258755`\
60.*^-62*y^28 + 
  4.9315733978386489684559081715417670892721051177992301552218659160574577`60.\
*^-65*y^29 + 2.40086645751834847810302108716809540263990344818078817191259614\
1658767665728054911638563`60.*^-67*y^30 + 1.172479416325965342545436405165151\
1248123540569251777926875193978271731649776054281049`60.*^-69*y^31 + 
  5.7425363674688368786277682056786830005488021211688618427095561972471126532\
448804642`60.*^-72*y^32 + 2.8201369780054746881033786589945778876434022971090\
2643699852404842282130223494051`60.*^-74*y^33 + 
  1.3883942525126613170001934480847190735036684440894976291947511120729618219\
65296`60.*^-76*y^34 + 
  6.8508210289686074331501707172805284740233509363027645855031741042397008521\
99`60.*^-79*y^35 + 
  3.387461866243342191961749544567801188256881020113767365789982349949518071`\
60.*^-81*y^36 + 
  1.67813650918133460939330206820260203591620177946203228143840676256269526`6\
0.*^-83*y^37 + 8.327699984913546829307053192027042201050236348407368616425954\
651278628250181863118124794`60.*^-86*y^38 + 4.1390108227534739238380581991667\
817042338673559545778458159823407155286276332114301853`60.*^-88*y^39 + 
  2.0600396802996460135485798262203016856266773043339133272934009600231023501\
8820121022`60.*^-90*y^40 + 1.026599307402740979924324398763947658125658851122\
010300734909895952988889730134474`60.*^-92*y^41 + 
  5.1217267811904022729969389633245463462055457378044626214603451757258807097\
93166`60.*^-95*y^42 + 2.55782190151744566815778312953974498740378983688850227\
12269447179841753925969`60.*^-97*y^43 + 
  1.2785435040459004438829556887086774958325918912458118368309269227967352108\
4`60.*^-99*y^44 + 
  6.3960095054427417294009575472877870177413855955462448468237788743907457`60.\
*^-102*y^45 + 
  3.201931800774919566655724649174479168085345049451896313534391237660134`60.\
*^-104*y^46 + 1.6039436349917307057022999184935076055482882593432639903346661\
630521749724992714514987`60.*^-106*y^47 + 8.039114537704819961212143376592888\
7262544666720369722372252872618774916212751777417`60.*^-109*y^48 + 
  4.0312577609826651042335735009851007211638377658644323175253890599406786985\
10882002`60.*^-111*y^49 + 2.0223678554390332315738689042517466338544396876090\
52581653376996036895342886464`60.*^-113*y^50 + 1.0149474778339604138033630474\
5703594273767101208901296710489219870841071073111`60.*^-115*y^51 + 
  5.0953001743067480572830065859919246371385704096795820256574794933093444852\
8`60.*^-118*y^52 + 
  2.558703012271766587872974495680879966709404430637843032636854623235754066`\
60.*^-120*y^53 + 
  1.28521842774956036463977252634936825633357856539377133430272338563307`60.*^\
-122*y^54 + 6.456925604535318842132819945314380085764920553388291232039955689\
767912722325338789505601`60.*^-125*y^55 + 3.244537548039189965709235025310476\
0147167979572340169056790373569569841686105323511499`60.*^-127*y^56 + 
  1.6305940464159210443158517843413484153006893761990706507154434873371717344\
6771766606`60.*^-129*y^57 + 8.19585112911079589748315818733886178292986247300\
703610549617448912820317996752298`60.*^-132*y^58 + 
  4.1199100081630544419135081043603513762376659258559153769179157134180721332\
45365`60.*^-134*y^59 + 2.0711817140419654575549508869255304775827383495736228\
582301961241125445519981`60.*^-136*y^60 + 
  1.0413045527870415122847731690524069637136098552529769957767392491400711987\
1`60.*^-138*y^61 + 
  5.23551674483920115527209423151193718915569399603940917581932679009284394`6\
0.*^-141*y^62 + 2.63243375084155760936245254211723544061790174851796941086183\
82244520444573329952138378379`60.*^-143*y^63 + 1.3236282590950642855852246096\
3940951827695768755316663937883369408061336785092427057209`60.*^-145*y^64 + 
  6.6554967646144667026470240710030027683286701860102315027345410066476492653\
8919892107`60.*^-148*y^65 + 3.34654384695344136226115186562720941764937480538\
4954808152191669572740944844424767`60.*^-150*y^66 + 
  1.6827142892928795354711681142508420440665926061223095521377230114324907430\
710446`60.*^-152*y^67 + 8.460942244759043035998962700750117389537256458217900\
3611610112533865365698142`60.*^-155*y^68 + 
  4.2542070523214965823099670431104607278337616615087229521928336401533444031\
9`60.*^-157*y^69 + 
  2.1389837022119313057972614659199512078366920471392723830549433388697719`60.\
*^-159*y^70 + 
  1.0754321613959963953560939934289944805884570204008430306821099589051053`60.\
*^-161*y^71 + 5.4068369696599419467735089393504202177501786320760379401255612\
0821134011524898036752387`60.*^-164*y^72 + 2.71823194343841540145890829854002\
8523494516475688850295272469002888845657414306252353`60.*^-166*y^73 + 
  1.3665050248595317619318666071847276531162574513568385870074349715763959655\
715921011`60.*^-168*y^74 + 6.869357904828181309274912058167590351946420136164\
493307554109333417377432981627`60.*^-171*y^75 + 
  3.4530282825965852572384039162096272248258020439537986346011405766248834765\
4961`60.*^-173*y^76 + 
  1.7356504284018695476259649072942767983774137950415505516083017977702471465\
68`60.*^-175*y^77 + 
  8.723719996223746181341415476217249984959160592762653140849742516688003194`\
60.*^-178*y^78 + 
  4.3844774473758515275604682597223659448092888623158121647652689159943839`60.\
*^-180*y^79 + 2.2034848926496957451204112199917008806657579928674023309953535\
66028263806808049980045354`60.*^-182*y^80 + 1.1073323342695277397597472056159\
7759927544958537619938372673041881303001647298365067164`60.*^-184*y^81 + 
  5.5644366255177335133857275380726128522253241787439197883168093813917279486\
1132779798`60.*^-187*y^82 + 2.79601479204411242646661522428793433050216479785\
3645767739776555639382326752694137`60.*^-189*y^83 + 
  1.4048584852451594684282829414435497494582591098450175988817626061056687592\
52818`60.*^-191*y^84 + 7.0583048916275278356494242359294511918354651309579407\
623404852586099919072071`60.*^-194*y^85 + 
  3.5460340424105719048387879155236303833095962359022461394134031693170842949\
7`60.*^-196*y^86 + 
  1.781394141954145431188321918131360013161465151151527621177880405929742267`\
60.*^-198*y^87 + 8.9485320999597468506322985934211889475052153998538452710126\
287461849414369141243565481932`60.*^-201*y^88 + 
  4.4948821678531521837664552589462726865505912834783569816399910794472421060\
8117495331592`60.*^-203*y^89 + 2.25766582048322268831682889673320639078276017\
4166795799967772785686905679320880728662`60.*^-205*y^90 + 
  1.1339031921497321781418714957579418286367005153674178340065150392910718490\
734180564`60.*^-207*y^91 + 5.694655229885893327484880644334185677315640072210\
3702885508443013064024100906981`60.*^-210*y^92 + 
  2.8597905149081008825853419632943062211706768744376127390578831319566872878\
479`60.*^-212*y^93 + 
  1.4360730942833192689910902913667549168569221097923742137858186956206377729\
37`60.*^-214*y^94 + 
  7.210985753038648129011045292223386643469326073467229719541728584047714904`\
60.*^-217*y^95 + 
  3.6206683259967848538147841178026897424032072392913612032778777304172293`60.\
*^-219*y^96 + 1.8178545029823480274180221531650155270478303371121219427782980\
53592911525113323662962549`60.*^-221*y^97 + 9.1265374628133566421080231458118\
2417550230549055839621085241506718727335222063947423`60.*^-224*y^98 + 
  4.5817330816425769761935200513313329790207749325821431392027539165300153353\
316242194`60.*^-226*y^99 + 2.300014855571617296744476931412504581883895234657\
2235948979900887645311970432505`60.*^-228*y^100}


==> anc/V_numexpan_CA2CF1_sm2.m <==
{64317.7256868923866239589543139501074437494903101409876921903583337491717685\
8108132`60. - 11269.491310532548630468842086357136686404860843857997829581772\
19193352271304780209`60.*y - 61.966442517720147831974548640289005100287859201\
99760666005031837686272627130354`60.*y^2 - 5.67901602860137181434217196155106\
726636707684011945302058366382434067752312282`60.*y^3 - 
  0.6816671353583330826021797750986187150647682304206082060861921506854694660\
5235`60.*y^4 - 0.086212481561844080189534837754114761390360169337240989245111\
12695797730878356`60.*y^5 - 0.01141734630960222973789166847241105140791789077\
690690938569516545703293664342`60.*y^6 - 0.0015675171081949755757290152623571\
5675352922408611156092393624889512387341778`60.*y^7 - 
  0.0002212783185495239820658912331319219382295145456402832609097751315997232\
9797`60.*y^8 - 0.000031923458545311323070567241921811002300376385909336917188\
63412651460968275`60.*y^9 - 
  4.68600038378475524405333089537548611629555509627659974701112944206450738`6\
0.*^-6*y^10 - 
  6.9757972307163858289866689394543315500928626969033919377716738055519336`60.\
*^-7*y^11 - 
  1.050540822395143239266680197267662910175015342788047144119298579489094`60.\
*^-7*y^12 - 1.597483919853240287100776146830608146443194179653929681010989444\
0511047442402896187674372`60.*^-8*y^13 - 2.4491809105776997703486079584757693\
45721079732544816989131127261619930414431257092526988`60.*^-9*y^14 - 
  3.7814154923005144219484118915994847298986317473935215150047393464619468027\
7233771618674`60.*^-10*y^15 - 5.873870931735244914963452449646265037812677257\
198331472303438665917349781991852442844`60.*^-11*y^16 - 
  9.1726242377502222054314181836438854183292092003133778648312589530476617954\
33731467996`60.*^-12*y^17 - 1.43907407652359867753227798454348201333228009494\
8634573354951732535051506508486247745`60.*^-12*y^18 - 
  2.2670445043060173805610827503301055538535281458292401776464042324221169093\
550990088`60.*^-13*y^19 - 3.5844933322979995612987449669602471163229482627530\
502505083960095426657613240741773`60.*^-14*y^20 - 
  5.6861614551857705008550710386899258384285924563483677628377320876198232193\
6330655`60.*^-15*y^21 - 9.046716844028723207661385471218941962602428190265360\
22716201307998163779512406603`60.*^-16*y^22 - 1.44317679281724880401578297864\
92086440827808190717194105911732799153028940853775`60.*^-16*y^23 - 
  2.3077957933961378097939776057512396558252180208217161321164065165768017803\
365657`60.*^-17*y^24 - 3.6985428973059372996993246144113607841667272730973780\
94171402893787498999946101`60.*^-18*y^25 - 5.93932295268359872528189103966337\
870999021845574480268195397761135450246771402`60.*^-19*y^26 - 
  9.5552806286096275242215348536256232605887945916820271550633186413648201861\
152`60.*^-20*y^27 - 1.5398756411830045140971258607792859589727623783400344384\
574956183186244345765`60.*^-20*y^28 - 
  2.4854560722742353442337579217655406490478555712791607612322065550992492683\
25`60.*^-21*y^29 - 
  4.0174771372523274819294669460836168655077267803810441012266442796161633576\
2`60.*^-22*y^30 - 
  6.5025176147226010906191296436560796355701958532853458920396034199811317193`\
60.*^-23*y^31 - 
  1.0537776504951240723777329204349690561723768487189618814902910654103094254`\
60.*^-23*y^32 - 
  1.709693637778244288083524002315352958333958062082772343344426762181369573`\
60.*^-24*y^33 - 
  2.77687000102038499048262626584125684697916319379952953037511055096738734`6\
0.*^-25*y^34 - 
  4.5147107474492170984940488275517498339579477260947495826925700647909179`60.\
*^-26*y^35 - 
  7.347056559277331102469171774206731074887210842371837495254860009708697`60.\
*^-27*y^36 - 1.19668622473557950355425450257421834073091044425299517901822630\
73176281832524673403654164`60.*^-27*y^37 - 1.95077517118450861764049042300941\
8000205615599575993599702771782108987348602681362345295`60.*^-28*y^38 - 
  3.1825312206785223939065375149148200943496537771631231858789736511441781886\
1821267921375`60.*^-29*y^39 - 5.195853536566603197005446842630075949702933420\
8562011918113957344723877315080796836453`60.*^-30*y^40 - 
  8.4887103555748020381768303980628942715601851577638777827769745739130274830\
03020375789`60.*^-31*y^41 - 1.38774713228087019062016826506538137240511143982\
6162091223907081339051651582485223578`60.*^-31*y^42 - 
  2.2701118913444192698621912340087049584713205168183536605901002866463645545\
8745238529`60.*^-32*y^43 - 3.715678540152218195382770067822585987914606413781\
4566770561635011892895713877411713`60.*^-33*y^44 - 
  6.0851268722113885718326074799692253395266100015928025984731774050918144052\
85088583`60.*^-34*y^45 - 9.97078631581783614928296639543951131787373290592881\
965407522976539743533815443328`60.*^-35*y^46 - 1.6345791219701177604887980543\
8189636132848572036207891673545980063414025080594141`60.*^-35*y^47 - 
  2.6809489213891446505580095751494441802271781685894257907951551671084329001\
026621`60.*^-36*y^48 - 4.3991340124710468773491020218025713437833622707752615\
9605384565441735438323996`60.*^-37*y^49 - 7.221585727995006327576781971545215\
83147040705505022050892826131170048795789304`60.*^-38*y^50 - 
  1.1859761272022517156369648796723473898530832751986133534622608178131589317\
9015`60.*^-38*y^51 - 1.948449464619557345907888813724833100406362133314344546\
3710640804459669655077`60.*^-39*y^52 - 
  3.2023183669608518208264133195860121023739980832970899684658574744917560859\
95`60.*^-40*y^53 - 
  5.2649570830502463770721945338056547709658908452553992242370692684834051333\
7`60.*^-41*y^54 - 
  8.6591123984733497983581154411798869843349868490403801303432012562039918169`\
60.*^-42*y^55 - 
  1.4246027420547201361684968446579333039693382824019511214340767188728760935`\
60.*^-42*y^56 - 
  2.344498984641909450195666260435855262615734560408035492383416651081382032`\
60.*^-43*y^57 - 
  3.85954898525321085911024312488294626217601426067481832251275787684245765`6\
0.*^-44*y^58 - 
  6.3554745182183004647369690232413251277772899280779628312831900320174984`60.\
*^-45*y^59 - 
  1.0468375682361582500532062387954293844716621829846313137679943826284387`60.\
*^-45*y^60 - 1.72474845839111075730288059303566974021210604194089939456492523\
030624890404943790751012009`60.*^-46*y^61 - 2.8423849108987473919209241391511\
01400503785314543148970297954005419885281965941282306508`60.*^-47*y^62 - 
  4.6853972766091376292689672580508823975970864423356629946480388637286295769\
05818297191771`60.*^-48*y^63 - 7.72524629616585975907743020003289158437970606\
791025772115503155452485128998879634550007`60.*^-49*y^64 - 
  1.2740216626073459117171589717821233807901739356687717438316576961695242788\
1535335885313`60.*^-49*y^65 - 2.101533088774124806348399634109855575088389032\
752034007208290670460869441478105592513`60.*^-50*y^66 - 
  3.4672659467089647169565320996392844875041119424749855459828838349801371290\
08913484012`60.*^-51*y^67 - 5.72171615363989389373759914987257336833167483909\
147889781226987652545909275700742637`60.*^-52*y^68 - 
  9.4438828035211416897811436439346218369785999424725575667420210545067837197\
85919473`60.*^-53*y^69 - 1.55903920067557456500812159662842535932353249286669\
69912599359320293050120057155257`60.*^-53*y^70 - 
  2.5742032339151098517145662467358844652203573304651768144168715077512784266\
91467932`60.*^-54*y^71 - 4.25113888782436426806315227207213290376974685992646\
271914038469144329556837883894`60.*^-55*y^72 - 7.0216934190797565088247209256\
876074899265959867186839379420129663819019071207472`60.*^-56*y^73 - 
  1.1599789245644337848449242296091920280905588362494271201557539879246912519\
258553`60.*^-56*y^74 - 1.9165831661693407743302928372379495559736419967521958\
29648525196339109525737492`60.*^-57*y^75 - 3.16717710483225667731415152928416\
374079059151416254323790868603441989518496746`60.*^-58*y^76 - 
  5.2345820457504123166654396237282130550662172666336053164487958576761703401\
775`60.*^-59*y^77 - 
  8.6527592614770354504033695356670936042964824741429868448344310745219020939\
22`60.*^-60*y^78 - 
  1.4305012178727033217155936374642651129767955489856028698692542531507707804\
66`60.*^-60*y^79 - 
  2.3652714035969211050344239038397615097253487087880683449902699197595006528\
5`60.*^-61*y^80 - 
  3.9113896681936684435213021111844492027140029414003404637183977648865793096`\
60.*^-62*y^81 - 
  6.468995235488364786619791027643774598413247964477890765281582866014842002`\
60.*^-63*y^82 - 
  1.070031549552255576274191419354092489646311604020531269267269980461821049`\
60.*^-63*y^83 - 
  1.77014469051189136897255905132228932127728752944043195773991106976849911`6\
0.*^-64*y^84 - 
  2.9286796797609684373411749839191343084108764290232945612020927481591959`60.\
*^-65*y^85 - 4.84601167066121350546757593568387505090323190794938296139921029\
46852754626674406838646448`60.*^-66*y^86 - 8.01945991028789360617336023255195\
9759068175194818059649013255029372003310561260585452564`60.*^-67*y^87 - 
  1.3272493816614929608386269560783358623520307513725098886224740097212307837\
17704086349938`60.*^-67*y^88 - 2.19687528651190729982733286750498920262523839\
902473756001518169321215177158879750742335`60.*^-68*y^89 - 
  3.6366583222511083142916044637198149318867004717035477344902925236250136511\
478297181192`60.*^-69*y^90 - 6.0206395930433747822216014244617149005721948355\
16972919144308389434929443968500911192`60.*^-70*y^91 - 
  9.9683815149152308227172688974781336642739118904851904443892885881459770377\
9248068823`60.*^-71*y^92 - 1.650621354994779704699231998905707026500675632535\
14042620117941944570175237754831379`60.*^-71*y^93 - 
  2.7334428189200046961210784476922458617864531869856887686607595050867312998\
197751311`60.*^-72*y^94 - 4.5270076565116567457243374070628149936347505920234\
9445898906963288638437272045155`60.*^-73*y^95 - 
  7.4980819039091144251114842591860196686764878296312602488754629825863297307\
3299588`60.*^-74*y^96 - 1.242012294406783988571782600909715180341836153261036\
9529878452375607122448319449`60.*^-74*y^97 - 2.057488684600472163606677099473\
1932943012605963766580152545601395364274661321075`60.*^-75*y^98 - 
  3.4086622887722729835483650105299439889361506227875243037336672207016103972\
78146`60.*^-76*y^99 - 5.64760873028038418250726887637862740292126650713497550\
949573890771919636798661`60.*^-77*y^100, 14974.310736316829554536444738527390\
38674134650041080761973882155243475185288749193`60. - 
  28936.032226067814913587939672851028924137203966083996095369140168222262125\
02791083`60.*y + 207.04648391257263644101456813865032845366074892681415117505\
616830784754329742587`60.*y^2 + 48.219097068305612091119760855658538692023483\
69064137026820587826428450209824558`60.*y^3 + 8.64280130344608320467051436013\
25509781197312061142372083391898084254069860527`60.*y^4 + 
  1.5256653153329470822031900524333666427296388192781273263180564830648119063\
2998`60.*y^5 + 0.265871050900517998624820559011445238748930455928636225290643\
74059323907784629`60.*y^6 + 0.04588452507082162702482404073589394366798459204\
81744838325275167740407643959`60.*y^7 + 0.00786298600256134308757334055880768\
089057779807705118715413345809814051664605`60.*y^8 + 
  0.0013404319550766615993361339493568194220801513682557446048160600381483707\
3378`60.*y^9 + 0.000227614249628327282276846758708384028524716417969056549124\
98550091856421459`60.*y^10 + 0.0000385341108750724615340390537258395919414168\
2027950116311719534727616249039`60.*y^11 + 
  6.50825500171040460524216431905454086399013421099843468942914317849155328`6\
0.*^-6*y^12 + 
  1.09714423046909501684274134107584298006623766343844522746635113436914094`6\
0.*^-6*y^13 + 
  1.8467044472801096142769826246091611256297603040784934851690472520871908`60.\
*^-7*y^14 + 3.104441232362192694912718465250340927857827928122401122934357578\
6904235818946328315653838`60.*^-8*y^15 + 5.2133072222412258788944631318731351\
89061285675411660124264919096322094037033365604010549`60.*^-9*y^16 + 
  8.7469991326376915729316068997046330178989188030026864503847300756828273220\
9319089545795`60.*^-10*y^17 + 1.466487308961659378029918805380986979617177974\
69273806390686197570003901826660893808355`60.*^-10*y^18 + 
  2.4570702005807720510041338528657377026350199567038390911099279064004129435\
730842787408`60.*^-11*y^19 + 4.1144798761234547305179567738902401391444430700\
81643986496214253446948867311713741836`60.*^-12*y^20 + 
  6.8865533005687113728769883624665472352566652252462224373210259150310160803\
4003761298`60.*^-13*y^21 + 1.152138569779234177125342336038500167940145615769\
79307587293616639706956935866887128`60.*^-13*y^22 + 
  1.9268389097469469610545127697656382527737800035775948839753846700947796290\
599367022`60.*^-14*y^23 + 3.2213853016796751339620750447224882792039243917003\
36359962236152746835650587248881`60.*^-15*y^24 + 
  5.3840916679742877312700968899403761637463185739419177497194552702396538308\
6276803`60.*^-16*y^25 + 8.996392651396170987705617164419376255432444692019931\
76477726399973290795055054`60.*^-17*y^26 + 1.50287323423396359725329050107467\
96565466471700283926014334254078625340846926576`60.*^-17*y^27 + 
  2.5100625070032430505684387189398471583321422692691310982491114310033835377\
1279`60.*^-18*y^28 + 4.191446258006655579611225757642746366388631069377418378\
04621704082615852003164`60.*^-19*y^29 + 
  6.9979088332348939997731780395844706315602472339272065965035026706640328961\
31`60.*^-20*y^30 + 1.16816601310584832385401929690239664730351401394916105893\
02030428754459755894`60.*^-20*y^31 + 
  1.9497496645213206960159486002583102571651877757484442424439797972805878985\
39`60.*^-21*y^32 + 
  3.2538426561108425526462063814738055777719592315218766217426613594470292556\
6`60.*^-22*y^33 + 
  5.4295327823393661171176035308985509878238703535353967797067700526194327232`\
60.*^-23*y^34 + 
  9.059013054829637444421449119270185424932445024860053411434838140429046019`\
60.*^-24*y^35 + 
  1.511317375517486150307681686903380000780087550706858768261156928931936052`\
60.*^-24*y^36 + 
  2.5211012536849877635271586990662892574939106818619924476723584575025276`60.\
*^-25*y^37 + 
  4.205211475839068454371636344645519482362947578627992379201356141006158`60.\
*^-26*y^38 + 
  7.013763998481838883326846479174491820316017555221059123413685277301895`60.\
*^-27*y^39 + 1.16972227659035119044666546898351250295730428952522965336444595\
28124159296953639073003408`60.*^-27*y^40 + 1.95067533387915199185766440120179\
7683953361039019654196830418624935775283544022081200849`60.*^-28*y^41 + 
  3.2528193798659185483728327609584153504140799836955052954737183141695733760\
4311170220886`60.*^-29*y^42 + 5.423873470613861823033778461500138694479342733\
5740826029213785073397217579631031408418`60.*^-30*y^43 + 
  9.0434792971308568627813758802208992038491525467598115486352578000524760695\
84628454173`60.*^-31*y^44 + 1.50778546021181657454379642704052703407932486250\
4999426311521673675806531152264026122`60.*^-31*y^45 + 
  2.5137554687336549695241267393282097072287651852132070461636499319341708425\
6451477285`60.*^-32*y^46 + 4.190707340665174543741462711665922959160772202298\
3815925024161851070062875598945111`60.*^-33*y^47 + 
  6.9860824687856760408655473698104361244013323571760011515310300109507020157\
78955786`60.*^-34*y^48 + 1.16456383855514755046989251192104218161047487858845\
0692139351075522935539186717459`60.*^-34*y^49 + 
  1.9412307766292019506193250157173756657576916693869077142342443859602293990\
7209484`60.*^-35*y^50 + 3.235759901046648624426311539375862322153121579461079\
2590506849819758367201751101`60.*^-36*y^51 + 5.393386796245488998691016515543\
235059311227551918631963774316564729308870260373`60.*^-37*y^52 + 
  8.9894649532108711378159424758557089333757787490533014715545381237403719295\
9272`60.*^-38*y^53 + 1.498283149615560824497009700058665864336587611876629991\
38254542023537724569832`60.*^-38*y^54 + 2.49713743941298380063984552941527964\
55580795378372873389440458388443612362936`60.*^-39*y^55 + 
  4.1617900631391729253196397203515011088262983803123761298532260248384137086\
81`60.*^-40*y^56 + 
  6.9359777404855403294107085689201106116267832672831699349380666653148039657\
2`60.*^-41*y^57 + 
  1.1559141916241147758966937378385850923053504805031900820149825997776614935\
3`60.*^-41*y^58 + 
  1.9263465951727449026087604050505590649562694289756294560753690368670834415`\
60.*^-42*y^59 + 
  3.210219303869444931957407656815319598442074380701187025215794038235646212`\
60.*^-43*y^60 + 
  5.34966872387766178933804276600162886285764679994953905861721160717606238`6\
0.*^-44*y^61 + 
  8.9147965854329921737243058913518748097083715452401086574506340265417081`60.\
*^-45*y^62 + 
  1.4855551052571718224011373662934939369850554012103477232289600942840533`60.\
*^-45*y^63 + 
  2.47547911036241186928223056598438067530000544652437403406991722587774`60.*^\
-46*y^64 + 4.1249938468838761109136459605454492164299036015570205317391336578\
598081027824358082437952`60.*^-47*y^65 + 6.8735521117255641103713061989035506\
46043575648045538024904152282564506606248824440588779`60.*^-48*y^66 + 
  1.1453371945095120673693461999954921172067672846891876361351859860828490577\
96605313710665`60.*^-48*y^67 + 1.90844661394748493795513479030003964333608217\
701987901056389693125679278633124820865874`60.*^-49*y^68 + 
  3.1799586374550678679628460552402473361775455381401978454310057218701002443\
523021111369`60.*^-50*y^69 + 5.2985617735553714450785543295623677807412566959\
25818044009427340935514770705638578032`60.*^-51*y^70 + 
  8.8285598250845018924149915582616893497836535050100849762029030852238447628\
7558761702`60.*^-52*y^71 + 1.471015671318738709708708098377042994508689528645\
64355584751810027787609988481339076`60.*^-52*y^72 + 
  2.4509843345566609957294899139111009321535530013066319451157484302659186919\
43758698`60.*^-53*y^73 + 4.08375601981490994053762786280998391619250677245898\
4892316148371003890087134123798`60.*^-54*y^74 + 
  6.8041716277288886833316311193648902580012144164726809872779028763208948663\
9329428`60.*^-55*y^75 + 1.133671278885310380548011415512699121677760891828220\
58281236471881046830447683202`60.*^-55*y^76 + 1.88884196583919030427537326283\
26252027549982421247574760939541825768611591653677`60.*^-56*y^77 + 
  3.1470299039539810376846435918582941981801750003813446494681217049124333459\
67935`60.*^-57*y^78 + 5.24327996098066059829970184314605438645294121656512133\
719622249544297305195294`60.*^-58*y^79 + 8.7357925178671860176672660549619423\
500299499785327099548654281241037741275078`60.*^-59*y^80 + 
  1.4554550833580049359421704151528789966450887133646126496642535366415773727\
371`60.*^-59*y^81 + 
  2.4248935406101553479182069381622610829055104298278495455414922679579891132\
57`60.*^-60*y^82 + 
  4.0400249887074908302279782505790648054137519512104574592958167163076601507\
1`60.*^-61*y^83 + 
  6.7308987435447871562963320716218056272331222751685700533665056330029923265`\
60.*^-62*y^84 + 
  1.1213980953003771004268478000465336731097962867207461824111757912218345487`\
60.*^-62*y^85 + 
  1.868290629615130936671971369917665177660998457671605191210132300481989939`\
60.*^-63*y^86 + 
  3.11262663911055607576733068308607408244361124781633154239383833669662744`6\
0.*^-64*y^87 + 
  5.1857037211982836509170121741493264228127925924350234933514108134396418`60.\
*^-65*y^88 + 8.63945892988635135836751832731255339083747518017273316214757294\
71169545621801899546395268`60.*^-66*y^89 + 1.43934086516492373553896620106977\
2692887452858778540403565245140513061892213022243589798`60.*^-66*y^90 + 
  2.3979444797285594913447781128085418329340697992263034068780882627357634653\
22618052840457`60.*^-67*y^91 + 3.99496549118154810650617735634674595651274355\
908408740105601587622911496984536413265602`60.*^-68*y^92 + 
  6.6555731750800724993316690369268258084603007472714642478702695399285739513\
538364674665`60.*^-69*y^93 + 1.1088083609128297884548280863729315320666880114\
882049370963500337304566805859734472004`60.*^-69*y^94 + 
  1.8472522060787139365776925959239510667781759620297103567438024754197749629\
42264411644`60.*^-70*y^95 + 3.07747574227987709344494255589541352597504795551\
348793740506662787790177552784087038`60.*^-71*y^96 + 
  5.1269831778858183442956230147221124855918038340788480696069709227861425015\
294047124`60.*^-72*y^97 + 8.5413795377645310945276562747160972718961527847049\
57032424976236952305108732649379`60.*^-73*y^98 + 
  1.4229612802561956732581741402596142821798803096522723131608695950687897046\
91005339`60.*^-73*y^99 + 2.37059376897138776213720869279958861582413648559355\
804949241414664813241766562282`60.*^-74*y^100}


==> anc/V_numexpan_CA2CF1_sm28.m <==
{340329.520177687931206547859460463421940916259754328905361231981887650216829\
73697679`60. - 10204.18900960602299632810559526258744555981076436193284753809\
369960433245643266708`60.*y - 13.53385925703453815379878830120632989850129753\
505047934618872159888278483765537`60.*y^2 - 0.0197086006235874363197263517939\
0410336414690321189590267003619936894608139579`60.*y^3 - 
  0.0006232879344350478846325470396961062738574837996529795430809852247814971\
6407`60.*y^4 - 0.000020275164747183195453043624963403659049963138965944249310\
4183911930268032`60.*y^5 - 
  5.9264641747210251629631482255302836045525007005979797442211512067490285`60.\
*^-7*y^6 - 1.6683871729373499129332338467601564634494332868083672387930903467\
684946501122002635614112`60.*^-8*y^7 - 4.646899064850576918489121270150586037\
80084277141102026860462053613746418980993074701039`60.*^-10*y^8 - 
  1.2938702204938747809464501801578592402055105921763817019068943986244075233\
853313722392`60.*^-11*y^9 - 3.61621298944240789390569122179165963930826839714\
905400166513577754541131522463382697`60.*^-13*y^10 - 
  1.0160541419588464712787225164073840359993671675443591916923439783736667587\
504977885`60.*^-14*y^11 - 2.8711956212482066453417275407208634312832863226361\
3737714825245751239350117734452`60.*^-16*y^12 - 
  8.1594858542012230551866751999866971279042984596360378369055918942640615447\
9704`60.*^-18*y^13 - 2.331288378577040482127336782767776937802688263903357933\
95883071488313434436664`60.*^-19*y^14 - 
  6.6943154055248784814115220836499567162980415057517865431257995575407625409\
5`60.*^-21*y^15 - 
  1.9312064120705290535994239500744138080766773215549514939799535970874947659\
4`60.*^-22*y^16 - 
  5.595041214729665727236552958839510514521295438091104213651189658052161851`\
60.*^-24*y^17 - 
  1.62734517183091435623412197781999577738135098094331474458377027275994154`6\
0.*^-25*y^18 - 
  4.750285644644400766263081663715511727515230820863222933013673641573267`60.\
*^-27*y^19 - 1.39122633498122497934741430534591498702509245168519442330067547\
2300406498924333119819059`60.*^-28*y^20 - 4.086958628984282926962461111444361\
7889351284848713415436387987752267029573281747932734`60.*^-30*y^21 - 
  1.2039946952174421738377257469542142511085594343746743355308789656370504707\
66982313419`60.*^-31*y^22 - 3.55613621476340901532944971337765048087458175793\
208067428669417787183336554865283`60.*^-33*y^23 - 
  1.0528787730441284327519268610425487937585146509887749012351249793000599756\
15786227`60.*^-34*y^24 - 3.12427544177552555857993811128572131755550066281092\
31857619075687654097772124209`60.*^-36*y^25 - 9.29016090733802938587831329272\
992117193066259512380666246047072487181077479916`60.*^-38*y^26 - 
  2.7678245733906612503693744938810308423115916636527556849125580766044159991\
629`60.*^-39*y^27 - 
  8.2611292419989268020431107913916851851148005535720816037189227064141975308\
6`60.*^-41*y^28 - 
  2.4698751418306564623769188153036233940625795943012840765471410186419821826`\
60.*^-42*y^29 - 
  7.3960359932106303972115568441780012845587182910218142126683371821479443`60.\
*^-44*y^30 - 
  2.2180390975768151772074057593038554768777602199113844629932008341244734`60.\
*^-45*y^31 - 6.66111399590431773536995771102458371204197257020996525537427450\
58897260157050422154261971`60.*^-47*y^32 - 2.00307200534289891283034577642575\
1375293732416345100308327160339593714237556843946694657`60.*^-48*y^33 - 
  6.0309496861217266270094334859061336562839624222218213362534252761843862699\
749061043184`60.*^-50*y^34 - 1.8179599497369903307235371670149716252501494288\
72365188040222462755947903124923614832`60.*^-51*y^35 - 
  5.4861127102126049634652857589576859562544824104888012029782956278420012081\
269944823`60.*^-53*y^36 - 1.6573010299424666906904260508512839226913004270691\
11593795467152908053592927371643`60.*^-54*y^37 - 
  5.0115340993338366802759948164787645305357116288320829114714430900562733575\
287298`60.*^-56*y^38 - 1.5168780731786704990759340858552737862295132275412279\
52375467583017443220985672`60.*^-57*y^39 - 
  4.5953754149681754688305226297582347743625197331430923067813023050392671889\
91`60.*^-59*y^40 - 
  1.3933580363668208015206472627221527576435915247169898339002896739756762483\
14`60.*^-60*y^41 - 
  4.2282263668630328352903271130520213423307967427563871402607729593522206528`\
60.*^-62*y^42 - 
  1.284076967712166933498994787071763241863014678001509173765438295203110044`\
60.*^-63*y^43 - 
  3.9025262913029001980886528648346016116176706659237240688827443879676749`60.\
*^-65*y^44 - 1.18688379129149878118577735886263152131802873143594972819297006\
69851559297869949843021762`60.*^-66*y^45 - 3.61214083603683868116626731027729\
972549038480851718951885495062692954350002695189204863`60.*^-68*y^46 - 
  1.1000252064818231782520471207716362993730239637395245318489968578147089173\
65103000244`60.*^-69*y^47 - 3.35204797704067281965623000517244534396560938388\
765963331798426440058216412794500837`60.*^-71*y^48 - 
  1.0220597678148832670469607395948375212988877165563815892437152185890361471\
326478741`60.*^-72*y^49 - 3.1181021932886958162552643557068585368469548473633\
5641269050442359017559701494529`60.*^-74*y^50 - 
  9.5179297041769881451318472924829830249186091955195240216574672574919982031\
21314`60.*^-76*y^51 - 2.90685528119979545148399615869705563236559011859153229\
561400247491665272644132`60.*^-77*y^52 - 
  8.8822765616901584618202751043983762504499468162229505026315943641150122191\
49`60.*^-79*y^53 - 
  2.7154187371592531123141771399831497534435199460000647968163276503696842268\
1`60.*^-80*y^54 - 
  8.30525731242908872739202264977490581453650618002855790105309042442161328`6\
0.*^-82*y^55 - 
  2.5413570075569358500977711998636516579878932216217793222894647649405687`60.\
*^-83*y^56 - 
  7.77978330104213947976881588660146607556365395781600469187356576233958`60.*^\
-85*y^57 - 2.3826039123823829063322676659384214398263257474552547555008919968\
35213949096277310836042`60.*^-86*y^58 - 7.29982353587489199920211318753510279\
83078332658110345995395047089777999646725939200034`60.*^-88*y^59 - 
  2.2373966445021153422042399733809861467883675814365341471102891276299557354\
35028073044`60.*^-89*y^60 - 6.86021864785503630739464434851425369295621639831\
95844148521465781672453652183552221`60.*^-91*y^61 - 
  2.1042232265712044158567293698674704929791228386093871195310801198733816915\
3085924`60.*^-92*y^62 - 6.456532214340355415053030651431237161825754022142069\
5619029245956094209120917698`60.*^-94*y^63 - 1.981780364683018680649566831757\
768201440363745699846203482994981179910775164538`60.*^-95*y^64 - 
  6.0849310722095051304979943060326130357158333804941202099768084218293852487\
592`60.*^-97*y^65 - 
  1.8689394014714757670683266576984550351333823030974245870558355408862508601\
35`60.*^-98*y^66 - 
  5.7420883048687766452404570316356793744996651295416474997334950096917661438`\
60.*^-100*y^67 - 
  1.764718628724039839152609190770924371203382716995493666277387741193159415`\
60.*^-101*y^68 - 
  5.4251040991749527058674744011063064417681537803726949040669665165218619`60.\
*^-103*y^69 - 1.6682606303578758853034005357326446158163036109526437913844886\
051085055793950280612643147`60.*^-104*y^70 - 5.131440787430655746499349644963\
56094575937783582378760444069973632691125138579755195351`60.*^-106*y^71 - 
  1.5788136321944094557446560159295877203985242535349889244814426913878272996\
533203340554`60.*^-107*y^72 - 4.858869225810645766490714408001662736710601343\
58102902999298436017140110494338772814`60.*^-109*y^73 - 
  1.4957160642711904886030113443277402532227576299651406223443179564510859919\
094017248`60.*^-110*y^74 - 4.605424290667583292705962464382574868424151061613\
00707798612970403441743198701167`60.*^-112*y^75 - 
  1.4183837149148583256054048074151844429861018780092899955751651313419584239\
965085`60.*^-113*y^76 - 4.369367752756785735556748667891489103068186046991947\
03951344586899362656284703`60.*^-115*y^77 - 1.3462989880772879788409427294590\
247709315222250145879657984396634338817101833`60.*^-116*y^78 - 
  4.1491571556984097790872887734857473185210897037370378668094820423923079277`\
60.*^-118*y^79 - 
  1.2790018770416604407826963878766930783489599269307621662903170019477771391`\
60.*^-119*y^80 - 
  3.94341960733623967399731170289431314987734050467680298912807203713338776`6\
0.*^-121*y^81 - 
  1.2160823461960948258942846259419214243573880009827184405459180351512342`60.\
*^-122*y^82 - 3.7509296117767637318458427124493302960154028182640385044780629\
763749036322951969578023335`60.*^-124*y^83 - 1.157173873766875351016236922178\
501815544812863118281751209089683582699858003308024555611`60.*^-125*y^84 - 
  3.5705902410580077216672844861161499067249843784331696346125952114129323790\
547027434628`60.*^-127*y^85 - 1.101947956353472165416265737195992266581062765\
403331201579770668186041595451351285083`60.*^-128*y^86 - 
  3.4014170799262920811311222763728705813738181634067404805940298280489243221\
31156113`60.*^-130*y^87 - 1.0501094139061647979378432366083847871658085067033\
51703634626631616681361407798813`60.*^-131*y^88 - 
  3.2425244835540303405693638110952602496313270004852202988154857415005842398\
039797`60.*^-133*y^89 - 1.001392363754268247359898712438740016070816299929903\
584260442197197424141966952`60.*^-134*y^90 - 3.093113772584246147667965679579\
4468701168316123463924871769388550780494241202`60.*^-136*y^91 - 
  9.5555675618131935998085021449134279497393651330409038732269883562524467199\
2`60.*^-138*y^92 - 
  2.9524630574664459174245837439200475931602177509030566620631775373573871448`\
60.*^-139*y^93 - 
  9.12385383185686073344292840662031543448247435195292305028545363435934019`6\
0.*^-141*y^94 - 
  2.8199184383370766144394797787179371673785127501265379199735792081531256`60.\
*^-142*y^95 - 8.7168128748051482842229689741088760378833802852696288208912253\
58995665938584653153782903`60.*^-144*y^96 - 2.6948863705227343134665144056074\
9229975518938378831512649317845760495072497776598833232`60.*^-145*y^97 - 
  8.3326551126055019710769599601207335376904212297942391910206781888947045673\
15976337235`60.*^-147*y^98 - 2.5768270212876928440122293581674380200595678410\
3013521740811400581785295099232223127`60.*^-148*y^99 - 
  7.9697513440271930537672266193659613481839163330233938317241046861440748531\
05966552`60.*^-150*y^100, 759209.26937079593933783921542772811033318347992928\
769730970473730222137062699520485`60. - 27337.8792408146860316705387741271429\
4558107350733966639907952446417100826500977805`60.*y - 
  55.115299046184476098091242894423313431718766103026561668963788305014526038\
31705`60.*y^2 - 0.00587612263033992429775722575536385307417281501520168149581\
592002733983569798`60.*y^3 + 0.0017157018880148838567033848086408002098228200\
8867996982581042894515841572713`60.*y^4 + 0.000051423360576673923662123792783\
25619327082328999540951206016384909286087737`60.*y^5 + 
  1.4847821237421454826517436588819484413873713893255592621707090731386428`60.\
*^-6*y^6 + 4.4590639637810320120127310939206872853541802715481682948563262483\
451573793256014396401849`60.*^-8*y^7 + 1.383237153673822438203573214788259497\
58526592721576949151498159191728658861907534618288`60.*^-9*y^8 + 
  4.3747785925049982946389699501242846615952576121481222491227879733392419409\
531808898572`60.*^-11*y^9 + 1.39761735878397186246199119717878700497322880945\
9149014081119025289136860328951052273`60.*^-12*y^10 + 
  4.4852085950425315885341476596831630226214800203855476795492777098996295010\
52119356`60.*^-14*y^11 + 1.44143567149865858767217707944016941996256571870221\
4382423987268517929731784367066`60.*^-15*y^12 + 
  4.6313694963511757955507019680535611368955335974405545686194395516655736373\
441806`60.*^-17*y^13 + 1.4864908032318005195446392084578293942969256866961374\
25413574992727765670884057`60.*^-18*y^14 + 4.76416338256247839405782511292047\
37510660031131572331259898549230920568736798`60.*^-20*y^15 + 
  1.5244833221759750582248331973061581769535328662404121086247715581149213342\
85`60.*^-21*y^16 + 
  4.8704329867962698073436485454308357145963393709985401527514586453918840038`\
60.*^-23*y^17 + 
  1.553631701930662736532566300537666325233835381225358165953793491029781227`\
60.*^-24*y^18 + 
  4.9488572381130486523833854039978633398991081565279852734363789845893454`60.\
*^-26*y^19 + 1.57428834486784376412873467481709951436906513258910453964297339\
45984956625021415959008524`60.*^-27*y^20 + 5.00187723169999489197904391330240\
555126381337045688291588909395785146852181427412081061`60.*^-29*y^21 + 
  1.5874364094081568294087267824347990244292032760112804649154008787778690096\
776660576798`60.*^-30*y^22 + 5.0328786043084664897636562118467871673130252887\
2024345223943880756447668688662883144`60.*^-32*y^23 + 
  1.5941611559315609832833562399754385449792320107676543849167164668864146751\
43389476`60.*^-33*y^24 + 5.04520688837117126523458976494440022709370614321691\
852014590773479526608085362903`60.*^-35*y^25 + 1.5954701551842957994826473389\
822272338068037044507093052656428912864794086760382`60.*^-36*y^26 + 
  5.0418524830953018005297822756154711213762088915361298085888971612022842493\
9041`60.*^-38*y^27 + 
  1.5922425867311813824129415408823728692763316386503047392730520532520180325\
45`60.*^-39*y^28 + 
  5.0253842869678824184718855448638583720402736822601417738790072110788566245\
5`60.*^-41*y^29 + 
  1.5852260663258012419342311390313749622850052470674488509167473525964108774`\
60.*^-42*y^30 + 
  4.99797256174553185628112307498862193686855900023228122927215951160794359`6\
0.*^-44*y^31 + 
  1.5750496549864894035411789073464421981711910473891212031219723246248532`60.\
*^-45*y^32 + 4.96143924850451911869208540392420894330440872186264493516303617\
22735747774529699291237392`60.*^-47*y^33 + 1.56224089891479316266057301746369\
4921945759711580121057393644971474909891770547460936624`60.*^-48*y^34 + 
  4.9173120239964909478035703817624897981361474630478967849663793088674162785\
12997446219`60.*^-50*y^35 + 1.54724234756741904805781002345228526857247901089\
9357489561760143879027066185418099023`60.*^-51*y^36 + 
  4.8668736112222237566396168486170200003847661179187121372722517345780358016\
733742908`60.*^-53*y^37 + 1.5304260511279996877114317070572933267262742121698\
69096689987665965954941596613467`60.*^-54*y^38 + 
  4.8112039667811889147911966783304688015735165569696121538179576058415602755\
165256`60.*^-56*y^39 + 1.5121057511525350153920927500040298033814993138632521\
64476787080841910606930137`60.*^-57*y^40 + 4.75121533920372216418181846062941\
62803245655205448033037275555047916921736462`60.*^-59*y^41 + 
  1.4925469303107965296256397355438152524280497398310559157692351082697923739\
65`60.*^-60*y^42 + 
  4.6876810168852396648240940308710911308156854405623248848785034781511119459`\
60.*^-62*y^43 + 
  1.471975025452520703872345482797039161018425299119106133172389687338161884`\
60.*^-63*y^44 + 
  4.6212587767417442158729294659062842742587597738190756522492778013611509`60.\
*^-65*y^45 + 1.45058212098525532826749668424444272329333272785067997861289626\
56729681839829068148628386`60.*^-66*y^46 + 4.55250999328596268565217160328982\
859369109564041572185748412595399488244644664310458446`60.*^-68*y^47 + 
  1.4285324066645262719562352749057143984096604161451926694839627981656441805\
804212836585`60.*^-69*y^48 + 4.4819152364901898665159402967513088203710919756\
1192734959880205524384664080599628605`60.*^-71*y^49 + 
  1.4059666387941256414282521195348426816985905139389826254157279776112889671\
364848575`60.*^-72*y^50 + 4.4098870428667159557050323850187856954075797021581\
4140697228477257465401722930017`60.*^-74*y^51 + 
  1.3830057998045345813344419358037857831855617409877365790656912579363036295\
96615`60.*^-75*y^52 + 4.33678041307176486501758411194666945026081142664219522\
578294053983854503802349`60.*^-77*y^53 + 1.3597541128225473176753617870477631\
968518569424345076242456830168732220009691`60.*^-78*y^54 + 
  4.2629014785402115114154329472023863315394329733064927640523529551861432507`\
60.*^-80*y^55 + 
  1.3363015361208499488346927905534930786970497174889354724583850603757724307`\
60.*^-81*y^56 + 
  4.18851468940269217702145815788420890035891882641308000033526845528624048`6\
0.*^-83*y^57 + 
  1.3127258367768882758542717886833295457040167636250296313444965327692724`60.\
*^-84*y^58 + 4.11384880379511669428455729454965789256780256437142547467495475\
8560539752042755560998025`60.*^-86*y^59 + 1.289094322556107811989464341679513\
93099128860598180789071412218606710600986059341658251`60.*^-87*y^60 + 
  4.0391019015599239269544015673143890957110411576614833105519970714956980640\
73301020088`60.*^-89*y^61 + 1.26546529499543789836992403141890601913378260199\
018753720305483738369979030517574822`60.*^-90*y^62 + 
  3.9644456003198517603260846477764678577695726921540347635385091726377622532\
1859949`60.*^-92*y^63 + 1.241889274030203689569822539385068740616451377763142\
4649810496309596716468149786`60.*^-93*y^64 + 3.890028616454998057364493012524\
041749894232693636322617699477295739226262416564`60.*^-95*y^65 + 
  1.2184100345570484830262814550661965695658042885880080348833913362542139569\
2949`60.*^-96*y^66 + 
  3.8159797855709905841346974592584766110313733950816433916841368504974720478\
36`60.*^-98*y^67 + 
  1.1950654874740468064557112063332534354734280279541390375250777208815055314\
8`60.*^-99*y^68 + 
  3.742410634969929093510745851715063973409201838119110502401009844201771606`\
60.*^-101*y^69 + 
  1.17188843152705568311614750512945467071440144295072586762834780025777275`6\
0.*^-102*y^70 + 
  3.669417583140082031941478923867183298152960590382518327754073496938731`60.\
*^-104*y^71 + 1.1489071973593993825294564199289007962110387593971927261510152\
02896326924902911468866469`60.*^-105*y^72 + 3.5970838273639975748676135169272\
070501238475946562481631136715297074070203151156592121`60.*^-107*y^73 + 
  1.1261462012313449397881791196613465380475883058452584421134567178705366559\
064063214`60.*^-108*y^74 + 3.525480969431309682099560314248226713931499337784\
1989547066141836272161760355964777`60.*^-110*y^75 + 
  1.1036264227303795437515728456117666725717666210474715800465739160426488232\
23913229`60.*^-111*y^76 + 3.4546704205304733020395260668154345570977412314221\
554645081693102213566448336682`60.*^-113*y^77 + 
  1.0813658182655424905917086267808815098914937509001806813608144090810674801\
38334`60.*^-114*y^78 + 3.3847046192164023859032896790066068433227067897117184\
029053484566576012330353`60.*^-116*y^79 + 
  1.0593796800989829889551039925387760471062506225574616512302387606919336241\
8`60.*^-117*y^80 + 
  3.3156280905459965132554236702921404588385296286142351748316644932820111957`\
60.*^-119*y^81 + 
  1.037680949014360637522933419961173993728034573163590209909608176368740393`\
60.*^-120*y^82 + 
  3.2474783697583807138496828821025746639307108847882802323839439489093085`60.\
*^-122*y^83 + 1.0162804873757452360348805396045592820958240872160196168165976\
5688592445626887049132911087`60.*^-123*y^84 + 3.18028681003057353792122124119\
1087632864700089701026470242986715730107746880109048018861`60.*^-125*y^85 + 
  9.9518731823050068179346694452931757927817862387556492398328579480271742279\
521113803626`60.*^-127*y^86 + 3.114079290689054469567299937600046415985627759\
626965834128059333032642011922899333459`60.*^-128*y^87 + 
  9.7440883520667981368239230626226121749351035663307813625129059742523295908\
717794831`60.*^-130*y^88 + 3.048876839666953851068640151612762394733220752495\
272419808465095124035867285155755`60.*^-131*y^89 + 
  9.5395098721139075643659411889356261106485856787560027199888320107368159607\
579065`60.*^-133*y^90 + 2.984696181857536971909701887890378042954245870455616\
321862209762409443192280805`60.*^-134*y^91 + 9.338184413210668447287098584417\
9720909511701405544637440490213299220189844074`60.*^-136*y^92 + 
  2.9215502232417449965975319954238594556303529148968022324094882538765589352\
42`60.*^-137*y^93 + 
  9.140147267434436478927554506215310378407456078685089883268185532571184808`\
60.*^-139*y^94 + 
  2.859448479192619118496073702069361296557597533504369120140636868696092221`\
60.*^-140*y^95 + 
  8.9454236230504646478808206145510203195932694684218088076675556087426884`60.\
*^-142*y^96 + 2.7983974541279366322868646818523673522198226259670191390547963\
506902272754169121665576247`60.*^-143*y^97 + 8.754029695616728030005994661912\
55325416630218186133895534920254633518415416867922503189`60.*^-145*y^98 + 
  2.7384009786505309312123788993190235087261058682812973934245583037347431378\
716999095307`60.*^-146*y^99 + 8.565973733302867294119718280893076855609368329\
49843647678652936207664999903791660929`60.*^-148*y^100}


==> anc/V_numexpan_CA2CF1_sm4.m <==
{86645.5527210195743106433667746680925145978953557579461383692574789306693262\
2979168`60. - 11073.196385772573646313158488327651217686265399052751761155601\
82088973104816852088`60.*y - 39.331138020437820672032643664462386079866039832\
93009312239704743004752283344312`60.*y^2 - 2.44931978802336598738449095032836\
491711325377105953776670918029873591185815948`60.*y^3 - 
  0.2275370374150930778507477501579172192897204095753737493170143709973678463\
5125`60.*y^4 - 0.021840913610570053721444020306045600449378911599196788009918\
45836321151514421`60.*y^5 - 0.00217608892243511856312738545760132423722803386\
291453732476580301752904089918`60.*y^6 - 0.0002238802660123417421265183995995\
192742113188094327485292758994658522108972`60.*y^7 - 
  0.0000236375552278656491165555928380117256492780410951747982485696110585090\
9824`60.*y^8 - 
  2.54809760267184346901852525431496718294521341785525939460019600450854297`6\
0.*^-6*y^9 - 
  2.793459620022323300572518026392588415899695908143096113577890132927033`60.\
*^-7*y^10 - 3.105070538962213415093137552015956739090800324091853407481753001\
2605387097566706867774539`60.*^-8*y^11 - 3.4913570384220389319245875431154196\
2123370449876353293072834688827347040323765528666687`60.*^-9*y^12 - 
  3.9639087558921486082848057792494953981891163428092430365168094699773070768\
3655724476192`60.*^-10*y^13 - 4.537712218462905775811054037880367440168054722\
8703241366760786412188135022382640907377`60.*^-11*y^14 - 
  5.2316033077330195662479159855538237105089681917750615197565086445735748258\
66867949949`60.*^-12*y^15 - 6.06892258448675952694714191338705288840668528244\
680223770803709446921456942245953048`60.*^-13*y^16 - 
  7.0783812076786783423459365360412841857769315888859379226990354035707620689\
097094649`60.*^-14*y^17 - 8.2951624800907601010067772909095682538113804713487\
59945591776705510227819490720613`60.*^-15*y^18 - 
  9.7622988131550732789903563932919933151577587982000288333151603864219419250\
82823`60.*^-16*y^19 - 1.15323784022538287178313014001323769896919736688641467\
136398216890472903796515982`60.*^-16*y^20 - 1.3669651675064130884675817572527\
154266027664922649877597631150194978696565599593`60.*^-17*y^21 - 
  1.6252625805816440061533054417008572466816134652365960873557077959713958142\
57061`60.*^-18*y^22 - 1.93772573574323269868385766094508057753892465787633525\
811853480011331545075176`60.*^-19*y^23 - 2.3160879543709388907340296710706391\
568557902456219098009749618658239889521289`60.*^-20*y^24 - 
  2.7747032964360244721067587341823878734062372188991019645151160130032902194\
95`60.*^-21*y^25 - 
  3.3311408459589598580398539377647064047645805464630299707923665210309988542\
2`60.*^-22*y^26 - 
  4.0069159778452277179655466417170395703019631421667403816767893244336381401`\
60.*^-23*y^27 - 
  4.828390428646699888540400467460628661016208961190661307698468218196410657`\
60.*^-24*y^28 - 
  5.82788046994954140522836945400253970286440696538122655657983895317180549`6\
0.*^-25*y^29 - 
  7.0450217214940741977906329543585335542965687177244005313517286670090582`60.\
*^-26*y^30 - 
  8.528450561334419914972554369559557828770397285865113364199236839292529`60.\
*^-27*y^31 - 1.03378762116457894244191657410932438172323963068109515472735903\
28301712210264401345449687`60.*^-27*y^32 - 1.25466350442552706547884885130793\
3177098723119131285114695061972329921369795909184371198`60.*^-28*y^33 - 
  1.5244840256193551623138842818491695139448018500209764246284343642437106547\
1770971565845`60.*^-29*y^34 - 1.854326679951155449952551527598465538984555062\
4311238055687237566877758009662295215835`60.*^-30*y^35 - 
  2.2578144534359277604852456157729602635140584626083418617582285139732007239\
03888015524`60.*^-31*y^36 - 2.75170735257988039989399979779553643135048924932\
458444155692466883868158047880674369`60.*^-32*y^37 - 
  3.3566326102145330876410543911683780906338040790390129121132139253823389340\
374427535`60.*^-33*y^38 - 4.0979863065472207297800169761708273427824880082773\
41879278935733189207549108029297`60.*^-34*y^39 - 
  5.0070469181890415067451771040414455575834210961515549292225137898113843159\
4161953`60.*^-35*y^40 - 6.122350936241016004500424159537609497048414944535439\
3864563317054861355537479931`60.*^-36*y^41 - 7.491392621719213130204266071135\
228532606343913666185601468591428561805031955451`60.*^-37*y^42 - 
  9.1727247437207451434174240059322521178979452927474234223348183020213314277\
1768`60.*^-38*y^43 - 1.123855545634164855450333822367205939852262200333748750\
67495295761399363660322`60.*^-38*y^44 - 
  1.3777959162512497461164367199721872732509380805179154653403968281692367653\
87`60.*^-39*y^45 - 
  1.6900847338861114818307394794279429402642114376215412643298062854273356420\
29`60.*^-40*y^46 - 
  2.0742880161168831848088629408725762031490400483487630988117963813748240411\
3`60.*^-41*y^47 - 
  2.5471542995391174209064770314592388000745749885104371258829308415141168076`\
60.*^-42*y^48 - 
  3.129366541575900134951633464843351620022990335929384555852356992448243504`\
60.*^-43*y^49 - 
  3.84647268755857597173724933604921929540653633379252045798798198120555504`6\
0.*^-44*y^50 - 
  4.7300375587096204094625410977564565698078187783732925908696035524863997`60.\
*^-45*y^51 - 
  5.819068941127856651557273748366057775363578400628585818071244141236826`60.\
*^-46*y^52 - 7.16178343944305390958232126406892751378075837563463566283189085\
59759703534003097654838335`60.*^-47*y^53 - 8.81779339463861566718447076704305\
2437366363032156266075920178903564134996782075712000723`60.*^-48*y^54 - 
  1.0860815690246533053972592811220103072739410302642004632674086827454133125\
28442048462254`60.*^-48*y^55 - 1.33820274995142188621178688993238734451348365\
910103712419497860595311212951309204456162`60.*^-49*y^56 - 
  1.6494224094458754614825897558128204855187726628316884278979101219881569366\
000264417987`60.*^-50*y^57 - 2.0336971157308239786312193840434670477081346638\
21419275620032278551161624953837138827`60.*^-51*y^58 - 
  2.5082990358900106359063125207806691530612498456131640743474257179017558086\
4207335163`60.*^-52*y^59 - 3.094607447522921502629543732575834280412913182899\
287377029343162758045720615291167`60.*^-53*y^60 - 
  3.8190899708585922871904894399316333981832054144124396537652203123063620641\
19314817`60.*^-54*y^61 - 4.71451915259194744226415241728993640247553276906235\
38034551412004936558115305873`60.*^-55*y^62 - 5.82148104022304521322800501445\
36643407987124049281793062830334825138643955473848`60.*^-56*y^63 - 
  7.1902460552922705093375294989185312857126684892317934410152786505206330283\
18089`60.*^-57*y^64 - 8.88308945085989010194151655459863728783326475711590162\
444178265840301279691957`60.*^-58*y^65 - 1.0977169724827550837559209607955009\
1337495529671153781458657821575027642328806`60.*^-58*y^66 - 
  1.3568099553020960378178101206445550988791258347642320906685120721526948730\
233`60.*^-59*y^67 - 
  1.6774376343366021841335025518374374279654549724698945597788616362517299345\
14`60.*^-60*y^68 - 
  2.0742879935222473587140457252089622604771409601881218887362646916398399835\
3`60.*^-61*y^69 - 
  2.5655695190769842821545323631561088091192569703867445411414772092829013263`\
60.*^-62*y^70 - 
  3.173857962883322849617804228780182693157113911752366887710177102243923032`\
60.*^-63*y^71 - 
  3.92714737955194694027251305251264744641796527538738838879421139079780278`6\
0.*^-64*y^72 - 
  4.8601548430771788524472510631304823545282319463227520800337047493594122`60.\
*^-65*y^73 - 6.01594022517648926259477179160399159241803013622240956591437481\
68650601972325594219673097`60.*^-66*y^74 - 7.44791730238238873168205117469155\
4121413748800891942877893447437931496841851175635264547`60.*^-67*y^75 - 
  9.2223509604518281961650486033013952102648304255237377416183307942506657199\
9814736905117`60.*^-68*y^76 - 1.142145826286302666043346242436954929402981255\
76009050137939362399742487373212546700673`60.*^-68*y^77 - 
  1.4147259739815889036348114097007534424907020786605324339224873661577047078\
433831710729`60.*^-69*y^78 - 1.7526362796886655350478171417543150971801904258\
250622908151031073339360372870408206`60.*^-70*y^79 - 
  2.1715903332035198018586813965101152916897876880996091024852307521298268554\
3958241318`60.*^-71*y^80 - 2.691092659292156990086502676699633290305268332081\
9307650571697388549912869716758714`60.*^-72*y^81 - 
  3.3353556624446618201611820776446654039477485696548782980201326658180205523\
53410541`60.*^-73*y^82 - 4.13443886097716456907328060126092832600822749109320\
91938180010846627308344190926`60.*^-74*y^83 - 5.12566440534891750168239711170\
13095393061803707541066362708938999434641149428325`60.*^-75*y^84 - 
  6.3553760140382409982612842153142268928479913280792547568590004893160788236\
08938`60.*^-76*y^85 - 7.88112480073450287883889609609909975199144559155187215\
858782209952970669314526`60.*^-77*y^86 - 9.7743857903745322218432063340439102\
564214649302179164259858579529796252272752`60.*^-78*y^87 - 
  1.2123934201043978572097141997546443217719862246029550896509912612348969790\
78`60.*^-78*y^88 - 
  1.5040042013992259483998247403705701277963782967030709096864807929584704858\
87`60.*^-79*y^89 - 
  1.8659694470789647231117662723139234226115079891371199226208579770792001907`\
60.*^-80*y^90 - 
  2.3153074798993702275828122211520480295124834083211470551144301438785978868`\
60.*^-81*y^91 - 
  2.873162600791210740144074835350239438497742720287454265268259428421416794`\
60.*^-82*y^92 - 
  3.56580739169939626542173708092486779986446170574461137630800186571469846`6\
0.*^-83*y^93 - 
  4.4258889294120364830492319053419756841394307278503433860271668344153408`60.\
*^-84*y^94 - 
  5.493978358683528256145294191746400810245878993689209675726895506302213`60.\
*^-85*y^95 - 6.82049778243517209614958835657734678535906276506249032036037309\
071505471992561942330377`60.*^-86*y^96 - 8.4681164820421938395935007179019563\
7646817056839018258383363377695140105011726965210274`60.*^-87*y^97 - 
  1.0514730949157680868975601346529040621596333913039895082530010628702105579\
9132427761959`60.*^-87*y^98 - 1.305717117209764101354255911162738626908068853\
2947166545281858628730937847163384126563`60.*^-88*y^99 - 
  1.6215810418955655757561749906459363401821080291264358194039418734849889238\
41711858669`60.*^-89*y^100, 73390.9151229456120804046410044524782647642217824\
4024454043235809439717732717122417`60. - 29376.408157532075969244236411602969\
01479690536336570508753120939218948570233692071`60.*y + 
  45.845457837763671897215179030326980856064986791070325419655324121711390777\
91284`60.*y^2 + 13.9979230991131673302210135216640401903365657311479591398135\
5747637730224237535`60.*y^3 + 1.876676061938856554845809962778380753444305628\
45390771477250256361898112859719`60.*y^4 + 0.24944217629468964509909745679157\
853861920778673682009668186749394862957528846`60.*y^5 + 
  0.0328148887331616855483517930845495897435610198896952623218677713873866815\
6477`60.*y^6 + 0.004275289773182881926538115583934222823655972759855663343286\
88815102927649526`60.*y^7 + 0.00055272754414001181674259095003950147717225645\
061362582890819981695623006082`60.*y^8 + 0.0000710364071242724814804149821483\
6921127799445448143870874909091980418380895`60.*y^9 + 
  9.08796151962304630425978332146234582060001307687352409129985842038799246`6\
0.*^-6*y^10 + 
  1.15852073145051675749816426735172967457341603456566230988579722455861927`6\
0.*^-6*y^11 + 
  1.472701563846572374026969433745889320105578934272324155890511846588787`60.\
*^-7*y^12 + 1.867838579744855714496805112396381368277512257902822116978881449\
3509043459830846747218032`60.*^-8*y^13 + 2.3646091153028477135964395806340803\
99515286282107142756201236530837347701384660230779201`60.*^-9*y^14 + 
  2.9889220610843150405793558949460801045495811956508790988754840496603261566\
5626448221612`60.*^-10*y^15 + 3.773237598680044639911717167448981217962469939\
9466694962582783145211864382876096968982`60.*^-11*y^16 + 
  4.7582189017906791800204952829620361965870645764877382394896157428184444233\
33745408414`60.*^-12*y^17 + 5.99479901824985862004250543248224441690340470593\
120416321761723566525498003032985372`60.*^-13*y^18 + 
  7.5467670888331647625440535900186252477563560903216392480807454696814470544\
530904914`60.*^-14*y^19 + 9.4940041943749420448580267828339832065643110140996\
25403521084181162643679516956843`60.*^-15*y^20 + 
  1.1936531783302220672362128446403254586862168202484122812094432580757240160\
58365782`60.*^-15*y^21 + 1.49995764615143220774862780091477452105827504786366\
530262145686661105318823003851`60.*^-16*y^22 + 1.8839905974414370783417437655\
457500165497878301184467199789776002482696241824433`60.*^-17*y^23 + 
  2.3653755035203368770147068276975853817513349046033628010834036837980686434\
37643`60.*^-18*y^24 + 2.96867394511757099085444864323254522433680238491177245\
205972990527756238810882`60.*^-19*y^25 + 3.7246256766422422018178809967102617\
285231369401883168325730816261034872426218`60.*^-20*y^26 + 
  4.6716996369544210254495201236554244443860868482180434779013958957384912501\
44`60.*^-21*y^27 + 
  5.8580337951715060704800414489693467800161497509672244790221719847699381276\
4`60.*^-22*y^28 + 
  7.3438612147339457102451478202145049086014426770450740248391006212161772228`\
60.*^-23*y^29 + 
  9.204544090085973629333879991152187943144178260232962301759249937721759464`\
60.*^-24*y^30 + 
  1.153436797713164142984336759762024263169728731598745807201987166911916943`\
60.*^-24*y^31 + 
  1.44512865250656585974324050953481529930774114054045780976381613832326618`6\
0.*^-25*y^32 + 
  1.8102854628083470110454930893552021810093903655859123154195979781850999`60.\
*^-26*y^33 + 2.26736474317073672379087175527640698053104366546584126161622279\
35548374634648781420469536`60.*^-27*y^34 + 2.83945370258493052844530614613020\
6759893336884312081643243008011817714987695797350337177`60.*^-28*y^35 + 
  3.5554291654692142295107246384105971260961032163986354597862268850664198449\
0874741350717`60.*^-29*y^36 + 4.451407852080263445762221971869472305649775212\
1112800491529076873049361795022763433723`60.*^-30*y^37 + 
  5.5725596567918008151094715307507390208286997405604658098588960707834283815\
66080784273`60.*^-31*y^38 + 6.97537472555836344008103665049708681415649414559\
493457084638919128131248121565302986`60.*^-32*y^39 + 
  8.7304978365574567620839324411128261186805040588828110093188773142498396122\
699268515`60.*^-33*y^40 + 1.0926271964860347607121513861613393073248105953313\
54534546617622904728027863105465`60.*^-33*y^41 + 
  1.3673168380783770405922314483774847274340576673214198043419919142281944206\
65480889`60.*^-34*y^42 + 1.71093249642492518252079281610115001709666741202794\
777173622862024683048546563515`60.*^-35*y^43 + 2.1407469828570007615236258731\
489299512352089767913449308301667297857407511175615`60.*^-36*y^44 + 
  2.6783576604307243772252263343567458208390967864152870516167445997621069687\
06898`60.*^-37*y^45 + 3.35076842962103012373776182528980749132606245807276788\
851944589663198869535775`60.*^-38*y^46 + 4.1917422816758638420435775009578991\
574356276623835269784995317831637639780223`60.*^-39*y^47 + 
  5.2434920521152476991175379733512015869304874299542445380653263284811499540\
23`60.*^-40*y^48 + 
  6.5587939072791176496053483784396374671636080870986901418768015472020923504\
7`60.*^-41*y^49 + 
  8.2036292193670098806336867236943912600435548518270012305854344040851668513`\
60.*^-42*y^50 + 
  1.026048688464390258197123938742546380648550833546308345434573073757213445`\
60.*^-42*y^51 + 
  1.283249113334295238593516673234147006575213120950984295104969060514804866`\
60.*^-43*y^52 + 
  1.60485611153328438035296864377166321688479180360873469072126446049185097`6\
0.*^-44*y^53 + 
  2.0069860081192501019782766637542146670712365142507819870336951574790764`60.\
*^-45*y^54 + 
  2.509785638630638173941768951282755076119425957800412789692053621683501`60.\
*^-46*y^55 + 3.13843990406544342767578999081934103676515655435875149534516436\
41797894997748119002238296`60.*^-47*y^56 + 3.92443111265330847499462941766915\
5907280731612837329347800631285392755842820233176456664`60.*^-48*y^57 + 
  4.9071130131052496066420475664269334667111923772503769696677727486641285671\
4784577070252`60.*^-49*y^58 + 6.135678136404306385715358647334207024450309485\
1470001813544539224307724396438973282061`60.*^-50*y^59 + 
  7.6716166995668361748127139183279628543822917090616229823531178472441191177\
77810884939`60.*^-51*y^60 + 9.59178986499576012666212543300176748207812255885\
480629024261414120086464646545456563`60.*^-52*y^61 + 
  1.1992270817544069944512929564120538326310117242201556993767981069871170024\
4584712013`60.*^-52*y^62 + 1.499314544840844951276650141166999733623398776957\
0261736776031683887888527551387128`60.*^-53*y^63 + 
  1.8744512332719858358798851237321333495421116483391343404012781309519721967\
26492822`60.*^-54*y^64 + 2.34339815458486813965744134218206157696431382289698\
200601691365210818644016633406`60.*^-55*y^65 + 2.9296046668256554063997630300\
09416962764288973859153000966415893836358767578863`60.*^-56*y^66 + 
  3.6623797812002773805114132705084166654838097328573870435084509436715938873\
10925`60.*^-57*y^67 + 4.57835603271993997266738459030576702476747451258600380\
494695292966592243779764`60.*^-58*y^68 + 5.7233189841478489849394048061613933\
090572581667807654663421711226358566017252`60.*^-59*y^69 + 
  7.1544936732410576353138176275858364505431670315366849752375513943877475777\
57`60.*^-60*y^70 + 
  8.9434021132341102590812230269009988069287755211819756947245105368301834785\
8`60.*^-61*y^71 + 
  1.1179434448968468205960024137650244334878568617377637000112673489583834439\
7`60.*^-61*y^72 + 
  1.397431197716830598557607558505611986975991589496825320175982189802275993`\
60.*^-62*y^73 + 
  1.746766473499544243704601015199295106955701129044079392531986200314909741`\
60.*^-63*y^74 + 
  2.18340019653967332175065733104277027509769868428175774658448421209331348`6\
0.*^-64*y^75 + 
  2.7291423254074421664192759162020061370566540618883388988553844287867447`60.\
*^-65*y^76 + 3.41125049666072494614710108720360353806347740557217155566583566\
59261405885251523805019263`60.*^-66*y^77 + 4.26379051258213577862130929285478\
2802369779447346777364302261217489569504410494175301085`60.*^-67*y^78 + 
  5.3293365470424042452660816267762605666694868490934832703564097278407374243\
3333428338689`60.*^-68*y^79 + 6.661095888843381602827170737573992404755245786\
8937808046921885625739858083333446030825`60.*^-69*y^80 + 
  8.3255642173291245349648470719359081983543248263400526958125986681946118244\
88515114645`60.*^-70*y^81 + 1.04058438666223193078835996429576373329171252444\
2764461084998874440444755452737560582`60.*^-70*y^82 + 
  1.3005790602072849857242240364837552605201171586824358134851347153637948214\
8708739017`60.*^-71*y^83 + 1.625519575428772453323346964497390023362539756714\
5781937880604752106971798101011396`60.*^-72*y^84 + 
  2.0316262192913295747149725030068700932159902996217721029487367588583880541\
09190208`60.*^-73*y^85 + 2.53916971489302959190968988566794042296912240002251\
988392140703931939705222089529`60.*^-74*y^86 + 3.1734825528038017777621905544\
30331815558622374005591643111731201502805385703533`60.*^-75*y^87 + 
  3.9662228119260900600430620705229845539725401240573485137669258571072357608\
28537`60.*^-76*y^88 + 4.95695350162426574846242484035877116569114293794621226\
897643245245326173733932`60.*^-77*y^89 + 6.1951161911822641865094528370006475\
566981721808387955220539348314023656471433`60.*^-78*y^90 + 
  7.7424973544411834000187316498468523046578699432207871336920015971003673912\
66`60.*^-79*y^91 + 
  9.6763104270469394778129693863938916145975774605057312681566066215777267818\
7`60.*^-80*y^92 + 
  1.2093047276087701970318414693824826722376450728991440433575688438652103484\
7`60.*^-80*y^93 + 
  1.5113291147753900075191785916345114398048021262936348874265965124395949647`\
60.*^-81*y^94 + 
  1.888773110079943785783055210329751533544994819951386100204201468615629119`\
60.*^-82*y^95 + 
  2.36046778422236747794633469878063227572501423550098061848820417185127785`6\
0.*^-83*y^96 + 
  2.9499455743499664277140162427998348703903515044687932209096209853024051`60.\
*^-84*y^97 + 3.68661393630760057755412204064190440645483348803850803283267593\
49365799342115623946343843`60.*^-85*y^98 + 4.60722196975232677317163666310199\
3105158999196577137824346789477553405563200808442355254`60.*^-86*y^99 + 
  5.7576931457330987821727274979882183894913646754769396638251081094340716428\
0649349372972`60.*^-87*y^100}


==> anc/V_numexpan_CA2CF1_sm52.m <==
{577594.244521403042283580832680060234623758648663680841812103290968111114210\
17064003`60. - 9572.079349548320084599673414624805448005192707033621093685375\
4915775302932587002`60.*y - 12.9549175596780206902587183723781130537058944834\
1474085030573932808897466095732`60.*y^2 - 0.004433781345559872081000103604466\
06253140428723276479727828557072079621785865`60.*y^3 - 
  8.30799179250043311930920473080404384313142906293981144227882438560891815`6\
0.*^-6*y^4 - 
  5.2818645068192490863312384975106181670261178962920233909958915212728211`60.\
*^-7*y^5 - 1.3151238745703614164371548170243472646856107700696329871334622047\
947536068166573053916966`60.*^-8*y^6 - 2.560211558828044819163191245590045274\
37832582552274990906687352159784558329253673537442`60.*^-10*y^7 - 
  4.5541289923624947388891750655469156855651739413573399276804010739629097302\
17190934379`60.*^-12*y^8 - 7.790213993216153606505125099574047670804159423774\
5467271729352978340470183449321238`60.*^-14*y^9 - 
  1.3086515312835195090687122024688895843098799180980363997608114020322748284\
21652179`60.*^-15*y^10 - 2.18018842957852605880898691789786405357063895987025\
24526911159979966042223448891`60.*^-17*y^11 - 3.62011438997510899586794007806\
555334202054798805120754136747111053264213570944`60.*^-19*y^12 - 
  6.0070487489267657318089213406282492046418001234886258430287939800023913110\
53`60.*^-21*y^13 - 
  9.9756254050642297249260270808869440433545550224935710919300599428384491528`\
60.*^-23*y^14 - 
  1.659217940116830569898527440467434831427901304794182574195909113022746615`\
60.*^-24*y^15 - 
  2.7652441243687968010620909934498903155063041173186187149178125374066965`60.\
*^-26*y^16 - 4.61868600394106270235869466191575545828020522784041321086547165\
4422969944671780337755545`60.*^-28*y^17 - 7.731979801511484907167832386561413\
2298353869218707226096608761653023753907222167529994`60.*^-30*y^18 - 
  1.2973271487440586957009098485559191088907561933573262928055970035333062362\
54525130164`60.*^-31*y^19 - 2.18159662308711353317358200247945111825826334764\
46538606272798004023364213625984163`60.*^-33*y^20 - 
  3.6764946104689143159906863224750163743198672179408573546801789603555716194\
0075391`60.*^-35*y^21 - 6.208551222442279309892405404642822598554054212946279\
433227450298580157680153739`60.*^-37*y^22 - 1.0505166657655759552957533025552\
7070907170728011665778119582693160703106937825`60.*^-38*y^23 - 
  1.7808635628028744574922120857411031814872015789241805559852739275414005344\
99`60.*^-40*y^24 - 
  3.024353103547547356490355203102597150154698764705533180455513563712817207`\
60.*^-42*y^25 - 
  5.14480369054186894862598141762161065644148571285153225127200841432503814`6\
0.*^-44*y^26 - 
  8.766001581710874449844047362866124531425119060714595529199829422661073`60.\
*^-46*y^27 - 1.49587234127882479459442174273381319044574571718794461541649147\
89682830749525512590763905`60.*^-47*y^28 - 2.55631028216679792090371037330979\
093086143062378103795113896407889331597102366636469695`60.*^-49*y^29 - 
  4.3744799353928887564086700857753364352291813066623187384156972132830299117\
11977521202`60.*^-51*y^30 - 7.49553855793721981000981648094443034251717091407\
50439253764363744165973658649691253`60.*^-53*y^31 - 
  1.2859213449324877248950234478396474990709553818596328993096814884383776093\
74003722`60.*^-54*y^32 - 2.20868863516292906019989496749288233271922757431160\
38394361888827471828309743839`60.*^-56*y^33 - 3.79785324380948982721806278599\
612678871894552808437297798342602560725295295137`60.*^-58*y^34 - 
  6.5373553647572467256471951515494796331340617486575920770167891697278293379\
08`60.*^-60*y^35 - 
  1.1264303887316549807369889888316430537803332916896169555026176865778875680\
1`60.*^-61*y^36 - 
  1.942783771834380044510658975331348911878706313735816796206936492010883936`\
60.*^-63*y^37 - 
  3.3538465951952767109532785267782398763574948668047242313822511090137978`60.\
*^-65*y^38 - 5.79485406311542141753997626437951779733881085195372217574424868\
4368334059382162696396989`60.*^-67*y^39 - 1.002087081084565613144227353885643\
87785960538072069002801672244563780321644924473164821`60.*^-68*y^40 - 
  1.7342678313052614910438628777100127703174453994077082880075933987431745661\
73895121138`60.*^-70*y^41 - 3.00372151437558651395225205152305082433816026691\
22786571798706782860734867053775515`60.*^-72*y^42 - 
  5.2062124127653848149579862269761076789014026172540049079245333587141759058\
3073927`60.*^-74*y^43 - 9.030037901709171637828356732241677722397871848038084\
501840828929407076845949584`60.*^-76*y^44 - 1.5672931942523938160748450528897\
5054435707206766726583596480552277233937589706`60.*^-77*y^45 - 
  2.7220251184535741343098040529156852345421601976823599474646603199155765594\
03`60.*^-79*y^46 - 
  4.7304678604917398170583535149863185857972568602091741991132040654708482884`\
60.*^-81*y^47 - 
  8.22575263123972893741426306965250249997440734161603225385909092747413823`6\
0.*^-83*y^48 - 
  1.4311885102823203965551822180181580286550983045436355622132617389555256`60.\
*^-84*y^49 - 2.49148503361841143099106684516269641975076743082667953638027574\
0434307266551470518604434`60.*^-86*y^50 - 4.339613643033641887838817755872240\
9768353196296947283593589521991960466299975989957956`60.*^-88*y^51 - 
  7.5625237308694757957971222046938746347096532705999737411622569555164663466\
5665251925`60.*^-90*y^52 - 1.318552207300222826569967386857325870278285950902\
6640181021876188724523390564316193`60.*^-91*y^53 - 
  2.3000390215368709494285909108183164897854820580074196349057848440906463008\
4144886`60.*^-93*y^54 - 4.013961028731840804084981541958016047655201856752399\
435232173244077695170183264`60.*^-95*y^55 - 7.0081648236219837774235942083363\
091349149332596560333095530806295023837563268`60.*^-97*y^56 - 
  1.2241147743332032367460634747015991491723433567662490969026893326990971187\
83`60.*^-98*y^57 - 
  2.1390475052158205333202665381152347531900910398215852897965208422406435093`\
60.*^-100*y^58 - 
  3.73932534226205592253263271233254967397805264105518603828685021126776866`6\
0.*^-102*y^59 - 
  6.539355691959291963025669049719660757068423099794510441943343684254633`60.\
*^-104*y^60 - 1.1440372451245515497481572981374860283879215298930370550346444\
9258557774132677009256223`60.*^-105*y^61 - 2.00218276260427162790801170215313\
08310445370076423718693199005440866345429015775355061`60.*^-107*y^62 - 
  3.5052638197916380278949221599516768471772277169111133213457111824188768636\
7547996421`60.*^-109*y^63 - 6.13884182400586192220710065238204706765286317508\
003905872780338676531673351728131`60.*^-111*y^64 - 
  1.0754653574644613222862640619216103450979888673481008565379510858482514618\
9582694`60.*^-112*y^65 - 1.88471791537260755702940202098978065870829638353990\
5014841294463595262322783974`60.*^-114*y^66 - 3.30393981387359582740808248367\
04008979274467636341379551029846819403064583388`60.*^-116*y^67 - 
  5.7936170915943875256996306603295011238187568554548937148481987868042669931\
8`60.*^-118*y^68 - 
  1.0162383111701502194879323147732633075310891758043311031953659826028814347`\
60.*^-119*y^69 - 
  1.78305946421421129433951635353769694840922063607863575803522985914223077`6\
0.*^-121*y^70 - 
  3.129371345324973976623729997595165868390037126567557082823124787658937`60.\
*^-123*y^71 - 5.4937140220554936278532718576631825969827320531656884765612696\
12606656054424757684890284`60.*^-125*y^72 - 9.6469373920923603931876525850024\
694743669781388987030608922951574776071092529389915802`60.*^-127*y^73 - 
  1.6944324295743636322063707682440786911764255172298992622151953195131982741\
94219074471`60.*^-128*y^74 - 2.9769220946221316658623689309686021529203193992\
432838600972768830885556745262932272`60.*^-130*y^75 - 
  5.2313798310365152580157387182643857672168984674817469989269693487831738829\
7762248`60.*^-132*y^76 - 9.19534153855602221141045389651898651700075887813243\
0909894889801667703417096024`60.*^-134*y^77 - 1.61666360592108248795826323103\
301417877217630594142179658337653035412186453584`60.*^-135*y^78 - 
  2.8429492104499616140763608083358073587866674891734590296601188784475129590\
26`60.*^-137*y^79 - 
  5.00050345757996931708833970904997027207845555545308510107589983359468658`6\
0.*^-139*y^80 - 
  8.79733624375175611050017456192982499567858158702010690944268521826815148`6\
0.*^-141*y^81 - 
  1.5480293882933880409958321001538854820596096845023406064997258572325698`60.\
*^-142*y^82 - 2.7245548955754587196889400710827176761778227657831773391350238\
49944370277655741565412451`60.*^-144*y^83 - 4.7962096014038144348931563665293\
763407448671760535634937443298701865233007733972815926`60.*^-146*y^84 - 
  8.4447136338088582733443301851183929544514195258225822485813025224933855717\
5342491715`60.*^-148*y^85 - 1.48714700985481385126409173114006459273587288168\
3980267152838182830504206353213976`60.*^-149*y^86 - 
  2.6194081112411728736465024909129709282530556967844594911337462417336155586\
2689319`60.*^-151*y^87 - 4.61456615127556474465731715918258859571674610085583\
3837512285127251847940858925`60.*^-153*y^88 - 8.13083671250019432109534903053\
77773946830535293108715217444186937761935388727`60.*^-155*y^89 - 
  1.4328955348034062615849843099198752465233915080927362545764256966702943030\
96`60.*^-156*y^90 - 
  2.5256145633032576821166353314011826845439636352964691095919298355570706573`\
60.*^-158*y^91 - 
  4.45237004111127311497196168025559143033423138201990930853679819060696754`6\
0.*^-160*y^92 - 
  7.85028633614543019221890853924051130476342377374576852695940102780114`60.*^\
-162*y^93 - 1.384357610387579057509872345085269611574678504015754012388276865\
584863731079517249763261`60.*^-163*y^94 - 2.441620513642820437017991207201976\
253698702018819762697572402999039925945948271454768`60.*^-165*y^95 - 
  4.3069882761330129756646918365247862616274074262510871181134838307985169166\
2996575995`60.*^-167*y^96 - 7.59859825970382665774876268950810216365966721681\
2201298720541671656212151283429962`60.*^-169*y^97 - 
  1.3407759379729293572424160445683780040244848824415178990397356422186999268\
6584799`60.*^-170*y^98 - 2.36614066714669358814070179944615607918478040095692\
006006370834157853632687304`60.*^-172*y^99 - 4.176238374596841407682462381051\
8687975640291842873379032187646260056831634249`60.*^-174*y^100, 
 1.38397895442467952851495565869075895314279740620278873754148347524534400904\
054918644`60.*^6 - 24750.7255871642396956623161625178628400579730836424104435\
5225967888787330590548016`60.*y - 52.2090785618299962243386159679130432932517\
4445445892808884067118702898858991138`60.*y^2 - 
  0.0520801675780576698466041709095195945776536815998173799265292553279552922\
7774`60.*y^3 + 0.000026010275467446650426449678122402988435529215179740411313\
99157054248091801`60.*y^4 + 
  2.33774392591009497983819110693031839375458247830635915959674580089993032`6\
0.*^-6*y^5 + 4.13853570066007282005633495078112762952937873318682554378623637\
9420754656522513162578451`60.*^-8*y^6 + 6.59344598873840795341116652457943108\
84809589884281899071299766206862248285203111847045`60.*^-10*y^7 + 
  1.0550322128888314099167801186370374273588791282347031705898790198298486148\
586671084253`60.*^-11*y^8 + 1.73217716677124643728735616641123163798442961054\
426725794387312260045615906596105638`60.*^-13*y^9 + 
  2.9216121907788722653723510061759065593633165246030821170334286200254121558\
28639493`60.*^-15*y^10 + 5.04037894669548119975720468136741064457315617400850\
58074352048893128224912133641`60.*^-17*y^11 + 8.84684058480023552566105491538\
860755421096089842592029776897850367416995614744`60.*^-19*y^12 + 
  1.5722414807756839348875852048039068325367741826951142837348865550435596699\
591`60.*^-20*y^13 + 
  2.8184302570126484142238652425683648853575602247224776478213782872638398450\
2`60.*^-22*y^14 + 
  5.08183881433168146846343946292170720562248295197493870102365768440563673`6\
0.*^-24*y^15 + 
  9.1975476803134022185691388713806538905144777252547677947637661801247608`60.\
*^-26*y^16 + 1.66853089181910413397902523926758167333872250844934300645256620\
99092552330260875936267405`60.*^-27*y^17 + 3.03090256330536083122566003823755\
51865576672519838240101308504439282423166246691550582`60.*^-29*y^18 + 
  5.5091684769437187366627889561964304409974400861333712926807411044255647009\
77888806412`60.*^-31*y^19 + 1.00155179210454961074328559569741410308424308068\
640270511117287211440735460931087327`60.*^-32*y^20 + 
  1.8205314612199278606433794162229426405870776778089168971720725470661017823\
86589768`60.*^-34*y^21 + 3.30804442367260929627346919375987087387279380712531\
98506855399868389018719369975`60.*^-36*y^22 + 6.00808823856030798744895245127\
277972222188983126147388531963846468985428406569`60.*^-38*y^23 + 
  1.0905838335552019086205103003193433236404030743099306882373546794281128521\
981`60.*^-39*y^24 + 
  1.9784317165616207210381516595722163619526845691669681808538244590479464988`\
60.*^-41*y^25 + 
  3.586860063407968710810044062539694412697354545153608408363434926024160789`\
60.*^-43*y^26 + 
  6.4988792647464094627069897127109482733647998109184620501153269686697626`60.\
*^-45*y^27 + 1.17678546042527341027192195248668482606772005462569141626761396\
426757230630953700252562167`60.*^-46*y^28 + 2.1296006300831261359745746606483\
76155342648310582797176736061809849553230767165167972853`60.*^-48*y^29 + 
  3.8516809449635756976751802228211719461493513978121593585347133212678841831\
630876169617`60.*^-50*y^30 + 6.9624817158774938921012571355173769535750319848\
8438001554775373513276347437155868733`60.*^-52*y^31 + 
  1.2579123590574947748059713384030880067376129439539518069529748764849365691\
836091442`60.*^-53*y^32 + 2.2715398639765018430196911278279043647752187306729\
3026090296940548626991409372121`60.*^-55*y^33 + 
  4.1000110268423197751133932649964762463200865754054025164401317340046658308\
82355`60.*^-57*y^34 + 7.39699161391680813382131139246519504194539646421604270\
89425426116057622133058`60.*^-59*y^35 + 
  1.3339545885942344142876197967039117796209021738514694638889859677228059221\
31`60.*^-60*y^36 + 
  2.4046546404748005627511612714074693370925042251764520427389578404821187775`\
60.*^-62*y^37 + 
  4.33310854253775319732837956287581206483206756244045451842142113878209075`6\
0.*^-64*y^38 + 7.805317207935361014255155479172683743195040397454195924061425\
0212578753445709842829797799`60.*^-66*y^39 + 1.405510577949148595782612594028\
844982489485023597331210184791174686292958658761194287302`60.*^-67*y^40 + 
  2.5301029707214829916652369430112727954929906603866536337323925015872881826\
503768114067`60.*^-69*y^41 + 4.5531321952360623096412300560381314826592788367\
4184954329603914202713745016360027871`60.*^-71*y^42 + 
  8.1913846328090890657355540033935718837417052728385785304560081900674174887\
02772627`60.*^-73*y^43 + 1.47328223128793816016235569058178365509939218346584\
512745680741943045886623398049`60.*^-74*y^44 + 2.6491242116712398149064230248\
15051450283135393941538628532409440916788729504878`60.*^-76*y^45 + 
  4.7622502339556008642842127465043383141151004801578834162062501769295333914\
553`60.*^-78*y^46 + 
  8.5589608290129055285361608333764001334963606672176018973971227041898757049\
1`60.*^-80*y^47 + 
  1.5379204862160616983302948151456116381438078449214417494053022861463734876`\
60.*^-81*y^48 + 
  2.76283853403302956293599750600097939035782769269186486904412716210852964`6\
0.*^-83*y^49 + 4.962384070605670790724852133597495456524141709517650451915133\
8847723447807964899159842367`60.*^-85*y^50 + 8.911333215030908948995781089441\
61674289599485941422257817051804088678301461461866544152`60.*^-87*y^51 + 
  1.5999866857479431946469036658318600224516902880173406228622969456641303463\
894428794748`60.*^-88*y^52 + 2.8722029807996655232042126078915684754687216346\
9314078674588522812734455611893367976`60.*^-90*y^53 + 
  5.1551634424801110378301529296960825124898177067087078342428521703227949764\
37083097`60.*^-92*y^54 + 9.25127454182209314515084528635944824698855638609789\
15375411493350932012100368773`60.*^-94*y^55 + 1.65995225474271125902282991988\
1084518567172283257887306664372240546885555061134`60.*^-95*y^56 + 
  2.9780186868410459770367391583023442959385843578137804310617970564234743278\
135`60.*^-97*y^57 + 
  5.3419493525289193731604819480285387595435063612802942223855193833853576601\
1`60.*^-99*y^58 + 
  9.581096500775424837082339452070289602653169149838615934381919568849097756`\
60.*^-101*y^59 + 
  1.71820980703816659762166598739168847750696634202306046648459557053699065`6\
0.*^-102*y^60 + 
  3.080952468359710969919921433443056397393562995752192808093063885420405`60.\
*^-104*y^61 + 5.5238744225467586077688677308928509620426872678029859406495552\
0331158104844361537454378`60.*^-106*y^62 + 9.90272320252626318013333299621694\
3682174566869890742148390278029468617359592533206738`60.*^-108*y^63 + 
  1.7750862805002891284398902011689598193599824287498237445843100054556325554\
6664883768`60.*^-109*y^64 + 3.18155998705403001109939020042684149213873902905\
5743099644425337352882636793148518`60.*^-111*y^65 + 
  5.7018833280014882073336732664074562520773076508357680929256017850981567767\
238515`60.*^-113*y^66 + 1.021776120356649174276096219317079938325598593647013\
192313742510133057390386679`60.*^-114*y^67 + 1.830854989569498299241346218223\
0158433908141221881451208280309564559084430174`60.*^-116*y^68 + 
  3.2803063923595125382821093813644247688858941701414483862871669291382052416\
2`60.*^-118*y^69 + 
  5.876768012542243262262859819013071604060369845332182097054170602959041679`\
60.*^-120*y^70 + 
  1.05275593893313935795317193248939538900747868358236929541922294170053062`6\
0.*^-121*y^71 + 
  1.885745782291263631507931007002333174938547598582501247859759631499849`60.\
*^-123*y^72 + 3.3775835131900725708284972284627880693436792320075562605869323\
23681635209241213611407174`60.*^-125*y^73 + 6.0491967372115740944926673659320\
89157066069082108975040103478003835471399634424583699`60.*^-127*y^74 + 
  1.0833257991600774227427350873478347403221245088516819451175049588584365697\
10672186257`60.*^-128*y^75 + 1.9399533022818561176664556013678430613841157004\
173552149340408738825445049092520796`60.*^-130*y^76 + 
  3.4737237712352574998251583162540461166380928306213318031526398110849689689\
7280351`60.*^-132*y^77 + 6.21973749419983031962740546923300712386106344350220\
9409274897984994289365330066`60.*^-134*y^78 + 1.11358279683821346115438977453\
002074874631642538605759300874476599618135673581`60.*^-135*y^79 + 
  1.9936436093348158137746441393827456666134927642259668907933717170464852680\
95`60.*^-137*y^80 + 
  3.5690113082679461345960743779421665856651504627739414716580950489436591485`\
60.*^-139*y^81 + 
  6.38887670476085940436850103038934573259661235210796136710473879741416071`6\
0.*^-141*y^82 + 
  1.1436102419329665503561593219161054004011586418289022704218365564476014`60.\
*^-142*y^83 + 2.0469594574257891739517651886951304049758352973692831124757230\
2154132132382773127435579`60.*^-144*y^84 + 3.66369085362790254347353393458763\
65778076085163618841602554965301413775173820996387539`60.*^-146*y^85 + 
  6.5570341182227537138939440755994752573359698442520367116563728711853962319\
4327156433`60.*^-148*y^86 + 1.17348016214902152757486488258232609921872503690\
67987585915237809134732876365733516`60.*^-149*y^87 + 
  2.1000245022369355608363252949320376561495807081607627960715256663115504112\
7713139`60.*^-151*y^88 + 3.75797479667997319716000334336709869729952305215391\
7238179837702782320133784611`60.*^-153*y^89 + 6.72457470260532665579448783510\
40226941439617965686968600780588359484669732626`60.*^-155*y^90 + 
  1.2032553025141092726084156680178860432012133287527131017782263796193969431\
12`60.*^-156*y^91 + 
  2.152946664610070152590453237980811988315935381323539613418916243827670491`\
60.*^-158*y^92 + 
  3.85204884594613195827267726927738104243448175757759604851349928257900727`6\
0.*^-160*y^93 + 
  6.891818169069705958392657226916807598935845781035998290132078684587928`60.\
*^-162*y^94 + 1.2329907288514701883752523588569270929350534945466613004550232\
49310437621257463380419756`60.*^-163*y^95 + 2.2058208308947391185666520163128\
133649034004362329386017479551154011931740975655344903`60.*^-165*y^96 + 
  3.9460765781366084242421559325815518587821944989016416158714356553512091214\
150300721`60.*^-167*y^97 + 7.059046637808685333935423507594423579112207423594\
594312561029784129411241158690977`60.*^-169*y^98 + 
  1.2627351200516042774832908634985117832331502683572570710463204830320229101\
6778832`60.*^-170*y^99 + 2.25873103213844952837031202880550976228899837348338\
787119895974366202545746689`60.*^-172*y^100}


==> anc/V_numexpan_CA2CF1_sm7.m <==
{119562.956058564678224331953118527928590620590893220120346038874223507743262\
60854212`60. - 10885.27914784861283291985268816359833865511732014385628175532\
679740961766166461442`60.*y - 25.51913194821156215396619686314354373273064773\
270149382264856361949546555820212`60.*y^2 - 0.9283831955514574383179541661230\
2906779277216311490651445368960202499234962604`60.*y^3 - 
  0.0660709034080855525352703511322489703510273788929179103691947173754963809\
3905`60.*y^4 - 0.004728377650353141032392619139702967506925587935328031918194\
72276882499444919`60.*y^5 - 0.00034638904440960754645118664309051900806569605\
938873553765803703568553705808`60.*y^6 - 0.0000260289137270172389340376735558\
0149530481492818047099251966824764820286357`60.*y^7 - 
  2.0002593781835299685170325522094696815345086577818132651106051386974716`60.\
*^-6*y^8 - 
  1.5664041006074208888371500181903436547865885835426557332256920033708133`60.\
*^-7*y^9 - 1.2460839071575917346270605429200791975249370548385900944538977298\
553443775502068262429303`60.*^-8*y^10 - 1.00439566628053529964504810576039270\
8251753334252948001406738569085955612049720626607894`60.*^-9*y^11 - 
  8.1862391488939657607741950296404465628087325547723769814332440263340490274\
593590212971`60.*^-11*y^12 - 6.7355132591909270450809402016692066240055364624\
84807545696872185907874816298241428909`60.*^-12*y^13 - 
  5.5870976261261336165828909123787453021217081509749430221190096142949203378\
8685609674`60.*^-13*y^14 - 4.667249599472046013912728155574846033669009946341\
2734361228775948806940234147348064`60.*^-14*y^15 - 
  3.9229123282967888688059683950632763606535265243034777327840397172330479757\
41629648`60.*^-15*y^16 - 3.31518971427993654118485828060249427379235363671746\
478262740061131854737766883038`60.*^-16*y^17 - 2.8150879256605098815957283607\
754976032239962008845114417479710342003858231399377`60.*^-17*y^18 - 
  2.4006713002610177377297076644975351006283415132945271703237504726354300875\
41124`60.*^-18*y^19 - 2.05512253977875689457077669583982207482524624364076064\
905883433635290428104941`60.*^-19*y^20 - 1.7653941517030518118900838253413896\
851388059725848480133979298813385140755892`60.*^-20*y^21 - 
  1.5212544908898519408936616772268582102413564000811307335625540711992128460\
2`60.*^-21*y^22 - 
  1.3146021673592888302354675131904675066010088794431869177933490279598680407\
7`60.*^-22*y^23 - 
  1.1389661507699677990075368492052552389543709694815653675005708363766313244`\
60.*^-23*y^24 - 
  9.89136423187309556817061204546157982903907661221872762438889805818073753`6\
0.*^-25*y^25 - 
  8.6088775883904153025311488639523702241179055050982635039563000953620745`60.\
*^-26*y^26 - 
  7.507708355204053634013807716485770537821277220375752794125827600105862`60.\
*^-27*y^27 - 6.55952635485269686291723748370119521260771332103182960311182636\
1792904557732075500056291`60.*^-28*y^28 - 5.740933450082882976613112086171576\
04556366891136008212341795519916267034675485076857136`60.*^-29*y^29 - 
  5.0325057033694216537709121700996986577465767193051520272559295955912364934\
718622284756`60.*^-30*y^30 - 4.4180420096001838072891752435776901133555888116\
18628266202551402706032394183853875003`60.*^-31*y^31 - 
  3.8839702355764210476765568014043271799445805205058286754134280420033608372\
9093145789`60.*^-32*y^32 - 3.418874547381667674037839647309664115755019415536\
0543400641339282792932105762315163`60.*^-33*y^33 - 
  3.0131167308170786248197961617619254651036400154372833011827347488393413774\
53894156`60.*^-34*y^34 - 2.65853096046226061932847819655633819411568493211897\
235666828279951983477942171612`60.*^-35*y^35 - 2.3481763671827746636789306795\
95681982053644066529637791312581737474721178757527`60.*^-36*y^36 - 
  2.0761353885963661818911536232293053060197520521582328250241179825067529227\
9056`60.*^-37*y^37 - 1.837348609433308160795897120984256659330752392216258217\
33353596631913503305828`60.*^-38*y^38 - 1.62747885433127534174302354510238949\
71349775806278300254498966173987597211984`60.*^-39*y^39 - 
  1.4427988595588219523429707080276540734121153495105433572503130453010735383\
05`60.*^-40*y^40 - 
  1.2800980486323204192086007781433988073295712581955564210410666256790467573\
6`60.*^-41*y^41 - 
  1.1366048614530826900095210849737692255722533042966886235334169277809217394`\
60.*^-42*y^42 - 
  1.00992180460888522279570004220253888527508427394496774023791595768780822`6\
0.*^-43*y^43 - 
  8.9797095145373840575156460379075324392933184359299310306587296949853275`60.\
*^-45*y^44 - 
  7.989480613999513272886516045311289657532648328726860152518301383321902`60.\
*^-46*y^45 - 7.11283836174751849991734448982576486506856078104440073796016444\
2225817071321453025116295`60.*^-47*y^46 - 6.336111074664422828382292274128417\
724116930805785820172638198485522869830291345855978065`60.*^-48*y^47 - 
  5.6473697124782862609237016399842278691815500086936075269953045506191983683\
0798311656111`60.*^-49*y^48 - 5.036190612150260424381736089949988438865262440\
8969037793887598328083574637738438451266`60.*^-50*y^49 - 
  4.4934529651418477929195136013729072482313747223340024015870381703381762890\
29574264442`60.*^-51*y^50 - 4.01116554431413461152382049739208895784996967681\
379838624727423951899050242787925807`60.*^-52*y^51 - 
  3.5823181257401782866436267647792608379724396563148863269668903427499603916\
353109416`60.*^-53*y^52 - 3.2007538163332785137150715807296668018779548014046\
55458437277170820011562208147847`60.*^-54*y^53 - 
  2.8610591251207003753087885853323923303317992432383692059636401797645555385\
3821394`60.*^-55*y^54 - 2.558469131202335972602237683685865124065722195885766\
3215868806176294030950706852`60.*^-56*y^55 - 2.288785526296642829753466125146\
490978283456251929653512768927771797750859924242`60.*^-57*y^56 - 
  2.0483056612934746762948606885147777377124924740015005855580905466339941793\
5712`60.*^-58*y^57 - 1.833761017987885799072980944955097773212210939451239061\
7184563159695554037571`60.*^-59*y^58 - 
  1.6422637700558133677112097000712180085995484856680498124402973663800544067\
89`60.*^-60*y^59 - 
  1.4712603001249141641389641296492394032338525095611483974890534272313526319\
7`60.*^-61*y^60 - 
  1.3184907095825532253542058222342939577683363812729731258232482159835553226`\
60.*^-62*y^61 - 
  1.181953500299582659577141688609874512196540497633021048964576596674200616`\
60.*^-63*y^62 - 
  1.05987472741448688210122524533257898021022385779359433130463334232685288`6\
0.*^-64*y^63 - 
  9.506810235406864465062457421201684683919700497138494819045370999374213`60.\
*^-66*y^64 - 8.52975980362270731712059943004985534078387191607866890948567719\
5089204974235531832119867`60.*^-67*y^65 - 7.655194461439785983185665503576723\
20482207812627800944368115351863285276746486731319476`60.*^-68*y^66 - 
  6.8720935932127582901111262816173104612676119858916321897016615695320787183\
467384446548`60.*^-69*y^67 - 6.1706579080944326632127724282943412539357801395\
86315982907888328805293512468075099406`60.*^-70*y^68 - 
  5.5421691243019587177715464274537285577621211564059362239148135175462893524\
4432457453`60.*^-71*y^69 - 4.978866471085243962185474314119743588912309069285\
6425675949957349464703900435061394`60.*^-72*y^70 - 
  4.4738378924778530481012198215647602540478005453940254217512359972723304785\
66225188`60.*^-73*y^71 - 4.02092411788412570549623026891625588933889192185895\
781344628519418638233567086569`60.*^-74*y^72 - 3.6146340059907920300945012114\
569607979706235492190700744708193412574354070476396`60.*^-75*y^73 - 
  3.2500697762964784541887767732999558095635559682868607275189079126656736796\
26842`60.*^-76*y^74 - 2.92286092169926884493245863989914577097464831617658318\
905842250536733983696646`60.*^-77*y^75 - 2.6291057502617064879877357474303659\
371554500932750682167335631088219354451129`60.*^-78*y^76 - 
  2.3653196380247219656509359253631649454013941845204144089871540548667735962\
07`60.*^-79*y^77 - 
  2.1283891905640371174886752676296943447938825994499778766309600065713382488\
5`60.*^-80*y^78 - 
  1.9155316114167619902992163695962308696592699355772573733328985959232545316`\
60.*^-81*y^79 - 
  1.724258662712527414366420312515384911228826934229428767639872462675171931`\
60.*^-82*y^80 - 
  1.55234467916188430029838803708154963924524921082086605820510952526796426`6\
0.*^-83*y^81 - 
  1.3977981625536116004158658605211999244419000272679206167695096334229251`60.\
*^-84*y^82 - 1.25883654143233170226940275346164650027756977438523632077632882\
2187153758546395496719369`60.*^-85*y^83 - 1.133863730815502931493591587975463\
656833230073165593528399175808002322688210930254172725`60.*^-86*y^84 - 
  1.0214501706477118974343605139903129050808104300182870183765531231518490467\
6627300181972`60.*^-87*y^85 - 9.203150600244045121169896909698485311279463491\
656196038364485671366153870207266987149`60.*^-89*y^86 - 
  8.2931053777264294817064916626838055550108291031488716000209585377073554355\
5906471495`60.*^-90*y^87 - 7.474075893782139163633277940334955402799778597779\
7217484981542408306090246563580906`60.*^-91*y^88 - 
  6.7368348603545505874699555454749706602761546983795092178936479186141117398\
36676202`60.*^-92*y^89 - 6.07310584233967005794654443176891277044580365461446\
387222977687575613855008730889`60.*^-93*y^90 - 5.4754633418741280718934977918\
70450560902056221574466373172836062102892458165359`60.*^-94*y^91 - 
  4.9372436290233917132434204734743315622552414351915571163685056405518152970\
79591`60.*^-95*y^92 - 4.45246513081467707771892897726912304692197255632165475\
27935136151824468965421`60.*^-96*y^93 - 4.01575732618391197569911596265690679\
95975429835324047056479661936337503346445`60.*^-97*y^94 - 
  3.6222972139690717951731429342237763734699124364796034840974149492025541326\
05`60.*^-98*y^95 - 
  3.2677525265653906318725739992273096696459512599961398535768502392632810386\
7`60.*^-99*y^96 - 
  2.9482309549876010396285589558677177953175831325019561768551384627806243784`\
60.*^-100*y^97 - 
  2.660234733365542176135050110854220231453777611565334116288150987566864606`\
60.*^-101*y^98 - 
  2.40062000364576775673410665714635340289612971816825181064451165830703959`6\
0.*^-102*y^99 - 
  2.166560445630778802558165539896045962474707536549019405983063585302449`60.\
*^-103*y^100, 161663.38942756550519725891877028497706806988502438572697825127\
316390313644177289139`60. - 29407.9549193443294843649283527195807751610980896\
8216692562805936374005739743580824`60.*y - 20.5776830227973827308434914105491\
5768011618213556082760895986056820006847201693`60.*y^2 + 
  3.6000806483142372987389764055866959540933804659147107183089238679220074343\
8311`60.*y^3 + 0.346318284815935046713619432488524067225783202502541530353866\
6072487267865687`60.*y^4 + 0.033259299129622570778951081270471897459379593890\
79822437014224250286333110051`60.*y^5 + 0.00319063917739304967397837381307573\
724164013152804737479302874972327955013803`60.*y^6 + 
  0.0003040454651729982278803309986162761453766589510196907445137919395691505\
0324`60.*y^7 + 0.000028766806267489388249044064964999627515338733699896996059\
78750473823848363`60.*y^8 + 
  2.70490256580551746133551019870545131039454463000245163082837150248971258`6\
0.*^-6*y^9 + 
  2.5304950671564476672162936469058404223436669940755077496827867411291851`60.\
*^-7*y^10 + 2.357630050379241113546994111264838650248074234010156149040188520\
7347198311955659152864446`60.*^-8*y^11 + 2.1892766128215765796905028103902306\
73245453521531480297648665021871972715756168853901708`60.*^-9*y^12 + 
  2.0274289372053280672465043386089228374071047787151044981416969002188869893\
2243807114329`60.*^-10*y^13 + 1.873345492394682569048047467318233556675006896\
4526152550178761491738833634299711803828`60.*^-11*y^14 + 
  1.7277468988106591709337352206078623603149617148571678691044751027245560995\
56022197652`60.*^-12*y^15 + 1.59096759668668588679080367067750296203522458204\
385337984358097567480725453521869588`60.*^-13*y^16 + 
  1.4630686665594713122224322605528028719026292754088603786445400476022619824\
226399277`60.*^-14*y^17 + 1.3439207163532161122060998633603929840182446602082\
56261188374218183734164470764014`60.*^-15*y^18 + 
  1.2332644652695322243360515895250731383196660018850013549662104388186566717\
9397237`60.*^-16*y^19 + 1.130754920539626946285675646217949464659451499356259\
0420645055668722220546082542`60.*^-17*y^20 + 1.035993527219198038348925538623\
894590215138247411594875038839295034240723856008`60.*^-18*y^21 + 
  9.4855149591194412226105868046485011880822985083733756391367426860435923109\
949`60.*^-20*y^22 + 
  8.6798664337049323411745155140623840143900259930930208347184809187437948719\
54`60.*^-21*y^23 + 
  7.9385544892492891728930435891613547597243396050934843901644589520896515563\
4`60.*^-22*y^24 + 
  7.2572157331224595948871534719574714000068738691459740613138876669001623562`\
60.*^-23*y^25 + 
  6.63161756822126575127081173665186697035503041795926025494704337880610555`6\
0.*^-24*y^26 + 
  6.05769774691749083496764925446844147117327846511487743555156063738459232`6\
0.*^-25*y^27 + 
  5.5315895351688303194208357280536726452197600695382584641413079974874242`60.\
*^-26*y^28 + 
  5.049636247483995813815004735272018498987422238235036003997942668681568`60.\
*^-27*y^29 + 4.60839797125250090755044126750779606841796044845550761589622614\
1494615383007017695388064`60.*^-28*y^30 + 4.204652599480910689987353041324492\
61692828779524084864304524631550947500367101532069636`60.*^-29*y^31 + 
  3.8353927686369311546159639417037299424172606834241271710712079994159307197\
421905160291`60.*^-30*y^32 + 3.4978199061112208110793365385013470580627857486\
03605198795022305348521922834233800375`60.*^-31*y^33 + 
  3.1893362958898214024074377111747224129679768846570218365403245999845809258\
4723015424`60.*^-32*y^34 + 2.907535846793053542170441547958803000265440976040\
6443995432790619838837340024672186`60.*^-33*y^35 + 
  2.6501940770971476562579744499017215650920780383463622807824505724240806025\
32577035`60.*^-34*y^36 + 2.41525769927346446174847778853838793123923530223193\
113108959471018352523670187376`60.*^-35*y^37 + 2.2008340891438340480524670624\
638470654638325346032093995734613671852901234727448`60.*^-36*y^38 + 
  2.0051808476386418937270793214887268971527901228119395176495928863953144244\
84696`60.*^-37*y^39 + 1.82669560506184573085935430129920692563144252644087933\
699560624233692317146344`60.*^-38*y^40 + 1.6639061731655702507041686871470390\
480304228243855270176071274583478227580445`60.*^-39*y^41 + 
  1.5154611162672321923389006817157998841106156482804534613574381788983990144\
28`60.*^-40*y^42 + 
  1.3801207867018560984766889363489569281698829406550120293356684167796527551\
7`60.*^-41*y^43 + 
  1.2567488502500053539784564491105774831584606171689245171479650441167802469`\
60.*^-42*y^44 + 
  1.144304312400306063561130126715304932009237692885650889041124609195815519`\
60.*^-43*y^45 + 
  1.0418340452998652826761900322235596997333902540993630605943784462111905`60.\
*^-44*y^46 + 
  9.484658071670788830401596547448242267606721739854904804606268973879236`60.\
*^-46*y^47 + 8.63401740129348692136978617066881288029178988322608951250623083\
09818763179688275948594405`60.*^-47*y^48 + 7.85912328388610929914763779400818\
7045434528909532764874497677034038845100831844391279737`60.*^-48*y^49 + 
  7.1533079590850008561608592235536545925849404327174799245244629203093342769\
0071805892331`60.*^-49*y^50 + 6.510479211441255305573572985616169031570474706\
6747194151353965897565903931510080664545`60.*^-50*y^51 + 
  5.9250724545272206181066485465633077484330426786462655749704963835938287951\
101097438`60.*^-51*y^52 + 5.3920065153807662586949492934915068239544809302343\
6364110120189008337767072549254686`60.*^-52*y^53 + 
  4.9066428844266257317584234348970033330578586635412859653551929011100325035\
929922272`60.*^-53*y^54 + 4.4647482009070934467199808032993731097265601930994\
94401282470327947284932683325714`60.*^-54*y^55 + 
  4.0624597511074081146808969836324928777498190782093029725598685731482974699\
1668819`60.*^-55*y^56 + 3.696253765555642623646934391350155182377205595419528\
4070369377016154939903103087`60.*^-56*y^57 + 3.362916311355187703514112580886\
952505804966872782288652856311811150929599999163`60.*^-57*y^58 + 
  3.0595165864395028088523149367296294870386434509441405969034390987458845738\
9348`60.*^-58*y^59 + 
  2.7833824334937638525899935375340903444062221106566826994731381634031398479\
15`60.*^-59*y^60 + 
  2.5320779023158204356423614934217582735409709521838727055467562461042464820\
34`60.*^-60*y^61 + 
  2.3033827003016184123791904734811243985096303302377700828644968398478278503\
4`60.*^-61*y^62 + 
  2.095273381399476970473658358147093317460061856491878494031174822031461951`\
60.*^-62*y^63 + 
  1.905906134183703549216979729096632148882142234790034950450062491813357097`\
60.*^-63*y^64 + 
  1.73360103958179784764362208563332418222925580845369016899894207101801729`6\
0.*^-64*y^65 + 
  1.576827678205507488314744926226258343397290491401956282598519442122982`60.\
*^-65*y^66 + 1.43419197615725566327240328250878085066382419048019723075359337\
49559178232966806053889252`60.*^-66*y^67 + 1.30442418659716456952600795382213\
1162816532804506145623847579959464253209478450263588912`60.*^-67*y^68 + 
  1.1863679122600728112088255468358942236245451111368763125333515110049205882\
6954118044491`60.*^-68*y^69 + 1.078970081512763961450270063785293794471479350\
0830740182653999433888301728578445392738`60.*^-69*y^70 + 
  9.8127179745128677760954739742084439624927860535802754564869023530054775663\
3641676391`60.*^-71*y^71 + 8.923999859733021467558060833064496155940587321087\
3527904340193039146360900184270629`60.*^-72*y^72 + 
  8.1155977474040946802275827478768379593633642484970865468986776472096593916\
05049265`60.*^-73*y^73 + 7.38027540491945044536758799925316852762918577111664\
543421780260610837518535853266`60.*^-74*y^74 + 6.7114456730754500153714918872\
045211905332002903651738974271276552555277224422614`60.*^-75*y^75 + 
  6.1031126316411602056196389890320327628986217123043427793921133818713257411\
57597`60.*^-76*y^76 + 5.54981886517123117352714040601397439245277835703067606\
133848892739749982626709`60.*^-77*y^77 + 5.0465973867936032634292359533807536\
173400277536508172787912730418893438082685`60.*^-78*y^78 + 
  4.5889278149513502878784532635855567899716908989449891164984769819597458230\
93`60.*^-79*y^79 + 
  4.1726964323583419797679431561094841589257815212608234956854995621064389528\
9`60.*^-80*y^80 + 
  3.7941597879502584990571713358676215479288997328850416215624382933874637067`\
60.*^-81*y^81 + 
  3.449911531574764102054108837931343105495455817219856040588619960034360718`\
60.*^-82*y^82 + 
  3.13685219775595493147228823748343323746873596742621259312337795098859894`6\
0.*^-83*y^83 + 
  2.8521616792665476531484265582200717474714000188157908593741740099942416`60.\
*^-84*y^84 + 2.59327415361403940780578456138602163637234729777778922546799406\
98340646817757416911958749`60.*^-85*y^85 + 2.35785524605109266449446046655059\
1159624167424097898000256272811136700594218177195652681`60.*^-86*y^86 + 
  2.1437812315022522979884197818418184363739734963162692642986471874069775680\
7735828743298`60.*^-87*y^87 + 1.949120094995415830895801177840404314909353874\
5736573337558326741375175677849877056712`60.*^-88*y^88 + 
  1.7721142859243360091143983593622581753625748365220390507500446125345897814\
44685169119`60.*^-89*y^89 + 1.61116501586581767362876755548835625802885526741\
361807608483215855258405566516825792`60.*^-90*y^90 + 
  1.4648179628415190777605583895732019135471838644080366649994069538097975074\
915804272`60.*^-91*y^91 + 1.3317502569505617174070254447607063753347898166403\
97454165889791943247085956086679`60.*^-92*y^92 + 
  1.2107586332989939568656479637285285188614856961882191129016880413557051123\
9469916`60.*^-93*y^93 + 1.100748648201842200209097954796000223482838257809286\
4882659060767087441750718335`60.*^-94*y^94 + 1.000724863812584335409138777208\
338618942682755943507799826675626899988897944252`60.*^-95*y^95 + 
  9.0978191471667667461269211081493759635907855211966020684962235662397720737\
698`60.*^-97*y^96 + 
  8.2709637767769338231560609190247106025593691182381814363891843420789863067\
73`60.*^-98*y^97 + 
  7.5191937270870042036571335776823093579562355311652133742001494615863862530\
3`60.*^-99*y^98 + 
  6.8356983001465131454849119299190926242263588463227332276120414583830843614`\
60.*^-100*y^99 + 
  6.214283631661627833597352564213336065486531638031669443375056534140062699`\
60.*^-101*y^100}


==> anc/V_numexpan_CA2CF1_sminf.m <==
{50169.6339279695157959616989088182053482765857769211419638364192235355823248\
9120813`60. + 10727.003439434494859738792535361387466440784710057159148119551\
00925026101739262431`60./y - 7080.6317696123840137766324697418614999503071738\
5397929473316633898714082564010499`60.*y - 43172.1854496306791171161681812628\
2584321421007439420613371178572005855896161282913`60.*y^2 + 
  91568.844663278948523650873980575372251230169308369860568395100999498275304\
02873067`60.*y^3 - 593487.100594803488840572137109655408058473956516694128636\
92490592447122471655808752`60.*y^4 + 1.29264476388515432244027413448324982712\
933322067819841962068070902220703541936149505`60.*^6*y^5 - 
  9.2716925857434283418651471478538716401376711881949053372947566390444794985\
6810183095`60.*^6*y^6 + 1.702087133800140453572511898916528024915064498527238\
365206205384821115246278725562751`60.*^7*y^7 - 1.2892982270463753500614478510\
482318169037302779674141487863526098993750040418986277148`60.*^8*y^8 + 
  5.5260626914649321789806349185233186300514956024189568924503197226785275421\
71451582308`60.*^7*y^9 - 4.56804206781014229091015894185937605614905404636970\
35808291147052760790281278691961495`60.*^8*y^10 - 
  1.4747293736619963314019566792645283407722856430346872592097787490377636212\
57893595616393`60.*^10*y^11 + 1.361743040998178566604634018188557676160061825\
2573535413907117175982920561418973932294314`60.*^11*y^12 - 
  1.6793364272972926720918703073500500218584885428223652952299181942918133`60.\
*^12*y^13 + 
  1.69183902097276215774119390083297155745816814940279899096870181849297114`6\
0.*^13*y^14 - 
  1.834357201625058617972884052708963641467507881536577886450839234000412848`\
60.*^14*y^15 + 
  1.9742891244536048936922108175806812705431396441389282340117772059425164001`\
60.*^15*y^16 - 
  2.1952723508130065254084992848375142035573353603936633309855110244592511332\
7`60.*^16*y^17 + 
  2.4844795420937667390413389859773989495272132785590460811805790475002909009\
13`60.*^17*y^18 - 2.872744402766870223933103134770071486348409048803325293666\
1721707743342264395`60.*^18*y^19 + 3.3801938160533309580934155259045994161580\
4178359654112796563609763068913513234`60.*^19*y^20 - 
  4.0429205859765100620043133106788795686633257778024478901328198529302403570\
72692`60.*^20*y^21 + 4.906118708237319464540535100873152199765359252714968724\
4694095013722323880981457`60.*^21*y^22 - 6.0325566454247488121594563554311886\
4858249285129612104916420124080622959104453342`60.*^22*y^23 + 
  7.5066530308662191706792919324438594848062142744661825338144829672798567172\
92742804`60.*^23*y^24 - 9.443286234271387507973167297638041944745629732840986\
9417031357640355308920800920129`60.*^24*y^25 + 1.1998703049887468698368292529\
338465103797643601235173202267401727076792224317625028`60.*^26*y^26 - 
  1.5386257405177955336560047979296747485511369087548684872205011529723732472\
358777563636`60.*^27*y^27 + 1.98981398171860723109739823191994090739072228834\
730860951194155669392816238040545342408`60.*^28*y^28 - 
  2.5935863896511658036605127705898297595631167187692562424607398199014299064\
23199879189164`60.*^29*y^29 + 3.405296986336182144173327338813620641277450986\
1560792789565640993436527110186432298041164`60.*^30*y^30 - 
  4.50150615588978192475513380185738887136322421287011913193431871568811`60.*^\
31*y^31 + 
  5.9884389857610773941915645645587046914930271213715653269380456155487202`60.\
*^32*y^32 - 
  8.01393178714649611904359428719154234617090276848365447491303648274971129`6\
0.*^33*y^33 + 
  1.0784344426477414761344590878504336345678627417429905438774559371016401201`\
60.*^35*y^34 - 
  1.4588557546010341253955823533706942947302721983672173934602744783819302557\
1`60.*^36*y^35 + 
  1.9832098189133901977139737216531484845212868483028229087970620744370691883\
97`60.*^37*y^36 - 2.708577334675926035957050502124438884608002742651470558730\
2193913824390197032`60.*^38*y^37 + 3.7155124232116152876865271908952317850800\
271150805172201916040620727141464566`60.*^39*y^38 - 
  5.1179816363364144926416510165848319338848723266089716063800693981336594604\
24909`60.*^40*y^39 + 7.077614849384515474081114598186276442730408171513598110\
8313549123782124221510981`60.*^41*y^40 - 9.8241777598900240868802126119073931\
3815183088291253580916073230969040149611890557`60.*^42*y^41 + 
  1.3685036786867611709927646384273036909978860667868894069552176782229120011\
062671424`60.*^44*y^42 - 1.91276426230192239798526724119762505797883718290009\
25126725034399610711269316207309`60.*^45*y^43 + 
  2.6820891690777685270627790195566475882338006251453226928462975735467838821\
15292761432`60.*^46*y^44 - 3.772390457441458792643598310461459310242177233167\
0244814971978789289503066984752822661`60.*^47*y^45 + 
  5.3214683500574632823296997735481000392143164063479530594497658658872994703\
9312867330067`60.*^48*y^46 - 7.5276861170684222403624741196770147691674381374\
61578334357261579519616515253983559212167`60.*^49*y^47 + 
  1.0677119228598530198429661047191077165174678812959444898111542820175859`60.\
*^51*y^48 - 
  1.51830839278372992390456757676881137344369187954956738590160833436126267`6\
0.*^52*y^49 + 
  2.164377459404458287266567816131309206568920796562751797015331214849382895`\
60.*^53*y^50 - 
  3.0926426015427710108478179278037830034522219248695710724075698245193246988`\
60.*^54*y^51 + 
  4.4290378262014691808339953127157217794248470455591293594997855123638041033\
6`60.*^55*y^52 - 
  6.3567269546165421244965820423604484886027405640917504008155552074256922885\
54`60.*^56*y^53 + 9.142522354840072063646587396453572322643399544981335773460\
5278492436236582989`60.*^57*y^54 - 1.3175667993113696392252284048804957196213\
6856345322768414363813455523185703337`60.*^59*y^55 + 
  1.9024844411869462822165556737090523357747210466709493805838827514728670654\
992435`60.*^60*y^56 - 2.75220587180218939451350739925963231203503978132379251\
425427710468467244376297586`60.*^61*y^57 + 3.98862450936397514286957268613465\
373900354685311981823954356951054752625776702443`60.*^62*y^58 - 
  5.7905582940923902726386496052792099068980482183973275041261345010033018117\
273021533`60.*^63*y^59 + 8.42067285852535699228160613160593738990313682121126\
784895481610618071035998685276457`60.*^64*y^60 - 
  1.2265282785974439718807926212927388178976225328242611731389919595934378816\
969147633886`60.*^66*y^61 + 1.78932535725095789789491090911130428994950581362\
522166846445629318023474537543841170762`60.*^67*y^62 - 
  2.6143261289675228365261764824196048878010914965306257918450409222528103542\
52633760871359`60.*^68*y^63 + 3.825319338545484324523616263996446641222313758\
007687245667657600846858671117474468879655`60.*^69*y^64 - 
  5.6052231846256237569748175763315771402626645185306595342235428359773883`60.\
*^70*y^65 + 
  8.22462572388108433059662017251180461125149757457338362909789866237315497`6\
0.*^71*y^66 - 
  1.2084231125741077825188990785658046874404311233495453045769206902308403232`\
60.*^73*y^67 + 
  1.7778045160223854030423199879041761470205473431941674466935780565005376295\
9`60.*^74*y^68 - 
  2.6187517457447630322271189394870910889591026276603416039636722066455217396\
11`60.*^75*y^69 + 3.862193019262622367717610288287675163685590146891959219365\
4485063490838919204`60.*^76*y^70 - 5.7027930400555890321675543426454992833137\
2187011875308779904237588233681920392`60.*^77*y^71 + 
  8.4302521672340716419451548397523805954514190434573378346285104730306311626\
67938`60.*^78*y^72 - 1.247609816513299524744115947516500235720718820840739723\
89853870403517273316712121`60.*^80*y^73 + 1.848369497141975061588898329868340\
741373938257897858264006909281316940162993314686`60.*^81*y^74 - 
  2.7413070032190933567417264437738193765253656728901033053850952813012850462\
46362951`60.*^82*y^75 + 4.069799691965765886899050384765837253726149928146782\
07151895711295543682411997273669`60.*^83*y^76 - 
  6.0481557715270184904012228007701684054886715593048905944850581194057622652\
32844173284`60.*^84*y^77 + 8.996965239447332254928035395939760759913172761976\
8313232166823471462280475279294864431`60.*^85*y^78 - 
  1.3396189102669870444426910248723626178447482601111936858108743494331424395\
34108363629251`60.*^87*y^79 + 1.996494332629791009004829125600834051462572917\
8576350168733255210718097851819802296919053`60.*^88*y^80 - 
  2.9781482489741485514036466053253232639667375349415653668812153113012854`60.\
*^89*y^81 + 
  4.44637590718451845760224045251419115020752070811543754205139687311624245`6\
0.*^90*y^82 - 
  6.644131937997122056066654527857220136551042635506211598251062892991335384`\
60.*^91*y^83 + 
  9.9365002526125461752237091645180647842731165990600707130752817250293216304`\
60.*^92*y^84 - 
  1.4872467323734735899912303816406027058953601969290016014957595017233656796`\
60.*^94*y^85 + 2.227811975029413171195160664315576100849203369675562980467100\
2464357876273477`60.*^95*y^86 - 3.3397336842821842175615418703362934787548152\
7481865785884478472171984639680986`60.*^96*y^87 + 
  5.0104308470162394253003939627339338016300402563363239462946157301777403122\
68314`60.*^97*y^88 - 7.522473251861982367960733808241449187457050059399773146\
1597045682236829218684085`60.*^98*y^89 + 1.1302154651934783854546761897230688\
38990299156558927343630583067032070461047991919`60.*^100*y^90 - 
  1.6992988726704300255493568444461905160414145535346592554404717742359216256\
135104105`60.*^101*y^91 + 2.5566976688702596260253588893273823992457989784348\
6449097201500503679555971023562715`60.*^102*y^92 - 
  3.8493149102087031308589952924385477547964946125337177813154789631611684330\
63941769243`60.*^103*y^93 + 5.79929982184786171766716231524211935739908559539\
75457283188254396896214567352549015375`60.*^104*y^94 - 
  8.7427797219286687466581241213755861329337453262883545659819438411559570988\
7453026432322`60.*^105*y^95 + 1.318862020135698387728300394032894172736950946\
47416695583225110489986129284459522099471`60.*^107*y^96 - 
  1.9907614670516554852112860661136527693501506424226737237109548959447258962\
4076281524570837`60.*^108*y^97 + 
  3.0067927700298498071154706949000121657186748396916743916179387964152054`60.\
*^109*y^98 - 
  4.54408784445114397581140871666355042425525581493613511495376400602364297`6\
0.*^110*y^99 + 
  6.871374183609923263542366837978131215419396426247746092401340876189024338`\
60.*^111*y^100 - 
  1.0396544303100777932262566063386698313130045290722708213028768763117858191\
4`60.*^113*y^101 + 
  1.5739030288491887150376765677946165520041897683286578897944466599616713439\
17`60.*^114*y^102 - 2.3839967441651286756339485076127119088708117918579669415\
819876647977225201391`60.*^115*y^103 + 3.612995181412651751877062337351494077\
03293644208639724143058845042441772977659`60.*^116*y^104 - 
  5.4784612500130397525597126649730983110413545581829368591715878526306115712\
98492`60.*^117*y^105 + 8.3114132133058933286091370348072012976974717000882942\
55642427781880729137246666`60.*^118*y^106 - 1.2615716770324508176338337854717\
19045925061844080608072964865749238536913247988331`60.*^120*y^107 + 
  1.9158680305127639498052169895236554287398130713478903882910239618312080990\
784825927`60.*^121*y^108 - 2.910930260584491157009610614564498793972409088393\
53033090468388513333891289110909328`60.*^122*y^109 + 
  4.4249321865509030339916654407965678994746948500324422287279947924380778127\
27388072343`60.*^123*y^110 - 6.7295529239745178677669085435569348469878083705\
90316831741447541814501912183373545297`60.*^124*y^111 + 
  1.0239219491359404122733681515273952515813285050126932809873993124182713666\
03708536504397`60.*^126*y^112 - 1.5586367463970705516130001275879038756955697\
685741361913475666639554046778879144120917134`60.*^127*y^113 + 
  2.3736509565943746570349391798958058769745894794815105531320861827910439`60.\
*^128*y^114 - 
  3.61642325231089621941730710811441440405421844184305382590283613741594329`6\
0.*^129*y^115 + 
  5.512248058783734328905956002879286715516810581676134180376990718512010501`\
60.*^130*y^116 - 
  8.4054718528693311905392699631400829692719795990051828892635484610239663765`\
60.*^131*y^117 + 
  1.2822600540029139508769809028213272402550989683519112435615223841519619860\
95`60.*^133*y^118 - 1.9568958133181180952927617202713735809756675322361589390\
321119060144363395539`60.*^134*y^119 + 2.987678464523062779399319070695477937\
72770612657965609947046943657854844874083`60.*^135*y^120 - 
  4.5632223599810438184175143103942354072761012887800412760409758296044334719\
12766`60.*^136*y^121 + 6.9723336994944113368940639361268927635376522813492892\
721248828552148686494075596`60.*^137*y^122 - 1.065738512686104864827411113136\
212769164679657714449468877493321998904633352000653`60.*^139*y^123 + 
  1.6296201781700981486081437584426058308456211247127042940959662778209923943\
883031896`60.*^140*y^124 - 2.492772847387154778376404411008092574190379937407\
48519116150994924206838762771296456`60.*^141*y^125 + 
  3.8144945731805101597759437882695409987596839951089745777476613757902324818\
36225428047`60.*^142*y^126 - 5.8391112390682529849982897466840956368778320201\
464570893539775184052982653207775379767`60.*^143*y^127 + 
  8.9414813729065409458222747508723943609124703790821867076161875458939152634\
0539753884901`60.*^144*y^128 - 1.36969152777333488631628915944259013013439265\
89694127211578600761552210630182933737288295`60.*^146*y^129 + 
  2.0988638709091891633750000706996366647955871689004155528660228889476117`60.\
*^147*y^130 - 
  3.21730090530393650492473265571980340191882716614337723231040290864840779`6\
0.*^148*y^131 + 
  4.933359321959455772678689753073148351047379641642169225324055313370785588`\
60.*^149*y^132 - 
  7.5672011147194598289863425826186007872649685278619303792583210800181858611`\
60.*^150*y^133 + 
  1.1610932959013535757023446076778916732495533877059992978933722027289254152\
06`60.*^152*y^134 - 1.7821168342077975938239149924529750660796866910300569620\
573311212359964841198`60.*^153*y^135 + 2.736153072049314422828990877243839829\
43890746947107334162405501978333205574879`60.*^154*y^136 - 
  4.2022101096118620585414405436456090078791592395870314278553030550547990547\
50526`60.*^155*y^137 + 6.4557444466675587789097164145357170638405690745414540\
5513334712154513023807287`60.*^156*y^138 - 9.92074238293601265607279751098796\
681254756887297011744086089582720976873903709287`60.*^157*y^139 + 
  1.5249984830559249170225146865258529892734171826149519051891889269186297645\
174051915`60.*^159*y^140 - 2.344877783625520669836543582859158600750281224625\
82468969621120209386662138488360029`60.*^160*y^141 + 
  3.6065734040432456077337774133403374095213127619138927510157873438720748378\
00298097055`60.*^161*y^142 - 5.5487012700463795983104290716380524048547844757\
225835181374243984611710998138104322093`60.*^162*y^143 + 
  8.5390232254424301232080683459019125603085522219032172115895441620651338882\
4119186173917`60.*^163*y^144 - 1.31444870392828768008284814420548785273791038\
96850887915665480182162811174196267710800723`60.*^165*y^145 + 
  2.023932557366625089680705394081203677157808404979660594253018636603636`60.\
*^166*y^146 - 
  3.1171934906035409631434240481104753801470900316597248261518959146391773`60.\
*^167*y^147 + 
  4.80225515708687937346531054526589336589946188349239010397516515540926689`6\
0.*^168*y^148 - 
  7.400122323253506825110620420862187549720592617270982292381589257162819918`\
60.*^169*y^149 + 
  1.1406259358301851736882489342968899133845775729231195333524286632339882594\
8`60.*^171*y^150 - 
  1.7585583149406880333866962116926504416198091552963398132220776015368198500\
77`60.*^172*y^151 + 2.7119272533360399497550316613061647509541597571057081145\
672367424282223386124`60.*^173*y^152 - 4.183170787748620459185189810641535930\
86118604802983972336011293140907409753924`60.*^174*y^153 + 
  6.4541351346143022171165155284933105454033762095270594234132629216869217690\
14535`60.*^175*y^154 - 9.9603370802448206711681500428587744929916022882587411\
344033295419026536357884588`60.*^176*y^155 + 1.537489627056278802449780658837\
798186922579524193156109007402481571218841221532996`60.*^178*y^156 - 
  2.3738387112584792515551124124458179003906456712902384083221429034845212433\
660982085`60.*^179*y^157 + 3.665977377010025522490902334095713092269073916010\
29164882401361325372334241267234554`60.*^180*y^158 - 
  5.6627402602081533453478131528012382449396900270376659782044764077997500925\
29959807962`60.*^181*y^159 + 8.7490428702944366785162414795966030889841694869\
734364819335303379049403259682422967742`60.*^182*y^160 - 
  1.3520422582368078882745416106151085960913753822334962615023950430668202564\
82061855396385`60.*^184*y^161 + 2.0898475431436438777908685127307196624497982\
611219203717282342721506324580458617528291414`60.*^185*y^162 - 
  3.2309659737619198138049927324547554929977822461940677155066916273937837`60.\
*^186*y^163 + 
  4.99623028846074852422509026881574636639868789626971727718528402049524049`6\
0.*^187*y^164 - 
  7.727582684978530118434657581505499258645666560706066647016107946972729485`\
60.*^188*y^165 + 
  1.1954596137742863142512233960970672654551856555833729100207397098684451471\
5`60.*^190*y^166 - 
  1.8497587860674228214094118815188306545397524473501786663161052370314021449\
54`60.*^191*y^167 + 2.8627482411789001958183251827100716666518597488676149762\
344590998255743016117`60.*^192*y^168 - 4.431370144575619556866886892005927537\
36339173456333026653831179127997644817813`60.*^193*y^169 + 
  6.8608618701422219847479487706009212680516647595506419864774482169011713568\
56295`60.*^194*y^170 - 1.0624391953724643725776186924944282061176729766962556\
9246838862646263862644563868`60.*^196*y^171 + 1.64555822485826678475883634989\
6248332032066805762911016688388301709472278531357378`60.*^197*y^172 - 
  2.5492075841915351252363617491311161731130424474095017411348997197503834561\
501398094`60.*^198*y^173 + 3.949835097819947220304604606394507618835940502254\
00078846125300280543392799426633598`60.*^199*y^174 - 
  6.1211580574482903548478350833098391421747195793522556581502998121141432616\
87918543505`60.*^200*y^175 + 9.4878576007614090887616547111835153271016070816\
536785257340444077071815151743151008698`60.*^201*y^176 - 
  1.4708952365055761426869350400287476270198769080776390399366422622878760062\
82579699490119`60.*^203*y^177 + 2.2807277388463439871922840254537074874086275\
735637583854431831711250446082731022247225268`60.*^204*y^178 - 
  3.5370596389659615226477184167979722585582240626141812654128562907044706`60.\
*^205*y^179 + 
  5.48640275382290661338809998578226911835534934887012446910631485012328197`6\
0.*^206*y^180 - 
  8.511546948652196797544962551452571060180917258502498120724224031161434113`\
60.*^207*y^181 + 
  1.3206994028957609130745914103404346027854019412348276235123772869391562924\
1`60.*^209*y^182 - 
  2.0496197928801056448790027028669263289287120999973030357161829755046434310\
41`60.*^210*y^183 + 3.1813808336355241347898433300521113407026918322569474307\
050169905016127313465`60.*^211*y^184 - 4.938900121070681530905348276051731092\
18828451630409424097382770391233575444356`60.*^212*y^185 + 
  7.6686032487839840769052032154297877963261608614405625721044285562548703394\
11313`60.*^213*y^186 - 1.1908936053690367612055417906106187305644082715286877\
421018130033083118009321166`60.*^215*y^187 + 1.849692621668935167405880779288\
636415606123114244612840562735017737152538074139964`60.*^216*y^188 - 
  2.8733949399994948260859538673776960839187294871751214491824012095008049853\
445605149`60.*^217*y^189 + 4.464363012435491094505753561908026945757570846214\
16794000256926515883892499291603422`60.*^218*y^190 - 
  6.9373143580159966043932976014920897377502301754725669350858496021413671374\
39630099156`60.*^219*y^191 + 1.0781774102930044416968445648637069438912601636\
5631197234133699779245317137568148224843`60.*^221*y^192 - 
  1.6759280109359404455068310233103408913147302471306842312004617166288931253\
29428997013395`60.*^222*y^193 + 2.6054699983175678854845343498527699584057853\
508427592780177035865474337087636607043089099`60.*^223*y^194 - 
  4.0511814761520058953244618622250411399954476322457747245293793902008457`60.\
*^224*y^195 + 
  6.30001456787380230054419792443714348289707467387825718700288485827425758`6\
0.*^225*y^196 - 
  9.798621517324391222113096209756460653996873928509072490144244628632568305`\
60.*^226*y^197 + 
  1.5242329146105773897548388204625075590212314315996445463677333468279797526\
7`60.*^228*y^198 - 
  2.3713735514141530278904831912538241971887175017432815022557807999955475012\
77`60.*^229*y^199 + 3.6898631620269895626859167943316142340193781180556796836\
962549571836687344049`60.*^230*y^200 + 
  ls*(-429.877902852528688316814346760200440839371768264389180487462161639013\
44300095456`60. - 1101.586240154221385972821675537044929890819646176223750558\
79460359685136354815876`60./y + 16321.374286286980889107007444708847464834681\
7708660200693304089359076139092075865`60.*y - 33398.4022624150458406583909067\
6084107978104659248667742530625775332417980025853182`60.*y^2 - 
    36472.9779548745372168978888850384672295639034009403157191974740052072217\
2600793517`60.*y^3 - 72651.50050827137265343716488270103699216991511151283591\
679503256793429666520093299`60.*y^4 - 1.0733415919750969458119124697240202570\
4554135307829352269959450986718110793115821096`60.*^6*y^5 - 
    399419.405784476619759033211484958346981632907937165747705830404378970107\
03526641677`60.*y^6 - 1.97580115784274224745019383937122762890544033419922979\
5982506712496340266181899759936`60.*^7*y^7 - 1.312480509266824385488168455775\
372512777291917975599992950421450771077696135959839155`60.*^7*y^8 - 
    2.81961154330345294662887572357509207101430316465915599247412451077666933\
57865364094846`60.*^8*y^9 - 1.02655754236247023481033062549131311472982709682\
630522718146473849677323439960407659205`60.*^9*y^10 + 
    2.80842924612055368174590906853365537185574239726456880628868519803115001\
41764335986948`60.*^9*y^11 - 1.0227056783477890869804451656643764167331991140\
312484274382680408395339490519740527407105`60.*^11*y^12 + 
    9.61578641766054019874965831938070121544690724377601789308757657711421843\
90964208075084225`60.*^11*y^13 - 
    1.20316338472070332150164931664496805258605504663628262674886233756800274`\
60.*^13*y^14 + 
    1.33661171309314519995645505957534060346946778277540063690036976783920710\
9`60.*^14*y^15 - 
    1.56898913395717380076693068752877747017085745093219547367804719466073352\
76`60.*^15*y^16 + 
    1.83843321785170628026001204220990640265315975118853004129556048747208396\
609`60.*^16*y^17 - 
    2.19833267052342584914643408898172569544125400917366989862804244362762467\
3509`60.*^17*y^18 + 2.6599450295914692088721749892447392163737888502519622067\
593160194347259096094`60.*^18*y^19 - 3.26271810777712372132659835740599990223\
364862987204537335129055476602704266324`60.*^19*y^20 + 
    4.04917336387826362380835672683192451054921161586625033478028316189249931\
3141129`60.*^20*y^21 - 5.0811905724481132998396776179696124488304445650010326\
00681328184925865555133943`60.*^21*y^22 + 6.440974383021676182518807954391354\
4865110063495922105219015648971600690828311246`60.*^22*y^23 - 
    8.24138807488798866823609099764353473278378159085281005757434911903363753\
8891743787`60.*^23*y^24 + 1.0636556099105859569731276939226452823563456719124\
5885137798685624598098407000683557`60.*^25*y^25 - 1.3838253861438928366308146\
07466476699769798050849198980932065553370931503167496803829`60.*^26*y^26 + 
    1.81382109689434989654017702295084580990761163650967282210524717178048745\
26593353286221`60.*^27*y^27 - 2.393971958180506451198539909782927118094754285\
9801718365914072304718601929466071000196`60.*^28*y^28 + 
    3.18020395260810730725256545220933634335195868750355727055380072957037182\
4913078747875476`60.*^29*y^29 - 4.2503143097497018022793350242051809710211929\
666655680732667289004290812661550737845963108`60.*^30*y^30 + 
    5.71284978498223573236633608355917493846557950390420724952909062673814`60.\
*^31*y^31 - 
    7.7197018894146273651301790241744304134941199088861578368895716406976105`\
60.*^32*y^32 + 
    1.04840137341066825592956134687525771960167223514304016304921956611685575\
2`60.*^34*y^33 - 
    1.43056944685269784159232907708095398706453749878145836646389762058158595\
43`60.*^35*y^34 + 
    1.96078497934302631617109402230538212763560603129359846495486391665506540\
791`60.*^36*y^35 - 
    2.69889054623361857708589187857083409695179459777903499861823184673514149\
5461`60.*^37*y^36 + 3.7297331831878196235915122292605314968129772618441604225\
655930137634277923616`60.*^38*y^37 - 5.17389758528670766398696783187753755397\
603064885733631752405980420491053197132`60.*^39*y^38 + 
    7.20315176244291502048817722848442935893807599551102973226748195793076924\
8343293`60.*^40*y^39 - 1.0062714509068989831584623708349802616166552308491948\
7690091561317848317570766852`60.*^42*y^40 + 1.4103414190291683976320062503473\
66840925385981029715407386113085601631535428618724`60.*^43*y^41 - 
    1.98282120271147566413214944798818284215455914862033516296255130862962193\
3223013899`60.*^44*y^42 + 2.7959617870089023785272653090793518515967063643581\
268196741804342599608399850297908`60.*^45*y^43 - 3.95375382854137300154940369\
6511000006538925139627424887554704223771685134979711898903`60.*^46*y^44 + 
    5.60615168979812138238624467095525878295383646962150701609985155524408233\
09253979122223`60.*^47*y^45 - 7.969782174841243263604109997700045452676328844\
05412859666883703865493313397214261078528`60.*^48*y^46 + 
    1.13581389085625271535440895548424845601606720288842892535589424916522292\
48285950434253936`60.*^50*y^47 - 
    1.6225670540606606615219751325605313368001364346012407446883119531861758`\
60.*^51*y^48 + 
    2.32322459235782446428486311592101798464201959909113791829708231621696882`\
60.*^52*y^49 - 
    3.33375423268042548835460227858040086025926431035021901262139063368071491\
1`60.*^53*y^50 + 
    4.79394288574690306431588073975793149282310365138527680309339334428761438\
62`60.*^54*y^51 - 
    6.90771125966308301918167535892703513911293615900305465913066411283443095\
625`60.*^55*y^52 + 
    9.97297293294681926173599922281709059125577162844380039176734978257006865\
7178`60.*^56*y^53 - 1.4425575654703282661198215672635083786005500527556951509\
1762535135568962736917`60.*^58*y^54 + 2.0904043089326032720405285470029743795\
77988309770736293579234107186538547457412`60.*^59*y^55 - 
    3.03450735000674593633407545714943046001674386132653627302517024823641798\
65795739`60.*^60*y^56 + 4.412456565847601583946810781197201436156086919046371\
3035815785037067995156312106`60.*^61*y^57 - 6.4266104639864185285624642962615\
31174584615968047498955282157065379731759435528246`60.*^62*y^58 + 
    9.37495064622874298369054195859154967958151881414759055333971485177929863\
83173606386`60.*^63*y^59 - 1.369679187602287128306563887171209677418644348936\
875555890373148665403431083651603661`60.*^65*y^60 + 
    2.00405691373264352335382063740160814985983781274736111145827028022099935\
70334815693546`60.*^66*y^61 - 2.936446403307487891251537694777216683750907165\
06493212980228565285118736427870772576174`60.*^67*y^62 + 
    4.30859239209211899209423220955005791604632914825092872698607767334815537\
5074612518288899`60.*^68*y^63 - 
    6.330403959313909246582184666439438971541075798937038131601924108468261`6\
0.*^69*y^64 + 
    9.3130589013539038005452531170154546432341427691235389590487382486503468`\
60.*^70*y^65 - 
    1.37183290439651425250228849412544126309967575881118220749132457500515357\
5`60.*^72*y^66 + 
    2.02321391770009093073811566380305432776038711900284068781131119998980989\
36`60.*^73*y^67 - 
    2.98743597065546737152804704943445583045813271046936578294278405875951473\
5`60.*^74*y^68 + 
    4.41628183439487064496685974420974207136190146633662769606620989228555650\
3174`60.*^75*y^69 - 6.5358506452505020773549797290144017854217473724472483088\
164633287256065380447`60.*^76*y^70 + 9.68324691203205588402962491830234675246\
608077863823633903612710532344383791861`60.*^77*y^71 - 
    1.43615193939476202161417238897995064035779437066563238841507046925089018\
09032777`60.*^79*y^72 + 2.132199063280241706828539766250557003216767782008811\
45298423979985941686161971512`60.*^80*y^73 - 3.168772547602109441482355853169\
846291696963523158728206308554539381586152570384395`60.*^81*y^74 + 
    4.71388306980162568433729690271356741218527935857362171649151582590022422\
02584472541`60.*^82*y^75 - 7.019074886605424663068159770869082344732847329204\
79009936449417365361885232576833458`60.*^83*y^76 + 
    1.04612509272414718907613927256795191516637861487105228675207451784691964\
55539435185768`60.*^85*y^77 - 1.560557529890367385459810686049692883100782192\
91972648178215857460971858022835064493673`60.*^86*y^78 + 
    2.33001385111016235646969619720278595380351284028005403396587973608564619\
1931129024326615`60.*^87*y^79 - 3.4818517720429105489393695504833414483066375\
472596374286211567633412046528776989012070275`60.*^88*y^80 + 
    5.2074602292932938397129855661289331942653124899223795312808921917855944`\
60.*^89*y^81 - 
    7.79465209453131421944859651838870661475458988280597699313401767451743655`\
60.*^90*y^82 + 
    1.16765380790333122724017538920396551610934692857941791472485403850102002\
37`60.*^92*y^83 - 
    1.75053120041309901004141347471275341498490730099281059565399536707026137\
449`60.*^93*y^84 + 
    2.62637110547134992613367549516069531011450754020866572995459774793717730\
9992`60.*^94*y^85 - 3.9433485951882514074345830862153822533916734877187535304\
485647934084309292006`60.*^95*y^86 + 5.92501858767540329763873817190280962420\
346624121118896306975218494278313859962`60.*^96*y^87 - 
    8.90886966125817039738817106061271774870642248346605322018236186813711109\
8025131`60.*^97*y^88 + 1.3404695336812634387469086348428464339608036541173928\
7827690686686851096704818132`60.*^99*y^89 - 2.0183016996976816411152979569856\
52980044241618302706392885109662977476961630759049`60.*^100*y^90 + 
    3.04091008540862060696449713017003580180789510951308903958706669874306846\
64841071131`60.*^101*y^91 - 4.58461841830017317506323620285040279578002647562\
369977771130626926674565216455875178`60.*^102*y^92 + 
    6.91638087518886424011098582236567295930295533211409170693464293798604264\
2749128464174`60.*^103*y^93 - 1.044058557623197903516244236925353751049261322\
59822040284480404409590333268892300739343`60.*^105*y^94 + 
    1.57701348105570845958702166524815246358519592787424938617758995129369677\
7389535247076509`60.*^106*y^95 - 2.383444617535333058431960427474055149958190\
2388023851026317368907337041919545350249841165`60.*^107*y^96 + 
    3.604362988964907126786419423033561758543130972374736118266150961025376`6\
0.*^108*y^97 - 
    5.4538177891366995318724209359416553532484781095442235117041033311147792`\
60.*^109*y^98 + 
    8.25688767740378772778072365872106449129909783404258260421581697008795927`\
60.*^110*y^99 - 
    1.25075121104515895032765163297676777670120229156990222619418069778317329\
89`60.*^112*y^100 + 
    1.89565624661361223586337832981467214529517595920530514216962679518564645\
696`60.*^113*y^101 - 
    2.87460232914942568246669220720758831701587993781337707983332452838177925\
5675`60.*^114*y^102 + 4.36135118641242311182870600771068768657111193485698704\
47279492633426885127472`60.*^115*y^103 - 6.6204138058384942509070985693162826\
7358264410379993710460998516554481500923005`60.*^116*y^104 + 
    1.00546236694157474226166550623381163665340776575060347452125180295775756\
47123314`60.*^118*y^105 - 1.5277737563175332790914498545200900818882256846630\
931637702045388333801811725257`60.*^119*y^106 + 2.322527466011882447876938137\
595546463108640470289028175594168551698302453535887313`60.*^120*y^107 - 
    3.53237998654966550660111572218381981287810850269474427007965148438281840\
49804247142`60.*^121*y^108 + 5.3749567945721887834530837090464747222404346114\
4791997477857020664992136995051163118`60.*^122*y^109 - 
    8.18238495482952322655181253138516087681032383431952589261407204226817108\
0725040797273`60.*^123*y^110 + 1.24617394481854226871884355732124646509981561\
499642295772449146026159908083161150061763`60.*^125*y^111 - 
    1.89875009855778458804948775149687586039262149631169005806184255204141983\
1955647908713791`60.*^126*y^112 + 2.89430291433500398437936595604458397861403\
89896355068111266384964435459289528786835511895`60.*^127*y^113 - 
    4.4137112538884927138657414603062907987437668887785965075843918795833073`\
60.*^128*y^114 + 
    6.73355538541810037318427346827857780727273260463341621849973780160478183`\
60.*^129*y^115 - 
    1.02769072783729482556762810143967986833788423370959394381081789732994890\
08`60.*^131*y^116 + 
    1.56911546355997728598940782303675068390971054032937356353394735913049966\
32`60.*^132*y^117 - 
    2.39672874908782047530315957621718480274684487556899413376905395827404479\
1476`60.*^133*y^118 + 3.66227976220064494890600109384297633377181732026916134\
35600456198667234699399`60.*^134*y^119 - 5.5982204841124005272387306820010074\
7524332524033651493125056225028044384309568`60.*^135*y^120 + 
    8.56074580495617323023816237499156092729632020239791430247772250012548144\
4805868`60.*^136*y^121 - 1.30958491080597791280032847931404138899309573748229\
923346841165475471231713555782`60.*^138*y^122 + 2.004073213347823597112745764\
731677364678045979191172971337124267572378830049033513`60.*^139*y^123 - 
    3.06795389447797674831072631747754921678486229960723080733664760659293019\
71188275766`60.*^140*y^124 + 4.6982586712310948492873414337139815961416895145\
2643390135533431064323939497134026864`60.*^141*y^125 - 
    7.19739690704580724555433120048300844902516154461904135706989256613782150\
5152666407902`60.*^142*y^126 + 1.10296582502122496990169008690761846375711204\
257484626866902506998397637917374710029437`60.*^144*y^127 - 
    1.69080852778519035432616677035217267452572860161272557589548914075705658\
8970403342037668`60.*^145*y^128 + 2.59280778590194490971742704341543536907471\
28443522923133924670409827271720866847697873526`60.*^146*y^129 - 
    3.9772925324490283755616747525118076521715090500385818585057295255112842`\
60.*^147*y^130 + 
    6.10300770848932974271689496860142643135654657613709253162885048595352255`\
60.*^148*y^131 - 
    9.36779488370326254281965981169780633002002338873718235952887116168841696\
8`60.*^149*y^132 + 
    1.43835419673499948466894160871762463972597455861484024704055388482959607\
964`60.*^151*y^133 - 
    2.20916079272897314001016580206952834084272850185381226016745570169306754\
973`60.*^152*y^134 + 3.394062663166437893269603698387063059355079120191458770\
8114961437092218194019`60.*^153*y^135 - 5.21604720350677401545166937136729666\
498462391283709777240520848858917327896004`60.*^154*y^136 + 
    8.01844988329242724997864444136213002194302359964908033769743308355634149\
0664528`60.*^155*y^137 - 1.23300471543346718333280530895764703258388987895737\
87343761933255945235340608103`60.*^157*y^138 + 1.8965428970916552720333528210\
67217209902604529003922123158419161183089254354673142`60.*^158*y^139 - 
    2.91798098899955954059508379860413555396594870006704587840822609634021026\
44561463651`60.*^159*y^140 + 4.4907861941265883964510096793578478005825436214\
2618062382091666212785910589092439821`60.*^160*y^141 - 
    6.91322587368989564826669521872808277452297162542869524390987762863970411\
3943540815426`60.*^161*y^142 + 1.06452511240856178607590521854818177832239664\
258357447018848211821005994396808162759278`60.*^163*y^143 - 
    1.63963150843495645708745535856305048530251620056622821422825708719611858\
0074924709416264`60.*^164*y^144 + 2.52609801174980893842270502255916438530776\
4844030052505315084253082824048812331311293773`60.*^165*y^145 - 
    3.892836692133762665506028119613595687645485882190694280611975962037147`6\
0.*^166*y^146 + 
    6.0005726820818744517908482835275355695031897583355332993664784685951044`\
60.*^167*y^147 - 
    9.25184301275953138355424134892367761995047204845180783350307289630522475`\
60.*^168*y^148 + 
    1.42682723298314435027847006825188546320829238060657129057160512843433525\
2`60.*^170*y^149 - 
    2.20100320901158509369411997920121849660776791396579154626234106061648680\
044`60.*^171*y^150 + 
    3.39605497109361804042391908059561589782793227560066111169178278102274336\
78`60.*^172*y^151 - 5.2412167870462523870483898692129280639661598880042906476\
825859274616185556125`60.*^173*y^152 + 8.090801842402723874428470042876611254\
26717431615705185810276236694942053043887`60.*^174*y^153 - 
    1.24925677913727322400144152531780429882118527994989148627328031245039807\
06311302`60.*^176*y^154 + 1.9293511517395663930691371221609751366296670122499\
2809677333609887953819776357001`60.*^177*y^155 - 2.98036178274934956488406001\
9494971928745269168005707052991922908415412889139790616`60.*^178*y^156 + 
    4.60493590932211978914665675855975332118776322965872365860000374244085002\
25614592917`60.*^179*y^157 - 7.1166215131946818557839788665293758001495041250\
2702361878426654698242840203019399009`60.*^180*y^158 + 
    1.10006569905660059817994039474538769601887065260656256197221676770105404\
85786827941038`60.*^182*y^159 - 1.7008134253108029108573444954738499017647227\
6266408947167042470615876032785647781953041`60.*^183*y^160 + 
    2.63018847235109543057734478884168614932793748336021951613834560442111733\
0836448224290408`60.*^184*y^161 - 
    4.068254124754824730064452461335118218148608866876252043597195851368147`6\
0.*^185*y^162 + 
    6.2938903490332033069389158589090163967915815968389266100673296800232192`\
60.*^186*y^163 - 
    9.73910558455323629632089198683410637295526374150907358712400674830414586`\
60.*^187*y^164 + 
    1.50732431732076182276167343509086769814830992476997307977285242758113804\
96`60.*^189*y^165 - 
    2.33335604732956271479458057677287554030147531950428420801794066520895394\
671`60.*^190*y^166 + 
    3.61277538633836527845827735502381835164367701857712728737055097107048533\
3487`60.*^191*y^167 - 5.59481247544367778837339381824869844154207867331853695\
76150438480552412059628`60.*^192*y^168 + 8.6659012144373588730954545283689177\
7316896227217367600868339659202877648540871`60.*^193*y^169 - 
    1.34253179211465801405947659395891692092965068320159475008656919268416953\
33861661`60.*^195*y^170 + 2.0802575429524690814605187438254750126978740410568\
9743560912507595672897955745836`60.*^196*y^171 - 3.22396535860985090870335543\
3375639649264570024104499657622592402235776574819395323`60.*^197*y^172 + 
    4.99739217085434536332309942721260676071487292724272827339510989814679429\
78467530784`60.*^198*y^173 - 7.7477462240738352727442458733159551502616994744\
9636971351512675374475207473064203493`60.*^199*y^174 + 
    1.20139365132872465854898171217039124604900025063542857753170358699097398\
63344588237944`60.*^201*y^175 - 1.8632553852926464803048134326601603511108085\
032908721847842592295531281055103119184735`60.*^202*y^176 + 
    2.89025177001762737456672234731243656819895012164333759119733008578744049\
2476527494286352`60.*^203*y^177 - 4.48409030820246529594890427595302539942780\
23728654548676443116206917761504574082406855544`60.*^204*y^178 + 
    6.9580503887105655539955697339853494950978444951115494732333598256185386`\
60.*^205*y^179 - 
    1.07987753540670298388621224380984880886922378674556857549641994947232690\
9`60.*^207*y^180 + 
    1.67623285916879591262617597783323364784427149659266502964104206334273044\
19`60.*^208*y^181 - 
    2.60235355979909477924504280010791447371200156127939746040156376348691092\
363`60.*^209*y^182 + 
    4.04082062003472363550968648864310451925470736398645112990420639851083891\
994`60.*^210*y^183 - 
    6.27542858145348737940795539104518157234768761086293276675005361114332426\
9448`60.*^211*y^184 + 9.74735983117647001379248346285368702651169045515974530\
949012797084020930259233`60.*^212*y^185 - 1.514257192635792667312379176363235\
801366063144836147507372153115776698634981608`60.*^214*y^186 + 
    2.35277607171414284198264091390493704226346751655140305837326152492354541\
708264046`60.*^215*y^187 - 3.656193079786162830676497187061056777490009056288\
282724003789903864925337701178043`60.*^216*y^188 + 
    5.68256634685224456267063293622417640115160443515571079797063729706779192\
79790027702`60.*^217*y^189 - 8.8333628592600757860587778517158628192619537661\
9520138601260866534011149893393318142`60.*^218*y^190 + 
    1.37332428165996560188506323915136638739630676618963347759499093590364618\
27074614409166`60.*^220*y^191 - 2.1354279305190202250268184726995517177832711\
9507228498153960681949650232691011825467329`60.*^221*y^192 + 
    3.32093871465836820650781456567353385285212891180851097711244440889738233\
7474722857233387`60.*^222*y^193 - 5.16535609082469452593462060862773524491042\
9978122731182627125867719163994728817200141455`60.*^223*y^194 + 
    8.0353072088785923431079615656493135728870534918199235849195171260700178`\
60.*^224*y^195 - 
    1.25016368470238733372400467325931879798383451733478594377099165412447021\
9`60.*^226*y^196 + 
    1.94532791014838075360625230032731559988275113191840635619142272155394440\
29`60.*^227*y^197 - 
    3.02746883564530020894252054150849564462768610856163475245561479545173701\
129`60.*^228*y^198 + 
    4.71223411298419848384878596896322667254182177542776603078372345178382535\
1714`60.*^229*y^199 - 7.33556803020005667022755197204556257533534994583991268\
26922758898354933436174`60.*^230*y^200) + 
  ls^2*(-2275.467859930192678489665958674125821329514638709513872113923623732\
1178125078773`60. - 791.96371320466326318136805465437716274138612434788181222\
589003474129745349152923`60./y + 2650.227127532950034750801118858386794998895\
19275608490043830293390214591463194052`60.*y - 4522.7167970672884091100049588\
7101885355672510690948686438579525526806495067318908`60.*y^2 + 
    1772.97627497257100829141754201113654098606635459106801388720164359327410\
621235167`60.*y^3 - 33225.787943124802531030591962536608000979867893917251704\
02609384928303471015419916`60.*y^4 + 60151.2968153721219510197839208864126137\
5387435375648079085302343152535235309335915`60.*y^5 - 
    743902.863275750265130532044288172938883076790976213266502936621573287329\
67943937963`60.*y^6 + 2.82737063416498036480940316567245452345252244738666250\
908865172752826168440405730802`60.*^6*y^7 - 2.6619868670758335359882805253249\
55386394970300956874140678656039931364141935015379306`60.*^7*y^8 + 
    1.64250547496241126348472380052033607979754854071121174977438218955186429\
74688301248861`60.*^8*y^9 - 1.48596918937031976088228739073703261628977276526\
529341939297659438782081538591411232379`60.*^9*y^10 + 
    1.24680781293569031360234615837240319664466921343672384561678891748004453\
2067091378168732`60.*^10*y^11 - 1.2092940919941291497810337028276585753125651\
931077770544019859977474910039640975570788888`60.*^11*y^12 + 
    1.1945488617940449925324509398960756825545379652000988264393704532786838`\
60.*^12*y^13 - 
    1.24991148239282245912368203745862236231396344734957900260514340892309595`\
60.*^13*y^14 + 
    1.34452931261787140795017095564263351343194646423466765860137919806195610\
6`60.*^14*y^15 - 
    1.49159570175652143703285165895771563809976829633940273528998804495449526\
28`60.*^15*y^16 + 
    1.69358922563704921081341099158695904827819716992743427354241633477553753\
424`60.*^16*y^17 - 
    1.96448122310138665555899231364511937170822743415340193444384865077979864\
2431`60.*^17*y^18 + 2.3208696074575509893471885320801484051423907006930180965\
641188624220516275695`60.*^18*y^19 - 2.78732378805138257978259008373376665936\
451004856220771857944768898271594294895`60.*^19*y^20 + 
    3.39681159989016153945572341230606267095629835202744572255363854833186131\
2901453`60.*^20*y^21 - 4.1944343054361795827399920300350523095172461647720776\
29140811034073292358658401`60.*^21*y^22 + 5.241383207855133650841964687134706\
80882935608989394369360064692036905216013886552`60.*^22*y^23 - 
    6.62099463787090462413247607394014939875738291102855338759317869426285507\
1226050201`60.*^23*y^24 + 8.4469645979853875218778694719985219847236595292319\
492246601980038541392847050130749`60.*^24*y^25 - 1.08749060614567310274956941\
6807415293220950573511096598316512873743937829486085215247`60.*^26*y^26 + 
    1.41184700957992668238880103997478914069071631137730298709506140632354683\
29847765560246`60.*^27*y^27 - 1.847195615587502901610209855335636376457081040\
38557022567141518185368216147739276659581`60.*^28*y^28 + 
    2.43420705462473327364410226252262278935691598293232643917112491279467547\
2139145202217955`60.*^29*y^29 - 3.2292655923591026828623529224826184229406060\
81175621147117124434348182470941164344063972`60.*^30*y^30 + 
    4.310783680479916762809329666668405742129448074990071744866577167068279`6\
0.*^31*y^31 - 
    5.7881376878688692014838257616041961927308997943043123777946299821573062`\
60.*^32*y^32 + 
    7.81434201656481627934476884326801934907470041115145888090394107640901602`\
60.*^33*y^33 - 
    1.06040660648205195030230889829652011269169077272221220201858458636908536\
47`60.*^35*y^34 + 
    1.44593022570252455996468464524918726689694887674505745232033265784207300\
396`60.*^36*y^35 - 
    1.98060117374348659597833399181776658005021590662141992475132311453496017\
0578`60.*^37*y^36 + 2.7246550206340096120004161834961813672411191079716925742\
592267191571620928534`60.*^38*y^37 - 3.76348186482153860259290121207025275568\
847492859033969713319773279631861174816`60.*^39*y^38 + 
    5.21841979093478929049492858857999089374921648070336279966106427044762471\
9280728`60.*^40*y^39 - 7.2622859831148908365384838232194831228438123649626930\
035760256605623875471653898`60.*^41*y^40 + 1.01417657416206584336102932649204\
3874261499682929377197976044428103968741096884187`60.*^43*y^41 - 
    1.42097446313986221752118683016822375268042131395096361032220281501485509\
70789928681`60.*^44*y^42 + 1.997207970513871381959028002615475975380607103265\
3050312607322930468648174802574945`60.*^45*y^43 - 2.8155370799739320100060981\
83612194754796111882994730892814422329142276983012498294641`60.*^46*y^44 + 
    3.98053197013613074390473800193868344103271848173360953539204595363681184\
72732155644671`60.*^47*y^45 - 5.642970697521409998485664223793472206109020758\
75106434638768944903253437714001443154106`60.*^48*y^46 + 
    8.02065431215639735862169479364528491434250362225045577223333123143675603\
6259834707827851`60.*^49*y^47 - 
    1.1428755241620088325353487587973590036374828426461057414049169699758964`\
60.*^51*y^48 + 
    1.63241289305529695679875273864913983715873672283492431727325337430966309`\
60.*^52*y^49 - 
    2.33701038655816599927099883200837625493803335468792075993929506926607885\
4`60.*^53*y^50 + 
    3.35313430257624543264296323852125775547826067001706221346614104422654525\
75`60.*^54*y^51 - 
    4.82129180507932695378047861242937987907811029165802074526826102602268623\
122`60.*^55*y^52 + 
    6.94644654869158363212678207192392184467434884916032865141041258320788688\
3276`60.*^56*y^53 - 1.0028025729489844425752269671868597864958695721253630985\
9485798890625372302205`60.*^58*y^54 + 1.4504078541890696396859932423266491392\
53672667622192166352272991072068263564248`60.*^59*y^55 - 
    2.10163371291116100294561968732881972326988524012266219736559149470766364\
45481241`60.*^60*y^56 + 3.050618522776969061693151175838110621108243959534971\
59343859283431753830126018311`60.*^61*y^57 - 4.435637705740150486498245802435\
348216246242116167702336125973497814938179553751962`60.*^62*y^58 + 
    6.46005464623617590819178068412980962228436727774650737766293664746966107\
61623022764`60.*^63*y^59 - 9.423326491673104151829692876708094443485272915695\
23121605384136262225718818952640098`60.*^64*y^60 + 
    1.37669383301698313373109808991412926401647300058063104415949220816674752\
07934643350781`60.*^66*y^61 - 2.014252256834973814335289100018643380571892687\
85313756680665807214186556140897021821458`60.*^67*y^62 + 
    2.95129787338530406804695531892177823586528601765694385539867839904075547\
3047158025875344`60.*^68*y^63 - 
    4.330272608580445623918720466077659213469567632219191655120340637876316`6\
0.*^69*y^64 + 
    6.3621172945297996115474973360682859932719901893376660236946051872633514`\
60.*^70*y^65 - 
    9.35953870304853482148925000920366003669017048571458934274521517914741788`\
60.*^71*y^66 + 
    1.37865774953958087609406224850550189413833824175337609749315539575651606\
16`60.*^73*y^67 - 
    2.03325294837455656672485646195997013270304906994125843030620703680412830\
753`60.*^74*y^68 + 
    3.00222799000070717152388480905915634644515050534178690657504830052084902\
6123`60.*^75*y^69 - 
    4.43811255195689092513603220447466345855299829122767684510617289589682552\
4186`60.*^76*y^70 + 6.5681194856119671148551249218745922405945391543598786104\
9792855607674928858335`60.*^77*y^71 - 9.7310158007935011421389505895497214519\
23208130010081532130640599055147621017359`60.*^78*y^72 + 
    1.44323346075672641679550077694386233783658670311544003754528768964677264\
890946663`60.*^80*y^73 - 2.14271147511879511889361489802377029584059515746623\
6982453994708569063089719205911`60.*^81*y^74 + 3.1843985775368140225712699497\
44093431767834910557962664139053583645136654381057926`60.*^82*y^75 - 
    4.73713949027089117314299067405184314387192827098050131630552764351091734\
7035542808`60.*^83*y^76 + 7.0537297117109317461175707338113963604548210646379\
59156416352569496511883195227998942`60.*^84*y^77 - 
    1.05129509851745924036605972056407605553151231080432871218054877749258574\
140662244447629`60.*^86*y^78 + 1.56827910281910150312998542924851848596801945\
6054270077843212790364922614819397860227885`60.*^87*y^79 - 
    2.34155874473408935349760728456645970021527091154540547140376251716974526\
71528433667448794`60.*^88*y^80 + 
    3.4991310841720793972589832684970589201195740887860234627211828541311033`\
60.*^89*y^81 - 
    5.23334826932733065320220500193359996439573405289931097428211023849502341`\
60.*^90*y^82 + 
    7.83347542625603995151075919058874104130336447515678725047248469705353104\
1`60.*^91*y^83 - 
    1.17348144960426082045014912995804948738543242433697307386568560382727029\
249`60.*^93*y^84 + 
    1.75928679285035350103950067498535934720601715769706324507034132119236076\
3026`60.*^94*y^85 - 2.6395372263346475183085864025453754917451734238558146871\
776704655886064223243`60.*^95*y^86 + 3.96316374458491889959574771062335197843\
939402375357663515237766897517285594872`60.*^96*y^87 - 
    5.95486501173948514131158804489802260954134058614452845752645939071117181\
5834939`60.*^97*y^88 + 8.9538612685629824631916165898251596218570205552036639\
917789329982156972943577306`60.*^98*y^89 - 1.34725694728810324591473656864839\
0481719939521669811853903296352123031822748493915`60.*^100*y^90 + 
    2.02854879065695607529144018032611288662027179759587665237634705247371400\
59117032585`60.*^101*y^91 - 3.05639150164176875329928806146242816365014577902\
092982430420658285434373583731969232`60.*^102*y^92 + 
    4.60802432153350574866704646716228364434717073165746476888168764307895364\
1240998383369`60.*^103*y^93 - 6.951791694423041306134488050703851430430748503\
6728912340124687436178210666402623730784`60.*^104*y^94 + 
    1.04941941218655668510743014732209774133760230534261475956248246674106513\
186310465331273`60.*^106*y^95 - 1.5851345195030012279591443845360778518018137\
371833266110505087435400682301655828060809581`60.*^107*y^96 + 
    2.395754700022925132000207836475264218153599392856747091838128157009088`6\
0.*^108*y^97 - 
    3.6230343043638671026838798081994097960179542782558622216210067184981891`\
60.*^109*y^98 + 
    5.48215430432763950743438255501766957383262955872131784873133360620675473`\
60.*^110*y^99 - 
    8.29991743037532277773649787477133665332575239179896293288817233052609909\
7`60.*^111*y^100 + 
    1.25728907308023687381520704688972293694554073395613865266741768492439982\
041`60.*^113*y^101 - 
    1.90559520792855107894912066403494916452649287705113289480637694550425259\
5818`60.*^114*y^102 + 2.88971978517933977169261350349622800601095735770756001\
20145409910735415392554`60.*^115*y^103 - 4.3843572993225388417280954773394570\
8222884114032190520502456042798953538872526`60.*^116*y^104 + 
    6.65544292182290246119155195355675453132827525519800582159877646636340193\
3854856`60.*^117*y^105 - 1.01079855709714574577974187908335502054928494830107\
297708453282705744526569229671`60.*^119*y^106 + 1.535906640740796566892391562\
531716573131999259353236813366794881512340874283849794`60.*^120*y^107 - 
    2.33492868202075109762746945667459343807204151792827491683789347495288574\
6246356348`60.*^121*y^108 + 3.55129844210159686727231297902679693877727159145\
256069475662109285692913991148560866`60.*^122*y^109 - 
    5.40383062219643462442501599987174033488384278442121387393505011242267722\
8585665346664`60.*^123*y^110 + 8.22647250996840842923544383390633758833922666\
27338425578130209751070161932442499530931`60.*^124*y^111 - 
    1.25290861769656279835781036735659599089071415711806479958115169373654483\
9340949751875662`60.*^126*y^112 + 1.90904214729176662572507726569762379091272\
03409965060970467440302694578805915595536791522`60.*^127*y^113 - 
    2.9100379650191084065738758466629916369362288015724736534048844986390693`\
60.*^128*y^114 + 
    4.43777768660922494512344071716987032049498411834988554359773243504654188`\
60.*^129*y^115 - 
    6.77037921611102015376376611833412815924152777203246570677225297505603037\
1`60.*^130*y^116 + 
    1.03332731731063261975616917111894024847762641345763345286787720492384912\
921`60.*^132*y^117 - 
    1.57774665370571718446363152561880544297135785748513329824844973262707386\
0796`60.*^133*y^118 + 2.40995048733089521267292742618527251092933170851106087\
31123228967282351915479`60.*^134*y^119 - 3.6825410420607296744436079011328823\
6386919890219519646434572504641936732898432`60.*^135*y^120 + 
    5.62928056650633212736383685578428334506685012083363598758220868458799514\
6200596`60.*^136*y^121 - 8.60837714428691851201087523581847442856165858641660\
49293565633501169074937623845`60.*^137*y^122 + 1.3168918348187988761636719409\
02244523567170182464647252666228643394955438508370295`60.*^139*y^123 - 
    2.01528630131542792482948931661280671124520922196682959225024926046249368\
51707964556`60.*^140*y^124 + 3.0851671107442070849116114910868226692846827137\
6017559428183628889081338878009166808`60.*^141*y^125 - 
    4.72469142292414270377731497733237587391832361089034830490083331810977973\
9572242456174`60.*^142*y^126 + 7.23800043371058998731125893671348082003894325\
82956343094890156143882655561298332611631`60.*^143*y^127 - 
    1.10920495040161053495218379769313736317097259650880874588293555698908818\
5023985328674507`60.*^145*y^128 + 1.70039855556408120604543209990732754327664\
49676379528705832230436713918598218707357710467`60.*^146*y^129 - 
    2.607552959778665872553660371188063916208705012390380593570970199986889`6\
0.*^147*y^130 + 
    3.99997088817225556330213734712261297135204494369887696242299405452223158`\
60.*^148*y^131 - 
    6.13789784539039339640280609297805163407680496469637927174808703935958313\
6`60.*^149*y^132 + 
    9.42148830806243684237446918597518441954983889182043390733154104853641577\
39`60.*^150*y^133 - 
    1.44661961395793261215203549003149589097138167121303066990834849500793099\
7536`60.*^152*y^134 + 2.22188795832428259788338345238248871622747429655801603\
03371461566356833050283`60.*^153*y^135 - 3.4136655432791256565583209461605601\
2772201907702278521918510494186533088752585`60.*^154*y^136 + 
    5.24624862877031147519744510909021474781499375283619744632360745030288431\
6797068`60.*^155*y^137 - 8.06499268247719718980364668892878231133663509096945\
75539767225348087197732330052`60.*^156*y^138 + 1.2401792420799523065928279800\
62784104414135826804352751941147242851575776917139831`60.*^158*y^139 - 
    1.90760526080366663811507492312750930428905707003962711982277587180918453\
15937370526`60.*^159*y^140 + 2.9350423949919674343285803976392024329648017308\
7151987777138112818541713693121462317`60.*^160*y^141 - 
    4.51710657841074688879597952981157178381324796957801317330288358396229789\
9782389169451`60.*^161*y^142 + 6.95384013128699179093557355913394129342814024\
70408624942481478823288104387295253284907`60.*^162*y^143 - 
    1.07079373462959627423180167855439712735856338693338916897830208629223066\
4463064636322451`60.*^164*y^144 + 1.64930919163104266302110861156370077530316\
27898993453400622640749238117366592144033866657`60.*^165*y^145 - 
    2.541042288610154776979948779726049782060916369336762407969745936254596`6\
0.*^166*y^146 + 
    3.9159191005040043895805474274446137444618862948353156937016690052572207`\
60.*^167*y^147 - 
    6.03623327776892693736560223590372191280990390366647557037997121945081045`\
60.*^168*y^148 + 
    9.30694863414598221420133111559361623266508609832839019120397158129427941\
3`60.*^169*y^149 - 
    1.43534452746922754522847294616114415667652848319202568438223469973414493\
412`60.*^171*y^150 + 
    2.21417074500599034107554756315283034005761031865657376931471048065418160\
8843`60.*^172*y^151 - 3.41641615984180399883622904371534586644545619842989462\
52732009804856007482425`60.*^173*y^152 + 5.2727084947979454260634125236467948\
8558402096184048417511061252159251449700052`60.*^174*y^153 - 
    8.13951906183738895390897457049823142460768937273325080589715276398640035\
1219826`60.*^175*y^154 + 1.25679485890180453033149497121197255906809860281133\
120227978470904664168739720197`60.*^177*y^155 - 1.941017359461144605217348028\
371686860647482217346938603559588741708180248106829848`60.*^178*y^156 + 
    2.99842055546558385589499201661281517466095716026668567805126329866761617\
38023861393`60.*^179*y^157 - 4.6328957791762651028185742436806314540014404200\
7190228443124746420230532808315720761`60.*^180*y^158 + 
    7.15991965964543608346803354603961265501820308046204544060133917250412328\
5569372879562`60.*^181*y^159 - 1.10677210122954038951948188513288696934653954\
730366805730768204793243837565111690142962`60.*^183*y^160 + 
    1.71120293178685276297719381075241408175461704304460197286135723089192568\
7739879266681682`60.*^184*y^161 - 2.64628692765429873975377839771856942916886\
87605327054373738273083907534866594479205198575`60.*^185*y^162 + 
    4.0932033123037858467846659254331956326104502792952290484298687873917413`\
60.*^186*y^163 - 
    6.33256358328091032057560907100739819254955597232646228008796405086312542`\
60.*^187*y^164 + 
    9.79906335225125854993539693133010920021172893298679782610594625829915643\
5`60.*^188*y^165 - 
    1.51662169135416924464980200414199613580625562268270874516711083645395276\
648`60.*^190*y^166 + 
    2.34777567568611837927008744421202625931979937895631682658104879917404221\
5502`60.*^191*y^167 - 3.63514331643310210764950938374255681519696424189096882\
03901947659726904812162`60.*^192*y^168 + 5.6295160778070487545717442663052145\
1125035483251290144115224662173372125656537`60.*^193*y^169 - 
    8.71975291683705031004584603395392856213546475183847509326330870852563832\
173529`60.*^194*y^170 + 1.350889737604260060621036372423633921719179845362085\
79823349173818903136396509062`60.*^196*y^171 - 2.0932315452028253188485160306\
63280083262507263236733381633571646814990670548994451`60.*^197*y^172 + 
    3.24410825299960807482506554668052908902118284467429332843769002726006797\
44702889917`60.*^198*y^173 - 5.0286704178996889072071251359905145497012773322\
7018220552935922050742145986864821002`60.*^199*y^174 + 
    7.79632367532489645088511334096621823536751154311285914219859139874644045\
2749378650206`60.*^200*y^175 - 1.20893932491452003186781728492989722149565718\
825557621564226831917670456433832895546633`60.*^202*y^176 + 
    1.87497818840050076924022828533936391533321086061694810518616638942889745\
5476374642850446`60.*^203*y^177 - 2.90846698512373168985747135953862523397711\
3653215010393737400267409784776868583368026464`60.*^204*y^178 + 
    4.5123980834669535878644293597535447154094562065660319649360355239821878`\
60.*^205*y^179 - 
    7.00204961232132897013152935787591136858034806164808527888843346825015158`\
60.*^206*y^180 + 
    1.08671746100721420339878108150663066215478463710612689919270045831834591\
92`60.*^208*y^181 - 
    1.68686753110493779168278051512198148273408718534334880094707566875831176\
18`60.*^209*y^182 + 
    2.61889077766092527811721836743165286856574486611682365714466255911462758\
1436`60.*^210*y^183 - 4.06654030941042334397446158314859122170768435763274526\
02359432919756209644745`60.*^211*y^184 + 6.3154353259203376825472208782302213\
8529372549210750458358614052039336197501495`60.*^212*y^185 - 
    9.80959906532629443345331624937475345982976751878475028911576454508444110\
6597519`60.*^213*y^186 + 1.52394126724874005268433754069740376427449378720990\
218912375045592187888260692599`60.*^215*y^187 - 2.367846104890984240348042560\
521538304195974989621311974600541693408430808410784238`60.*^216*y^188 + 
    3.67964788503129734560428070148857812260549366177222197315875928302200524\
41941025747`60.*^217*y^189 - 5.7190762223863446318662668743573050255361654368\
0377941371135896023080545492873845268`60.*^218*y^190 + 
    8.89020221410040616362671933020061186618368091043088406568948335015381532\
1338469716024`60.*^219*y^191 - 1.38217436929659611113710960039426679860111095\
238308663401397266875072453819301720525747`60.*^221*y^192 + 
    2.14920970168866210139571055938135666743347844725925074402628687257550132\
5277806081886496`60.*^222*y^193 - 3.34240322213940590808180904280690598255492\
42873453346322602532402247129349432303377609947`60.*^223*y^194 + 
    5.198790577328326924668916197347182584292783978593004077499231709017573`6\
0.*^224*y^195 - 
    8.0873937646652826004068799160313797075102412369737722415798133968983017`\
60.*^225*y^196 + 
    1.25827914771817953446184595647521426347066790772923259569259633507894657\
78`60.*^227*y^197 - 
    1.95797402374427497786444504651897093530793641983145458010242507330017766\
962`60.*^228*y^198 + 
    3.04717746450478708588794812066258098023164422173298778413935770953265912\
8498`60.*^229*y^199 - 4.74295337318533464668996915357452855762852302207316806\
43278538963718687532363`60.*^230*y^200) + 
  ls^3*(-800.1361717473358692929214017539973443424667659815870858582826127064\
5119714269261`60. - 201.32027673589914687925411407462451347267985448633722684\
557029906865165264109983`60./y + 1515.410057386759738468634586227843378739183\
31873531941356057271503310047241465675`60.*y + 428.94039953344894203377004131\
1970243807101225430087901809964440394065797818335`60.*y^2 + 
    5946.42278626247498056845639104341335147284163162791806056721635805868743\
616894737`60.*y^3 + 31242.352250516440574226138490357359131760979713417407733\
95480589631227799948452143`60.*y^4 + 89382.2315471280188135385324564370917601\
9122201737628554844983630122009040831490449`60.*y^5 + 
    633130.763408778589155747806139538551784000036065170515817208154307079948\
59385542207`60.*y^6 + 1.92878149256589834648038816231606091718428151508693118\
056311300593656353414517393764`60.*^6*y^7 + 1.0066403947787901988929973448248\
11552749989966086286814335508267458452044378952163688`60.*^7*y^8 + 
    5.48792071362794945186697650374848203731110261257756706560044552577000414\
0797029780481`60.*^7*y^9 + 3.757545436268431627511674278563413307397945711482\
56412318263145862893953514874952057`60.*^7*y^10 + 2.4236788542102165660976112\
4173581367944766832462129973336523361958429142359860520346839`60.*^9*y^11 - 
    1.28748131868427473471552676749821269856064284484741338423817137424935424\
9962109098716096`60.*^10*y^12 + 1.8249728230489785514789876576738426304959830\
692399516907250533104118310327731648569127909`60.*^11*y^13 - 
    1.6865375257134341203701308993652341273132115563143295334129800936641753`\
60.*^12*y^14 + 
    1.90265785284575756440098038075677587580390537391193726564364207932291063`\
60.*^13*y^15 - 
    2.05021045999916516318439426197074445888553077378298717090267914365955468\
9`60.*^14*y^16 + 
    2.32568226595255533486272199549258433151759904496570499200763777029485253\
66`60.*^15*y^17 - 
    2.66768803088530178550904175229563292134198942146015379147048802647254093\
879`60.*^16*y^18 + 
    3.13181896755853934118751887860137189818963141188942794555071930111071135\
3918`60.*^17*y^19 - 3.7352840746179939715002977198198656360258352454399913099\
186454135779083308654`60.*^18*y^20 + 4.52623063977225017769537599092076161642\
52222864306575013274044360841831721664`60.*^19*y^21 - 
    5.55977159429582060888980769742839933299970067552123010053321015634519215\
2005613`60.*^20*y^22 + 6.9151221239045509066618770301566162372443917419835123\
280656611284401279056342824`60.*^21*y^23 - 8.69822370311175449324256020571602\
810979324396530244167570183405635859216792256093`60.*^22*y^24 + 
    1.10542549074511794684869856487368478185419348177789400646701986488217299\
5650669847`60.*^24*y^25 - 1.4181365542745442252383789930713925491534702356812\
0793569346939056811841700469845781`60.*^25*y^26 + 1.8351412247135241820917529\
59448534449594635623865226779051337398795007236828654133036`60.*^26*y^27 - 
    2.39383492901360221071145167241311436005727556557035393992024290742865901\
63185506436779`60.*^27*y^28 + 3.145834738876335578890337743409766884452720803\
72170062795383017930568977936521195199103`60.*^28*y^29 - 
    4.16261311039073075639262831255822602463923746902543517576558573781068256\
2767511329123932`60.*^29*y^30 + 5.5434486932931585211243590258752737527408648\
00981551311629741912031325191245325273744917`60.*^30*y^31 - 
    7.426665521283642026918945750799089450864669752839765006356133242811097`6\
0.*^31*y^32 + 
    1.00055612511881228021976350708750063927644883006464704779549953680751179`\
60.*^33*y^33 - 
    1.35510306056326021134754797986489133250169500247025453970604606310925034\
7`60.*^34*y^34 + 
    1.84437698315724412720075252055519103364277809109846738460594320667968596\
32`60.*^35*y^35 - 
    2.52202177713534740349071551411772343109716799396053695089292805075008175\
327`60.*^36*y^36 + 
    3.46382292595811720810625348477337735865566732342964684863714892359121021\
3604`60.*^37*y^37 - 
    4.77711455854400800092523123023136993887271680955311846583041768429196927\
1159`60.*^38*y^38 + 6.6142804702892912294707988961881356395100542098877800221\
5766048777769821791601`60.*^39*y^39 - 9.1921676341028445846581740400096707421\
33754621844360533863818293198900062934144`60.*^40*y^40 + 
    1.28200529010788303425404493402514209650822126269739120458776354077783900\
585711859`60.*^42*y^41 - 1.79400033017943112105813230974082987904653159147214\
3388749854221681317730322481373`60.*^43*y^42 + 2.5185223345596761069664549925\
335818797718530528242979731803343057474295389585136547`60.*^44*y^43 - 
    3.54645475457435913125813208501907295541822471097704151348696480320643058\
226178343551`60.*^45*y^44 + 5.00849939296424420631738518587976156244037538618\
0973179249417705066568792542232812586`60.*^46*y^45 - 
    7.09298061266616150474573775550318417740292463225101725980776635747171594\
74303512907599`60.*^47*y^46 + 1.007175067819378987673089248168824974712115507\
768380246870102182060800317927620778348908`60.*^49*y^47 - 
    1.43379388599701737152413117964239801142776880226805783974579357076362160\
66257090756341724`60.*^50*y^48 + 
    2.0461039349159584545180585171806709918599108011879167561067452278672658`\
60.*^51*y^49 - 
    2.92674158564012149572808141382247684089646562399224281600402839425040994`\
60.*^52*y^50 + 
    4.19581117541256006516507622825101138501746075106871938783922805091250614\
3`60.*^53*y^51 - 
    6.02814838977083344864908423336392746905185761396824873810036642817321339\
47`60.*^54*y^52 + 
    8.67865022036111007598128967110704953040380668405742787197444897477597631\
712`60.*^55*y^53 - 1.25194878349972740816773634583249595839623707379143717015\
25495852415841210322`60.*^57*y^54 + 1.809484436863665349235325590142985009034\
56078463852620939553816588050303310196`60.*^58*y^55 - 
    2.62015274579104803980137567139097830318615751635876890125167922092098899\
0291307`60.*^59*y^56 + 3.8007826416861425491677134594276340080862966838395803\
97405999798914209857796095`60.*^60*y^57 - 5.522895786670178919197127080890557\
5527038932832755979502961014663200043919863541`60.*^61*y^58 + 
    8.03863291774424806454132932867880560977537902371471582921124881759871401\
7788812462`60.*^62*y^59 - 1.1719107725878337738129889069344278446331163135278\
1237192199678545049625396896612023`60.*^64*y^60 + 1.7111205076367761406959215\
48914989914748454177077205498187108315557517317229495540896`60.*^65*y^61 - 
    2.50217798525615720452464082824130032502241307026450851290375169865875756\
20711105107462`60.*^66*y^62 + 3.664260010030051798217276934777522164861923651\
5879016854167961900650440531343206407731`60.*^67*y^63 - 
    5.37359320647879108763268548709645853669348404171390046635647624545939184\
1992025104123348`60.*^68*y^64 + 
    7.891046286118487829965247543752963305783734509451974280634768147552498`6\
0.*^69*y^65 - 
    1.16031916354558130453683549220241230124119597221134643083805139879797329`\
60.*^71*y^66 + 
    1.70834668525369817026245611524167187130356420766472968518298909320786106`\
60.*^72*y^67 - 
    2.51833560944917398811757622888378767430131693113688475600440778081921588\
25`60.*^73*y^68 + 
    3.71684435361324184690921802409374469798578885773540261949667219095422260\
977`60.*^74*y^69 - 
    5.49215931157869138277243684343732433755957959368045432788320758007818456\
6703`60.*^75*y^70 + 
    8.12466242436676328024010196659819393409972332065751886889077494202786029\
1469`60.*^76*y^71 - 1.2032255700330353367827898697867512640299490807009505633\
4833827044395229674644`60.*^78*y^72 + 1.7838361917650230854936308282713370972\
16994758094952195698508506818309511601503`60.*^79*y^73 - 
    2.64738005480015863962958211009000878575174851417286998434179087076081641\
310262417`60.*^80*y^74 + 3.93295293870464353695734320635617232830399609781071\
3521321279496154567499466645242`60.*^81*y^75 - 5.8485817746612832385990753812\
409238672072361285965159850626906807221979048910513429`60.*^82*y^76 + 
    8.70563457502091044392488282822432561035112411889312228711969830861804685\
957870227677`60.*^83*y^77 - 1.29705228202076284051083518254595574577253090274\
74454044153381248888773526711018548138`60.*^85*y^78 + 
    1.93424402372564563663667472237287885589475456645041743968499564228683111\
208812235326702`60.*^86*y^79 - 2.88703285762972190696555340647607067200052697\
4564846498460291564275072340893215715583522`60.*^87*y^80 + 
    4.31289810094212885084798624899500215997818288086218024557903147864972775\
16585623795071765`60.*^88*y^81 - 
    6.4484355138493261099843305516518186288568375785437799536598601924233811`\
60.*^89*y^82 + 
    9.64935411744203525052319364723396162982859429080479777424870260307370566`\
60.*^90*y^83 - 
    1.44508102910011616084901553143000088304724738985729111093921095627659976\
54`60.*^92*y^84 + 
    2.16584756524894555331752073307683093459269383759934547642062430026316724\
285`60.*^93*y^85 - 
    3.24860765388363934633974443984879490830573219766476736080300824732952491\
9745`60.*^94*y^86 + 4.8763241182762987673122692950027462669130441820694017098\
863037589837107746191`60.*^95*y^87 - 7.32497751857772608603828499660774298230\
017458188647924521866537383239961018328`60.*^96*y^88 + 
    1.10111129857597247635849290710395652722964491929438207676335731252018037\
55521872`60.*^98*y^89 - 1.656381374404083948845741857192447496876158677115842\
7999606464968849807349779031`60.*^99*y^90 + 2.4933709360786009275081472533537\
01303407793327432603635521603772367258265329860542`60.*^100*y^91 - 
    3.75581631676121442335202118204919667818750034263253323650418012148099262\
55161478023`60.*^101*y^92 + 5.66117223774170428071773820283343037949652307745\
212052859123501826515377783126508346`60.*^102*y^93 - 
    8.53860344012474798525476345011054427394964666843231798568775347245306699\
4974895740705`60.*^103*y^94 + 1.288664446603376339983981312177961088070914509\
77830224160290844333291342615108066417998`60.*^105*y^95 - 
    1.94607529294326572335891178125724006355297489666079528689490987706021260\
3644751547007399`60.*^106*y^96 + 2.940631887871741166796806166933785005164242\
7163400054864167466634364226824137184672615665`60.*^107*y^97 - 
    4.446082641927366000273205899007588487683152317312361657619687080168185`6\
0.*^108*y^98 + 
    6.7261263857447374697884888331639223936186163700286148623382257563997943`\
60.*^109*y^99 - 
    1.01811791059467974459139315920237597147885521430771945025554942136807465\
5`60.*^111*y^100 + 
    1.54195529331845547614427573338931103221404473930807973949012757016738763\
34`60.*^112*y^101 - 
    2.33658386096490013481980631399203995831170424174406238716662598276693233\
565`60.*^113*y^102 + 
    3.54260086583623559700756337565703964386058334132546290701692807670874561\
8156`60.*^114*y^103 - 5.37390330599492815406079422400479045086324404386104238\
62150343687786214849321`60.*^115*y^104 + 8.1560500570573063626602783701825643\
0755275932728287494815996413660665432820163`60.*^116*y^105 - 
    1.23847742085547903509829751943556610579892518381282092336068424219428754\
94675694`60.*^118*y^106 + 1.8815266071268140347916979420151460138838886405757\
4467871271864722496414723054024`60.*^119*y^107 - 2.85984631525854692313794184\
5230118212421071019136124384595523592136892892737329324`60.*^120*y^108 + 
    4.34891778574241740641355424456423562587810482499669451241569004017223526\
54340164765`60.*^121*y^109 - 6.6164051229466825276067654708413143732072456929\
3814514972449433202813222625669376904`60.*^122*y^110 + 
    1.00707471352321339570131188965585840053400934258961193132960980321318166\
37516319886507`60.*^124*y^111 - 1.5335446494345568642924784269300816133949669\
0364105790691949727408662256668573985869363`60.*^125*y^112 + 
    2.33626878654118328839487289855420991709998148194722146604923345675760350\
0879162426053516`60.*^126*y^113 - 3.56071689702546059698806341391111562448040\
0969072117599692418321785140538105616127124801`60.*^127*y^114 + 
    5.4292149944984194239539749624707720993821582855817062052500035032402118`\
60.*^128*y^115 - 
    8.28167864369233041326202508407628407925956754805100813501225756757617735`\
60.*^129*y^116 + 
    1.26379990083479499593993582920436138360366817935705616138952394608526033\
13`60.*^131*y^117 - 
    1.92936242160408749823401032509541258126697196196375528057649246109425411\
615`60.*^132*y^118 + 
    2.94660482518389172057652425773067687941006445463164313310280808245612344\
2321`60.*^133*y^119 - 4.50193954063274714186341827052696007472256492035355698\
63310274609302401019919`60.*^134*y^120 + 6.8808846338421433903909545140977065\
985481638620725759600750698426527143456149`60.*^135*y^121 - 
    1.05209024402401177214578128066882157127552451437030602244092445685399477\
27995438`60.*^137*y^122 + 1.6092485271078380935032826427831226212539709294068\
4289965990007531974649682524882`60.*^138*y^123 - 2.46236275616697862367391606\
5969145541171199256096621941139204890809935924881183248`60.*^139*y^124 + 
    3.76909577976355920521200279220985078785622435518695516415271228088067599\
88187725887`60.*^140*y^125 - 5.7713317878051693678377016577977106959738921771\
6847722303387431421323167989085029404`60.*^141*y^126 + 
    8.84028364491321724717597160098105678750309106542810731139873870451941351\
3822942964555`60.*^142*y^127 - 1.35458189109694268766925601985780541701424237\
521237194728352082138747057581684582291151`60.*^144*y^128 + 
    2.07630386994763600844513051203832886530330280866909148281522222345961954\
8744103448114004`60.*^145*y^129 - 3.18361742058139929966328570111914387538242\
61637827580753743641343913871322389191340744316`60.*^146*y^130 + 
    4.8830697015285175401988148559230129143696971255384841801651877164080817`\
60.*^147*y^131 - 
    7.49212299351210420075340078695893829154993229713589598687007866137394487`\
60.*^148*y^132 + 
    1.14988571279984010548536133803675651270559569112626558557083755497903309\
34`60.*^150*y^133 - 
    1.76538808573384515360309762608633588333656780753515200784384622788428296\
907`60.*^151*y^134 + 
    2.71118662631527703213983436808271565746826287775287910776050017158754362\
4715`60.*^152*y^135 - 
    4.16495549384761693848834569007003955911861717104442417440771071088898447\
1315`60.*^153*y^136 + 6.40016409920239613176418689743744121220505549246890464\
859093635550188357897937`60.*^154*y^137 - 9.837839955511213217551161499310048\
480703354193311520343767732118940311614653556`60.*^155*y^138 + 
    1.51263603936991521783855390414277261562696650335514170703607106250001134\
282903277`60.*^157*y^139 - 2.326448097804408614712898180305950492438847254465\
037456935458064658708131325886395`60.*^158*y^140 + 
    3.57910758358846121240278747954954597180816771288394419917261773390065669\
76418090347`60.*^159*y^141 - 5.5077835196092885127620541787112883637428069764\
5156061706729119856075826781651080444`60.*^160*y^142 + 
    8.47808949109979880863657403587701894832339067635565023665295118511048758\
9226935927507`60.*^161*y^143 - 1.30537860998806723908397573226894790192739165\
353802153783725601034762123230159564335418`60.*^163*y^144 + 
    2.01043816397492408146674221757643544613639348678833787714259758157937685\
6946492263476046`60.*^164*y^145 - 3.09712750076376345232828057670000191875391\
25563396449966963737587251900662257855479536097`60.*^165*y^146 + 
    4.772435015502410341684842586607619059779423064112608743475822107664858`6\
0.*^166*y^147 - 
    7.3558354589342570807434366061794571905479722565910925131609396026436514`\
60.*^167*y^148 + 
    1.13405347188352215522571056616880663145898696266274484257548841622550894\
9`60.*^169*y^149 - 
    1.74881203518613003197301615571656599720555544018519306388291731965105314\
05`60.*^170*y^150 + 
    2.69748705109102256917272277844566034312807610538011626901966842405333972\
311`60.*^171*y^151 - 
    4.16179636536725316023106131767584046977667769951258014312055021979063010\
4089`60.*^172*y^152 + 6.42252973613644129427093264911036553739833328585707517\
32167766950989643689222`60.*^173*y^153 - 9.9136573347731801414391385937042545\
506645717504959797916738615418244815088621`60.*^174*y^154 + 
    1.53060397085114184956295040376059895552192140808703147845979306357251921\
88651729`60.*^176*y^155 - 2.3636959769955530213979074145801727765289227085610\
4145482828325267685456875696494`60.*^177*y^156 + 3.65105995934534058439029399\
6098358180339287840347967407052489417640053147943228113`60.*^178*y^157 - 
    5.64083801230683263818186349941166972206582754015250835638066430923522813\
52756550775`60.*^179*y^158 + 8.7169463749101431583429289780718743858792765015\
0762160949526140759063722147994560243`60.*^180*y^159 - 
    1.34734866185333568365382504366589977429052094972290137689663895302080815\
4181020773233`60.*^182*y^160 + 2.08300017453645597324783963206906010223918687\
891206615645669384792605506828812058533077`60.*^183*y^161 - 
    3.22100310953279371266172458719414890941869754974867464045676390436641828\
9385767107034747`60.*^184*y^162 + 
    4.981777961087329844004561261909910764337372253925456331580703059750211`6\
0.*^185*y^163 - 
    7.7066893732034728561720990240131341898697222200376544454349442889365111`\
60.*^186*y^164 + 
    1.19245090283082325778051945801438201745390474452173207234369871663263200\
3`60.*^188*y^165 - 
    1.84544558177852531616503623439378117175777736931439383942050415886435210\
21`60.*^189*y^166 + 
    2.85659718421444542975072100618469534853763240325747778715685205478191941\
792`60.*^190*y^167 - 
    4.42265178288954765303670556198356770843410733617878205973799220485804231\
3858`60.*^191*y^168 + 6.84859443796792414368050937658999569611807670098056302\
23589045701530669910179`60.*^192*y^169 - 1.0607281772716509926108289262770763\
14989661444682684123027600296308419512604658`60.*^194*y^170 + 
    1.64319736582652985961910905891668101362448351583008643695841001949234023\
15586971`60.*^195*y^171 - 2.5459938617726491462609634992752700857148130168238\
5650707056382801602143444166682`60.*^196*y^172 + 3.94553608272249983064748926\
5003639729447054242081460128173313098459213048723928603`60.*^197*y^173 - 
    6.11553977691291357032832510126750215881659524341713969259699171010011465\
6119652732`60.*^198*y^174 + 9.48075141514923173173366233558542046413932188269\
300894242515214216792104777511776198`60.*^199*y^175 - 
    1.47003951163955763566534243348659444113841949926768521259515501521862565\
12720671592809`60.*^201*y^176 + 2.2797784871143749196481483668926209556264800\
331715274907550692328489002714584502292637`60.*^202*y^177 - 
    3.53616739588234228360150493039966384143827735227362611638882196638966351\
0713612193875976`60.*^203*y^178 + 
    5.485909537051844429642855715698258933599069745229128452170865404329409`6\
0.*^204*y^179 - 
    8.5121503318345797342369289921530310969891887209157961380522943257681506`\
60.*^205*y^180 + 
    1.32100333649535025360880263048645135148043581332160113170353980145095326\
4`60.*^207*y^181 - 
    2.05041473076535577493510973441971135897451046978001835782078403747187498\
81`60.*^208*y^182 + 
    3.18311169163809021257110955647901835046799308923004760940672302309178667\
403`60.*^209*y^183 - 
    4.94235136841223065881119083432361212794839289945047761707159729555950049\
1946`60.*^210*y^184 + 7.67513733661815180911229199105541994350809078941203154\
95886718074139257739973`60.*^211*y^185 - 1.1920891250131061630777183045299488\
69699255612127645728976886630863317123965897`60.*^213*y^186 + 
    1.85182770511178070314417724445738851573678786755360841579567735997797539\
60761292`60.*^214*y^187 - 2.8771398243980099785689378185892195624689769726265\
3113622978321282536291810983946`60.*^215*y^188 + 4.47084044285094484637128379\
5100937366548192516011467837668736007431837058526894385`60.*^216*y^189 - 
    6.94839449444427361091930014283007855770204686013761576805210873601589902\
40667598735`60.*^217*y^190 + 1.0800556982289862187065397886650431693254384260\
96720292952806487079325972791081181801`60.*^219*y^191 - 
    1.67908828377122458879179048890393771784678586286618693286991824944554781\
35540518955145`60.*^220*y^192 + 2.6107538059025222387107598814710953966286853\
8200682130625634418802463400611294168838019`60.*^221*y^193 - 
    4.05996832112637484967618378924267183982329684314545540040189843336520533\
2274338914248608`60.*^222*y^194 + 6.31455926685290690278730139751408944806761\
91494688728580474653708180901603076274605958715`60.*^223*y^195 - 
    9.8226001106841502855847899733689175989116826742057184277526126201188297`\
60.*^224*y^196 + 
    1.52817208517201121275447410600898885740749905687300494900613674226051456\
7`60.*^226*y^197 - 
    2.37782454816840231937310357627807494542613405724687995934242356242165978\
77`60.*^227*y^198 + 
    3.70039829928327409957552720259610866559206607311630896338372201371343590\
449`60.*^228*y^199 - 
    5.75940537640095823149522938805568543978158578263958541908474800046387650\
0764`60.*^229*y^200) + ls^4*(-75.24395482204066245241647372224286369966993898\
768209045115333065951888141848568`60. - 20.1666666666666666666666666666666666\
6666666666666666666666666666666666666666667`60./y + 
    72.3098351440126200581283212041738706900128078058451466960233958865720520\
630382`60.*y + 103.2612853767615054681998489613942106769364887880129775641987\
2172841686404693956`60.*y^2 + 2196.925750338150787244860198721385946529962578\
06373381498800545328726862393920758`60.*y^3 + 4367.81749765835397324949390563\
090190807121620065906291432769886209270282122650478`60.*y^4 + 
    35626.5271149180490036437609897572916421526379238326440885801542811238093\
6419497032`60.*y^5 + 113327.0825604108941474995329554097227113159539246467859\
4623273740925677049150290996`60.*y^6 + 675676.9458869032016848070052234134837\
2920798488115604460364909370606569110360430605`60.*y^7 + 
    2.40247586697198470202700233826619031211026451474469547899661297013868447\
593059096902`60.*^6*y^8 + 1.2560877166310825319125212626882123494063880361567\
30356678384652693663916194742207319`60.*^7*y^9 + 4.88910609993217562041983523\
1006647203865893675091725708457352464473985438981043586981`60.*^7*y^10 + 
    2.22050062568450250034982624480623685355303845300345005965160324488450455\
27067904453535`60.*^8*y^11 + 9.7797423499766619407082464015117807367786726839\
053765012149421241341542189091211350437`60.*^8*y^12 + 
    3.83891435102723228228853222216700850799945385840825384637457006639445784\
031545041676211`60.*^9*y^13 + 1.842478173031804141568567891436899810425251500\
750823831453001785065606973056780481323569`60.*^10*y^14 + 
    7.06831403626739549985920145528232515328858781780380816442377727969464653\
6164103088480564`60.*^10*y^15 + 3.0614054012976211415547246707363391868866389\
768626983977210314850109564806189594578120252`60.*^11*y^16 + 
    1.4533181849993182531774699944567590641357566242861649896851609470605213`\
60.*^12*y^17 + 
    4.3853557717016188510924749878307080774544149202480455850849331491053891`\
60.*^12*y^18 + 
    3.00731045642712583164413561148191639755194168768590517418946229456127497`\
60.*^13*y^19 + 
    6.51655889671360926318428770525919379188998652770421589381800922012284986`\
60.*^13*y^20 + 
    5.18881858177369021937677705427372664179961412771493640006721737590815562\
1`60.*^14*y^21 + 
    1.51310637438392879231830236533401487815714814100896606017893705701131621\
1`60.*^15*y^22 + 
    5.87015756695442856655652145370795011033779654782142398785701681551104316\
34`60.*^15*y^23 + 
    4.44272398686436118450549949138982845592623673539774615581029872021205869\
594`60.*^16*y^24 + 
    2.08991356662634387558350484769149969767089833397745349695787339756483369\
704`60.*^16*y^25 + 1.00934289717739940315330673790478693476896865587695309563\
70668361938048952211`60.*^18*y^26 + 
    2.64499634582716748809185771288195140826403847065299146164473324896435081\
5476`60.*^17*y^27 + 1.1864834911379792602661767125420718358011216060662553196\
6008049488229270639759`60.*^19*y^28 + 5.4860830453970026349398835258508554373\
5220718048589460167256174503915148232228`60.*^19*y^29 - 
    1.02326952992771439879533283536437794858424130219331464741670502181238470\
5764371`60.*^20*y^30 + 2.3289467147904937158237973259890568701023443933585542\
230161384028656955350511738`60.*^21*y^31 - 6.20690816522428453212150111365039\
26307446226216819828789577251841970392964658537`60.*^21*y^32 + 
    4.30076570900507578978024834597839605560172228455983826991715116179776765\
325316514`60.*^22*y^33 - 2.07546538700368282944117478390892588321780807946244\
152816311126371709025695866988`60.*^22*y^34 - 1.08481592987287622927474239409\
2793292588486459198804385228263687662005694696062147`60.*^23*y^35 + 
    4.85421585288173548550039415209314385731468837054551130793783405002732312\
44696309489`60.*^24*y^36 - 2.621643000908713518325305008935874361992748652564\
13955924684528955041178412288999222`60.*^25*y^37 + 
    1.62621087788530847162205005811031926429808615813542485535041531019673308\
9415477931123`60.*^26*y^38 - 5.2444072217734025011880151042038439226046948889\
94124091983591350892804943252353048797`60.*^26*y^39 + 
    1.37420972296229878522419338594335975968681519401747105651359715016719978\
18883280782523`60.*^27*y^40 + 5.373190045199180661923360037680357946456990570\
5511312161649405963179664922133460762479`60.*^27*y^41 - 
    6.71197897883289804130401566634745710409827110680338781346657696691249028\
118603421425917`60.*^28*y^42 + 5.19604920607456381407265180721781324944311304\
1082016438704154599982825521917012210295478`60.*^29*y^43 - 
    2.58236665249263680586045005891082218013196112855354417430818282062176416\
42366003720066559`60.*^30*y^44 + 1.043161069585309089239074435797861056499150\
5864835818515471699925527825514579896485073896`60.*^31*y^45 - 
    2.061325064297796715811028246406824131881790980609472427604454469592917`6\
0.*^31*y^46 - 
    7.080430908431669323199773023813175161061343730690020584339278402106003`6\
0.*^31*y^47 + 
    1.23884807023874835667548862755278187148364419021444474025728475229388069`\
60.*^33*y^48 - 
    8.81760615911276539927518973361082952373763708831795219148565637004266708`\
60.*^33*y^49 + 
    4.70319812251994567761900800956463770809724015802056261919940845415033465\
7`60.*^34*y^50 - 
    1.81424783195639073821315424624249646442403752746836212148118946098883612\
94`60.*^35*y^51 + 
    4.00244393108497520503683299721592752040495985009983784114489905990396941\
9`60.*^35*y^52 + 
    1.27745405508812402096983373217692571406659253044521581379645869597049837\
605`60.*^36*y^53 - 
    2.14410150537639632773068319450451426670018244953553154136869107681868547\
6932`60.*^37*y^54 + 1.5810560805203977606253161229537816081255023883907973164\
700017409784355455519`60.*^38*y^55 - 
    8.35391428876265423221273172048760683293759106566600250331314216916389763\
8542`60.*^38*y^56 + 3.2945187740538344601912916030946861299842073649236997382\
2356663221560181341852`60.*^39*y^57 - 7.2549921065839119037418571183961011003\
5420587888478679900522530142922267293316`60.*^39*y^58 - 
    2.15560826197551894277000790116008429768875066121154327533836525883216859\
1062716`60.*^40*y^59 + 3.8305357061782153796801926345392253825148663707725289\
087044941820900260808919902`60.*^41*y^60 - 2.82860017101722096998935669290564\
719618931905760727448231715357663815529021514999`60.*^42*y^61 + 
    1.50901316707190591852289500208658580768376901697187835197593887263603488\
4713998073`60.*^43*y^62 - 5.9657487996861929248743110064977072732926742570500\
58666162943633463415603476297932`60.*^43*y^63 + 1.340833079020548804990400052\
2032574378112090915217994713116784694663772262071675735`60.*^44*y^64 + 
    3.77574536600323613469989258977118945995180864815203486675271033155220377\
72269331836`60.*^44*y^65 - 6.870284609321470693758554698832219724428961043057\
08095162207799284648029858861734159`60.*^45*y^66 + 
    5.11515931319399392010565719415814150501493759703124840875229935455599373\
0754664070928`60.*^46*y^67 - 2.7382997824249024161157849230940850916420782345\
297547030185083241925210388292604322691`60.*^47*y^68 + 
    1.08900260436371180193996100068065759750148946107056227072226769670472257\
192983159129805`60.*^48*y^69 - 2.47439559672054231919284879959397970846470981\
655708892474926602877275791182933327796527`60.*^48*y^70 - 
    6.65372472574158738425305158696828352638683295346952806269057096777152067\
701962901329825`60.*^48*y^71 + 1.24341416389836318992139173190330693323279539\
84275194220734561142238824623433507909057387`60.*^50*y^72 - 
    9.304644732336022871764998293155665053717581453229387201835176522928044`6\
0.*^50*y^73 + 
    5.0011029487307897903237892704461397677814863684914471986859771630647783`\
60.*^51*y^74 - 
    1.99681110413208049834846001571297434315921428188124655955359095158235856`\
60.*^52*y^75 + 
    4.58423794722543752154227213535715718962068081819422618756588924570036687`\
60.*^52*y^76 + 
    1.18602260463742905490072001040381056208601376538387708167740454557495571\
1`60.*^53*y^77 - 
    2.26432855693581803815371363544528831510193731366106845484986911496189510\
91`60.*^54*y^78 + 
    1.70249382441547382908467210591195665920104335212029660342050958794128866\
003`60.*^55*y^79 - 
    9.17930932771308276850988270601403455323540287629693597290813532482603715\
102`60.*^55*y^80 + 
    3.67830486267294632100546672792209613836956113647040285622346670163838406\
1486`60.*^56*y^81 - 
    8.51512502641440689174853942174689220222877191833370823180078746282246606\
7151`60.*^56*y^82 - 2.1309567051075850081065132145301898576411558012453659193\
282388563709440143864`60.*^57*y^83 + 4.14688504230464202077607197934782936428\
787907614231613783423164155321583488151`60.*^58*y^84 - 
    3.13033273032201182990976167431237153313242816078581455436974971280345019\
1758263`60.*^59*y^85 + 1.6924364956599666390750881406185430090780073105444907\
847903783452159436370483889`60.*^60*y^86 - 6.80251039329005927454508642711754\
17147538375657724815996157727352806287111154714`60.*^60*y^87 + 
    1.58605707358049290639995235302007303653626762655158213209717178018357704\
662388293`60.*^61*y^88 + 3.85635625641540655933887730348900014970612177568397\
809202637697248356762798187817`60.*^61*y^89 - 7.63124654960570281791957350232\
3400705817863585216097171810542510754796758868589048`60.*^62*y^90 + 
    5.78057738218863657820321718328053400975676521197048430249392674298661024\
8914860475`60.*^63*y^91 - 3.1327524807888826406963395062445435120213598918683\
4751101039451428828835759214568988`60.*^64*y^92 + 1.2625079575058933630600978\
39075328882172729542997706981372070336500936054803028682081`60.*^65*y^93 - 
    2.96174884899721501593300824417015394668501349563915948071801410529647054\
0324846440662`60.*^65*y^94 - 7.0213474545886581437759932906315329343509319082\
57738990875475480885408996672751333576`60.*^65*y^95 + 
    1.41028695951629687074120766782511218044306216304606646006660764421018879\
951506991260029`60.*^67*y^96 - 1.07152249601587677625184353545123150685580303\
1645509689133903872278978423687375081854931`60.*^68*y^97 + 
    5.81920516810133726310565769469883770772785732664891418645547511805940050\
8744830134462202`60.*^68*y^98 - 2.3506011433217332242781337821677584944956710\
499711984912284712762636149779295487265218881`60.*^69*y^99 + 
    5.543863446055820908348732954915025789352158162367118574360669236806769`6\
0.*^69*y^100 + 
    1.2851977907671139844379731711431255367299065676856457867349032837590106`\
60.*^70*y^101 - 
    2.61600623639803503476843652688095534331954851664315160077684190746488023`\
60.*^71*y^102 + 
    1.99295700802123561841158620249542976472030195628826910040001256530525537\
3`60.*^72*y^103 - 
    1.08433171532763823756512527263261010936664782828182352892373403805372704\
68`60.*^73*y^104 + 
    4.38902110276828052566539582382648517617772082987664278528780429184441532\
48`60.*^73*y^105 - 
    1.04000838472937369599967212610464023129138181773869504640802007360323067\
527`60.*^74*y^106 - 
    2.36340629320576928387149673698004329796216840525791552215314804538198265\
225`60.*^74*y^107 + 
    4.86865943841093537694534491640262695044233553689718772071888145908471681\
0552`60.*^75*y^108 - 3.717967667369220104474379064627946656712654941450519884\
3013754243575433731696`60.*^76*y^109 + 2.026207480621671352698993291783783738\
64966098356218354967619360039750463741959`60.*^77*y^110 - 
    8.21640051482904225198247479287801989946769780664486998744979104053169593\
5428`60.*^77*y^111 + 1.955024640831406139906727365635672095170176892732932524\
327981637187708288244193`60.*^78*y^112 + 4.3640604829978556361091609019734182\
31462566997961998430025709867517806693092892`60.*^78*y^113 - 
    9.08797664115989905849733716161813665702016488994551861338904490554154690\
02107275`60.*^79*y^114 + 6.95492489435096254501299604339884713808498931889679\
290609631894466357105951446577`60.*^80*y^115 - 3.7958638424767701979581929902\
3637161751985387273849950143091759878124368253031245`60.*^81*y^116 + 
    1.54176399920053669758596546360855307515509558334225132534578081839800369\
10424780385`60.*^82*y^117 - 3.68208717577327210879262257230198340207150804905\
3368157921423245284711200925571589`60.*^82*y^118 - 
    8.08778345685386053119189491732108186735156339597214295932212841810513579\
00735831623`60.*^82*y^119 + 1.70091670875264560446321112538983402160273551729\
3607662030147838584093739870555202444`60.*^84*y^120 - 
    1.30420335739971358024364458988732762224592800888119424187234204860626182\
11295795789827`60.*^85*y^121 + 7.12754879384450846887486848370902764229368519\
75738516998563287985766194980093142290368`60.*^85*y^122 - 
    2.89925720626560536976735813291298096758544228545500490706862170431985955\
574828461168369`60.*^86*y^123 + 6.9470901911359714751568281333660061797212065\
496372957987210201683284756004285526689126`60.*^86*y^124 + 
    1.50379202693560031723418721457409377278200931678676280161815485989240618\
1781780050393292`60.*^87*y^125 - 3.191142767968010182608484519466343760779850\
3101730775435001495375101643683529763671156228`60.*^88*y^126 + 
    2.451131224229971693248172886137456944672923521766998515126435263324892`6\
0.*^89*y^127 - 
    1.34117020293105295399253421042369166491009975283146009582220122180528812`\
60.*^90*y^128 + 
    5.46272545240706726629915144050048302794423342725079453052949137620291781`\
60.*^90*y^129 - 
    1.31287832251096517463188614485631261243713124775187893295708823891730340\
9`60.*^91*y^130 - 
    2.80429192683463132881530095509643567222466277839828674423825914948589502\
4`60.*^91*y^131 + 
    6.00013744435298969252049196547723503436452729588960199346385608536641324\
76`60.*^92*y^132 - 
    4.61605848084447189032069453883117609365966506259869018597584806473779664\
812`60.*^93*y^133 + 
    2.52850693015378842326932233334953034673245798919808576007011371610128018\
2644`60.*^94*y^134 - 1.031137034571344571372712500515546436307800516915210359\
0826616302790296821049`60.*^95*y^135 + 2.484901087131769922650517090432786320\
8236899523581111265846252629338978699371`60.*^95*y^136 + 
    5.24340699739032672251350732877232870225733308392856061833403726670601843\
9683`60.*^95*y^137 - 1.130433102548415472249474768391275686414038052406009685\
594794738418305803897958`60.*^97*y^138 + 8.7093410130590792005932848737565863\
32909208195358704728008681144511042728902082`60.*^97*y^139 - 
    4.77543320347685515841337395468858744184445394103902196882747362961743191\
34404188`60.*^98*y^140 + 1.94960376202599501180684281322610314368483255678573\
690905463553320232084393632933`60.*^99*y^141 - 4.7098997524423508738401004357\
8384160322595520228772370980672133234154145967882443`60.*^99*y^142 - 
    9.82772572162799231506791050517083415278339583731716404802226025909161191\
353622494`60.*^99*y^143 + 2.1336568415918765678056038865483670037856418077832\
514781516628578104101295996602635`60.*^101*y^144 - 
    1.64605086231535724453389069220069890350332350630400751456223380466068267\
754320080086`60.*^102*y^145 + 9.033780645453967611710161844246729853476346352\
0205348212130094904773299962843818389`60.*^102*y^146 - 
    3.69185540231646632392368107206919788901615855041343929070222248044104798\
1775854480348`60.*^103*y^147 + 8.93904305304623705968898744528505562179947577\
5628818754275587544276181389668528896969`60.*^103*y^148 + 
    1.84607561125923145231402146514366478975507915722705614611639188450492158\
68026452954709`60.*^104*y^149 - 4.0340046426884446712481296704059775347012158\
7144078743982117837673941415344189810728737`60.*^105*y^150 + 
    3.11592822553410222806478044657679002472930179147939976968213143663176749\
8830100764607132`60.*^106*y^151 - 1.71151606830608935094994559533266416492126\
05180249526161137034514107575431292430033592211`60.*^107*y^152 + 
    7.00104138729760061076606128903873010662392794331768164358259009706841094\
6063674948260625`60.*^107*y^153 - 1.69867282141601757166649388218357036397404\
189822299619470192474476515095177097567244320152`60.*^108*y^154 - 
    3.474739684649932413428070991829749006246353978896394365002204826003642`6\
0.*^108*y^155 + 
    7.6387764581360961022138072628304710082960807441295125050441356078483449`\
60.*^109*y^156 - 
    5.90699502146089362719589695419225689364285164612959342526457971472195886`\
60.*^110*y^157 + 
    3.24712813211364104651398869983598480652957298450548235054398957127103505`\
60.*^111*y^158 - 
    1.32940279676873687628991806991421534743129440565671259073271932882141183\
59`60.*^112*y^159 + 
    3.23171923462467067993053766539351594393069750755785904439607431373069583\
19`60.*^112*y^160 + 
    6.55239954806270372840914070906193515793329120806655944055862814805696082\
17`60.*^112*y^161 - 
    1.44856024950307781310904609810162330080656890892199857239443370128507929\
5945`60.*^114*y^162 + 1.12133396979623154131537167258933892513880537317432676\
83974242273131246567832`60.*^115*y^163 - 6.1685374305921253652315205812720688\
719166718507887125610598979796508474937302`60.*^115*y^164 + 
    2.52747729399525055614350979426942616739009811695784644274504284433471021\
327418`60.*^116*y^165 - 6.155048504201861371588836902396926355426047357482470\
77182368661781039533202698`60.*^116*y^166 - 1.2377157938146583511220721917957\
57046186576117662204366958759697943927955629096`60.*^117*y^167 + 
    2.75061524897890037474569880122871366502868273659818920169222986112069685\
87796845`60.*^118*y^168 - 2.1313343172847838426339569736721020760419663732033\
1177681738316772245577358531918`60.*^119*y^169 + 1.17325109097263750139609714\
8200992263606523500485833203322851920564140061491792044`60.*^120*y^170 - 
    4.81082166475560552675327356019802734064216554318492958940922871389863973\
4358438719`60.*^120*y^171 + 1.17347749846709803187140999972500467412497156770\
60127320717666814501113890936074688`60.*^121*y^172 + 
    2.34168296124821936184117634994192088282369050263303348191488146966645085\
74010306441`60.*^121*y^173 - 5.2295397206761144943766861300762750445335693729\
2732905479452797709157213173055423329`60.*^122*y^174 + 
    4.05582805795579019228603850803102256947366040732315350768788278775745401\
6250900245343`60.*^123*y^175 - 2.23404094046983827068892160532958564234666745\
40021314602766863974001506829410487197612`60.*^124*y^176 + 
    9.16685840479207379904891903149978480686960128336916089265654270646582717\
7174190412441`60.*^124*y^177 - 2.23942918051042649965815768853248320580511706\
364168959056993560731322809108210637463882`60.*^125*y^178 - 
    4.43682188309298079351195941310169118739054589005024909904512324535491315\
345297286971772`60.*^125*y^179 + 9.954083241127348444293445592438806909775793\
811134925304786440649952918492176355064708999`60.*^126*y^180 - 
    7.726549224033665415271762879482459736757840889752225896818323769552105`6\
0.*^127*y^181 + 
    4.2584484053605782921976771103020050323869952685179125913579423760257653`\
60.*^128*y^182 - 
    1.74848519417814056208174257059350553470806387458322055235999264800525075`\
60.*^129*y^183 + 
    4.27755082095158994085464941137408978402278083418252578765978548379704677`\
60.*^129*y^184 + 
    8.41798089081647730426420806438233969832571167441149156657761547533423516`\
60.*^129*y^185 - 
    1.89675224743534780262405565480663559412408785280232857768634821758396410\
33`60.*^131*y^186 + 
    1.47346411177697444234759637574660315469861089285599742013565070596958609\
14`60.*^132*y^187 - 
    8.12537366340455231261515923164679940029952580455770313348119731249323192\
492`60.*^132*y^188 + 
    3.33823627165628374325550370483856753896598218326541362703916805321880528\
0195`60.*^133*y^189 - 
    8.17760696676264746062252273834139548266385098579833082286676157404339785\
6542`60.*^133*y^190 - 1.59917398652500327037880702085681550497728912550784449\
63237786648605757113364`60.*^134*y^191 + 3.6179445536369549255000450535282900\
586572035818849728752802190877572041002379`60.*^135*y^192 - 
    2.81263979051447143842110618529918088926853796574669121442429811127122158\
1394744`60.*^136*y^193 + 1.55181918588376549520694677618140112580086319719993\
85364120835865365421025267108`60.*^137*y^194 - 6.3791332107175344604084097670\
178195422802574228981082310676093918141897690821529`60.*^137*y^195 + 
    1.56462466634325106888279100345354325549001919788689750093768429116738441\
477610743`60.*^138*y^196 + 3.041578619779688030558277625553464223049604190724\
72149092408624688831884850738191`60.*^138*y^197 - 6.9076175883057047811960303\
63358897992179637449330472720212169005123254070067619766`60.*^139*y^198 + 
    5.37383453616840159319112343409382619337712257616228382216434239313326360\
063606408`60.*^140*y^199 - 2.966341149636340393582022876525761715234002269160\
43598638665051148744310714158084711`60.*^141*y^200) + 
  ls^5*(0.2666666666666666666666666666666666666666666666666666666666666666666\
6666666666`60. - 38.240740740740740740740740740740740740740740740740740740740\
74074074074074074074`60.*y + 31.566666666666666666666666666666666666666666666\
66666666666666666666666666666667`60.*y^2 - 32.6333333333333333333333333333333\
3333333333333333333333333333333333333333333333`60.*y^3 + 
    1272.07920634920634920634920634920634920634920634920634920634920634920634\
920634921`60.*y^4 + 836.79555555555555555555555555555555555555555555555555555\
555555555555555555555556`60.*y^5 + 27345.753044733044733044733044733044733044\
73304473304473304473304473304473304473305`60.*y^6 + 
    34578.7507092907092907092907092907092907092907092907092907092907092907092\
9070929071`60.*y^7 + 532778.1688324638324638324638324638324638324638324638324\
6383246383246383246383246383`60.*y^8 + 854311.8543801006546104585320271594781\
3987029673304183108104676732127712519869382614`60.*y^9 + 
    1.00998196894655560393434490441714383922846255147596736864022725735832030\
9816697845594`60.*^7*y^10 + 1.75928609454732845032122637901791668561534402607\
6740215027108731959093156203579320194`60.*^7*y^11 + 
    1.88114607587708565412608128092491174108260302005534652369129867222925956\
71695595417945`60.*^8*y^12 + 3.4517299723058779614798818819099700330911350788\
409163246512373806311976545745110379202`60.*^8*y^13 + 
    3.34534993617116719099489324284047665391049426585837946720972700243126949\
278517457276375`60.*^9*y^14 + 7.211818595353315004817612646824975645085713890\
32087475435460885460343935440752357371448`60.*^9*y^15 + 
    5.48218835211348917027290582698038263174899889998847061811634653546864324\
5275252850811921`60.*^10*y^16 + 1.6016958085183248126608958626785726418772174\
931346918308595764085536426969824921802693029`60.*^11*y^17 + 
    8.41988387459105962711469209942733592373867612259601723773063649914398555\
36061205855499843`60.*^11*y^18 + 
    3.303038566300398889233765084564342879857049267899620212727615882125714`6\
0.*^12*y^19 + 
    1.411044718900277846165990274027137449016841888068314204092814338275848`6\
0.*^13*y^20 + 
    5.32678508469806595147060535077894302932567050575641333522423230922548456`\
60.*^13*y^21 + 
    3.05927080093052349676030645556456256525246498677725728526833975751511715\
4`60.*^14*y^22 + 
    5.32297654636561121341345584731887736715049604112928686769060883869363679\
6`60.*^14*y^23 + 
    7.26328151249572581025932418588448675129101068081810356966018953661214575\
24`60.*^15*y^24 + 
    2.18347416265701696164409745801879987744122318490011228643542819476723610\
21`60.*^15*y^25 + 
    1.36831827906039085246057895204694289937027910089220348515903876197199496\
0536`60.*^17*y^26 + 
    1.17324969267907008407783073752997106920531686930253637443335890129932867\
8828`60.*^17*y^27 + 1.3398331395022930467894596203287287589334818676773910262\
088968622342158302777`60.*^18*y^28 + 8.88151730129550517538208512441558862558\
41531451056789746356143969855800185217`60.*^18*y^29 - 
    1.20101244825289429533609671899650914173327527897195119422302669635254049\
636744`60.*^19*y^30 + 2.82983549033836932338607787753731594516119912062114648\
1903231031770423811498149`60.*^20*y^31 - 4.6986461734221162135110677380634859\
03668013132249388116039799198330288219374313`60.*^20*y^32 + 
    3.76355682513977085151530590160790901495671497699878402919283308101715437\
76134907`60.*^21*y^33 + 8.055822427721812721219625923040200547809957713106963\
6634610325110577039501187261`60.*^21*y^34 - 5.0897426379337094977472322795148\
448793852800804729328313566532831788793306200252`60.*^22*y^35 + 
    7.34386944385427804651798612952996914748861066446402219988436438694463557\
7796586984`60.*^23*y^36 - 3.1829656292638221531336110653213234806533729877672\
405687027945892265934465322646442`60.*^24*y^37 + 1.74344390459085622601401366\
640148580440529018353693818082980193695956834113903171908`60.*^25*y^38 - 
    3.81163180287315423516109830957860584668955172948499809673848062468388553\
340254415875`60.*^25*y^39 + 2.52310889624800505430251572012159777235183376510\
995255249429939369031775342009873825`60.*^25*y^40 + 
    1.32830452229075808455341241158288460788439365536062385872721106452591634\
95597817833589`60.*^27*y^41 - 1.004193828641220757763343541543287274186353131\
08924909200998879799790124991050428607193`60.*^28*y^42 + 
    6.37496001689521889671264628909611472436411790418872636286852200176161894\
956379541093433`60.*^28*y^43 - 2.63454158136360349131795211957752184420185301\
775518756753555862730409402053098480423554`60.*^29*y^44 + 
    8.31479213178638424723317933296243344737147279422197659109584091823567600\
2778710325926593`60.*^29*y^45 + 1.5567665134647915443413955971830737737266604\
61259463202423759447362327170973440465413425`60.*^29*y^46 - 
    2.037346892473776663028427510195867815947737634000920286007722000305091`6\
0.*^31*y^47 + 
    1.8728936723112120586441349560771694554910529276087033224178888797896638`\
60.*^32*y^48 - 
    1.08314103858927924046230173637851068409651578788067204656914561371010914`\
60.*^33*y^49 + 
    4.89186043779731280629507739691456040546346569179433698960797089452514173`\
60.*^33*y^50 - 
    1.43366346515915256168368556509466656844942864823018883557721414698327729\
7`60.*^34*y^51 + 
    2.36881487267619724940658176746644287465386199483941762772559182323222549`\
60.*^33*y^52 + 
    3.65709406213668564166018461616960355652875877214799601699783271584261123\
47`60.*^35*y^53 - 
    3.25290106636394894823925369034740488580712853136157230367081803169076502\
533`60.*^36*y^54 + 
    1.94810616876291626479525848333504289123178532348161916941559307374553513\
2322`60.*^37*y^55 - 
    8.68190142877873317760669428198892265417690210968045044142887963640598876\
8644`60.*^37*y^56 + 
    2.63561923232036284697931552008816183755108457653520896152746195781227568\
9519`60.*^38*y^57 - 
    5.09716217995968268989220404521056178932467850914109070893426451116240820\
2405`60.*^37*y^58 - 6.3959006622060868970263833006415632698463362897698880866\
6927747557638206550124`60.*^39*y^59 + 5.8326453072904361742404594819311827712\
69109965455476698745920217832807343061128`60.*^40*y^60 - 
    3.49102734937093157262068247453495155249561153241961339416436950012350514\
62685094`60.*^41*y^61 + 1.573221766456366110015789661334622469728444608214018\
29212570513527938551164916676`60.*^42*y^62 - 4.793634011504322795646281460039\
06253907039368291736478368466603696808278142468895`60.*^42*y^63 + 
    1.33801487365879300260152245894788161187045163590234372971170529710396972\
745972559`60.*^42*y^64 + 1.14244948955250934182934655217397721192557132589431\
07105059675943236679012108108671`60.*^44*y^65 - 1.049025009717997186231198522\
20393484739099574920067336703059413705404889798785566722`60.*^45*y^66 + 
    6.32263633532443748113994942026422131258659531363341215998712186651235194\
96845634381`60.*^45*y^67 - 2.859215371885707294173030374385972878412280289459\
654167336832064494115175255442569109`60.*^46*y^68 + 
    8.79245032536769746296282532680714569552813848944209257122508950183764715\
3235377516624`60.*^46*y^69 - 2.9153631437521067560502751309129514846655892554\
82335620070071832942848833699045338071`60.*^46*y^70 - 
    2.05335797106626932746971205611115290093137690364726834144518872912460800\
162426295526656`60.*^48*y^71 + 1.90298496403414640085051771929954850493631419\
3886385729350678914558003033492128903340949`60.*^49*y^72 - 
    1.15145502345257511534618224892317818613336558272450870890472807655314638\
2029063375207064`60.*^50*y^73 + 
    5.229685626186897095139071577606397312635541554736129487270742239883547`6\
0.*^50*y^74 - 
    1.6179472947256250763285944165032714946080083922178715540887808037258806`\
60.*^51*y^75 + 
    6.127130861458568011725319115593201384981194787205007395880095647693547`6\
0.*^50*y^76 + 
    3.72056430685846828352555843894522619302844324126417779924949483501313872`\
60.*^52*y^77 - 
    3.47219305902686594918263401203390826748823420627978045538499654183149592\
9`60.*^53*y^78 + 
    2.10891892576305749400673179105745989356320175675177895891478820803367967\
29`60.*^54*y^79 - 
    9.61006876829698710641576878028776454572206764503355385647329570696127270\
01`60.*^54*y^80 + 
    2.98945358866178518400102735538450756693873880007180259289258753295617321\
776`60.*^55*y^81 - 
    1.24672226998377888385786342514770294055498241762391287974338550382675730\
819`60.*^55*y^82 - 
    6.78292956377283593483888118956090504731694717623694560529358083194732953\
2589`60.*^56*y^83 + 6.3695187453738121016127002050851671188902280927426285515\
458372165242684322054`60.*^57*y^84 - 3.88080917525758692237260031807273254289\
699446762454963497465050459984766925353`60.*^58*y^85 + 
    1.77361847584536466668640671174643335870047678591888822276883364176799131\
5947379`60.*^59*y^86 - 5.5425912286138290984043163594396025469857869416684426\
03379099914863825050707685`60.*^59*y^87 + 2.493077080908566950517726400337396\
792070462992580381980397612436704912508461659`60.*^59*y^88 + 
    1.24335720075006708069609959150666072584358146395746386521187238686092765\
087360575`60.*^61*y^89 - 1.17381913033349556287515022828509191816045415902180\
0645060680992441829562375028114`60.*^62*y^90 + 7.1714699784575253766415552258\
34458819684741623491282636821176026308742160533799204`60.*^62*y^91 - 
    3.28578835566657893720662233718374057458074168090755634810605179512675113\
787110566`60.*^63*y^92 + 1.03090379109933622973430208712451426587853581500929\
641040207034491334274727636034029`60.*^64*y^93 - 4.92653447283332021561439066\
25276804208516477290126641352619961185759129955723150857`60.*^63*y^94 - 
    2.28988315264891728320068924280669496624859453086614671505274698540982689\
5809557430045`60.*^65*y^95 + 2.1719727591117385817250436388807316067539014417\
866794723601432953734730389183929342093`60.*^66*y^96 - 
    1.33015234775196353384346972311264959630099387200882585737006734733430056\
591958539556012`60.*^67*y^97 + 6.10790767067642994882209082111710007590719226\
685129336051354102132623772062456147890913`60.*^67*y^98 - 
    1.92297768987193949400332787802315325695957949114367748745963271647876434\
7715138798301382`60.*^68*y^99 + 9.6588096450031296763770854093750473687823807\
4817918046076587192656028471193352117448947`60.*^67*y^100 + 
    4.23469997495387549645620532938142467120439656199930943235564011805599763\
30327057682941156`60.*^69*y^101 - 
    4.0333089754484105072937258598331066735781458893056730666993240529384081`\
60.*^70*y^102 + 
    2.47529703929864375815564816067252971058795105548487208708317665100039845`\
60.*^71*y^103 - 
    1.13884658329582475476137663733436121161484856595858893818296233278686263\
1`60.*^72*y^104 + 
    3.59642099600996767815496989706942746318659219521181112811274697327700315\
5`60.*^72*y^105 - 
    1.88333273030853019824540986575278561903235833913430948181243766132454970\
9`60.*^72*y^106 - 
    7.85984964627280189580748709762091525553856797513899167015943163944303672\
05`60.*^73*y^107 + 
    7.51369897417528934579888440276215684570630684897605112798608464130472833\
722`60.*^74*y^108 - 
    4.61994243155959185365279088894547179827455121851551754582903889012198736\
4551`60.*^75*y^109 + 2.129255571197616554015333559112153719081479783633708351\
0068259636489256330426`60.*^76*y^110 - 6.742280679279208114522984740639679251\
0461811116173607432664255890921159440276`60.*^76*y^111 + 
    3.65815955097093236557471528033294319254021677340464292707979237127870441\
48932`60.*^76*y^112 + 1.46357265500134027009665600467725500388434572381340160\
1895718084333263540891659`60.*^78*y^113 - 1.403743928694956854457602290542535\
1183022244185642289521339618432079831354720292`60.*^79*y^114 + 
    8.64573599882137829544538396442280657938759795561800613913601967799972860\
33293437`60.*^79*y^115 - 3.99087013339831541872979092930062800886570551720373\
06399673446246477334814647285`60.*^80*y^116 + 1.26676145326816032804418581413\
0125242053582403888671531424717224365863081166892499`60.*^81*y^117 - 
    7.08623291360707346423030982357009265482027935249122853629281952387002967\
553816463`60.*^80*y^118 - 2.7332274036222924814557856221379457597320674463293\
300520197146636691028898326801184`60.*^82*y^119 + 2.6293089338868967287614121\
3486714835412731138629992321379124804602915911553594094979`60.*^83*y^120 - 
    1.62186287075076974481685202747093151485781517939755099861332414222417260\
929301067415`60.*^84*y^121 + 7.4969921184186452021599768047142913268967307195\
31279016184380554932491228895269770614`60.*^84*y^122 - 
    2.38482274556750675282835456066788578937475573623823010516877733898243847\
91144789692556`60.*^85*y^123 + 1.37002310986263119198827012416151836261231555\
11386605315387682520960407930695520567774`60.*^85*y^124 + 
    5.11768489290650878557357492138176218858079381080458101488980354515357909\
391149554857019`60.*^86*y^125 - 4.9363947473790491337063382644708616960179826\
62455271001062919106358937809299072711741523`60.*^87*y^126 + 
    3.04914692920928103363587627324610311812204713189850062209696002064946647\
54410131162756162`60.*^88*y^127 - 
    1.4112404422794590481276460505825731978950067209016382762668679887306633`\
60.*^89*y^128 + 
    4.4980152847012530786776423141776380281487199920998709103816680655286914`\
60.*^89*y^129 - 
    2.6451244488060772539478154166370298239206428649246539454431401387912222`\
60.*^89*y^130 - 
    9.60506169517244723795194384800396454802022757736153455200750621748185538`\
60.*^90*y^131 + 
    9.28756113975036132617869203691659772256370238273695316468695656151049702\
5`60.*^91*y^132 - 
    5.74396952187285058059848649847436104830640026832582820052264860865656127\
64`60.*^92*y^133 + 
    2.66155098482919024495965177139556103736942264631889008255623741019128502\
108`60.*^93*y^134 - 
    8.49820509709563648880126472985589200793836580858571174033723605411884995\
45`60.*^93*y^135 + 
    5.10211124984325538627249437778661620006918908962105581812536820812351866\
651`60.*^93*y^136 + 1.8066028332915854768530854559552031478643691108706913357\
230682657041095087034`60.*^95*y^137 - 1.7508047258922944461950657213919237071\
1898959492478941802751469745499014276549`60.*^96*y^138 + 
    1.08403463572056765884757718316423656954811845789610301988898125881495963\
1612691`60.*^97*y^139 - 5.028315837716636630443809796544577062210098787573702\
123236927610531960461399284`60.*^97*y^140 + 1.6081238015749058231020996644026\
555915867076850161781608096025146665978294850735`60.*^98*y^141 - 
    9.83495814468846014216301679483900164557388514947797967259114442644128421\
7177211`60.*^97*y^142 - 3.404710710496259476935590806060127009009953543522161\
18575946454169340100196845697`60.*^99*y^143 + 3.30634681381087821813515401745\
7190851996241887180408715577659815989209579004012984`60.*^100*y^144 - 
    2.04931043827897033853676726725319618826891241078038128870555637265652171\
57494458168`60.*^101*y^145 + 9.5149384648981915492631580863190363626976546270\
427681019544875007544092715541020255`60.*^101*y^146 - 
    3.04753040433852968831968787073128214360427996427914351915437323500173863\
300989566814`60.*^102*y^147 + 1.895019011825559231517808737673111929919444168\
98417117175346891824629765980126365733`60.*^102*y^148 + 
    6.42808892830427993551560101571893703112538094890568289763127247741723712\
0008769814173`60.*^103*y^149 - 6.25420997930019499257921627110932759299422909\
40234048074713336679271989951699169438925`60.*^104*y^150 + 
    3.88015890556692791500467857105959760998175008172452429025359419198588700\
217657445339801`60.*^105*y^151 - 1.803155698722556660898153424343254506007008\
612427921018474360314880422381441393073200916`60.*^106*y^152 + 
    5.78320060290633165331044249363632800654142016633748660589206632443136644\
2204718750579521`60.*^106*y^153 - 3.65046618745152074957527834804784128477095\
299735991023342873011935696736767126762336083`60.*^106*y^154 - 
    1.21564071801351069988634065479717486264501053265324719021887671354582625\
986744384934915082`60.*^108*y^155 + 
    1.1848286219040630025620082306445056676107964276537449452938305203372155`\
60.*^109*y^156 - 
    7.357296733767249401645423316368797101156529054083537691185242028245186`6\
0.*^109*y^157 + 
    3.42182624221512384260021430586957523883524976029462713546177116251934807`\
60.*^110*y^158 - 
    1.09885368397321769328315362061291293986430782756545230174998647147840705\
4`60.*^111*y^159 + 
    7.03127263267799164479915466496296812716853335790184233591544340533797657`\
60.*^110*y^160 + 
    2.30247558363192452895462131309816603419816812854525943388042368835089922\
17`60.*^112*y^161 - 
    2.24775658877346445192784647537032449416205264848733948559762171136584522\
1`60.*^113*y^162 + 
    1.39691255117617297952103153974764985306458008709694957834817290903876767\
3487`60.*^114*y^163 - 
    6.50187490273846311670615637663427384376771122300065305090905689794034531\
816`60.*^114*y^164 + 2.090386112991875077041437130843178665532308090195307086\
8698748180514082827548`60.*^115*y^165 - 1.35429719943510649831135981094388068\
21828947084282175981887982145559921663453`60.*^115*y^166 - 
    4.36719009805837485190668073773831126332818962447255057705696248999565399\
300208`60.*^116*y^167 + 4.269828659925171023323747682308665787698718287588983\
381752979612497118101682428`60.*^117*y^168 - 2.655596933300846317993759989957\
8543884360115942269731588722120321942438812443054`60.*^118*y^169 + 
    1.23690916296013321852428987071989260143994128526322971896546058769501946\
115939733`60.*^119*y^170 - 3.981027907668147118004554320182077433011929308171\
70353566684267167185638359617953`60.*^119*y^171 + 2.6086858015656015128207721\
058679934175230112943258007548670176458471339844811483`60.*^119*y^172 + 
    8.29435275544020580864789807854209049344185003044012350985169049297280371\
277263141`60.*^120*y^173 - 8.120826504358467067628383292662888810436257543870\
2691209563516618480210232482950642`60.*^121*y^174 + 
    5.05429868228781971377630197081233435050959706431165918256737293003696258\
47261192227`60.*^122*y^175 - 2.3557097300886084382736371200855195556301664960\
10025612225692387752177249185417711185`60.*^123*y^176 + 
    7.58955025889207590241856954550925730523286547390069190244014435793577236\
630347140169`60.*^123*y^177 - 5.025540593052155746788723789312659273957062106\
120895060307015999408594637949714082375`60.*^123*y^178 - 
    1.57723659155206051950729192556082948068979442889235429028527453826104758\
471539523754239`60.*^125*y^179 + 1.546264073303735221266053308982278014933858\
608300494063463171990304774587313888575291644`60.*^126*y^180 - 
    9.63014355154622081801208044879781991548756052689698866948049129428057877\
4939480557191155`60.*^126*y^181 + 
    4.491174407948464072484519917869006612684333343782078665666934930160842`6\
0.*^127*y^182 - 
    1.4483104705328493389514074388075110176201509181872651620124519372178125`\
60.*^128*y^183 + 
    9.683144842146783145977071710183196313498375229539370108989345234624173`6\
0.*^127*y^184 + 
    3.00268407333634705478125560752254166228263790491167744351590876680762607`\
60.*^129*y^185 - 
    2.94733250686328269366205245315603199538603971974507391580166458172266288\
3`60.*^130*y^186 + 
    1.83674176552308273069896275654283833185319488974768234638167920088846723\
24`60.*^131*y^187 - 
    8.57086068835252295533766212968313485437064787654540551498798182822031540\
52`60.*^131*y^188 + 
    2.76635028926238432771371844770848588433789780874327717867705811087700955\
054`60.*^132*y^189 - 
    1.86611078757497697029888635257591302715540048520503535398948746994713025\
394`60.*^132*y^190 - 
    5.72253986368840337305854723448898454675570028000125394760594406302371607\
7085`60.*^133*y^191 + 5.62351636376102350100818993407351164102559442167677311\
30506137742014643285457`60.*^134*y^192 - 3.5065495830176267405486487456299397\
2612199969522083519973299635920745965806258`60.*^135*y^193 + 
    1.63715568643874681985466757066054323828491973264318107817750647061861437\
0475892`60.*^136*y^194 - 5.28846591393132017015614733659989712121582305219573\
6413876099748514347847801906`60.*^136*y^195 + 3.59713574392851560348510478847\
5620692317638978709820371049883997276158561808543`60.*^136*y^196 + 
    1.09170508317927262425603459990915598380775741153778148957345922371403812\
501365175`60.*^138*y^197 - 1.073974731790605429011189684736034982101427871753\
01704372035354453512931715564916`60.*^139*y^198 + 6.7004480595464617200967185\
34197109056174423947202262118353834048464860262132046243`60.*^139*y^199 - 
    3.12992114574392558022166878378675504202435287001184725346003079124602459\
4394564512`60.*^140*y^200) + ls^6*(0.1111111111111111111111111111111111111111\
1111111111111111111111111111111111111`60. + 0.3`60.*y + 
    0.77777777777777777777777777777777777777777777777777777777777777777777777\
777777`60.*y^2 - 3.8444444444444444444444444444444444444444444444444444444444\
4444444444444444445`60.*y^3 + 100.2666666666666666666666666666666666666666666\
6666666666666666666666666666666666`60.*y^4 + 166.7333333333333333333333333333\
3333333333333333333333333333333333333333333333334`60.*y^5 + 
    2327.95555555555555555555555555555555555555555555555555555555555555555555\
555555555`60.*y^6 + 5539.6`60.*y^7 + 47738.0888888888888888888888888888888888\
8888888888888888888888888888888888888888889`60.*y^8 + 
    130759.088888888888888888888888888888888888888888888888888888888888888888\
88888888889`60.*y^9 + 922798.711111111111111111111111111111111111111111111111\
11111111111111111111111111111`60.*y^10 + 2.7392268888888888888888888888888888\
8888888888888888888888888888888888888888888888889`60.*^6*y^11 + 
    1.72326780444444444444444444444444444444444444444444444444444444444444444\
4444444444445`60.*^7*y^12 + 5.39429551555555555555555555555555555555555555555\
5555555555555555555555555555555555555`60.*^7*y^13 + 
    3.14514896622222222222222222222222222222222222222222222222222222222222222\
22222222222222`60.*^8*y^14 + 1.0225312328888888888888888888888888888888888888\
8888888888888888888888888888888888888889`60.*^9*y^15 + 
    5.64618533373333333333333333333333333333333333333333333333333333333333333\
333333333333334`60.*^9*y^16 + 1.888527047322222222222222222222222222222222222\
222222222222222222222222222222222222222223`60.*^10*y^17 + 
    1.00093846353555555555555555555555555555555555555555555555555555555555555\
55555555555555556`60.*^11*y^18 + 3.422551422816444444444444444444444444444444\
4444444444444444444444444444444444444444444444`60.*^11*y^19 + 
    1.7568602353182222222222222222222222222222222222222222222222222222222222`\
60.*^12*y^20 + 
    6.1138435550709777777777777777777777777777777777777777777777777777777778`\
60.*^12*y^21 + 
    3.05876922200107555555555555555555555555555555555555555555555555555555556`\
60.*^13*y^22 + 
    1.07979673567132355555555555555555555555555555555555555555555555555555555\
5`60.*^14*y^23 + 
    5.28963081844381955555555555555555555555555555555555555555555555555555555\
6`60.*^14*y^24 + 
    1.88961830257329186666666666666666666666666666666666666666666666666666666\
67`60.*^15*y^25 + 
    9.09538524499369697777777777777777777777777777777777777777777777777777777\
78`60.*^15*y^26 + 
    3.28173431651176363555555555555555555555555555555555555555555555555555555\
555`60.*^16*y^27 + 
    1.55626460268046327822222222222222222222222222222222222222222222222222222\
2223`60.*^17*y^28 + 
    5.66311520896480535733333333333333333333333333333333333333333333333333333\
3334`60.*^17*y^29 + 2.6514964766759848943999999999999999999999999999999999999\
999999999999999999999`60.*^18*y^30 + 9.71937154514092410995555555555555555555\
55555555555555555555555555555555555556`60.*^18*y^31 + 
    4.50059707540343858476888888888888888888888888888888888888888888888888888\
888889`60.*^19*y^32 + 1.66025716502606104855444444444444444444444444444444444\
4444444444444444444444444`60.*^20*y^33 + 7.613898064028139204812`60.*^20*
     y^34 + 2.824411160772590607983688888888888888888888888888888888888888888\
8888888888888889`60.*^21*y^35 + 1.2842731333904801000206044444444444444444444\
4444444444444444444444444444444444444`60.*^22*y^36 + 
    4.78750777398726786803995111111111111111111111111111111111111111111111111\
111111112`60.*^22*y^37 + 2.16049099284834378936513866666666666666666666666666\
6666666666666666666666666666667`60.*^23*y^38 + 8.0890446990909178150688346666\
66666666666666666666666666666666666666666666666666666`60.*^23*y^39 + 
    3.62580267974478358446167137777777777777777777777777777777777777777777777\
77777777777`60.*^24*y^40 + 1.362823819598688621290956057777777777777777777777\
77777777777777777777777777777777778`60.*^25*y^41 + 
    6.07167803244128436518931478222222222222222222222222222222222222222222222\
222222222223`60.*^25*y^42 + 2.29014395050053577614757482933333333333333333333\
3333333333333333333333333333333333333`60.*^26*y^43 + 
    1.01472772342356377208044548942222222222222222222222222222222222222222222\
22222222222222`60.*^27*y^44 + 3.839493984915006793067508598488888888888888888\
8888888888888888888888888888888888888888`60.*^27*y^45 + 
    1.69277510297006231705490253996444444444444444444444444444444444444444444\
444444444444445`60.*^28*y^46 + 6.42341544846464949625788385560888888888888888\
888888888888888888888888888888888888888889`60.*^28*y^47 + 
    2.81917334277228100007882958723111111111111111111111111111111111111111111\
1111111111111111`60.*^29*y^48 + 1.0725542202977203618906637520964888888888888\
888888888888888888888888888888888888888888888`60.*^30*y^49 + 
    4.68784702848531336220678896696488888888888888888888888888888888888888888\
88888888888888889`60.*^30*y^50 + 1.787738379938050528931283742116595555555555\
55555555555555555555555555566657446646654937575`60.*^31*y^51 + 
    7.784025023226200388177342544342186666666666666666666666666666666666667`6\
0.*^31*y^52 + 
    2.9749649615234320427322809843126657777777777777777777777777777777777778`\
60.*^32*y^53 + 
    1.29079935710456543598765855207483182222222222222222222222222222222222222`\
60.*^33*y^54 + 
    4.94319177754431888221348554617237315555555555555555555555555555555555556`\
60.*^33*y^55 + 
    2.13784841076348375322456587511586010666666666666666666666666666666666666\
7`60.*^34*y^56 + 
    8.20217815094596007668373664670639469333333333333333333333333333333333333\
3`60.*^34*y^57 + 
    3.53667066208396798880697124870380693155555555555555555555555555555555555\
56`60.*^35*y^58 + 
    1.35922158462177843601381051129419622275555555555555555555555555555555555\
555`60.*^36*y^59 + 
    5.84445840992080705448631682250858249671111111111111111111111111111111111\
111`60.*^36*y^60 + 2.2497245590768669861480279055082671992`60.*^37*y^61 + 
    9.64839781353199041549141202288903052184888888888888888888888888888888888\
8889`60.*^37*y^62 + 3.7194717269545408561316731876622860064737777777777777777\
777777777777777777778`60.*^38*y^63 + 1.59130731877921174767172099491306983011\
684444444444444444444444444444444444444`60.*^39*y^64 + 
    6.14295620084635022604438457664277437337953333333333333333333333333333333\
333333`60.*^39*y^65 + 2.62219591829712491285144204011565712151158666666666666\
6666666666666666666666667`60.*^40*y^66 + 1.0135525735776816638762153544923145\
509455364444444444444444444444444444444444444`60.*^41*y^67 + 
    4.31728410608835816380727130920655853447794311111111111111111111111111111\
11111111`60.*^41*y^68 + 1.670758622329152584577502145765700452230878088888888\
88888888888888888888888888889`60.*^42*y^69 + 7.102494006194625341229942494493\
42621295220453333333333333333333333333333333333333`60.*^42*y^70 + 
    2.75171394126643801039090523418509966100308827555555555555555555555555555\
5555555555`60.*^43*y^71 + 1.1675743939685124059880391381481858470549990675555\
555555555555555555555555555555555`60.*^44*y^72 + 4.52831415039371267396887169\
81114475509916889231111111111111111111111111111111111111`60.*^44*y^73 + 
    1.91800127610104337047442541130840315462551473608888888888888888888888888\
888888888889`60.*^45*y^74 + 7.44617523064715195510317676348151468553383595511\
111111111111111111111111111111111111`60.*^45*y^75 + 
    3.14861632566769284808880153399902527791779313219555555555555555555555555\
5555555555556`60.*^46*y^76 + 1.2235213185874018600699177909961529239702616901\
555555555555555555555555555555555555555`60.*^47*y^77 + 
    5.16549325946143931727310966147819497346452177216888888888888888888888888\
88888888888889`60.*^47*y^78 + 2.009037876818517975891620823885414717349343972\
31786666666666666666666666666666666666667`60.*^48*y^79 + 
    8.46912742895367161479533190424547039240134290639973333333333333333333333\
333333333333333`60.*^48*y^80 + 3.29669240436481954724994644746552442808371549\
0811702222222222222222222222222222222222222`60.*^49*y^81 + 
    1.387755576083832992793708995351555013062153567448456`60.*^50*y^82 + 
    5.406257356110875212508767963141946527381297209884436444444444444444444`6\
0.*^50*y^83 + 
    2.2727229127459750819804409620433277087891806500219000888888888888888889`\
60.*^51*y^84 + 
    8.8604588245875371142553028815941054572602850439971611555555555555555555`\
60.*^51*y^85 + 
    3.72006170460333391803382263675449620851995397178777534222222222222222222`\
60.*^52*y^86 + 
    1.45134009474877471422939281819154498776631574948536848533333333333333333\
4`60.*^53*y^87 + 
    6.08603096995002570900229143797197375375257974272677928`60.*^53*y^88 + 
    2.37600353204587362308537610580126605945017808123873084631111111111111111\
11`60.*^54*y^89 + 
    9.95194767649738814308859013574767945287863981714262407413333333333333333\
33`60.*^54*y^90 + 
    3.88776961241032994138804280228086497922996498747830769278222222222222222\
222`60.*^55*y^91 + 
    1.62660035101106221398346797574761517378714592514893593499022222222222222\
2222`60.*^56*y^92 + 
    6.35827700532544335036798677999878692374701320494639122907911111111111111\
1111`60.*^56*y^93 + 2.6574241169588845268567263592550467454396808415351713835\
338666666666666666667`60.*^57*y^94 + 
    1.03937708972112643497731836155419965555429435765355379601328`60.*^58*
     y^95 + 4.339662772971892922144323523765363027327711408904059482720631111\
11111111111111`60.*^58*y^96 + 1.698283935652972464346440703247876640829434926\
073405447764918666666666666666667`60.*^59*y^97 + 7.08391903183567211437947701\
2530829427903587729760981518071881777777777777777778`60.*^59*y^98 + 
    2.77369741826763818802925139961124498734222103410484073716469164444444444\
44444444`60.*^60*y^99 + 1.155901028316234320395638990313749566799678503559517\
98667889571555555555555555555`60.*^61*y^100 + 4.52821600990407766930931438004\
036382618369078399958197441802425777777777777777778`60.*^61*y^101 + 
    1.88540096646473734710003462222584240942026488914683570247415215822222222\
2222222222`60.*^62*y^102 + 7.389612374010622410003199758815752118679357492012\
952981791404940444444444444444445`60.*^62*y^103 + 3.0741779377765476344345271\
373314829089055608673052347059120623596444444444444444444`60.*^63*y^104 + 
    1.20545061066813597275833236619253909116803057129157507371362443908444444\
444444444445`60.*^64*y^105 + 5.0107452290683691851802286896224881946805821681\
1685491990951396837333333333333333333`60.*^64*y^106 + 
    1.96569806139036791050718128800085620187588198562279369642346858456`60.*^\
65*y^107 + 8.1644927989801803335456085028273015968611781415095814299541792121\
45777777777777777778`60.*^65*y^108 + 
    3.2042754662277592530335834723024404193419751166614541731222936996752`60.\
*^66*y^109 + 1.32988747568928916642505424747177709192358487307845366824928803\
569582222222222222222222`60.*^67*y^110 + 5.2214871769398917288946381877851155\
3363943673985189062752665351624263111111111111111111`60.*^67*y^111 + 
    2.16553063573188449548772240728696855960295865476274283375539816339308977\
7777777777777778`60.*^68*y^112 + 8.505802651989370342817375185016832717518498\
666006350662376391481081225777777777777777778`60.*^68*y^113 + 
    3.52518745154549721647303911605462166172440897425908303806150439830974986\
66666666666666667`60.*^69*y^114 + 
    1.3851544307012629042627976042810393897084720833423688698172590382987067`\
60.*^70*y^115 + 
    5.7368435275243976083603096339603569067007577639167583767450503337582092`\
60.*^70*y^116 + 
    2.25500609658471342687159497046978931812543890286517320746249115536776529`\
60.*^71*y^117 + 
    9.3334226980498858890782704330340779496534071234106200849022907556343937`\
60.*^71*y^118 + 
    3.67002018007619408506676613778715878985106702995223907206002693528042353`\
60.*^72*y^119 + 
    1.51806383205329815792153315752537859181790848551426483603617435855656197\
29`60.*^73*y^120 + 
    5.97124285891617065208057285059112374128538567050109838684596357730139436\
81`60.*^73*y^121 + 
    2.46844884882798396889357885740467637191418508760946455141918344705256592\
718`60.*^74*y^122 + 
    9.71271611583890857942183657843652027517629693136892164994547328298439197\
159`60.*^74*y^123 + 
    4.01279414746599901228080845169158716378695765008238105532478042046754658\
918`60.*^75*y^124 + 1.5794295467615198896296947407310837447975143023879333152\
173767178223634119815`60.*^76*y^125 + 6.5217141523651689789301720252149010556\
011696375149698050380589534082619009825`60.*^76*y^126 + 
    2.56771701474104145651655327868755348770056482540239502111739798431255309\
150528`60.*^77*y^127 + 1.0596735282056223718985655299642255366690940011729982\
1227328531476732085514225`60.*^78*y^128 + 4.173351412166990298933331951346810\
986500267199811812053897895330944514233406803`60.*^78*y^129 + 
    1.72139693652313671223631509768840486103392219648824665689122159432255811\
61237846`60.*^79*y^130 + 6.78136373986137541317738044584566930191007053919485\
72525500200502218263558069323`60.*^79*y^131 + 2.79570669588763824730043378932\
040362444801101716895645461366224831689674120600945`60.*^80*y^132 + 
    1.10165763181217470189547248312769019712812893585661418278599905997124227\
1690917872`60.*^81*y^133 + 4.539486408890962629289430986978429793787640555200\
725560647024937262876465310698046`60.*^81*y^134 + 1.7892740674026287902953536\
705466525976751670837981676239459986505806699484786669552`60.*^82*y^135 + 
    7.36934914314097222794108525402943001231854115283326014852335166545847318\
579267621`60.*^82*y^136 + 2.9054315726454900887018025030461965253245111079586\
6205718655463219821546355222765112`60.*^83*y^137 + 
    1.19608348201382873043398443901546270397909285249693425492858789561302669\
2510871280702`60.*^84*y^138 + 4.716836482687736183527085648157775712377351069\
066412108512859081914225755218520211538`60.*^84*y^139 + 
    1.94091419350340911944482899029703363707765218848255710488320550108738626\
19026729169321`60.*^85*y^140 + 7.65596738887267746754622935262903203291578028\
64281835606859024850654446235674361669687`60.*^85*y^141 + 
    3.14895237845435496572573282364774726751970427867849476805954745432912914\
798870408874696`60.*^86*y^142 + 1.2423987259345825689651392471605689114393109\
99109881406286149876286385875184089228243033`60.*^87*y^143 + 
    5.10790832565078106744409199058685146652150519891467027575072341180868775\
8615859543097006`60.*^87*y^144 + 2.015747192442078390133129431772373255885668\
2103120973836944448940159322602674601403749214`60.*^88*y^145 + 
    8.28399019111856409040007186874406625406789677767374285649360653266425311\
33930753591607296`60.*^88*y^146 + 
    3.2698486108799310406387143352348633418041715960775808913416422878183969`\
60.*^89*y^147 + 
    1.34325258533492949610954246239250023691402226793562227464736332947830198`\
60.*^90*y^148 + 
    5.30320016691031175674076648132986739070114109883343580837245199219446429`\
60.*^90*y^149 + 
    2.17770718291806574246227069765552393788232277671252359182761053451507149\
8`60.*^91*y^150 + 
    8.59942410895109743920971503964906198537575733001476640054680622905313543\
6`60.*^91*y^151 + 
    3.52993698927195648375329275185300515428635149574313586435977067745541200\
75`60.*^92*y^152 + 
    1.39419585635095025250667809826656734991800410680693257420688765220763149\
036`60.*^93*y^153 + 
    5.72086894898443884569921773407905837489728445664239651827162194089263923\
321`60.*^93*y^154 + 
    2.25997321558464682196500849643179219792133901794099276226486083630372994\
2995`60.*^94*y^155 + 
    9.27014346118143179786283255258442110166428617932125334563504673623739463\
8296`60.*^94*y^156 + 3.662771422570298849881255814591837560935857016428424456\
4106615902313015328925`60.*^95*y^157 + 1.501903693530399672225330179167062854\
47937538644911398013163818762100273698182`60.*^96*y^158 + 
    5.93533483595108522553637557694432794925358767347849293669986565273736556\
108457`60.*^96*y^159 + 2.4329354632376252613360270266962650400279077182183135\
72807289134942409740725636`60.*^97*y^160 + 9.61637309403394378458998028845871\
7945095194325494386491774544017216927634482071`60.*^97*y^161 + 
    3.94052060493620364879157577807437246071888748846139109025633571641271829\
25864979`60.*^98*y^162 + 1.55779312352906554930691422261977747280306400049920\
204276359226669802571224486254`60.*^99*y^163 + 6.3813520530372514246334786817\
7572418901650095417690632689609378087477501169518462`60.*^99*y^164 + 
    2.52314563265865541736911404458164313251564885761634956766675595087878300\
0384597662`60.*^100*y^165 + 1.03325952324527332423698498981677570255476238873\
36702374527392303173981141721209611`60.*^101*y^166 + 
    4.08611430894261332472747331857128107464456248870034756837668069925156315\
31487433956`60.*^101*y^167 + 1.6728045694097236352203287171127133015793723326\
2190907366608455473675092475046249315`60.*^102*y^168 + 
    6.61631092179996101454624969328987444676419632959344734393981809586401385\
931148160062`60.*^102*y^169 + 2.707830587474893069644173866157175240328814399\
687076250819431000393480016400158637819`60.*^103*y^170 + 
    1.07117391410535166590632132181581995840132436378514037512533447852254227\
30792206373022`60.*^104*y^171 + 4.3826787214712396820866235827085720735837506\
66672176637564114051865998887255560664258`60.*^104*y^172 + 
    1.73398043570106780505541927461278773908897675080899066880243395090458023\
084019554032764`60.*^105*y^173 + 7.092526448077037711744847559914452859381303\
57813787342641130454091960911289886411347773`60.*^105*y^174 + 
    2.80653140762488607955770664556623930537547765648091769654520829990460708\
3766160270957109`60.*^106*y^175 + 1.14764284259362156745078835471058941111023\
47314385288207026587405850027019693396534059019`60.*^107*y^176 + 
    4.54190939794642391998221730583716039646771717017905038480121559489352078\
88340034477357089`60.*^107*y^177 + 1.8567705319482754770593238709722594642303\
7545743514073985167637898850679514420241039609663`60.*^108*y^178 + 
    7.349387818542941261462256024207486249285416481598573956933215665323117`6\
0.*^108*y^179 + 
    3.0037003480799573626262893205043463012749851866305722929514773951118736`\
60.*^109*y^180 + 
    1.18907500819270338404358925794615364336247366518408925903803222444944015`\
60.*^110*y^181 + 
    4.85850905737251098329320007266240253299569071885831540893231215709248398`\
60.*^110*y^182 + 
    1.92359629692774673054681783709733621530026990225539824044030632888990345\
9`60.*^111*y^183 + 
    7.85775688342613968733358470891607688336521366089522455752970016540886916\
1`60.*^111*y^184 + 
    3.11147543257216277059897425109139987611481478665273409236603220655954864\
47`60.*^112*y^185 + 
    1.27070400782713666843786855716734065638360073348536396081738252182792014\
467`60.*^113*y^186 + 
    5.03231377992090860649097027397093598155918513163611129030181242698756228\
588`60.*^113*y^187 + 
    2.05466725675916554847909339815217692290324448192257362208153158417410585\
0729`60.*^114*y^188 + 
    8.13802530053062227562003926453285167229207826359401025133264107754585474\
3531`60.*^114*y^189 + 3.32193326519505173831591795688517702361512653377151649\
09322871163030623951633`60.*^115*y^190 + 1.3158955056742847027717987798910320\
9784134500971507480287513737337211942870056`60.*^116*y^191 + 
    5.37023874684705254462730508030605764384138805160507623446553862171872678\
572324`60.*^116*y^192 + 2.127530731807740624649098936382831938897333606084446\
750391408286063382512709888`60.*^117*y^193 + 8.680615575937573791671184712631\
109375573258520211202118612455678175727357997096`60.*^117*y^194 + 
    3.43940520934526522611753745437692027956642442151910792150560322368464071\
95043886`60.*^118*y^195 + 1.4030159818208696606576921670308131493269480004736\
1682027422207652943128533213473`60.*^119*y^196 + 5.55961700226605354134782497\
971755048812435284883896040963973387231638199303703149`60.*^119*y^197 + 
    2.26741373728067894891427590036874923128376009404061850559502011650302010\
1631870661`60.*^120*y^198 + 8.98589552140113623329356937795909709182493107786\
2127378988466548175509347396737765`60.*^120*y^199 + 
    3.66400333248210873747574848867377188156514964492457368209023709606999173\
30015452546`60.*^121*y^200), -39526.84471780083392942722033059664655911880053\
388203134632127968051372427946317563`60. + 24959.9282249191618761464748304433\
8458635891744078151370760181382149016690716494476`60./y - 
  37404.631016991728419955709117375406540149110617290880505350734468419319871\
01842869`60.*y + 132860.47903065387156838593239212161238950078902393368061401\
682779802833289708097585`60.*y^2 - 292945.89591857332296082198369020372826442\
784666457886720401923888713346750962261807`60.*y^3 + 
  1.0323211642132073340226985124219529265677112416336790980931851594658830951\
4127822791`60.*^6*y^4 - 1.480354653899998754235915105018229933529973617638377\
44830474295685072442793622792025`60.*^6*y^5 + 6.93211774318136699876830440455\
107678444288597258318330816799602287952667052835481582`60.*^6*y^6 + 
  2.1140434550126622697723946518496122074728021874228488611557669807819445258\
67258414102`60.*^7*y^7 - 6.37849001788019916489069040091652914926277919860798\
2563911575264840826823617095311202`60.*^7*y^8 + 
  1.3598489282815918620323293925896859567262949753406535273983706380611160234\
7278789794415`60.*^9*y^9 - 6.844929348457670029775136756466777394878210591856\
70497854915509996181592917131992550954`60.*^9*y^10 + 
  6.7313811966913391655593418471182914597651903196456211503043124762653269553\
23166897572866`60.*^10*y^11 - 4.830879411004783492571351136759535214872273421\
7564917766344797084399343107026438536417062`60.*^11*y^12 + 
  4.5477143189279145648031136413201420638256442026348915458531402566462802`60.\
*^12*y^13 - 
  4.12951534959926233419338614965382541170849592462969162022873236133283622`6\
0.*^13*y^14 + 
  4.15045883809727872009001713224035375769512545116267803852324715423315305`6\
0.*^14*y^15 - 
  4.2706999372898662109228606054753846490840835565841198604901966261445128213`\
60.*^15*y^16 + 
  4.5947045224810079314838046242900652182525574930013689173490208374311804984\
1`60.*^16*y^17 - 
  5.0729334813031814485768737220742042511838873256937212175455991903869802411\
76`60.*^17*y^18 + 5.747612758793089196029488317753224429641037960379619548759\
0971602808986027249`60.*^18*y^19 - 6.6461846705200788771852672115055653884836\
7661983020578661481464065516376664578`60.*^19*y^20 + 
  7.8278543422808194014702391886572318769942263181644355605290852435946581946\
97976`60.*^20*y^21 - 9.368730483243935977624273864523572741065862787955985691\
9027843418809033584069908`60.*^21*y^22 + 1.1376152653251022636729927297231936\
86736429272065241486059655493862086194847890222`60.*^23*y^23 - 
  1.3994776511398996366205145456979417498258129052674128322805692702586803961\
454915934`60.*^24*y^24 + 1.74213068756358312194268746432639615674445256962336\
478999229270324358679241719989374`60.*^25*y^25 - 
  2.1922594959459944780214709660448174621038984659110376022039876520138040347\
28353952114`60.*^26*y^26 + 2.786191147968323446511261507700352908329878869210\
2127038174041021742143549237918731183`60.*^27*y^27 - 
  3.5735117797994544177348126665387337202824827033109668471743266670463464603\
6122867648231`60.*^28*y^28 + 4.6221324974741502312265605347792609146612171948\
42317252722041577814986171669207515567441`60.*^29*y^29 - 
  6.0253667687686000360437285414830170458918897239813611784226152678764559827\
263797033631923`60.*^30*y^30 + 
  7.911855814824257051161367419784857319467340750734822375760052353225829`60.\
*^31*y^31 - 
  1.04595168736694639010175138819685769488062318517867389685824360799151939`6\
0.*^33*y^32 + 
  1.391519547433347548633839255852225578203191849347140769653098540341510322`\
60.*^34*y^33 - 
  1.8622420085024619371702384278398069340873379283957721132575613003187490866`\
60.*^35*y^34 + 
  2.5060692170145971532074033304681676752140359123041862817624372913794591143\
9`60.*^36*y^35 - 
  3.3901232973085673459282731684074567352486113903120477921151306714215129307\
66`60.*^37*y^36 + 4.608625566135368040163489815812494686050747702949174158654\
0506762703340942382`60.*^38*y^37 - 6.2941933610661768105351912955174381997418\
9336177127620900313437191925881141595`60.*^39*y^38 + 
  8.6339724869220560697953021187174625478086217795347944017162545248759819818\
55663`60.*^40*y^39 - 1.189272195012872453657761211117153723744940982715803992\
34491157880311369257206808`60.*^42*y^40 + 1.644591216697627797092753051584019\
453304316461697540328741395844235760539326599392`60.*^43*y^41 - 
  2.2827270947490497173320922591821373411141981188006051287781732061950070890\
410267397`60.*^44*y^42 + 3.17972106635797539973068831122389061755743997230732\
497448614842480252349584651809963`60.*^45*y^43 - 
  4.4441484613281662584337013881774646550353407128151959046549013560580447847\
82634859273`60.*^46*y^44 + 6.231367581043930618291113541662362107979692239436\
6551169059966040616139943431392099288`60.*^47*y^45 - 
  8.7641342251287877935411073759812496201401075213815120680409428670619429003\
1082142329087`60.*^48*y^46 + 1.2362474902635463005893426793637379886354201734\
913768297006160548619698382878762840055767`60.*^50*y^47 - 
  1.748704649145975792205215841671978729348312676980890987046683509916436`60.\
*^51*y^48 + 
  2.48021688769839442405736789195893773059648679323639736116756173662562497`6\
0.*^52*y^49 - 
  3.526759516657046900120233573697107182036035789693328581950767429858559752`\
60.*^53*y^50 + 
  5.0272317901704049867412990197515412866833426605626553136087596454274793291`\
60.*^54*y^51 - 
  7.1829945127179162822569933475110955354247769585413698434052581221028944201\
3`60.*^55*y^52 + 1.0286437388097982531524973291500880413365276177914699788313\
048753957120701034`60.*^57*y^53 - 1.47628059043974797401198967517110351048898\
90771203044594448670641543102316216`60.*^58*y^54 + 
  2.1231522757086712698790114780614571038887732965634640914150400983964165345\
15754`60.*^59*y^55 - 3.059620488830434678713829563595350573300566199668954730\
3259592531542895348744357`60.*^60*y^56 + 4.4176969090148226666382203293441782\
4403308476202002391537344886330512147597803599`60.*^61*y^57 - 
  6.3905128664459040484497760910199037313809398884229612720757014852732121355\
56913924`60.*^62*y^58 + 9.261004137428198824799987564669617252757726379431591\
4634834585310286693141449285796`60.*^63*y^59 - 1.3444221108697489133504471838\
80283355274842928016264405276371110939486579778355455173`60.*^65*y^60 + 
  1.9549806409231061700360852752050517875749948487883601458775089979453079785\
827756825535`60.*^66*y^61 - 2.84743538460209352884365390184496445261199722360\
558675904370717057566340111521283367971`60.*^67*y^62 + 
  4.1538085532184895689619403332838604059488287949498087981010778323244819178\
834663033876`60.*^68*y^63 - 
  6.06873233373646477640320861677156094960816484538047409173838810925448`60.*^\
69*y^64 + 
  8.8794731009817385325012358787532463844289724929585913249291824711807882`60.\
*^70*y^65 - 
  1.301049792054045879964375891372535943686125936138575742339493823674308137`\
60.*^72*y^66 + 
  1.908969073962561101632597237455709717223511881455737715585995046346606345`\
60.*^73*y^67 - 
  2.8046827950468899038958701298477069987286749005248823225979067918081152470\
1`60.*^74*y^68 + 
  4.1260164112867000280090212775315341866433823123214034783200507935995071979\
43`60.*^75*y^69 - 6.077482780526001506857871411823303880462639098504782957833\
7457322066611750279`60.*^76*y^70 + 8.9628491443936989936733931099709498039713\
070177244895202525780997492892629531`60.*^77*y^71 - 
  1.3233742275205897106855556115648014112174453029223012212475252282556333472\
360028`60.*^79*y^72 + 1.95622507307924178135460990060515749419720949024009137\
423158062799286723608365437`60.*^80*y^73 - 2.89494606058058328308026102076378\
5151840870815050278158080978090658227441140700598`60.*^81*y^74 + 
  4.2887839220844153139206551936272279954875145322233297622566685633921033862\
681149396`60.*^82*y^75 - 6.36043721714869537162161565556942132842694872232489\
771515582906989076124768936736558`60.*^83*y^76 + 
  9.4424890484663359238527557993305322499239763568021987870906691552354409474\
87118819883`60.*^84*y^77 - 1.403204022668308221002513417818707682841984979391\
53080358822691062031523546419064748149`60.*^86*y^78 + 
  2.0872695055228834122147353491009452672106659957325756506599392357635997059\
10878182290362`60.*^87*y^79 - 3.107768210190074925780708504990660027944838315\
1353300400596631582207242752181426082755913`60.*^88*y^80 + 
  4.6314878198074878654815319881304527678297434960873197893828481700510411`60.\
*^89*y^81 - 
  6.9085050228386289424259841581299389843948895887001472796877763812774181`60.\
*^90*y^82 + 
  1.0314055998612894197110489755780000889339118367642233366152550283279698114`\
60.*^92*y^83 - 
  1.5411585525998918103920797704589811372085387001735856944927837360111224046\
3`60.*^93*y^84 + 
  2.3047748244232157665523380671789185405776587427040202459946657898702755974\
88`60.*^94*y^85 - 3.449564510999219412694197535335929186593498344902037790753\
6676214275702491988`60.*^95*y^86 + 5.1670919054783051634719518550969837256597\
3487827642081085976479047407717010743`60.*^96*y^87 - 
  7.7457968102209863557653604944263277704241916995995496950484407257118430324\
54004`60.*^97*y^88 + 1.162026816133525170087950561658902969667815460467632141\
22278725343867339474569995`60.*^99*y^89 - 1.744571383983957545941846092904305\
643180303035401555427128238236274247953551195401`60.*^100*y^90 + 
  2.6210575021902200603866895780061236127721051067232709726083659057847867669\
789456173`60.*^101*y^91 - 3.9406918564113939581243999088214703238414897171837\
5655252911238034241328333729559646`60.*^102*y^92 + 
  5.9288392597632821455118224360388490831047413105347751701215440707547330981\
47399520218`60.*^103*y^93 - 8.92609536192689558962219514310931623973759242437\
56112439247333634087446605412226696568`60.*^104*y^94 + 
  1.3447501618748111640091388484597653278144173279045639588588496719524181063\
01002474007271`60.*^106*y^95 - 2.02723325353690408159970943351179151182264086\
65095490743710024594830346059615068704395329`60.*^107*y^96 + 
  3.058030872476231200294569998491892576983511042116705369843390788451099`60.\
*^108*y^97 - 
  4.6158344179051870008374032168518296058276518250601295494359664499189559`60.\
*^109*y^98 + 
  6.97145059090209134498062412814814445799690743843137072365370158150054868`6\
0.*^110*y^99 - 
  1.0535501244495273354045153549763247675112318117899832611845776748215718372`\
60.*^112*y^100 + 
  1.5930927994656656567519070764640654059369994295110876743562950144790160592\
3`60.*^113*y^101 - 
  2.4103251720595846083577749477145608592915776452869467792283901477458670165\
53`60.*^114*y^102 + 3.6488323382919392000498574570988274866453640031601108990\
084845341072352905916`60.*^115*y^103 - 5.526765767282015400858968404717745357\
84774557839351153038470651217377928707321`60.*^116*y^104 + 
  8.3757247882897970341388754344177983972688343763252228512034375702487031085\
70488`60.*^117*y^105 - 1.2699989874140926261332284567205094759766228557606764\
0441687513300243610535563861`60.*^119*y^106 + 1.92667989246109191337761768761\
729523208458315308719423723100493698992667538782689`60.*^120*y^107 - 
  2.9243993184269364486885688714618153810870634022614266307405300711193834221\
741966941`60.*^121*y^108 + 4.440997491798741457951604375073607274388533582995\
15553037190896602453658499773508247`60.*^122*y^109 - 
  6.7474095202651262094970415911372450446155983224751522349390055095959252077\
41130014059`60.*^123*y^110 + 1.0256574872741622310927728857931661153664524009\
6572748348261983644788948382511990118291`60.*^125*y^111 - 
  1.5598130428025454893111527411894260954712726913801260493779313825846708145\
34436325280674`60.*^126*y^112 + 2.3732523341866436573273093771679135950248813\
923804932103354186123924109477567507587321275`60.*^127*y^113 - 
  3.6125413922966213948085144273565073616529896414201258185385535881132023`60.\
*^128*y^114 + 
  5.50143213598402913109936254932933751402133906540471930098429521108839654`6\
0.*^129*y^115 - 
  8.381644980809674313295430025958764699644516064291941004083105361954480521`\
60.*^130*y^116 + 
  1.2775267066570689802370888290531127649436428307022776723185489591980321962\
1`60.*^132*y^117 - 
  1.9480256777217864857602148178964379898703197694499137869440120116672635795\
2`60.*^133*y^118 + 2.97166707582486839255545751368889788261572478098660598931\
03324495342687264385`60.*^134*y^119 - 4.5350629351341471877267936697183542209\
1177820655394367274826387755465579656803`60.*^135*y^120 + 
  6.9237464823204470062318313611722508115483150961150701404946771564936260292\
99345`60.*^136*y^121 - 1.0574765103931045582816548617639391924113061800532400\
3363305871201847233014130459`60.*^138*y^122 + 1.61573140388270049786274462586\
3583955705057550422074862905833152489644677857211691`60.*^139*y^123 - 
  2.4696401217768141033437490649961304743641483071555668433047475557868717036\
231865208`60.*^140*y^124 + 3.776256793473894891477535753326076264295304278696\
71698427854693372039346658622546877`60.*^141*y^125 - 
  5.7763040822886940863258743700278259072167986079922125117047506231086017560\
03266688962`60.*^142*y^126 + 8.8388682430698216578900382018329957228887886714\
644118712494383988711350725675840202026`60.*^143*y^127 - 
  1.3530031962230285242237711882091757092839481308309581531379160271079392493\
85726797087159`60.*^145*y^128 + 2.0718297323423900398513560405920572650224099\
603503348144891578131242252125865531580639417`60.*^146*y^129 - 
  3.1736568047244704181603921721654463808798818230103146582323424796322257`60.\
*^147*y^130 + 
  4.86311078099041761244619375264600744345879631330958112459881441175092599`6\
0.*^148*y^131 - 
  7.454428668077052134200791576967012390746278264728042409181944848826185644`\
60.*^149*y^132 + 
  1.1430317966307354634357959588400243598426875412963853563253036351521051943\
5`60.*^151*y^133 - 
  1.7532498440907847473807153809308321562184376773907601844791856400152716841\
57`60.*^152*y^134 + 2.6901017444836678203514132600561553098709899972760849086\
759241146392160506637`60.*^153*y^135 - 4.128867087029414178467870005509111158\
77714975770579166146003338458470093052378`60.*^154*y^136 + 
  6.3391108347783412434702571747076590808287737625584963444864349623258359233\
703`60.*^155*y^137 - 9.735517142879816520434742221547539804548245790776266790\
6399434273191675850340893`60.*^156*y^138 + 1.49561902602860435049199360424276\
6639859682397513382025878919591922618195679743569`60.*^158*y^139 - 
  2.2983294974965391491189484569483754281695758254231716552569910356983954827\
303364354`60.*^159*y^140 + 3.532897816698505411276338592865079865890841676014\
07386219658861518199417184454166583`60.*^160*y^141 - 
  5.4321968499420154530406683340058220013623255173992303993498306960974054487\
6057830359`60.*^161*y^142 + 8.35494819415105556289670003821500336779479918162\
58533156295265324824889353718969902841`60.*^162*y^143 - 
  1.2853875880809459521845408176885307518992570370283539835169665001775102256\
69680874390377`60.*^164*y^144 + 1.9780843098658681939993405071681345419706743\
584441808000729405598306277757149193049611253`60.*^165*y^145 - 
  3.044907913791886064844943894898721592460777702516766800363031968964007`60.\
*^166*y^146 + 
  4.688355602029513507460031155227283623902539223272686128175034006055107`60.\
*^167*y^147 - 
  7.22075027710516237605218413633555701905457920255855305125615207063753963`6\
0.*^168*y^148 + 
  1.1123921658773202515069835840479922410308398504285950167499606584911582537`\
60.*^170*y^149 - 
  1.7141379927148637896154272389307040199156480328452961650073360273375577319\
8`60.*^171*y^150 + 
  2.6420703835700728060773919199920069836710836965538860475348255203571744383\
03`60.*^172*y^151 - 4.0733547800264911092176855569043524211270705032297715833\
310876762521319746652`60.*^173*y^152 + 6.281565400868762631227329222128449300\
41514829289269807845553049542973321725214`60.*^174*y^153 - 
  9.6892440731285314485964746635328708918204335394492493120306884509234931923\
22094`60.*^175*y^154 + 1.4949162598830968860262765472284636911357110268994378\
1701005772958691881540356068`60.*^177*y^155 - 2.30699907156926140589713385948\
6313127867361001470605982951262484329315249451312734`60.*^178*y^156 + 
  3.5610675343692861047127550156674419674876028643184403691536542034049087357\
545201558`60.*^179*y^157 - 5.498116200426957549869195429985607586131627926410\
31382682841411984022790235564319227`60.*^180*y^158 + 
  8.4907731091070890031228717478759195554874074831582202495995788011359302726\
1828377831`60.*^181*y^159 - 1.31153203439476295836804345260260687728125616089\
005123778932956196655798639095298586981`60.*^183*y^160 + 
  2.0263183039062342333903259713269675894578498217931871953986306201432173751\
25026813011926`60.*^184*y^161 - 
  3.131354997151945481089534210484761192693342612788324229949326139225916`60.\
*^185*y^162 + 
  4.8400697071543569692027939275025855780337326294163790144379449303323608`60.\
*^186*y^163 - 
  7.48280488037778608789897843835185025523139687850010666965626499862062248`6\
0.*^187*y^164 + 
  1.1570964522382290923420005572434582919328686399463655942909840104226715754`\
60.*^189*y^165 - 
  1.7896409327584022397927639498534337108362134064429109256125242852180604789\
2`60.*^190*y^166 + 
  2.7685497577468973395950164653281171117307074326503585241212756902626599994\
93`60.*^191*y^167 - 4.2837858713569128914365129316970375227731017512844820274\
349542241843749869447`60.*^192*y^168 + 6.629657496177317432522376040514387541\
42203258683235824707824341716121282429051`60.*^193*y^169 - 
  1.0262219331300227898448016299503744678290228323184060602852557721170021066\
612839`60.*^195*y^170 + 1.588829585308410357138824436654707716123460793975465\
16170059473083040350441002516`60.*^196*y^171 - 2.4603571309615557913195088260\
52858027552896533276760230467782553799322485860425909`60.*^197*y^172 + 
  3.8106827312212565876270333274349455367539523086042598293211603482303239751\
709568332`60.*^198*y^173 - 5.903237517332902412106137158583052064633823857870\
46510032903746356895661790533002401`60.*^199*y^174 + 
  9.1465978041670429356879606903485644206351931308206645841845584040129653883\
7152946382`60.*^200*y^175 - 1.41745675808749985277081220115356897853904555050\
433418377166832085076693977467683535118`60.*^202*y^176 + 
  2.1970504725442397656585066492907615898266374301674116720620293076996538339\
87278142077411`60.*^203*y^177 - 3.4060366114945349788499712571148940667158624\
785187738039196245042373828807114828142919424`60.*^204*y^178 + 
  5.281250311675679330456257305534553688268423868071450598300470045475689`60.\
*^205*y^179 - 
  8.19033129068225982734368974012390990115113206039003839130568750865549787`6\
0.*^206*y^180 + 
  1.2704061645738866003471796419972022070901778479041519967023208868011928316`\
60.*^208*y^181 - 
  1.9708758456682952180040724497054297799144697767632518598002088056442282848`\
60.*^209*y^182 + 
  3.0580927346917654432186060305836501940255569830186400008600606956832420149\
88`60.*^210*y^183 - 4.7458708662528695213024153744162340659134036627944681347\
135687284127984997099`60.*^211*y^184 + 7.366382252846824991794398324375983802\
7192473343262811578585599280797404944982`60.*^212*y^185 - 
  1.1435755288940939737274486047837810889742454163621322744411457566897772697\
952938`60.*^214*y^186 + 1.775607357761152539943951123349303848160863679092693\
45092146746988419382377529757`60.*^215*y^187 - 2.7573997027520835859314975481\
58906690872797566163393559368143568056172789140287677`60.*^216*y^188 + 
  4.2827473665172659924572605206042358363824577059834514916325858382773180386\
146163407`60.*^217*y^189 - 6.652951891081258601110200475598152114374698030969\
59306804193028386951168104940651205`60.*^218*y^190 + 
  1.0336529904480759975474577146801707582303349752825241534822685374304226324\
254064694595`60.*^220*y^191 - 1.606212043410081676121229172497087556999927993\
46832176861712315398726926336363378875428`60.*^221*y^192 + 
  2.4963070651087319759938953275579079722785749552860647698476329670612312668\
12349014591742`60.*^222*y^193 - 3.8802476619185912797964476496062740051687724\
366382805722566027614261386171133318070044263`60.*^223*y^194 + 
  6.0323496391829034216728821213065642490270158278407149413405605152485597`60.\
*^224*y^195 - 
  9.37947442192263493717263738601718333625850837707016592333730300056009483`6\
0.*^225*y^196 + 
  1.4585951604848585405763267599732433812495522508193881546699113046161400174`\
60.*^227*y^197 - 
  2.2685828234509815391463964894730805003020037996697279611768444983493325084\
2`60.*^228*y^198 + 
  3.5288846816151781865914104826173222968228011380798433914247394897451269632\
88`60.*^229*y^199 - 5.4901297541129302313745339390563108682502230261254510790\
402350432256524660454`60.*^230*y^200 + 
  ls^4*(191.17232885998549833848225325917669334946839219741978634353482551007\
26224742054`60. - 40.33333333333333333333333333333333333333333333333333333333\
333333333333333333333`60./y - 494.2781449435410270579676378877283791568283685\
1970074179565101452532116074340959`60.*y + 2181.44536778586462673046323266069\
439919179394919361145909593262547549993921443723`60.*y^2 - 
    12511.8125633797306809597313556349954171997130744349174947516946579391773\
5468981315`60.*y^3 + 36166.62779878757913703493373218106923936490786099929191\
059572196265772841893240955`60.*y^4 - 249365.96525880982952460249178998852237\
677642956782798532493284402434886686850143131`60.*y^5 + 
    683062.933867280928020451903074744625778742487512088518677746703123800804\
47589761479`60.*y^6 - 4.91348734252175770395334632678805673982679332166393065\
481333250843276508017433813161`60.*^6*y^7 + 1.2377802172910846537482794255446\
86269771355071077634521014881987740859126598412813137`60.*^7*y^8 - 
    9.18010938458362605086908152117687772388448858888802011358403084139711811\
8322075557287`60.*^7*y^9 + 2.164907122305663742688241468481069542171960104547\
4796746112824714837830760174076731871`60.*^8*y^10 - 
    1.69020261361010653379953120363828764828990770784794919113831246243894418\
305218503786746`60.*^9*y^11 + 3.974405379431200380621727009615274677694672431\
02604494399731930069681326469010476240792`60.*^9*y^12 - 
    3.22190277158500694836776830314747670070482543706791821085242603054259419\
7392133303900706`60.*^10*y^13 + 8.0387219390636914655106551885648939554799507\
41222229433648956453136420714287067530421224`60.*^10*y^14 - 
    6.31580823322676971029926990453431482143228958161578678673385524758566280\
07250539481024231`60.*^11*y^15 + 
    1.6222181259204162811482666514357023614573948303363285301659585280619242`\
60.*^12*y^16 - 
    1.16884508983067983100026770266038521544015385959490519328676543341102361`\
60.*^13*y^17 + 
    2.71364325948793305353539844155113534010390591691416787989688528757233552`\
60.*^13*y^18 - 
    1.82232225768003116205378713834269978582847682206163281646232662434426051\
9`60.*^14*y^19 + 
    2.94487063252310713495828494099957936653126506867398022015234350391422070\
8`60.*^14*y^20 - 
    2.21009435406205456087259792914978539020278014131786110133332369494310414\
28`60.*^15*y^21 + 
    9.78211695012328500009455492088067669594255497406215565258559072545922625\
9`60.*^14*y^22 - 
    2.68890603227276203374947365282078461982964631068830214347573020096658993\
871`60.*^16*y^23 + 
    1.86150100088531485327896586287483140344072314342810482875202932647704146\
065`60.*^16*y^24 - 
    7.72490210518648786048247954959445981434804425224729781921823275222702388\
4387`60.*^17*y^25 + 
    2.93783170749713974308606509781124577692831186844056906874772218429390983\
746`60.*^18*y^26 - 2.83925370777785560279387709582950986664811919169036465696\
369561954313914181755`60.*^19*y^27 + 1.15682157206137846936062967085048467889\
3567043951290228648987426076309684728129`60.*^20*y^28 - 
    6.72981003871317365974194452352922408094114124939217208779596993089785935\
8934366`60.*^20*y^29 + 1.9403901660430650449998921757464321774249499348602626\
925684675825570024126082092`60.*^21*y^30 - 6.36352857293549728376194575745935\
28640456169178695014339947787349617094259445237`60.*^21*y^31 - 
    1.11256865540533498057757209030366399044321121439489904093610876448323503\
947798424`60.*^22*y^32 + 1.49251591434663340394090713398849926826718750347324\
995402386061634661907352542628`60.*^23*y^33 - 1.32115964012226534590283182456\
920590108311797550586944220445460506661674897208418`60.*^24*y^34 + 
    5.88141599731457330842460681699460254013451897791961748312297496975175347\
67641239259`60.*^24*y^35 - 2.275343890273125350342928238870148627595197259029\
06746317394095197672347805719404173`60.*^25*y^36 + 
    1.65966289416117993506858423754762881790909993944332184257459981569061771\
105818220341`60.*^25*y^37 + 3.55421050164796539301891944563816681779638311805\
0811735959049648089501137895672049338`60.*^26*y^38 - 
    4.09973076156936447838673487863116317017779446229286748065809373349147074\
61016698423353`60.*^27*y^39 + 2.549257255969740240008608425564309574059745824\
30918096544555747440804339400111539636369`60.*^28*y^40 - 
    1.27754291571126122556861810447846097022724847149038045743229951651028755\
3472937598310692`60.*^29*y^41 + 4.4215489825353303738941868423240596188736708\
56586673329747073357732720457582164563360646`60.*^29*y^42 - 
    7.42628469567819331850110470574139060843131935700423821413546557848914632\
385420395264474`60.*^29*y^43 - 5.32419503115122938513517035789558031880805312\
03514912202015974469472135144638121895810667`60.*^30*y^44 + 
    6.372727347639447207273896121561344124451520511960478585255776975136563`6\
0.*^31*y^45 - 
    4.3143179828500034987159439109812802615067431645053474517735137579447693`\
60.*^32*y^46 + 
    2.11247869872476111414480513673089655323722333470971955409355038034502885`\
60.*^33*y^47 - 
    7.56317114638843722180347271607906934831337078471839209527767169730888263`\
60.*^33*y^48 + 
    1.11679550987822572382678354168428733903626772931411954876528243423451445\
1`60.*^34*y^49 + 
    9.62738281809032166849504716629578655993114346246881905296927606432385466\
3`60.*^34*y^50 - 
    1.15440328895545642704366991571903653068862537823801316780091291840991549\
775`60.*^36*y^51 + 
    7.67108339622679408703981257077680756731672747399955149235411506259840790\
302`60.*^36*y^52 - 
    3.79681124824486336870355271407837598415924075977654742949478780601408478\
9102`60.*^37*y^53 + 1.3532149328673167478282369655258198253890526106652122017\
030080749223868175982`60.*^38*y^54 - 2.09819759192332781132483506144868449431\
69500869222670361296746727237065361929`60.*^38*y^55 - 
    1.68690477727927104773213917747046406106674724022398765379320989535548876\
682662`60.*^39*y^56 + 2.03763606880358005808344822099961148221705681778492047\
8551402032838148385153114`60.*^40*y^57 - 1.3658115269112975612181035662008750\
605547420920833105814376711046068445672159712`60.*^41*y^58 + 
    6.76379772889152482509439727931380793436712026505487944994829242429555321\
89309421`60.*^41*y^59 - 2.422544863773609939205602795939113898908084412733594\
37413100529958033568548983039`60.*^42*y^60 + 3.748136404230359772369541099890\
05865456800856955012617195615485734844462875862879`60.*^42*y^61 + 
    3.02045621744273374948286163263450484870966965550197188509068828750136339\
2521626626`60.*^43*y^62 - 3.6645496833916524842783754693546682075267810608539\
528988110823646962148893977518013`60.*^44*y^63 + 2.45849594011013518566558257\
300800772769882133366370508851832527736172602225519600564`60.*^45*y^64 - 
    1.22058531721555611255046292953827764686004750563625883597451417918951160\
162699064263`60.*^46*y^65 + 4.37921411164348290609625311126840390038599258195\
6487969854882287509447320470308590876`60.*^46*y^66 - 
    6.83084077790756176696668905212451391799154198011489851637690188488622727\
0581743649246`60.*^46*y^67 - 5.4408876649695960696234489326758554599636793998\
105307986532283413010484089857112911409`60.*^47*y^68 + 
    6.62602761563729396393988765245682225697789755369441831444054011748244683\
789357738121176`60.*^48*y^69 - 4.45543846021463266074441017366906875914657967\
1150437700965395840421231290498155258773591`60.*^49*y^70 + 
    2.21544275186773123543870380072877200531609987415166902837271695471517285\
80822574411017384`60.*^50*y^71 - 
    7.964427730659038579210688859720161789947396108399585774158530175123214`6\
0.*^50*y^72 + 
    1.2473560887930436021636189823499351298906570858985129538502663874048396`\
60.*^51*y^73 + 
    9.878325159854576561697395283126599424846945550519008550568527919634249`6\
0.*^51*y^74 - 
    1.20664097743585694138351786475516539302286890677093317345643612723933751\
5`60.*^53*y^75 + 
    8.12584683113920120712219159522861535447738438821225822265653379029279725\
6`60.*^53*y^76 - 
    4.04633330088799395707265802851814777628620695467175975803771381188088455\
9`60.*^54*y^77 + 
    1.45685776791699516017318532820515272505272017387253214763393353718636904\
248`60.*^55*y^78 - 
    2.29063690444634932816971196298065852741583073159950937482426495617097877\
301`60.*^55*y^79 - 
    1.80421769113194335098402580963623933365765427728848633791065608132947887\
9476`60.*^56*y^80 + 2.2094093832012022730247177815390183727833756573724172693\
869363369948974391875`60.*^57*y^81 - 1.48991421690372965574429986326407674099\
880700351194798687400696093012886232062`60.*^58*y^82 + 
    7.42796488969477216694580477071014556630765611138847386975794208504153608\
510272`60.*^58*y^83 - 2.67795546897359017252496180647670749873030462736323017\
7053379028441110437741814`60.*^59*y^84 + 4.2237458055190852056142352242167150\
36655724404930412756621654328451340980488985`60.*^59*y^85 + 
    3.31274857171509604593269315550905302549408511229302549737514151027761412\
219036`60.*^60*y^86 - 4.06533969540741362738195529103252657495332944595011236\
634030984474719736144260099`60.*^61*y^87 + 2.74461369859279888004146878048985\
7654367239247956810368485582815616450728616254145`60.*^62*y^88 - 
    1.36973885451066591150299297859415331948983993382720156270257711745506379\
36365308006`60.*^63*y^89 + 4.943843950636661852825722318045535484844760297752\
8379676252883743894313081138841456`60.*^63*y^90 - 7.8184634028684994596182286\
109560188028634145146900059660710272497432720082849800926`60.*^63*y^91 - 
    6.11028574882002888846655186822278451412355031571804066299085890179474588\
363455046253`60.*^64*y^92 + 7.51203084317634706964872715215990331208284676356\
5416581594971920465720499261086249684`60.*^65*y^93 - 
    5.07664743209269172353241241743452075977630251516458231446601944626698696\
30066904503849`60.*^66*y^94 + 2.535845605615988767895186126257471629185408561\
37078836473111131863435483916378133856875`60.*^67*y^95 - 
    9.16178091649686328818305909997053886107675629337410902759388696863133569\
59216873569948`60.*^67*y^96 + 1.452208401811581006320924486785101028940258674\
611358385672616106023377827734416541438237`60.*^68*y^97 + 
    1.13153335096533093623118819342380737909066221960470036277468124002799166\
56968543112884816`60.*^69*y^98 - 
    1.3932983540481284328204613979851754691238776689883357713301814533331211`\
60.*^70*y^99 + 
    9.4241920518640752808914938962033563734220320177364544830045400689062834`\
60.*^70*y^100 - 
    4.71120751434417703137982654782028278095003741780846299107774851765311095`\
60.*^71*y^101 + 
    1.70359611718413313174133529667438717367919743132478289106322075128138270\
3`60.*^72*y^102 - 
    2.70568009930019620488251424281971934576627929459377669661790894216502164\
6`60.*^72*y^103 - 
    2.10282576808567965779263564502124576280304589004517206587847755448008398\
21`60.*^73*y^104 + 
    2.59283367467321355530793032198937236706150942003023901216541285311935257\
804`60.*^74*y^105 - 
    1.75513503223062981278470389326817006738065183663970681748855538814455991\
8351`60.*^75*y^106 + 
    8.78014745378113359040352307253780296576491278151377120449959875775235461\
0533`60.*^75*y^107 - 3.177387238387471426412816791755576686402822274949610390\
7789404740892755541381`60.*^76*y^108 + 
    5.05513476084901714688579330456224192068971923102199458674427495487726016\
6619`60.*^76*y^109 + 3.920138107000978127210577645766526218363825067186880392\
4233304821536509839111`60.*^77*y^110 - 4.839455036960692338695360160669493342\
255458542919841265555684404991616889900055`60.*^78*y^111 + 
    3.27816628347018342169172794220001150804801601253933518265224258442733880\
70737002`60.*^79*y^112 - 1.64094002198385382664651664652349390571908997217802\
34661147904249396323838603046`60.*^80*y^113 + 5.94235551911028495697925192202\
325413830276963587241169338443950070190853549760551`60.*^80*y^114 - 
    9.46859017535983239545371851771961785468841452106833932495911436165057266\
865710564`60.*^80*y^115 - 7.3285797984524673956400929016645279253991734831963\
70309392419451647389521472134177`60.*^81*y^116 + 9.05690295042895954308171135\
51311086927154019400572248769998632296487560617794341172`60.*^82*y^117 - 
    6.13877290616031716187719933583180264447910718298340918530393194728539847\
284455768155`60.*^83*y^118 + 3.0745818502594739670670776261044923971983761098\
35234300423177748755555876022904832134`60.*^84*y^119 - 
    1.11408641880543350005094085904963824808562815575239990511993212083515795\
64145883606256`60.*^85*y^120 + 1.77760682930824894996485403570497828426439231\
0630108883475893023444963328102296679502`60.*^85*y^121 + 
    1.37352979490734973932820443178890871265320514662408988980696975064380364\
347781794427169`60.*^86*y^122 - 1.6990778274210152993418648756320774398381545\
5378999892731741961164024375722597742719197`60.*^87*y^123 + 
    1.15227419295655566378498108830199775947302812933648549053013038123642580\
55118888815297184`60.*^88*y^124 - 5.77403560151217599713698117099248413765876\
09941066494636936195935863510349758867926821582`60.*^88*y^125 + 
    2.0934037986427730736006008446625582327271637145777777552533603484098125`\
60.*^89*y^126 - 
    3.3442421944259965887466363550513045695072136825862183002905153801924944`\
60.*^89*y^127 - 
    2.58019595865974478865837984588621524914394287186984920094800460879792175`\
60.*^90*y^128 + 
    3.19448738445159276131526499379548202733632617133374990473410115750344383`\
60.*^91*y^129 - 
    2.16751257851822827568754650737442872913528479160137319037695493106652791\
77`60.*^92*y^130 + 
    1.08663588562598299802115539252082116529274881766201478144070368355711449\
111`60.*^93*y^131 - 
    3.94162980311622119153933344742176492387576216398790463926483344040600912\
664`60.*^93*y^132 + 
    6.30369974367376230831978691242952612713504051260873115237052948474492351\
1`60.*^93*y^133 + 
    4.85706794628341584318354059931816260740833686376214575620532982335843046\
9877`60.*^94*y^134 - 6.018108780658641366060067037684604536221287251963147864\
3691554295140446207076`60.*^95*y^135 + 4.085250133853496193862474401528351262\
68875506767274284126890830729937015047637`60.*^96*y^136 - 
    2.04890696728314973372181422738112280622940215582628367813579102848011198\
6796758`60.*^97*y^137 + 7.435544796161550610656866214611296560200912573781235\
727365965529339773351161679`60.*^97*y^138 - 1.1903155520332660453992136659018\
934071512153358232868713921825043148940880079653`60.*^98*y^139 - 
    9.16061568572590853148883582693345857745304328106458581674708698256241176\
55580683`60.*^98*y^140 + 1.13583933899474435587865141874311970378406944282268\
3341038092212151556344864066638`60.*^100*y^141 - 7.71358991175009486020974013\
5050623516774979132513880772082424392506225220491845634`60.*^100*y^142 + 
    3.87013331153625747122525165946518522312481818909020389333129628701597132\
36161414885`60.*^101*y^143 - 1.4050710043342754644446836532971603713168580544\
1692846548322531434870874367602818532`60.*^102*y^144 + 
    2.25132430855614135553572942512828434436493843447682789349242546530460866\
607746345374`60.*^102*y^145 + 1.730756263416315358239239160519718905418608430\
044784366523221792609073018586560038506`60.*^103*y^146 - 
    2.14737376709555589787582195503506985756103164019140125449629707871381875\
28732591112923`60.*^104*y^147 + 1.4588589136180061346037869924472432442728369\
1097784055243257760375604289507010195052338`60.*^105*y^148 - 
    7.32208841607265845740903270969417776131196432826046145508790211658622355\
742674572351773`60.*^105*y^149 + 2.659342175330614867511313382755146779945548\
47469021667560324970016831425369325416750902`60.*^106*y^150 - 
    4.26452287482954687210954603845837558378370077448166815603902334925707660\
1863788571952074`60.*^106*y^151 - 3.27527527427341203914513194722224455565742\
88465355348699147452804338755354711420555160641`60.*^107*y^152 + 
    4.066076287272203898114144312697828881144108493547339736852676792274144`6\
0.*^108*y^153 - 
    2.763337737387512643550070332476116393739230020316207282324421054851544`6\
0.*^109*y^154 + 
    1.38738191770121232597815588967815994195630856928033476280213477247709255`\
60.*^110*y^155 - 
    5.04067923538384544452513939157239695320001223478129232261223109373635229`\
60.*^110*y^156 + 
    8.08931879341033492156022403812514937338288500953954763629291985661989185`\
60.*^110*y^157 + 
    6.20736243953690194832808146492597352914656965976827194034509888814718275\
9`60.*^111*y^158 - 
    7.71027993961375354099096747532448050978493088474424871552621119911528410\
33`60.*^112*y^159 + 
    5.24167021373199783486836479122156972013540197585126959748486139347054952\
87`60.*^113*y^160 - 
    2.63245876838846281004662027957957807531795685613643197529926528035256476\
6504`60.*^114*y^161 + 
    9.56746219748614076013276273280783001526688569252284322985128695677196046\
6341`60.*^114*y^162 - 1.53645593405919006452284528274477683959657206763277898\
52165066302480362115419`60.*^115*y^163 - 1.1780573184244583201150472878748040\
0324632281819860622891379061255703816728419`60.*^116*y^164 + 
    1.46401840658099013635305556471992166524466707395927302180808962851978055\
1285423`60.*^117*y^165 - 9.95581428223807913740821754015669442464355116278515\
6132866458602542190806412784`60.*^117*y^166 + 5.00137109872136088224210829854\
11587090073700846213330626972016941217390007124249`60.*^118*y^167 - 
    1.81826024037896144920618359089869959266870543458608053060233840249618771\
958552957`60.*^119*y^168 + 2.921841764970971395271818638158460234497407391249\
55446880856450533189317560125593`60.*^119*y^169 + 2.2386356016135362267883351\
72068310103308000984067409038818869276773001581977862128`60.*^120*y^170 - 
    2.78332798564734065050540626848959568081836156378146128402491063896186915\
61950129627`60.*^121*y^171 + 1.8932852457179096899622030465623697223552331878\
2781732130206148604030309502317633794`60.*^122*y^172 - 
    9.51350014208740356655950765080850841664323221190048886172176357193341401\
23200072611`60.*^122*y^173 + 3.4596312359663858047999176653838787294461245315\
20991509177586708821259573267049640974`60.*^123*y^174 - 
    5.56271956613094038283853258531715136016061279178340907016732371247035677\
1121417167978`60.*^123*y^175 - 4.25912165074520349289318265437627441942942659\
31421903496187788371346498537681219449631`60.*^124*y^176 + 
    5.29770086363883337556297047655333618105754403818278789836037962718450137\
31545943537152`60.*^125*y^177 - 3.6045593451802394887170904850966838054438499\
0979208281912074406780659477762250545627059`60.*^126*y^178 + 
    1.81167743276486960378860129048263531705571694534152274413332536420734364\
80325727405954046`60.*^127*y^179 - 
    6.58998692001098921946125509349238465587847338144836518941732002291973`60.\
*^127*y^180 + 
    1.0601815350223672583574532284322797376071112060159217575118325250211416`\
60.*^128*y^181 + 
    8.1122642637209638837225304826184209635131403769475605547648732663880399`\
60.*^128*y^182 - 
    1.00944563376619024963956022629157676855226142270288655800229490722422786\
9`60.*^130*y^183 + 
    6.86994508209956973814888280589935242238724109341560755430464975987122675\
4`60.*^130*y^184 - 
    3.45365975364581783070685517518046859735863620720545734017626131500197341\
21`60.*^131*y^185 + 
    1.25657936864492003203527888101253054986860732037807165902706547690830524\
637`60.*^132*y^186 - 
    2.02258815636704910476086761583990614279125920602130027290664049918239055\
547`60.*^132*y^187 - 
    1.54674448665953814876500726386233478993660384248240852080133968489954832\
9495`60.*^133*y^188 + 1.92540117296228773146345388517110691576719500050277361\
70989175476377105838121`60.*^134*y^189 - 1.3106609787727119634221209397059591\
4066253432179580141150631715018382475521661`60.*^135*y^190 + 
    6.59034373255336170339924038762018653432022409239299018322981341111433339\
379472`60.*^135*y^191 - 2.398381993548412347742997248153367658982823747232584\
586620409323531134603380756`60.*^136*y^192 + 3.862272545915246098319557187865\
817544195341987604631808233630375948522915875562`60.*^136*y^193 + 
    2.95203441919515381438304939754604791367332911857595266036553547469174930\
89592471`60.*^137*y^194 - 3.6759989017718712216500981276468321600295101234229\
0046923020614621234778069868049`60.*^138*y^195 + 2.50286354482286360161428499\
9664630560069295071491442035809717359985945139651554384`60.*^139*y^196 - 
    1.25875345038880641632806438278721822632003967535213789519261349210984265\
31559360056`60.*^140*y^197 + 4.5818906354885747213378474504773718096284173072\
75997970957032684021630685530740446`60.*^140*y^198 - 
    7.38181099094108549263160534115448528900891842881024575656762129619707373\
80621636777`60.*^140*y^199 - 5.6392980833762199267811795556363415049081446732\
515445599931400046702224825689670468`60.*^141*y^200) + 
  ls^5*(4.0444444444444444444444444444444444444444444444444444444444444444444\
4444444445`60. - 72.103703703703703703703703703703703703703703703703703703703\
70370370370370370371`60.*y + 397.28888888888888888888888888888888888888888888\
888888888888888888888888888888889`60.*y^2 - 2094.3777777777777777777777777777\
7777777777777777777777777777777777777777777777778`60.*y^3 + 
    7317.22031746031746031746031746031746031746031746031746031746031746031746\
031746032`60.*y^4 - 43575.163386243386243386243386243386243386243386243386243\
38624338624338624338624339`60.*y^5 + 136480.005848965848965848965848965848965\
84896584896584896584896584896584896584896585`60.*y^6 - 
    852472.408549968549968549968549968549968549968549968549968549968549968549\
96854996855`60.*y^7 + 2.45171191635475635475635475635475635475635475635475635\
475635475635475635475635475635`60.*^6*y^8 - 1.5911915828886509278666141411239\
45045513672964653356810219555317594533280807790611712`60.*^7*y^9 + 
    4.33090021579028776139199255814322893786258079343734658492140432284911129\
0803757264025`60.*^7*y^10 - 2.93709737154746657615594664098276069380300546451\
2172458508887817453348929097123111571`60.*^8*y^11 + 
    7.90078171362816775247340150647011148648874677501231097497979536836269460\
6693350355575`60.*^8*y^12 - 5.51797109835956918941259588273542596690620202084\
284284670159844028018300015428386227507`60.*^9*y^13 + 
    1.50630649570594380344997296583423024846276068961939648887196785074471618\
1966597006754946`60.*^10*y^14 - 1.0382760758109026180554342170128704106297353\
017646121868004734620962110932296118340866865`60.*^11*y^15 + 
    2.78633580776691554463561526044466138386021548405202278854686646596144758\
2791110567819437`60.*^11*y^16 - 
    1.8342434255432480288622838405572126098260713964946139281422453778151492`\
60.*^12*y^17 + 
    4.4176179078239365768141243711158743655478410042604026706552493494236845`\
60.*^12*y^18 - 
    2.83574245354124359835430927059785555734824683691905928186170168444785655`\
60.*^13*y^19 + 
    5.33019738895562670795072802458203935034679754200549081247152265572946373`\
60.*^13*y^20 - 
    3.86135265660657675270331332802614620716173228812077376726514427444954209`\
60.*^14*y^21 + 
    5.45305714823907684142314612681550878563229181632113553271557887064275542\
6`60.*^14*y^22 - 
    6.14864962379661592115775727335990066997635904446759621059331954788935032\
82`60.*^15*y^23 + 
    1.37688703265372654003961675260545739993912024427518047868002118037534514\
761`60.*^16*y^24 - 
    1.58474391090251530539753660112651628273145523848278714994994722670819381\
6044`60.*^17*y^25 + 
    5.78391928785515235992865420318642253250142106977388864570585252463437047\
8986`60.*^17*y^26 - 4.3858630794050237617895648309991229434843956747513330553\
338400724926102253728`60.*^18*y^27 + 1.57016173714295569753406051347613700487\
368968156252083028942499592433264800643`60.*^19*y^28 - 
    8.33548933090553493801558061117559405833491989654633049946948504922550812\
179174`60.*^19*y^29 + 1.91697474728490712213155595849932546255123088170647596\
9794119332148771091267615`60.*^20*y^30 - 5.3527723869927873136502768459747815\
40821290236070613386259627749843356260708983`60.*^20*y^31 - 
    2.58806467517734347057170617538920264165914386202391263416859932706390342\
93801362`60.*^21*y^32 + 1.966861665056090424538454197563628892551774222884140\
08154641510623335893617936685`60.*^22*y^33 - 1.470840967008107213749272794317\
901453326052173468721789713378608877776651152877453`60.*^23*y^34 + 
    5.02599814027462866226192964795506901627090837639455721675667521087822903\
9797642353`60.*^23*y^35 - 1.3301504510160078656711830026673709027909054384899\
818342824921815651313367761431398`60.*^24*y^36 - 6.05881746623477220650982293\
33238839007236026527712682242926206803521060218908748156`60.*^24*y^37 + 
    7.58240230384644203032346546243209716158143432180159166870388930609299533\
717762907001`60.*^25*y^38 - 5.92565749218811285539601663784352965182931915178\
9133288034437203322303132145831596318`60.*^26*y^39 + 
    3.06168540228571222299880238637790627776488592265148013567792796330685804\
24040960505554`60.*^27*y^40 - 1.302789478227529759333923227627491006291817618\
43345347978918208234793886363470955045445`60.*^28*y^41 + 
    3.22522216283597919546405256077726373162376970447297496248975591331155644\
855628610513966`60.*^28*y^42 + 3.00685744159911171896204384245489834627495869\
152082077014251293194566429969841990253955`60.*^28*y^43 - 
    1.15840013212392560031317411526571618122572759513856941772843413530286901\
70436415017705906`60.*^30*y^44 + 9.062209423190539643816193690245580818873427\
0967432871514218103336338253516696649941436676`60.*^30*y^45 - 
    5.090452372449857736138787883441953475226109453442444573942389566024209`6\
0.*^31*y^46 + 
    2.0780158593929088844809485704473068204393276275415537378319641116673524`\
60.*^32*y^47 - 
    5.287291196475329317997537458202605525534818404977523465806169597563541`6\
0.*^32*y^48 - 
    8.3968780909868177102316924976984042419958690451133144530967583497826975`\
60.*^32*y^49 + 
    2.09196844549399653129636575246955899682531587098306083026389842967850003\
3`60.*^34*y^50 - 
    1.64915820960984705310219692954042351304941847959944876347460041389241038\
32`60.*^35*y^51 + 
    9.09147723591422273804499278949186174911526295480956138791126224814734183\
57`60.*^35*y^52 - 
    3.77332262604975492389753571708692174504792627719141754451885781842840141`\
60.*^36*y^53 + 
    9.59868137309279922908037387240610087139031812065934394084557900451599534\
526`60.*^36*y^54 + 
    1.30513874770649390011647303784694806439539933201785592601833810252136407\
0205`60.*^37*y^55 - 3.6759894427858589608421568929289931186345526518654035156\
313424246603336829876`60.*^38*y^56 + 2.90700503513323126348129695408687941551\
801772856329638537673177821984314379505`60.*^39*y^57 - 
    1.61643827409890325412130159801239579704644187190006973511470245286879164\
0855213`60.*^40*y^58 + 6.7059880799930004202303713351616058094593532788432376\
56592334496894473100150805`60.*^40*y^59 - 1.716535344634757295477772431744903\
1908477051764766217479994306215168293568986472`60.*^41*y^60 - 
    2.36523251642225962168699759056322130353433522788495067232494685157366757\
01943741`60.*^41*y^61 + 6.589287330594126709067446740352650517166102368789355\
62243088399210838618984184499`60.*^42*y^62 - 5.228427455824242874106145588117\
503221758527048592078962456486101574682029471778856`60.*^43*y^63 + 
    2.90970674576064918579155499118380036099965881697492596923477998985422829\
61859701359`60.*^44*y^64 - 1.210930040148905159728704007019499110667277105855\
94083406108966283014699156873777051`60.*^45*y^65 + 
    3.10937360892792806539126594287078523715969987126529915613545933444750491\
564607889942`60.*^45*y^66 + 4.18113607536881599775941796205991624862586453521\
978160984178942258565554596186110367`60.*^45*y^67 - 
    1.18816326291062837877298174476403667315228959618195585260972586969914359\
40449776850614`60.*^47*y^68 + 9.450896074403652258374074874782148832079537169\
743714304676609442970766379035827731353`60.*^47*y^69 - 
    5.27147297181459570155081754144789925719585918562630186508995630597015210\
719215136958393`60.*^48*y^70 + 2.19754107386481693129742606018808718235391996\
082570259482211588227081582469132322280379`60.*^49*y^71 - 
    5.65996342255121776151208112618018212806614995389913687629980834167128369\
8294074765443903`60.*^49*y^72 - 7.5291433831117065773373089577202804865077210\
80479452665944591412883667600860121908916044`60.*^49*y^73 + 
    2.1587245187843750145240932128162012576289014585560053254337744629930159`\
60.*^51*y^74 - 
    1.72071079331828430865829199839510909225297687660897182139595336857356435`\
60.*^52*y^75 + 
    9.61203390524161287714596319968671715180326188042700602828968844034555498`\
60.*^52*y^76 - 
    4.01360263760451128830053293189591524730330929369322660637266549532634850\
8`60.*^53*y^77 + 
    1.03621972958533766638446930969067876120669988107334544340904873420648777\
04`60.*^54*y^78 + 
    1.36331797636091066639939053590122095134232939984212227258774292150750088\
58`60.*^54*y^79 - 
    3.94495672183446063303430558264743646390486868532100577812209956844465497\
206`60.*^55*y^80 + 
    3.15000671925933158420825132265993244723993171942890928168013635181780610\
5817`60.*^56*y^81 - 1.7620236661272294230722756840067497186003835760291252478\
891828058947723882526`60.*^57*y^82 + 7.36739166050856600492358645750899620569\
82019941909835632967193979208878672564`60.*^57*y^83 - 
    1.90600191902461087844300414484440230741122414007653249070401103544075173\
07509`60.*^58*y^84 - 2.486068387928569825608766582725561291885195189831617827\
00934562058434249835647`60.*^58*y^85 + 7.246479711527434514333390135986900586\
127663888558629320685438124537623200442127`60.*^59*y^86 - 
    5.79489572152281102605841951271589991920348118924950381199670906890130268\
21309457`60.*^60*y^87 + 3.245226940818913636522748508928450257134527724066426\
83031616014321935085231909825`60.*^61*y^88 - 1.358485111093768372748715176188\
641109754134293712065121240167077050863397324458857`60.*^62*y^89 + 
    3.52065304687349399381872706199354376880596563238694848434509953753232325\
4699273235`60.*^62*y^90 + 4.5580841712261718325995039324579714086259809068175\
72582836607511378594746325709187`60.*^62*y^91 - 1.337048106288283813891208886\
30390823306997368035667306059820210270018849998719949211`60.*^64*y^92 + 
    1.07059490124484739534628363627027219196352018078869935645847656495136286\
7213795029093`60.*^65*y^93 - 6.0015145870690261321959040310824401948230205625\
90847755592736439394571625322509730004`60.*^65*y^94 + 
    2.51484405904075291832201524349795013785565703786523415472221774747001304\
13754453016748`60.*^66*y^95 - 6.527342189205873293923825117659902489016786842\
017362642989436845418653387249371034125`60.*^66*y^96 - 
    8.39736936840791986569368563165447410611529426197503237057136745122218737\
71622097734785`60.*^66*y^97 + 2.476685269209198441924339876142588812743920361\
001161503666507156380105415679861391888882`60.*^68*y^98 - 
    1.98534956003774237721748960049291397024413729133416171343492924852224170\
65672354547563574`60.*^69*y^99 + 
    1.113921787050865522914082939432934354868382917547831067649230664030775`6\
0.*^70*y^100 - 
    4.6718826993629037823264053427134635027666497629796621926692974595078479`\
60.*^70*y^101 + 
    1.21420152184036176386259379762787722825244767748019395872990819822487489`\
60.*^71*y^102 + 
    1.55350524474323384065044492914647362871654872198826713478053547286466663`\
60.*^71*y^103 - 
    4.60365440064463100383440816246294875627558898641766349374350506142484618\
2`60.*^72*y^104 + 
    3.69401039878723806041882988943288069737754908237469337026847448335608599\
33`60.*^73*y^105 - 
    2.07421501865049985441874834209791403869381549259959546458257706900104753\
098`60.*^74*y^106 + 
    8.70629773098893514900181489597049457374506167744100473403624931735132492\
329`60.*^74*y^107 - 
    2.26536220551883512137221290203155766764772434966933055067351195071300078\
9947`60.*^75*y^108 - 
    2.88454140788169527538109971237667259039460603742851316959745104745905696\
9389`60.*^75*y^109 + 8.583802747057247253447990057989477473331107244704896603\
6452213460312286715899`60.*^76*y^110 - 6.893752366787512032664461775701443104\
31215446576609009229467395108788706477414`60.*^77*y^111 + 
    3.87357795688870892414856038151985779820739179223429278075723000018512702\
5108274`60.*^78*y^112 - 1.627036847435331482471223511114800784655172298160046\
923319999373828456592302492`60.*^79*y^113 + 4.2378936727622518564804584359922\
935835306283182573300284349688994158637904560418`60.*^79*y^114 + 
    5.37346164058486828517697064927502185823572035474019914789872537720714432\
36604213`60.*^79*y^115 - 1.60495834739486937519363556993930441108492197851310\
7447937108594828466836911265123`60.*^81*y^116 + 1.289969468272525880000193106\
4108419102913523601200011787857811815631819158523650996`60.*^82*y^117 - 
    7.25280221710323870212252462365537920702165059109527707399953102590810250\
74481046195`60.*^82*y^118 + 3.04835006433048521865060088073739645711646376475\
589397647400052059348669677567782897`60.*^83*y^119 - 
    7.94727734396398850770675178285888310182074659074673349049961629711683081\
359803132527`60.*^83*y^120 - 1.0039081088093778653254447661038713895063299618\
72185315355159524231817391258880262421`60.*^84*y^121 + 
    3.00840982692244033156295311949611530781752709467216922895702774762779495\
00816464482881`60.*^85*y^122 - 2.41967927776086486455693995620719252258541892\
020033647492397564534437888000689145476165`60.*^86*y^123 + 
    1.36121717331748215133322686361924209171417824464387839203856459988355072\
8190657726331682`60.*^87*y^124 - 5.724446999558069910263689462379266093159431\
106463974897189429728708883353768657416510175`60.*^87*y^125 + 
    1.49364535554618406030272705193795822463294399503152922800918780429245890\
79685386415702123`60.*^88*y^126 + 1.88047807968225058267999812533494077070773\
18274622470448964967635914691277155079836345096`60.*^88*y^127 - 
    5.6519465039808570422997734518711797453859958680639136784569754474051397`\
60.*^89*y^128 + 
    4.54877496013802266539799983791551585060126086804562094406494395171064051`\
60.*^90*y^129 - 
    2.56026228053733071807577139292925489202481711311886441051220660897356040\
2`60.*^91*y^130 + 
    1.07724539559561856626052409316651764916561441794167372768872002149728722\
74`60.*^92*y^131 - 
    2.81290084623115427510092895404001450949341170354033101517880966916105089\
31`60.*^92*y^132 - 
    3.53075738754969496429908722577523085550678645571993597557990140129843062\
06`60.*^92*y^133 + 
    1.06404266215401113692870046341076732183708110537260293084949086784778127\
5`60.*^94*y^134 - 
    8.56851607564330915965427001958690275952830625389744404154245485460456664\
6646`60.*^94*y^135 + 4.824988335494956661546007698794794909671503985880083249\
6600375827875339556454`60.*^95*y^136 - 2.031096537031374607351836410708509748\
84225053184519253891539110093746858363289`60.*^96*y^137 + 
    5.30721069726645966174887310246518371720229161567750589485382387792509513\
858015`60.*^96*y^138 + 6.6435270316380127390062000213277816331468410539780414\
2371605323679976747998026`60.*^96*y^139 - 2.006981448771377389845239014834693\
0552197292401433116268578281675081732936908615`60.*^98*y^140 + 
    1.61702984595323679463733520587466837603086379217490729298107144079281185\
918625143`60.*^99*y^141 - 9.1094494809328390206213859300219815615647839675739\
3645235216936479985629347266732`60.*^99*y^142 + 3.836305074161819981501813888\
654886418119093659926540731665201129830658865027003826`60.*^100*y^143 - 
    1.00304167219783226847792623382607709833740621873131929733465084006023668\
8034742497`60.*^101*y^144 - 1.25250415736966408970539575532686133765574427702\
5772756260647432387091592893532621`60.*^101*y^145 + 
    3.79213461810775329567081280482358787256596846937577358808598131215284688\
245172432675`60.*^102*y^146 - 3.056801694707828513694187718667057642213345147\
864373216430311446054247706481796340895`60.*^103*y^147 + 
    1.72270029462972059080236937852756151347215441588191150057038447867249465\
47658053156212`60.*^104*y^148 - 7.2577528353101260373510362545174335703784816\
029292624367275378945850389013427812664434`60.*^104*y^149 + 
    1.89869604586107174548051263461868689800500935521898248706444231962249939\
936992710701488`60.*^105*y^150 + 2.365582175666388262352758715994087529660270\
08046338006339831913864655787406816202254357`60.*^105*y^151 - 
    7.17663521461490121399244057284967896349558414006350873963092595637228093\
6610464072905602`60.*^106*y^152 + 5.78757080396219219485308187847213765548045\
87537888579393220787472822947419370486245439174`60.*^107*y^153 - 
    3.262825571040219255256230763559157694984228723010533330015738082416875`6\
0.*^108*y^154 + 
    1.3751316590562149539011949774017365512270945942931581407578357931104814`\
60.*^109*y^155 - 
    3.5993582700970561953222321577058039895307238305773309319877585639583943`\
60.*^109*y^156 - 
    4.475202645129766680321567633585223373574021253343441917106938795085906`6\
0.*^109*y^157 + 
    1.36019796812975165289702715649891524240308694105202528664995749592309227\
5`60.*^111*y^158 - 
    1.09737372212679370034512055487097547032979785387029893115838141249165570\
25`60.*^112*y^159 + 
    6.18864257211720524507402922544246368488782075507360663340329590113764414\
59`60.*^112*y^160 - 
    2.60910685181344759472528158891893044542365078600872350903929549003482629\
657`60.*^113*y^161 + 
    6.83254644653042166820734859437029852766044984653245321357338975558612401\
999`60.*^113*y^162 + 
    8.47906347508748023039813683301927701331970166972292476810599948358441896\
714`60.*^113*y^163 - 2.581550495338769022838136824838145181768022174977353499\
0516271044616514731735`60.*^115*y^164 + 2.08351577311580226657695093147231371\
850896615773117688934943747214638640232177`60.*^116*y^165 - 
    1.17535879338317506768714241158673515635916712132936835218544473456474574\
5104042`60.*^117*y^166 + 4.95681072399940214840289271191640305407690885568314\
0751665187404294894486574342`60.*^117*y^167 - 1.29863578968181140062685476247\
43825515793062320277434964668609494909173023839545`60.*^118*y^168 - 
    1.60877198239551274832520146670687293115104870686348785706648883626723728\
92691205`60.*^118*y^169 + 4.9058520127208321755018932915178162385400507277140\
4233387797678887901155222765458`60.*^119*y^170 - 3.96079648323114032388808651\
0380490155379411275306336851597595350924490630179041757`60.*^120*y^171 + 
    2.23501092401211996928365346776624718109706286465276269372749781664321472\
01208597615`60.*^121*y^172 - 9.4283875383067687755838828461554712252679456148\
18378481006005895683513494639518464`60.*^121*y^173 + 
    2.47117112057700141212186220403938168855374284177912315297041941006404813\
345761648624`60.*^122*y^174 + 3.056389825127741659516487948271849013614764116\
90368375326220431474377278672056978625`60.*^122*y^175 - 
    9.33395943600042007120412741347308878054599675561687759115220125926780144\
5509632472429`60.*^123*y^176 + 7.53833318133368024391736786672399106632093620\
48684600659130648272069700703012685064741`60.*^124*y^177 - 
    4.25488174398860213185963150412735338791321564944205984979695695477424799\
789114424454088`60.*^125*y^178 + 1.795405818337842837447534031181011390832670\
533268255835036265940001825636480104417367588`60.*^126*y^179 - 
    4.70756032988477898944783391387291731123250375896305097294855688303942678\
391626072054108`60.*^126*y^180 - 5.813683948986136909496137925139514401242038\
99909953630255411920888701066980711137104214`60.*^126*y^181 + 
    1.7778743262464573822753930903629278081661095475497708925263069753226079`\
60.*^128*y^182 - 
    1.4362905458586458290315575948816166916468621106914525813974277084875697`\
60.*^129*y^183 + 
    8.10889975706961620473752864019548449935366666967459918488316270485999522`\
60.*^129*y^184 - 
    3.42252575504092443540562381556168753505762923621990608563081830493545421\
7`60.*^130*y^185 + 
    8.97711165687445386812652130938316892138120784640830209731472623030418140\
5`60.*^130*y^186 + 
    1.10710099159044319424844963660978298700777301288255302327095445674359096\
1`60.*^131*y^187 - 
    3.38991777182601619272426253132277964400135378934630247306701596210950990\
19`60.*^132*y^188 + 
    2.73938863696349901079133933467602503581562957872879339627546557066160652\
6635`60.*^133*y^189 - 1.54694150119179185698485348915116404797061823921898720\
34150626233593123611256`60.*^134*y^190 + 
    6.53072471922091411570076573160004879098492483528499960662747481804576674\
036`60.*^134*y^191 - 1.713553912216976783634349104299397609793060457455125082\
83226603057886407363302`60.*^135*y^192 - 2.1104951960019684135194544793628122\
2677305666698770892006995989803710489444143`60.*^135*y^193 + 
    6.46997101556520261726558614763371216231226167342423135003929713320199713\
3444061`60.*^136*y^194 - 5.22976646052176710276379939475682893834797635276823\
5019534750445577517207628892`60.*^137*y^195 + 2.95390776213439962859967131427\
796460134576551425429406827131032956115588737675351`60.*^138*y^196 - 
    1.24732833815707438812156268238198066872297536777169429812498659235327058\
4977345075`60.*^139*y^197 + 3.27381767845963795762589783115438556336693903679\
5362290536504673063903079331656656`60.*^139*y^198 + 
    4.02729980537663859514161835635047757260856474764227100219781660729578453\
8181754617`60.*^139*y^199 - 1.23599063719943559254148590356663742686632191194\
494625900548793496287647386613933983`60.*^141*y^200) + 
  ls^6*(-0.133333333333333333333333333333333333333333333333333333333333333333\
33333333333`60. - 0.444444444444444444444444444444444444444444444444444444444\
44444444444444444444`60.*y - 7.1111111111111111111111111111111111111111111111\
1111111111111111111111111111111`60.*y^2 + 7.555555555555555555555555555555555\
55555555555555555555555555555555555555555556`60.*y^3 - 
    144.266666666666666666666666666666666666666666666666666666666666666666666\
66666666`60.*y^4 - 644.8`60.*y^5 - 1926.2222222222222222222222222222222222222\
2222222222222222222222222222222222222223`60.*y^6 - 
    22146.6666666666666666666666666666666666666666666666666666666666666666666\
6666666667`60.*y^7 - 23047.91111111111111111111111111111111111111111111111111\
111111111111111111111111111`60.*y^8 - 541077.68888888888888888888888888888888\
888888888888888888888888888888888888888888889`60.*y^9 - 238123.2`60.*y^10 - 
    1.16023809777777777777777777777777777777777777777777777777777777777777777\
7777777777778`60.*^7*y^11 - 1.77251893333333333333333333333333333333333333333\
333333333333333333333333333333333333`60.*^6*y^12 - 
    2.31998108088888888888888888888888888888888888888888888888888888888888888\
88888888888889`60.*^8*y^13 + 2.2778016`60.*^6*y^14 - 
    4.44107591306666666666666666666666666666666666666666666666666666666666666\
666666666666667`60.*^9*y^15 + 4.877172201777777777777777777777777777777777777\
7777777777777777777777777777777777777778`60.*^8*y^16 - 
    8.25228787779555555555555555555555555555555555555555555555555555555555555\
5555555555555555`60.*^10*y^17 + 1.4360035005333333333333333333333333333333333\
33333333333333333333333333333333333333333333`60.*^10*y^18 - 
    1.5007379340463999999999999999999999999999999999999999999999999999999999`\
60.*^12*y^19 + 3.240253064773333333333333333333333333333333333333333333333333\
3333333333333333333333333333`60.*^11*y^20 - 
    2.68510423152757333333333333333333333333333333333333333333333333333333334`\
60.*^13*y^21 + 6.52706240152`60.*^12*y^22 - 
    4.74340856796731377777777777777777777777777777777777777777777777777777777\
7`60.*^14*y^23 + 
    1.23378176482172977777777777777777777777777777777777777777777777777777777\
8`60.*^14*y^24 - 8.2944810021126912`60.*^15*y^25 + 
    2.23860819065558933333333333333333333333333333333333333333333333333333333\
33`60.*^15*y^26 - 
    1.43833858308250134399999999999999999999999999999999999999999999999999999\
9999`60.*^17*y^27 + 3.94669725121786272`60.*^16*y^28 - 
    2.47692397694380378097777777777777777777777777777777777777777777777777777\
77778`60.*^18*y^29 + 
    6.81043156519999969422222222222222222222222222222222222222222222222222222\
2222`60.*^17*y^30 - 4.2404512725419244396266666666666666666666666666666666666\
6666666666666666666666`60.*^19*y^31 + 1.1556752367140113598488888888888888888\
8888888888888888888888888888888888888888`60.*^19*y^32 - 
    7.22317381761395758807111111111111111111111111111111111111111111111111111\
1111111`60.*^20*y^33 + 1.9345970114401215875573333333333333333333333333333333\
33333333333333333333333334`60.*^20*y^34 - 1.225056133414525946211893333333333\
33333333333333333333333333333333333333333333333`60.*^22*y^35 + 
    3.20182324427193774281297777777777777777777777777777777777777777777777777\
77777778`60.*^21*y^36 - 2.069835856410081530850136888888888888888888888888888\
888888888888888888888888888889`60.*^23*y^37 + 5.24735136152242989687633777777\
777777777777777777777777777777777777777777777777777`60.*^22*y^38 - 
    3.48550301893673250992968924444444444444444444444444444444444444444444444\
44444444444`60.*^24*y^39 + 8.525332128956578596675223111111111111111111111111\
111111111111111111111111111111111`60.*^23*y^40 - 5.85206639290668040948057059\
555555555555555555555555555555555555555555555555555555556`60.*^25*y^41 + 
    1.37424316874062902173613649777777777777777777777777777777777777777777777\
777777777778`60.*^25*y^42 - 9.79954010884621011408118974933333333333333333333\
3333333333333333333333333333333333333`60.*^26*y^43 + 
    2.19908942960136604675261446755555555555555555555555555555555555555555555\
5555555555556`60.*^26*y^44 - 1.6370891446720828426502760363377777777777777777\
7777777777777777777777777777777777777777`60.*^28*y^45 + 
    3.49469383302298626408650475164444444444444444444444444444444444444444444\
44444444444445`60.*^27*y^46 - 2.729038818025468370306528685073777777777777777\
777777777777777777777777777777777777777777`60.*^29*y^47 + 
    5.51631385131229217414123154700444444444444444444444444444444444444444444\
444444444444444`60.*^28*y^48 - 4.54050908062644192191669740889884444444444444\
44444444444444444444444444444444444444444445`60.*^30*y^49 + 
    8.64933133473715138750403157438933333333333333333333333333333333333333333\
3333333333333333`60.*^29*y^50 - 
    7.541054609221120515276230672744853333333333333333333333333333333333333`6\
0.*^31*y^51 + 1.3469928351501102586508850548927644444444444444444444444444444\
4444444445097496861567937504`60.*^31*y^52 - 
    1.25042612984756705010853808370110364444444444444444444444444444444444444`\
60.*^33*y^53 + 
    2.0829802218287185889204230698458382222222222222222222222222222222222222`\
60.*^32*y^54 - 2.0703326247242149816259858616984224`60.*^34*y^55 + 
    3.19708785296144945573915499842124053333333333333333333333333333333333333`\
60.*^33*y^56 - 
    3.42317649485724696898030192758700218311111111111111111111111111111111111\
11`60.*^35*y^57 + 
    4.86739071318033808544306000502227064888888888888888888888888888888888888\
9`60.*^34*y^58 - 
    5.65289256325412230936305806735442009102222222222222222222222222222222222\
222`60.*^36*y^59 + 
    7.34378052356040491064886480088099394133333333333333333333333333333333333\
33`60.*^35*y^60 - 
    9.32405258972380880670982538352275229169777777777777777777777777777777777\
7778`60.*^37*y^61 + 
    1.09669281797657406363133586425550106695111111111111111111111111111111111\
1111`60.*^37*y^62 - 1.5362690015941989366123401219504198916467555555555555555\
5555555555555555555555`60.*^39*y^63 + 1.6182452572793790557689114557749294571\
226666666666666666666666666666666666667`60.*^38*y^64 - 
    2.52866180614956162621219315310680892828405333333333333333333333333333333\
3333333`60.*^40*y^65 + 2.3536788288544492354232189892116168745345777777777777\
7777777777777777777777778`60.*^39*y^66 - 4.1581899527734174438946125641024357\
358117742222222222222222222222222222222222222`60.*^41*y^67 + 
    3.36262496943642178173640038688513720109203555555555555555555555555555555\
5555556`60.*^40*y^68 - 6.8317878829698884196308304149066171435485898666666666\
6666666666666666666666666667`60.*^42*y^69 + 4.6942379385852672369583013730308\
614665073457777777777777777777777777777777777778`60.*^41*y^70 - 
    1.12151433309121661222790865213135378551180700088888888888888888888888888\
88888888889`60.*^44*y^71 + 6.350398815224811050524586900427216619448842133333\
33333333333333333333333333333333`60.*^42*y^72 - 1.839659580092123042476020593\
63636544292223514453333333333333333333333333333333333333`60.*^45*y^73 + 
    8.20701980716286700468788191122356525065792181333333333333333333333333333\
3333333333`60.*^43*y^74 - 3.0154502005594876626370488202006590314996023627733\
33333333333333333333333333333333333`60.*^46*y^75 + 
    9.855577505307591588595465303777147252860005344`60.*^44*y^76 - 
    4.93931919674491028863708296705636696950404824738844444444444444444444444\
44444444444444`60.*^47*y^77 + 1.029617644468162587163456486850260970472331498\
311111111111111111111111111111111111111`60.*^46*y^78 - 
    8.08535213836720885500296612154865882513738741209706666666666666666666666\
666666666666667`60.*^48*y^79 + 7.35899851357928243489337447923053545301832484\
1617777777777777777777777777777777777778`60.*^46*y^80 - 
    1.32270511209623669255137329675042638019525785147979377777777777777777777\
77777777777777778`60.*^50*y^81 - 
    3.364460256948278021328855364467832522110703142816`60.*^47*y^82 - 
    2.1625865514524770338124405371929156510513045455812817777777777777777778`\
60.*^51*y^83 - 3.046526220368676579586056988780100167333708443188302222222222\
222222222222222222222222222`60.*^49*y^84 - 
    3.53381151342263506220717506163039563715188510762603740444444444444444445`\
60.*^52*y^85 - 
    9.020905258689757004811241762045643646300687807988643555555555555555556`6\
0.*^50*y^86 - 
    5.77144752936318692311558410002352572926050035792100786488888888888888888\
9`60.*^53*y^87 - 
    2.12746176091589300036746128180774640937597297497567015111111111111111111`\
60.*^52*y^88 - 
    9.42125582969133272178135550403667466605871881843295904853333333333333333\
34`60.*^54*y^89 - 
    4.53063106747800795181296780287777473940327632416186795377777777777777777\
8`60.*^53*y^90 - 
    1.53718418604305933193300868621816765895191369983299266229333333333333333\
3333`60.*^56*y^91 - 
    9.10158208880341641280649053689145227415152084715295500871111111111111111\
11`60.*^54*y^92 - 2.506950454668905811816268534583850586566092905498344794437\
6888888888888888889`60.*^57*y^93 - 
    1.76041390782827171661176816980570800896186296482871751926044444444444444\
4445`60.*^56*y^94 - 4.0867430618410212782081824667509210151478702278783117558\
7239111111111111111111`60.*^58*y^95 - 3.3153685746588015083336576877344119446\
310692295690116426469333333333333333333`60.*^57*y^96 - 
    6.65930742361511566658799552290069247025675729367513669835774577777777777\
7777778`60.*^59*y^97 - 6.1212645313432335683661345850021661809813516102084138\
2257404444444444444444444`60.*^58*y^98 - 1.0846979041720799066995096227523921\
3014993234329825236266982218666666666666666667`60.*^61*y^99 - 
    1.11298786779124480007246527388299112523148766302632085008792213333333333\
33333333`60.*^60*y^100 - 1.76613501545806548475172416839357694758832530715526\
6541543922837333333333333333333`60.*^62*y^101 - 
    1.99906080982647994016810751475202984917741926570584899207446848`60.*^61*
     y^102 - 2.87462541369935744010563304975984384015297997506748408310295156\
69333333333333333333`60.*^63*y^103 - 3.55482405773362824650507286802095581007\
7965582950092344820763630222222222222222222`60.*^62*y^104 - 
    4.67721521773039205513584698011621587171688522614548264797939895025777777\
777777777778`60.*^64*y^105 - 
    6.2688742771400267528717054603736867124539049161046214510571363392`60.*^63\
*y^106 - 7.607610433757149351815350484303750840099243259374761952309002722865\
777777777777777778`60.*^65*y^107 - 1.0977252519859965493098849054757485137444\
58274670296182188421172743111111111111111111`60.*^65*y^108 - 
    1.23700005983092282457289012101841356956248913625152112902305348656312888\
888888888888889`60.*^67*y^109 - 1.9105729314324882316215730519432035589758202\
079626610819427592137742222222222222222222`60.*^66*y^110 - 
    2.01074554151560999668893373210116147718687221278526465900413891439899733\
3333333333333333`60.*^68*y^111 - 3.307845487391843853623698880979766766054197\
57289996753198512468029884444444444444444444`60.*^67*y^112 - 
    3.26749954000646981173044551604671908197202025838849119659531659171280071\
11111111111111111`60.*^69*y^113 - 5.70057873755805825978699168631411739674553\
9205314538314383607521003996444444444444444444`60.*^68*y^114 - 
    5.3082306784171355953986032914100528258372247645304024405167275505652513`\
60.*^70*y^115 - 
    9.783982159123090408662188149085298264081434041926175662843640213953278`6\
0.*^69*y^116 - 
    8.62113436463137869232318490956419012838059935466343313112800458823196304`\
60.*^71*y^117 - 
    1.67312215932383004267213879759054500648169859598865334798894462392805207`\
60.*^71*y^118 - 
    1.39979265859878485811384252825421301750427138963976743076937802070894333\
03`60.*^73*y^119 - 
    2.85178615364038448574238483969479193547445516311314185362826015363523127\
3`60.*^72*y^120 - 
    2.27222718356187229463084019743506467696726719823466878439461901532787486\
8`60.*^74*y^121 - 
    4.84642366011738789368326324927269800191970981831440588507172611120795495\
69`60.*^73*y^122 - 
    3.68750308426055215735372186376135068802284571773295913590333347789645962\
2899`60.*^75*y^123 - 
    8.21408441104755971721855957253149588505300704574167516991688972421356650\
352`60.*^74*y^124 - 5.9828662885012322513351832295126166727022071529821341312\
118920537505710661185`60.*^76*y^125 - 1.3887771962557255564715907573748317188\
388225724535426140839283954626674066304`60.*^76*y^126 - 
    9.70478555749953682212969467314336244418867695495863218093105691920932379\
262073`60.*^77*y^127 - 2.3427755968497683167707294349093900086468920856564191\
8366647198787110417297846`60.*^77*y^128 - 1.573858334845860912491013338161616\
1348095287034871358851079610727136704502516121`60.*^79*y^129 - 
    3.94395166798461834234966815383336840676334674383453245087505017699071620\
4621831`60.*^78*y^130 - 2.551828757877697852097647006736373548223096630956896\
63358077140782418597206943837`60.*^80*y^131 - 6.62680361282490617603538987086\
61477550992270473336377645078047364652174718743284`60.*^79*y^132 - 
    4.13662932023126350476286865674760160241772480359133277958308003883318099\
5838105262`60.*^81*y^133 - 1.111499503536847089345809145941309061484815511640\
232352537867256750565676753979617`60.*^81*y^134 - 6.7043044507300908519504840\
195166332316609623578296622270777538719295818381025672416`60.*^82*y^135 - 
    1.86123613970844307708337655923437394301095048856090206563753206215590278\
99151227477`60.*^82*y^136 - 1.08636462482445192110877011179998828727765203546\
239268180584037999298547296892659173`60.*^84*y^137 - 
    3.11192681360725049814074574678922215870185857325014196953244567604932345\
06062191656`60.*^83*y^138 - 1.76000890587608539049040390533422086419097463085\
63625032415650146220006178583030075243`60.*^85*y^139 - 
    5.19561190727640620021256213096328346568850250339757644060352823041099182\
6494770183976`60.*^84*y^140 - 2.850847319754852067583831044514598030683596199\
80259541880575448263910628619087799945942`60.*^86*y^141 - 
    8.66289249163820354870241416124805723686962561128367040671273882325433774\
95056719314438`60.*^85*y^142 - 4.61695100684078931377170135857369051279383278\
6851698209372719642111686052217548041592581`60.*^87*y^143 - 
    1.44259284286957335654324591491952367991182555588794720458334834367194805\
0318867789021595`60.*^87*y^144 - 7.475858177924270137440214044430024215383617\
3183927620244528345833309234861816051026751922`60.*^88*y^145 - 
    2.39945007426143326274448658897935946032024798404675060827473371095926649\
76838914124830063`60.*^88*y^146 - 
    1.21030127762742003769086044319611633531594769478492747104282329400822618`\
60.*^90*y^147 - 
    3.9865420960062285839013358121212066509994312089697733702718202116844903`\
60.*^89*y^148 - 
    1.95909121220742779017138749433625126798164320977844857092997524389197172\
8`60.*^91*y^149 - 
    6.61644548647984844930973016894258614806726430116244115105697257394748539`\
60.*^90*y^150 - 
    3.17063710944412051654539887448432059995389268252292190241089207400221420\
61`60.*^92*y^151 - 
    1.09703800686356113047114803101632593662344864258064522180866601240296985\
08`60.*^92*y^152 - 
    5.13063411970488124087197995794446716766159469897373083703741125518802389\
4`60.*^93*y^153 - 
    1.81723025070761261326903612930732021305795084454561313716272716490195509\
246`60.*^93*y^154 - 
    8.30099221268561520489350167430949412517487387373895372207249158459284916\
7718`60.*^94*y^155 - 
    3.00753434298344054146228417011657626964006155411067793890742985214132418\
8761`60.*^94*y^156 - 1.342842813120737925092864562510222002742917651455159071\
69053162926981879199912`60.*^96*y^157 - 4.97328085064154824861314612786383695\
93661336084720399622071326884275078202934`60.*^95*y^158 - 
    2.17199214272737397822365272545223505534343350540918864627329571222228640\
1910586`60.*^97*y^159 - 8.217223180261246937813968176162956136925281962314339\
27503363263574443341462327`60.*^96*y^160 - 3.51261732516194742168846154974798\
03401401623196609804241541274551240919637636617`60.*^98*y^161 - 
    1.35666786786301662862330391577589558052843449846846480549565932538895800\
64608889`60.*^98*y^162 - 5.67994989588213184045559119019981389545735917252819\
759389401031569107334221197594`60.*^99*y^163 - 2.2382254471189563822986168333\
1998749449965594743513200145923770571695033756118427`60.*^99*y^164 - 
    9.18334172335305360988084229725724138170698406022610763626534859445652795\
2322886822`60.*^100*y^165 - 3.69003392941897437302756449103894815836939062245\
9973977313187575226457117735448996`60.*^100*y^166 - 
    1.48457110205635514507750641084113849444938058193812491442898623834237261\
332739558048`60.*^102*y^167 - 6.079481855962597554717567622698999382042732590\
4828892504352011861384865982968153963`60.*^101*y^168 - 
    2.39964316114531356182543535256365160088175500561392448843664228751983233\
2469656994029`60.*^103*y^169 - 1.00097908499236359481188519528360312005134306\
4778281364620000415922312570290581357396`60.*^103*y^170 - 
    3.87827918239146836668402799868565975217548775550691407700880687520201406\
31463746434894`60.*^104*y^171 - 1.6470903188906424099480699169348804429401150\
155748456565630632556490306195459438839561`60.*^104*y^172 - 
    6.26728585925592499335857819974587081299281311945698610174631722158674529\
843760225627667`60.*^105*y^173 - 2.708661955067974522012219797046099191359927\
89628932505622287137066091000769249469474815`60.*^105*y^174 - 
    1.01267295475245197751229292572756436236960612812491044874805974911995717\
7700298714603011`60.*^107*y^175 - 4.45192165679444360977132881061739600635729\
219790497543742635346254641710523928426083578`60.*^106*y^176 - 
    1.63609828739617416580109432126123586313360087270553429588911815297772705\
142639502967318538`60.*^108*y^177 - 7.313162755537424513233095552029337404219\
0346424300463713203505171229423494508116924116206`60.*^107*y^178 - 
    2.643024540303317119148443478169292754772696965418234931019804997571134`6\
0.*^109*y^179 - 
    1.2007072159675698241285039423446981299661452200881765809703701574535533`\
60.*^109*y^180 - 
    4.2691925613157582191163998950711653743450299053378049194838436404784158`\
60.*^110*y^181 - 
    1.97038805890368730957251865230402219144025738696145815765481611166736582`\
60.*^110*y^182 - 
    6.89515626820442283146832521371157205854665185589707076750647531708482077\
2`60.*^111*y^183 - 
    3.23189541511243821289755817867796067581840941424301690892697498328617639\
8`60.*^111*y^184 - 
    1.11351826302558140600394649332097478600728813119860350102468006074477152\
325`60.*^113*y^185 - 
    5.29860305378963318152931570110911614266197964173362205956636965627722044\
96`60.*^112*y^186 - 
    1.79806937332508883510497545033496701140328619437351774495823180970071346\
3975`60.*^114*y^187 - 
    8.68302957596880606381047969905394736826231852058527297249196796969962706\
251`60.*^113*y^188 - 
    2.90316944383019369914918952711487015494486093606590004756140660808149420\
2691`60.*^115*y^189 - 1.42230863906773737859961177972123062365444653348064056\
31359004999726903810688`60.*^115*y^190 - 4.6870124475861010646513243004970072\
272942617568935897318582242864629904320308`60.*^116*y^191 - 
    2.32881823545013728842730125492784014992167092626971230230427305957046231\
106591`60.*^116*y^192 - 7.566212287853065048590729945818319854050487902497525\
920155626229591540677181287`60.*^117*y^193 - 3.811559340737629358675224827111\
427479389535411231402888152705991176311002836928`60.*^117*y^194 - 
    1.22129481028706006504436524418325174357768329149426397902612465912344619\
954755622`60.*^119*y^195 - 6.235926426550036510918301212217128042667405479131\
7485217741412880883541590613302`60.*^118*y^196 - 1.97116476873032906716684113\
3845707140667754173151444740643144623002082716168233487`60.*^120*y^197 - 
    1.01984941350911562687773574359079093084053897627011879026870200585825022\
4930916795`60.*^120*y^198 - 3.18116795258103109596607771957770471441775355389\
87251317249936096455674521113119608`60.*^121*y^199 - 
    1.66729782319611140077172995023650596315757698002800358882694634798720500\
56350869413`60.*^121*y^200) + ls^3*(1641.699194727746768297533418989834290968\
33216759978245365777449105221114462583788`60. - 332.7564606708299749862109028\
1602578149174753172179375091210650980288548766227147`60./y - 
    254.044118627874565471304536497045241380945052080515291522464224998921636\
8959555`60.*y - 8438.11908541843949252331656024354466075039654937007855432299\
648005732704560826024`60.*y^2 + 27384.976088233114458933475768371383344954968\
84900049783382606021674146130913159499`60.*y^3 - 187087.253314914377643389361\
61224417202520017716696982911540665093021747627979881338`60.*y^4 + 
    399773.717915424938507371918576353359648409359571569418145642539596434535\
84419129151`60.*y^5 - 3.02564356633956264756653111085867007757279382175693199\
364446407987105220145583535968`60.*^6*y^6 + 3.7816321496725187129933955688763\
3805574831979195365186254724761700423543081804576697`60.*^6*y^7 - 
    4.16146923854433129614755685564584336588152378320967550214126304243566669\
8404904063951`60.*^7*y^8 - 2.103211861929283128312783047365172939966998745372\
650716295456571679421286605876694007`60.*^7*y^9 - 2.4525485758739076349270711\
97834875739270440492691460745968473563752048893766044874747`60.*^8*y^10 - 
    4.51889789672993706877997555725558927911623054100448120686337534897533848\
251668908012568`60.*^9*y^11 + 3.035531316866954997000125338616808158425236353\
096154496331938557022492527924107322938324`60.*^10*y^12 - 
    4.10990527743207658391162790932487176404957147403648233360730232281568025\
03669906417982817`60.*^11*y^13 + 
    3.8040995108433027035149833432647650371900233384022098482476328452684615`\
60.*^12*y^14 - 
    4.12245936959908300522789060504029381870494152200492061718989870583636646`\
60.*^13*y^15 + 
    4.32258980269220458721061096042980237413166843136321346995084173717869655\
9`60.*^14*y^16 - 
    4.77450310933178162834338954487730763997385616037071703073390114592414919\
28`60.*^15*y^17 + 
    5.36004583443400991615353297033431665366375138442000999436674999168022909\
117`60.*^16*y^18 - 
    6.17607306849226914467029288959832348890626206996189491201783804274310669\
4336`60.*^17*y^19 + 7.2471191381028192585767196025826695954063305119306754714\
096493252017533106101`60.*^18*y^20 - 8.65504278242513175417264702778993437823\
882433981264294000406673767280299820193`60.*^19*y^21 + 
    1.04931113925122677120916562245379054759039329231351317935009739172891119\
96327741`60.*^21*y^22 - 1.289687218163723209801291403846955255294347920154309\
79608016184287046359927138799`60.*^22*y^23 + 1.604729310594976765364921199119\
06445205788747703667829807920595384345502659448293`60.*^23*y^24 - 
    2.01919995176853829684251413242121684129990278187496437815258525746602045\
31037537269`60.*^24*y^25 + 2.566792372104105255413827990136867572256357078380\
9548362509403102566665118625230553`60.*^25*y^26 - 3.2935865102884177347178017\
12803039410122807901136197949712559240736058600343844919573`60.*^26*y^27 + 
    4.26275679855449232280154530549219545131758041130764578117494145519948910\
13101632909549`60.*^27*y^28 - 5.561215513602064658898157514086424304422520260\
47101159668495367959079366019484007994473`60.*^28*y^29 + 
    7.30891570550564985668631261003348159525901384329401764718980059357695084\
0615472082079415`60.*^29*y^30 - 9.6719488199119123349821560131720248029461754\
887803823412734195101917887716558531081720147`60.*^30*y^31 + 
    1.2881013702532396683006761808681037492645185904025668852037166940350578`\
60.*^32*y^32 - 
    1.72575289371831370350226007757671011056368555688738328217360705610114221`\
60.*^33*y^33 + 
    2.32506352207795893375887839471650517705448919645484600832731866239785204\
7`60.*^34*y^34 - 
    3.14897498217270665655684228848417177526513531405131797160662002503423480\
58`60.*^35*y^35 + 
    4.28593740560147194990399650336408669960476191775075074982851526938482844\
865`60.*^36*y^36 - 
    5.86058048234783683960647295756699968189506149779063550624927369699619300\
5477`60.*^37*y^37 + 8.0489673301814766990942128131259385295294429114443359700\
255376000468681160252`60.*^38*y^38 - 1.11004431315702808053862918680634127660\
8722591037456240931138742121142099926118`60.*^40*y^39 + 
    1.53689909514345816517039930959482007387064818087135487275146908324732439\
93136479`60.*^41*y^40 - 2.135831715526392836431404739136304496124233217561132\
93234889550470024231270935473`60.*^42*y^41 + 2.978679761557867689854337874349\
714409218206661715654028737935283004102183610673664`60.*^43*y^42 - 
    4.16812010110400231847387156765075287540206591026150946131170793148938460\
7317261031`60.*^44*y^43 + 5.8512174891940521344818715887506700749107735330648\
4634364533414135665367209973149042`60.*^45*y^44 - 8.2390433922475552754823537\
76839651337626967855640809445740029965151412896179195798491`60.*^46*y^45 + 
    1.16351311709874909202871327139419605872709017959603670616866855030349264\
882957270229759`60.*^48*y^46 - 1.64768131214020110922218556500269312154239186\
8075423053152524327076179894514406263981764`60.*^49*y^47 + 
    2.33953637755741495612081853090563887787915542019677226036026382725894839\
0527826255436139`60.*^50*y^48 - 
    3.3303636596230658410430955521427804876187189234841542071435744368219065`\
60.*^51*y^49 + 
    4.75239482800001627342428278492458824448233297252319005975321105530166696`\
60.*^52*y^50 - 
    6.79749589832704950958452779696060775915282145624580445118148553587519545\
8`60.*^53*y^51 + 
    9.74451408064281277046474666085034173930625029930480735147708944716354724\
48`60.*^54*y^52 - 
    1.39993490048199500818355724770397030099148075431612004154897453546150241\
187`60.*^56*y^53 + 2.01537454395056346370742488474806634935175805429021235709\
73726222164194668715`60.*^57*y^54 - 2.907166366371428523521254973139650296087\
99409409481287206054872454032146980952`60.*^58*y^55 + 
    4.20163198045592234753213858545142322071237144657087757734668102901334099\
0235402`60.*^59*y^56 - 6.0837271243322486413843221909359405524701411086015635\
117902799304923414069013972`60.*^60*y^57 + 8.82462494208142198234906170726990\
486252848143290288572892604033245193451931907722`60.*^61*y^58 - 
    1.28224302351599068806183680944649402167527877403326838885066588765966146\
49431054922`60.*^63*y^59 + 1.866234236573080091086120827752350880979127930109\
38637667864251013499899978226619943`60.*^64*y^60 - 
    2.72056533330290316483932021536146709228930094657650926720500467451652483\
366172902679`60.*^65*y^61 + 3.97215400892595804724743374247663920627523087312\
1849882616534846499360503196455031913`60.*^66*y^62 - 
    5.80824290802781300451845419506757461929390317901712353643203896209138003\
176281136819057`60.*^67*y^63 + 8.50538884329210327260519039333360818996565533\
169973920222075092634587537646076289683025`60.*^68*y^64 - 
    1.2472520583704622752322279440904847729616012599756289024001126995829508`\
60.*^70*y^65 + 
    1.83149537494828951302477504140690947029514223331461366916401608683463384`\
60.*^71*y^66 - 
    2.69296516717831406768751362459093776282320284857065027901820491981241221\
3`60.*^72*y^67 + 
    3.96471123434942956286160569748425455218262225683398550445120520467705964\
95`60.*^73*y^68 - 
    5.84428904435251645002516732550362315556481858949546152949269991361277937\
365`60.*^74*y^69 + 
    8.62532030811186780633004647942902451270937259398862950501081004466983078\
5172`60.*^75*y^70 - 1.2744623436851454539591268796656782428684733099233361619\
5176543253251463789177`60.*^77*y^71 + 1.8852653229891589208394178009628557817\
58810876370619671111059521412412925259198`60.*^78*y^72 - 
    2.79188628839342696025277122648459699910577170657299524041580453438212297\
31386021`60.*^79*y^73 + 4.138942648052270199758065665579519245719553493559470\
03887260582442831176837658085`60.*^80*y^74 - 6.142352525975452888858884304839\
58080031177572366971539973441805832325308549972602`60.*^81*y^75 + 
    9.12475987652272213072608573430850560041680252495221909573984943503624039\
97063808023`60.*^82*y^76 - 1.356868466547008526050812455764036668974904223284\
400798077441603018560623344430902207`60.*^84*y^77 + 
    2.01963245431253062833144455038691153032905534418758896415030569918335502\
72471698047812`60.*^85*y^78 - 3.008945680038318660814193859591426434178160551\
26100158646810351678153097658604285690944`60.*^86*y^79 + 
    4.48697156618516571889840759366907769354386796703515571476164819939319995\
0352550842256075`60.*^87*y^80 - 6.6969829916590494594528519329857245830215859\
717830897208910655604736323643456670557211751`60.*^88*y^81 + 
    1.00041986367925414252657391339476669707498470260966446387628258718065556`\
60.*^90*y^82 - 
    1.49573043298795512900560318344455757771588544436501173302382979316119826\
9`60.*^91*y^83 + 
    2.23811960305255077166036449187515181398614271078380779165704199145448153\
09`60.*^92*y^84 - 
    3.35168763582324927362527825994460821644632471358437531125437485308508180\
295`60.*^93*y^85 + 
    5.02326079581251928335053352721446141596325943974053370276324915307380599\
9885`60.*^94*y^86 - 7.5342809433053472265469593233292501334626898890516394290\
323612362197758820366`60.*^95*y^87 + 1.13089952883090067985986715629334541000\
9829519499930648727205994099086194555859`60.*^97*y^88 - 
    1.69873199194851407081715648826685779222747914023369219248857976503440455\
69401391`60.*^98*y^89 + 2.553507254392313291403221122664336308027050451620340\
52765896062847997699556621773`60.*^99*y^90 - 3.841083208465934208460675742049\
847139636675527062226646625119498960814865791630039`60.*^100*y^91 + 
    5.78186515644852610809908295241302583882881429206076237222297657203871714\
91017714872`60.*^101*y^92 - 8.70910016186377330999755143487387756133505392723\
223980925198899620268180231379485777`60.*^102*y^93 + 
    1.31269359559617190809487821358903204649475886553606218263291413616435569\
39958660742803`60.*^104*y^94 - 1.97984904452536396681074199264373969528328604\
543926777226657591314387106754590371550912`60.*^105*y^95 + 
    2.98795114963024873658360441954570004296714373867533711783322602868681434\
2710545685161378`60.*^106*y^96 - 4.512132757475690080777577135504101940350615\
0520986353769207731227856969564419635907743374`60.*^107*y^97 + 
    6.817915991901553837381309761308773591997937261506062394524479507943217`6\
0.*^108*y^98 - 
    1.03080717613699613064520340193691465969732872138535418091266843384532369`\
60.*^110*y^99 + 
    1.55938735324311419179584890618953245728850923012249969147076091607092790\
5`60.*^111*y^100 - 
    2.36034943963153351264075522632074726709029885505938017520444301736367755\
76`60.*^112*y^101 + 
    3.57469839918486843693669475542756841058062292870586155816484544455614079\
595`60.*^113*y^102 - 
    5.41674695635502239961614944072250699482729710880693056453355092873213232\
5905`60.*^114*y^103 + 8.21238123775366505783793873472178768584330714289476516\
50498074866877797548942`60.*^115*y^104 - 1.2457376078531982532586933330525617\
16317764569167679903439863502735299881296705`60.*^117*y^105 + 
    1.89063026433906381108394857771790613028282039519910955540504491179992042\
15269483`60.*^118*y^106 - 2.8708133269436353750197613930945984271179253969834\
4053110084305506319120137767793`60.*^119*y^107 + 4.36131546602746726016641701\
101088780143424653667658550069119969006662626794833066`60.*^120*y^108 - 
    6.62888136167498589625294912185564270977135481106623813729466954803463874\
84109697902`60.*^121*y^109 + 1.0080203430947891238811349448075180606809507929\
98212553909248864417842395675351812069`60.*^123*y^110 - 
    1.53356033862987778815089328785403598181183833126662216716858669348582649\
49339585453546`60.*^124*y^111 + 2.3341635309768920090790146540937476296462297\
8816035557286735198168996814246510516396142`60.*^125*y^112 - 
    3.55432346457051373772994920300364742435214288363806463223342468997917539\
4922634697983632`60.*^126*y^113 + 
    5.414699883669013536062804949530931330563088094001968420915657042173723`6\
0.*^127*y^114 - 
    8.2523988755117679311987548838416325829671410780329645469141391528160334`\
60.*^128*y^115 + 
    1.25826207674366555511909302268466637589801262252482346856062976763746122\
8`60.*^130*y^116 - 
    1.91930441053205804554280109496121276444341899237636599644807411595075443\
61`60.*^131*y^117 + 
    2.92883791750098370797197025705778305637206775522376365166278079681643147\
725`60.*^132*y^118 - 
    4.47118340430967982158259040480933511518181205513086437230126036606475228\
8232`60.*^133*y^119 + 6.82845298569323952275888089699262304144211658885176565\
36780485128385612793877`60.*^134*y^120 - 1.0432585531003315179167151236546652\
70542081206612666087084691144342538728858307`60.*^136*y^121 + 
    1.59451477115317806636302841998839872317087694091518480459909087691414159\
04993556`60.*^137*y^122 - 2.4379755365433111605744095792001480866696323548786\
8132426675005447816362104223821`60.*^138*y^123 + 3.72899372950484871922343028\
8740473630043731431647346755016854464872780216198835972`60.*^139*y^124 - 
    5.70575146485619156025315666763552075547835380428339980149564455196999578\
01646453966`60.*^140*y^125 + 8.7335412090107233436189774544565093430319100821\
1449227863000085080269322286549674133`60.*^141*y^126 - 
    1.33727807082301045911439124918454755985014873869073994264679906150700720\
79192005311446`60.*^143*y^127 + 2.0483513722728157029950773746727933455603207\
2231607412730636282223851775356326600414014`60.*^144*y^128 - 
    3.13860161147567670720635703907001319051333453153839463469297793548877706\
5978745360570044`60.*^145*y^129 + 4.81077011510519139913829517173492361745065\
89573770733409739942629150190204897709100618649`60.*^146*y^130 - 
    7.3762803944968622764915812351667650327231514881708306109357368341198137`\
60.*^147*y^131 + 
    1.13136414499361684266173396725024727162932773206834832874431379339285915\
3`60.*^149*y^132 - 
    1.73583090429116069513432606090816449152079530030717592623363643194893732\
05`60.*^150*y^133 + 
    2.66409870923610694574796861909762914709084581859028312153434194930568856\
049`60.*^151*y^134 - 
    4.09005385219056585920206856940301432071354885928726772485753899822038722\
2663`60.*^152*y^135 + 6.28118423885593344225444331542872818333252049583165623\
98594618571521927839903`60.*^153*y^136 - 9.6490787074907278435441500101208270\
5798526361312953730350586393567163720365644`60.*^154*y^137 + 
    1.48272304916683599822566386551118531759390268053831564942111310645514139\
65831672`60.*^156*y^138 - 2.2790938365634972908383953179670875973477564256985\
5828015179355087234430827710294`60.*^157*y^139 + 3.50421301745529684427068545\
1553833259410201466458103217275209526768002873222379398`60.*^158*y^140 - 
    5.38943329154278347686245635214882486618246409902509131343041859572955618\
54567842373`60.*^159*y^141 + 8.2912161650601660655486864070505506372078830999\
3584617583682895924796031904347202387`60.*^160*y^142 - 
    1.27589276029548129534204337680848351384636200670671038580124689366895355\
41899080506422`60.*^162*y^143 + 1.9639444765964113732603047905759047335901214\
2473455000978726383403352246996539746996224`60.*^163*y^144 - 
    3.02385993090406591652195453823101344722439971275248152443783413192792001\
5164862412935604`60.*^164*y^145 + 4.65703966556369857495918008978748502796146\
93545326304077198587898440868196850632364016964`60.*^165*y^146 - 
    7.174182319015881869523284936092811628381235913782919636917503749610225`6\
0.*^166*y^147 + 
    1.10547143093541269822513898502916167296312836976714803294418154508627402`\
60.*^168*y^148 - 
    1.70385937268446286567265679809875918360260012412558589680266318280167363\
5`60.*^169*y^149 + 
    2.62681556489304769828421283935531607196675278419580688515429798953527711\
03`60.*^170*y^150 - 
    4.05073239372114803063413148380712155875300598844626745777815384317343014\
165`60.*^171*y^151 + 
    6.24804606208773580362706052087630783126876431995182139910477116456186210\
0322`60.*^172*y^152 - 9.63962583902410107461547357817579003381747857601165337\
65821224837016396245677`60.*^173*y^153 + 1.4875789765199591166184968701174807\
57844623201631778873714368151675801471186774`60.*^175*y^154 - 
    2.29616149374202339981289477085870566216446072503437399779367297116296953\
39730169`60.*^176*y^155 + 3.5450799905051177679617192170057154173117432437743\
1618066560372904370656492566227`60.*^177*y^156 - 5.47456422030120603034605019\
1345997953636497722660477295269665181455804117768804508`60.*^178*y^157 + 
    8.45613088842405719322813972202734660372661401503574950505432365470451545\
99019247749`60.*^179*y^158 - 1.3064452339482101564302347951454938991697441645\
07680379612749440225126812497112587016`60.*^181*y^159 + 
    2.01886305049073017977575515350450211781639979413494883397515759543148012\
81954740171481`60.*^182*y^160 - 3.1204515228313699672322137127759646173536122\
7838557988994075933810748618515324728094517`60.*^183*y^161 + 
    4.82416067662963199320398252236492499073204136413686946187393882525795707\
9473370553882604`60.*^184*y^162 - 
    7.459653727002462683564807145359124685996890759438106785295616465722635`6\
0.*^185*y^163 + 
    1.15373750214229101263657828875418956543829108160885057963565384683439468`\
60.*^187*y^164 - 
    1.78478401194821106648083076823578962195784453037650213474601208323499690\
6`60.*^188*y^165 + 
    2.76155399629151884566327260332150532822474854252418084253278159565444562\
02`60.*^189*y^166 - 
    4.27375425364104737931908006534213550788982630917942025368008671731314408\
18`60.*^190*y^167 + 
    6.61534694187693896471930154700454946148844698099281429362269583926121003\
9447`60.*^191*y^168 - 1.02419284136391161843850063921304033861018833697047440\
822959594826313287264205`60.*^193*y^169 + 1.585973232870266543947205048215703\
983242804977229620166427537837645515140902467`60.*^194*y^170 - 
    2.45637105996850412330362657428247279280422720878760278935584829710064369\
37029207`60.*^195*y^171 + 3.8051791160694983970085260823236813373120156405523\
1299064026270606438334477640975`60.*^196*y^172 - 5.89573942020060111125916365\
0826764711016496116433915656735215452911036130670245086`60.*^197*y^173 + 
    9.13655653519563150153874255810149883659441964738439300911107356408505452\
54299345083`60.*^198*y^174 - 1.4161425247772840493021116674086393085890390190\
72036441350332523938586722674879499198`60.*^200*y^175 + 
    2.19538460554374271328887907165211351938613307358566459928196143051584921\
45387700147549`60.*^201*y^176 - 3.4040238298807211827713496020350260824594124\
7330839001314222935178404548039168554005408`60.*^202*y^177 + 
    5.27900418307992278683493748032972965792452381374409613446857844111115872\
0921300987276376`60.*^203*y^178 - 
    8.188191352195443494414676538980965660305114428085134724312632147549833`6\
0.*^204*y^179 + 
    1.27028059343083398551977452889593594260100403684927855700266268970076495`\
60.*^206*y^180 - 
    1.97099807759943203259817609190375788390218516333400491153208096246575606\
6`60.*^207*y^181 + 
    3.05876959296108836482254850544864359011615594976713230706849385811842844\
18`60.*^208*y^182 - 
    4.74767012964119635676713606845242219504446961379605843107799883937258892\
992`60.*^209*y^183 + 
    7.37032625732787957344792137506112408672304871464174911932305603557470098\
001`60.*^210*y^184 - 1.144364832497182755823494888904067945522448752279885171\
73945675903154081909996`60.*^212*y^185 + 1.7771051631763032651650163466611027\
66464092177508105627800805090891743720800215`60.*^213*y^186 - 
    2.76014453462406793776993320769873186341063336814651413217852193605354514\
42306462`60.*^214*y^187 + 4.2876550399890513434937198578284816460646204588997\
9175949774151138535171716544781`60.*^215*y^188 - 6.66156739719141966695318576\
2915709048695798188664302744587559565556285117161565285`60.*^216*y^189 + 
    1.03514422109150121289488102796150178956620195455536764433997445871863629\
371057803401`60.*^218*y^190 - 1.608764324877053284059284862504771142723507357\
962310676523241712430388031097319380287`60.*^219*y^191 + 
    2.50063563131310622922621973889275531284684457708344830033650915612319709\
9035263457423`60.*^220*y^192 - 3.88753337961532478571137423902835707645834417\
039299676662856484934675838938141990817933`60.*^221*y^193 + 
    6.04453491440043426132113346264548722139029340093207981162561068950049515\
6437395392337422`60.*^222*y^194 - 
    9.399743868420249255040733336428698934615815938820616918266730501804774`6\
0.*^223*y^195 + 
    1.4619511309429668069834391526966125268030990027625314030109686496755885`\
60.*^225*y^196 - 
    2.27411668642422209987668138594301013832179124540732630231836881817766080\
5`60.*^226*y^197 + 
    3.53797731965629065020045317223121736338274579578312554237002373807739917\
51`60.*^227*y^198 - 
    5.50502279051366214448699921603333803187833654724581984133839602366499088\
886`60.*^228*y^199 + 
    8.56691289917955925144864257483587755842841062828075203066608844837461257\
2182`60.*^229*y^200) + ls^2*(5556.3053548680803465998053080918536246281215767\
1483250235199819568963221642151041`60. - 1555.3319348702415081940475637419270\
9231411382308129506400052789624811276157895741`60./y - 
    6787.75111707437485550870795927678855271334481303379795296611558448514264\
791404879`60.*y + 9942.589717859820996255616501978105450884227262033741595951\
77542854085245844724597`60.*y^2 - 21260.7462246784078805922350106907485315061\
7031700222129875812484182494867883855195`60.*y^3 + 
    102366.520144311283601502168832097898954284234215788689871067092439296106\
38924562626`60.*y^4 - 459517.122091703773446848849245615081754849583329485105\
22008978209625197519666484534`60.*y^5 + 2.54091130416351045320549452265334161\
424411721249588536917667988805390735567254878324`60.*^6*y^6 - 
    1.37398662849489561614992806770357040624385221145315370470877205343500495\
8592140236325`60.*^7*y^7 + 8.473063145615590046287165198032925077043925047063\
533934265954718913528505557082436225`60.*^7*y^8 - 5.4172340688605729178951482\
966238457054456707212769717583350497198196010738117721741781`60.*^8*y^9 + 
    4.03884805278432799702359618708925499491841548991345440733414629948599900\
148076556964254`60.*^9*y^10 - 3.248479838431058737756057452815242323304926361\
256029261069637813831172996011761385064028`60.*^10*y^11 + 
    2.90932236752043653062777740716420699225842741956970160078581010669215822\
69984744626985801`60.*^11*y^12 - 
    2.7557260117704181779378488180823480724454568489399205594555544254432727`\
60.*^12*y^13 + 
    2.76265131504563148268444982653503548111081586855098351092721301788049458`\
60.*^13*y^14 - 
    2.87760035801396633727272195980051595057281656746197156456948126985150239\
9`60.*^14*y^15 + 
    3.10402310897737608685379347771801586808229954162011124984816196358580238\
24`60.*^15*y^16 - 
    3.44343676858048278348404510466858113457107775185754159357178555258966048\
389`60.*^16*y^17 + 
    3.91491253168480501916079935871757496191255327427306403263198337870881137\
9966`60.*^17*y^18 - 4.5451402550488517721274709553498561822461394228615385686\
203057994808038115974`60.*^18*y^19 + 5.37478363981020821796539384881005241142\
667043653970606596014420593672641338125`60.*^19*y^20 - 
    6.45977890081867087711107475547873123902044003436971701468487295939881389\
0118491`60.*^20*y^21 + 7.8771079867246137068999376253192395438322596325999515\
472661476649317518036365939`60.*^21*y^22 - 9.73142083867237399032337131730143\
045007870196503209923487464650034321344000840941`60.*^22*y^23 + 
    1.21650445178251701044391274445275466498809906417404992374241084101756620\
91075391425`60.*^24*y^24 - 1.537167266460440605330173433399667248196330398035\
33743416394642151893486528745982637`60.*^25*y^25 + 
    1.96155950114533629822706345319092761076862959514975687477195517567809578\
2429210033003`60.*^26*y^26 - 2.5258487587722632326197485739425865692083269068\
269720740649598435979104759579069990876`60.*^27*y^27 + 
    3.27968996389127183956562926081900669470097042064900012317185517601460041\
676120119004526`60.*^28*y^28 - 4.29147804862261456726949861489619499450082010\
8529209475395337848629985523886559326561319`60.*^29*y^29 + 
    5.65572751839594082165039754163048416122674736927890093164429365235253240\
6831587554336696`60.*^30*y^30 - 
    7.503464657507556837008135026292958392864550318234891114372020925962468`6\
0.*^31*y^31 + 
    1.00168980486975070572390795758581934835228097062354393087358112132079429`\
60.*^33*y^32 - 
    1.34501777474193455812741582960087156591311597770033099734986532515111542\
7`60.*^34*y^33 + 
    1.81588380748351690807665663579788849449616766835778982950681572301228156\
96`60.*^35*y^34 - 
    2.46416502932173879355662041746140193749623687803755880948619550976428170\
819`60.*^36*y^35 + 
    3.36002457413018162682092898985104792794451281895642955483482214591364458\
7093`60.*^37*y^36 - 4.6024234677910042573102149145714202411658124547639338783\
838495816458692261859`60.*^38*y^37 + 6.33129730054186587917699328617695211882\
452694233547584829293966595395299794859`60.*^39*y^38 - 
    8.74501030491911764407324449494276941180593933097732018363597474413198400\
0304853`60.*^40*y^39 + 1.2125422496028268668057105280596273099124460798409537\
8888890327255377200388985075`60.*^42*y^40 - 1.6873958106196956423949026919110\
50438697783292886677932771546236090320232444045291`60.*^43*y^41 + 
    2.35635980362492613995692467827544056892159536532323106831191606818122016\
29796641382`60.*^44*y^42 - 3.301395920293875906586243666016606123117588977091\
12370913720090094562333844146580251`60.*^45*y^43 + 
    4.63998984329400514050438610901358296299947649388113323967490607818170643\
2945782683374`60.*^46*y^44 - 6.5408872093303977831876394876562447532843220247\
141959326993365815425597162258421693111`60.*^47*y^45 + 
    9.24693083573055281289904482352177855198075117188020314633757810445954637\
089186994320709`60.*^48*y^46 - 1.31082559235219317007832745905643805850419265\
91654141375996894839154601595097725148370556`60.*^50*y^47 + 
    1.863061482680914154611523403946775321395019988266047950283268399697691`6\
0.*^51*y^48 - 
    2.65458314328950459251794803962451384686190089928973155608723603149850378`\
60.*^52*y^49 + 
    3.79146671704503986481357079568465414259346055880022140198403600770642070\
7`60.*^53*y^50 - 
    5.42772196950585642275189287264121654305981558404212039113494209888052048\
36`60.*^54*y^51 + 
    7.78731180000386800316211481597562311845963267406778900700644734854218687\
292`60.*^55*y^52 - 1.11964332131746752390310049085188083840449858843972630775\
13188840252942966187`60.*^57*y^53 + 1.613090279125252366919688719091433641076\
96234451799067206120294437872447244386`60.*^58*y^54 - 
    2.32858014593199121840418124033515779519791459897560922217069753442148448\
7072293`60.*^59*y^55 + 3.3677959858305155956733369281661003439314544272736252\
527654322525568583149226555`60.*^60*y^56 - 4.87969494782467761077312682301105\
908757782349959629396490822110487452409587342684`60.*^61*y^57 + 
    7.08277946796239125939735504757006639875433393597065753563545281707256248\
6133941185`60.*^62*y^58 - 1.0297984364196085308784090693274211816093565710117\
8524102851432177162324451069125335`60.*^64*y^59 + 1.4997293419886055164386618\
55542524993484181438963242495165334894760801897062916528793`60.*^65*y^60 - 
    2.18756856580834945642917334800368863699505521909297143855862981584099858\
30950976123598`60.*^66*y^61 + 3.195771772451500422040089969995927374905894133\
10350503319802861703938860234348367337608`60.*^67*y^62 - 
    4.67555775215845663340126911283815813837957837476294425868487609675807676\
8899144027191263`60.*^68*y^63 + 
    6.850369855951921123719976357700306595253772812256376394757921604854769`6\
0.*^69*y^64 - 
    1.005073581629329864953182540980551959013145742490594880178899235111781`6\
0.*^71*y^65 + 
    1.47661126449272273879006758997175301055167124540174766932616139942246614\
1`60.*^72*y^66 - 
    2.17220635371183814171077580239961944440309618922499372796103545926709956\
51`60.*^73*y^67 + 
    3.19952477528801285115511513604509248835028168204875663436463098465250885\
177`60.*^74*y^68 - 
    4.71849006810233731783478572276214544197192337647461058100685176956557778\
8251`60.*^75*y^69 + 6.9668775209526155568192940427769892336202920315041503534\
963490172435951096996`60.*^76*y^70 - 1.02985465741610610657709803272003052919\
0140633117173553804352532409923422004707`60.*^78*y^71 + 
    1.52405990235859682852421036942603494038056002277190305982375785567867789\
16054314`60.*^79*y^72 - 2.257890014738134448728260914375138202605157895183550\
83913028706913294420627327864`60.*^80*y^73 + 3.348613717219971743095442909134\
946201471634344482261830806813854573268717537606624`60.*^81*y^74 - 
    4.97137195772357435930489286289489744080938702266112232517045089308660553\
31891816393`60.*^82*y^75 + 7.387956412234202009260253026381912540174422474206\
25981551829602735080542204100511982`60.*^83*y^76 - 
    1.09899990473599832018047619423906731188961478962008617542001668982144269\
49669582792571`60.*^85*y^77 + 1.636383565612934628651021719323696387741976256\
95959561192205263856523315762706330557033`60.*^86*y^78 - 
    2.43879884294458579848589417203282937043059160332056481824733849027630241\
6126288856312235`60.*^87*y^79 + 3.6379771846959274787958141308022641183739519\
63894109351364838298927720670307848720920676`60.*^88*y^80 - 
    5.4315924264882177258960577732917102427418747832948418990713468062523175`\
60.*^89*y^81 + 
    8.11648615270507699492337639515753948926365300570368252353893582445799284`\
60.*^90*y^82 - 
    1.21387346983289793813183593734921076858697470897585093917485950188953109\
75`60.*^92*y^83 + 
    1.81691423077182561440828570808045200367668229681744287238702692849769184\
322`60.*^93*y^84 - 
    2.72171433559497718938007323574788122111725772082359160783641860481866467\
5707`60.*^94*y^85 + 4.0802759397831672798463290176527697216806566722663427071\
258989966776932791231`60.*^95*y^86 - 6.12163552533291979330691388117744916802\
622074471104565024302647501744197928846`60.*^96*y^87 + 
    9.19112517129453055632470609627566553418100000873271687170035227086326441\
3837392`60.*^97*y^88 - 1.3809748548548323388825777467308041761952061869041445\
7995944487682786173077459079`60.*^99*y^89 + 2.0764027298099754769534412934052\
66203093619342081332500959922258553095484898486534`60.*^100*y^90 - 
    3.12420291558630969069428207627839210078948189761455940676183091044275369\
72652462301`60.*^101*y^91 + 4.70394265631476091109592131148638891709832261300\
712687466502925264730938371737059178`60.*^102*y^92 - 
    7.08718041052786624984678110454764014834749494674267198459550928239250082\
1852292721287`60.*^103*y^93 + 1.068482447804421262159160608076663153032895351\
87285870587981285966086283869364872631406`60.*^105*y^94 - 
    1.61189846770963314959629245516892534622173221728374182093536546050633496\
3533297946772976`60.*^106*y^95 + 2.433203892207112219406638787828154646093331\
0220780314107956734269286338288816969988485886`60.*^107*y^96 - 
    3.67522710314280612650751752383323282017482771036034550202462216274954`60.\
*^108*y^97 + 
    5.5545543609259586223696228240812528852472074909579919850861463838289679`\
60.*^109*y^98 - 
    8.39978749743412637871886877162113366116502476470017917417845590544951214`\
60.*^110*y^99 + 
    1.27097278237536856300559628011533959960279142120380710178381165350840457\
88`60.*^112*y^100 - 
    1.92419050550252719795907808850878006683418859684001595511476399016464030\
955`60.*^113*y^101 + 
    2.91473376884911783467719467620930989614385152484043047751004118119945557\
6862`60.*^114*y^102 - 4.41757581613960900607604612875582895799729181025020325\
51854673742078634383683`60.*^115*y^103 + 6.6988283438041593098402817362622630\
1383535575451600283566208877340290829525867`60.*^116*y^104 - 
    1.01633986766080341853383172129471222040660327029478130916611154296691495\
82082094`60.*^118*y^105 + 1.5427659118608327526531841007178392101282396305085\
2053709932884016883230470173424`60.*^119*y^106 - 2.34303013483292407709973963\
4288995305447668859470372038891613238757283254985933321`60.*^120*y^107 + 
    3.56015090979956298313952377618363985189793629411603162212161973482551301\
78919214102`60.*^121*y^108 - 5.4121231926044801582563075526424214586721545183\
7631972828356915323781823650778188807`60.*^122*y^109 + 
    8.23136428064732267341610067646814406845420530786675109626379010355734171\
4800893840386`60.*^123*y^110 - 1.25249819113300883587706995453248288381806649\
722920958487449766426421688818515559667736`60.*^125*y^111 + 
    1.90668911211746294358479293595954943348696198332526064206160615956103241\
564370038856548`60.*^126*y^112 - 2.903866285891436071056722677980040485481731\
4022859827708329107654123904115145069520899019`60.*^127*y^113 + 
    4.42449634556147062596211450711859426646784408529818590885776857180189`60.\
*^128*y^114 - 
    6.74432058516552882466464601651022007442220361797342176378837302499859298`\
60.*^129*y^115 + 
    1.02848139306024544625108062427565663005198106934759328178118476655966968\
61`60.*^131*y^116 - 
    1.56904483631959317341255541258339491563447418399057102882555459339219990\
194`60.*^132*y^117 + 
    2.39470404025925610000754739718673773617865317223266170469286807941606127\
2866`60.*^133*y^118 - 3.65630901531429695239329832765279893357601070850997341\
42288354236554640726498`60.*^134*y^119 + 5.5847732541182079351020701296849131\
0307824143116523903750465458397396377084672`60.*^135*y^120 - 
    8.53369130170050775058248318249490796342752894044067946500307512851265633\
9096241`60.*^136*y^121 + 1.30447043784293988111871824920766789647145070481833\
993017718006615090984602001052`60.*^138*y^122 - 1.994778831126646127980787693\
405573018607674555050608341315265538299421514782542639`60.*^139*y^123 + 
    3.05151697716364627556388880375659408856846908614211779517325970465787028\
31128533956`60.*^140*y^124 - 4.6697621365990654787025607346305746165152082945\
677664052414457806453243393895307003`60.*^141*y^125 + 
    7.14873370019335996910124470154132719183700641091111523040113203546958108\
6164342172804`60.*^142*y^126 - 1.09475362589398790918727385256611512637486264\
341873634057469968900372946350617013027377`60.*^144*y^127 + 
    1.67708146615055451750655489832144071365444431212896059016701286412793891\
39969824627537`60.*^145*y^128 - 2.5700410429510434964726097639588901636666807\
257577990592574822472696322846928984812122222`60.*^146*y^129 + 
    3.9397783019965206854883037707312317471796401210764765957577507401550614`\
60.*^147*y^130 - 
    6.04153201727453747988755175051720614607525454023771165260160028579661651`\
60.*^148*y^131 + 
    9.26752464491779953268026165713575358836940412828347781091135333419456402\
6`60.*^149*y^132 - 
    1.42206562179615391558968701728544566755645122477466342186204327738618796\
938`60.*^151*y^133 + 
    2.18279345437698246487610554984191391044951470408876094140823988071458862\
0257`60.*^152*y^134 - 3.35151147090142138549802462065501839718928481077804020\
24932697964304124318969`60.*^153*y^135 + 5.1475648944673176898810561542876184\
2589374330592247711668972309755978372577754`60.*^154*y^136 - 
    7.90849853984424471349163826160484792666215208324146141060266597436567068\
6304968`60.*^155*y^137 + 1.21538931435977025309583998020254576700724246201453\
459939985402020660420001264839`60.*^157*y^138 - 1.868375121141869928890939209\
051130049953892901456783967344708064005315442390201929`60.*^158*y^139 + 
    2.87301693395326142768480691722195793013426885199095994763620266919894529\
2042077044`60.*^159*y^140 - 4.41912152522902736737510202043262912085512986188\
272044201840444769863138656155675852`60.*^160*y^141 + 
    6.79916517460578880478163569623797570515112509362391383888632422237884389\
9035589285282`60.*^161*y^142 - 1.04639439176416480720591772129271632036221240\
077987242783098504890681323545898316764133`60.*^163*y^143 + 
    1.61084477340640679388301709574124200464910846793955922462686956496882780\
8362585572524853`60.*^164*y^144 - 2.48044046003281633743740950881107822754441\
22354753761980245280723814663055664873525508724`60.*^165*y^145 + 
    3.82049054484736524694593241531429666021428621996363335650926928771303`60.\
*^166*y^146 - 
    5.8860381873710197458408955316301356289234706783975004147382392860795624`\
60.*^167*y^147 + 
    9.07066428603098540687968757126828529069545059841948805433957297778042318`\
60.*^168*y^148 - 
    1.39818830005358339352592237408668394844602450063938377983983575003626822\
64`60.*^170*y^149 + 
    2.15576440205255189488608878797543320073077674920002107854115662731926618\
001`60.*^171*y^150 - 
    3.32463927955522909631878769713046628274986852057618709431680530732598158\
665`60.*^172*y^151 + 5.128542272492675755327104894967808999933098715450565394\
6347349340276485852861`60.*^173*y^152 - 7.91312667341945513382399404232443806\
601802357867800769153222722691264329446812`60.*^174*y^153 + 
    1.22125313711554749554194004631268232492226856495546011969684431309580051\
74257806`60.*^176*y^154 - 1.8852342232674186171628119643789908909549421552829\
9781654520212358822768496956777`60.*^177*y^155 + 2.91088913247677705541259373\
124620570650947693601665467271905277579214554978188228`60.*^178*y^156 - 
    4.49557704923884855021590804586328629414927341543732852039327315243053655\
68629073273`60.*^179*y^157 + 6.9445384376337428662381218318132098362912003462\
3462052164336620520478306720077919765`60.*^180*y^158 - 
    1.07299633814164916104771390548388057223772155020870056067209932440506159\
08009228239821`60.*^182*y^159 + 1.6582453323760047946237705938733444968210245\
7118463846706612762528940256301762241900777`60.*^183*y^160 - 
    2.56326682609479335965922097605540233183230319950483755829258574227463128\
6231870824851204`60.*^184*y^161 + 
    3.963073821974196465982003413446115232662932011569405762190915372889153`6\
0.*^185*y^162 - 
    6.1286195688928894029425193578989217723423255385396880910263495654739571`\
60.*^186*y^163 + 
    9.47947283677577424703200187626416393149290955695912052708473336807520783`\
60.*^187*y^164 - 
    1.46654575497335711955031888928289749735903053957902812779834006415417233\
38`60.*^189*y^165 + 
    2.26932063538562726946906710399577474439948258936060456279843103144543052\
631`60.*^190*y^166 - 
    3.51223727967621686599082825381218208966542748922807128362464924715638461\
0245`60.*^191*y^167 + 5.43698983405129278486399763798496865395165028766150200\
87488040627018816820143`60.*^192*y^168 - 8.4181923529284726900977931871946249\
453700649390317565343126208532729185110971`60.*^193*y^169 + 
    1.30365838863216785948446259723527161847932774726337671293802381469533544\
7069033`60.*^195*y^170 - 2.01926072232553920043384534964872117814946235489168\
055377311173213446975649048673`60.*^196*y^171 + 3.128265795621801390173441937\
572744597218970290480389923463171070864619687772306069`60.*^197*y^172 - 
    4.84726300829953448538033911931683071279991867663250775712712417699522070\
38371706567`60.*^198*y^173 + 7.5122540470208413726212331279428296134473687835\
6067433898260715246866691281176251181`60.*^199*y^174 - 
    1.16445781468326798909823864027824106065157782586757401195227377129958460\
46215460904761`60.*^201*y^175 + 1.8053281339713675580107237655361678929471173\
0380323431963646734605356578004810082591092`60.*^202*y^176 - 
    2.79941018440012728582023841668203948316633227909060405230833658427704681\
0926324908348185`60.*^203*y^177 + 4.34164230116428360761629081329957594771817\
82638688944317552238866239296102186258321700864`60.*^204*y^178 - 
    6.7346927368636082030979372777837680351668043676202660461564007595591464`\
60.*^205*y^179 + 
    1.04485715911046568033955663325557360693746521688192569084042194344680318\
1`60.*^207*y^180 - 
    1.62132697793676092493053015080327890199844594604786230779002537472094955\
98`60.*^208*y^181 + 
    2.51627451676343368357993981233387282584336313241836303692843549881191160\
118`60.*^209*y^182 - 
    3.90587500351720703041492991127821957146776329916041684503145792084922642\
9987`60.*^210*y^183 + 6.06388245722690441849202153329033717437580159525936941\
65775092633434776205501`60.*^211*y^184 - 9.4157416494725709507507829917619532\
0311580359512378188655888249494959906494627`60.*^212*y^185 + 
    1.46227429552915169401250489375253486847728842099608556235252701722190622\
98852248`60.*^214*y^186 - 2.2712918877722001090584180993569615330331045216003\
626782408153348364578067872029`60.*^215*y^187 + 3.528467299689174467746233304\
208184997811468724466615901233310980009618064714268903`60.*^216*y^188 - 
    5.48236000784722005979068719636700695339524757551371271130276048890406381\
43789593665`60.*^217*y^189 + 8.5195486336674749719039989865747734709826857862\
1093756734339981942397919311282148678`60.*^218*y^190 - 
    1.32413568709460919433700412782325990884181507580125427356005439275988414\
11902503948876`60.*^220*y^191 + 2.0583279001595784207613927643392875603041421\
027882195717377588478633345287235971570832`60.*^221*y^192 - 
    3.20008936379498651537422259374089769517763347659148021471425296791214508\
2192529476240737`60.*^222*y^193 + 4.97593211286894370139202836889967977234257\
04255497772180424170882023087058971559667036981`60.*^223*y^194 - 
    7.7383953146866303264774272044034068675072245818133066332324809601686095`\
60.*^224*y^195 + 
    1.20362401000543477354368193207789766433350563741551403699767244962548473\
7`60.*^226*y^196 - 
    1.87237825725713261519858759864014448104871113209462860415958052501472090\
75`60.*^227*y^197 + 
    2.91312092495715036980748462173206192651191677136086169070261045671853518\
176`60.*^228*y^198 - 
    4.53299231899865613870882938977997629137478415091680051919778567725833292\
5436`60.*^229*y^199 + 7.05459977680270558605400714201377942355671623529326118\
59917698362022248124671`60.*^230*y^200) + 
  ls*(5448.226337876545604778626721936469863882497307628305034584657368758057\
46551352534`60. - 4031.507945187449882454445819339855640706808274369747410656\
97538304720542221781082`60./y - 7925.4078175406151273564427556761911613725879\
5980139479940633186604756300648171212`60.*y - 113020.055017869640840069473299\
29456684050644217019994799555508125900099175121876419`60.*y^2 + 
    680705.763433828891914979347134900689245963827335244734335310686360490094\
34792537029`60.*y^3 - 2.70683623154031157813808472544597108900819303207596183\
25174111466145406436610101114`60.*^6*y^4 + 1.28429723100504377515187000003602\
1157385368765254778265000717146539630399906189583688`60.*^7*y^5 - 
    4.61259558421282453046666727371906169984734406852572069849971439793843089\
8478617539011`60.*^7*y^6 + 2.169813031155648039143091261928461322867659521518\
8314745615773217848269510726034656704`60.*^8*y^7 - 
    7.30973242787168079505814264089977166034214745377527206820539315870789858\
17714360318096`60.*^8*y^8 + 3.43841967479839334361613890080338303610958492454\
196501794078494486923854596171020689511`60.*^9*y^9 - 
    1.00510256578292709119569662086581826494284522018098083385090085046797802\
2705345217888716`60.*^10*y^10 + 4.0112697255903944332637726879119952729104552\
43204619062726249074225747163934398224025764`60.*^10*y^11 + 
    1.81044704604959922808108290043845225675712457668931063119203335969015985\
9191455588711796`60.*^10*y^12 - 
    1.265639449890586158536578768409973286464302556142484824140745327786912`6\
0.*^12*y^13 + 
    2.17070356184910977592562835503213345870209546031865429403490896787966952`\
60.*^13*y^14 - 
    2.60148832050454119385830386601875386113134735082314577898049052302727879\
9`60.*^14*y^15 + 
    3.09288248295670820232874440804043433215531497015784485913883864321665751\
39`60.*^15*y^16 - 
    3.60473384157185219346957103052042716983742227570811925216452486246812912\
345`60.*^16*y^17 + 
    4.26062883112439941573246513346819584178234589723625943365795944520005765\
0355`60.*^17*y^18 - 5.0907385215476340471037387180970581833301099591102249303\
319740462504765649671`60.*^18*y^19 + 6.16832810423645085960094206923762513083\
178657033461129110779696772770596053854`60.*^19*y^20 - 
    7.56803044952752558142984086628272320987138440861336809185945629094298611\
8656126`60.*^20*y^21 + 9.3967336808654459689901746166874440329494008476941117\
144316407335651880165238441`60.*^21*y^22 - 1.17951321463725946236451650802890\
0837606012013725845576732768534669857616171672933`60.*^23*y^23 + 
    1.49556427170107104473292293438440029980006744243758020267485008266310347\
57629505512`60.*^24*y^24 - 1.914001707913249267945249766863958084608055093709\
38025430205950107933036790310647699`60.*^25*y^25 + 
    2.47066928162391085891882676247506942666355829077011355223670811430694209\
2366790599977`60.*^26*y^26 - 3.2147750971013853888900752473128583966502613154\
665757391760025573851151328101411117959`60.*^27*y^27 + 
    4.21412049575010664361365391464737131384988429590161909030441750675821323\
831077168367359`60.*^28*y^28 - 5.56242451783628714595309321859091675885662776\
3469135793109988218152303503273776131396549`60.*^29*y^29 + 
    7.38964886983790745160648577850848146587334763118988008973851143510346852\
53963363481824104`60.*^30*y^30 - 
    9.876571852461273626314126197203265760093657601394389627885548802095911`6\
0.*^31*y^31 + 
    1.32754154453099853105514280986097179041948294063852431946118377276649677`\
60.*^33*y^32 - 
    1.79391042126021473945958343111463646388454345533817504735406571901403619\
4`60.*^34*y^33 + 
    2.43628623598548656080347949776523130184703316911841787148921930744730416\
33`60.*^35*y^34 - 
    3.32434799130236212166337931429626144703817124417603362470090078674570416\
119`60.*^36*y^35 + 
    4.55639316744190313128808647574420358136649335084177556445196634157691863\
1295`60.*^37*y^36 - 6.2714441553293276649721647582085388844936639718632502148\
782204679224454412669`60.*^38*y^37 + 8.66660333220321305364996379420460365883\
524637979141186518220511307384404938866`60.*^39*y^38 - 
    1.20219802258248974865274168831998224280717757992196269826565775904254893\
34851414`60.*^41*y^39 + 1.673656144885000519468470009890147556611334910975667\
93104867270261865779185614385`60.*^42*y^40 - 2.337992083850372012906519892147\
573417529304568494551186743602987077975231952126486`60.*^43*y^41 + 
    3.27668961659171168431100854423355361515949661150229551869662269135294064\
31081044229`60.*^44*y^42 - 4.606561722117863675792164560411414914209364874005\
91791555411354478221558115875240564`60.*^45*y^43 + 
    6.49540398273319905505180957902751183303300859609946719534767427771338271\
1557109853492`60.*^46*y^44 - 9.1847131314971231045203702459094156494137839078\
282609161714118740673431500265813560497`60.*^47*y^45 + 
    1.30227112432086151796153724993951206306180949217465597410020032914499807\
877928582976648`60.*^49*y^46 - 1.85124235036681094281431116052792851721582923\
71842632797224200628536206264844536646190106`60.*^50*y^47 + 
    2.6381775030799932286254574094831848411875680372761613554074783539808172`\
60.*^51*y^48 - 
    3.76859381521164127779864671507661202468350779218939547925587003831945806`\
60.*^52*y^49 + 
    5.39569769632565118186436835485104546917153515795585384736837496595207946\
6`60.*^53*y^50 - 
    7.74229438855713498873583298952132638753841770029196795924962407588866928\
62`60.*^54*y^51 + 
    1.11329085992852222932396581404396308495695595684044282900571733325894175\
2939`60.*^56*y^52 - 1.6040935515071784641861958741064728667822424998228564712\
674666247296450338581`60.*^57*y^53 + 2.31579421107504525853588667647986728378\
310619877628579082476058322803976104416`60.*^58*y^54 - 
    3.34956485274778637499718211494952139418406415001533045872696458566821244\
0104426`60.*^59*y^55 + 4.8536178404020313986777175950155065445835756493955222\
821959888834011843078553216`60.*^60*y^56 - 7.04536802813899862726982999952895\
087165885782874296425539244527283489811951121126`60.*^61*y^57 + 
    1.02441590461531999789519780055033076215106305799295786232447200867800986\
12864798308`60.*^63*y^58 - 1.491964242342969324105044204541135748494848674149\
99187394213579961104603405967012167`60.*^64*y^59 + 
    2.17633727115238582646963621602084785959021411725649678232901074117089691\
5682391786599`60.*^65*y^60 - 3.1794869881390282086582941488855378430886383084\
178919326545175203138258580759084794732`60.*^66*y^61 + 
    4.65189019371236855168963563910380742578713756407173355991290884412490666\
662899815512478`60.*^67*y^62 - 6.81589545591547085738702436036618664134023078\
5952928013760817649971105030046771509336651`60.*^68*y^63 + 
    1.0000412770554781929918641870409815109731586788976161251918736292039766`\
60.*^70*y^64 - 
    1.46925052149223925468160510947639958643334609622276835903131909170535009`\
60.*^71*y^65 + 
    2.16141885245478264962051642184714978280306644916771205377158831764585020\
3`60.*^72*y^66 - 
    3.18368581422354401376539088604246007995308335749755451816213672119674274\
75`60.*^73*y^67 + 
    4.69519288463288473652207343789662879429245113748390030044157733968460372\
861`60.*^74*y^68 - 
    6.93255198605635069053110655996612070747560482737829359801067621533201721\
9313`60.*^75*y^69 + 1.0247889916547576678423858054845317509595542176521270884\
4491888499702175602689`60.*^77*y^70 - 1.5165725026813120155332175289047371637\
65166209401875023926862137854375949345921`60.*^78*y^71 + 
    2.24680663030161014092465156396302311134547276010153666224679958892150270\
24291232`60.*^79*y^72 - 3.332183856219473735007196064649505070692135937822593\
57376136524707848569998694591`60.*^80*y^73 + 4.946983170682307248363943260479\
039405059572960678390307675224855027583142264587246`60.*^81*y^74 - 
    7.35170562438254952712962999408085986228803567829756906846720803895086387\
47566321978`60.*^82*y^75 + 1.093604884585658679874685591652772931496260670831\
504495273233934698618098714817159644`60.*^84*y^76 - 
    1.62834468191921129520860371073125457078064089110661638140442504410749156\
28074220489412`60.*^85*y^77 + 2.426806464675618827420020171487641597087337271\
10969960012212207021481853325027315948221`60.*^86*y^78 - 
    3.62006688994052788681517213275581205134471146986193911133040659389722503\
348029053332479`60.*^87*y^79 + 5.40481493074341530872295936306429030124874713\
49891248441895162822923465666447007017444415`60.*^88*y^80 - 
    8.0764096393202637011036010190948304145542270532359852493270499056605705`\
60.*^89*y^81 + 
    1.20786938954183918839127246099327417897610191454738553464708527038101029\
9`60.*^91*y^82 - 
    1.80791046207229440623981644300499899867283218709153399471308250668755995\
75`60.*^92*y^83 + 
    2.70819955701312661332478274097285273540221824887419852638913915610920076\
746`60.*^93*y^84 - 
    4.05997170889970882632060800788895396986639333824994805039471291385665268\
4154`60.*^94*y^85 + 6.0911043098991432684429499792225403620231365451222354815\
058010352840881116361`60.*^95*y^86 - 9.14517689917241622530431232528237878967\
421141793100152493950364361303802124106`60.*^96*y^87 + 
    1.37405415471435561723498711269385766232142441257211568228283278724764435\
54450414`60.*^98*y^88 - 2.065970541051907810610836184601753269821489721717746\
52568265984542695178798467387`60.*^99*y^89 + 3.108465451908908356393862113205\
947666156380747151695889868354993816990656711706939`60.*^100*y^90 - 
    4.68018422277456776871035027455772045975684840355425372220570044450588747\
45637154045`60.*^101*y^91 + 7.05128698039683623803413263835392120012667906397\
003372205378411833588716624916872152`60.*^102*y^92 - 
    1.06305598268680903078751224511595635045390882425859892903122686488877815\
51649785335182`60.*^104*y^93 + 1.60368899657118917497971190632079278785951240\
879529592171294253561345866879323344227119`60.*^105*y^94 - 
    2.42077589691735437169736561172490280331732702730903500520016568435964138\
5534900947126222`60.*^106*y^95 + 3.656400727708490469755755079536531152391540\
8173486762410907008693999355218196356403677799`60.*^107*y^96 - 
    5.526017615376801878128157271540598803143553530996044286961376730345791`6\
0.*^108*y^97 + 
    8.3565055337642975858892721548094118884268492746759746267963621558262512`\
60.*^109*y^98 - 
    1.26440426633307255463901445896732175193032603227074363937632104718937405\
6`60.*^111*y^99 + 
    1.91421629159463241496743149691025498807694303198297556967297420785583369\
71`60.*^112*y^100 - 
    2.89957950703735046264944460100624784410344974981236935274075358282101167\
73`60.*^113*y^101 + 
    4.39453862917938056905300477111845767139985638883977656889586735366757384\
6868`60.*^114*y^102 - 
    6.66378893501300469057461879834309207960990384777111321942851999232301179\
8577`60.*^115*y^103 + 1.01100761029771990830737639503723309896435531753186912\
4321898253494126229336207`60.*^117*y^104 - 1.53464720205690610020481795165540\
10814434704921652212960996935193180850968422015`60.*^118*y^105 + 
    2.33066270932810617482220126698309168125441362305586267330312545868167611\
803583876`60.*^119*y^106 - 3.541302142808712374277622620095985876916895543828\
731161895975702543790167314665035`60.*^120*y^107 + 
    5.38338277156276131347411254432665056238985152068034384813431048224451372\
28943683761`60.*^121*y^108 - 8.1875207816697201012381296025658448852892720546\
4325448708771712881823497161563207878`60.*^122*y^109 + 
    1.24580682614152818174241043597504037373132656767630302264054761863916033\
8375875522448`60.*^124*y^110 - 1.89647225394267061495098294776394852389836317\
855714476920883489375440838855963350665522`60.*^125*y^111 + 
    2.88825966092790495152917305049756829608140506883061547889779761338277603\
5424668919760899`60.*^126*y^112 - 
    4.400646497929363904237513049214557742055076167763916590408417842891278`6\
0.*^127*y^113 + 
    6.7078583447544406614977725391385685110971823919806022795876191302774911`\
60.*^128*y^114 - 
    1.02290467750651892295979518702475720964599153855166478765943021853350870\
5`60.*^130*y^115 + 
    1.56051211737652789635402756816776127944306404192049149801974889361793132\
29`60.*^131*y^116 - 
    2.38164333238077839857540868750909245149769127982147943602687234266675027\
965`60.*^132*y^117 + 
    3.63630979990274415775244937998027534871716396227870496379580530169005196\
6242`60.*^133*y^118 - 5.55413789913364209438445157485868231092276970625807582\
27535955081038966259034`60.*^134*y^119 + 8.4867458581040008566700340201430227\
6429064531700250010147344300605804203315916`60.*^135*y^120 - 
    1.29727393496133736610411817252307845709021824152326111358273086808221220\
21423507`60.*^137*y^121 + 1.9837430230886444839131381575326222574803500274259\
2752210961316498615812366823439`60.*^138*y^122 - 3.03458769702083637178124211\
6999111592835011441682212787666597874496072282016080543`60.*^139*y^123 + 
    4.64378317449212132230613949667547830434464209273782994190328882017578213\
35379715155`60.*^140*y^124 - 7.1088540476108139981298917064371486580093426983\
9139154373979582450999451265896268999`60.*^141*y^125 + 
    1.08862977517070739725583672898954355196747291159198657221408351551714001\
17013583086284`60.*^143*y^126 - 1.6676747301372060346086282125464322955061477\
9463211061221459804400950794886040081826353`60.*^144*y^127 + 
    2.55558691171626370794309516025538800703823246676670715973483367007202458\
1919641307382112`60.*^145*y^128 - 3.91756151131947802515863145387569815340621\
68433908840850673800463392082285629978856429495`60.*^146*y^129 + 
    6.0073730581140421742434552830714421912484550581252932406250471195875939`\
60.*^147*y^130 - 
    9.21498832354844888832243548108185199384136922147588472830109153454196001`\
60.*^148*y^131 + 
    1.41398314945773332031918695932143945676494738051398342903441511571156429\
08`60.*^150*y^132 - 
    2.17035529259319422567313690526750991114202287263747044664169422655053897\
331`60.*^151*y^133 + 
    3.33236478943882500308998103605658883736342418307681013595725273711472649\
316`60.*^152*y^134 - 5.118083084440443032371217327760981721612981151837568831\
0083339605182972345943`60.*^153*y^135 + 7.86309014681758821558114660422294738\
929294163016526397424989399247205726528297`60.*^154*y^136 - 
    1.20839351139488745078306452922779125940211525804376083845029246632705731\
28182704`60.*^156*y^137 + 1.8575941820893701179494293133031557475713010491822\
6655612883292853647501162244379`60.*^157*y^138 - 2.85639845070429004622934055\
4938897282312316341895406576748374347855082920442026724`60.*^158*y^139 + 
    4.39349792327363508313976481046324660075260384545218452759675129148847883\
88523019768`60.*^159*y^140 - 6.7596466016560194336974182697694383685041224240\
5667376651744578031403847151195825585`60.*^160*y^141 + 
    1.04029799920008002904803630088324257052486719970635425337016714132898621\
39428335032397`60.*^162*y^142 - 1.6014377212373426733091334954028272138627859\
8670259807752236714500049147339631827955766`60.*^163*y^143 + 
    2.46592129853021802849631464395082275280807123795537357819971844679161895\
0537599423231685`60.*^164*y^144 - 3.79807572189052274507733192682130590162756\
82792381642241683142919563578205257604469768892`60.*^165*y^145 + 
    5.851425656389623124432621069096319369917881812980419168539201124132697`6\
0.*^166*y^146 - 
    9.017203642788363326743833124542435284522258351017648110101079957097602`6\
0.*^167*y^147 + 
    1.38992913158281649466115493039402194103543873319477957834463908278998261\
7`60.*^169*y^148 - 
    2.14300182518788783744953607266374648704343368709096948360691521426594441\
75`60.*^170*y^149 + 
    3.30491328415180960038196741321100906863660459912622653270033658365752113\
79`60.*^171*y^150 - 
    5.09804671078098451601006574032212629669239342012439803482798882325171691\
9707`60.*^172*y^151 + 7.86597141040271093222304116586681715060519229655630866\
39299288273827180317085`60.*^173*y^152 - 1.2139599352950524010798935453856806\
76611243397446914927288783290965171446147816`60.*^175*y^153 + 
    1.87395187381299550599350641996078009230249173814870237208514207918620848\
52131388`60.*^176*y^154 - 2.8934320013058227571950236995711293493744738768741\
0246224561055928640362753474822`60.*^177*y^155 + 4.46856005693143699327131394\
5254710256835224387336795526421347301784346298803464328`60.*^178*y^156 - 
    6.90271779244859042199656308109257607353625579796861372487198275210715382\
48791678486`60.*^179*y^157 + 1.0665214406378198419417144136708401987899013623\
26083236551147412253020981105300045479`60.*^181*y^158 - 
    1.64821853205560934161038062495627008831396662579031722892945871799266344\
22569508174441`60.*^182*y^159 + 2.5477365915194718829009790542315104075045005\
0166644787303037888400075466639902901986957`60.*^183*y^160 - 
    3.93901475665793587572868482033103636187028576902912792077238084917839071\
3840246958966162`60.*^184*y^161 + 
    6.091340633565114316799626173918735645144656726509225406441244209416028`6\
0.*^185*y^162 - 
    9.4216989996568248694362577983862537304836481699699556592145285583462687`\
60.*^186*y^163 + 
    1.45759044016167489312749436583284296032798503367634622027725118709839761\
6`60.*^188*y^164 - 
    2.25543673703998448519289657056390143860407596539711092135845013958626718\
55`60.*^189*y^165 + 
    3.49070837543785330475206616850103277500870843931218418402022902657766179\
528`60.*^190*y^166 - 
    5.40360022076626899391572103798986628823078754721261031408130878497299418\
8305`60.*^191*y^167 + 8.36639842327043484668769239290610738497604143934198928\
46994527311050806156602`60.*^192*y^168 - 1.2956226942195839264683610731047614\
84858804150745605804361004083472730723228242`60.*^194*y^169 + 
    2.00679136348093341116906514081673668543742517840468373938157582981632648\
06340578`60.*^195*y^170 - 3.1089131610752477356683866422849730468587841102322\
8847728859722277385304152231571`60.*^196*y^171 + 4.81722228069856983839191045\
9839237537574847134652846860327094466133049513272622089`60.*^197*y^172 - 
    7.46561450117216560133377478220252978394086879244474820689186943226916357\
63521145663`60.*^198*y^173 + 1.1572156092096246014363745442265085954372297641\
02095379156929574983860085756289591227`60.*^200*y^174 - 
    1.79408055110866822002381862009140866857269946536589933240115635464650400\
26761220033798`60.*^201*y^175 + 2.7819391519374981333937493798793502454403178\
734480308185251583729349212291351742761631`60.*^202*y^176 - 
    4.31449990746265438713538155055284078507370111076489731759482607409325706\
9129979140419218`60.*^203*y^177 + 
    6.692518509394178532150957872641815006526514085456769389376600320615394`6\
0.*^204*y^178 - 
    1.03830303342026950954941413657621610343680419072339781792734821734496493`\
60.*^206*y^179 + 
    1.61113988491581749042387803851629491952154110545061533022219168761383316\
2`60.*^207*y^180 - 
    2.50043824649059555178184548366196015535958634924867165300668549926966923\
63`60.*^208*y^181 + 
    3.88125308276455031663010856482128872720693167756217818569289988477674371\
701`60.*^209*y^182 - 
    6.02559499157135739498247237990275336679881844165956579876904572199142001\
5944`60.*^210*y^183 + 9.35619514574872661200102482290832668491691884977431167\
41611869196236860887543`60.*^211*y^184 - 1.4530119672384620806192915003219907\
47079464059738294735960951850963296339431257`60.*^213*y^185 + 
    2.25688242990261600907973122307974257387266836272901926141167230049551478\
61776375`60.*^214*y^186 - 3.5060471759191955001059776519367035885236538716624\
5878453842586979564997695256269`60.*^215*y^187 + 5.44747084107468149243555532\
6411945576021894006836867245601192368672898501771363445`60.*^216*y^188 - 
    8.46524801679123625722689212210865149401261802362328828535584180361418559\
07975536211`60.*^217*y^189 + 1.3156832906321783280853839661993423775667397519\
69510622052006742314730162071711481152`60.*^219*y^190 - 
    2.04516913144614886953143070718327682404338263591430596340609219264028236\
25037134763274`60.*^220*y^191 + 3.1796008563085084843850514223125999402331998\
8849875592043298916353892048280413941325553`60.*^221*y^192 - 
    4.94402669370270642154144361017909054332583844721835031802721036557099490\
0726850861520666`60.*^222*y^193 + 7.68870439366900281574757752246018400361258\
91930485877074154923347869680834398395319783411`60.*^223*y^194 - 
    1.19588389337391025493231619562410117425955639108871522659776382067395565`\
60.*^225*y^195 + 
    1.86032025818580747743207737682845476614158293788311386497435628410234814\
1`60.*^226*y^196 - 
    2.89433382719541297062456934035219336823740652416695376956488255336886835\
82`60.*^227*y^197 + 
    4.50371709095821230087597897830434265184354269801791744289822782229084693\
417`60.*^228*y^198 - 
    7.00897545064722868538325721164959179788898419449425585841193292172488891\
5875`60.*^229*y^199 + 1.09093360682171962437581875301263700142513237511233013\
068963013684411478317124`60.*^231*y^200)}


==> anc/V_numexpan_CF3_s0.m <==
{-2618.8709715532535592223752375234850010395185698881499074531547999096358840\
9926322`60. + 1983.9497110021408063279166956129032100252551627481415062064840\
2702513192001044588`60.*y - 1253.68324046085204706484245088563877654042014164\
30717972210907037415765053597406`60.*y^2 - 328.787939556850878669228855886864\
46140280023833749298299398165728277640639586564`60.*y^3 - 
  100.58009623569773970583694279225206031777386060154116202370055190776138200\
073229`60.*y^4 - 29.196135626740010636437342590861481571564873927855523755484\
28749571212422492127`60.*y^5 - 8.21914393021133035493191021322083818022409216\
437060646520512289487375575002383`60.*y^6 - 2.2678350536827850868872184707585\
2585602195389164403857131300224335369596320806`60.*y^7 - 
  0.6169191799465738191152754354280377011838377818338667740222141561749750869\
8253`60.*y^8 - 0.166051992244737287564899133612862186214427744636497043999505\
80727129951274584`60.*y^9 - 0.04432956764609435820651389106612102224502500893\
711275410627908035406379320781`60.*y^10 - 0.011756987957226394146455704388622\
18916028973024588232914961636025670497971847`60.*y^11 - 
  0.0031015075808281783428370020462574113593501316375001486081916444813320191\
9179`60.*y^12 - 0.00081454174502693995493247468493002659137851418535951438986\
996235238940169627`60.*y^13 - 0.000213116224881009263187690890472057067246741\
97954470686434041795083065071103`60.*y^14 - 0.0000555797803816784750360175363\
739228496594607985536096410090622771478648332`60.*y^15 - 
  0.0000144544515433909070406227130270690158134037324389533249626399221459958\
9082`60.*y^16 - 
  3.74992815145566229582042787240020501459982063193693392025895904858778701`6\
0.*^-6*y^17 - 
  9.7074674751906755383119927434306269153009380196721518500593170719833409`60.\
*^-7*y^18 - 
  2.5081576182786657426633771752822229991627456562164195831713928829756331`60.\
*^-7*y^19 - 
  6.469300311943489344275465039551832869358630033462743373352772469260724`60.\
*^-8*y^20 - 1.666049671757799713498079635569457542055907560399733521529635444\
4181080208583898366662745`60.*^-8*y^21 - 4.2846031438497058320660281989256756\
4251140788110605583664361489425883220598588612786373`60.*^-9*y^22 - 
  1.1004756570685007586161773861351021005589643816480790135621334219489754664\
35483748347927`60.*^-9*y^23 - 2.823224527471776081866784992505553860970536596\
56327021610334506248173524863789495061424`60.*^-10*y^24 - 
  7.2351493172824328535435425209063132539484257417416823364196885676249857891\
162502505195`60.*^-11*y^25 - 1.8523523738239374393176274065244616842606928277\
819793232744797943256170513681024759194`60.*^-11*y^26 - 
  4.7381238430236285149493359297204979898250059816906661462132880462164935949\
76216478165`60.*^-12*y^27 - 1.21094645859376803372070182592784744885261999045\
9049696429404440799066167770167826758`60.*^-12*y^28 - 
  3.0924674378278359159294855922737422966087867144186569576237733704142556632\
6517373116`60.*^-13*y^29 - 7.891694021603230744530694739690728913621864256365\
9643973201563994160650875600025645`60.*^-14*y^30 - 
  2.0125245005406876773668039851103635318572154763184200310660872548948261265\
08273572`60.*^-14*y^31 - 5.12904904718178822853909103189546041397380064295494\
0959801931822745856519795392618`60.*^-15*y^32 - 
  1.3063946683958211042949242141246662666301099886868222120034277859645905239\
96153718`60.*^-15*y^33 - 3.32559528532505798022026887133318034292298045739317\
683108485775296842077758625663`60.*^-16*y^34 - 8.4612796143179870950151659577\
428636386783865944661061048328122941928603544940842`60.*^-17*y^35 - 
  2.1517278613112938363050912106998609251487008966213095975837760148422960063\
188755`60.*^-17*y^36 - 5.4693434221378343756306235061035116806224033915435120\
96221863657471095712921523`60.*^-18*y^37 - 1.38960236365363743903425209718103\
8498939453445215045062698571119398942777247062`60.*^-18*y^38 - 
  3.5290960440212137855107876844833097269331389058989514860518486462855130864\
4694`60.*^-19*y^39 - 8.959077717134538215877531903088410329008205443722243151\
6870780016162967729753`60.*^-20*y^40 - 2.273519247557936581017919917360828222\
5872710851299581524679978640660066656104`60.*^-20*y^41 - 
  5.7673652400380368998979381685177171431147507609006112490693649190850149027\
37`60.*^-21*y^42 - 
  1.4625380709206004043911570407493654706091624452760770251313989299084839188\
55`60.*^-21*y^43 - 
  3.7076156532799837790853702680641348924867328833110983770422851138476551608\
2`60.*^-22*y^44 - 
  9.3960748286008672515031267498540187947902413312261755960091910739581866695`\
60.*^-23*y^45 - 
  2.3805015094776517178754873070035748628496770783710873762806751750222719475`\
60.*^-23*y^46 - 
  6.029291788497175701663409493877393382522979023422700525321248994825217979`\
60.*^-24*y^47 - 
  1.526670255031327624905303250287105677364280050776427042399593257377589533`\
60.*^-24*y^48 - 
  3.86465040679571274029849869859608875307840401913840203439292020142063948`6\
0.*^-25*y^49 - 
  9.7806076713529036837572379676802049675426647615266117331045413750225093`60.\
*^-26*y^50 - 
  2.4746652882025428587917847000787873043570228102593263050691710254584448`60.\
*^-26*y^51 - 
  6.259882664969012765844777059391632993080850809705963807234394180954656`60.\
*^-27*y^52 - 1.58313837498146281550013562883090840443677856352080458126134611\
43657574871211926670883826`60.*^-27*y^53 - 4.00293149481450383956556438649236\
5166649615433272187482252135937714140060332386570342906`60.*^-28*y^54 - 
  1.0119230228161423345467766672957001071423559367472020716225946203516259296\
35690247410982`60.*^-28*y^55 - 2.55758505834776946444783033111283116706885715\
376874128501494749379039794904486097727621`60.*^-29*y^56 - 
  6.4629242256503890525546554720663423400679858889650287404107644706019350075\
074452265684`60.*^-30*y^57 - 1.6328539009694977169918948495709022724116875059\
481865671780766291904594464624686233835`60.*^-30*y^58 - 
  4.1246551567939926205233100761525929437032288652334507238168701077722213244\
98194845124`60.*^-31*y^59 - 1.04172393196697992095534219336933102135565979936\
4663060745347248911624618138456563717`60.*^-31*y^60 - 
  2.6305394131739323922998753592268151211730717117797013485954656177025515958\
6071854492`60.*^-32*y^61 - 6.641505451968793318720364738895199923091760792952\
4170554185654195500263550786634013`60.*^-33*y^62 - 
  1.6765637098511081419701890886609073755295862969018565290889348689484044770\
767680861`60.*^-33*y^63 - 4.2316286477256065713025912303839900881286947284643\
67237304412740988140533083444683`60.*^-34*y^64 - 
  1.0679011308208427922343267414796055381653571965553581112688161213314007169\
09100314`60.*^-34*y^65 - 2.69458887036362858462560624563840683286044774090357\
214508394637552417765245186375`60.*^-35*y^66 - 6.7981980505660194149117680167\
838694636248637013318636874906418098033502440539479`60.*^-36*y^67 - 
  1.7148918417212759497169521239552368845121531646612012625970250898914354650\
647151`60.*^-36*y^68 - 4.3253672039686734417208781472299241024279533519925948\
04617043657217119730261502`60.*^-37*y^69 - 1.09082276098100245303298856624571\
5648679313476259118886891760956977708758882668`60.*^-37*y^70 - 
  2.7506283955439353180709847595567527684108666420397682344370488660923418381\
4232`60.*^-38*y^71 - 6.935178956823573704267055143343586800319223800475649733\
8425209282539087156201`60.*^-39*y^72 - 1.748368110879612609416696121775283389\
5778534338536500743294964768878408022396`59.64079221838961*^-39*y^73 - 
  4.4071609523749213181556570757362582156705917382402205806296524317614888545\
51`58.75323418185678*^-40*y^74 - 
  1.1108031364944555374542976319984314521071196651636261949667300811774883856\
27`57.86546579421542*^-40*y^75 - 
  2.7994241323666712173694013028729724191258956056425789508872491687032327855\
7`56.977492697843054*^-41*y^76 - 
  7.0543165473186725770666762267783050894575942414419827407991295150110348743`\
56.08932031041983*^-42*y^77 - 
  1.777448364729102370071510124618711663522106041609750836538992009633295372`\
55.200953836737774*^-42*y^78 - 
  4.478122569149244402889134163592081961203016781581968185612621421286914402`\
54.31239827974203*^-43*y^79 - 
  1.128113967616845281617280848015797348094753468044599787328794270239473387`\
53.42365845086324*^-43*y^80 - 
  2.841639862294125125784872353915972937626843752164818838510950762513376`52.\
53473897969541*^-44*y^81 - 
  7.1572330813300920773043558959191748052281530969810531518359735350909636`51\
.64564432306858*^-45*y^82 - 
  1.8025292335967562252420666327094105784885505725909965692633318774673329`50\
.75637877356065*^-45*y^83 - 
  4.539222154836949067050299607570881988467360002109562154026628279418403`49.\
86694646749075*^-46*y^84 - 
  1.142992614413719182493933743536784615306189937320168828860066832196707`48.\
97735139243015*^-46*y^85 - 
  2.87785655536117994955425418350205246532982096732785200358444306764101`48.0\
87597394267036*^-47*y^86 - 
  7.2453510523427305727773473528280155498484421998585734452523480576387`47.19\
768818385509*^-48*y^87 - 
  1.8239591292352764629212912577541637391279319153451050603938321507366`46.30\
762734327607*^-48*y^88 - 
  4.591313353699664220064689912392982720917462131381275835504853265338`45.417\
41833174262*^-49*y^89 - 
  1.155648294623050437880460173945618453486099172916000933032672134568`44.527\
06449116594*^-49*y^90 - 
  2.90858713615387781504291413878124591894857911843701103745745639887`43.6365\
6905141108*^-50*y^91 - 
  7.3199283371640114693629537604212208126269469609419981799792919576`42.74593\
5135260204*^-51*y^92 - 
  1.8420466179978084956601516634606437876589012979720363071993144796`41.85516\
576310411*^-51*y^93 - 
  4.635153314670460416136970277199973002094082920852848143854148234`40.964263\
85737846*^-52*y^94 - 
  1.166266845552966347342643189180399400176468695246332507526607247`40.073232\
24676236*^-52*y^95 - 
  2.93428785167285440957988274874625445501660768932143685418272731`39.1820736\
70153606*^-53*y^96 - 
  7.38208535221170713746466266438965686642395499204474374778064`38.2907907804\
3544*^-54*y^97 - 
  1.8570669123777887090338977473671476367449169654690019650834263`37.39938614\
804703*^-54*y^98 - 
  4.671418218944344023718775132372351625715389586580160835134144`36.507862264\
370615*^-55*y^99, 2618.870971553253559222375237523485001039518569888149907453\
15479990963588409926322`60. - 3481.528380127929954970142494628115831368763015\
51219983242603352560039604272833752`60.*y - 1158.6677290597162322505009530736\
3642203616830056809524073577283592558812840993181`60.*y^2 + 
  536.84444019037456426683698577548813821759040957414146312815062432410806410\
157457`60.*y^3 + 363.03941215548809751848708663655798440017891991478282696052\
330129815840745434021`60.*y^4 + 158.85024244058906697064739904891651415280795\
817281558827696443754854401154744152`60.*y^5 + 59.145512460710155734077362720\
60525598903176177214129168081718326492587524242201`60.*y^6 + 
  20.195811639072594809411488582895103419977440760221962620515472586346549971\
13172`60.*y^7 + 6.52984612090731689946180405286341700848142131894981130985928\
125956367303341285`60.*y^8 + 2.0330279855366019029806669914141771404682982282\
3885208449383662722415217182082`60.*y^9 + 0.615621957463517067619674663919387\
81305105301914474375591649139992185019107867`60.*y^10 + 
  0.1824768184153165983684275919686768126524443925995651930051939767984956571\
1298`60.*y^11 + 0.05317835619270148697214633561260050894437672058449915944831\
003719525289271366`60.*y^12 + 0.015284929396923964459636838112742329650781257\
86140836555000768688096868274176`60.*y^13 + 0.0043431769701056470925672870906\
3726679037337614990238899076094778616872538395`60.*y^14 + 
  0.0012221965072644808113715981780941003159849758223370210840589173185362704\
3469`60.*y^15 + 0.00034108957742334131630239328836558565816812301340075861901\
982631791842777342`60.*y^16 + 0.000094508592726963585109391474215590473562028\
16516120248040067110450813704148`60.*y^17 + 0.0000260219388864261890241796848\
2745357030637069188131862291770398321704920051`60.*y^18 + 
  7.12515108983886653296551034562090764948813115236149235434398802239760415`6\
0.*^-6*y^19 + 
  1.94133877459404005291382739247349324431066747295904085899356663533747997`6\
0.*^-6*y^20 + 
  5.2660604759621355692702506467830279475151311170071417280915270146189356`60.\
*^-7*y^21 + 
  1.4227817904093852954814268908986405757097058485289597107545510606392445`60.\
*^-7*y^22 + 3.830205795082173829916433219091736827619483231363918560815009062\
4520034039780812569232909`60.*^-8*y^23 + 1.0277285337625786480892140247267038\
062107736983255793646265484153998406102692988014120027`60.*^-8*y^24 + 
  2.7493496630611511816233309030713292623699668531443911261170638250594650138\
22780662524598`60.*^-9*y^25 + 7.334732146333802859928656569088425767304332276\
20366271398676517249127090604688377386802`60.*^-10*y^26 + 
  1.9518025247053230291306874900690299370232549157657125775926535518578892818\
0637263259156`60.*^-10*y^27 + 5.181656001438795740033570019386961403010260986\
8414214104755953230780838968897928444615`60.*^-11*y^28 + 
  1.3726406663518201439014929321786637320808054900870880365116610131839729320\
873577525068`60.*^-11*y^29 + 3.6288355614878418971693355294121364353042868312\
67693531782945196820488617817287916769`60.*^-12*y^30 + 
  9.5754586107582229294284834045464747021895957602249344204948675461562804522\
7689362021`60.*^-13*y^31 + 2.522246561431373143429218199631673359076841395818\
85380300464082739128486171560187412`60.*^-13*y^32 + 
  6.6328439841018669887141213352708300522782986744615103739798292094333706206\
701150509`60.*^-14*y^33 + 1.7415679305347071894831512002832932550463497196758\
825879275119408090738269968979323`60.*^-14*y^34 + 
  4.5661437371134432556242448545342299630293142989309353234534477431212119408\
85426705`60.*^-15*y^35 + 1.19553936266439574555053274047665134583582401231929\
2261700990878411144539772563999`60.*^-15*y^36 + 
  3.1262005182362536516309192899016931815912403492327423508822571971977638619\
8809966`60.*^-16*y^37 + 8.164680096258597459293793861728690945101140514057001\
3925997105517150609761251608`60.*^-17*y^38 + 2.129899830510197001892116817884\
2184030118157714030201485462199327710169466468687`60.*^-17*y^39 + 
  5.5501268566529875794691105266134805467216961656351362377190550854918694995\
71386`60.*^-18*y^40 + 1.44475578237568756732184200595438141748617626022161037\
3358917444260120717483674`60.*^-18*y^41 + 3.757128612515226512359203527686392\
75569097468151926548547428773152477548855026`60.*^-19*y^42 + 
  9.7613176307964928985413834232081958748039894533304625397066567515068264981\
283`60.*^-20*y^43 + 2.5337910722573309174825682190051916171080101730455566870\
894763003952895952996`60.*^-20*y^44 + 
  6.5714471099689268806843547163800421444281486094339409663527133733456979378\
45`60.*^-21*y^45 + 
  1.7029259686229206436253276214773846760069560589458698036580851078153376393\
76`60.*^-21*y^46 + 
  4.4095130579999592169356434358905003641926260832888626956185648278251422031\
6`60.*^-22*y^47 + 
  1.1409331079739213141953503235034531361906862683304172260254846913169366112\
8`60.*^-22*y^48 + 
  2.949973188375034525771045774174030474090737200139991076465023573358107901`\
60.*^-23*y^49 + 
  7.62214309431877313951920939891778948889616199849578350701682415132935249`6\
0.*^-24*y^50 + 
  1.968109693879153931127609979760825621981552927557441880769995440222829171`\
60.*^-24*y^51 + 
  5.07862321290092448995513866734880846934015042196552667971114943049454177`6\
0.*^-25*y^52 + 
  1.30971811428460854942447638754503154363479481026669815723410575284814996`6\
0.*^-25*y^53 + 
  3.3756302645242350674861733806307249963409128441487861228235129187215851`60.\
*^-26*y^54 + 
  8.695340496681753019617528875428438835628304877225869062267218565825493`60.\
*^-27*y^55 + 2.23862815749614541381769513012004039784097535390775874909708831\
53076364436180355110222822`60.*^-27*y^56 + 5.76035779525655031564201345534583\
7666811217157844862146175434394330383050217743422742854`60.*^-28*y^57 + 
  1.4814845180531413023269186685527830718438437610557855878789364023364506978\
04242810284224`60.*^-28*y^58 + 3.80831223100957172324223931625388306646517488\
36079757857312710184128082925905186336523`60.*^-29*y^59 + 
  9.7850482945149492060113373296040099714631065160905906645806339553156574551\
332303282042`60.*^-30*y^60 + 2.5130160057799040753894976782258978992035186166\
768483152571408203940232879300307302893`60.*^-30*y^61 + 
  6.4511317470445908310358728303674684128360484000346187263380552094769147904\
56043018781`60.*^-31*y^62 + 1.65535500391866124655720768122197169459120256397\
0356854292061980593292637146288125115`60.*^-31*y^63 + 
  4.2458716774311398460068373382342936925939012501344473204433413078636875384\
3842360865`60.*^-32*y^64 + 1.088600911926667072171813544658623812390155350302\
41521786216131014156942255065773328`60.*^-32*y^65 + 
  2.7899858478678141025280592613839123818289085903527345847588042826161385623\
07280778`60.*^-33*y^66 + 7.14779198164834089856593848685131184963316185217716\
7920440738956728480380216217502`60.*^-34*y^67 + 
  1.8305571759737293832812683172506598462147216677735541581510939659931399254\
91603036`60.*^-34*y^68 + 4.68641618195690301366991334529353036182623930494633\
104370514554869906446859944813`60.*^-35*y^69 + 1.1993585668575481900434876212\
2188198608670713370893109763622890201557485055367537`60.*^-35*y^70 + 
  3.0684011610663061951696915379872735040198996800122968031284934968828333603\
552777`60.*^-36*y^71 + 7.8475526859067712116182949539254420049584669536073564\
2054779901750001247261754`60.*^-37*y^72 + 2.006408093277713317293257312589029\
848066460863550993424201102011766729951209553`60.*^-37*y^73 + 
  5.1282713112113044292556172776776472459976140685803017163335012879316562622\
3299`60.*^-38*y^74 + 1.310367209719619374130139261949719065536771867593966662\
0639361806288064464764`59.8171309935767*^-38*y^75 + 
  3.3472550512261013126110898841832290073203963961133247183722244804193342914\
032`58.93495804970481*^-39*y^76 + 
  8.5479443640980725635806484235903794876908093337500052595536765636528110937\
06`58.052509937980815*^-40*y^77 + 
  2.1823020346522267300603525510160599178705388997409694330647147677764707807\
36`57.169793825262126*^-40*y^78 + 
  5.5699512179363246624133550710434859761526310004895692371335861085956512251\
7`56.286816601297595*^-41*y^79 + 
  1.4212623304579033496740148547774458686641200264703588873356828375819858537\
8`55.40358489286785*^-41*y^80 + 
  3.625653233448339023319478729008478822073134404322246704660683262977002093`\
54.52010507703226*^-42*y^81 + 
  9.246772845034992072092286780038789507586889599716309321436924869073691597`\
53.63638329355045*^-43*y^82 + 
  2.357700617998454295353835055902813720088485978090728865945387449989501046`\
52.75242545653889*^-43*y^83 + 
  6.01013480865991950263964833973469379466987921485917820568701808866651408`5\
1.86823726541866*^-44*y^84 + 
  1.53171974123286574739861230104281648887539777356498086103978891163586273`5\
0.983824215205935*^-44*y^85 + 
  3.9028001391958134356570561245398183086727299227386405168885294632957607`50\
.099191606191894*^-45*y^86 + 
  9.942085706648642934122162194583976605648677295891878793095557087635774`49.\
21434455305466*^-46*y^87 + 
  2.532124681039339981651756298101054258051035629450610012527363914715213`48.\
32928799344379*^-46*y^88 + 
  6.44764609791047411259374575470333608306494924830640006544807124540622`47.4\
4402669607293*^-47*y^89 + 
  1.64145082007948734518501358632941885677208576820312715858737452399408`46.5\
5856526835436*^-47*y^90 + 
  4.1779873945089356586604739343766992546141533121591543441531715555083`45.67\
290816360614*^-48*y^91 + 
  1.0632144350382487371032464085363035177665698527709661548390918739111`44.78\
7059687860584*^-48*y^92 + 
  2.705147509352848764037628407899302900411506045619601715068694238261`43.901\
02400630017*^-49*y^93 + 
  6.88143777775293853836562689464111997349699634153055735110486011744`43.0148\
05149344674*^-50*y^94 + 
  1.75019852248311964996808794135156793567104799994537692166129038115`42.1284\
0701841292*^-50*y^95 + 
  4.4505841335859402592314428594197853360879052891156759813170241377`41.24183\
33913791*^-51*y^96 + 
  1.1315400465345602941260977887275427022064413158013471264801787766`40.35508\
792774296*^-51*y^97 + 
  2.876389115064092728246207100100864235947490986582147799911126549`39.468174\
17353221*^-52*y^98 + 
  7.31057730371448776161090957635584478200119132953517232511759443`38.5810955\
65953305*^-53*y^99}


==> anc/V_numexpan_CF3_s12.m <==
{(-3123.941638349974729509795336929660462703142368280441256505324642627681497\
39516348`59.31542638478983 + 21139.786069146397404295032277090900730217969011\
5815507714667749794548089242550664`60.14582406103342*I) + 
  (2839.542249268356309896971845888858071277828789954851100236766442076531798\
36734822`60.13453023562887 + 784.81207100324516878131202281648688677303764928\
18548293780212803478522062795524`59.57604757493753*I)*y - 
  (302.9104521574020329590825368899229012567522011329552861833687776032718020\
9292793`60.047867453442244 - 235.47953714201900286134237594774333094387918186\
22232287577738565856081069220609`59.93850636767959*I)*y^2 - 
  (0.435476732058796793753223187935403436608838995908714395458683540078067046\
83464`58.54410518845354 - 17.589022253426639359300650875713521007037881790352\
00055796469551013736910258307`60.15038193163154*I)*y^3 - 
  (1.048959953208054417503098526153288224501074803529019509496810203002990297\
28549`59.726535549828824 - 2.579303530595494374948756929453985221388446034671\
94931943789982277094666282955`60.11727909425689*I)*y^4 - 
  (0.158615237622650605618933118389545695787432401653737865937066672554591282\
48246`59.71506969588222 - 0.4021551640795193569580078785078465001336772370702\
8097108764233907298834006702`60.119118439568275*I)*y^5 - 
  (0.019448385710138111331622541702145762288945446109668085778753535877870702\
16271`59.65774513911301 - 0.0572738343762733908334439938615267269765549368631\
3215141213607864512985724289`60.12681783933768*I)*y^6 - 
  (0.002305457963779851348954383798900789149445975564546193959586170398949538\
16494`59.60559747638729 - 0.0077492254267089424016178844948408938488936715329\
2060108849547845942152933857`60.132098563203435*I)*y^7 - 
  (0.000276954566719186738654635870238125039100291139043822217936930153354542\
46529`59.5680236986483 - 0.00102215319486297679569021643852123556423107166768\
016742112540816362492616801`60.135131158415625*I)*y^8 - 
  (0.000034086215810953523173815084674412435199443876165618292524837863585371\
26859`59.54492922885519 - 0.0001331628940905906267901302852124776093445786532\
7957859621729939784082578221`60.13673366483499*I)*y^9 - 
  (
    4.28992583762988044310561628591098738936965658660090677550175561802455051`\
59.53329464693022*^-6 - 0.000017243673932613887182258559663235506760102674057\
12234402515841388041792764`60.1374746645895*I)*y^10 - 
  (
    5.4864335828144409802927465721678177895417025231829847985528347758132296`\
59.52942101698248*^-7 - 
    2.22628760199292605093213215419444357921498383164416424875706656986996699`\
60.13771215862503*^-6*I)*y^11 - 
  (
    7.087928163741357710948172478690124491796055234383203857023612074253663`5\
9.53033343107327*^-8 - 
    2.8697396513704345491029827941209277877677123218290477907931682876603614`\
60.13765662219372*^-7*I)*y^12 - (9.204837429911855831057453860684830195414107\
160234544047165663757651219861281299774189678`59.53379408227099*^-9 - 
    3.69543659977624531737782080546491325625797160689190439854878474706494900\
19080013894871565`60.13744371536902*^-8*I)*y^13 - 
  (1.198118640979034885465822650752427921809067714894700250793970485746313088\
535695613416049`59.53850902284814*^-9 - 4.75486928916274772235993753063915658\
172799226925848606711673692951238869473718037043204`60.13714778036979*^-9*I)*
   y^14 - (1.5596251617669203648710482185829144414163399018216178465613810609\
2141823999989817194532`59.5435648045678*^-10 - 6.1133350063675371512746912738\
0781146418635199845987813396474109269789134893327520311911`60.13682276689697*^\
-10*I)*y^15 - (2.028784069783883924426896726379935872101620458973675392564628\
956736824647081361323553`59.54864657067275*^-11 - 7.8537507553836037213268297\
779636403845643908696978680321297883627656292623078725461218`60.13648785907656\
*^-11*I)*y^16 - (2.6347050565144830739797548922312543638850212119903766753989\
53361233909727844509574361`59.55337679787247*^-12 - 
    1.00814667718216629488750320479970443190526185189906543738342392624559816\
66966280921892`60.13616851597271*^-11*I)*y^17 - 
  (3.416896626894852995944604974406136665494445166574759576698899359321465210\
64643449436`59.55787908480507*^-13 - 1.29303516342519904066888093287815877330\
7975823884513947012179406127853167980847949509`60.13585758019431*^-12*I)*
   y^18 - (4.4218703767679428223859314434267539554183768654285155769262662066\
921519382888597477`59.561848315022196*^-14 - 1.657049078863972224337196338273\
91311852439778292069242913708624704944641335838666712`60.135577679197326*^-13*
     I)*y^19 - (5.71607254025057205940591488488291580643273035099629631500392\
459859179228787412378`59.56569580950264*^-15 - 2.1217929560658086057688661267\
993344887908427762231401307945238144858239796308995737`60.13530108120647*^-14*
     I)*y^20 - (7.37136572557546322597129460938058143204277764135777051144882\
152374982735420112906`59.56889322550066*^-16 - 2.7147004700589613586182297284\
28087983096382282008779238447270501675534572800541358`60.13506718465693*^-15*
     I)*y^21 - (9.50317972547772013205454314931662630694861239045654709733861\
22477126258502350514`59.57228033395151*^-17 - 3.47059513451854639784529536725\
48651940257155539784226079048122860965673984482175`60.13481534477282*^-16*I)*
   y^22 - (1.2213644733240521805706513381752139933466559032113256483387143660\
251084148704007`59.57471414108578*^-17 - 4.4336652757943548855242698099081207\
13688168796189922687528276625322502808300611`60.13463176036626*^-17*I)*y^23 - 
  (1.571838145534759280549717798617297480996340045633035367235699848801128388\
849832`59.57797643045202*^-18 - 5.6599628127564521977504243139669414613777491\
34022324851344128563154910913093184`60.134382184166334*^-18*I)*y^24 - 
  (2.012616896766170354339323081790002394237768070761718555366459655749651024\
9846`59.57945752026651*^-19 - 7.220564143279556678401848456159956624363882801\
56706089301011861979139147081437`60.134267536171755*^-19*I)*y^25 - 
  (2.589898445431306375863352317353121370221838189764640805676170155027086330\
2513`59.58320575536721*^-20 - 
    9.20556775193076805769486630521834523386425303019870822660428497581373374\
3171`60.133973599127906*^-20*I)*y^26 - 
  (3.298429456526662461187362764694839894048421113513091092283907701104969711\
225`59.583028334131754*^-21 - 1.172914897466065089767392144610585285153482710\
6039404491515020891600864887853`60.13398763626254*^-20*I)*y^27 - 
  (4.259194626882830474344638346941443891023336845948491790704704632798159408\
96`59.588632814975966*^-22 - 
    1.49359501637962030400393755375814792470244402532242823132120391348099286\
7545`60.13353818490807*^-21*I)*y^28 - 
  (
    5.368781281211246392040485940644689660157684825223538244222713685100179904`\
59.584762727403884*^-23 - 
    1.90091574141812498250899610187115982419017537313508477668692317829631612\
688`60.133849882880654*^-22*I)*y^29 - 
  (
    7.017804402342686623198270811367215242185912824289551385216117670257527744`\
59.59568664142696*^-24 - 
    2.41807069749768251248518211213174629876216935256402498703000115037557727\
69`60.132954376118235*^-23*I)*y^30 - 
  (
    8.63423661769672631558389431696392500060944076566781276878423506226336208`\
59.5824910919249*^-25 - 
    3.07441804403784204685692323140075179565475594573980199151290285618911759\
2`60.13403006615765*^-24*I)*y^31 - 
  (
    1.16923828663653081170921695548992613018813438719646537037898226424676987`\
59.60793766607031*^-25 - 
    3.90710940332876053857611761413341998401819056068792987161614944881515333`\
60.13189021032037*^-25*I)*y^32 - 
  (
    1.3498979059009884726061696216146343201220161574854483765032412614661854`\
59.56956159424862*^-26 - 
    4.9631471637462020115113574909330148213595271693512383873623535208637811`\
60.135017823410585*^-26*I)*y^33 - 
  (
    2.016208501072256509241344992439172743297688817952280968429815328459779`5\
9.6344121719425*^-27 - 
    6.301982360624991528788177436348483647596702133000518124464170155567023`6\
0.12935391362851*^-27*I)*y^34 - (1.943522711328841976386966875185941680825305\
164752354132142529816631276095088633779158151`59.52362434140294*^-28 - 
    7.99879462603873417993934312008537672320681448666363852105062022908744327\
1412196406084196`60.138059267546375*^-28*I)*y^35 - 
  (3.798400416181109812633526372010389171357410660126966899413354995051682167\
72453896408993`59.69523991577063*^-29 - 1.01486326099668824846908873774924598\
9464753311011957649555156749902913187526235840145514`60.122046701835615*^-28*
     I)*y^36 - (2.01099477416573915132477038825598559204610665318197152750685\
64947325122368497655581041`59.339055320286626*^-30 - 
    1.28716397882237031384849481930325221783835339008135317623621494238869668\
305679136786604`60.14527825582554*^-29*I)*y^37 - 
  (8.598199790299016624347133515624065217910287782943697258118460756389933490\
724777618642`59.81901708834592*^-31 - 1.6319649178500435651856138180736225335\
28517536183862691103907396726680854276254443475`60.097320374596286*^-30*I)*
   y^38 + (2.0554830321778430386860247858706819294009738672035739513389523680\
0488787952499718548`59.14564996309834*^-32 + 2.068450432140997602896401182739\
515736394713792462223235642838293484250366720267737987`60.14838118505347*^-31*
     I)*y^39 - (2.54166017468780023252200140079835355068572529366618314946740\
133139947521669734279742`59.99323498505274*^-32 - 2.6208556896741202766856337\
0403478647672812528469217483277689174035484014675174505767`60.00656060939375*^\
-32*I)*y^40 + (2.844511362376272186873119358516869127188845972716118748431826\
5719415986055205723895`59.96386669167409*^-33 + 3.319790850586961435093711987\
6472805929682458867817709402983933215521621588213437223`60.03096974245602*^-33\
*I)*y^41 - (9.594230016467379562227600262141187042798637644876770006480202801\
29645323517020127`60.11237803141792*^-34 - 4.20391117142528984365173367496977\
0369655022999509449935815920779309023278373690967`59.7540214360061*^-34*I)*
   y^42 + (1.6639015106944291185042780513894804662666901812434754721153361606\
08043531630773655`60.12936404310305*^-34 + 5.32202312849128928157384927391036\
017735706243058167045483829452579488958737914238`59.63431318463445*^-35*I)*
   y^43 - (4.1975189992348744883939966331024552675597447374770616273983095124\
8573791588525194`60.14499413381102*^-35 - 6.735740055069106167798414844026456\
0660544111647433994810318755792034092224095766`59.35038678181955*^-36*I)*
   y^44 + (8.5306022816392176123769526516956144952892049114111800102928721232\
408633826406069`60.14835822676898*^-36 + 8.5228302534701541290490660786425206\
38377790892284830995788030889310872209179636`59.14796237107555*^-37*I)*y^45 - 
  (1.970095240630838861481358713917249356321981192243084733683872648140115315\
7178036`60.149865640567285*^-36 - 1.07814376418444750189302143214561868696826\
9507362196738286634031674265503414956`58.8880550940792*^-37*I)*y^46 + 
  (4.243995385319319783433516984104275858566155952483887337585373541139337879\
74293`60.15029096259611*^-37 + 1.36354017007757714479013768786231340162730281\
579615511533113138566303215909271`58.65718399643403*^-38*I)*y^47 - 
  (9.553904195214498515859570276863734976389782237321764051800355932791808166\
74491`60.1504442936912*^-38 - 1.724096227824702643353392273441416759448867101\
2480311927209071930690114144269`58.40682491340199*^-39*I)*y^48 + 
  (2.105733224131787427851344297877831728232565325047277331163505099846565884\
91516`60.15049173586564*^-38 + 
    2.17952088164571993842549456580527365847320808565828322572840213530944920\
0782`58.16544942068812*^-40*I)*y^49 - 
  (4.715793516300000050785849281808738508587614274455048384994220714915530254\
5814`60.15050758852917*^-39 - 
    2.75467267083535672911100876495924537297650634726358182305662266145015509\
354`57.91702280791505*^-41*I)*y^50 + 
  (1.050485875862864451584551098388380643824694004582700535526612499563790801\
6255`60.15051261356517*^-39 + 
    3.48090107164930432042145439013705629196243233918992508266246979128146626\
52`57.67081407668781*^-42*I)*y^51 - 
  (2.355586023435000151994925944515919219726897214842693205502882779123974530\
586`60.150514240974715*^-40 - 
    4.39773629062305311548822652823852667600159557304476735221659487077759666\
1`57.42164445557339*^-43*I)*y^52 + 
  (
    5.280544832867652311088431143443464371475779635332877648364623169658342204`\
60.15051475752438*^-41 + 
    5.55501781746250673492615623789297529266759067483801812043276828724600905`\
57.172521479563386*^-44*I)*y^53 - 
  (1.187870011341380673945336481999249493370037367980616915692807912007473168\
89`60.15051492208892*^-41 - 
    7.0155754024251736661765359056834689483699515377142362123697160536963438`\
56.921809300430326*^-45*I)*y^54 + 
  (
    2.675409070461434310357511566625274307231053902240585746406873740886792822`\
60.150514974024986*^-42 + 
    8.858605509649275299938525130198158782354861383511233686612491018753615`5\
6.670490141063006*^-46*I)*y^55 - 
  (
    6.040070441242487130729126907822999025193809240795410884568812323137974386`\
60.150514990387094*^-43 - 
    1.118392326825876154923157886375852228722100979709885732620940940976558`5\
6.418067165616904*^-46*I)*y^56 + 
  (
    1.365825356632442542141497656699543732330416477764369630431558200607878767`\
60.15051499551209*^-43 + 
    1.41173164512918489842802130483454855996979292793738491151746481263556`56\
.164871974242395*^-47*I)*y^57 - 
  (
    3.09448249015792292300790664056089342432901586174399201046578740272756177`\
60.150514997112104*^-44 - 
    1.7817286515317728051128750590074944902629205053259146324071307784739`55.\
910768531324884*^-48*I)*y^58 + 
  (
    7.0226273869989648182162203646608315365279651157415169571172019668340943`\
60.15051499760941*^-45 + 
    2.24835353196734503422328696125955459540958227114272985745083319901`55.65\
587997267304*^-49*I)*y^59 - 
  (
    1.5964530342095516095853582180290088259433959698040263494590588011447362`\
60.15051499776342*^-45 - 
    2.83676486964511636326873215637164999143849317406996022790596739907`55.40\
01821911472*^-50*I)*y^60 + 
  (
    3.63499525885221740316768935185286722571391881222283376934486210515359`60\
.150514997810944*^-46 + 
    3.5786544441774096385574363473104930437190421800009712348213381792`55.143\
73091389274*^-51*I)*y^61 - (8.28963577843536767050955158142046254789358821264\
227407492809436151330194372302001951044`60.15051499782556*^-47 - 
    4.51393986810900718612875349751460006068818810820250414684890578967642405\
063961169539`54.88653531782436*^-52*I)*y^62 + 
  (1.893301142597168275491325860783983951714987273236336020456042857132027527\
5146799892801925`60.15051499783002*^-47 + 5.692894863827288594075355197008647\
5997882184724265054186145074026193304017870916825`54.628628464192204*^-53*I)*
   y^63 - (4.3305230424618383283788284082930630808761546103073761366960343000\
48439568143947947546488`60.150514997831394*^-48 - 7.1788301303454875013765288\
33022264897023649085337098362193326129682715093868998319`54.37002832095912*^-\
54*I)*y^64 + (9.9191505118662719993982399317319869869091926313873460989534457\
3742377815212302852708726`60.15051499783182*^-49 + 
    9.05146685303443142745238891737465101443556038756709665357123649257119126\
924752079`54.110759482937674*^-55*I)*y^65 - 
  (2.275120212339692188847241996054301815260794491633061560407057709118093873\
43688894152037`60.15051499783195*^-49 - 1.14111815010957360538151432760881544\
573654736844673727543695358980415573133492823`53.85084126218491*^-55*I)*
   y^66 + (5.2252944598848827984736535521260720644282085529655382352196359577\
889958624197307184995`60.150514997831976*^-50 + 1.438434656151252144392258161\
0333020916578131377694809822754480857286512034201998`53.59029436661214*^-56*
     I)*y^67 - (1.20164638307910363269649945052455435194687635262642666852944\
23186346561408088469853189`60.150514997831976*^-50 - 
    1.81300496922764447344611192847478923776324594962337498050380062341127980\
4938054`53.329137308697526*^-57*I)*y^68 + 
  (2.766846761530091973205064637507185057204257200877699069884465333227726203\
400228115565`60.15051499783199*^-51 + 2.2848546480160787085167097606577994769\
9726682999645263985044174258697366113594`53.06738846836046*^-58*I)*y^69 - 
  (6.378523877777557938224968056593895468681449309007369917893105392090447108\
78240343763`60.15051499783199*^-52 - 2.87918933768827939446240646651126547427\
37753073478612673886059288005827797619`52.80506503755373*^-59*I)*y^70 + 
  (1.472199099960102881068439328792682484507688518071198304330426258084081400\
16509068142`60.15051499783199*^-52 + 
    3.62773222590008550197848153801707448822184261313403786741301035732002300\
6979`52.54218367290192*^-60*I)*y^71 - 
  (3.401806420298509896346121481562826983958953913047110482485234555452748806\
7940492003`60.15051499783199*^-53 - 
    4.57040624381390602194053742160493574925400038333360493409463421897950274\
343`52.27876020572782*^-61*I)*y^72 + 
  (7.869285274355679122895705642822409698855314950867037593568932768226964351\
573326455`60.15051499783199*^-54 + 
    5.75744974109937477802082982440329393672631212837959349672978485404621119\
55`52.014809863893404*^-62*I)*y^73 - 
  (1.822343346514334697716057103492526577740220753463305990633221597574290107\
298182658`60.15051499783198*^-54 - 
    7.25207716956736621296449173520098586705189773048391094882502941804165643\
3`51.75034720913579*^-63*I)*y^74 + (4.224559750549177422202176817283652488181\
74964655648181107174786201039358800163306`60.15051499783199*^-55 + 
    9.13382497025647894656974563528418246746732271704502767976678055455943214`\
51.485386225895226*^-64*I)*y^75 - (9.8033992541493291044733359146968748443301\
755404006607653639743960146470815733731`60.15051499783199*^-56 - 
    1.15027588746153323076640904621513010074494160481019529373728808365126418`\
51.21994032375036*^-64*I)*y^76 + (2.27721502463210453890729227472786453105514\
71162701896114193331545698253433840681`60.15051499783199*^-56 + 
    1.4484764087658480285734601257286970451731232108396383596501418208547733`\
50.95402238356402*^-65*I)*y^77 - (5.29483116160453624293015826747228741949826\
6001275732722122141839699134414490658`60.15051499783199*^-57 - 
    1.823819668832216701953155893650138960892939338433532168275101404170222`5\
0.68764477669986*^-66*I)*y^78 + (1.232281611415294295594504591743502523932234\
243504854353961591444134306756938298`60.15051499783199*^-57 + 
    2.29622460349383505799641474399850981104475378645652182792405302737292`50\
.42081939600733*^-67*I)*y^79 - (2.8705629108135568309985355276505530062951612\
520651999465450825707532229332729`60.150514997832*^-58 - 
    2.8907447738700428357850261291767599502263322265630303910429127792063`50.\
1535576777551*^-68*I)*y^80 + (6.692883939790494024020549279439633439198717550\
0359075872664016857878283580583`60.15051499783199*^-59 + 
    3.63888995586437179368151288152693572796039343798481132464481994596`49.88\
587062602297*^-69*I)*y^81 - (1.5618484701516207365767064567945538809803027833\
396094309297367586505776284228`60.150514997832*^-59 - 
    4.58028742725660672095047093790898446304671267262674485810122895254`49.61\
776883349173*^-70*I)*y^82 + 
  (3.647829174911968224456273808721830776781365052233122628846057492519251317\
068`60.150514997832*^-60 + 
    5.7647701592271338414324275359462047557429193971863275630221381808`49.349\
262502083455*^-71*I)*y^83 - 
  (8.526897482329743161087344848186994703813889772231951317598254474650408250\
22`60.150514997832*^-61 - 
    7.25500148151591776887980023788480242812497831704511325141616689`49.08036\
146173718*^-72*I)*y^84 + 
  (1.994802164836805604359906030401644806879276832693654447984160169179075061\
81`60.15051499783199*^-61 + 
    9.12977388120388751965376679403109423421316554629332744405372219`48.81107\
518838801*^-73*I)*y^85 - 
  (4.670382594369709624475517852352497512880108415689407607123767800553778143\
5`60.15051499783199*^-62 - 
    1.14881548803257979438090264825708311914069870257900210418732486`48.54141\
2820701524*^-73*I)*y^86 + 
  (1.094311144372899118070258965395742939694791377954767383660146463974019096\
8`60.15051499783199*^-62 + 
    1.4454697258046874516362412275993390031213470918597569590470006`48.271383\
17592376*^-74*I)*y^87 - 
  (
    2.566002638698382220260237571019004603410362864928545225046790671184667255`\
60.15051499783198*^-63 - 
    1.818598655044786320214031146634010436265188662822101948384414`48.0009947\
64761025*^-75*I)*y^88 + 
  (
    6.02134814127608117475412042479187181177768707924434811055529047015109711`\
60.150514997832*^-64 + 
    2.28788686773912153156521439473346410202856183345970683315073`47.73025580\
543555*^-76*I)*y^89 - 
  (
    1.41398058638374821332138396291403071492136350291617106981674278333174158`\
60.150514997832*^-64 - 
    2.8780788355556504623116359829509525707594535171208995542135`47.459174236\
930146*^-77*I)*y^90 + 
  (
    3.3227615653399071119866276858768181497267047735450544399929427572849042`\
60.15051499783199*^-65 + 
    3.620277923477116483719328291427827589994267982915520438861`47.1877577314\
99666*^-78*I)*y^91 - (7.81365300784603770742048320548939656723726114358069248\
84590082939375605582300551831813063`60.15051499783199*^-66 - 
    4.55357851853785024559231230275745182177696874522201998889565532225294262\
9109`46.91601370648522*^-79*I)*y^92 + 
  (1.838661100615080781545986280117022712972548577345864945123752764295300924\
5240173482486042`60.15051499783198*^-66 + 
    5.72711660790731048581067849814241001398494140756351609698779680116034219\
946`46.64394933548365*^-80*I)*y^93 - 
  (4.329477709834298216118628675834068260717334266886338948427915160506257612\
137403504424082`60.150514997832*^-67 - 
    7.20264597977782633656486485777335049664255237238234565486456954284265176\
13`46.37157155891104*^-81*I)*y^94 + (1.02011566135595278792761039046217472386\
1303439085437783654525663211828738276184313762852`60.15051499783199*^-67 + 
    9.05777464401055110373750998150364737600910952320121318284892405303967220\
1`46.09888709400046*^-82*I)*y^95 - (2.405123826715578242059031761265365952564\
27259280810812930333169618709183201518144345943`60.150514997832*^-68 - 
    1.13900305040054329155101549590474702363311578232060438483441939486222847\
4`45.825902444269616*^-82*I)*y^96 + (5.67405844631530695019276417076040459769\
81691195534804992012374999386459437360728832902`60.15051499783199*^-69 + 
    1.43219685477619619773151476112866512659260282623376083760859629743147173`\
45.55262390849156*^-83*I)*y^97 - (1.33940806271817008519099788815876759051389\
11335552267912425800225083314872867175855524`60.15051499783199*^-69 - 
    1.8007586112726137237187629159148717299345995335554035719682197646025824`\
45.279057589199994*^-84*I)*y^98 + (3.1636565282134750939873483758436229047741\
62256578778536549012622559223633917709205104`60.15051499783198*^-70 + 
    2.264038093769343208236552614913174703580420848813523731596882213236639`4\
5.00520940075716*^-85*I)*y^99 - (7.476835054267499319207354465437647435887910\
50027913186706246302554182461634993713672`60.150514997832*^-71 - 
    2.84634722877965115953532354667547758085892607262288701388006832480198`44\
.731085077011585*^-86*I)*y^100, (60778.97818818140459025536311523348017528485\
25343393288053105502657273742092236005`59.83355035530831 + 
   110486.8402352646936677286133791882122234032665784359251302225961709016677\
4019678634`60.09310751438523*I) + (16979.227551144956959199792920204321364120\
89318170638768618384037665956212218528988`60.124340127577035 + 
    6077.17750868368972954084916678699939482878327649726132198266607613068591\
716705752`59.678124120776495*I)*y + (338.213428178838315970364384484827811685\
08725274715475730125691455877591204144985`59.90342106268488 + 
    492.473949930797209241587688018572269831342029911050101574832339825692024\
34968558`60.06661347902293*I)*y^2 + (61.9552692067517826473164422952255229528\
2048603063274968372901717102815556528923`59.94861864258683 + 
    76.7325175532039439749631219667121600857185817174904608065167582183196470\
0644693`60.04151984158753*I)*y^3 + (3.518903745154101680140771568081108709330\
06360202538864109978532665905737372041`59.53234346424158 + 
    14.1774238230973022420320842036253118484253728096603019520726438354407113\
9302795`60.137533399232154*I)*y^4 + (0.11504712300703314061021494088266481614\
948661503749195037518350263540338297679`58.8288457692761 + 
    2.41018724081361750250475748132250957516559359710798106597983933136669525\
898227`60.15002078960241*I)*y^5 - (0.0172559896117319933736680953871682417584\
7602737578581210744648991177864772433`58.806603268090036 - 
    0.38054459447069987686437613830004626552518029545080947820326133951490718\
747795`60.150068954734664*I)*y^6 - (0.005763658825353623340492231630319873944\
79948642573174784704393093674859775112`59.14928209860252 - 
    0.05751235874897797662223374702237444093086932038059527332913188010080211\
502338`60.14834501301632*I)*y^7 - (0.0011641982973829564868646543242484403015\
2691127074439693747746466749938579459`59.28545605739777 - 
    0.00845289408225105265317017149235863648493008611343840584627429528297554\
93353`60.14643452474202*I)*y^8 - (0.00020204987668987646911703403177679033931\
567183634915852281948113782587026547`59.36423704667026 - 
    0.00121856049222212417924700823720787770071765747191962462281236632957919\
615219`60.144625550399624*I)*y^9 - (0.000032563035089534632168033024863995121\
10854041742634532042290254458931484254`59.41723290724182 - 
    0.00017316535690351962983296147071263987201512400557512037146020218334006\
770712`60.14296904236138*I)*y^10 - 
  (
    5.0203369194249264949360373921544996551224013262488102552171300401029696`\
59.45597276715272*^-6 - 0.000024334601955842207533249146175559859942411635171\
0365030389682586923645633`60.141464149955745*I)*y^11 - 
  (
    7.5118517358070760640734922890713769710915066912927102636015830453867978`\
59.48578182112712*^-7 - 
    3.38894978314664530048796197796739617280040088739754289717466376289077843`\
60.14009994720201*^-6*I)*y^12 - 
  (
    1.0998230538853733748829652556081069167805654467999384078714832263025007`\
59.50954328734295*^-7 - 
    4.6842735084723588906481249831386819763675309525022396900978514071381276`\
60.13886271347512*^-7*I)*y^13 - 
  (
    1.583644225903206426706251782450534962537275294248863776390340305617628`5\
9.528955254429825*^-8 - 
    6.43343296983447090920435001401697469198248228263332748650269629653786`60\
.13774041317217*^-8*I)*y^14 - (2.25034161193551090999779779057504356728877991\
1430193116688609671908135173778640770870684`59.5451291128635*^-9 - 
    8.78698529456932244680778558237305817782788050839219483400936717336981279\
1992190872827425`60.136720561489845*^-9*I)*y^15 - 
  (3.163223409027810875888640186621119519287650606466376057588568217066411955\
08199527680538`59.55879551699545*^-10 - 1.19433948349098795467310355229911067\
5879709497699171733080184198109457819468122527321523`60.13579344089117*^-9*I)*
   y^16 - (4.4065322249575849604179824356095193026724931966961138570644185496\
485829170445890365687`59.5705010967722*^-11 - 1.61638203629477178024274515310\
300715012933248830870889554508566548305068742015239623691`60.134948161562164*^\
-10*I)*y^17 - (6.091414176752097856833622839869715755034132921948207786706524\
923197944231430840961509`59.58061147145498*^-12 - 2.1791357401839973418462750\
023249313752302691597966684055035995178311903760615907275076`60.13417762538936\
*^-11*I)*y^18 - (8.3654098595750740176870293661798313157736258829365409748979\
7771076534766782405104707`59.589446578731916*^-13 - 
    2.92760528007596259540961244382838007488048479507370352939475117805359951\
5155395466629`60.13347187660288*^-12*I)*y^19 - 
  (1.142181987537485164443365063524701580310686670667157817807394931326753754\
86472959467`59.59719426407058*^-13 - 3.92073918680109216064388574630529254588\
305679948472674960055814376071991806781684029`60.13282691047654*^-13*I)*
   y^20 - (1.5517343157291211621580859918593442989549955355223261426593697947\
732739712911671669`59.604079564111636*^-14 - 5.235645169954551874538743150882\
7148983612727385240486749566012714754705945421568387`60.13223240557466*^-14*
     I)*y^21 - (2.09850034868475013019328966916726246395894753970530460445276\
2754476748979797944951`59.61017470220647*^-15 - 6.973054904683291912575402517\
141113513580192336314021787478844324265389654497022058`60.13168874127847*^-15*
     I)*y^22 - (2.82697086226651908918868970273707902870104289431866850478248\
618985465361262189258`59.61568648159029*^-16 - 9.2644027235662250286256491556\
386841207990494068084294719075206466119614019623703`60.131182574947054*^-16*
     I)*y^23 - (3.79387817531243867241309603998007421331328661345065277256219\
54740159280309214055`59.62057210773063*^-17 - 1.22809875617756406248280511020\
669493716969823644827236024478488655232689999722895`60.13072201803376*^-16*I)*
   y^24 - (5.0764229397649754262233278426793663585530403820615963880466674337\
6764499426853`59.6251009388401*^-18 - 1.6245822255481819955854511678946539997\
973301252289799423099827052349317402469446`60.13028483820742*^-17*I)*y^25 - 
  (6.769569634170321039768719132866075873313966687862753076159375323637781384\
95733`59.629050408117074*^-19 - 2.1448947315548615585898719038141586463588286\
19734894396629073729660057671103509`60.1298953306884*^-18*I)*y^26 - 
  (9.008873981706437138597850256000058804652992127544566336148235363864542362\
1839`59.632896091067614*^-20 - 2.82672083592883230467376723567655527440021452\
831903926537916967674111728710545`60.129508499248544*^-19*I)*y^27 - 
  (1.194763535039408331712359460051752345279232065290976304672365189993457926\
28`59.63604447709076*^-20 - 3.71897812564538313021307442091262854261487094846\
64158854037330605476560561291`60.12918614183175*^-20*I)*y^28 - 
  (1.583254252348849889813420071766168603280876237726057311087304427071811817\
722`59.6395024586486*^-21 - 
    4.88510943446092172427596718568301692101421215966349026142694994742321774\
6581`60.12882609257955*^-21*I)*y^29 - 
  (2.088840180825089176883204970205725235939322157087446701168891783916107260\
23`59.64181057502264*^-22 - 
    6.40732653077767196998599200111256325454324254457889259547301644073198588\
289`60.1285822191726*^-22*I)*y^30 - 
  (2.760405179976250274126871663173744809842082383283141464540472486393786194\
6`59.645310298802734*^-23 - 
    8.39207702613410339250020465049036808864692363502120421326788294108297569`\
60.12820692644997*^-23*I)*y^31 - 
  (
    3.620748830685858797326395479088773619362958247732807817064623209850138373`\
59.64640013075534*^-24 - 
    1.09770830999698129655461134421992590929833137871522187514056815673775816\
79`60.12808868362235*^-23*I)*y^32 - 
  (
    4.7839042163104827751142087299245695877313534746448857419938364603667476`\
59.65082321872045*^-25 - 
    1.43403990180146921895856602596346875191756852337344880147924620458675412`\
60.127601978764986*^-24*I)*y^33 - 
  (
    6.2209837911300270747745457279853305064556856140533355229727363277931483`\
59.64948757207711*^-26 - 
    1.87120603366165077401822627098291591635881652364937381124707184708084648`\
60.127750111470114*^-25*I)*y^34 - 
  (
    8.265988652105490513587173196153463233992367453304558396281829094882641`5\
9.657003012902685*^-27 - 
    2.4389058782805434094892950036494113670598094841416782430939171889166496`\
60.12690324861415*^-26*I)*y^35 - (1.05658426547814821783301541644294775112732\
59713670121335775331146123105144171445811234415`59.64981195522232*^-27 - 
    3.17545828406160752932796272674120281892630225719699418875019870358236760\
2952531457283141`60.127714228076584*^-27*I)*y^36 - 
  (1.433211919448462274152000525229872955818529153062741085684459340504976999\
746180231318051`59.66615814577964*^-28 - 4.1302727509844565573398502897662281\
72774486658178512833716429375221841693873106610323446`60.12582646654281*^-28*
     I)*y^37 - (1.75695607036123846130282660058797046636789536011805844872257\
639215475473908810772037198`59.64343629818348*^-29 - 
    5.36702134144568830939276809072868765602104752909337321422690413793278778\
68809208214941`60.12840871755342*^-29*I)*y^38 - 
  (2.533553734596327747107749085794394516914905807349714884765177273086771542\
8808622814915`59.684190713925034*^-30 - 6.96770856725147954000759674976685137\
42705394369691084975134095837640456344677409542518`60.12355057166406*^-30*I)*
   y^39 - (2.7720864393093620948422268171964573515679360791776940834451033367\
82311967404286006841`59.61773088893771*^-31 - 9.03789125087238293708238536052\
3474146712605711070206991495636683751887100139848368576`60.13099123194361*^-31\
*I)*y^40 - (4.747052120303480327940980349940740602650189786786862549816894092\
31823717657425351163`59.72523548400493*^-32 - 1.17133705388590602203510426947\
7301893077034450665360610763027670357288979079937504956`60.11749336582427*^-31\
*I)*y^41 - (3.682527749222200416063226284411857137329983713225407662418599341\
1953416838411669838`59.52327556472526*^-33 - 1.516876783907696609975790579186\
1715454979670282884383483493848344532483564830785513`60.13807984105108*^-32*
     I)*y^42 - (1.02083786609802353603644194300179925053558379798511820863964\
15650379155601131668681`59.814600109311016*^-33 - 1.9628510799911435608352405\
278019942908546584743916109020522586389381938663569750742`60.09853068954225*^\
-33*I)*y^43 - (1.345106565070526461868262263824772873161132982843863176226902\
06472690217644205918`58.87415561106092*^-35 - 2.53809013479892391513126754428\
6292426577055970552475656970236057050342881890875861`60.149905959765825*^-34*
     I)*y^44 - (2.78867258428904010922900447611285708512584321335165485198963\
525014569225149480968`59.961944908717356*^-35 - 3.279612390843264448778656263\
9038803108103170885731459624438521295361309155558714`60.03236990017919*^-35*
     I)*y^45 + (2.15262900256606136718038950963026691000631631250229517982191\
61782073057597614282`59.80673346651552*^-36 + 4.23492892687812940165883450142\
41591087489306861675163765514944248631337825136148`60.10061040538446*^-36*I)*
   y^46 - (9.9559163406749936528744214556906917285986307825515662581717074092\
29061657884695`60.09332427694436*^-37 - 5.46499121407500639287095819744319050\
3453398819266771883379894859583815713828179`59.832832506440816*^-37*I)*y^47 + 
  (1.537094215163495837569281966007117505004610973184637341945016775871215765\
82713`60.109078324559114*^-37 + 
    7.04796061710230184217592472342743092708707563562444559205575674186251498\
1528`59.77044130509462*^-38*I)*y^48 - 
  (4.290644842824407012743351889135054417394096656234845722735950672050278820\
12308`60.14099340416561*^-38 - 9.08402716600691655987192042402707676194704287\
11819352302759612265193536429122`59.46674926109264*^-39*I)*y^49 + 
  (8.443588172324735349062224738483985517300259837118928916238476578564573227\
4448`60.14638403939751*^-39 + 
    1.17015677448968119556477405150307716914595027434861946802842815394691033\
612`59.288101047792715*^-39*I)*y^50 - 
  (2.033186014739605060526857376308461591342298242132967495324052437691170819\
3878`60.14932608588758*^-39 - 
    1.50650136059303666992263827393542050859263878084188701517610282688169849\
1906`59.019118500380735*^-40*I)*y^51 + 
  (4.367388805191046729706768683914443331315689221707053629116433559712117494\
405`60.15008762173585*^-40 + 
    1.93848986923574768436672156914171159694292399983697872282422267228588716\
793`58.79732930086378*^-41*I)*y^52 - 
  (1.004898559773060305413299421043782963818168766215958666398001993291566763\
731`60.150381386026766*^-40 - 
    2.49306895795663447771755413043209679096482272374431704718749956781811567\
07`58.5449934534324*^-42*I)*y^53 + 
  (2.229665449560333853698053763703188443343067871261867470868668884209586501\
12`60.15047014300192*^-41 + 
    3.20471624647508916519792165289048199486160012543439580770622641630006538\
1`58.30802002088353*^-43*I)*y^54 - 
  (5.066965660901712161194976206522712778392819598177564247871100764760484229\
1`60.15050065887229*^-42 - 
    4.11753021441588027099143571753820325289862325891338024505339604116567206`\
58.06038949251286*^-44*I)*y^55 + 
  (1.139283310998441370895443129036933680626758329615018787816310526442232697\
3`60.15051031991996*^-42 + 
    5.2878964497307336535280635171794491699983134756488885346574003706609624`\
57.81716152632259*^-45*I)*y^56 - 
  (
    2.584752792189982569590176793054365303532419275617200956239833973162002478`\
60.15051350027221*^-43 - 
    6.787888313030994180493911229773883424496343866671494905559111484348974`5\
7.5698291750088*^-46*I)*y^57 + 
  (
    5.85072303352177860329467380482524072766439395365270487370842495079957132`\
60.15051451662548*^-44 + 
    8.70960321783288437867348224851343545482133559900914634206921906859707`57\
.32330334739365*^-47*I)*y^58 - 
  (
    1.32967287074244654298274712110516531969160849553069099477829354806036837`\
60.150514844573486*^-44 - 
    1.11706905801550068324575488910554528012762104135666817410206098184632`57\
.074850058962504*^-47*I)*y^59 + 
  (
    3.0229448591438178373578522094843010814700049202326109545933174774749303`\
60.15051494909434*^-45 + 
    1.4321397233822183907819472236460148272377608676907298723414896273927`56.\
8260701146823*^-48*I)*y^60 - 
  (
    6.888571042940637742981464555223662046403699285671791570974047392288946`6\
0.15051498241725*^-46 - 
    1.835354476586213034556246007427941870728406399171856904439210710012`56.5\
7610579613405*^-49*I)*y^61 + (1.571511647457034379097010837946924809102534389\
65032582803401380842671997057309194887803916`60.1505149929713*^-46 + 
    2.35119659096674824890788617829521717192372610551041954348251986877588851\
78929546262881`56.32548633215267*^-50*I)*y^62 - 
  (3.591334964962227795115703793754217380698071995868691770878474377788985593\
1795019674604663`60.150514996305695*^-47 - 3.01090703279653084094485327554773\
657778697985306709246059480734821114671743783119703`56.07395642859678*^-51*I)*
   y^63 + (8.2179711295527807748588040313714334732036686202668760651358611535\
48255482104208705856272`60.15051499735433*^-48 + 3.85433920537696023678038820\
934045354743798958376466384776355347124839704891762231807`55.821700318706775*^\
-52*I)*y^64 - (1.883271217297476147290535768920097713457797823687069118092533\
592585181945410429312049006`60.15051499768303*^-48 - 
    4.93232019788430251224018410696376970544127075351371232949701766478261047\
78540372468`55.568653391207334*^-53*I)*y^65 + 
  (4.321474167405450766392960822274958959006417555131826581150538996306365752\
73957857150206`60.150514997785706*^-49 + 6.3096562335032690142307143839195036\
33772140507506420728486864783570554059355433358`55.31488877493064*^-54*I)*
   y^66 - (9.9295963900778158777544282576140203414008728137531443571822986762\
344751722636777380643`60.15051499781765*^-50 - 8.0689572910789025487547655455\
1292559883005512702033067551808249555869404476348111`55.06040081855777*^-55*
     I)*y^67 + (2.28443660463250838420397409810770366644779347473813342273870\
26581810641809023251057338`60.15051499782756*^-50 + 
    1.03155032099453426205861963314247057527544231335336582880635742182254822\
329303362`54.805226305908654*^-55*I)*y^68 - 
  (5.262191792294164384944632532511612727252792464053065044192658555231076422\
795410288434`60.15051499783064*^-51 - 1.3183433681981267083831082605404438057\
521695056334987906035174929793822402898801`54.5493768638193*^-56*I)*y^69 + 
  (1.213594853148613839810511730058201634390465379471443130906996616312273946\
41435390522`60.15051499783157*^-51 + 1.68436208159706552952941878218550123721\
3080815505815361952972403432137308086472`54.29287672789993*^-57*I)*y^70 - 
  (2.802127504969509072739095301414289276859743376848613556238423060793793122\
6175142768`60.15051499783186*^-52 - 2.151367977272410848674954158097363276811\
91300384538706492419115613346242816114`54.03574180470916*^-58*I)*y^71 + 
  (6.477289042772491963479845521316040667146870880987095156355498849142046974\
6466711979`60.15051499783195*^-53 + 2.747069582407644958298709100598906205716\
2383860858585151500549509544135416733`53.77799138047589*^-59*I)*y^72 - 
  (1.498914622162187910053398271167976603610665150390493423516574617789699869\
1153647264`60.15051499783198*^-53 - 
    3.50674020674893575744099076494607604359804519524002313721104995313554517\
8764`53.5196416944067*^-60*I)*y^73 + 
  (3.472362541838797434400044425592994217834350932622946603689182134612412905\
21393931`60.15051499783198*^-54 + 
    4.47527397801356497386284297444701678725710753058295375666938724991461494\
235`53.26070956335862*^-61*I)*y^74 - 
  (8.052399946896586561705498478137834231944133253730949215113304423938165630\
0490498`60.15051499783199*^-55 - 
    5.70979842363371797216053481578096959339682077545014558831834405907620176\
96`53.00121043688877*^-62*I)*y^75 + (1.86924145569106100164515816098244441926\
342759012742846944554160522561229333452864`60.150514997832*^-55 + 
    7.28299369493483754864600326915850920563033003510421400064057256125205950\
1`52.74115952764539*^-63*I)*y^76 - (4.343438204810318013904021883503382411222\
8255882882253727520292792781646544350874`60.150514997832*^-56 - 
    9.28730887347576433205249189011188075275333185832031117647494715413596789`\
52.48057124013046*^-64*I)*y^77 + (1.01022658165816163434449366842034061367088\
78327570723737369410391464224740734804`60.15051499783199*^-56 + 
    1.18403169532814955529902291251129351608949459732577906104406890082843354`\
52.219459534266655*^-64*I)*y^78 - (2.3518524137488992203902809619736494702489\
11783940694362540634902415868952892344`60.150514997832*^-57 - 
    1.5091514945596752386847882111887680405633829188358771720008776077836043`\
51.95783777109003*^-65*I)*y^79 + (5.48020836824573625765437477764479817263323\
355067003044965527379053723043660787`60.15051499783199*^-58 + 
    1.923095776289032855291483671979182733808263973188137619156913169882362`5\
1.695718840331914*^-66*I)*y^80 - (1.27811469788693610326550305798784185950947\
009469553896699775267736005514339721`60.150514997832*^-58 - 
    2.45002187389042691603251559028544585330998211290338848824207480968253`51\
.43311513049663*^-67*I)*y^81 + (2.9834496839752833343509183298926032968042385\
033001442204481673109703901235981`60.15051499783199*^-59 + 
    3.1206301697714954945453068402254887207403752450732553972433296135642`51.\
17003858285866*^-68*I)*y^82 - 
  (6.970027294203930455565554343296288665948002600491847566079967164357863797\
401`60.15051499783199*^-60 - 
    3.973929682418926544807038582974911866452798885094027838183856084114`50.9\
06500697181464*^-69*I)*y^83 + 
  (1.629701958723973742925360876930768928164889650292969554635173722982554730\
139`60.15051499783199*^-60 + 
    5.05947846134222078598858333453644889191683942370549572142369683044`50.64\
251256172733*^-70*I)*y^84 - 
  (3.813565789627720499698340070886508945655114575124771183602839211360635980\
93`60.15051499783199*^-61 - 
    6.4402260789897296382187840678281206675432985463620354110612024474`50.378\
08486801117*^-71*I)*y^85 + 
  (8.930902527536352273427853520860849123225958601073295270372147572804190249\
1`60.15051499783199*^-62 + 
    8.196119535302825181233333588242024883223567700948271880755385028`50.1132\
2793204867*^-72*I)*y^86 - 
  (2.093112173685231637663607598113009076871922054260876385457730571080832285\
4`60.150514997832*^-62 - 
    1.04286769890404627844068896675096624554972759634003166047843811`49.84795\
171035461*^-72*I)*y^87 + 
  (
    4.909248093572066786679192788166605799441457611207279550376813807322496323`\
60.15051499783199*^-63 + 
    1.32667883131027209934093070599360536837628732776377770395654613`49.58226\
5817213276*^-73*I)*y^88 - 
  (
    1.152272824993871084158245507741518408065176352986342568928620168862334658`\
60.15051499783199*^-63 - 
    1.687407059180549955784499002985108272220808784915265848276553`49.3161795\
3977709*^-74*I)*y^89 + 
  (
    2.70648931115357952198352819928422046824959520346333536914503148271792584`\
60.150514997832*^-64 + 
    2.145819419918375446855198651160119326496868886155974587381158`49.0497018\
5296721*^-75*I)*y^90 - 
  (
    6.3615216010046699523132456835047121875965648613360013413960324132849863`\
60.15051499783199*^-65 - 
    2.72827059058179400294259671312633143680918757676303616702915`48.78284143\
319539*^-76*I)*y^91 + 
  (
    1.4962792637786133480431348425353216037079207842825776020648982429271044`\
60.15051499783199*^-65 + 
    3.4682015739356920238786555909034522896751180907027506086879`48.515606671\
52494*^-77*I)*y^92 - (3.52171947281366993381288409624750575173390074183849637\
077325204795007735343139288857796`60.15051499783199*^-66 - 
    4.40803918904158300317047093148947240929804293267927686224786495152169535\
67325`48.248005686013705*^-78*I)*y^93 + 
  (8.294324290118106018269588063894220714521323597138706746716300116707970313\
863351744857055`60.15051499783199*^-67 + 
    5.60160327009551009541922911570453569747789548116461545260986218980919507\
7642`47.980046333451085*^-79*I)*y^94 - 
  (1.954723430586781238335921112460457395991171433821453058061203811815361091\
496653543028445`60.15051499783199*^-67 - 
    7.11715692044011087136303810050135830655572578967144614678845309909525023\
395`47.71173622044152*^-80*I)*y^95 + 
  (4.609584478143077815128221317117537666656799425243324293031223678219175934\
61242954196226`60.15051499783198*^-68 + 
    9.04127116226765126834485117966740914022280712417046529642408052350017351\
62`47.443082713922195*^-81*I)*y^96 - 
  (1.087688844367483059037715330854482392306730305260720802109369665209225036\
2032977850843`60.15051499783199*^-68 - 
    1.14837208665079717754632788575889473622412346077070218477368353109728765\
03`47.17409295112508*^-81*I)*y^97 + (2.56807952218764673537512249392453161840\
24240893162455682465935982090324956928819001746`60.15051499783199*^-69 + 
    1.45836864704989876597131447843954031958958636943414836866529802158664367\
5`46.90477384903116*^-82*I)*y^98 - (6.066913341681128329263725269796358022753\
763675045624592787169794750781173546171255794`60.150514997832*^-70 - 
    1.85176088902542619799121822293063358201730153740662386375473870920785248`\
46.63513211334086*^-83*I)*y^99 + (1.43409341725300279233942095514525550001876\
6558008985533841765078462260946386033771969`60.15051499783199*^-70 + 
    2.3509137250973454538189691232094225057063519099152086598484005521026478`\
46.365174246993384*^-84*I)*y^100}


==> anc/V_numexpan_CF3_s16.m <==
{(-19461.00213434279603103813046597749738027303481969437623216605172465324172\
546107638`59.982370264651 + 21042.6391169709467985614548286638646491226167445\
4415216957427451458287362999205877`60.016305271433346*I) + 
  (5384.213720583462859623120590132062077060924272354318408286873512437795898\
66619149`60.14770733431581 - 614.21866010640065065433165221415505272337452759\
582951620011416350598814914518825`59.204908050179824*I)*y^2 - 
  (341.4111440294472956939238203888174654014922005382155902968993178637164684\
3161575`60.11778725273676 - 137.698096452769814645997811426913698056347898533\
85894857716376846779825715695375`59.72343749646843*I)*y^4 + 
  (4.294731926557097829327644844546126886025894128135587699830607632898944114\
93019`60.00043829418443 + 4.2860633508068005543994517862448344395606070986463\
0992602072414475921193918769`59.99956081936459*I)*y^6 + 
  (0.023856748699720682139448699145520317278925943788320989600843138442804158\
65857`59.32158298813886 + 0.1591167561769307770700094810740432710115956442518\
6101208314328314182113741835`60.14568764878219*I)*y^8 + 
  (0.001285104739725176903494074348942207179077304610317811279480904866695318\
33625`60.15051499783199 + 0``191.18215657377456*I)*y^9 - 
  (0.011205133603808801774789039476208835030930914830631309059685530562941170\
19474`59.84129592933094 - 0.0198989064722966662130443029248096367809563078818\
7907924929138750402022681368`60.09070810091879*I)*y^10 + 
  (0.000191583525862709002658342793903451340820236699211340372022180352150736\
03985`60.15051499783199 + 0``192.00873693747084*I)*y^11 - 
  (0.001295920245923103974140117686512220370172667714451030824650667611043198\
65409`59.84171282450183 - 0.0022984824536135213776396194382362746883217108788\
7654885900879493531437766552`60.090575742419325*I)*y^12 + 
  (0.000021887920794979618448457243494699241817789676641888469546638007855277\
88165`60.15051499783199 + 0``192.950890590654*I)*y^13 - 
  (0.000113783845584942524286108722390951780317811531715006990847534909702604\
02501`59.793931645678775 - 0.000232245799663466528567629815214654768035550413\
12883139831837621114639913559`60.10379890622581*I)*y^14 + 
  (
    2.28069755380161884995869032790496799933253515969867306514593225928430902`\
60.15051499783199*^-6 + 0``193.93302740237897*I)*y^15 - 
  (
    9.2567153113759950250484031499965123280940607787799327770198369694906759`\
59.74315353977886*^-6 - 0.000021762417257432670386566981637793549263797880210\
3793214809885482168419212`60.114403765397164*I)*y^16 + 
  (
    2.2698086817867494548958974721145560946552305624120278013272300887708596`\
60.15051499783199*^-7 + 0``194.93510584631963*I)*y^17 - 
  (
    7.3876655057215129731456355343056407014988421367197543433319030270858319`\
59.69869695973766*^-7 - 
    1.95599736975867543197331137564416653704467223455216224537824384905952595`\
60.12155800270243*^-6*I)*y^18 + (2.194639188855865109907411437521774320983413\
428526899310253755916148570202317840344390493`60.15051499783199*^-8 + 
    0``195.94973196916328*I)*y^19 - 
  (
    5.915889904153750608352056899524899845527731137704296208939706592426635`5\
9.66341066174442*^-8 - 
    1.716976615773350734084812760974358337388383258501835805192294028488466`6\
0.12615495900999*^-7*I)*y^20 + (2.0780183610868109046748203080492250649895191\
35310601991005401730998643209893368004389285`60.15051499783199*^-9 + 
    0``196.9734457185264*I)*y^21 - (4.796344805085111506456756452315365073799\
634620573092461438102399424760020157260533088665`59.6376853199009*^-9 - 
    1.48676100257398599156945010225298766069387330871382360024716911972763239\
78314893231687859`60.12901608441749*^-8*I)*y^22 + 
  (1.935590151881545002235365000469873603852484962840820606394734567888015244\
98417519527061`60.15051499783199*^-10 + 0``198.00428169534257*I)*y^23 - 
  (3.946404073443502585671618749082953410178148950543231142866042816747744054\
74211090719333`59.62062623817012*^-10 - 1.27729779966087278284114672733228265\
3078234268443770589562793105371235699523705403628836`60.13071685147907*^-9*I)*
   y^24 + (1.7788493344488792137607608171098417081518165027800233199631409944\
685256399378218341914`60.15051499783199*^-11 + 0``199.04095593350294*I)*
   y^25 - (3.2918245593957069490469353776130558588958769750267486276431687034\
400131860317204512221`59.61070397128983*^-11 - 1.0923792769970525839971202730\
4980349082370065252389488141473427389448029350059874448177`60.13164074298222*^\
-10*I)*y^26 + (1.616386692641634809961129877273943648271110114802383148640146\
871267722146643360977999`60.15051499783199*^-12 + 0``200.08254983279753*I)*
   y^27 - (2.7765640422030918848185608099760973256220061766839682419588165843\
61266890630573463534`59.60621523821493*^-12 - 9.31829073441847106834273514547\
3985389598615406239998861125649394449229817232636190188`60.13204379965683*^-12\
*I)*y^28 + (1.454549713871008848969859427236254831987206235278777906989644335\
51334162884749501088`60.15051499783199*^-13 + 0``201.12836652989688*I)*y^29 - 
  (2.361299615203071181783498714085211715269835693622737580047540000583885498\
61529952107`59.605580152226274*^-13 - 7.9372679310957422502519491332833828433\
1112281638651427190342110565948590247310848967`60.1321000965177*^-13*I)*
   y^30 + (1.2978949495387148698689304926960038111144187356636177080385758218\
270079582813655714`60.15051499783199*^-14 + 0``202.17785555665304*I)*y^31 - 
  (2.019345133668852684879714973937579795588055490830504398201834657007415396\
5222798235`59.60748935100242*^-14 - 6.755406939863695383014253803277922545676\
410172068773239156451466110139131084348733`60.131930314524716*^-14*I)*y^32 + 
  (1.149546047402204428442533790920881738006443414757166477304346305633927066\
612907016`60.15051499783199*^-15 + 0``203.23056872662983*I)*y^33 - 
  (1.732780803229612611663041237761810181417131345136187604412543484626199140\
183415099`59.6109408429257*^-15 - 5.74674604004880006982901180444115559907283\
548358964641970734890541749360139493436`60.131619220223776*^-15*I)*y^34 + 
  (1.011492678983187813115642632340129976507579429847771864556619155411555699\
34801209`60.15051499783199*^-16 + 0``204.28613235536477*I)*y^35 - 
  (1.489492401220616854793866866590697088051441848857502301321718414547834934\
60828453`59.61521371170348*^-16 - 4.88709885188015962418424637679229660012330\
338503648096223192384017532318592320634`60.131226543377856*^-16*I)*y^36 + 
  (8.848428709189135290564265493236873524287742742906108220087382966176681481\
924911`60.150514997832*^-18 + 0``205.34422894295497*I)*y^37 - 
  (1.281110264096897647812088868449704293653778172379222363049042140669716398\
4869821`59.61981581327863*^-17 - 4.154939971495416949494397160920586323127426\
3416603263512008946620038611631252054`60.13079405625467*^-17*I)*y^38 + 
  (7.700348694274474956502139966889581707293675843707736530589819615601136601\
18917`60.15051499783198*^-19 + 0``206.40458470739122*I)*y^39 - 
  (1.101649752033124276733595878776916663283210174665007469327121986570147659\
324293`59.62442789453953*^-18 - 3.5315559390428781334440017625111893916738899\
81635485301249528019406396539871115`60.13035044327317*^-18*I)*y^40 + 
  (6.670128886607666541864581306249031559399146350072519004507037786109711103\
3733`60.15051499783198*^-20 + 0``207.46696087328047*I)*y^41 - 
  (9.466456557840938422606070244350658768362962053912690585791090834714728075\
2083`59.62885470007452*^-20 - 3.000872626600277652334841101453969734504409158\
04951719091852042200015348823389`60.12991481583372*^-19*I)*y^42 + 
  (5.753706120494570031244056554081939839327404554475117528587960330258408782\
618`60.15051499783199*^-21 + 0``208.5311474232779*I)*y^43 - 
  (8.126147979906217557027294744018071235111904731604371539980625486043577122\
593`59.63298636368344*^-21 - 2.5491634973100391047219113672939173674123942586\
096469749642962829436838304978`60.12949932795367*^-20*I)*y^44 + 
  (4.944662009746421330009901121203844690541087763604595726038270521722405020\
99`60.15051499783199*^-22 + 0``209.59695848819683*I)*y^45 - 
  (6.967282873625073485849118544261478272991177599062437052894068412349874727\
47`59.63676977160208*^-22 - 
    2.16473539746975069625314773745924729867390287172085616181798521585531835\
8313`60.1291111469628*^-21*I)*y^46 + 
  (4.235125232057565478200309046055862404063617388818232046280301410225899798\
9`60.15051499783199*^-23 + 0``210.66422884224795*I)*y^47 - 
  (5.966137000951587707934161257345059345534345485675179690853445910789256849\
8`59.640188203405636*^-23 - 
    1.83763373476312541982662277143942336515775383964199599917652041226533612\
965`60.12875393643711*^-22*I)*y^48 + 
  (
    3.616462312585191625689765590984545850311153812844358104870295452453057333`\
60.15051499783199*^-24 + 0``211.73281115548872*I)*y^49 - 
  (
    5.102357281603505756462261340359850529849100542557223073219481013968045955`\
59.6432473058808*^-24 - 
    1.55938201586706298036615243858524685780088993451113565940334927788900710\
7`60.128428961260994*^-23*I)*y^50 + 
  (
    3.07979155240228745036561870392571889483849930355678437715359541245908729`\
60.15051499783199*^-25 + 0``212.8025737757169*I)*y^51 - 
  (
    4.35823113488504898673279144346322871757251134677858295435340763957731487`\
59.64596567714371*^-25 - 
    1.32275825620753484017605843285119905736452784197025869347277272376080097\
2`60.128135899134925*^-24*I)*y^52 + 
  (
    2.6163522177100314992777074447056701913247604316120894890049423005986721`\
60.15051499783199*^-26 + 0``213.87339889009408*I)*y^53 - 
  (
    3.7182229004122523783048825325204713285783310860976882402192671233810779`\
59.648368697267664*^-26 - 
    1.12160555148710362235470110414007788682143884759410365536962777209457608`\
60.12787342612804*^-25*I)*y^54 + (2.21775788324640078527003556479414365866940\
37063827807510258206008744111796395484224767447`60.15051499783198*^-27 + 
    0``214.94518096746674*I)*y^55 - 
  (
    3.168661362345693854311329671136635529442383067309635636933079675192151`5\
9.65048459059873*^-27 - 
    9.506723625357098727088208058552127239719842546114909827909695302012855`6\
0.1276396308703*^-27*I)*y^56 + (1.8761591853865013825065686211111257994224424\
89101859842850369431680174931058466312223579`60.15051499783198*^-28 + 
    0``216.01782541519378*I)*y^57 - (2.69751158969186606551184937139364756643\
7317294673913691830166167510688473375275559777498`59.652341992881446*^-28 - 
    8.05477896742564241931899094775204295942183885997596715292023238324692374\
3028798681220136`60.1274323009723*^-28*I)*y^58 + 
  (1.584337470299914344342254819578983349490028435256378574658505150838313009\
58929307364456`60.15051499783198*^-29 + 0``217.09124740554014*I)*y^59 - 
  (2.294193854403370484265652094787616717991739932783114634769769229769847467\
61580999527851`59.653968515682884*^-29 - 6.8219842467216018627903798207766082\
247013379270019662603242331257140207941405319054186`60.127249115828384*^-29*
     I)*y^60 + (1.33574715758510854257507056386770413876284724895993108121565\
66942040922799501773347142`60.15051499783199*^-30 + 0``218.16537084043614*I)*
   y^61 - (1.9494296660583104285263218664112369057230778730599762800011554983\
070857873615020458845`59.65538996021215*^-30 - 5.7757100472042832182587363875\
235371403597175800797401578829679881106998264168086914167`60.12708777203266*^\
-30*I)*y^62 + (1.124521250378118066477214860750304967218101343009901423999840\
172907552540672015661526`60.150514997832*^-31 + 0``219.2401274323034*I)*
   y^63 - (1.6551047508521000047469828813122265181534064880121650024634619530\
19359816909221794468`59.656629945453616*^-31 - 4.8881170961042447005699005243\
19635803242759651503958191700493191074896368262412722428`60.1269460611605*^-31\
*I)*y^64 + (9.454514117819902887206412927146663487677300121860781770749882730\
4820560478474660565`60.15051499783199*^-33 + 0``220.3154558844454*I)*y^65 - 
  (1.404144131640010474571235509449688475219716899541910672706995959164518318\
92981522506`59.657709793750634*^-32 - 4.1354598622181687363065758420558288606\
4833017098326247755646282196889331731510481358`60.126821914525394*^-32*I)*
   y^66 + (7.9395144016028824256307250697406112928632119396326411628975891669\
07682903200995062`60.150514997832*^-34 + 0``221.39130115831045*I)*y^67 - 
  (1.190397209248265842973890935030549359280578534457538758377239506060527140\
6890695298`59.65864857045764*^-33 - 3.497492204126979225839812678319686269717\
0945583439978596793103148972249685349794526`60.12671342553613*^-33*I)*y^68 + 
  (6.660108152133017845777066269265109636808141933920862768547095085513326939\
8774441`60.15051499783199*^-35 + 0``222.46761381748456*I)*y^69 - 
  (1.008532038802395305063408929854741395503954965083615051973238261134338525\
627345389`59.659463210456636*^-34 - 2.956959294924473385570499024638472269699\
532729229303674941021383753998199177217207`60.12661885725844*^-34*I)*y^70 + 
  (5.581432271482226830345109930454819161014531600562722553467361740007921628\
0849289`60.150514997832*^-36 + 0``223.54434944001736*I)*y^71 - 
  (8.539385108379553793716814701700630292699594395501273595832230613566867643\
5381232`59.66016868858361*^-36 - 2.499162822710519561743638834169482610918424\
94813387225134431439617073038572146011`60.126536640539186*^-35*I)*y^72 + 
  (4.673336005216543114861310756560318371940209299424899862782033059906418717\
850026`60.15051499783199*^-37 + 0``224.62146809192137*I)*y^73 - 
  (7.226402732060325154755095779133735893046554887061692450904938344712121579\
315552`59.660778207119776*^-37 - 2.111588658476497546336511715801386302313149\
8541306374674836904410444090383673438`60.12646536640554*^-36*I)*y^74 + 
  (3.909860329503589010027296575950168277280730512094764388126312952184907367\
47494`60.15051499783199*^-38 + 0``225.6989338555997*I)*y^75 - 
  (6.112151824243981123596953002500819700021575890383012702303105986320797113\
42502`59.661303384103476*^-38 - 1.7835879296729700617689918885651014894274853\
59050653715128491618089253566434624`60.12640377526614*^-37*I)*y^76 + 
  (3.268742362449698032975962220499299279168653738075984247946151603555271088\
5682`60.15051499783199*^-39 + 0``226.77671440766562*I)*y^77 - 
  (5.167239671086971344930470920720459358144986797021125714851339677326495352\
886`59.661754433113444*^-39 - 1.506103845140030252792338363755148979288169806\
27441274296592414108507896772156`60.126350744596856*^-38*I)*y^78 + 
  (2.730954458826252763595847327799176814675031173778926522044458339175999300\
406`60.15051499783199*^-40 + 0``227.85478064119053*I)*y^79 - 
  (4.366466782264722782262116863902159436893125542212099250479760503438822629\
41`59.66214032959483*^-40 - 1.27143776581032432309248254429608685552868441420\
31209029805978237370028206367`60.126305276202615*^-39*I)*y^80 + 
  (2.280283114054598852577221132723438332300483825998913425214037927791286613\
42`60.15051499783199*^-41 + 0``228.93310632790346*I)*y^81 - 
  (3.688264155937281441339470468297121284931477696869559269619342491810799253\
21`59.662468961575904*^-41 - 
    1.07304896530065066315846777745992874023233615818068949364968597898200356\
8476`60.126266483735826*^-40*I)*y^82 + 
  (1.902949585897303129122036258595099836652123262719363695999403133684864909\
3`60.15051499783198*^-42 + 0``230.01166781628658*I)*y^83 - 
  (3.114197645860257545876118448694795975251719967070104453270028039198297914\
7`59.66274726431975*^-42 - 
    9.05383318862662980655080723811307687562222627859536872900873409063186948\
47`60.12623358087361*^-42*I)*y^84 + 
  (
    1.58727193427810009066223750489052407392182665358227251653137066422891538`\
60.15051499783199*^-43 + 0``231.0904437618917*I)*y^85 - 
  (
    2.628533503558589721958764568547749419060062789754129616098977421733207871`\
59.66298133944554*^-43 - 
    7.63726830144404197384121650954593298119806636157180558769782816337374459\
4`60.12620587036872*^-43*I)*y^86 + 
  (
    1.3233667314896731921210718926831258472615633190812193418662346617067283`\
60.15051499783199*^-44 + 0``232.1694148865448*I)*y^87 - 
  (
    2.21785914256157700026221523983780871193591109868034900734657261089518279`\
59.66317655959265*^-44 - 
    6.44080476430311417115190328278075771492235548412987272870357129117122556`\
60.12618273406673*^-44*I)*y^88 + 
  (
    1.1028878077995459548133529465079982778020466143692161702350628796993128`\
60.15051499783199*^-45 + 0``233.2485637634198*I)*y^89 - 
  (
    1.8707533298198158769151257285697937135642435695783454975601394607104233`\
59.66333765995142*^-45 - 
    5.4305334217114366151483683642335056066198237650875746818971410252475361`\
60.12616362390427*^-45*I)*y^90 + (9.18798915442729778593660964286280940592929\
750290811184426578034766358814951533996339807`60.15051499783199*^-47 + 
    0``234.32787462525255*I)*y^91 - 
  (
    1.577500297299083161261794120950452734671087701779665346483335665861771`5\
9.663468818060956*^-46 - 
    4.57771431216299579671682510750590502352104717174799787877967193227322`60\
.12614805385614*^-46*I)*y^92 + (7.6517699744275889813617640280643548630584479\
99813922347847803292647102520340661824418781`60.15051499783199*^-48 + 
    0``235.4073331932306*I)*y^93 - (1.329842637986518388134146378747426705942\
7463500682311387168744443528441059864168597150774`59.66357372324512*^-47 - 
    3.85799910805115537862691731386442148793308707829862910467105207662328967\
94069629188183326`60.126135592771384*^-47*I)*y^94 + 
  (6.370427460358452523543627856858489304841505446873854613961275377736163385\
5381318147976`60.150514997832*^-49 + 0``236.4869265243397*I)*y^95 - 
  (1.120768268166965082658821797448496825690279511318087540784969331588044785\
943253610730439`59.66365563697214*^-48 - 3.2507685354124032047711822398937770\
58328040001842387203498867681381598557976498036498584`60.126125858025986*^-48*
     I)*y^96 + (5.30215261290805530342414249821011269999897857261437719674608\
3257786315327445714708044`60.15051499783199*^-50 + 0``237.56664287517032*I)*
   y^97 - (9.4432717385233920779360747821095512778872334158112903114396273336\
650158183436464682759`59.66371744530847*^-50 - 2.7385681420989486693836920371\
6142128270772898503023750952005768435549996138942196630781`60.12611850991393*^\
-49*I)*y^98 + (4.411878245686392340865186120182485779647231959684445039000984\
980919238189993507276731`60.15051499783199*^-51 + 0``238.646471580394*I)*
   y^99 - (7.9547409348696949454394910584272300891954194383965037780652652579\
57368624216825974507`59.663761704513966*^-51 - 2.3066281219840916743897796162\
120040161112352086634754389371128559037864097674755513981`60.126113246700186*^\
-50*I)*y^100 + (3.67022048468941222812187272233008674786787585227884578192423\
665308791854090176315909`60.15051499783199*^-52 + 0``239.7264029443049*I)*
   y^101 - (6.699337076644147175902396548348428517294982252478903128551760745\
89428128957903601128`59.66379068070044*^-52 - 1.94245492358826590316904161022\
6832236831978048629961064458121626572874204372330442421`60.12610980026144*^-51\
*I)*y^102 + (3.05257930183515073590457782018294444494777205535729075367880221\
27954231756733848534`60.150514997832*^-53 + 0``240.80642814399118*I)*y^103 - 
  (5.640853006821100324778335966574428596391818832839630995059597593924677105\
6662229513`59.66380638436072*^-53 - 1.635484116197439153729788969265310442367\
49747729670305642384647460117275097469863529`60.12610793224702*^-52*I)*
   y^104 + (2.538376019631907222457786477874032715190835129436729170557901355\
633840659684459983`60.150514997832*^-54 + 0``241.88653914285598*I)*y^105 - 
  (4.748642231624639927164081477250833362959573451898538589224349227231451905\
68033351`59.66381060046745*^-54 - 1.37678549153635723748276265544071346552302\
54828732178395046875418573526144892059429`60.12610743069819*^-53*I)*y^106 + 
  (2.110408297809940506255107743421966805753477830981790020394581514152648084\
57611778`60.15051499783198*^-55 + 0``242.96672861334469*I)*y^107 - 
  (3.996778172354720900030283793930150849048247474628624873335124963645462233\
12699963`59.663804914746216*^-55 - 1.1588126759915384319487620103596189925014\
16452752888744931416343025525057610300779`60.12610810707005*^-54*I)*y^108 + 
  (1.754305525511268074398483610552066348039591343609443486816666790697127480\
2659145`60.15051499783199*^-56 + 0``244.04698986786147*I)*y^109 - 
  (3.363337653811958106989531272488927693449230187127027506757105274976146116\
4136326`59.66379073664361*^-56 - 9.751906448254481617694927524877351989342907\
9781552365996640660804521432111536113`60.12610979360703*^-56*I)*y^110 + 
  (1.458069757532096046268041880801444781149534972578468993244595399146962056\
442737`60.15051499783198*^-57 + 0``245.1273167969693*I)*y^111 - 
  (2.829790917470485322914105179024510752540376339131128358809052163257257721\
693903`59.663769319437286*^-57 - 8.205354898509032045562634568169760532579781\
663395914799698384990894739278567167`60.12611234102813*^-57*I)*y^112 + 
  (1.211689334197669890117193619381425459725112507813442755509201040183280384\
13801`60.15051499783198*^-58 + 0``246.20770381406865*I)*y^113 - 
  (2.380482822019461532372910774871213144660471387099724943200911685027066993\
37427`59.66374177787227*^-58 - 6.90301616656911385174073343978539204104195039\
200665329818270866599652151517163`60.12611561648403*^-58*I)*y^114 + 
  (1.006814109884958546009356973935202223835508348091822119795276762533676195\
7924`60.150514997832*^-59 + 0``247.28814580584037*I)*y^115 - 
  (2.002191986847856952777052498200497322072178379206443429690074731163316623\
8`59.6637091036529*^-59 - 5.8065225503207606205820900013129704378313620839119\
159619050262942445889537606`60.12611950175206*^-59*I)*y^116 + 
  (8.364827923194388719518173275269371983597768672896007038874326165942050280\
58`60.150514997832*^-61 + 0``248.36863808781686*I)*y^117 - 
  (1.683756469225136279864989892492195003696004666249780606941461353479611086\
99`59.66367217907324*^-60 - 
    4.88349772706738788230867584024517735767539393261459088351262385865055893\
5271`60.12612389164015*^-60*I)*y^118 + 
  (6.948942764778166868196097058653511672303804029791532718504352974495414829\
5`60.15051499783198*^-62 + 0``249.44917636451953*I)*y^119 - 
  (1.415756167928664703033027545663625861727048769004787232303039736956963649\
97`59.66363178902889*^-61 - 
    4.10662801849403079688724949710232717902343682625337599293550541994832264\
16`60.12612869257392*^-61*I)*y^120 + 
  (
    5.772160592238350826961903630070257821024708531237759400830789908549079761`\
60.15051499783199*^-63 + 0``250.5297566936619*I)*y^121 - 
  (1.190243539181516309399414757978481228322963855845584794164350150883272493\
5`59.66358863161904*^-62 - 
    3.45287632006839023328937807388039039903930240002220783959312403470333572\
92`60.126133821344574*^-62*I)*y^122 + 
  (
    4.79423861018552305206587970906937588450064227038588293596151953294470938`\
60.15051499783199*^-64 + 0``251.61037545397517*I)*y^123 - 
  (
    1.000515418234081964327774077510766776839323202652307779362892516447463887`\
59.663543327518454*^-63 - 
    2.90281702872539608466532089625388428163739911761927707020189539514624461`\
60.12613920399836*^-63*I)*y^124 + 
  (
    3.9816747667284255046490439213372280731335756991622392469850420209747439`\
60.15051499783199*^-65 + 0``252.69102931626358*I)*y^125 - 
  (
    8.4091978348436764842330023114977183301727578118961193872815206558114526`\
59.663496428274435*^-65 - 
    2.44007354504820489444365092435159646715741642379211824390840282840663522`\
60.126144774850346*^-64*I)*y^126 + (3.306586450499519770842602156878793943099\
2559121609413215974382745774273826461801121558728`60.15051499783198*^-66 + 
    0``253.77171521734036*I)*y^127 - 
  (
    7.066921996680214307003863675745290141823872185619668089394058401820479`5\
9.66344842366251*^-66 - 
    2.0508426926624231480110929255539931815528451868097746860669022193802632`\
60.126150475607815*^-65*I)*y^128 + (2.745773837301855019054366447324844820819\
561607508376379022248205717596104687087634092061`60.15051499783199*^-67 + 
    0``254.85243033653532*I)*y^129 - 
  (5.938174504927096938584160459112317761912909771835687715914699801314128999\
111968016885429`59.66339974821644*^-67 - 1.7234927562003510857492293432911359\
497669394207323678481583459011907575026867954408483086`60.12615625459038*^-66*
     I)*y^130 + (2.2799379346627051255663845649122412189899370021695361929767\
5381525939504666589178264006`60.15051499783199*^-68 + 
    0``255.93317207449945*I)*y^131 - 
  (4.989125354265894515689005408478290850902954037596082249442098528450845581\
14214061236563`59.66335078703301*^-68 - 1.44822384861427324641697353017148312\
4643193489644783257150468103551277859804123516886065`60.12616206603524*^-67*
     I)*y^132 + (1.8930281192422122331000443625264924303343711721794131152420\
993382055973111836164582904`60.15051499783199*^-69 + 0``257.0139380340629*I)*
   y^133 - (4.191277746791065289093113302029317788364520618454120362218726050\
1088157622295931550794`59.66330188093846*^-69 - 1.216781029330233837135688535\
53339841568566780308983184753809809161448891710710009271843`60.12616786947816\
*^-68*I)*y^134 + (1.571697984353750789154405535409450354749846435506881444597\
947975991983052609594903304`60.15051499783199*^-70 + 0``258.09472600293043*I)*
   y^135 - (3.520632535601242932100705902149506340570268650794641263913592710\
485994814267372269877`59.66325333109233*^-70 - 1.0222120501767687703494181339\
428262898495759710283526495343638488778843654994806401525`60.12617362920082*^\
-69*I)*y^136 + (1.30485171621848998344221293019466356390224236524957747474885\
572737403072946837023788`60.150514997832*^-71 + 0``259.17553393802183*I)*
   y^137 - (2.956982536492651714996098240860316773184192409597329236498235714\
72102411658873460296`59.66320540309459*^-71 - 8.58662843511075426392802818524\
190312464926311128635182174421702396476564130134451685`60.12617931373756*^-71*
     I)*y^138 + (1.0832660885394822567713363536807755645446600801737802407132\
165363599100932447485776`60.15051499783199*^-72 + 0``260.25635995128687*I)*
   y^139 - (2.483316734217548209337944285760233117848232491896631595347298209\
9349958494809461322`59.6631583306536*^-72 - 7.2120491851190761322764850316920\
872950926160501446984964068237344273209037186412391`60.126184895434406*^-72*
     I)*y^140 + (8.9927558427475980629911948726342158082660218353689801180149\
1736562021814021843268`60.15051499783198*^-74 + 0``261.3372022968428*I)*
   y^141 - (2.085317437623678805096373994605304294612683413822398749753256555\
372480646302016152`59.663112318865245*^-73 - 6.056897246494305754186245482600\
5583184146188131543650165847278943888953966181894`60.126190350054635*^-73*I)*
   y^142 + (7.465101891946408801104466905907199435474215274195104121933307498\
0661413419546668`60.15051499783199*^-75 + 0``262.4180593592996*I)*y^143 - 
  (1.750936016259831660750258549049084103632060681707697876378938005642963885\
73349948`59.66306754714732*^-74 - 5.08625799364185783921906651918013806367552\
850322378355448965483802265263091342288`60.126195656425715*^-74*I)*y^144 + 
  (6.196771125114951502304835557903263639170194674460512282157163325674412707\
497758`60.15051499783199*^-76 + 0``263.49892964315194*I)*y^145 - 
  (1.470035044397696188563153847892824372713903506114925468638427149152917157\
0149972`59.663024171867875*^-75 - 4.27075160076838473907582994806955677624912\
20406966098770490734910150042125915789`60.12620079612316*^-75*I)*y^146 + 
  (5.143791257795328458680757806834775243074566856003346886236382381820085994\
20069`60.15051499783198*^-77 + 0``264.5798117631318*I)*y^147 - 
  (1.234086542730386145076161486189454412467927005779102708899126371169438877\
400035`59.662982328701204*^-76 - 3.585659459702080265139797268752705760528556\
757154195899659674184568595400134571`60.12620575318683*^-76*I)*y^148 + 
  (4.269634152559664970695041911490923080001329533342413083557971384235123251\
9758`60.15051499783199*^-78 + 0``265.66070443542515*I)*y^149 - 
  (1.035917591373315014468576763744886402357276743117635118998152355099530903\
7018`59.66294213474193*^-77 - 3.010187771867517389288372410695866791762263573\
97856880565259628660024581094326`60.12621051386676*^-77*I)*y^150 + 
  (3.543958514990759235383220779371784582194415407268828963326300901259276732\
295`60.15051499783199*^-79 + 0``266.741606469668*I)*y^151 - 
  (8.694959315711909684478929615542126269650130204903260063384764838184412455\
643`59.662903690403134*^-79 - 2.526846906656885455051965705571036631604542872\
2929650190859224039914058765649`60.12621506639491*^-78*I)*y^152 + 
  (2.941564241511830488811362547181176614717761785097276730362730809248792770\
68`60.15051499783199*^-80 + 0``267.82251676164515*I)*y^153 - 
  (7.297493131927427259691861917269125454509526170740905845281566233654328173\
45`59.662867081121824*^-80 - 
    2.12092843456193571416698373833166367350809632096905703862997413684857821\
2947`60.12621940078016*^-79*I)*y^154 + 
  (
    2.441522958748128817150620712249387672991199682077498124564076699625950604`\
60.15051499783199*^-81 + 0``268.9034342866239*I)*y^155 - 
  (6.124133110719329600378218219777010165604607977255613099786258008557109488\
3`59.662832378892574*^-81 - 
    1.78006455058757369223848011370567150477084514539637225717983374586027666\
146`60.126223508624*^-80*I)*y^156 + 
  (
    2.026455194781058699284029152334661974248467713634448350338635428413396847`\
60.15051499783199*^-82 + 0``269.98435809326156*I)*y^157 - 
  (
    5.139031515337157064834108578022054766457165242163481451473336115742345992`\
59.66279964364727*^-82 - 
    1.49385697887329840577037168593670202951118210191533524756696781417306939\
44`60.126227382955086*^-81*I)*y^158 + 
  (
    1.68192955114374947239917042171130520458591959817915756295718955109400127`\
60.15051499783199*^-83 + 0``271.0652872980323*I)*y^159 - 
  (
    4.31205783236247747829140824683739135144132750279851096767856072049837838`\
59.662768924497485*^-83 - 
    1.25356445877791048860389810656661694994060192315826338442538132067479448\
9`60.12623101808016*^-82*I)*y^160 + 
  (
    1.3959633585361602018928294498092519735929597522785634114594218311175894`\
60.15051499783199*^-84 + 0``272.14622108012384*I)*y^161 - 
  (
    3.6178901272146543293580747551549233782065840970378933283332226851353301`\
59.66274026085338*^-84 - 
    1.05183961176237504878455457513524634779508372349246607295014290168030043`\
60.126234409450056*^-83*I)*y^162 + (1.158607731789763888253252695170927098027\
8924849617330172029854326592883961530584145791227`60.15051499783199*^-85 + 
    0``273.22715867676146*I)*y^163 - 
  (
    3.035250209438604399822546120843417687120061439155920914280574992089499`5\
9.66271368343223*^-85 - 
    8.825074246620546096630648519810115086675812632885565245669918800184668`6\
0.12623755353897*^-85*I)*y^164 + (9.61602802152254274129225461989637941545140\
896244262000224158786434682564542727100244228`60.15051499783199*^-87 + 
    0``274.30809937891786*I)*y^165 - 
  (2.546259962949825097501796862316525370749332797118067521094046554940059699\
398218218504471`59.66268921516768*^-86 - 7.4037879864128144766721574367031032\
5055612866014512988288567321591385708691877448188172`60.12624044773581*^-86*
     I)*y^166 + (7.9809129112339288897175754427536389261984140552132685270726\
454275132017251226082163965`60.15051499783199*^-88 + 0``275.38904252737524*I)*
   y^167 - (2.135899739565146551718739460114623570471664188494508935142333822\
55384303142527211926107`59.66266687203009*^-87 - 6.21093638443382408515636171\
295719110522152088205319026430119275254732154058190427532554`60.12624309024624\
*^-87*I)*y^168 + (6.623805783539868844135637687837765862682187939699053897923\
510733994135578398889190915`60.15051499783199*^-89 + 0``276.46998750910655*I)*
   y^169 - (1.791552707400289752139254355324961022716085637838632598981563394\
3023350224874138406142`59.662646663766694*^-88 - 5.20988822473479125212298013\
71975007900692628496437713835619774381028331457084484780409`60.126245480004435\
*^-88*I)*y^170 + (5.497450722735753744361722384935416078784694386970793775344\
48520076604936615826299607`60.15051499783199*^-90 + 0``277.55093375394796*I)*
   y^171 - (1.502621573504969046568274408413342520179118300887524724559641381\
019916969286772878898`59.66262859456979*^-89 - 4.3698712535384527348505322987\
0767007101011963087955007135915164160435386653580558946`60.12624761659355*^-89\
*I)*y^172 + (4.56262071167820509452389992445850189871901625522405799435942996\
09714531345712909471`60.15051499783199*^-91 + 0``278.6318807315359*I)*y^173 - 
  (1.260206234092828844768386777609522351212525767813237104110437025419944591\
90837677713`59.66261266368012*^-90 - 3.66503781697049157986419095320383344391\
07972796137592784758101239154833794414484672`60.126249500174*^-90*I)*y^174 + 
  (3.786754504036548549613083730029761929097570009346895740782977257725080424\
355565852`60.15051499783199*^-92 + 0``279.7128279484858*I)*y^175 - 
  (1.056832706682899590243935167359981316513109985078586285787068707853069074\
8143749411`59.662598865931855*^-91 - 3.07367900590365890269938403727805299823\
22710825256930974976664991559828249229499237`60.1262511314187*^-91*I)*y^176 + 
  (3.142824668581239001279001871085818282795619294574338499755685119999129302\
1643274`60.15051499783199*^-93 + 0``280.7937749457916*I)*y^177 - 
  (8.862252179153442697782808559796887535217221064495276914875819091593170775\
82430353`59.66258719224492*^-93 - 2.57756379611915953018866578154212735050588\
6144162984843819654896086295125851777202`60.12625251145484*^-92*I)*y^178 + 
  (2.608397664663922076515198504655077481540164322087614378440904187404592940\
5279185`60.15051499783199*^-94 + 0``281.87472129642583*I)*y^179 - 
  (7.431146023757104169472987449063998337736712335004276959118341000211562486\
9467402`59.66257763006983*^-94 - 2.161383377462154673905561813754681977672324\
73881966920029614248766933283638076649`60.12625364181115*^-93*I)*y^180 + 
  (2.164853419775064587693164975200439075188733902660923694494331070408966093\
171937`60.150514997831976*^-95 + 0``282.9556666031246*I)*y^181 - 
  (6.230772484067212444656362520850381823784266094926391311352801146182946446\
391592`59.66257016378971*^-95 - 1.8122839902994978319637720473343633638792869\
59358169706829185504605505160784985`60.12625452437046*^-94*I)*y^182 + 
  (1.796737378623120704811825546219443662410240465337665942511930456440753101\
40468`60.150514997832005*^-96 + 0``284.0366104963406*I)*y^183 - 
  (5.223997378727039302008950693087746901818928589875303844904370331546031427\
26127`59.662564775083574*^-96 - 1.5194742218386458647875329326406333015816558\
06069298509466077482642890392916395`60.12625516132695*^-95*I)*y^184 + 
  (1.491222565101297517398183888786147880471714576525687035843582789874517981\
1941`60.150514997831976*^-97 + 0``285.11755263235045*I)*y^185 - 
  (4.379650946179165650479770194933038602843979940624275323458913261186556315\
9631`59.662561443254496*^-97 - 1.27389493521996308883961327322707311140548772\
924026202520083706090799835550133`60.12625555514734*^-96*I)*y^186 + 
  (1.237662999282774100610365386313136250056354383908445149953340597539203184\
804`60.15051499783199*^-98 + 0``286.1984926915036*I)*y^187 - 
  (3.671572032892623321441344239753713403280044378960384926539872319440489081\
671`59.66256014552659*^-98 - 1.0679418753942967747286619300264995925695416130\
935069861918950577517453343672`60.126255708536256*^-97*I)*y^188 + 
  (1.027222970770445307092056872856330298428827077416482783377719454116233471\
6`60.150514997831976*^-99 + 0``287.2794303766004*I)*y^189 - 
  (3.077805051768473359231753566802450564501038853323377815688334672104079316\
74`59.662560857312805*^-99 - 
    8.95232572264265851178874252538019273799830712781726615985569196573999189\
336`60.126255624404635*^-99*I)*y^190 + 
  (
    8.525692952360353706372645799083549393974127907416589610881655378945520552`\
60.150514997831976*^-101 + 0``288.36036541138986*I)*y^191 - 
  (2.579925367309434597522904996613977653067806210164576277205059564759931078\
9`59.66256355245724*^-100 - 
    7.50410489538658313722858403095493293034765104002746893021433397991801578\
71`60.12625530584149*^-100*I)*y^192 + 
  (
    7.07615862671255408836724275865289347785973112776204176043691356293738547`\
60.150514997832005*^-102 + 0``289.4412975391766*I)*y^193 - 
  (
    2.162472629273962694503489575453131013773958588303886430411995740709005231`\
59.662568203453894*^-101 - 
    6.28980486185434194326438865139210619321350749823824663886134265912666832\
6`60.12625475608834*^-101*I)*y^194 + 
  (
    5.8731159853794204366043240256768152802790857884602253279396238066290881`\
60.15051499783199*^-103 + 0``290.5222265215281*I)*y^195 - 
  (
    1.81247483061459009628301216799409154211888249428403239353899163353331965`\
59.662574781644174*^-102 - 
    5.27170599161385440980084924590322995972304278436882602135422825432610407`\
60.1262539785162*^-102*I)*y^196 + 
  (
    4.874644648906461847028435750490354515430926091457076451087941593905605`6\
0.150514997832005*^-104 + 0``291.60315213707497*I)*y^197 - 
  (
    1.5190486046237859508217670153306383368898901365925901027703357389194622`\
59.66258325739517*^-103 - 
    4.4181594900553117582172643570074029255581417857867818947672026580322927`\
60.12625297660491*^-103*I)*y^198 + (4.045953794415975117999386601252640243269\
68030753164737809549011229895311890780376557134`60.150514997832005*^-105 + 
    0``292.6840741803962*I)*y^199 - (1.27306358146237420473710137265900465673\
07199874991217656673916264629446757037703286206135`59.662593600260614*^-104 - 
    3.702612373321095798612663429554063978006159661281020506989812255995673`6\
0.126251753924386*^-104*I)*y^200, 
 (-4929.219079110386961340919235041169266275663289495504162247790219041576164\
9642296`58.88230760904442 + 91275.2726396782787208027136191916302181383152242\
1812462229257000490006607330293088`60.14988262710868*I) + 
  (16518.48117449885016787908205404528797523986054692697055872057753366038007\
560798302`60.13862897594781 + 3918.152511060732726229214275424561571531456802\
69430992931363875703893852563985513`59.51374019978626*I)*y^2 - 
  (151.9381179430805375977610351514037284823186185079078281382344475889155346\
6897819`59.97896667481173 - 166.676651906920995455779687573550760082838046116\
41539929696344880579893375148683`60.01917470035974*I)*y^4 + 
  (25.88636906556459495014483039835766583875718399512044349817375403092162157\
756234`60.13147397770307 + 7.836626733904568768257269484026725895512756568679\
92037976487192715511129069493`59.61253200041986*I)*y^6 + 
  (1.275479817036727642035285688144788092393941123121761620375064247943373727\
76367`60.08752804797777 + 0.7399049426422004097050166286931889039693313417011\
4623120618324283956306510273`59.85103038563919*I)*y^8 - 
  (0.002509014015653916811583668966982404492484261382049060117081766644500383\
4184`60.15051499783199 + 0``189.8970462381595*I)*y^9 + 
  (0.066232151626043131004670951754038692670498207326496241283999651998733744\
24024`59.89631985008423 + 0.0987717665644379282814501487338095888867810836454\
7921275930861747810422227483`60.069883807595694*I)*y^10 - 
  (0.000568028348610488095601051441573390817519649160819588120556990868657445\
45148`60.15051499783199 + 0``190.5421793149004*I)*y^11 + 
  (0.003552912913509411269015162776371724281479332319029746547210917763561321\
08063`59.62166962470652 + 0.0114691682971814304276320089008924175101276077785\
3683264880686814905200217316`60.13061698777606*I)*y^12 - 
  (0.000083506867186161770799573452720987293475803820929625403849364961361248\
9431`60.15051499783199 + 0``191.37482713434872*I)*y^13 + 
  (0.000181441504407870808180069155143350355930908297084399213048911039512113\
62774`59.31899982669342 + 0.0012175370260676148520774859622364795441274446599\
9383562998084492406814381251`60.14574536580351*I)*y^14 - 
  (0.000010192188244551831843943835316850978668651624945206299071714767750529\
23524`60.15051499783199 + 0``192.28828188923774*I)*y^15 + 
  (
    7.41919527062039374780708204054157947603755639062504510154638951110926898`\
58.93106922848995*^-6 + 0.000122746947306996939244905361954628246554956349441\
1683258476601018098409923`60.149723126888915*I)*y^16 - 
  (
    1.12197673847376095681924675395590309258238171293803473073220908920339219`\
60.15051499783199*^-6 + 0``193.2465654725545*I)*y^17 + 
  (
    4.592288930420946331468122802978505278208797610595486986641187228529687`5\
7.73396149642727*^-8 + 0.0000119833851232527018644393515957222019639479944949\
4878168193449679179165399`60.15051180886149*I)*y^18 - 
  (
    1.1569148241835175521739585871693187943154908445276253433121771487782541`\
60.15051499783199*^-7 + 0``194.23324793953975*I)*y^19 - 
  (
    4.162698818301496406918913772699948270839214096737448285019705410177978`5\
8.710856632028765*^-8 - 
    1.1448443879530034309312342888168137617529875903114595216547561281541937`\
60.150228101861586*^-6*I)*y^20 - (1.14038684272502825382996235857728328683917\
65422933826820432619386492639112049385477707272`60.15051499783199*^-8 + 
    0``195.23949712753188*I)*y^21 - 
  (
    7.22977670975454923843966837195725326729961115103979136166735325247775`58\
.97649572307808*^-9 - 
    1.0768807528627803306596779373611396622485415115963692729647877373777412`\
60.149538453543194*^-7*I)*y^22 - (1.08771158012334086615672595021481557808043\
2138108820774404938287145975930974332163357945`60.15051499783199*^-9 + 
    0``196.26003557330756*I)*y^23 - (9.21242098046853876155857371753691113694\
137417369842384268080601683252212422759045363583`59.112555198487776*^-10 - 
    1.00115812509278076067154772936386254312762139899143612726266190085680674\
19186459740995551`60.148684099077435*^-8*I)*y^24 - 
  (1.011775623216689450468334884840473948679952489279484823756339098038799460\
23610171312127`60.15051499783199*^-10 + 0``197.29146511379184*I)*y^25 - 
  (1.041518555444294168997480432878310630091485925534958668800057748754801994\
42109022513458`59.20058019225132*^-10 - 9.22252647285311683823011380576709442\
27971994995451707820998105259091500998166633859124`60.147763091136184*^-10*I)*
   y^26 - (9.2273450726531911129364864429623288151573470062552945358754060318\
97194473846386016146`60.15051499783199*^-12 + 0``198.331472563388*I)*y^27 - 
  (1.104759128740187817486323813450924568325923610694136479557514512764621365\
613787186634`59.26411648775127*^-11 - 8.4327811413531753830296749764998713472\
560784898616446137643441528902937530324563795004`60.146819717972164*^-11*I)*
   y^28 - (8.2819937628787028198572947841489539752866977455228118107234910959\
990924847590688629`60.15051499783199*^-13 + 0``199.37841442640024*I)*y^29 - 
  (1.126069502956350393100243993948951501913264706582622768810677366128582511\
725501533559`59.31302716664846*^-12 - 7.6632710995914833475524613526605714316\
51959464794863419530182635590771781447517410941`60.145876159540144*^-12*I)*
   y^30 - (7.3361195734494905707029437365698532789104332883101616862808042936\
054543596125605111`60.15051499783199*^-14 + 0``200.4310829240961*I)*y^31 - 
  (1.116714257821732911478395492188200994114610921975085195648075186353379345\
60192696203`59.35229830333927*^-13 - 6.92769000647571395298308476718117319949\
467515573988519214029744494769668000848335345`60.144944688301564*^-13*I)*
   y^32 - (6.4266281602491491019815165055483596954607132333529824878036983734\
82033111227996014`60.15051499783199*^-15 + 0``201.4885661528087*I)*y^33 - 
  (1.085281928808235069743604065501394097805594168337294797792035142263187977\
7466478958`59.38476911869805*^-14 - 6.234564993369881585719159764273930378349\
5258775135620610108811168272804757142810274`60.14403270381087*^-14*I)*y^34 - 
  (5.576849418839252549035257119713521749380188976789079422702429850761693945\
69695825`60.15051499783199*^-16 + 0``202.5501604072881*I)*y^35 - 
  (1.038403130480404368180461263747712778631256194757254718786267806538871633\
091584207`59.41219861357134*^-15 - 5.5887195610844567968227770617245135322841\
09587548656075695270740043377548830603528`60.14314494234395*^-15*I)*y^36 - 
  (4.799945753917744577466619737630711318844371247025238811142068479073156401\
5428545`60.15051499783199*^-17 + 0``203.6153129962322*I)*y^37 - 
  (9.812209834830333285956853066408102415886555780266956240436455969960284062\
7300802`59.43574828267449*^-17 - 4.992327392306257538739027861707127455619748\
51486392546110010861946908180791557758`60.14228451386817*^-16*I)*y^38 - 
  (4.101716447558553675603089381830129947450835973670801821164936062552300462\
767073`60.15051499783199*^-18 + 0``204.6835836912925*I)*y^39 - 
  (9.177182245304563883253021158673217831553306563489649025015132698348760594\
275786`59.456224450641244*^-18 - 4.445681413335400317372713505196110509405891\
7854871596267169370647202792069847169`60.14145343144652*^-17*I)*y^40 - 
  (3.482822367549713664991444429808687213296391794537569728874674465905646311\
41471`60.15051499783199*^-19 + 0``205.75461800055868*I)*y^41 - 
  (8.509571957477977561299074348466823567810364495842683734873884771613405278\
04752`59.47420985162724*^-19 - 3.94776029964093259731477151934832366490759215\
4223579504645734934487654878660803`60.14065291184812*^-18*I)*y^42 - 
  (2.940499641853326783598732771925457000425313594202395447176558855759566214\
118`60.15051499783199*^-20 + 0``206.82812819466017*I)*y^43 - 
  (7.832637604593931911980634675463441417258434327799961274006593285572251293\
547`59.49013966001473*^-20 - 3.4966482082888780647275978961972041396549399524\
7614908259454967158944521991336`60.13988356755578*^-19*I)*y^44 - 
  (2.469845350835896267693882012712853703230427508843103101604161377279598148\
678`60.15051499783199*^-21 + 0``207.90387956470445*I)*y^45 - 
  (7.163728139032552165019044950203365138940713322508294792115869826841388468\
849`59.504347734682696*^-21 - 3.089846498836800062847180903730047581217048666\
6814762535386605094994825083093`60.139145543065816*^-20*I)*y^46 - 
  (2.064757350351170347131816229864544445663690728093078440824746001968337404\
61`60.15051499783199*^-22 + 0``208.98168030466485*I)*y^47 - 
  (6.515458408787000542414506463016079785245994618772274951978405187497130513\
11`59.517095993677884*^-22 - 
    2.72450495691147796554244210143225424921441851146163311892966768723977668\
8688`60.13843861923996*^-21*I)*y^48 - 
  (1.718602180014044506732788524359357120092098851207201522575933941942890282\
7`60.15051499783199*^-23 + 0``210.061373967151*I)*y^49 - 
  (5.896670313229238613105788267940897137457572265461176479438942996979375056\
7`59.52859378461859*^-23 - 
    2.39759243094390062136243363446298856644624821630729925023959626693776154\
374`60.13776229675422*^-22*I)*y^50 - 
  (
    1.424674118705625698003980003771790322547856127614670330265744599828040016`\
60.15051499783199*^-24 + 0``211.1428337907248*I)*y^51 - 
  (
    5.313222789991113418285035561168274429913179255990099006295416914529442523`\
59.539011082041384*^-24 - 
    2.10602154070524416732258556875306009412244055854130218263193064709162041\
03`60.137115864147546*^-23*I)*y^52 - 
  (
    1.1764972141142581741073963729507066764898506434256791772163678053904881`\
60.15051499783199*^-25 + 0``212.22595842237612*I)*y^53 - 
  (
    4.7686414583503213567392046594794793217786724859387685114373131563111201`\
59.54848774074865*^-25 - 
    1.84673841392305748394788657399181128219483259327610998361253749137318640\
6`60.13649845357344*^-24*I)*y^54 - 
  (
    9.680117237217265876499321516078067444305589721705877458741311844509747`6\
0.15051499783199*^-27 + 0``213.31066870836227*I)*y^55 - 
  (
    4.2646513843680355264885587432037110912491427858467787379458256901291844`\
59.5571401501326*^-26 - 
    1.61678574557797894036905560524080904750005730450284414014183046297699083`\
60.13590908631273*^-25*I)*y^56 - (7.93677368525636636689258208431991155891728\
4908652856355190862398955039107716928265621459`60.150514997832*^-28 + 
    0``214.39690532879803*I)*y^57 - 
  (
    3.801611793256706201859211580117603605647865241391927009237376406912321`5\
9.5650661276482*^-27 - 
    1.4133455251556013924707695055609937128676038763882828064998397889596388`\
60.13534670963127*^-26*I)*y^58 - (6.48518249661622180736303590053202214153222\
385679522153490021657436893465329033015843869`60.15051499783199*^-29 + 
    0``215.48462712362348*I)*y^59 - (3.37886838277854167996028131121483873209\
8567337986123103513431115955388118663949012197722`59.572348589155766*^-28 - 
    1.23376632482577300424309998309729835374588306784571464031425840660866017\
54366609491349137`60.134810226315054*^-27*I)*y^60 - 
  (5.281281474306132177460172694692688784805124849239644630327443233950503045\
6582892938401`60.15051499783199*^-30 + 0``216.57381001098076*I)*y^61 - 
  (2.995036527806915085669331215139310985102042085946622350670652196191147223\
57187256414623`59.57905835030587*^-29 - 1.07557894278255745039127220703536378\
4780347561103049107901497129310480352933975909882487`60.134298518048965*^-28*
     I)*y^62 - (4.28650055687325393259671941208822825947087047739526379220493\
8093186443977834900488548`60.15051499783199*^-31 + 0``217.6644464410187*I)*
   y^63 - (2.6482267688668678428742035536490747177066425179328349974633717164\
769880363881249669452`59.58525629791767*^-30 - 9.3650335366052482744587399125\
284934473662226051072077939309867207090844353929191186072`60.133810463665036*^\
-30*I)*y^64 - (3.467400132573089189433503590318183226474142814506473032393330\
98639137121432705840465`60.15051499783199*^-32 + 0``218.75654536404716*I)*
   y^65 - (2.3362223735505522176615879385146313465045190609967248306919360376\
19041085344762099817`59.590995096152824*^-31 - 8.1444926512349722536543717309\
5497126926046521988276570784540861198783713543356575579`60.13334495315689*^-31\
*I)*y^66 - (2.795223889968733552454300813703368721095798254048410732486841451\
8793517917221499521`60.15051499783199*^-33 + 0``219.85013272605823*I)*y^67 - 
  (2.056617363452628906387489490675190488686889535300110884355115385008041426\
75217234878`59.59632054346589*^-32 - 7.07512069435297527763673802471837909866\
07770281350093765623260782363075236679653074`60.13290089823455*^-32*I)*y^68 - 
  (2.245415853190109212140143212713944230454891195022788684969079756557312281\
596480823`60.15051499783199*^-34 + 0``220.94525254095524*I)*y^69 - 
  (1.806922168404557244973115628469535223860698378187644921968936696894756328\
8462006341`59.601272663477474*^-33 - 6.13965577461691771364561533535441985420\
14185076319082943901136858435140453582669527`60.132477240078195*^-33*I)*
   y^70 - (1.7971349638943309692587743951073706768575000416928296214340497705\
3099047797101642`60.15051499783198*^-35 + 0``222.04196863188025*I)*y^71 - 
  (1.584642982430252642673845290479526471665528644832100791264429106313866949\
870390483`59.605886590398725*^-34 - 5.322526055867629866831096372813234005384\
017572773399138183546265148866589059701874`60.132072954846166*^-34*I)*y^72 - 
  (1.432788660836869695248367161420719778116637521269755141001560878657081939\
6392958`60.15051499783199*^-36 + 0``223.14036718967634*I)*y^73 - 
  (1.387339938836143260905442920568365243784953939273809671346497547750214967\
13512185`59.610193293904786*^-35 - 4.6097423519348334287220458816223004455604\
5551906427576713495674322949844308888695`60.13168705739799*^-35*I)*y^74 - 
  (1.137598346782402017834593380190758726480962830778210361045213440154627717\
485752`60.150514997832*^-37 + 0``224.24056037325548*I)*y^75 - 
  (1.212668385127671890083912027571868216759201442052266809143732191692653416\
5259662`59.61422017718166*^-36 - 3.988783658093656891171810637463685323766595\
8015678644079714177623468067730023921`60.131318603612904*^-36*I)*y^76 - 
  (8.992036018174896793173168819787706461253272279943379879465498855731277993\
7667`60.15051499783199*^-39 + 0``225.3426912876793*I)*y^77 - 
  (1.058406812631348169175065619046469173146972186443671272745250782672629442\
487506`59.61799157380523*^-37 - 3.4484802607706342390851622925014938536280154\
59623516773141743066288092256354821`60.13096669161427*^-37*I)*y^78 - 
  (7.073078577420995392665693257299182290057072109735759433256989746346964634\
523`60.15051499783199*^-40 + 0``226.44694084265635*I)*y^79 - 
  (9.224743712597505278353451349116063246620159460714006753756423093171044924\
2358`59.62152916320682*^-39 - 2.978897830266029354499295161613732773563268422\
53893076370857996679830338476218`60.13063046215156*^-38*I)*y^80 - 
  (5.533654908035009777935315639630884078129502379540333007113422702272989225\
45`60.150514997832*^-41 + 0``227.55353725349607*I)*y^81 - 
  (8.029403669955066340681338916400148116863393033288558892008948806814914687\
908`59.624852320096295*^-40 - 2.571224930933862948363523920762667545366997504\
2493013003192294766916718453746`60.13030909834244*^-39*I)*y^82 - 
  (4.303085375297346939214364008588109437957701843550247992457653294457874712\
2`60.15051499783199*^-42 + 0``228.66276936272126*I)*y^83 - 
  (6.980276885389218444552607274834360089481163640400820127970968364746056590\
4`59.62797840992091*^-41 - 
    2.21766562668257319564613611944163722861012965547183628413515986170200246\
3308`60.13000182493699*^-40*I)*y^84 - 
  (
    3.323102019533083407239022823879523880296557285344584485125208288370176189`\
60.15051499783199*^-43 + 0``229.77500565113874*I)*y^85 - 
  (6.061117305203791053907769036629002119469049449362770981479081100530707449\
3`59.630923039935126*^-42 - 
    1.91133827441579984770704541123115673326176885873100433773379478640843681\
073`60.129707907232884*^-41*I)*y^86 - 
  (
    2.54581786225987308622826340990235666354446345418317759277763309674243745`\
60.15051499783199*^-44 + 0``230.8907219961943*I)*y^87 - 
  (
    5.257160645306283147117953291388717579925846708943991071965978051823491454`\
59.633700273533556*^-43 - 
    1.64618114987502202797536633479984321352009278768850358458892162113350010\
76`60.12942664974288*^-42*I)*y^88 - 
  (
    1.9319948111535419358717788629219236357494364241687399857121357926170464`\
60.150514997832*^-45 + 0``232.01054336982548*I)*y^89 - 
  (
    4.55505847407340251486687394119989593354215730643688268333254157970932846`\
59.636322814009255*^-44 - 
    1.41686521154139776566003614127135312340467449040983161988302404435521092\
5`60.12915739469474*^-43*I)*y^90 - (1.449574819245191674945980758898524496973\
2031483937901021418833585100424557356165223891916`60.15051499783198*^-46 + 
    0``233.13530868929035*I)*y^91 - 
  (
    3.942797409155408709113235117209245530622104992104257743693946024802231`5\
9.63880216273258*^-45 - 
    1.21871405632224332822933416793415887006161151758646868927506911048715657`\
60.128899520425506*^-44*I)*y^92 - (1.0724406543654255118312766976013872532066\
199355026906690909070894332824425703686590916633`60.15051499783198*^-47 + 
    0``234.2661760565285*I)*y^93 - 
  (
    3.409609411505430995734313054184389207749702737524348411490691352441663`5\
9.641148755825476*^-46 - 
    1.0476309374673099690886613754697011239201676629032155507654852501793636`\
60.128652439718046*^-45*I)*y^94 - (7.7937515463116353766708162945097688989020\
32712425071285650931095959965294169817321424`60.15051499783199*^-49 + 
    0``235.40480276851366*I)*y^95 - (2.94587773457366274805385673702416975525\
34187542051379617078435913026574948681429345401581`59.64337208267578*^-47 - 
    9.00032585782051010738380478075241659457681005536489323095978781846881705\
05395893788032191`60.1284155981166*^-47*I)*y^96 - 
  (5.531907750452533659654319829262227556290736865339174957008979184673400285\
3412862964055`60.15051499783198*^-50 + 0``236.55367439625633*I)*y^97 - 
  (2.543041939622171464055961381035685657132763885834808446961602624330903871\
237899710483092`59.6454807890498*^-48 - 7.72789487816675829939210047752239382\
6409301742118609078394675855867798824892294712673971`60.128188472249235*^-48*
     I)*y^98 - (3.80004292177506472075996738849028073278275819000118917539838\
6510007829458178567312916`60.15051499783199*^-51 + 0``237.71676082346823*I)*
   y^99 - (2.1935044724273324754726446645398090868420298576466522545158321133\
1595001902981667805944`59.6474827670912*^-49 - 6.6317221971870704351170276890\
1409665284833628791688878650732175931532000689206885290345`60.127970568177645\
*^-49*I)*y^100 - (2.486345477078216476361896976128388924938724314427088455106\
22314052747787003359536297`60.150514997832*^-52 + 0``238.90098785189463*I)*
   y^101 - (1.890540571883413320177877564920046285706735268595818836496818942\
1465250847447807905172`59.64938523411118*^-50 - 5.688034051490033819378180101\
7015814187858914226670700756536738680292073599617053830987`60.12776141978932*^\
-50*I)*y^102 - (1.50103965302467997697085677315808176861408935252551847401151\
9244023484283756190188`60.150514997832*^-53 + 0``240.12015716033255*I)*
   y^103 - (1.628212712877457927130019403765778579106779756744216557149622632\
589188183372940825997`59.651194801765186*^-51 - 4.876148539340817995597077612\
637665709954317157038255335804952467917637777728921970782`60.12756058724302*^\
-51*I)*y^104 - (7.72272050801135500850680632671524911676171261749031198499893\
000540504049056708007`60.150514997832*^-55 + 0``241.40877900787527*I)*y^105 - 
  (1.401290345296520423349520301559847453946954551054793147200703801042558960\
1666513284`59.652917536955215*^-52 - 4.17809440083796353018522908425468689286\
496207293255334359408335833196997269724421382`60.1273676554743*^-52*I)*
   y^106 - (2.427269524466187095910892192465276794757422939000306449631212117\
6916816333823828`60.15051499783199*^-56 + 0``242.91143132235126*I)*y^107 - 
  (1.205175353860137296257361192277891891198330272135496652042321768957702544\
6693000898`59.65455901558861*^-53 - 3.578272895954018987238902510137782823107\
3780904468435628603582519154768362670347667`60.1271822327664*^-53*I)*y^108 + 
  (1.331510696424357043519280187445971151554156755538161648788584202024592282\
28826`60.15051499783199*^-57 + 0``244.1722046658954*I)*y^109 - 
  (1.035833409405932692026071536209113054407475792495324917957623254728298887\
286645327`59.65612437014945*^-54 - 3.0631586708036940921828784212892610657200\
43850323290597751631982488346485665326181`60.12700394938822*^-54*I)*y^110 + 
  (3.914301690595314259614553217239297461263987631311036092586373636178069452\
83629`60.15051499783199*^-58 + 0``244.70389503010972*I)*y^111 - 
  (8.897311945373074739309009698867697231435342892476933292292326606817839509\
0829744`59.65761833189592*^-56 - 2.621035733516740156794694246763882758574326\
00122767573068627961524659651991769867`60.12683245630087*^-55*I)*y^112 + 
  (5.605466441679524092951341056012873785278163284847412470309627905180797261\
8693`60.15051499783198*^-59 + 0``245.54793756858552*I)*y^113 - 
  (7.637793513755434451455476937639118473614420853321654143757904335262990987\
108637`59.659045268376815*^-57 - 2.241764919025430705563398102316287771131918\
3696816205482866754104074770326326752`60.12666742393251*^-56*I)*y^114 + 
  (6.628156121942990835497859257703108416087103632951468828067652515026265791\
13`60.150514997832*^-60 + 0``246.47515659610787*I)*y^115 - 
  (6.552809052556410160230813971998855455379400457940183501007745180615474189\
26423`59.660409216859655*^-58 - 1.9165794933382127218751222987412435031694432\
84167714035620508850432923600867445`60.12650854102027*^-57*I)*y^116 + 
  (7.156578660310351204188432725898976148128237585214035497644276643502125292\
61`60.15051499783198*^-61 + 0``247.4418438763877*I)*y^117 - 
  (5.618848563808749052975921467937957969438815104787055783343718022361655420\
1614`59.66171391417913*^-59 - 1.637905822337441860764300950104204091017786938\
33353214705216459726037382591054`60.12635551351759*^-58*I)*y^118 + 
  (7.325936888466482740561719847906602350098320528189778563484608872709547991\
7`60.15051499783199*^-62 + 0``248.43168615252065*I)*y^119 - 
  (4.815445942767094968946402145567533390092770167289603482523519481222520621\
616`59.66296282344341*^-60 - 1.3992063004290565855873304615046470256163010705\
460711549026937080102024750835`60.126208063564775*^-59*I)*y^120 + 
  (
    7.240458043671262163618282469582168316555339601100365840407474002657670658`\
60.15051499783199*^-63 + 0``249.43678328422942*I)*y^121 - 
  (4.124807713894927376607307878361930731429947261756139075833362907191801713\
89`59.664159157975554*^-61 - 
    1.19484199526052801479793089944748247897510397667586901439719504034309507\
4736`60.12606592852032*^-60*I)*y^122 + 
  (
    6.97986394148674861451724750454538742377445068649820795444328352439095093`\
60.15051499783198*^-64 + 0``250.45270236850033*I)*y^123 - 
  (3.531482675919278300643705732319609880018136076289676096668665531496697761\
5`59.66530590281715*^-62 - 
    1.01995271266564284334775997549376179727750529366555222301070402898509614\
391`60.12592886005039*^-61*I)*y^124 + 
  (
    6.6045703041274056531707804959124449402686306196852480969271373565795085`\
60.15051499783198*^-65 + 0``251.47670475799768*I)*y^125 - 
  (
    3.02206882906774327939150880876618116463224320314057476188014820446261353`\
59.666405834076784*^-63 - 
    8.70352418742428031627724592492151661506863973053513113575902358422806875\
8`60.12579662327331*^-63*I)*y^126 + (6.15985286220011389630775765643711915714\
66438864683894397457628384310654766757309092352858`60.15051499783198*^-66 + 
    0``252.50697898702236*I)*y^127 - 
  (
    2.58495408471048365775282511593535290692106919754646926906629729402285118`\
59.667461536370475*^-64 - 
    7.4243817226425385525860241164719591059271950330132487376721284353544253`\
60.12566899595682*^-64*I)*y^128 + (5.6791754530585717979057840194804546559366\
04422432444518344319936574265902493498178114601`60.15051499783199*^-67 + 
    0``253.54226403947084*I)*y^129 - 
  (
    2.2100874331976261135111196737898591214617903147456411522976150189744422`\
59.668475418568*^-65 - 
    6.3311091994710501037621329788472733187714848509246706593276655461581771`\
60.12554576776461*^-65*I)*y^130 + (5.1868401167396911325321705344163634529189\
9823615702265205926180053651219274336756396785`60.15051499783198*^-68 + 
    0``254.58164646433863*I)*y^131 - 
  (1.888777451857662370467429020956152514089220015857258177191078393445020806\
7205487093995031`59.66944972803341*^-66 - 5.397066894791259773708565774108019\
0458221258233180836223581524770168319110716881667651129`60.12542673954984*^-66\
*I)*y^132 + (4.70009001185235826811028518402485015134550659118178168807543705\
18207428261371233028267`60.15051499783199*^-69 + 0``255.6244431502735*I)*
   y^133 - (1.613515258313304838252772006230447641398765142258544853703169636\
493004077264372376387854`59.67038656352369*^-67 - 4.5993688108665320500594947\
8558073408417612322356261643123772115823166975977691303918649`60.125311722692\
81*^-67*I)*y^134 + (4.2307718673948631508127303733200044537873893668423968700\
19327613548238623648156289294`60.15051499783199*^-70 + 
    0``256.6701297176614*I)*y^135 - (1.37781924428801467441441276575751167662\
028905555727245994056968373641953002856182587149`59.67128788688963*^-68 - 
    3.91836508462461822192774927999189606792820528968902116911363807093066845\
394446082195511`60.125200538479845*^-68*I)*y^136 + 
  (3.786644821588390293144103122533793457914430672935746514289657604512318408\
36449347127`60.15051499783199*^-71 + 0``257.7182947542757*I)*y^137 - 
  (1.176099154428043899084690955755038179247393813808421950691840311604178183\
6591776723039`59.67215553370612*^-69 - 3.337193749956534610217985141890759161\
6207945703565568931376583299240552020343002622878`60.1250930175215*^-69*I)*
   y^138 + (3.372406169106199349961428378878420226340928426423341176012684799\
4756571475397587724`60.15051499783199*^-72 + 0``258.7686094504217*I)*y^139 - 
  (1.003537297985205855199679925229446105387056917207592001487211277268760413\
838272623846`59.67299122294306*^-70 - 2.8413929240614109417725354624490892754\
67228449881098320855229981871751119586789484966`60.12498899920689*^-70*I)*
   y^140 + (2.990491145940278556847379621283409861781600766446860780254308506\
180380879004674706`60.15051499783198*^-73 + 0``259.8208068045841*I)*y^141 - 
  (8.559848947877501191063233335244072976398034020358352633446107991031274105\
0519428948`59.673796565776094*^-72 - 2.41856557142478050015953057214029585691\
132251653047365971478543613525790723871311234`60.12488833119275*^-71*I)*
   y^142 + (2.641692923149799899317109044426805180406614855204430104445440411\
97217885154311902`60.15051499783199*^-74 + 0``260.874666992743*I)*y^143 - 
  (7.298717583466897285501594487778022437849309794933236606276816099282751325\
663161445`59.67457307362384*^-73 - 2.0580899630679654686419051474454387519733\
583106802027999500491669480489468635456183`60.12479086892411*^-72*I)*y^144 + 
  (2.325640034436130190375735293972485041204705864403418300454154582451267130\
3320555`60.15051499783199*^-75 + 0``261.93000683056795*I)*y^145 - 
  (6.221277067595048099545736046189490170439868104644118221510176761836381394\
24803871`59.67532216548939*^-74 - 1.75086980467046770993524601343985863310996\
5759035347053964769097449971362433606657`60.12469647518537*^-73*I)*y^146 + 
  (2.041161174645589473597897702390972213972517667233399028828251441168741683\
720239`60.15051499783199*^-76 + 0``262.98667202656964*I)*y^147 - 
  (5.301142655785003766509868875340855978660464716882050971277644509793844623\
4132245`59.67604517467456*^-75 - 1.489118765112165564620791265861667294761374\
9718254955934114675803605347458492361`60.12460501967927*^-74*I)*y^148 + 
  (1.786561382478600155408659014421482598585576389879396097830509756686731177\
79379`60.150514997832*^-77 + 0``264.04453138326545*I)*y^149 - 
  (4.515653858511535121050748181764964136918682031634000876144005615896741192\
346632`59.67674335492797*^-76 - 1.2661748064782780634372628318702217422500490\
853264645379220828706522657278486739`60.12451637863234*^-75*I)*y^150 + 
  (1.559828816183157951707567721570241232913400634553999866850654281122601552\
1567`60.15051499783199*^-78 + 0``265.1034723862927*I)*y^151 - 
  (3.845360453551544863185871335478223214801531216378360232072665450977138568\
86199`59.677417886081216*^-77 - 1.0763403066029311396083500844685554369278254\
53028728764208295642898210041012708`60.12443043442468*^-76*I)*y^152 + 
  (1.358787443019105966567777041268999511645083411818860150810293027935189619\
833`60.15051499783199*^-79 + 0``266.1633978007371*I)*y^153 - 
  (3.273577321606410038738156503664579169583232205423476641540997057580569764\
3295`59.678069879221866*^-78 - 9.14744484146842122111868099102790772177271176\
53838211653190695625224793705023`60.12434707524295*^-78*I)*y^154 + 
  (1.181207824128197839049749044439658335229448268164833063691893905220758379\
64`60.15051499783199*^-80 + 0``267.22422301050364*I)*y^155 - 
  (2.785999277623435852556087109623645296187129098205275507331607222985297107\
059`59.67870038144657*^-79 - 
    7.77225091705070217961393863652965575280140865256863331960722118792511276\
1426`60.12426619475474*^-79*I)*y^156 + 
  (
    1.024885647849444688546010308079233831431481472870039966387885340071439054`\
60.15051499783199*^-81 + 0``268.28587391404045*I)*y^157 - 
  (2.370368129576006940343603135671800995696571260650569493267915388974638092\
43`59.67931038023294*^-80 - 
    6.60226741560534631713234057363854083301914784854481692775672186359330509\
085`60.12418769180303*^-80*I)*y^158 + 
  (
    8.87695632690635160885381751406404279885376324465952974864171409026199762`\
60.15051499783199*^-83 + 0``269.34828524227044*I)*y^159 - 
  (2.016185142884204608316808563356913212170016424501690204745241236446455942\
3`59.6799008074652*^-81 - 
    5.60713577837571946070742969157553590280714798454864313543166298525774153\
96`60.124111470119395*^-81*I)*y^160 + 
  (
    7.6762679267629214242598496003225509067508536616661032813744716003434451`\
60.15051499783199*^-84 + 0``270.4113992008816*I)*y^161 - 
  (
    1.714462931265762297102473348700666927460394199475463165390922230815771976`\
59.680472543144774*^-82 - 
    4.76094313754641301629523254796190618843382803722197016565255929345890944`\
60.124037438054756*^-82*I)*y^162 + 
  (
    6.628037560897287049374576405590225859512109821588542240410932168993587`6\
0.15051499783199*^-85 + 0``271.47516436461353*I)*y^163 - 
  (
    1.45751154264387292750882819728672610048588900962356241678074420039810721`\
59.68102641881378*^-83 - 
    4.04157918635904423615845720301330246558966126090370429692216969582639914`\
60.12396550832662*^-83*I)*y^164 + (5.7149779112084825398863610353235125897325\
64489226242067228971706059936106900159543876965`60.15051499783199*^-86 + 
    0``272.53953476934623*I)*y^165 - 
  (
    1.2387541705862609230632244385601039494102537372608635724146486091242242`\
59.68156322071674*^-84 - 
    3.430184709877486050210402381931886432020501136564892429180641417849397`6\
0.12389559778145*^-84*I)*y^166 + (4.92130367547089037928670066109638057309899\
405134573820130968665602615771199314689178843`60.15051499783199*^-87 + 
    0``273.6044691609329*I)*y^167 - (1.05256850599062439951383448089776276404\
02979026997182379175584067028986878081718346225948`59.68208369272346*^-85 - 
    2.91067895449246267125505805877963112190069317993070957358343465947355101\
20945419759358624`60.12382762717153*^-85*I)*y^168 + 
  (4.232714307186453588751392829370828527761273421278308261307906193333428677\
0962284179232`60.15051499783199*^-88 + 0``274.66993036933604*I)*y^169 - 
  (8.941502582541846493026046648905587965950188488600492071139010615877074149\
31873148631245`59.682588539033425*^-87 - 2.4693547649788723425659823088645473\
89198266073507235370763917061719622453878070075759983`60.12376152094524*^-86*
     I)*y^170 + (3.6363404898576511953835855228780666885162930920912428954946\
00046092500343197456720399`60.15051499783199*^-89 + 0``275.7358847837511*I)*
   y^171 - (7.593958273132935472185637657343878515487490798666642681440956057\
5007006010701821654767`59.683078426680076*^-88 - 2.09453193728941629167833852\
374271466594027094873015338141020073426972564920189481462342`60.1236972070496\
24*^-87*I)*y^172 + (3.1206669087601071942625745998678416983420112972208833978\
9897243409546118993206683408`60.15051499783199*^-90 + 
    0``276.80230190973884*I)*y^173 - 
  (6.448015044864377409550317160042921730199509585580885890886507607412681702\
082073212957`59.68355398785251*^-89 - 1.7762605524526444458866966587121538903\
518835908286263455421304835751096980309541230234`60.123634616745036*^-88*I)*
   y^174 + (2.675440716081065002714825488435933426764723371925051532234500048\
3389777095795398959`60.15051499783199*^-91 + 0``277.8691539934264*I)*y^175 - 
  (5.473769272005712486277631778843812301243720709316388106830253178064977838\
96655852375`59.6840158220488*^-90 - 1.506067197695945080316510660917296118289\
848894653271418138523371784539624014171684775`60.12357368443039*^-89*I)*
   y^176 + (2.291572619882826515726463753364563314205065151628310421263440043\
100712723860681574`60.15051499783199*^-92 + 0``278.9364157009212*I)*y^177 - 
  (4.645708160645840236472725362167062016389446003698835653067025922273833584\
3146267237`59.68446449807576*^-91 - 1.276737967922180791007206343714919283431\
427659984048002352690313147338815719093725`60.12351434747896*^-90*I)*y^178 + 
  (1.961035619243642617867759795195627278680802282836716285117964413482119149\
63587387`60.15051499783199*^-93 + 0``280.00406384346076*I)*y^179 - 
  (3.942072874731358991815710474314209685556329461350091298020688571085051972\
20617309`59.68490055590681*^-92 - 1.08213299387821531797711300002030749212811\
0327434429396996660186482540127767186413`60.12345654608364*^-91*I)*y^180 + 
  (1.676764940907857607540166766289386146455002888396067134088481365668718495\
8497603`60.15051499783199*^-94 + 0``281.07207714066686*I)*y^181 - 
  (3.344312655666071143517792232377369851890900827818927544858777105702820413\
00081177`59.68532450840991*^-93 - 9.17027980265664248625492412903016168135525\
344737314405356007033035742170075244344`60.12340022311118*^-93*I)*y^182 + 
  (1.432561613597933724836858600315081482752034971750371378688677901380092213\
40198`60.150514997832005*^-95 + 0``282.1404360157212*I)*y^183 - 
  (2.836617180487517964387681000335770084673619815657640974831473902203952244\
0150981`59.68573684295574*^-94 - 7.769788729878901844389022148683943915197910\
8658639244135418258269296014581286207`60.12334532396498*^-94*I)*y^184 + 
  (1.223001270173161708540949101427255998312842445577595907370292270396632312\
7809`60.15051499783199*^-96 + 0``283.2091224174201*I)*y^185 - 
  (2.405516147412484210037446779332455640906327543357290923831581690882384606\
361936`59.686138022915316*^-95 - 6.582063231069054451671950312817184903515604\
163713463384341307501430961986682981`60.12329179645557*^-95*I)*y^186 + 
  (1.043349135487801260258428536016852029863118784492545435073913682781944429\
9487`60.15051499783199*^-97 + 0``284.27811966497256*I)*y^187 - 
  (2.039536590967162630073815526267783428488474845615322152895555932091953039\
69101`59.68652848905621*^-96 - 5.57497087602736368277043900474387622529361407\
152360233441746869763527498717835`60.12323959067876*^-96*I)*y^188 + 
  (8.894816916803576357933952178116578308661549881667545476642200335446430728\
65`60.15051499783199*^-99 + 0``285.34741231213104*I)*y^189 - 
  (1.728909740923350913862479981747062137380180129949315676232904414883213389\
6015`59.6869086608446*^-97 - 4.7211991388936017661061697580573718913389782348\
593232546082038636411662800386`60.123188658900354*^-97*I)*y^190 + 
  (7.578151750775895036172764718890047009123308964807370584491862104367592155\
6`60.150514997831976*^-100 + 0``286.4169860278272*I)*y^191 - 
  (1.465320375435495592975229456269915626752249001340917277831447786006796185\
67`59.68727893766088*^-98 - 
    3.99753805129336310603000129163955348248022088332613202468581216623674247\
327`60.12313895544788*^-98*I)*y^192 + 
  (
    6.452408201487376431160015238922156304877602672451206290917057167549483195`\
60.150514997832005*^-101 + 0``287.4868274909566*I)*y^193 - 
  (1.241692601682318360366357730538603357803838642306883710181385973927456333\
38`59.68763969993469*^-99 - 
    3.38426864428772846440172791825675903051866975361087561140799257429461278\
052`60.12309043660775*^-99*I)*y^194 + 
  (
    5.49066602530896508306281338957364034178228648085134933271103454722228046`\
60.15051499783199*^-102 + 0``288.55692429734114*I)*y^195 - 
  (1.052006846820844264312237470602118140069892910093235940210368993772902317\
6`59.687991310206435*^-100 - 
    2.86464174694763941091723536345262934015213465646662719505657282960959986\
68`60.12304306052886*^-100*I)*y^196 + 
  (
    4.6696512664331828415570720938399633127833490801524928599317412098421752`\
60.150514997831976*^-103 + 0``289.6272648772098*I)*y^197 - 
  (
    8.91143575599503624255049870603824117354923295084146266562651479790005402`\
59.68833411411951*^-102 - 
    2.42443393119773278831972618812783330604032377204851531833041376291547148\
9`60.122996787130944*^-101*I)*y^198 + 
  (
    3.969272394190624586303378520075343636244916765590124211562116404710416`6\
0.150514997832005*^-104 + 0``290.6978384217991*I)*y^199 - 
  (
    7.5474988383518606055770680999677183763403037762134730870326037663033839`\
59.68866844134938*^-103 - 
    2.05156929966226885006343639456242088506692352747067414712868628046950203`\
60.12295157801836*^-102*I)*y^200}


==> anc/V_numexpan_CF3_s2.m <==
{-9994.9496176892251333237603090310065466571371067433821521793385626659098496\
1979001`60. + 16672.728148291020945110979673198672848910145253441295643232202\
99899161131978522368`60.*y - 14719.914884091895724175825588599840672470772199\
95510082103688927884106146398796092`60.*y^2 + 9086.20682579053302316366048710\
354027144870587803498407986359054265368884032216877`60.*y^3 - 
  5354.8537556983792203938409678901498308298700655272511144630333376381322667\
1731362`60.*y^4 + 3043.613918207517513778772712902259879763875426741250917687\
12759485210503196653735`60.*y^5 - 1690.69027754497139777077078107390935088242\
614133311218733786074119450084430166981`60.*y^6 + 
  924.34367672539804281759889950748382599684297964181331034935846376715707347\
231944`60.*y^7 - 499.49213696270723014450014913049730099487724705498945487537\
845479844812733000438`60.*y^8 + 267.50634866991013899376315529617703781502089\
483235893118329413105424962409089102`60.*y^9 - 142.25291869355016190779222377\
613236494586652964468274036539144658636066497729392`60.*y^10 + 
  75.212580241741101290394692195374669400051992925555417024521483159867341846\
76556`60.*y^11 - 39.577823912214092281919708257069973881775484738350837375975\
85800836886107706729`60.*y^12 + 20.743059581827163373175737861071840199931206\
10849457434801733985632595563105711`60.*y^13 - 10.834485221758116534252323326\
24891631182598175456522050881884843440144276696295`60.*y^14 + 
  5.6423624738084060495748202257364458499704245670637311844925938573983152360\
9323`60.*y^15 - 2.93085706502744775896550296501916031207239745481344859635212\
053481928391381708`60.*y^16 + 1.518949795588851908005660454302608636715235797\
63729007613989742578876057204723`60.*y^17 - 0.7856310917582586784326323491283\
2183529475755736722681784799409794272290665354`60.*y^18 + 
  0.4056147910168999587240146518666791761021593932878909069397134272817611604\
9921`60.*y^19 - 0.20907780598652925295476940604115738911499154442714491235394\
021783582669777857`60.*y^20 + 0.107613998748231604186730098738963665092834403\
61872376588277135565953425618652`60.*y^21 - 0.0553164848470777761471098104844\
7618103057326317924503693281932651883698478655`60.*y^22 + 
  0.0283998418638281265804234748153121124554141036158195542242959384137038811\
7547`60.*y^23 - 0.01456454680071260294152132642325677301253375590546264800169\
154832485439999664`60.*y^24 + 0.007461678488023111996260718335927128290671607\
29011785532179002253263875783099`60.*y^25 - 0.0038191688376773853824453383085\
7461310211361515924615173392842124765993439816`60.*y^26 + 
  0.0019530995024309930836561529297024214717373474622782471242623608276552530\
2384`60.*y^27 - 0.00099799918875734719887370807377912752966864628260757622929\
95629000964955527`60.*y^28 + 0.0005095779215184629686563137945509310941419444\
7353778088598935667048827750203`60.*y^29 - 0.00026000844275452745242848691022\
917634340526986215524037196801609667706573814`60.*y^30 + 
  0.0001325807385629324578832049715173956701282100168171357740456724086540059\
6137`60.*y^31 - 0.00006756276204846870872512342425557686397932734849744685428\
896136038520116746`60.*y^32 + 0.000034409989638036166528517822797800502553489\
73850281886552312016207536914111`60.*y^33 - 0.0000175156652977701050302528001\
6115101513794142774668523127372726555558144386`60.*y^34 + 
  8.91142536930831101469792355715640376309682949096140508110688701065491763`6\
0.*^-6*y^35 - 
  4.53167243930218859803687443749063121595374840448169002947152572233566491`6\
0.*^-6*y^36 + 
  2.30341396916513214768385611456956177476846484462109454297041253167306354`6\
0.*^-6*y^37 - 
  1.17030235973799953166418372265713561284211077866292410051003935670495021`6\
0.*^-6*y^38 + 
  5.9435566156039255347335312946867604558352905593257876017310931781355947`60.\
*^-7*y^39 - 
  3.0173513188369863325272852538399478062675099259763998608411083586472566`60.\
*^-7*y^40 + 
  1.5312452845725889378216470651258246821704616240249704848826291207369563`60.\
*^-7*y^41 - 
  7.768026956187543149330141994339411055992998796698438750102537772850027`60.\
*^-8*y^42 + 3.939407304229993043318153811738916374268161717704688477352796626\
3558181805213719228886403`60.*^-8*y^43 - 1.9971555396634030315043849470284046\
657133313689294007907065706735212632098710956481502507`60.*^-8*y^44 + 
  1.0121850752941732775000651227254050973073451823324932912060174318336261436\
632011887644443`60.*^-8*y^45 - 5.12838705390141570165004789457950566945933581\
3883264279378560224149013201274750927497025`60.*^-9*y^46 + 
  2.5976456342957605874070706118745914845706181465579401466968600607515794278\
26739345135202`60.*^-9*y^47 - 1.315413630517535877595192132372072890101155725\
826256175877672668208772684438750808559339`60.*^-9*y^48 + 
  6.6593656160871305410414510434308880750735146877934021513284494060661651683\
6303300857566`60.*^-10*y^49 - 3.370512558455420173806184980487621067684433540\
55075623589544067432802079657954501811189`60.*^-10*y^50 + 
  1.7055161008081624543715142997224276610062433307422117031813175848731557063\
5895758035628`60.*^-10*y^51 - 8.628125487652617606161229881942373587816479327\
2111479339787143121024384392977976412308`60.*^-11*y^52 + 
  4.3639682587009601124775961856726930807398483420352184510567891594672254556\
385957045496`60.*^-11*y^53 - 2.2067582131612390776075738373863192569968922533\
393793477787897885004164518234070715774`60.*^-11*y^54 + 
  1.1156791123664871584307834656465348326353576219387427750757104722275545656\
052216836978`60.*^-11*y^55 - 5.6394714129363225957746431550138731149321381269\
80751818436292142318962331681964845071`60.*^-12*y^56 + 
  2.8500668093192295118137169165416069008367512696243552516699119839874896941\
92365397266`60.*^-12*y^57 - 1.44009806725580158428455816193367068313708522490\
7226883847988839213946614322694516416`60.*^-12*y^58 + 
  7.2753212971535896523341068419522645251910179179779318668406921359622080131\
4296301547`60.*^-13*y^59 - 3.674835753673214948764410513301828470590201551940\
83130850152323350501596391649920841`60.*^-13*y^60 + 
  1.8558880263556102076313738093671777494970721610627005974775399665753595135\
9104574632`60.*^-13*y^61 - 9.371217241054484649529472370312531505324184019477\
8240036342404588346339173513045858`60.*^-14*y^62 + 
  4.7312167861876417492012874764712062810771714802418001393870897408063575928\
735808521`60.*^-14*y^63 - 2.3882753743666541488172114298009560727294931955801\
912295850093438098229549255477118`60.*^-14*y^64 + 
  1.2054041156668744957591320573313711246022052652110909007228087796817477868\
527876564`60.*^-14*y^65 - 6.0830245790201947036517760376101277616118579845836\
79672276903395411142061993419154`60.*^-15*y^66 + 
  3.0693536735037371040762854505898784425806314412933670641678646602932506823\
76081591`60.*^-15*y^67 - 1.54851888612587123828730046011347858573364044034435\
4289184105506545385882469973521`60.*^-15*y^68 + 
  7.8114194990138536966706914904149977969340332919466919203213119954795759756\
6025503`60.*^-16*y^69 - 3.939933572416031139489741473421284036553422620679613\
90689798277171327120396754521`60.*^-16*y^70 + 1.98698621470242696828491341911\
100055704129778326996164698375505771174114667841311`60.*^-16*y^71 - 
  1.0019574848947872244182982739716827997359148436905997153336892498861698387\
9153099`60.*^-16*y^72 + 5.051887002175321758357095859212683226753355866421153\
2119442259545612142377200964`60.*^-17*y^73 - 2.546884249987157968574683951053\
637118918860670506171048591665933608120699812968`60.*^-17*y^74 + 
  1.2838590027937664564364062518596560538192204995050905031707563335178276089\
85584`60.*^-17*y^75 - 6.47111687307999190187213374371525286561162773400200293\
1049146343672994896045194`60.*^-18*y^76 + 3.261340499839968595550351292400461\
254528569856156812366901745714484050517210574`60.*^-18*y^77 - 
  1.6434980105110581836141207573623898186119791776205310473142744678897502792\
21268`60.*^-18*y^78 + 8.28131813229308519877378367874518219557950293386163290\
417113121843871136361234`60.*^-19*y^79 - 4.1724204751414350584299072974506488\
1568407185990856389804602520896952666342722`60.*^-19*y^80 + 
  2.1020159511565079636557591099519535351542110498530807482320156468760664242\
821`60.*^-19*y^81 - 1.0588739796127797127907853178390273704390273015919527230\
1148210561524796552628`60.*^-19*y^82 + 
  5.3335187741555972052997322544084175265908356546578128000953294303124312748\
56`60.*^-20*y^83 - 2.68624476796808786184264644897958479774313323706696498989\
05278024841783464549`60.*^-20*y^84 + 1.35282128171723554004843537036615477119\
26808638286609883454915368716940826621`60.*^-20*y^85 - 
  6.8123855094467277073519082654126081291651494020736287454947505291714248325\
54`60.*^-21*y^86 + 
  3.4302263493848128767588284637122651284451614693056464716504058819802480819\
13`60.*^-21*y^87 - 
  1.7270778393044210175239731677944597679845583424417893391815977542594189716\
84`60.*^-21*y^88 + 
  8.6949559669207109774648194114061618272643570484468396718340234024278824836\
6`60.*^-22*y^89 - 
  4.3771350925378056970485950652024822987444939474885455302496229030034325585\
9`60.*^-22*y^90 + 
  2.2033339362645918974081501277115770488357369838999437290950454827846733763\
2`60.*^-22*y^91 - 
  1.1090195548201446140814598385108053799514791378740522200957250187132963553\
4`60.*^-22*y^92 + 
  5.5817099741713057358543031979482143443366795172661710692114237790176176386`\
60.*^-23*y^93 - 
  2.8090868448387549502533014025007597683583001121334892315469319600375535056`\
60.*^-23*y^94 + 
  1.4136227780476682817768500266711406843867299446997943351119333700506678502`\
60.*^-23*y^95 - 
  7.113330472617610663138767710620137855644845678950408998992333563669143435`\
60.*^-24*y^96 + 
  3.579184731583929708453371487874275853518250690816764646638570237116668175`\
60.*^-24*y^97 - 
  1.800808350401222524695501437917098918213265684280360543443115862321504594`\
60.*^-24*y^98 + 
  9.05990595706413030350024286631983374105562977030549205734139972860665128`6\
0.*^-25*y^99 - 
  4.55777873322620314381487318325859691253073208608793874640099710228509925`6\
0.*^-25*y^100, 16798.74032090302021624806649054386459178929620426013775420247\
764860371756088607215`60. - 62980.0806543735829171602452777650143895453315434\
3729233682376739517940305119703882`60.*y + 95005.8899594240641643209877381203\
8588715478118419636198306002118293487300281463694`60.*y^2 - 
  90879.978548087844428558282072107288451525103767961575578686490370516980948\
5802302`60.*y^3 + 71233.00754298506541008364484664223932978870847103113134347\
153503711213489680021624`60.*y^4 - 50399.558174531514124727237806468297059874\
12276453832568303587299189656403588376988`60.*y^5 + 
  33459.556173458826902524050848357172823858925249752994656141487166252438467\
42194956`60.*y^6 - 21265.9727963794355298163605924047290539552370344339120991\
3242389036161706715107506`60.*y^7 + 13093.25526967187598338299251229646134634\
159174674960536047641776458564902376866952`60.*y^8 - 
  7868.3391369556227745814121924104486791037067285248063452472014091918152528\
1408102`60.*y^9 + 4638.912077094985483279913434488137299021812368367174131879\
60831646252083422700823`60.*y^10 - 2692.9523574903434485823873440840735909481\
6832751577377887887735391447068382914833`60.*y^11 + 
  1543.4292779312756363549238877881099103329708242164252145635737897317340988\
5408831`60.*y^12 - 875.135445469319649598814466547342759012403747481836282803\
97264470260562048988002`60.*y^13 + 491.67953614077870890283779669083212504615\
303138681340478256182465301120397636637`60.*y^14 - 
  274.06449754989166759999345413366251382180333177221241450704106175273829537\
591339`60.*y^15 + 151.7145455168524789482574569203357201274613157295764397687\
5475533195531590104796`60.*y^16 - 83.4767694937467259596492456408894758084752\
8679158815844343560225832043306804628`60.*y^17 + 
  45.684265980984078255365606879557252363831844911467533532555672947529708372\
72889`60.*y^18 - 24.881735474140676949698177259212843388276944300881881896268\
14459320846251760421`60.*y^19 + 13.493348418671266414829443587996567334044012\
88097968976500203636929866152407203`60.*y^20 - 7.2889509038823431642887424161\
2420091609890108090461666518174769454320207736009`60.*y^21 + 
  3.9234902187261064747419478372231395407090882870707115536940422653577395516\
801`60.*y^22 - 2.105124251442679834885898093056515807822166208474778740518693\
15307898890521525`60.*y^23 + 1.1261563360267477644787451108226433272599781479\
6635367208009680378390714180412`60.*y^24 - 0.60081286736277711842243759326709\
778079801923275713269559380010404887764512199`60.*y^25 + 
  0.3197356225940502195315894972281433271398637087463341878395524587377847633\
8201`60.*y^26 - 0.16976003040130927223263783221200603563470533948898109692968\
757669244468677585`60.*y^27 + 0.089938373489122267454914246895097112184759832\
6234793875987033985165388538683`60.*y^28 - 0.04755374685769215136825916821706\
450900334647344321056589728171236360029021209`60.*y^29 + 
  0.0250964898968895086158457872532012597746179004173485767995308293775938725\
4524`60.*y^30 - 0.01322155246797498970894943502652566111286910425476878282538\
902782397200149805`60.*y^31 + 0.006954098923876965918675980896185418827553570\
1104832850534893548687612676706`60.*y^32 - 0.00365200665041214868584068735789\
495871749121896939164176991106765112277235057`60.*y^33 + 
  0.0019151113354479329432027066299214760189379214799747773764003361023081807\
3978`60.*y^34 - 0.00100291550237180033752270552561985923536540160676368785412\
221986612328721369`60.*y^35 + 0.000524536318540925962710476594163172972007513\
56379133433575146369801547431642`60.*y^36 - 0.0002740047170962463344715742932\
8075338772088267650412810368228440693198360734`60.*y^37 + 
  0.0001429682872361580931621684487049006123319638946611704356080417848943856\
9358`60.*y^38 - 0.00007451545707609378526696806365472323064693670904299916080\
509062188998019906`60.*y^39 + 0.000038797330331023913548364704142367757235398\
5836885073016417446348644632344`60.*y^40 - 0.00002018032779518530299896237985\
746971013165564391300666089627517651503026807`60.*y^41 + 
  0.0000104868725391428246288486603820640161351015585694038964925871292417500\
9882`60.*y^42 - 
  5.44470336094629626847922136197346084042600519480645119798187318644298075`6\
0.*^-6*y^43 + 
  2.82442907944604673036840145643133489701433793693236831210664640972833535`6\
0.*^-6*y^44 - 
  1.46396909584189935451105340457541076257117236937435632218839254702622381`6\
0.*^-6*y^45 + 
  7.5821681211653089222825667049215384417636878587633230302712035816378602`60.\
*^-7*y^46 - 
  3.9240060414961624631560673619685514837287050804812713766697882623508803`60.\
*^-7*y^47 + 
  2.0293374147527898130060573380564994895031762666499288697607140686065755`60.\
*^-7*y^48 - 
  1.048769242247630632486699169804013387541877118747663299305850705936599`60.\
*^-7*y^49 + 5.416499227860028388629328046419869709166464288220869024839351850\
6880525327817128333773495`60.*^-8*y^50 - 2.7956433448314639808051639023300940\
562496419552243487158185026053449023455256547196051219`60.*^-8*y^51 + 
  1.4420482821472188275056431523244724558268020462619244924227632317844755098\
570613707700698`60.*^-8*y^52 - 7.43400435749970352333893606518295380668123966\
2615444194102148923983936794893940695078285`60.*^-9*y^53 + 
  3.8301894339492624238673619618781173429000524046994506369126206494507504862\
50863508771012`60.*^-9*y^54 - 1.972336768693535421612658841266172624764697548\
47738842686322505661264809257488856327644`60.*^-9*y^55 + 
  1.0151114447608257648559860448013722742024405578796077118682635252193310265\
40674972318338`60.*^-9*y^56 - 5.221872078710839399809426717804229509716803159\
57983808925101340913782857306214689415868`60.*^-10*y^57 + 
  2.6848880614736510690580808479331113063421407159246270346951504154032965305\
4929351029333`60.*^-10*y^58 - 1.379814809731924445491402877971011031192130909\
06098275416187682459486425774698622385632`60.*^-10*y^59 + 
  7.0878894313489539889787422269404476548966955642123307970998905088341288532\
838730852194`60.*^-11*y^60 - 3.6393271165570507412551054822259452992941676291\
378966987318870216639357090890743631609`60.*^-11*y^61 + 
  1.8678391644009355774341852746895218045530896586384678139582293536392341482\
958831141484`60.*^-11*y^62 - 9.5824814628913151615084330542702006598944615133\
69046663207953005969987545166842157116`60.*^-12*y^63 + 
  4.9140803054393303492244899683893401417472272370800533746636597504019772312\
93767961159`60.*^-12*y^64 - 2.51905486651262813079275166931502812277764766114\
9934980155346973545520713209854270893`60.*^-12*y^65 + 
  1.2908305650820654339821646791627523493195411855607219942403719057631100364\
60852935143`60.*^-12*y^66 - 6.61213909286735298230216948276985975741128385531\
497956327772284153803837922351273576`60.*^-13*y^67 + 
  3.3857939360570727013054183475885948315540901586588892818011942649513392301\
2740216796`60.*^-13*y^68 - 1.733122807613903510498880904798426099519405324276\
95839815035200068532214912060017834`60.*^-13*y^69 + 
  8.8685517417429930952327780013045325708972319914563058777566777195429929856\
480190911`60.*^-14*y^70 - 4.5366442120359308151891793713093387759709638432264\
890661513394854835598910525080571`60.*^-14*y^71 + 
  2.3199536856495177553955034681214102663838019142856857965496209186552935329\
361630038`60.*^-14*y^72 - 1.1860151916749406090432191370556232519243510551866\
327937508944419897124639148663937`60.*^-14*y^73 + 
  6.0613748782968051449318769049838503627101383675258974434831497377461358999\
11979187`60.*^-15*y^74 - 3.09688772943555084444279884593237889441823224457758\
3904816319113353787285665121308`60.*^-15*y^75 + 
  1.5818180715619922493021552365343996994756543317342459076953909180505899949\
53139239`60.*^-15*y^76 - 8.07732505572735990074301741732511475228852319812804\
941482623250393300274812953678`60.*^-16*y^77 + 4.1234584456281240291882310430\
4867618682164149657605407234204344846372103200406457`60.*^-16*y^78 - 
  2.1044648633536537667971712422973312890790978357327693153490417244953071338\
6467289`60.*^-16*y^79 + 1.073768305357341232434539872823148215308266922760618\
2877519151097113733377958282`60.*^-16*y^80 - 5.477357292853042477446017228821\
3744913856935427316254254863520909412422262575799`60.*^-17*y^81 + 
  2.7933528264529371234039459592038501323196709951849850743530669797077679986\
311547`60.*^-17*y^82 - 1.4242207167687264922936563814096465388478250143238017\
371693179714072956769281593`60.*^-17*y^83 + 7.2598565718359688587836119389905\
83985639300990490310025841403604222976157576073`60.*^-18*y^84 - 
  3.6998182540128224100345991193897273925970366401718472858471707349330076211\
30975`60.*^-18*y^85 + 1.88510973587585729351903078524619973387111001416711016\
3810608668561126483724303`60.*^-18*y^86 - 9.602824375639077524762554132690089\
13133322143204378976843618207514208315253839`60.*^-19*y^87 + 
  4.8906836690609402171184078332740426099044029924723262817220026491954163584\
5472`60.*^-19*y^88 - 2.490293066327136014635925625772431258042252547747695009\
90034352242104501719368`60.*^-19*y^89 + 1.26777924220017591747648334963023901\
636555615558353538691950451953110223706387`60.*^-19*y^90 - 
  6.4528420094748738726131724829971898181966194918389337682436675388721796053\
025`60.*^-20*y^91 + 3.2837834486924622513266363601550158426292930372600184734\
619491820519847993448`60.*^-20*y^92 - 1.6707669395417215005346601250511920184\
994575733654546345125333017848560249475`60.*^-20*y^93 + 
  8.4991769016727172611316103584784537769249521006683968419674544857199993809\
42`60.*^-21*y^94 - 
  4.3227407258325167414492522161157702239950841158373965657337216834990354306\
58`60.*^-21*y^95 + 
  2.1981861551166319068940140608188134613406546597033053101387335238448614797\
52`60.*^-21*y^96 - 
  1.1176203417802113186257595386704527567406955546396880338977494084873599713\
38`60.*^-21*y^97 + 
  5.6813326070186564461397245523208945526323913720166464400976515068959299958\
6`60.*^-22*y^98 - 
  2.8875779251505006656229284603986429934921731056374605627430549585179979224`\
60.*^-22*y^99 + 
  1.4673923094747430819686899066359052199821497539677813988040089674171285546\
4`60.*^-22*y^100}


==> anc/V_numexpan_CF3_s3.m <==
{-62554.634116943218696517472561094127078237467130726335189860062705802363048\
53702271`60. - 136361.1069157122795724014492547730127492629746126348842438020\
7260321528770695097185`60.*y - 190117.076967609263408787266358900943527905538\
26614733779029804841078980423270990192`60.*y^2 - 
  232475.84270436811459015941229275628617914339160655747530909750124597096652\
719761102`60.*y^3 - 270246.99629263380120710523476233224769457120900748401221\
208497394584435128707476696`60.*y^4 - 304717.83497105968741739163955439090984\
027645343540585219158803153747637642549662749`60.*y^5 - 
  336744.57609052040840436492813774318065448786417690366989939026764794201884\
771762041`60.*y^6 - 366858.90687368174859653753787471732569745383303828793992\
828537542743414986849868155`60.*y^7 - 395419.73744400781146740179538886311059\
746810679263959588868704604573206487901954144`60.*y^8 - 
  422683.64365014741450900665153275402558740065621900758819847899232065502730\
861137301`60.*y^9 - 448841.95653774445070736188033100536986673267986517362391\
507907042527170187995535258`60.*y^10 - 474042.0760621550238255412732806100585\
8940697462453509985272082854235779280956242359`60.*y^11 - 
  498400.54260554955015030396802040133349966713413238628087359696027125242236\
583301599`60.*y^12 - 522011.4708111625598631348099223415855650923601695425700\
5084734553790345297018289829`60.*y^13 - 544952.218004843323410014509999708478\
09570879289489368570833980569396079658604226746`60.*y^14 - 
  567287.32445755918482467029152386053450203816005766587670795970143818535959\
263137508`60.*y^15 - 589071.3309599232449835802615251267415639222245338349785\
106466316922198273790432299`60.*y^16 - 610350.8428011457506518548102542163928\
0664468965762822078328231773657108985815142879`60.*y^17 - 
  631166.07354965774140171346985655910460907399109408721809921233313966593428\
514032043`60.*y^18 - 651552.0209392050068955898904018232516175457148883828398\
8324388281805733624488720039`60.*y^19 - 671539.376996721572497631844900871762\
19191497388786686651450022257950087018765008207`60.*y^20 - 
  691155.24256503235075837954121542966239558946697794099327896364205797397743\
605007286`60.*y^21 - 710423.6954369523498893519214274847882962937072513743461\
9399598732923989843177692248`60.*y^22 - 729366.247287247415391581103005160909\
13213408685385509153319015529705119823351822805`60.*y^23 - 
  748002.21498817561007223880414158661207015916276078564004892852343254937357\
706312117`60.*y^24 - 766349.0251998550418082196398876885082641694371660341585\
2950751971097465650864635701`60.*y^25 - 784422.466378702733530283187470361823\
731090267288586094376797166798321640162152633`60.*y^26 - 
  802236.89892728879154133378170880329591269526499971275436163263565599749861\
149330595`60.*y^27 - 819805.4317106804176393072344567731603737421491236445906\
3817510224379839018056824447`60.*y^28 - 837140.071315602112959138612477004025\
26094662384844219472299390824949568174417773492`60.*y^29 - 
  854251.84904427919368441541293144788617533719458280643229667107439590003514\
07412241`60.*y^30 - 871150.92958661707961824951465239740138679814101324684097\
668209868477410082009667286`60.*y^31 - 887846.7045126242830411553615907619716\
3988162088518381346661904461769815758362019975`60.*y^32 - 
  904347.87310794019547812123377475396935379012033743200611313450847744223698\
953072791`60.*y^33 - 920662.5125931241841526027466688244797620067907162010522\
9672241496037433874833883281`60.*y^34 - 936798.139388652888128766111021825694\
84855457232859108193038887050618990375191325038`60.*y^35 - 
  952761.76278784973263527252912199632347821794845749967423591075960645621586\
851552712`60.*y^36 - 968559.9321610439233416900025777559819422458079713380961\
1603079173552283866779759349`60.*y^37 - 984198.778622498536461181778127217564\
74334713316594601995687756388013594421278898327`60.*y^38 - 
  999684.05193676144032880024933381982231716000076635280915044058381595063055\
029194699`60.*y^39 - 1.015021153315233535352012957557221752860780347607868725\
25069044249981548792538294786`60.*^6*y^40 - 1.0302151646508930444854403093060\
7754332444038176673310130539526030569145716199748804`60.*^6*y^41 - 
  1.0452708746546042494585783426794351385642129246596911345382322932945776715\
3273294318`60.*^6*y^42 - 1.06019280228664686857410002722623710919488283037229\
360734483381592341519382584862125`60.*^6*y^43 - 
  1.0749852178191851290169927296491811986867678251783614214844381600742194472\
1727071185`60.*^6*y^44 - 1.08965216181711124045852202418867180167255832331650\
303514784963390281695503929669165`60.*^6*y^45 - 
  1.1041974622842675861787054022386151658230574253709596296865045700377786664\
6515621662`60.*^6*y^46 - 1.11862475018805639437428548666157748690544803297890\
301711472005758989514600822253924`60.*^6*y^47 - 
  1.1329374735467467446474252598546554289788975991269837997895199348677015543\
1459808525`60.*^6*y^48 - 1.14713891023946897471651499833059072510075216251415\
116137281867640171302563074988234`60.*^6*y^49 - 
  1.1612321796782026361928060006583123918444638135504100577371756468098611992\
7596099975`60.*^6*y^50 - 1.17522025346341124163321890493376957373028753334272\
708930940207839390729934517646285`60.*^6*y^51 - 
  1.1891059651298607101974901097772795679253549331018020047386755761627734724\
5586357038`60.*^6*y^52 - 1.20289201907617276346685045319694836261187710189321\
612186246540297095170055179963973`60.*^6*y^53 - 
  1.2165809987604749818244633908028317745229774137233626141623512572046397551\
1259377655`60.*^6*y^54 - 1.23017537423483895439983879774695906511631109468573\
572339570422037503605206797721872`60.*^6*y^55 - 
  1.2436775090828169875578040441207933146153810098626061430610575371336383399\
5335590316`60.*^6*y^56 - 1.25708966681710448637144230762664790608862233333650\
85435892234524392899697906676151`60.*^6*y^57 - 1.2704140167880090392816089485\
9923285432775151144328924787747288634832252988728582424`60.*^6*y^58 - 
  1.2836526396478638351649206072059909104526993346489443768912429185188276296\
7811032989`60.*^6*y^59 - 1.29680753241166900471635499838158397228820209145643\
15936828013812169969317995932085`60.*^6*y^60 - 1.3098806131499840925803388895\
9425594856183584334238138657270381972880210981815573466`60.*^6*y^61 - 
  1.3228737253463470510596709425647483542340637295639010169981457454991776860\
7330951495`60.*^6*y^62 - 1.33578864194819101370505717879454464814650606781033\
749623991822054993963053702830303`60.*^6*y^63 - 
  1.3486270691373109685313026096121880237881060469412322403342015533461788487\
7858806128`60.*^6*y^64 - 1.36139064984334817018488905225686491405958730212084\
908324570355672340662268897167672`60.*^6*y^65 - 
  1.3740809670214677673715938534051121231111311463448501567772534453518327294\
9748280401`60.*^6*y^66 - 1.38669954671336780530215900610579283046576637014214\
646969961308675348923045533927243`60.*^6*y^67 - 
  1.3992478609089437564380184050458180174372984215196641593702978614588002172\
4398981458`60.*^6*y^68 - 1.41172733022431465499488881465431684366446323404720\
242977607470208507378531320679907`60.*^6*y^69 - 
  1.4241393264104710833377752908378627778202464066483422437788501208556762899\
4390671701`60.*^6*y^70 - 1.43648517470551116038713758750886951980914002705653\
10189156268731319086121448733131`60.*^6*y^71 - 1.4487661560422704900259975326\
6929662360069325863938096171793082475214705342135834551`60.*^6*y^72 - 
  1.4609835091221102285974367478544034869724544639325513061972228937565388347\
630370005`60.*^6*y^73 - 1.473138432364690496064671196720380049239829695384583\
14120771319735255751640648354407`60.*^6*y^74 - 1.4852320857427124633020057884\
8268322410739918917680756156775850323932167489988740687`60.*^6*y^75 - 
  1.4972655925098512480868221399205882877744900237659381874746540510121215515\
5495621857`60.*^6*y^76 - 1.50924004082941416614736275592403007616950462591634\
40387357777677998196697176095614`60.*^6*y^77 - 1.5211564853106369336039335719\
9303766373342615125714962625237532702175921395486464648`60.*^6*y^78 - 
  1.5330159484589670810119181605213215817998247438014056280598168465962637073\
7069454715`60.*^6*y^79 - 1.54481942204617292488964209357219051773657437828631\
694612769771659381052020897071257`60.*^6*y^80 - 
  1.5565678684056524809814101438140069688686562626509370848596083451445240049\
6029368468`60.*^6*y^81 - 1.56826222165789485617619447177627650892384672629014\
787909926860478655839739109681946`60.*^6*y^82 - 
  1.5799033888706626358030768635583828986288550446746474383215370950218448324\
0331588294`60.*^6*y^83 - 1.59149225115811378535070707261816084768167563006355\
069930420833061364891452689219652`60.*^6*y^84 - 
  1.6030296647227622290837428981715193965792608885442412260644344427360563392\
5620427969`60.*^6*y^85 - 1.61451646184388454283712305672064525283297679030270\
471850531822925372980236843331777`60.*^6*y^86 - 
  1.6259534518157134217631431304705637570322466249389657333696140742651061764\
6526306956`60.*^6*y^87 - 1.63734142183851436144676190659057921407073083304518\
83506199639764587632556061155536`60.*^6*y^88 - 1.6486811378654181823482950107\
7494431942587627747319244974841119158211114109390233837`60.*^6*y^89 - 
  1.6599733454076767174867630250004322197140251916613525894410602239369241361\
8910800277`60.*^6*y^90 - 1.67121877030082045507395961444808289516636170623645\
512005776331856773205233147622895`60.*^6*y^91 - 
  1.6824181194340236411986605126799446916520406073302607384195232085694773081\
0457128809`60.*^6*y^92 - 1.69357208144482291888815165346791561996651349664866\
409642810838319850190288760606013`60.*^6*y^93 - 
  1.7046813273811887642772277512401505185570816581072017035289699493136543118\
2657465226`60.*^6*y^94 - 1.71574651133281365731526885273804096606495258896925\
529212368306257060252684864160739`60.*^6*y^95 - 
  1.7267682710333560828690501945012927305168639831248506436672047999385779040\
5932756286`60.*^6*y^96 - 1.73774722843526418608207534727572450603261345278747\
831290259234303256438708569253068`60.*^6*y^97 - 
  1.7486839902586963792035519206239542295848312003358102400073750489163571219\
3873032754`60.*^6*y^98 - 1.75957914851595767021634368611807882327876231970329\
46910014672738179323946095252785`60.*^6*y^99 - 1.7704332810127792813109446011\
2342260248763634104997471035952188403642185979464843715`60.*^6*y^100, 
 473835.526894650110126499784228307815572649218661607367761213942274084780686\
55532641`60. + 1.710405613975800676170436124635921821059842142573990957582513\
83969317452140533396544`60.*^6*y + 3.5449686200385910817473017275764372941944\
2222871793367199915401799979429406237221219`60.*^6*y^2 + 
  5.8256510578755395923577339736627811721035177071212935370057607861767418445\
3287951443`60.*^6*y^3 + 8.495593402469913234745769006619341655983588716506567\
80626168665348505154128693670678`60.*^6*y^4 + 1.15217029897752277606116709545\
6841695896394391623520211629899169154259292849465657085`60.*^7*y^5 + 
  1.4879423758492138504049591411786403704696922661417246512970105042558439812\
26378883949`60.*^7*y^6 + 1.85495779596712970428256069648811571501666002653048\
3500474559795393629737047913999845`60.*^7*y^7 + 
  2.2516571183229969365682072619805148951046781594764582603200874703505330261\
66030339807`60.*^7*y^8 + 2.67673611541665462540926308033951125772431967881042\
2907930977093879430385935983489392`60.*^7*y^9 + 
  3.1290808172520640032488530068372147675810915810346180976600512446029169178\
30331233015`60.*^7*y^10 + 3.6077239731982228695040945851325402670815950418091\
11150791136019414718768808267252054`60.*^7*y^11 + 
  4.1118145072347628544519263372262972876670485368605072110556539782906298977\
41243809251`60.*^7*y^12 + 4.6405953157882818571156104158377225196871334470973\
96896826457438347574114852759376268`60.*^7*y^13 + 
  5.1933866619265957240244075846353461381477217738990951121435922925906140602\
09308197215`60.*^7*y^14 + 5.7695734582320407504978071252817915133311188204023\
89822881700183160223384631948796964`60.*^7*y^15 + 
  6.3685953315594463065840911474319271943546591308025313281886609210483989132\
43398517269`60.*^7*y^16 + 6.9899387273866354703115423464299898229952292732177\
83967942851383346037785019919527949`60.*^7*y^17 + 
  7.6331305413615428884710107570201149598085870363769480820057822942760104516\
96300591272`60.*^7*y^18 + 8.2977329154882555632743029129164843052674894294243\
97224142259796293740255896854014121`60.*^7*y^19 + 
  8.9833389368419577523009590060829590062775421411485255292063108790254162234\
43050677464`60.*^7*y^20 + 9.6895690457086414411117170066687613614640547439869\
99375889085970632172642502312873343`60.*^7*y^21 + 
  1.0416068008482280453657041996210018472445671490838713694279342074464241274\
459863646064`60.*^8*y^22 + 1.116250234530629904645842970957017597284280170664\
5620604113155234979581925551536865569`60.*^8*y^23 + 
  1.1928558127666246791191327873614769067739568777182183679347127674080576693\
581144938387`60.*^8*y^24 + 1.271393907977905656820216255893630874573123865188\
4254197632149046709382743618545462987`60.*^8*y^25 + 
  1.3518364931591649380820745499801501091940375603765659925394380591943337287\
383278090219`60.*^8*y^26 + 1.434156998180196023285654915409200558271273430132\
8093397492539753635461446266438477383`60.*^8*y^27 + 
  1.5183301837454051611383397839336824660089933660962980211275718648849919664\
360822915116`60.*^8*y^28 + 1.604332030297430329152921047794046195486343414751\
2217137630273786372121706664155208572`60.*^8*y^29 + 
  1.6921396396464411632761263245530239009129793255175846003145294411196695525\
587097836518`60.*^8*y^30 + 1.781731147498008946381229289284717392275513876894\
277302820046165497057846212665325804`60.*^8*y^31 + 
  1.8730856453644737992562860431671420424648036026218877533327411253220961305\
560625703736`60.*^8*y^32 + 1.966183110595509230586519285132442141550339031294\
04407384307492657708434244976754947`60.*^8*y^33 + 
  2.0610043434665947345905022424093461972884743924793879735162400900812342571\
438769257107`60.*^8*y^34 + 2.157530910429575443068924570778572990914069779143\
2092204065344030304168337248928257992`60.*^8*y^35 + 
  2.2557450927652201776655138577342139376763627380611325045499707733370218511\
922601567805`60.*^8*y^36 + 2.355629839989698764802950214238088666690323891196\
501160351565017443138597815763330923`60.*^8*y^37 + 
  2.4571687274598551011448048937934400476985819004453938813618494641879124349\
523977713908`60.*^8*y^38 + 2.560345917699706603451978038557069485519533415618\
1776078581589148612933925687169990824`60.*^8*y^39 + 
  2.6651461250356307479020893743932817226411698985071299542221428141212126389\
459062565326`60.*^8*y^40 + 2.771554583182487363800163611117409437983043488929\
4230643256165799423879190727061978817`60.*^8*y^41 + 
  2.8795570154692923423459519276066581311765796803664928531723531295073813056\
167107897834`60.*^8*y^42 + 2.989139607432466511398046620868254306387566904205\
7643414279575778973398142907806482111`60.*^8*y^43 + 
  3.1002889815383130253022968954057274680265651386225617614135335468111752866\
47129962839`60.*^8*y^44 + 3.2129921738251858657105362829957199982425161100572\
639313009978574206649873713382702137`60.*^8*y^45 + 
  3.3272366122805826378980936448845712068122653910001649504474243981781339477\
421661527109`60.*^8*y^46 + 3.443010096789767615844638586378450735260032960938\
5609333646442809144328026981222814903`60.*^8*y^47 + 
  3.5603007805110337363697953386108504481408969209688602256902096909949986741\
144633825875`60.*^8*y^48 + 3.679097152548781586512506055913807628938248843429\
9016463959278875232645413997049545207`60.*^8*y^49 + 
  3.7993880218095920847066625252412879631865941472586512389761663607209984477\
360153736206`60.*^8*y^50 + 3.921162501938700063102212204755753711411943616947\
791884701923577693049926395170980813`60.*^8*y^51 + 
  4.0444099972449916349988142389209147059774993960668990662318963181664179596\
542692918565`60.*^8*y^52 + 4.169120189532061971011023787194888233904919671646\
1056425932906322777168665603869929291`60.*^8*y^53 + 
  4.2952830257611614639536683057194146101866876190226654212349346332285410251\
915633926473`60.*^8*y^54 + 4.422888706479179186744588249529931877604164503740\
554563028879871664441494481747842908`60.*^8*y^55 + 
  4.5519276749512920528335441549032454880589635882864479802463534069411611927\
503206410487`60.*^8*y^56 + 4.682390606943656056915426724163989144653832227925\
6997674497768595339594219716831544116`60.*^8*y^57 + 
  4.8142684011066262764822545968680085614044796089506991008833686990796611723\
085526965092`60.*^8*y^58 + 4.947552169913545379651440864297858296065771309263\
0553054831982214160007824431811172246`60.*^8*y^59 + 
  5.0822332311142053142152272404388173259202904213987852315244319382393491961\
583123433263`60.*^8*y^60 + 5.218303099665723180003669473715388818111266804486\
3016276382750039804133457687607760414`60.*^8*y^61 + 
  5.3557534801068314341775082019901748121117704990666976492571724385988718780\
874846220757`60.*^8*y^62 + 5.494576259344509076361972743117194816012009227573\
2716699152718542089081224418058269612`60.*^8*y^63 + 
  5.6347634998245129616992773954249467956073758210919106985827320376124453806\
932123471183`60.*^8*y^64 + 5.776307433059740527990420098900705784774169198577\
1996181870274612498601719110213536122`60.*^8*y^65 + 
  5.9192004534924963290202801257730615788776269515397078568487826042720781169\
475496268694`60.*^8*y^66 + 6.063435112668670475375253455134307321351160720517\
9101801227380247649181556852474449343`60.*^8*y^67 + 
  6.2090041137035898500151352271704764831245364629247854117904071089583812927\
629188703623`60.*^8*y^68 + 6.355900306020892495621548218789081899260907726280\
1856363725850301508898074789001697832`60.*^8*y^69 + 
  6.5041166803472191956004833373484520903406487642727435688336160568436251472\
489754395862`60.*^8*y^70 + 6.653646363946829262106062081853353590085904144516\
0360237677091831287815006747808629608`60.*^8*y^71 + 
  6.8044826160814433845347237976431146881376134081894397014902431315424343535\
674038700074`60.*^8*y^72 + 6.956618823681707004483445841355055205571179300108\
0497588489440931849996482308160588055`60.*^8*y^73 + 
  7.1100484972176636327601641537732741807483064192140932164556819879564079102\
847561189964`60.*^8*y^74 + 7.264765266756538187097486951542649984764898363468\
4942156030921138071834198237310219948`60.*^8*y^75 + 
  7.4207628781969641415922002292042437233147752388406248896619292702314307125\
117299259393`60.*^8*y^76 + 7.578035189669552463403995542730623010692790120981\
2477758677130043083009093690787498431`60.*^8*y^77 + 
  7.7365761680944015892053387266551027400189334979101952414112497198899325321\
260248526068`60.*^8*y^78 + 7.896379885886791976944575639991678014524509691647\
9831904385881774848657984791570859809`60.*^8*y^79 + 
  8.0574405178029013480491766601272669237192704172524348030522012962455801592\
171115564422`60.*^8*y^80 + 8.219752337917922350972575273547466571722562606211\
270743803975178279818572269491283609`60.*^8*y^81 + 
  8.3833097167294672813961091481560656892626526445189693308296588199818875769\
70434152546`60.*^8*y^82 + 8.5481071183796085079563270529708012500259429935754\
977649255773486915509550971220046939`60.*^8*y^83 + 
  8.7141390979893318122074710583054059569177360879071972638576125320472378697\
673464732288`60.*^8*y^84 + 8.881400299099576053943437697390390783515606322789\
8184744319368876492611885737984674105`60.*^8*y^85 + 
  9.0498854512133992108390256097271125328856480935361156423184673347440274964\
224109172359`60.*^8*y^86 + 9.219589367434150436926694009556261695876647007163\
2096864886766356902128402949735009423`60.*^8*y^87 + 
  9.3905069421948426184555010583515463268911450545372369433148800015500672514\
146076528311`60.*^8*y^88 + 9.562633149074212042988235605084514564316540540238\
5472224643546824036102761459374536764`60.*^8*y^89 + 
  9.7359630386952231096677013317756154864792702437388767522108065472451650641\
107148282185`60.*^8*y^90 + 9.910491736702028193627008896237598528671973596553\
1949368613748187807326720238614331535`60.*^8*y^91 + 
  1.0086214441811627378213870351552455707523155954184605420461406673193406157\
4961943067975`60.*^9*y^92 + 1.02631264239366911879758138057839593928253974008\
423234315200874054799758236549109152135`60.*^9*y^93 + 
  1.0441223022376212970409602162550188945370768049747619406069493850778401047\
102464721808`60.*^9*y^94 + 1.062049964407084734925790072801972281863323473904\
17793208165356213691333930761875254985`60.*^9*y^95 + 
  1.0800951761919968268452591187681661097870593247089429431331314829372614462\
2502131580546`60.*^9*y^96 + 1.09825749131576455332661463511865288017527261429\
540856785825983526421809143518883620434`60.*^9*y^97 + 
  1.1165364697784893320115039259727361251146387073567992335233505533842504232\
2617407961459`60.*^9*y^98 + 1.13493167770556886796382431486863689464388518389\
261055202426388002110425644372184946103`60.*^9*y^99 + 
  1.1534426872014393341734118438964932018455752913115554378099511703023556220\
5544141345357`60.*^9*y^100}


==> anc/V_numexpan_CF3_s4.m <==
{27183.4229707839516624698667970559160719149704320187470162459317865114763200\
1036595`60. - 41623.141974114570503305263668434562237976858380059664810065096\
48438689004563873663`60./y^3 - 53628.7557085564005935091574065239960571412212\
4744713016528542099781453276492178974`60./y^2 + 
  10132.328393212930329420095391122534925791647722768187575496668374287726778\
35756439`60./y + 12798.340406549085218447605369795178365995226479902094455425\
7966691124664964662412`60.*y - 34641.6714151221949492333181332508776807908544\
8549106919847222927871761436294078841`60.*y^2 + 
  11752.206948303071597243299985485955418223492994418230488562134817783654690\
42119038`60.*y^3 + 216.194580823152472788199998498839937729952355239621584415\
1388252956875797554881`60.*y^4 + 3555.712876889919348819841038680542691674964\
79621367364564828196571988091626325808`60.*y^5 + 
  43.019674962376297954765023985283634334770884384724475623221490434183789668\
32917`60.*y^6 + 1267.84607218752569258513677675526923636626130020671642625418\
571256572668951287253`60.*y^7 - 197.64999638960903229792972251824863631374025\
257625305476780133405758249755354016`60.*y^8 + 596.20431464393088906218743029\
618950423745115855057800382127519166046573448242018`60.*y^9 - 
  246.69648593936791640160493181357060334630462340647820738526378673914651479\
483788`60.*y^10 + 313.2895108844451109935832714389400711820714542237444861146\
2956321001226230597407`60.*y^11 - 185.124431571943880100611611249655481679087\
87521218919185447129823823926954861516`60.*y^12 + 
  174.82588037871603433687555702207725430568145957765471804464820799822945846\
230879`60.*y^13 - 121.9292051006728369216025256373290464959657449525802014338\
2323327284155378020804`60.*y^14 + 101.484160196610283297470103188743244240553\
18856534034534703744525430440466493023`60.*y^15 - 
  75.189901600379989439242908130857505497308444363731844351718116792432085242\
30989`60.*y^16 + 56.576099667159723911907653368691681847803262280046118473021\
74175034138987367051`60.*y^17 - 41.500028662010550923120210666549837818137616\
94432217291616336469802112227635742`60.*y^18 + 29.526188109911838044922251940\
9451034562323656647615907232169637927775238259583`60.*y^19 - 
  21.775631194561384574633248701363507220566228776708202107816652367083177360\
82654`60.*y^20 + 14.937553758373861445923198021785699257953589422703441836339\
75443198773360291661`60.*y^21 - 10.920792344947516622881031463252723975498072\
84595052809213718812957410213968077`60.*y^22 + 7.3541367160706025988944131327\
2393998694701517979603023818634678910409081035878`60.*y^23 - 
  5.3826989402550637611988279502927692356105834885208465234231459961396252989\
4345`60.*y^24 + 3.50890885926300516533149563176235483173180950083329894542882\
834992046810372858`60.*y^25 - 2.508942838447253653375385595440543567056875502\
01393920887094032127411475740892`60.*y^26 + 1.6196938786865559784988218966643\
0677309702260673481563327739995731561312487464`60.*y^27 - 
  1.1719217246345204757215213516319860649464777725968861636063549036973387998\
9438`60.*y^28 + 0.73805700124321828894993365511514561814098370808362945308271\
725012501036216514`60.*y^29 - 0.519351120799724716653898490910789505800991268\
79980645277088129740278884427795`60.*y^30 + 0.3283090780636275368126714056593\
3928671552756048339446154590329564388651365664`60.*y^31 - 
  0.2370073638843341017706592853519338808893520448783745690287288128223195891\
6628`60.*y^32 + 0.14442106327336556514239571942920664977856618110636628752803\
872771833629874644`60.*y^33 - 0.098830016067183350142561223679312460907648597\
61021702387593878107789612255385`60.*y^34 + 0.0617673769900018139748493416475\
9005657236900298461363070795802842849053270233`60.*y^35 - 
  0.0452327371858621037386240619589795102577215739939862056938267271771438630\
1719`60.*y^36 + 0.02663626835805024371966552908314661060485939899455744170613\
990890007255888268`60.*y^37 - 0.017412792004128939020806206445454051749708185\
37056206641811851842445230248671`60.*y^38 + 0.0110190555163079159726315611597\
2451572904421730186650089125087637193451580344`60.*y^39 - 
  0.0084696470753429975900507168391361557833016877981585856603696175355594565\
3823`60.*y^40 + 
  0.0047056738186407557671740437548037361193382281336728196575717883608007957\
34`60.*y^41 - 0.0027377237251233919814880839219909440352059045397138497237524\
4461016159709747`60.*y^42 + 0.00185744189969688307112475246252444283759207354\
786057306572490092911779670837`60.*y^43 - 0.001638012029662910942897879920410\
16447615145457627842710313981976041353303667`60.*y^44 + 
  0.0008128276060629577638528756242939548327923774037033506230314152674850842\
5543`60.*y^45 - 0.00032597324693675707947383970114971433163357367096359294548\
445004066253760488`60.*y^46 + 0.000293846704513859361143712646579287654707083\
55333602014671586246163326766814`60.*y^47 - 0.0003603665350500090459660900359\
7859671407675305644978308745595058781905614157`60.*y^48 + 
  0.0001414674009631020951632793156158366532666505476830104046431527869237459\
347`60.*y^49 + 
  9.56762180172402581239867124096895914464362861310788304193428960481513017`6\
0.*^-6*y^50 + 0.0000408422476032512261981977734068225374054349017994984807735\
3481787346297887`60.*y^51 - 0.00010043486145496942943703869287979012568540325\
479103370574880348321983241532`60.*y^52 + 0.000026712415368756276669993507446\
52287882122739314855358951326583317830367682`60.*y^53 + 
  0.0000310278977276639770436811720479911130087828692679858966878629316063389\
274`60.*y^54 + 
  3.44465654732993973784123582380432579106170549505114180498061797368226591`6\
0.*^-6*y^55 - 0.0000360405193559556763560531966931175430559532597169649609208\
708556684861595`60.*y^56 + 
  6.14315076590656564590825287223361484170547211211864046867253061921783777`6\
0.*^-6*y^57 + 0.0000189056069453815779060620666409180511428200462388688983686\
3190908934659052`60.*y^58 - 
  8.6136287312118674094681941837932450198067385415695883675013288967816143`60.\
*^-7*y^59 - 0.000015296262557466301193909646335375039538523493118522132278519\
1126146231223`60.*y^60 + 
  1.88783315763169296375496942585637802106922643627704240907166786403066443`6\
0.*^-6*y^61 + 
  9.67061572086728142881502263281791256974315084504609570019617347871006304`6\
0.*^-6*y^62 - 
  7.9166831824717215328254669637934738410483761343890143067694832090762459`60.\
*^-7*y^63 - 
  7.03784232226354482829145045459214854855503627050886189855553629299328972`6\
0.*^-6*y^64 + 
  7.3962511605869236857387045691336360824474897528811988086370118761107312`60.\
*^-7*y^65 + 
  4.75057835903896055016531784596820550229223307061634976779607235347599606`6\
0.*^-6*y^66 - 
  4.3560688611187351517200814343500765817549693557077493604003920030924243`60.\
*^-7*y^67 - 
  3.35507199539990848711260213287460055220337746679239994250186828596999031`6\
0.*^-6*y^68 + 
  3.3017981900268069387263800901590033399810043435737190347026520326963684`60.\
*^-7*y^69 + 
  2.31907009842605714241088702660225237976254656112140462162407112775347289`6\
0.*^-6*y^70 - 
  2.1810752605058341403503785749308272187304445936481122385524753770944753`60.\
*^-7*y^71 - 
  1.62727043157351839653064065000253990211735991389120701544086883488059261`6\
0.*^-6*y^72 + 
  1.55828376553709022212976680585040737741831670035944057934737348216809`60.*^\
-7*y^73 + 
  1.1360258757645223237300283783831731628866879758047761875512898655552388`60.\
*^-6*y^74 - 
  1.0701215105525227435555364173316515044014865813266430664930077383741954`60.\
*^-7*y^75 - 
  7.9760167935823228864985814044962226009338086623339838359166448017409678`60.\
*^-7*y^76 + 
  7.53233991886040914688579683108187315804759148575336541075634203103557`60.*^\
-8*y^77 + 
  5.5982513990304726642637049379332662033478666828360981491951007633584409`60.\
*^-7*y^78 - 5.247623405830600833888251100533940829172650017550189588961607787\
8830182646100686228300111`60.*^-8*y^79 - 
  3.9402622332591844470231624568754697306708061098799785404751290236853583`60.\
*^-7*y^80 + 3.686766523812025112336703268992503199002339251259451691175219020\
1163806001693763639182756`60.*^-8*y^81 + 
  2.7760752867332787925118839302433336936476500530749398143548232790564876`60.\
*^-7*y^82 - 2.585611226859586060170981254076247984090354968275348743220038437\
8990160418816222772611047`60.*^-8*y^83 - 
  1.959432375448894025338554059171780579354667462834232083656563709751786`60.\
*^-7*y^84 + 1.819762016752633025913521150961003538869883604002255595507399767\
3564585299557904990050887`60.*^-8*y^85 + 
  1.3847860812001246338106189662280596918266051592450429713436117350279843`60.\
*^-7*y^86 - 1.281511540279645794593630823491915825766490894400544768229848860\
3570174176106398964173671`60.*^-8*y^87 - 
  9.800986656345764530398436970625520159149973066827115378906771050040617`60.\
*^-8*y^88 + 9.042987581347041773016503929321591384017431428085839257626338346\
158398593021202878795748`60.*^-9*y^89 + 
  6.945550376592367165329104862635807541095070777643500590246672107542872`60.\
*^-8*y^90 - 6.388600700466086712179595688673847274724701899838479015617804043\
311041762505843502120207`60.*^-9*y^91 - 4.92831634926609802058337557451204658\
69129439579857247663464424840788584082489593738406933`60.*^-8*y^92 + 
  4.5202015332290021038924325813477796299230064562863299106842933969456641701\
02833584629967`60.*^-9*y^93 + 3.501112846720822347673173036612086504330742338\
0524846078370683019386292062659572622022135`60.*^-8*y^94 - 
  3.2021844005761152145022787577682980256750110819938958540571695703851680862\
35143850526388`60.*^-9*y^95 - 2.490092655476869628914656033575699342387259031\
862320699561810041123714504795661971979115`60.*^-8*y^96 + 
  2.2714141722962050957294661381984437040277764308221797919222789685138910502\
90648148757922`60.*^-9*y^97 + 1.772971711091718981760614992109694270132136830\
6164249299525529996950568436092609779407732`60.*^-8*y^98 - 
  1.6130906184271016321619984296189027817746089227118349954189870392374630404\
59426606481445`60.*^-9*y^99 - 1.263711151385767632656856744150665484547081507\
4947314246971282033870150283579465773291995`60.*^-8*y^100 + 
  1.1468993106869054423693381621051166516587176932276657467825897174967048842\
64653281695776`60.*^-9*y^101 + 9.01642010222345477382264586984739183227945389\
5673388313705229470365555781171772672304468`60.*^-9*y^102 - 
  8.1633530661672807406472366271263405828001194385652493821091206052480754960\
929921229588`60.*^-10*y^103 - 6.439381688700518775268115194288747172349786285\
448459302594426675042457861105542843665506`60.*^-9*y^104 + 
  5.8166508007361422201102677730594922362214780299609877147501317515823756614\
8890582506691`60.*^-10*y^105 + 4.60321647351496916331752542843139480612095560\
3929263853025594344138520180136299166930342`60.*^-9*y^106 - 
  4.1487629467704565244260383205221080261006046896541611382305012976366627419\
9103385788618`60.*^-10*y^107 - 3.29359876102890824082357756607270407322314355\
0571418206820633162869518718574447771665112`60.*^-9*y^108 + 
  2.9620293844813832272534148116781208188347385510450021419808727787413006576\
4469486274715`60.*^-10*y^109 + 2.35861749077614486184953442148156653404709650\
2344406644487966990828798561854777165923925`60.*^-9*y^110 - 
  2.1167455668134237359763097484578050801473191808845290409909314577120026882\
5880451440598`60.*^-10*y^111 - 1.69047302373379718052619406922684232316470508\
2314663341842825829106451291857830532833568`60.*^-9*y^112 + 
  1.5140546882001368107372231117613028201563776355721442921389063382145075287\
505723458222`60.*^-10*y^113 + 1.212578660541159188309548088035237107749033808\
805625055612405988186899487711760660007574`60.*^-9*y^114 - 
  1.0839108995726746764543433394829559142061670178817125336967039717343943596\
1018204824142`60.*^-10*y^115 - 8.70462952870767505228775747402422408591587095\
939059908842525935490354508416173639326568`60.*^-10*y^116 + 
  7.7662467824139958112169666272676183828758002752942372712794158941513818301\
873078347967`60.*^-11*y^117 + 6.253421775582151519172437134179974816676221511\
95890731862704677319398812632145620283639`60.*^-10*y^118 - 
  5.5690543391639409507938653879390970654575399123923150353327940768399789511\
681937943567`60.*^-11*y^119 - 4.495739815042155448552650209476169639343337678\
23142863266388477108565230899594106892432`60.*^-10*y^120 + 
  3.9966138224360507332905732374712717797035677983596730142830256281277351818\
029569319143`60.*^-11*y^121 + 3.234373273032239183907046499747232539123763163\
33856682586103118426743774874122321813213`60.*^-10*y^122 - 
  2.8703296078293490259027433190101859054816094750719832621304928298300561206\
651680966114`60.*^-11*y^123 - 2.328491482448605804128559526508167614808538971\
85926461727925096220301760768378952141088`60.*^-10*y^124 + 
  2.0629523339297470775285431349695913553221495060795134521055757374911820791\
942499609049`60.*^-11*y^125 + 1.677433110831577874386735375582696263790052123\
91370832531021376790077729760494441679357`60.*^-10*y^126 - 
  1.4837269075628534817529809597561876726212600226759347670023857124405426695\
962585364243`60.*^-11*y^127 - 1.209185034251017222652726844052173140389565135\
81539120731748349371087209940420888414404`60.*^-10*y^128 + 
  1.0678644718601924333766610542838040310120832381024386406160756345206430662\
776720071612`60.*^-11*y^129 + 8.721851394489185963523576387073666867400257675\
01873279092312400089705837323626613543`60.*^-11*y^130 - 
  7.6907056571774613388892497015666098760672241990209963492884541851006898455\
73733066819`60.*^-12*y^131 - 6.2948406223707954800834786880255898071344863679\
048129149409897948744690624961047008938`60.*^-11*y^132 + 
  5.5423644214515984850619979952678941319123226146492717689894337593209157488\
0468821914`60.*^-12*y^133 + 4.54582877415964991189431064641641945948684830086\
92931518600068759359304587197360590158`60.*^-11*y^134 - 
  3.9966320537203103992595933894878487961972117686779552605621034529896350727\
45641448932`60.*^-12*y^135 - 3.2846279084983465326873387706502911747430413996\
780037709571898366818644261739177607616`60.*^-11*y^136 + 
  2.8837341188563141385269924183982731508014860585458450307077801279168966933\
4303590274`60.*^-12*y^137 + 2.37463506727057398518495868569768823142020694901\
14597626839484977635533552899765468777`60.*^-11*y^138 - 
  2.0819502708557297600972921386685707402242278147907330152680783974476981699\
13429634668`60.*^-12*y^139 - 1.7176643470451762731382539929415075059256314378\
376272953293472155984610320969423679445`60.*^-11*y^140 + 
  1.5039453343464379447395175922823404367227845378954041397442392178581289600\
19453995036`60.*^-12*y^141 + 1.2430937354001937941387439818517503784336852546\
302212288981160831737200939687052344255`60.*^-11*y^142 - 
  1.0870089397118227851111223067120027371445698638882713745119536022674799091\
36731815505`60.*^-12*y^143 - 9.0009284543213358976678440541649987587394002462\
15419235245802281805914872848419138021`60.*^-12*y^144 + 
  7.8607984145092822985225013842909855091839423292691202319193610455172135380\
569417075`60.*^-13*y^145 + 6.520524951455184997062652134142527817432754506032\
342273772359975434572340874810659814`60.*^-12*y^146 - 
  5.6875612248285474893220585988910882574021727967622473317528445887675369652\
7285936878`60.*^-13*y^147 - 4.72589255854383846922502887316258798528879225464\
2040709918235478553543147068880866552`60.*^-12*y^148 + 
  4.1172294606486301147204680927286541259809376781260757467301569321863726782\
5064475331`60.*^-13*y^149 + 3.42677510690103548898294220852339861775814226059\
1050348918863185493441090631988778595`60.*^-12*y^150 - 
  2.9819307925461631498372154442370734021741595969374779970614221729101465949\
6537395393`60.*^-13*y^151 - 2.48589343037784203889129830637008271766662961792\
0805094528981738481195769817984021758`60.*^-12*y^152 + 
  2.1607162336126317621085178751638357864484884838558376235392501707573386955\
7792020249`60.*^-13*y^153 + 1.80413665521643195344869718280288078462193109127\
9969556717620409753141709642006298563`60.*^-12*y^154 - 
  1.5663904124699974678825064522190463442578288574013391959937052602784753145\
4059551468`60.*^-13*y^155 - 1.30990997778190417906289117848200272344157922159\
9725065497838329193518269060292343714`60.*^-12*y^156 + 
  1.1360541804800726577338717985648287442796518105865933254798872890069037280\
9927889866`60.*^-13*y^157 + 9.51467221037854934083821121839464956342078379964\
170516675877688781608674855430636245`60.*^-13*y^158 - 
  8.2430829136462273933142166034938022370355132123223735714216315675903527572\
615284574`60.*^-14*y^159 - 6.913882850246926324449436453510388944135894769134\
51254600087345581297377151194705055`60.*^-13*y^160 + 
  5.9836603943415679331831197920075660017252323511516440626763564342024321636\
077182193`60.*^-14*y^161 + 5.025990009894219310534956276986111597428592563222\
37353100213529136958052068938307336`60.*^-13*y^162 - 
  4.3453632532807188827815290329740484397910902923288744511141624798791763872\
021980509`60.*^-14*y^163 - 3.655008747782409583496082760651153715427143808082\
49129453738452129744836604746242112`60.*^-13*y^164 + 
  3.1569124366873985708149311584058743317511123947147452163599091220797191355\
561545766`60.*^-14*y^165 + 2.659000052994073237415097101461364544629690718499\
7826279795578384838087652687572563`60.*^-13*y^166 - 
  2.2944144525056022847896782324004292657800925717615420896958802257921744941\
655380405`60.*^-14*y^167 - 1.935118094471357643243720292633798086398078636600\
44883076415149498666977376226414072`60.*^-13*y^168 + 
  1.6682066076980009719803610385441264681504855346265892246346074924204782442\
652491872`60.*^-14*y^169 + 1.408808687668069310435452578147541559891567763358\
92932812639088364955118684011602615`60.*^-13*y^170 - 
  1.2133674537048994269323306431060720355640969281342027045763378488125965677\
105234066`60.*^-14*y^171 - 1.026002308067436272720148908882368976371675428359\
96151672951515587434269474206269905`60.*^-13*y^172 + 
  8.8286730375267376981030371790223390050418746598155542083995032642197003453\
84421726`60.*^-15*y^173 + 7.4746850947506811814759686476314952607563441356339\
492932147099224553849952844127675`60.*^-14*y^174 - 
  6.4262157540565644464658114038772032661936757764398428887904704544435621501\
87038858`60.*^-15*y^175 - 5.4473127230763189698027296966952608297750503955191\
744909842923304378344960047428091`60.*^-14*y^176 + 
  4.6791640593473278894708890092076715716583479967187173079292370994972993834\
3189078`60.*^-15*y^177 + 3.97112240799087454958324766637656555806307879768782\
00704419139556649890398903323778`60.*^-14*y^178 - 
  3.4082449083076700944531657171185399010226133532609264024139881177011563895\
5457134`60.*^-15*y^179 - 2.89589374542631505497357325508285228433628024823187\
71796946447272579839464031142265`60.*^-14*y^180 + 
  2.4833586248803486826523417573550304981497481720542801524863275574232272020\
24112171`60.*^-15*y^181 + 2.1124541155051333058906427840167354044617386485249\
80285484193872951370417244198614`60.*^-14*y^182 - 
  1.8100513708057494104450158676933737598428879343513517106383075176980409735\
88868151`60.*^-15*y^183 - 1.5414317128018581362533881982576474864740342051253\
019816923164337718288519229111786`60.*^-14*y^184 + 
  1.3197205304644057116938326386718792560772210952297338449949537379776006882\
82111088`60.*^-15*y^185 + 1.1250990718832264887961418032237727444085207314472\
75915041988060136063850365997988`60.*^-14*y^186 - 
  9.6251955886967150012320955907384773102656139644570995795096617132509805490\
2692817`60.*^-16*y^187 - 8.21455297234826950324577856763099120632329235894721\
5953365060027896382177778202392`60.*^-15*y^188 + 
  7.0221593253374351400947691690414205750665133853961638890216609015185140074\
7079688`60.*^-16*y^189 + 5.99930722416621546373779291098443969552515340893366\
1699632000653937225155340871905`60.*^-15*y^190 - 
  5.1246289263206670622806431976340376265184674292012084183450829377000742165\
716565`60.*^-16*y^191 - 4.382679014730217491551405128395483442362995008948891\
788927807802376809678939404342`60.*^-15*y^192 + 
  3.7409507825484019814477407273871697236747043488008599315421402028023924249\
5142654`60.*^-16*y^193 + 3.20255866570366631230701280481634281750437724490344\
6556191808701687756074056461949`60.*^-15*y^194 - 
  2.7316602138331600717811537547544172585348011426334294491064678745308670832\
474742`60.*^-16*y^195 - 2.340835766846876582861477342601245336470592330554291\
105541475345556039056323761109`60.*^-15*y^196 + 
  1.9952340293058666175828179402162548054480754074246174008993412986813159096\
7272277`60.*^-16*y^197 + 1.71142882931239083587312084572398578925975698569239\
4904374322768222126005398765966`60.*^-15*y^198 - 
  1.4577429347460178190466165209790623230878906394858002320659429757553471747\
6640785`60.*^-16*y^199 - 1.25157964029459218334216238061071167695711218221514\
215814151700992148263355384468`60.*^-15*y^200 + 
  ls^2*(11369.784270054941128897333631857326107881381717141390801628178481405\
49163542692444`60. - 5428.672105403162716063447766306980983892708722120182858\
64470425550790675006256915`60./y^3 - 20212.9498134310064513730375677463575251\
2245638602913920289453952249865179631453234`60./y^2 + 
    1432.56625003694571673896538277545331519390924611504825436457473409236428\
12665113`60./y - 3860.7739188048976292549853375923448866527557443683550771236\
1016595447708716554054`60.*y - 2754.71625061516320561247126574321018354533476\
78876517837278148481183058437685604`60.*y^2 + 1674.80084300435765009565474121\
938901474237658016742102404812727570687654215421665`60.*y^3 + 
    1450.52479260099071470052865948402029218912627554950428637438505410153085\
416781457`60.*y^4 + 969.94037695029251758910843200540495153965065132317226600\
174416762266645166851153`60.*y^5 + 302.53806397915230766695785994223534303264\
773543528901552376630280638959165176259`60.*y^6 + 409.52062178743275490130175\
184544253311214668477168423139253124216627901216858133`60.*y^7 + 
    21.6476555871885560028987393209100119485863821564002231228326078594614042\
8325163`60.*y^8 + 120.9210466987383553484401815926518401112449781547932699906\
0662454409055570178696`60.*y^9 - 50.38509799659376027263896861068149269787571\
34076790630926706843346852600210637`60.*y^10 + 22.377419223173502020731763108\
32322709313993296286388378065406133522471109933625`60.*y^11 - 
    50.0955440860000246797444152259091375133992933296107901390941165012795459\
0791633`60.*y^12 - 3.01413482916287247185738187230680844412362438450551890123\
528337038225259778592`60.*y^13 - 35.49885960378470803440271906990467294648506\
603989212505693287853425591627787567`60.*y^14 - 5.986134312161145442437381688\
20721481329636833127674326679007366814351830785832`60.*y^15 - 
    21.8140285017429341612779732365021383770381263993173030622180527375143008\
4701451`60.*y^16 - 4.42703684743251273113100202345156471931549606965350465733\
013741475130888231187`60.*y^17 - 12.16890431145539893496225749827114588290654\
500030855601578496882996687197902211`60.*y^18 - 2.680333298766045707215745049\
83400384096031901698637319673417925514827833234436`60.*y^19 - 
    6.38002296635247107211574409333648435746138836148976072648209883561839647\
027711`60.*y^20 - 1.446711650832857629367134456340462763918727110123875568469\
07377593088289537513`60.*y^21 - 3.2123611909929137642950874197003915790585068\
0692518336930132121170397911098216`60.*y^22 - 0.72646261045649714512691255467\
543721497013181292846756652817432714284541783038`60.*y^23 - 
    1.56138232705381318399558884482719887337535520450102384013237246895121257\
994843`60.*y^24 - 0.351587229107571153077519511640487639511905885694086226428\
2210168174124252708`60.*y^25 - 0.73527472970639108054086029421891427483993033\
673657647916369864558985120801872`60.*y^26 - 0.165380250525529074917544740133\
26563676727158053977849658672972583487402444552`60.*y^27 - 
    0.33798542429658102814485757620443359144846578901564457000762828457531874\
234887`60.*y^28 - 0.075463045168130056517985852660127978605896841200053188011\
85728953531926383215`60.*y^29 - 0.1523362915485452379386381049379394574234027\
3597753483693155202545918908882265`60.*y^30 - 0.03366598435510776247885542778\
325122338121069677101605080612991125644079441804`60.*y^31 - 
    0.06736643681320960369779314755026801422231792306879897779225612136983372\
54527`60.*y^32 - 0.0148015192216467633974043026951481973981339876015584547888\
0453634986611042281`60.*y^33 - 0.02929099670155878867952387279577651557506764\
935109276304771449167739646181163`60.*y^34 - 0.006405445134330705954465444131\
12339828359646548174268534969427243726851781639`60.*y^35 - 
    0.01256413480253659133813808287345868375556912837262894181809366400435928\
096596`60.*y^36 - 0.002727006737950851638208147900271491067153805501152010025\
90788167022786663073`60.*y^37 - 0.0053228614257473895714847068725459815210375\
3549875681550194206497230851015772`60.*y^38 - 0.00114776880678538576804769623\
700547256301723844115950541506141470748928569552`60.*y^39 - 
    0.00222775848441925548248428206963019830271510185987755104191866926292711\
042818`60.*y^40 - 0.000478599220422070579809209337592981579637734299294257927\
41669329720111508496`60.*y^41 - 0.0009226462645149744519414787024550430463960\
6351743128147923132083212800993717`60.*y^42 - 0.00019733999493400969355057264\
956310054552944095181822105902087799997617983287`60.*y^43 - 
    0.00037874242742412708295132874164099811497850351523501246033760178868521\
443559`60.*y^44 - 0.000080551627955451074301294574858976850180540934310038806\
52794328839433549109`60.*y^45 - 0.0001541149042592483526673701622613114158909\
8322847994195098282194345461545884`60.*y^46 - 0.00003265264455228832125360895\
523311005853256591985594300657166449815244238351`60.*y^47 - 
    0.00006218736136841142961873619818754590027083276166949884653252713162156\
594827`60.*y^48 - 0.000013140858969939760047572849219551998129149953234586366\
86642935370029580986`60.*y^49 - 0.0000249169118552170791050128476765070367266\
9437794541785314567629900381598797`60.*y^50 - 
    5.24443997239239063259492798923002966895816013221971703380469211634998812`\
60.*^-6*y^51 - 
    9.91939246868786339357379715088931275951195618332070302622780964525084039`\
60.*^-6*y^52 - 
    2.0796323823535436876167390983231426683861785173231656631166004580801133`\
60.*^-6*y^53 - 
    3.9229289510091330943740435030874459397984411476959145286897617711759839`\
60.*^-6*y^54 - 
    8.2062936005404170237238656585249284323724168247198473042587604803066827`\
60.*^-7*y^55 - 
    1.54217459878560816859265808800059055123993372902562504316152540420723323`\
60.*^-6*y^56 - 
    3.2184917178825650120220898404705383747127353795827663251897065957964725`\
60.*^-7*y^57 - 
    6.0318678858053337900053543458894021051081590667562874821418872103996139`\
60.*^-7*y^58 - 
    1.2545607652357499681272758018124058993500101012715085254325101270367033`\
60.*^-7*y^59 - 
    2.3473292928827087274525114892459706387841282643033568527103493855665942`\
60.*^-7*y^60 - 4.869961615884051659071166064480299053144169880839933598966184\
5340358033306845751273623746`60.*^-8*y^61 - 
    9.088236422026291255872325454060954433131178959718041802197962041492876`6\
0.*^-8*y^62 - 1.8827726989867286420375427640850710719424783815879951512396933\
298010273577067771480497894`60.*^-8*y^63 - 3.50337610831799470284680836307669\
46291320823598497900820977285925982353165095843885807513`60.*^-8*y^64 - 
    7.24081527463714283039870487366160546404826781467308693236554206166529279\
0027635781285106`60.*^-9*y^65 - 1.3452194761090630572479248908737232217674737\
828233546955613071616796142043624754107571645`60.*^-8*y^66 - 
    2.77278498161165921702226892277197774762042028715552738545452227273024373\
1626908915267951`60.*^-9*y^67 - 5.1438724696308278735738653750445726626991680\
72149448870244210222385504611932091957438522`60.*^-9*y^68 - 
    1.05873808291737520172188547194718249474747574088306444724452742595980241\
9492388752336157`60.*^-9*y^69 - 1.9591617158674282314394707719438499034412896\
34572175324320524033406118956007643820047072`60.*^-9*y^70 - 
    4.02728087175647694060397244899368662644686543463196396156239728671136700\
314680128679215`60.*^-10*y^71 - 7.4375497942604261587098150599372819066637241\
595271402682246660321158167271971188237316`60.*^-10*y^72 - 
    1.52529596625928510142619611598510707943171990981486253089958275698641325\
341746490616019`60.*^-10*y^73 - 2.8143454419317986811939860145850358242982825\
4309821448958839908365509600760817445891465`60.*^-10*y^74 - 
    5.76082043584825437784141823267449070058764346284791488127777534024638118\
49146214314478`60.*^-11*y^75 - 1.06122635115179072300606794880478366313133862\
037125680378761188657240006492333090424542`60.*^-10*y^76 - 
    2.17055738052244801212308016559334835178416425178567990272007243980908375\
22173777397554`60.*^-11*y^77 - 3.98959254073069316732949634073106958883343920\
51723738414099132495543879819223234358609`60.*^-11*y^78 - 
    8.14808379211766685312938367337526797135058480550403282390800171091364777\
2134547293973`60.*^-12*y^79 - 1.495999483782232940921297403539086813260049055\
4565777187392757491890990358731093174118`60.*^-11*y^80 - 
    3.04882423442303130318915702751475881329386845836884084680360366963251478\
3737832419329`60.*^-12*y^81 - 5.593574828166678391365634314229958570567167056\
461659986541671909524062239226187299169`60.*^-12*y^82 - 
    1.13878415026841189208542714637188901286172115423218461194087235452862138\
1968394293674`60.*^-12*y^83 - 2.085435305457924882531441724408535207372258342\
891438338129080231358382910769952516278`60.*^-12*y^84 - 
    4.24309208169968922987742117076762342522025239819801716291374706202121088\
044650560028`60.*^-13*y^85 - 7.7574195242117759539971011610469836115008422906\
7480076028517467605773105864732804892`60.*^-13*y^86 - 
    1.57558770200503688813809156415927414410456390536624782716095301638043904\
008362143294`60.*^-13*y^87 - 2.8792650376310293268646895654755782160792080668\
260547300360303102164693158794087012`60.*^-13*y^88 - 
    5.83853975443793549585083052160181499791078403823436696191274712038771872\
31940070047`60.*^-14*y^89 - 1.06591376489688935960624540589157899017634991226\
991388866288778662740096491732666963`60.*^-13*y^90 - 
    2.16065866665206976362206239706344071647477161109543529275807922992934884\
65037474799`60.*^-14*y^91 - 3.93711897055863619886016403469716154746195496559\
07651532414093598754602396900255313`60.*^-14*y^92 - 
    7.97385907600895246576255569350180228285209478875314676834885996995100922\
3838648837`60.*^-15*y^93 - 1.451690449514597624877303985627694732275677831263\
8223030728369786272050349489971734`60.*^-14*y^94 - 
    2.93462702373933876071114949615379007750232953542694552924380858676492858\
4215637117`60.*^-15*y^95 - 5.341621608354983919905860155173248506605926346480\
443098824819309763304958284632513`60.*^-15*y^96 - 1.0788964981633271353505585\
66732321641802538127330733700716152056364781979668424381`60.*^-15*y^97 - 
    1.96102629798584060897271269819219170140033632682025909771740165338260546\
8640676905`60.*^-15*y^98 - 3.960520542488648760394443766592823475860305389496\
64891012828489292877875269395461`60.*^-16*y^99 - 7.18732610750536198062388279\
587166013115392025693084333665348735035361575121436981`60.*^-16*y^100 - 
    1.44959486780281478338302983256033545854928338101326585917443610507031169\
046631068`60.*^-16*y^101 - 2.630279904572778421142187327186240688558756563021\
24181376434047645199955331439175`60.*^-16*y^102 - 5.2964859398059876834513609\
212059579103059790089450471068140073089257344225190599`60.*^-17*y^103 - 
    9.60626450711247590687851721521757208719475133471643674324075122133812362\
91780384`60.*^-17*y^104 - 1.9342418975838954929547271105402651605727307333619\
404056276049164596081802127952`60.*^-17*y^105 - 3.501900207875610825476231239\
8357851810507677332800042382272809973675959153584093`60.*^-17*y^106 - 
    7.04885179357953865427776943382285613161171304072381803839618776024223806\
9235957`60.*^-18*y^107 - 1.27507425431119087327275203751474511552252091538780\
35729209586109498756132258636`60.*^-17*y^108 - 2.5619626003877181223056427174\
58697033625302058583541396043701961147455034436932`60.*^-18*y^109 - 
    4.63573547930246258013464677052604050229909654642914665681536522284775888\
2250082`60.*^-18*y^110 - 9.30629727629259585862523612156830837339365004826606\
938244681401279291296836643`60.*^-19*y^111 - 1.682120289247921019160210275899\
378710386990083752891945151379758284573337755422`60.*^-18*y^112 - 
    3.37828369710007704775315760658305919730112111099853343760311151238241194\
059116`60.*^-19*y^113 - 6.095729415338167570675982607327408998607659957308478\
60693445899333627487375636`60.*^-19*y^114 - 1.2229926876113375860197790484581\
3412475416377948922582816946072505098187124596`60.*^-19*y^115 - 
    2.20691053153355368118451527153851692000179853489280104868091415026852219\
2666`60.*^-19*y^116 - 4.41980854172609377502996797323199368196488276239390185\
74164718285768221637847`60.*^-20*y^117 - 7.9767332381690806024822052811249387\
270061262021090159047968558634050105236268`60.*^-20*y^118 - 
    1.59771356108398655524365138814263896832295982570352387602122114760189001\
5096`60.*^-20*y^119 - 
    2.87834146998487041932090219217590852791803201039712021451792381989928772\
7918`60.*^-20*y^120 - 
    5.76682926650901745376600560419340216601278856617403879474390835522847508\
5049`60.*^-21*y^121 - 1.03782179167024642355624728780591405080238306809418935\
61421394205929742667151`60.*^-20*y^122 - 
    2.07549761826001660282594212218488882035666656105860204103139886185895936\
5337`60.*^-21*y^123 - 
    3.73822008976410010500149821801477019882802527356940151357520639018652191\
7696`60.*^-21*y^124 - 
    7.46755858082940474641226260506387618855586737392085785787725331718584982\
632`60.*^-22*y^125 - 
    1.34408646592405823401741437882407463116785667350694845409070149478269959\
8171`60.*^-21*y^126 - 
    2.68758377210509830729504077470030477657015884614595884787595170732278152\
853`60.*^-22*y^127 - 
    4.82721303436927678051289234429374343774892794170556204483197606157037153\
048`60.*^-22*y^128 - 
    9.64657078618648224540081815227008620848262976056014476804430829588134385\
01`60.*^-23*y^129 - 
    1.73290810807986883379586024518450400944582031108689348748151739852950548\
448`60.*^-22*y^130 - 
    3.45524274686851348751958054572495453520161391477923000835576743561658299\
9`60.*^-23*y^131 - 
    6.21248544113339331496892357409181294543909465917339105585165129835835547\
64`60.*^-23*y^132 - 
    1.23893588950341718465843785386743286996360406529488911152369865474318437\
05`60.*^-23*y^133 - 
    2.22343047662545788647992511584201152633206778009077044182927006916432166\
84`60.*^-23*y^134 - 
    4.43895508993448115239724222774117124566434015181381483488992398299947879\
6`60.*^-24*y^135 - 
    7.95396325601480273489907270109519497127557655935408777854021200291286981`\
60.*^-24*y^136 - 
    1.58490491864659354600938530065157342818991764047783155738785787320054367\
7`60.*^-24*y^137 - 
    2.84397477322714492295302866217607717583577873020846032875708485877277524`\
60.*^-24*y^138 - 
    5.65724580147344362827935521262748847481320847803630651817240786831563818`\
60.*^-25*y^139 - 
    1.01506592793188897209209884137268415057636548793630838719419816807688092\
6`60.*^-24*y^140 - 
    2.02243857943593797035526183712813339548241663649975536150467288273899007`\
60.*^-25*y^141 - 
    3.61877433156410552661264783333858996980472463567327643060379136311175409`\
60.*^-25*y^142 - 
    7.2106751632700932148856174325905261449008455551161245880824250613770251`\
60.*^-26*y^143 - 
    1.29024060528460393266868645830832215556773636515210059821498413558210953`\
60.*^-25*y^144 - 
    2.563193827334190235071982703179535198494317765420008332866864137451793`6\
0.*^-26*y^145 - 
    4.595448702193899560454238502545148946397515893241994840889279740430718`6\
0.*^-26*y^146 - 
    9.129206588504362951305726832544062133892481536993062643119361266706765`6\
0.*^-27*y^147 - 
    1.633601252379302621074740973269565254372037007603449591703874056684257`6\
0.*^-26*y^148 - 
    3.252703185860960023156040835063620353176140798626304497683048173625705`6\
0.*^-27*y^149 - 
    5.805783083242699139806270328354112460794486473975394625751724192407231`6\
0.*^-27*y^150 - 1.15372788353667692603045139954913834418990120304233799026431\
0654859822175747596013760985`60.*^-27*y^151 - 2.06366980992791076876380018590\
44667786170527742080032734636233558285594278211000064457348`60.*^-27*y^152 - 
    4.08929611918404061932624273738082017574394650631210737343411246751846117\
7436863232044886`60.*^-28*y^153 - 7.32166172244643137673307092287615579288087\
565484568867439926529399164680261980155515084`60.*^-28*y^154 - 
    1.45425522015706730144756583650300784354791932804315652506110849318893222\
5755862897112657`60.*^-28*y^155 - 2.59388759164662152373496905783417817952837\
2837862825092643992909557962045191273508700956`60.*^-28*y^156 - 
    5.15868151584570963746515143709520087898870119397500406389056543894487093\
606725712298833`60.*^-29*y^157 - 9.196138657385995383531165611264392699353068\
20426146754100625341954112663791360276722113`60.*^-29*y^158 - 
    1.82132224868873847002938866399766550662064363539501038205336807807851024\
056151671633405`60.*^-29*y^159 - 3.258443939020351767708363396814176818010783\
45176293073199658722874647178826371871187212`60.*^-29*y^160 - 
    6.44871890931445631751723228888118118181894081804115753650655348430298692\
96176819488618`60.*^-30*y^161 - 1.1517069406855307917503534276477390070105735\
621714904344139935368036923057356323841531`60.*^-29*y^162 - 
    2.28869810487788710857002899839189886853020449356495511421666855580317827\
00764935092687`60.*^-30*y^163 - 4.0699630387627812349932013327006941868899254\
17563900040953367458149358044197461232856`60.*^-30*y^164 - 
    8.07402782312787868125921751615376594625054960469176237842260956091256405\
4323785552745`60.*^-31*y^165 - 1.43984950505191371117748467965250573069963834\
56783274207189283126356713823345579776385`60.*^-30*y^166 - 
    2.84246129049683071661306991348285227264257085512816310279712381283505714\
9239185372976`60.*^-31*y^167 - 5.08374585433791129886552751342696437110386961\
9176306610377259174023874344837912785962`60.*^-31*y^168 - 
    1.00669843181235500740652327981209431640913094803738186802844342147529415\
3081842127131`60.*^-31*y^169 - 1.79103695738115454285991117469516225209398305\
4484480231500007009818883067311209132045`60.*^-31*y^170 - 
    3.55911424141206869117635503914750854073416904600859115225342714795927865\
254797902668`60.*^-32*y^171 - 6.319220300240961993287410693925322599914738702\
03680784407365660544145873831381004576`60.*^-32*y^172 - 
    1.24851737183203178634909941741305959531906699911429411124115845194491146\
832938124979`60.*^-32*y^173 - 2.230166989740335135032547443661958073625823793\
82045459269428136075794190359325167288`60.*^-32*y^174 - 
    4.39522505718760226402668936249009140006627956189529770442545223705875893\
95939704221`60.*^-33*y^175 - 7.8439565794865861127050252067996843515585242438\
736079944613252963138725164488187983`60.*^-33*y^176 - 
    1.55653260007042009610079618087124923779781481068054274437653868436923904\
43904665577`60.*^-33*y^177 - 2.7574902879966237758309567766732565767556061727\
555530267670342156023699955128938288`60.*^-33*y^178 - 
    5.46825115530342292847322097782576929627960341160187482213298162946372897\
2606034895`60.*^-34*y^179 - 9.71884972653219194946693874476481657262953187005\
3090131377627957449883868219792042`60.*^-34*y^180 - 
    1.91116501007029013049326800201827078242706814697646580319719428840672355\
3790823725`60.*^-34*y^181 - 3.41869049464315558713055366434959548164965164810\
1220529769552932328875050306011973`60.*^-34*y^182 - 
    6.74589891268087547643438450692182480287761378713001818678917934147323026\
825983708`60.*^-35*y^183 - 1.198164875941395987017255506049781744615476555309\
180178205194522773798636408797322`60.*^-34*y^184 - 
    2.38223907440421010247701046347658945817780650004987827947766358731264189\
756237424`60.*^-35*y^185 - 4.209000183346265349306835693448587034837700543551\
96712716024069637148624304455107`60.*^-35*y^186 - 8.3038672410830949244119420\
657562469619466513095406548047953583248958098324344801`60.*^-36*y^187 - 
    1.48134793725580748647427925660699080415333711963504842788313257288416504\
902486993`60.*^-35*y^188 - 2.904056680310524187351990888307299963546839049987\
6108844608123251016053448227177`60.*^-36*y^189 - 5.18846811041007519832028375\
27712991421879801379858433523808081686295462324708326`60.*^-36*y^190 - 
    1.02829780390871107841682628861177242005689722335054239989151647177322243\
54856038`60.*^-36*y^191 - 1.8144045561381307614980964552605803370486521230765\
450251236947122974736989187383`60.*^-36*y^192 - 3.604060500267068059384652537\
857481215025768086747502854804128200217394730723973`60.*^-37*y^193 - 
    6.37626644541400822558927498224247008880625941157729070853221655905602400\
1109346`60.*^-37*y^194 - 1.24864292982052490748209436116917102716410703306048\
6316667270494580510333392602`60.*^-37*y^195 - 2.23747855159339285358362666182\
6108594542755639035829289939152195185255664817727`60.*^-37*y^196 - 
    4.39278965992700194057762553935230670081274005754330821669000525982337883\
097026`60.*^-38*y^197 - 7.801408890611810642343115911150205727008521163042345\
45223962110834476679953515`60.*^-38*y^198 - 1.5545702809542595026704383798562\
3524530601885584524021081277618182791605826975`60.*^-38*y^199 - 
    2.72844069940765600995266209467657064913866777136011371749363189530280778\
055813`60.*^-38*y^200) + ls^3*(-2526.6187266788758064216296959682946906403070\
4825364240036181744031233147453931655`60. + 5053.2374533577516128432593919365\
8938128061409650728480072363488062466294907863308`60./y^2 + 
    3579.78835079802303863055377603139849317948422700499065626506501968851466\
208365991`60./y - 114.9318433772867388272277713912490463733781300254827059107\
3381486224496354902512`60.*y + 1544.04477741486854836877370309173564428018764\
059944813355444399130198034555180456`60.*y^2 - 86.542723921442541643821043526\
37231908086184584358156406591557203780475687870359`60.*y^3 - 
    484.268589280117862897479025060589815706058850915281460069348342726530199\
28670233`60.*y^4 - 182.414237114923592700184055616604983458744611097732672487\
87439728616284985205179`60.*y^5 - 84.9725940817598113469179034656003869173674\
6918233975929788255082002781447111392`60.*y^6 - 79.05913262413394809817752232\
804164045707744905637747076078509734301689186893678`60.*y^7 - 
    17.0655381919365206171169929034895565662461215147422771254596961700989981\
373894`60.*y^8 - 27.332017731295071521333079397758018089309258020852731760239\
67840486895526267159`60.*y^9 - 3.56758427485264694663497834844008060518915108\
443552388443945745850378243580954`60.*y^10 - 8.630738483814076226331654079313\
44540850282992579077831428897468193658277335076`60.*y^11 - 
    0.75692711963843546494818744523137193064342521511242571468028009965199627\
804751`60.*y^12 - 2.593433097419782994274258556156719516806702431640895164939\
02130345123172498087`60.*y^13 - 0.1611862839979774331543336889694225731743394\
0902559624551587069712620440334982`60.*y^14 - 0.75504359893607390202157256257\
85323250141618199575458658183907903242785816297`60.*y^15 - 
    0.03421317298925077537725960912483062800055361405640604370949061421015078\
722142`60.*y^16 - 0.215030983247119632322593867835006351787703145737055312314\
0923190018111058239`60.*y^17 - 0.00719660323610761290958613039951162325949807\
38530861189404241566588266545181`60.*y^18 - 0.0602497002041985699964620696018\
7965224778353652379691604210116943901155690629`60.*y^19 - 
    0.00149072994647961482823485845877234081116895018700069729007308087086968\
668289`60.*y^20 - 0.016670594319249824986000082251770075084663303971354830085\
54902106549771605474`60.*y^21 - 0.0003015840651631272916966966563711597244421\
5882132652711346311420659192704883`60.*y^22 - 0.00456669378370920122330090744\
310008058903360463659619258442169824863546275623`60.*y^23 - 
    0.00005883260084963457394713767955451835396393950668758299271642472870215\
303724`60.*y^24 - 0.001240813783350720857176904016470492926768571552522968184\
26204268898675104561`60.*y^25 - 0.0000108176613686823824101902218742587400443\
9502311257817966001136209772727042`60.*y^26 - 0.00033485735361104967707044421\
933326791903417188442191908949765322454012183704`60.*y^27 - 
    1.78458719864158020951971912698499863355317161683642474394164073142766266`\
60.*^-6*y^28 - 0.000089849660438463759244433558365169222993109998072222700832\
51313818209996517`60.*y^29 - 
    2.2750517363445716506074120269804940209009929850810715944824757469244068`\
60.*^-7*y^30 - 0.000023990121987130975682716152017899763880174581453065919057\
70310310997488393`60.*y^31 - 4.6742054405936697209472144396927710838515993862\
35288927872981904647374665932126787077522`60.*^-9*y^32 - 
    6.37811033095318261816685716461529944896682789762512641516687881805086625`\
60.*^-6*y^33 + 1.134175294591316943221676825463051907708514977541735446249968\
5448742094498427566787088785`60.*^-8*y^34 - 
    1.68937344142402145961561679366845882629078038248760549455316138110778545`\
60.*^-6*y^35 + 5.843136704164106300292722793256108158292176032331903454823169\
620175327922976675632019178`60.*^-9*y^36 - 
    4.4598785159483334714977659539401555373865559190338292042309889137168601`\
60.*^-7*y^37 + 2.185882138718318826913241563644425508684378075506782488723778\
699437558630509036960997267`60.*^-9*y^38 - 
    1.1739298033697059222249256386662050520225331257976465004364944409644082`\
60.*^-7*y^39 + 7.216974161479940702602003912248050570580896026040277247707896\
44846573536292865768622794`60.*^-10*y^40 - 3.08188207767441179418384386664642\
19069497687880653119679095067381606504828728249705806149`60.*^-8*y^41 + 
    2.22858920077396427066739896204558695499701297344358575755237350943452926\
890339548417079`60.*^-10*y^42 - 8.0715664631431592995027733798899574204465135\
7885415800478546280231143459152193271991795`60.*^-9*y^43 + 
    6.60102573878796333090481751920263441403986482401091784486010234502199885\
91693826149383`60.*^-11*y^44 - 2.10942737670101585175694077204167802942240279\
0803274226387225831192213402029807116945574`60.*^-9*y^45 + 
    1.90046315753221690225861436485446494364310084798397469128199908289159361\
81137123678983`60.*^-11*y^46 - 5.50199404140646021644795341426010463950160292\
815222395475553552725963792898428767614693`60.*^-10*y^47 + 
    5.36012826278555939618158161495358499616697944901722299805822133651361127\
4547535753983`60.*^-12*y^48 - 1.432509156587768142736919808004867039761933912\
52544889361552861922651028095503165035095`60.*^-10*y^49 + 
    1.48844656757131561625598422100246559812064996978239121219089836985943018\
8648235151642`60.*^-12*y^50 - 3.723577113721399299570317508463274889786314216\
5604895421552473657947662846692367912313`60.*^-11*y^51 + 
    4.08326317125041554309904576899269935161773454849974396270695305811763620\
264984570522`60.*^-13*y^52 - 9.6641850789428927345700421418004261196601084943\
9059559162787785779963739938484303476`60.*^-12*y^53 + 
    1.10928117423279386716343955165395339448005204452047099774236443514433947\
379754951377`60.*^-13*y^54 - 2.5047356970639345074801123503550188925112210723\
98489955416345141591274699065246651287`60.*^-12*y^55 + 
    2.98952515851962594312080868846878915115884080261091471868018560853812182\
56386710494`60.*^-14*y^56 - 6.48327882501006541356475992869511597906878487873\
736282697491523735979260826802665584`60.*^-13*y^57 + 
    8.00327096049292539537761672718808589694325068282704120879696320162628324\
2037166629`60.*^-15*y^58 - 1.676112858002408113970600456175059111802251393980\
84162032294627089565193908872182739`60.*^-13*y^59 + 
    2.13051552984615806065741328250136281961448439417080765500132067151538820\
3298119059`60.*^-15*y^60 - 4.328357782967349368546727380393578886822314800959\
3840724253646533184625980950857411`60.*^-14*y^61 + 
    5.64425120950067927534577527604355228280150948446363721509664532811903270\
091534169`60.*^-16*y^62 - 1.1165712284424436904051097229785637798925749824230\
108893837992716824374637412614736`60.*^-14*y^63 + 1.4890702000180971061878151\
2757023528187035833364892760772428750768503202259189761`60.*^-16*y^64 - 
    2.87754468552188058297571246408216566775349850703988284413217333727526848\
0451430768`60.*^-15*y^65 + 3.914184903202906246263840085754158170201374962257\
1490072441609516746727552622874`60.*^-17*y^66 - 7.408945014376197135710799360\
0216306973416448748044380474050629693582185710616933`60.*^-16*y^67 + 
    1.02559175952202321064388044944442407189399136949802713051508430303176767\
63509508`60.*^-17*y^68 - 1.90595762668565174105413258614671631917326615119802\
055582608755993836379908790701`60.*^-16*y^69 + 2.6796178886461346221959347016\
9090872973727005398567650938827164158796235618285`60.*^-18*y^70 - 
    4.89907986284674260783097802695216332883036920049288371460677207684631814\
96893992`60.*^-17*y^71 + 6.98344212425514972684205065183844845826425965721782\
801323161053320051833499083`60.*^-19*y^72 - 1.2582883872976091691781328146409\
76648607225005525375139714347730074343101954637`60.*^-17*y^73 + 
    1.81584039140220697536985736274886117574882938980230892479819811849062339\
678839`60.*^-19*y^74 - 3.2294501468502435573116590386033467945304967422334921\
17238633082186170526812158`60.*^-18*y^75 + 4.71187949872201531235725682362927\
28594952787991783912096270396221007420269243`60.*^-20*y^76 - 
    8.28278852262451095002570396267678659705225719806996508778433871740135689\
866608`60.*^-19*y^77 + 1.2204012776209553850019860627438030598521032599329775\
016388369051316650735839`60.*^-20*y^78 - 2.1229496892361378656232010070491270\
5727610573325202066125336220700294322075587`60.*^-19*y^79 + 
    3.15555474765572575882255023839621313853941533819847868347097516960674832\
7491`60.*^-21*y^80 - 5.437914039623103746131156503197553005376828481418936926\
4835144804975237304109`60.*^-20*y^81 + 
    8.14660799407928959850189221909343286999189829880100438635431577094465484\
173`60.*^-22*y^82 - 1.3920915005671481479288968339768802565097979136175952527\
093621314470853206114`60.*^-20*y^83 + 
    2.10020504959760453298826901158083504056162144913393037342687724565772268\
965`60.*^-22*y^84 - 
    3.56170849500757200723191252777098036513141940203555853603498694092790073\
0015`60.*^-21*y^85 + 
    5.40728907773883339235995601056160610443390417406845363814036983491088184`\
60.*^-23*y^86 - 
    9.10784385422537919583599517362238799399618440150472450242970221439187177\
661`60.*^-22*y^87 + 
    1.39051017113440683580684992308812314558039707732311120562490947845530525\
57`60.*^-23*y^88 - 
    2.32782362520389030498049967658923780105935148472360778950117140329161956\
754`60.*^-22*y^89 + 
    3.57177730233011347413404164531993632440670456291647856108130972632595896\
2`60.*^-24*y^90 - 
    5.94664228643219391809631824075595569039439866771481674556879134820046018\
81`60.*^-23*y^91 + 
    9.16526509463119465115635746983370039330680645134927352531790581107271169`\
60.*^-25*y^92 - 
    1.51841367823586066900242954440032710462158422716795462465761706389424877\
95`60.*^-23*y^93 + 
    2.34956481778285838240704110267746228268926994935264320670457052579024378`\
60.*^-25*y^94 - 
    3.87537426439980264682548704301027177801856193487428164255930296572699692\
2`60.*^-24*y^95 + 
    6.0178280285500913343470776990268094926660032823157216445380240004730892`\
60.*^-26*y^96 - 
    9.88668274390714493453792587470004384412924181009155289699782242606856002`\
60.*^-25*y^97 + 
    1.5400242563540577631427661495160870375625518384315961797169681698641428`\
60.*^-26*y^98 - 
    2.52120754740210646821250148249946917623118510523855289148857843772843712`\
60.*^-25*y^99 + 
    3.937983858896369716021747451360983432121738118229811809115704756131517`6\
0.*^-27*y^100 - 
    6.4268007888135431174342096974222622000126014838874096061352981938973944`\
60.*^-26*y^101 + 1.0062361893054185772889623628736265194205818841139746169261\
150361421505607474357868128845`60.*^-27*y^102 - 
    1.6376311017896179286513906571320334841420850509404954474381814607513112`\
60.*^-26*y^103 + 2.5693588651848887621885644616257490809306619149183658469187\
31126735069698516592168489485`60.*^-28*y^104 - 
    4.171369721278825248281927731909127828571639683601209298661399086241216`6\
0.*^-27*y^105 + 6.55640840359862966964862390018388302387120587318065510613618\
062001253098586018063550507`60.*^-29*y^106 - 1.062156869748924056082753828181\
1596778080188561363334518794411994754165584546395287704586`60.*^-27*y^107 + 
    1.67201331336895844358613917246846343598891897817487684818192956049478169\
358040230497394`60.*^-29*y^108 - 2.703657536748722809023390007286125950191986\
878755455558820695003599200361796760515669624`60.*^-28*y^109 + 
    4.26148305522064674630635784859036265501511338556934450130897883757576895\
40061667362753`60.*^-30*y^110 - 6.8797569393635820962380443632319920332672631\
789956999197945609358705478512403380959344`60.*^-29*y^111 + 
    1.08553225945781693350874417619468693661396778795229689828772700728208579\
46028162805419`60.*^-30*y^112 - 1.7500802966530074979194206731820837386419112\
3466677571352092936210030146404273127173309`60.*^-29*y^113 + 
    2.76374657622636053409084349666562521220606929606906957932296930258247331\
7774313223738`60.*^-31*y^114 - 4.45052373304031461377789195982374411824779402\
02112320582324078862029361122994403288644`60.*^-30*y^115 + 
    7.03297140124738521478216846769661092495238998172230027362706545992641682\
752511511876`60.*^-32*y^116 - 1.131454472325266307083881969425992855328467564\
3907350751772153250750857765314751030813`60.*^-30*y^117 + 
    1.78885614119778014586629763363143625064885650325261901195019045694040051\
791777670593`60.*^-32*y^118 - 2.875677500407884321118342578861089842847209388\
60919619051736753074705254484050060555`60.*^-31*y^119 + 
    4.54797342837399606995496028496490086686260570399204608872102929159501876\
92908402597`60.*^-33*y^120 - 7.3067544093058617442950697484959419336845551609\
8264916659177598793306323384013853377`60.*^-32*y^121 + 
    1.15578129759881974558726336024291139252969787007185388985075117679586902\
91762231792`60.*^-33*y^122 - 1.8560683886205265904461825491290269942031148741\
0073886640953252888359882492318235959`60.*^-32*y^123 + 
    2.93600853057487275901809435683123162147387845755016774888677228276995095\
4395889592`60.*^-34*y^124 - 4.71359516587121356333456482347736652596428430384\
8756529295520590227226472701122993`60.*^-33*y^125 + 
    7.45540005510230957904224273370256919707405234031847102389035917630920557\
705602282`60.*^-35*y^126 - 1.196748683599486781388252213662387428124443419197\
2669024565322251296674616846390893`60.*^-33*y^127 + 
    1.89244876892945957523329509750837382826905867279591484233544237005411225\
050689637`60.*^-35*y^128 - 3.037731434856901547534871428259356291354088360517\
45240068797255444259334887932461`60.*^-34*y^129 + 4.8020194316611854130151217\
581986665584103263193619541615705416490825489906237803`60.*^-36*y^130 - 
    7.70894131749654294321416820680401742124796308159881094982238069466127455\
842087175`60.*^-35*y^131 + 1.218083091696371506507322463572411134594039017983\
4652729953249788913774437341515`60.*^-36*y^132 - 1.95587958823869086961827027\
567309967406380408409388595413479930157143647678559671`60.*^-35*y^133 + 
    3.08879683329263916518803972211394911110012844949622702950186061834268970\
4222085`60.*^-37*y^134 - 4.96128784219177945461215570897824572528889415719501\
60640285988251427701727841259`60.*^-36*y^135 + 7.8300949550652803781545542052\
7601338730852214520580565509802119515853513455722`60.*^-38*y^136 - 
    1.25821386276202525239310766579227731814656787525389773941160749597882965\
98112391`60.*^-36*y^137 + 1.9843371040538402865817233425556174031643793144249\
743130164865011214042655178`60.*^-38*y^138 - 3.190251431378365471271407332958\
230856295256847709937119680942396575905729100734`60.*^-37*y^139 + 
    5.02735759640605737013016654508851206539466701835755251522883985728541310\
98679`60.*^-39*y^140 - 8.0873888030728918350860074430298530609227787258456254\
3537427581984921538704566`60.*^-38*y^141 + 1.27334142322948918981503597825752\
94637915608741048212605819888445385868175432`60.*^-39*y^142 - 
    2.04977950737454906430839600967558651206073796670783895439319298224275639\
478912`60.*^-38*y^143 + 
    3.22429902736742010753973267182199509262091715356176196626702671179533348\
2115`60.*^-40*y^144 - 5.19426059047706170921001945067381732878530643524895435\
54393905347941199816368`60.*^-39*y^145 + 
    8.16235441080332815606000208652127495802537798753412730607086139242078654\
829`60.*^-41*y^146 - 1.316013470458421910859829803898946769170681178714715291\
8335741693979861635215`60.*^-39*y^147 + 
    2.06580523645899730478528301604438502169429100149927756058647115892188827\
417`60.*^-41*y^148 - 
    3.33364315091845848971556452781312372996980983233681830256179448742008633\
8157`60.*^-40*y^149 + 
    5.22710194063823541235866397504352059983764196823089009907120465223639952\
52`60.*^-42*y^150 - 
    8.44310383476963990239688252832029357951308666489016033266683581309426698\
886`60.*^-41*y^151 + 
    1.32231191517431218498539858896032938685601949528977283655198031647704770\
56`60.*^-42*y^152 - 
    2.13801816079769455898127328100773087881137241935555132077005439543355611\
02`60.*^-41*y^153 + 
    3.34434970138393071585736555142141251231329192436510495031777833347049136`\
60.*^-43*y^154 - 
    5.41313428938772515762797753316909741654690023577276258785839985968702933\
76`60.*^-42*y^155 + 
    8.456635121207322799802242563708865535642493252252702618429495685027702`6\
0.*^-44*y^156 - 
    1.37030172433128490297343027798505765271241458866502920776084420945277683\
4`60.*^-42*y^157 + 
    2.13793639677625754684939615335805282000390757943246475430666995099477736`\
60.*^-44*y^158 - 
    3.46828972056322471363369129613417539080985796439119925966067574677345536\
9`60.*^-43*y^159 + 
    5.4038866957958179957381855498697341594844032123428585009779817277218343`\
60.*^-45*y^160 - 
    8.77703839439680466524191750093321620719715003087976235358589255465884702`\
60.*^-44*y^161 + 
    1.3656354891856623464714064702960656562517733297592854774090336074100944`\
60.*^-45*y^162 - 
    2.22083213353791943887747348526263680148544025290167774841806048095964924`\
60.*^-44*y^163 + 
    3.450509007546622064522044912210879096552766584649039926070573617933485`6\
0.*^-46*y^164 - 
    5.6184969896317519099833104207447792097500076015692687815921162718389942`\
60.*^-45*y^165 + 8.7167366461257533715468554394674173031508087054740807035483\
173904127584336055484472217158`60.*^-47*y^166 - 
    1.4212248109716211728115380319243520061196100091765204445816770131129327`\
60.*^-45*y^167 + 2.2016563430270510120340972307309602733144634060823732073424\
508857794220266908406815830284`60.*^-47*y^168 - 
    3.594554604909791834582254231778167677708967388862598690074361788603168`6\
0.*^-46*y^169 + 5.55996845572301976499052021241861070477728860564600833478509\
9903681136622379357693077575`60.*^-48*y^170 - 9.09009628810212778320283692011\
27189734665611080667880352356552336402558049780629302923604`60.*^-47*y^171 + 
    1.40386243972209094301294039697491359211426882342820486267595652027034970\
1751025231536171`60.*^-48*y^172 - 2.29844619854705731255720917304723701470864\
9376637546654443443383142801240613697975012519`60.*^-47*y^173 + 
    3.54411945437810069181291745575188560176523079968420873466236974815486037\
335192227173418`60.*^-49*y^174 - 5.810907760395153405645012204783744890089596\
931082531632582305575475898154638754839095729`60.*^-48*y^175 + 
    8.94593551225506320322368450509561886412689039523325780748814788380726119\
30072710211899`60.*^-50*y^176 - 1.4689218015629811198058811919365800644192066\
21270641205239385925553566813311864113945694`60.*^-48*y^177 + 
    2.25776505665197757759508559045666889032440142001666726410129611427768001\
03720365594939`60.*^-50*y^178 - 3.7127837882090054020344482579122565595907103\
4285133272240853789313476877688779591895072`60.*^-49*y^179 + 
    5.69730115785585012981148322625998904545963763702562238319549287181678781\
9400713934754`60.*^-51*y^180 - 9.38313835251850179765737892399835509834490047\
79399838900368209694992653123612152736718`60.*^-50*y^181 + 
    1.43747018736073554481854315249934113625349241448071802744617229052757729\
1710534808159`60.*^-51*y^182 - 2.37107456011466025412923444986732988017922411\
34007580429423021175847766237343782833296`60.*^-50*y^183 + 
    3.62634797705838124448203393668436803740370207885168853628203442180125262\
664737647168`60.*^-52*y^184 - 5.990899662189897853574741807137001692766764318\
167200564292190495657188479328841685353`60.*^-51*y^185 + 
    9.14708499052070010371256326785565563350959440236857939210262931322061568\
91335258412`60.*^-53*y^186 - 1.5135253633828175602527221379745782368228921009\
63341429144362609266993544066516550806`60.*^-51*y^187 + 
    2.30696042559343256784216817739670606433932006156667237100013545841168541\
66608431771`60.*^-53*y^188 - 3.8233074789396664069564259884892219545221920459\
5506654732547229743167823122043030744`60.*^-52*y^189 + 
    5.81759234135228844821823033382503092753413084272631077169711094702319856\
4230589753`60.*^-54*y^190 - 9.65698654251045053005733330016360235550730747876\
90079636415548677791491175559496131`60.*^-53*y^191 + 
    1.46687665289638352593991248859761340208103154878319252621710954175659058\
3883867644`60.*^-54*y^192 - 2.43892183509785613958192205770310088558804983694\
54259480378721656172836959472175844`60.*^-53*y^193 + 
    3.69821775503366560236119489225424253559228510250184862067134617808389502\
926728793`60.*^-55*y^194 - 6.158982104439421088389813614260778870059200525088\
411777977835807828380143326558616`60.*^-54*y^195 + 
    9.32269084669838947518367043093364762651932276281124451929941388554863062\
73487555`60.*^-56*y^196 - 1.5551623267793972999979961859654116804415707437625\
18904721651333404772670235346213`60.*^-54*y^197 + 2.3498562916157774241312860\
360633935245973845660623178903123715466242937502353958`60.*^-56*y^198 - 
    3.92644147456769895707814624110199771423940467154484517719822500511519254\
962008599`60.*^-55*y^199 + 5.922346173946979224203592102257454763300426717783\
097670483229137909341558797668`60.*^-57*y^200) + 
  ls*(-35060.3141458598936777729146103513392383901504770684428063229544496855\
6879430794156`60. + 23524.245790080371769608273653996917596868404462520792387\
46038510720092925027113298`60./y^3 + 46117.7503882704671945403471090038789156\
9738399572728280920864321640398858049237597`60./y^2 + 
    18266.3272050232512386489247738114831015640919929265489100663930344049958\
877373577`60./y + 7376.938332701221871103245450676618106190348106919728292812\
68785367814404430516598`60.*y + 7620.7378807230262849796119873070526528717680\
3722579361944635398251132316358320397`60.*y^2 - 13635.29654433634086466771644\
07224860930411988911380753252764263350957818171341029`60.*y^3 - 
    5926.49020952933078203188992774521160163920920384141763981211624981763141\
843334547`60.*y^4 - 4096.6434112371273340188885799716256465779147541643327174\
0282157567290416077443409`60.*y^5 - 1518.222803202175125386218664097729196460\
28500433095446644048088347679993205684606`60.*y^6 - 
    1376.01546240269800537154844533685055930944202074572114451775782934535416\
352906859`60.*y^7 - 430.87678358536022031423490134449137221105763154651550275\
455034192226937865930143`60.*y^8 - 412.39296678580602765711954471349692179853\
079217697989873413063948427978923776204`60.*y^9 - 89.247943468375602108313571\
08221149096946732377162466095266868460225823073308607`60.*y^10 - 
    113.530923802016878931574139950060684824299733240833362229850958343378162\
34733269`60.*y^11 - 4.1590288102470724156274677345255555055995655969424044965\
548952100454099089884`60.*y^12 - 26.87607971741987858450739645049195906194916\
16765260236723479645496019835551429`60.*y^13 + 11.428114730974552826325999599\
74623259966460590423359831121863638274287631807552`60.*y^14 - 
    3.72977871751572307264420919290752476008489653214003270184457477293590383\
156093`60.*y^15 + 10.97855710398568220440070706355618435437716761180791134504\
003207090459293416144`60.*y^16 + 0.575346319311619747279020714187775716417361\
43176666472437514541057282237368348`60.*y^17 + 7.3635531496650836216519752634\
7161260639190409631782648234887079395768279297002`60.*y^18 + 
    1.26115071880546417556068941959731324342671344006173183703274912445613148\
604866`60.*y^19 + 4.223114024541494132998947817489809269820913057855316557872\
42947470517410281325`60.*y^20 + 0.8375088761737038271429848643991358095799491\
1396199408059466769811141024910777`60.*y^21 + 2.25434481282081422337538234346\
387087430381445867341620187886987204592546662842`60.*y^22 + 
    0.51726723312695649539961882547261293849790977863711101670229018089368646\
753821`60.*y^23 + 1.151674049238826482423427631586244311036646074174548159029\
17702855143617089842`60.*y^24 + 0.2419702276701258793264711105547080605864901\
4980200338220050964461311977711173`60.*y^25 + 0.56341924989708268849317163311\
830741757836086439994015986988449800531099370322`60.*y^26 + 
    0.13416124157899556218760721507088403127245558950342902045772624751803475\
112383`60.*y^27 + 0.266147225278531649885184078781578863097526247494446927164\
1412246927563283456`60.*y^28 + 0.05495623334573571365900090105452528612524929\
729869934553050119938257490519782`60.*y^29 + 0.122892942981982530099529934954\
93742613604860775402331354151024348462085883241`60.*y^30 + 
    0.03057614266065444375247909228434623169564174308924128102235585216525311\
888676`60.*y^31 + 0.055592111135801057337137242035311379111280016696141994535\
79605297150390390931`60.*y^32 + 0.0102373032015037277751944046925558528377483\
4808587103627250825276697466081724`60.*y^33 + 0.02461306585127803474143522174\
236243433218101401537175791992459602583447118508`60.*y^34 + 
    0.00673909643698735463477822054843821798936572478723167352958337855477293\
824778`60.*y^35 + 0.010714850354318272594650097372013203822791806557058984970\
84546143881020560051`60.*y^36 + 0.0014926065223459512035130729621957235741863\
3664300790033632261345847194751877`60.*y^37 + 0.00460553074981625520472396671\
797192360679690784977908971070701031742061779635`60.*y^38 + 
    0.00156163299956317048672787032314804042815619572083530273749871930870050\
036552`60.*y^39 + 0.001953261180777487259186314519513614076529508800023585122\
75822790985653605845`60.*y^40 + 0.0000502220293430743356281461174604822985961\
1427738403707339323083767866194437`60.*y^41 + 0.00081764972401956838907373376\
943266367452456935226499853626427611092269625779`60.*y^42 + 
    0.00042306078110895300949911397708555237303546984608950790779491984246281\
089397`60.*y^43 + 0.000338916697329483348436797778878395830681914824915114710\
3617648759281367865`60.*y^44 - 0.00009250125119020280465474359285103656063591\
667803193566452604314591641181507`60.*y^45 + 0.000139263396251025350422812152\
15614345178291112153229652489069113947139382834`60.*y^46 + 
    0.00014050348744994712055966505440836385948534380714383006223821472623885\
297694`60.*y^47 + 0.000056676429658273170170685985536317076793333231063022139\
23923430631607812299`60.*y^48 - 0.0000628093497954725829787032614598743259427\
8132347818086194696637212991513886`60.*y^49 + 0.00002287107465023006318331709\
979572344597502029116361598853562892936805258983`60.*y^50 + 
    0.00005556203633646012838050981672776839575165540832648577008828290170479\
089524`60.*y^51 + 
    9.16976759222641999978846660357185744638560777357036311889310706310679862`\
60.*^-6*y^52 - 0.000032582262887477486298490675896608348316467811671099872403\
83671069369125521`60.*y^53 + 
    3.6518404072074753767798301551928779502371780235667357933581340468467669`\
60.*^-6*y^54 + 0.000024334185039490386681245991838790632018412700901116928694\
54573935735191294`60.*y^55 + 
    1.44398193798650025823730330334707246267430978150523071819459859078887982`\
60.*^-6*y^56 - 0.000015846496987067994604630125725063145261496386419446041749\
43326322089202364`60.*y^57 + 
    5.6774385019578156238523345177471615323007325765430140780942889693593445`\
60.*^-7*y^58 + 0.000011218579677070586348027262077274602644058480046649117788\
46358781468925579`60.*y^59 + 
    2.2216111608569007360418789642628841012718749297504666586036886082736839`\
60.*^-7*y^60 - 
    7.60576608043285863361304157214781672445935071723876001975840061086095433`\
60.*^-6*y^61 + 
    8.645271531710209989057819982806083270779689293338641131927841468301935`6\
0.*^-8*y^62 + 
    5.30739161000946762273778765425986046377696346096322033989334449511767335`\
60.*^-6*y^63 + 3.346564744819262081394719388831881777837930335054227473741653\
4245616340466578582940657854`60.*^-8*y^64 - 
    3.65879619635263651151888926488279833594262446203993216295723027221236488`\
60.*^-6*y^65 + 1.290393399672284949320426323189489239274293898336511387648050\
2365141580460202360885426019`60.*^-8*y^66 + 
    2.54925658608769331259698612144703009540294729728599348370232040185071708`\
60.*^-6*y^67 + 4.955905182789817100819143946274536620610318178273674569088111\
986660826401205764319464236`60.*^-9*y^68 - 
    1.77211264056062709096015435096092983347315171412419019706455191152698791`\
60.*^-6*y^69 + 1.894581795017251775958347150323075898780276385917799678670483\
085432039268384730531344133`60.*^-9*y^70 + 
    1.23762617853503896503024643178035486388672036388639389635101780323642577`\
60.*^-6*y^71 + 7.215505444402891772079870557890160969541942827647563996084785\
45399015578960657524164461`60.*^-10*y^72 - 
    8.6489937478865538243246363679976064915971106072201545171587373608765339`\
60.*^-7*y^73 + 2.740029118412718430649175254855713896886469239059071934025218\
53340673738519115088936162`60.*^-10*y^74 + 
    6.0603411059448949262099073722947876542602707538164756905449894123808717`\
60.*^-7*y^75 + 1.036777869900937767621477468412844167010155372307863714981381\
56545812815442753701089248`60.*^-10*y^76 - 
    4.2524304976373921237275818475608814948042328844878115891712437573215527`\
60.*^-7*y^77 + 3.908324418137922345064683712778586336825139422457109988458220\
6942599166790129127182382`60.*^-11*y^78 + 
    2.9896308440878808836404229493151680551135238388533806456477284510506924`\
60.*^-7*y^79 + 1.469480611343454706336816128027072904382137027427483976272038\
3530192446144583825992939`60.*^-11*y^80 - 
    2.1050109677359905644808822300171549928527890740259853723306051154918983`\
60.*^-7*y^81 + 5.511325683799656259894768913449468308777610134402949323056463\
006746421428668655739783`60.*^-12*y^82 + 
    1.4845382105407972889573750822666559756821061123711157985681480582256511`\
60.*^-7*y^83 + 2.060175439596214292496350198306814742317489934016671898815198\
964544492995638884092141`60.*^-12*y^84 - 
    1.048466752930410767739716141724209141816878771709994604919065250796366`6\
0.*^-7*y^85 + 7.6795292105980407649194083968058835355263424781846278453425528\
9442363141399679471231`60.*^-13*y^86 + 
    7.415432203909106949985979922315295069373967646893189666440128501748706`6\
0.*^-8*y^87 + 2.8573641552044609478533730187459577249002496218300975920778561\
2353974814458146817022`60.*^-13*y^88 - 5.251667143429451007371417422479196503\
955112488614606049485953156853901700087148048746568`60.*^-8*y^89 + 
    1.06055333017308870187625886175893042814753875851157264065727006913465484\
513852651696`60.*^-13*y^90 + 3.7240627756467279808110889795370768525125001723\
215906015008292373640195407705643804491298`60.*^-8*y^91 + 
    3.92482526695606938298729473719113678074853817964648305144430239409603217\
70490319039`60.*^-14*y^92 - 2.64404180419949386881219167000741411840766456481\
27573222322402131112665768450952800272473`60.*^-8*y^93 + 
    1.44974860309670820401111106319811641927683134368603970590354276867550062\
61915197871`60.*^-14*y^94 + 1.87944705394008866347779908767236870570068229454\
10662700473667913534813960925127006960559`60.*^-8*y^95 + 
    5.34687073918277536957652880771139827778680007206021482672634470668458342\
7854372601`60.*^-15*y^96 - 1.337457869043681508375656726481602885437868562964\
5125527963327409853292000265165867469008`60.*^-8*y^97 + 
    1.96696143228830484575298631158146120048485864955710051747147307214746684\
4885445181`60.*^-15*y^98 + 9.527935138606348393612397593789856033011321987962\
168397470482961383839424067827150355843`60.*^-9*y^99 + 
    7.21910811851627953780785228042329324388815235217011601146545763372750396\
555140156`60.*^-16*y^100 - 6.794649858413362225926147511184735405413331216333\
554177358427058803971966089964606129889`60.*^-9*y^101 + 
    2.64653554212894371265744398221089082061292308673821195933421822021978785\
864854258`60.*^-16*y^102 + 4.850286455566268083039096845911424939052076186833\
423387114100605613411039872678417908167`60.*^-9*y^103 + 
    9.68618899557020211979769174396773805519370240993779353383340194749735158\
36748729`60.*^-17*y^104 - 3.4656361248284202965096100794668823114708027812736\
85410311441334109667153629247560236227`60.*^-9*y^105 + 
    3.53610238618037520929358871599715322003404110317557586782528376610424615\
03722725`60.*^-17*y^106 + 2.4785523309600199460833058634092167338659189518688\
68811059060303325851983189062416867188`60.*^-9*y^107 + 
    1.28899939947258954839275543540229516964984342604566274842368534808771721\
98022657`60.*^-17*y^108 - 1.7741809042532126137499692512364124866801953931841\
4278850287589482290921122266476870878`60.*^-9*y^109 + 
    4.69502653956046317031024526201870300296480883711784836500050884963537151\
5041556`60.*^-18*y^110 + 1.27106670411735459182292577976800560832558662489933\
4486882285544447854479403393260679389`60.*^-9*y^111 + 
    1.70661484266653584251604606253520710215286695176591383540922248686535032\
1752555`60.*^-18*y^112 - 9.11372915386020351864900455904544943628217338773685\
617210737076811326806415321727565935`60.*^-10*y^113 + 
    6.19002824493225322809487331591272600503406501093372843850704609925865625\
579075`60.*^-19*y^114 + 6.539862759690737427407487667277264642364802362676784\
61366327967594443228891243756843327`60.*^-10*y^115 + 
    2.24375802336775119876123529898768185906775197134137971641558001820404224\
953737`60.*^-19*y^116 - 4.696495934177399714440542770985029217687315805198701\
88354549464078101889262810013708275`60.*^-10*y^117 + 
    8.12527298343705046627703517346542492416850408041156542865962009048256780\
58302`60.*^-20*y^118 + 3.3752094982044902954567074561513732780447339239590074\
0256484727599061857809882661974931`60.*^-10*y^119 + 
    2.93537876901585136732420736116777810943100335223670295368801689906174346\
10017`60.*^-20*y^120 - 2.4273825313931530130083628383562570869965313049352927\
983562631912136986160379979114798`60.*^-10*y^121 + 
    1.05902069559000580661019090085748603142526943951096679138210956052975134\
95362`60.*^-20*y^122 + 1.7469327283529409779218818324602031025086711720690128\
1338374183755301900394375483845461`60.*^-10*y^123 + 
    3.82033350491030138501796567048123799224847476580685265619809036966824830\
0762`60.*^-21*y^124 - 1.25807020131219318961169194507901887385258846733194840\
265340792792191556029362674819178`60.*^-10*y^125 + 
    1.37592345453146790441104804960265208367899251656302938814987843863041795\
8454`60.*^-21*y^126 + 9.06598580649960715461224679516739601523900329748176782\
31717811955735542455144122661951`60.*^-11*y^127 + 
    4.94413186460989959119356632672896632406243833693982444876636416060321302\
449`60.*^-22*y^128 - 6.537291090862499025182438592664949417487215699269157809\
1451240508219100149037942073142`60.*^-11*y^129 + 
    1.77611580479819085731067881377086673246876798455373104813289645363591713\
765`60.*^-22*y^130 + 4.716771266833236344185546098242868410826134604980932179\
9164617780764826403501892429301`60.*^-11*y^131 + 
    6.37901408291735101843017242059911890030136334093840697867014862697264098\
44`60.*^-23*y^132 - 3.4052419222753741384842955948684274080877263896736205801\
303911061722310945441641680693`60.*^-11*y^133 + 
    2.28555737305847307299806556457707059773667229825617264463338440946782106\
73`60.*^-23*y^134 + 2.4597989325442971305631146627490371110226336433000353538\
144813823550056695604805692724`60.*^-11*y^135 + 
    8.17669626274635791871778478537546494883459244957130367864536955713732352\
4`60.*^-24*y^136 - 1.77783883179805980462545841517966560166460951365467842795\
73745439374130960989337109303`60.*^-11*y^137 + 
    2.92711874558200589000684631030572635659507380089808087482441507782666276\
7`60.*^-24*y^138 + 1.28563974159563466099463916044271666726470104863322692173\
0032763284056557348097632841`60.*^-11*y^139 + 
    1.04666804591123671429775493909179697490320054882225733944065438885489177\
2`60.*^-24*y^140 - 9.30194127374696775613907903844265915930879356162705064767\
7471861028743164578484652662`60.*^-12*y^141 + 
    3.73236550881142310720422185347489317708613253705478579846765267140229417`\
60.*^-25*y^142 + 6.7336240913240946811379795847125654357589512696807368907141\
05364124551768102295460965`60.*^-12*y^143 + 
    1.33086502464176648414489311295628754901418329071804225233374195093472613`\
60.*^-25*y^144 - 4.8768449506067890293090008777888003495834265892227288221861\
76389953566277603279359697`60.*^-12*y^145 + 
    4.749059110640187117206226318649037342207026589916371115945821710616859`6\
0.*^-26*y^146 + 3.53376710801318430840445376983714198694201906458044050487591\
5853105239497812003003137`60.*^-12*y^147 + 
    1.6903751455212745432009375223342399081459999917179830863989266302680917`\
60.*^-26*y^148 - 2.5617699404711439936477158527920012121934904762947272853697\
26722114652748662256571968`60.*^-12*y^149 + 
    6.004273933387683059274462469623460007929964484809958154502705376813212`6\
0.*^-27*y^150 + 1.85797604368403654810560971652660624481403387172580319175676\
8780828584036544302642844`60.*^-12*y^151 + 2.13593092916004374351095867840448\
57248229631222630087203790960993073483546318279277688935`60.*^-27*y^152 - 
    1.34813272545262300590478262773313910291266897584492850035470950911292483\
91107258834`60.*^-12*y^153 + 7.5952890895778646137630072235255959161610596822\
76364422713314942922850841956852190271344`60.*^-28*y^154 + 
    9.78616933901414236204318458095774037880032771909837014035028133741801770\
497569336098`60.*^-13*y^155 + 2.691134199157973609320593557948399668645742083\
72188195483370012933892484136938800085672`60.*^-28*y^156 - 
    7.10682313338839420258466671885622760111186114544055702145399335226983437\
391512626297`60.*^-13*y^157 + 9.533804402808999100560108338730822898473529010\
66686283163605581834104125296654288265103`60.*^-29*y^158 + 
    5.16316910242989262486424198525813553265339497946804570977962329276571432\
334622682123`60.*^-13*y^159 + 3.384866006957665969045858937854892112274638652\
44312315393910084392772497998236739797987`60.*^-29*y^160 - 
    3.75258710659323822521278812739868170974968438793500411373848109130925553\
980422267825`60.*^-13*y^161 + 1.198584852667310677498152136145605723369653317\
13655610521935602102188233345628426684599`60.*^-29*y^162 + 
    2.72844059356464171049336307866747825385970078726166084669504211988891351\
025827261859`60.*^-13*y^163 + 4.230245742289556395794531798688072177239813015\
1585240619435917987237335444166664520645`60.*^-30*y^164 - 
    1.98455602684676506242076288771584486838486645628629589372197635634801845\
013522423983`60.*^-13*y^165 + 1.496744606316902129842379784071292143267999021\
5365484996101471682575704661063897949226`60.*^-30*y^166 + 
    1.44402054483994541040963704854066930512266093334502289491558344519325012\
844877430025`60.*^-13*y^167 + 5.300848209196150792110191184549631652888433193\
508999879286165718603699701336214263839`60.*^-31*y^168 - 
    1.05109186345442750791914570290783003270012659432273049050790895564786882\
777447090641`60.*^-13*y^169 + 1.867992415822293296411878229317114100924638473\
688646652919757811046174548882773520323`60.*^-31*y^170 + 
    7.65352586676944225049817064151422525972919920812232836571371086917324234\
29829380203`60.*^-14*y^171 + 6.5774191440577725441752069323909188836299531760\
8676996949734104788114607088337466128`60.*^-32*y^172 - 
    5.57484024810473914499946085409495348611923148588217147235385085702465679\
37561089795`60.*^-14*y^173 + 2.3261390050897894224506456769586249793939124038\
7746599177537556735335225238723745108`60.*^-32*y^174 + 
    4.06209269843144052223668726756709659934451643966244244672701895094104459\
55515504264`60.*^-14*y^175 + 8.2060741533269190932627174631419269333008947454\
008161626827322499940688300037109137`60.*^-33*y^176 - 
    2.96080919217041582501206743497369952413027607725299351242505290930299749\
34979643817`60.*^-14*y^177 + 2.8786849787556276539286249192470121122511951825\
653904968493024467372177262386884621`60.*^-33*y^178 + 
    2.15879283496360630466149227896512466879492313518052918064417284149983595\
03453921931`60.*^-14*y^179 + 1.0134421723228916451826456977900516269412883149\
588015471692913742076007037099627482`60.*^-33*y^180 - 
    1.57452061229384133513050115558300283134240706030829032085576146697554664\
73962980015`60.*^-14*y^181 + 3.5803297812192849172285818242202768888642904475\
21770894566579602087901214403245935`60.*^-34*y^182 + 
    1.14873419417008036304447850951756189429822807639049211924897633069836638\
94311376251`60.*^-14*y^183 + 1.2560258940009520481833417944731844981938397326\
06709435656165724584055763543338482`60.*^-34*y^184 - 
    8.38342808096986889794514324400372850166629858719336960459824025702190267\
7992378218`60.*^-15*y^185 + 4.39450596375815344751707498048033318754211711432\
198836600154608975614453780258599`60.*^-35*y^186 + 
    6.12000542712927408244114228516147744542758021303243309523713946292112759\
0055554216`60.*^-15*y^187 + 1.54952006942682008579219129463343545934129596824\
466552456209930676005844567685044`60.*^-35*y^188 - 
    4.46896863323413057749768752637974276673748893630458736827738196166053534\
5728831933`60.*^-15*y^189 + 5.45558571169247750570843547489482586493306768887\
5694043960748851259482415457156`60.*^-36*y^190 + 3.26426562776422897574977832\
440191355007605702994830897242234325329325984824340255`60.*^-15*y^191 + 
    1.90214330774141459193800558983718959625327539249647019644208938386574215\
03690053`60.*^-36*y^192 - 2.3849748208724462150403026833623704581807033055235\
49944375238023414762964091755938`60.*^-15*y^193 + 6.6606292492735840181928836\
83120540818911769498403288473579377566542935108768351`60.*^-37*y^194 + 
    1.74300944201330711920909753089767186071597111897169108490869709010094942\
8878204036`60.*^-15*y^195 + 2.35169394435021515351278528504190917059379484167\
420323373527823756819065865442`60.*^-37*y^196 - 1.274180359386418842812867130\
51193540476318602045099647209427125736571483303875929`60.*^-15*y^197 + 
    8.22329806241794824915699537550963368604498227926627951322035293939455869\
897628`60.*^-38*y^198 + 9.316975688243896440865877915104766367300839564763948\
87507777036662700183691433677`60.*^-16*y^199 + 2.8554663989192587375201729454\
2013931756908813436493913197606864090012497255558`60.*^-38*y^200), 
 476860.604942291923520495416599884816115323007325000584065712435053305816974\
13401012`60. + 405380.7205290533589612300694052270764682486827106328081709396\
1738383896354658030757`60./y^5 + 551309.5677261358727330291946602801948542998\
8697791099636500776554096641601807672491`60./y^4 - 
  105569.89064779472818900033788345165956502220722705772738073417736975128512\
381498129`60./y^3 - 412435.57231857333149966138301896745077122289337517776185\
785537680804776172290655707`60./y^2 - 250385.34654242856636707121964165830368\
363332035431905117652446982638665765795791589`60./y - 
  89002.609555365503285629911222502970063112408945596515487619641180768018653\
78001853`60.*y - 76458.364801076718647867049254116564502854158196994645895829\
57388712074651170460786`60.*y^2 - 17924.4482183555941714885800224200491582196\
4848642547211213703284009109061429244321`60.*y^3 - 
  867.23263476619973582453867690172228205568425631582533489691010262472352013\
554953`60.*y^4 - 5155.2303590684828423350771324503086886779730482848736475975\
9717549753432513722151`60.*y^5 + 887.5953589597189721556065936673938819445739\
5256428328847479003207219119120759547`60.*y^6 - 
  2929.5385434266260168331942465283141631875579607097289120770729736679315583\
2673251`60.*y^7 + 1209.752771995337576285588083287758600260043197494787987294\
77571775393424653946186`60.*y^8 - 1395.36010907990363498443679063517042843286\
140457276024518402150429482803373432952`60.*y^9 + 
  749.05088536963675881626337009692523073798732482030127058586323717104836073\
995547`60.*y^10 - 670.7428064088974600635541886194734427261994118949891145315\
7879614559921824239637`60.*y^11 + 444.359357637017014202267075224409496162457\
66927581220288958595409104472983277374`60.*y^12 - 
  379.51776837341976937816386858478307966645315369415931443423095316423303987\
134148`60.*y^13 + 283.9121856714020344894128507481921918378987772196529352831\
8514382214849885976343`60.*y^14 - 208.231793446073725779842997160417941792089\
96154712952098538344660457039122439942`60.*y^15 + 
  145.29181495152685528915487456214222328517893147983784788309861570597800915\
669977`60.*y^16 - 101.0700363015043150234561900437624978701723069299076165292\
8171077238616348976177`60.*y^17 + 74.2243513965362923653172182291471437035083\
1789381528721410592942997932988540424`60.*y^18 - 
  49.394994991953849318800220241774140537603408481110584099606577628652798431\
69927`60.*y^19 + 35.104437196243927598836132549787396400565445824892393290996\
5586758141797630477`60.*y^20 - 24.0601587959291881783758546812497460647215428\
5759438157735505185364982989937331`60.*y^21 + 18.1689551576759072056805680979\
8589951744010309430066217067353331830923528717472`60.*y^22 - 
  11.400643080376744775606396102154039003993498237214154336108954085959786353\
95273`60.*y^23 + 7.6496874228415622457090613758035232473453146731273889801085\
2323268715898197261`60.*y^24 - 5.05522498295029523563988189973832315566130046\
298156344339717889121052036692343`60.*y^25 + 3.901602961148637526868251589440\
60683583309936646850094117698194094971539069311`60.*y^26 - 
  2.3261429808016903123322878594767905636467798005098530181238401462819361914\
4949`60.*y^27 + 1.46760899187859917692972360699740133713269779114438269535660\
829887628662995549`60.*y^28 - 1.006238041556156958118471957794033948753375190\
03142390981640516460769954186776`60.*y^29 + 0.8384100270120343896057590699237\
1939127013706286048843412076527167721687169695`60.*y^30 - 
  0.4550740493830977119406552624486376271181716605602179230351156404333306585\
1171`60.*y^31 + 0.23304281952446714446485706319261404412582613381843848980217\
578913051759654342`60.*y^32 - 0.180851420801578755879041374719442833531787975\
3164444392748392554384226786204`60.*y^33 + 0.18461907953513957951842916304905\
775298237735782784577914345847606807986809726`60.*y^34 - 
  0.0857505199859833719922255322453105238943382039666531381992333373951270771\
5088`60.*y^35 + 0.02100645063050874995044755430344416972020812422027203829511\
889100478817000402`60.*y^36 - 0.030248508327821216915390159531883684894474218\
23074071026124308122289214881323`60.*y^37 + 0.0475278205454726448340402442893\
9171920502487976895524813927911958925656229826`60.*y^38 - 
  0.0163212986639561816053243784740817378752011746518457971687785928925472252\
7444`60.*y^39 - 0.00686936167976947071669959074130943147415298339987320798969\
036867107512287085`60.*y^40 - 0.004094553351773282296012796763647732002244548\
17989317789733250070300874472591`60.*y^41 + 0.0153473155325704278097322407276\
2050738883352336249683648320445641864402821919`60.*y^42 - 
  0.0034499658567080235795713041679553048243830082609227929271813684162166107\
1603`60.*y^43 - 0.00626060277198872013349417965532165889735008108709567530774\
890308313661698359`60.*y^44 - 0.000183714887037947014247679975162215702832884\
24375184500347295434006187658446`60.*y^45 + 0.0061192912164229395716009537687\
085772989493782231835042890140880222982648155`60.*y^46 - 
  0.0009018648511349539330818440299677250212808299447807909359759986416951825\
6994`60.*y^47 - 0.00355418345829645073053449088355233164752569199813949441910\
50048726768793687`60.*y^48 + 0.0002121046168384531510938060264240301113084168\
6732622186684659937909181075764`60.*y^49 + 0.00277046588324008018249885464547\
431047427671310804466238496664379013031926902`60.*y^50 - 
  0.0003119382052186800733032063971081544266177490952130022255833671369308928\
7985`60.*y^51 - 0.00182967062018540742639092526468702612584374935324177810368\
261434359928880175`60.*y^52 + 0.000152194485955868995553745816898683018495420\
40487620510299106646428526313359`60.*y^53 + 0.0013316042358573784404809502104\
6556237024611275041759134693200579780593666532`60.*y^54 - 
  0.0001320247155648564697270956573958833365012139894342927293470482767782635\
0065`60.*y^55 - 0.00092131157826343674487580399904804206002416697873613533806\
169052710505208493`60.*y^56 + 0.000082542278999874372200978948553559040231129\
6915148485905903351134336544504`60.*y^57 + 0.00065799166115738446082820613792\
706215644308703347598645880522889850072680174`60.*y^58 - 
  0.0000619521421880382827836481913643040163401500201639199245077347933008585\
5629`60.*y^59 - 0.00046334866533821155611466365812854264638566090112994110655\
55735383638865174`60.*y^60 + 0.0000421488278721785051388491168714332340603975\
4318207315947111445521254832241`60.*y^61 + 0.00032986662742888730499601354055\
258516847699932102566933650263150357543355721`60.*y^62 - 
  0.0000303612565729045121137116669434158958390862410134564111843563176373861\
6632`60.*y^63 - 0.00023414503973029936430777919514792994057873584706665016344\
473828390074663111`60.*y^64 + 0.000021270158508917171942011242987008682349191\
12673107069443878269009402950029`60.*y^65 + 0.0001669303542126466619030083905\
3839337339360113189926703880654786383367323499`60.*y^66 - 
  0.0000151754257207060238741199255390509374308940593275998503399570844395010\
4936`60.*y^67 - 0.00011903958607493088536254127695932490770969811454446020359\
307395082884044166`60.*y^68 + 0.000010752921287660884941459630599884351391601\
90506600042770564273694911985179`60.*y^69 + 0.0000850843121634908609456307357\
2523528356004942385697206758524710136231200338`60.*y^70 - 
  7.66843951218872822776845281331666665508113139030691084893871691418934432`6\
0.*^-6*y^71 - 0.0000608791435932803706360967877484509873068930909053111766067\
5243061663978122`60.*y^72 + 
  5.46413808372245887121618135688850809275316461975319381829204961486755206`6\
0.*^-6*y^73 + 0.0000436293201528681198877998343940106386314106288533777588784\
7023271197049806`60.*y^74 - 
  3.90468434317220710938373056747093166601159918510281620255751148715689427`6\
0.*^-6*y^75 - 0.0000313043651700312705908474751897628242650833687031872812822\
4353406896758191`60.*y^76 + 
  2.79243354930917141310058702008422923446978243404639945107082445189631955`6\
0.*^-6*y^77 + 0.0000224900959052615760531769749641937003248399162708914635102\
3469646017522051`60.*y^78 - 
  2.0005011476572522907865911800721089454674932628684054852182620166011663`60.\
*^-6*y^79 - 0.000016175976671522930080391663408241413730898791483715552335480\
65669356662976`60.*y^80 + 
  1.4347572341466622758003052557622718601380676518641913166412087746697012`60.\
*^-6*y^81 + 0.000011647604708422623729779828206523466650879856766921272950697\
17283812407234`60.*y^82 - 
  1.03038173375934576698604350646402186370958467025564385930688107190207341`6\
0.*^-6*y^83 - 
  8.39566064586766273738052305551457193668203668846887328856308719643602062`6\
0.*^-6*y^84 + 
  7.4080514359507467709100029399716120970637688755333294182589337280720113`60.\
*^-7*y^85 + 
  6.05770712307146573607986383033650090087761966525117858643132288014164048`6\
0.*^-6*y^86 - 
  5.3321722256401406893127056765167824488982354054267798174471033610753585`60.\
*^-7*y^87 - 
  4.37495042783949356645872803756025290221171827775986127022094821219764029`6\
0.*^-6*y^88 + 
  3.8419966054584238048877680080682911408951853263074936133314732385990679`60.\
*^-7*y^89 + 
  3.16250711255468160743645812824035351267856677589278418281383900156591382`6\
0.*^-6*y^90 - 
  2.7710807671963201857097125403699105959935381429000096670505122123509794`60.\
*^-7*y^91 - 
  2.28804501767775511525801560065522700192515291454430013558882697442339965`6\
0.*^-6*y^92 + 
  2.0005773715749196672417389331953947162990502442519308961844095438935565`60.\
*^-7*y^93 + 
  1.65674548695883643445851271774395966264212797363504877686962717175490361`6\
0.*^-6*y^94 - 
  1.4456345363834890399444802703018019498520111318265764179701454924354348`60.\
*^-7*y^95 - 
  1.20057481786104625068878241444185167977078293063536686548598994748322266`6\
0.*^-6*y^96 + 
  1.0455369770710344035519019876222856345533800198452324497463166960574812`60.\
*^-7*y^97 + 
  8.7066320544534577100003378000606529584559904866271327782926724077731361`60.\
*^-7*y^98 - 
  7.568010821825897255606951762926435997088144560660162647418967715742968`60.\
*^-8*y^99 - 
  6.3186570393674353139830788039215541974181423567209958616142696057092513`60.\
*^-7*y^100 + 5.48238403899699305176978571508848356497340790893168186292410872\
92466758803681741427195801`60.*^-8*y^101 + 
  4.5888095559558646280718093498477551544030470976752017389268928134911012`60.\
*^-7*y^102 - 3.97454932852447494949759145096125416354150156436908545056689430\
63724099570403669802249631`60.*^-8*y^103 - 
  3.3347533309820670646418024508522946437490256246568689874384994129702855`60.\
*^-7*y^104 + 2.88352084027137376800555001989419668719245682370458891434380484\
69031083517510791191670761`60.*^-8*y^105 + 
  2.4249586612181744082603657875841175593420106062019133539232216297135549`60.\
*^-7*y^106 - 2.09344745607089431614406119427041686615670067337489334745907553\
3494725660048033739424714`60.*^-8*y^107 - 
  1.7644569920346209231480540808704382703646010800085112386549048415915913`60.\
*^-7*y^108 + 1.52087148872914291658918323735607921924741207636645739557207104\
1345390042213983353041427`60.*^-8*y^109 + 
  1.284617158007721078893935226166665185850527874021004612852942690164263`60.\
*^-7*y^110 - 1.10561244213863279122640106689632644441441636070462183559846863\
20615618602335430032641913`60.*^-8*y^111 - 
  9.357990982291977019874228528128970896069827695712977695075669036576503`60.\
*^-8*y^112 + 8.04233892189464381856812380822793030731410004556050692094656271\
654331375122698372724029`60.*^-9*y^113 + 
  6.820695765185384858480860272040896302052614986304213284308053834847946`60.\
*^-8*y^114 - 5.85356721791407632568916005212410434703413055415025422781936637\
3597614174920423118093327`60.*^-9*y^115 - 4.973971206592379534239142305608950\
1262857296857916070707432610027712900351579964126094759`60.*^-8*y^116 + 
  4.2629273137890483829836876712702905508179925012926860277052647262490470462\
26985541202429`60.*^-9*y^117 + 3.62909406855144655754194281799224197793387268\
52960148205677383479045283918671152174847671`60.*^-8*y^118 - 
  3.1062410088672104786312470735512512145211678612930695730442738246536448075\
09325253511092`60.*^-9*y^119 - 2.64914553469653628081180102998176952671961234\
16340527475242426685126439333679735429223512`60.*^-8*y^120 + 
  2.2646108712111063256816720043439573566047719710679725352103768082173208260\
09845301871987`60.*^-9*y^121 + 1.93472259142671990504193394859056564793645665\
87579594726939865438948973077819350155772805`60.*^-8*y^122 - 
  1.6518667641054317573249071625325618727354939365380240562654335476143985770\
89527118418709`60.*^-9*y^123 - 1.41361098596777219087522313082511465038193670\
30769676451865550253269442233909249836181018`60.*^-8*y^124 + 
  1.2055122490903998613615413335526469102809398432248908921359096082674537999\
05375939779851`60.*^-9*y^125 + 1.03331520516959903741190246583461239487470401\
8366042144764471360389005123149745451435788`60.*^-8*y^126 - 
  8.8018916591950588480235869707729210718289655729028108410676339811828132841\
0116853222336`60.*^-10*y^127 - 7.55650767425833420847593345083961069825865594\
2215212122956665008772274161826582009126972`60.*^-9*y^128 + 
  6.4295585096103419244076746259863109254514511719384576572310552614938140581\
4287088384207`60.*^-10*y^129 + 5.52826480205961349403535457581591709287084230\
9799037847093981583052627083771189212951461`60.*^-9*y^130 - 
  4.6987283904367847657869986709911695354589932189320825149135866111547942075\
3009354830518`60.*^-10*y^131 - 4.04604059429965688472023482353075522277265533\
0994845837545660415431222184204012768835021`60.*^-9*y^132 + 
  3.4353201778631490434988012014058539569875977445058406032975940514214691160\
4068697775661`60.*^-10*y^133 + 2.96237392200226656713337593486602809125975129\
1253252787753615043315055840824484493953404`60.*^-9*y^134 - 
  2.5126715909551896837096556420609603500650282924043143407834256007900685954\
6939203315542`60.*^-10*y^135 - 2.16976430999728439929341227823175207814720297\
8214566081740621499996270659899995168012996`60.*^-9*y^136 + 
  1.8385696822872171863970541540402807719665283661714540221059453745880660292\
2078127885716`60.*^-10*y^137 + 1.58980306722781337867508755553312179018191472\
733207516627673232096336009588407045146248`60.*^-9*y^138 - 
  1.3458442645604331866570930788974739760472505442854520608951420864302149964\
7856044397849`60.*^-10*y^139 - 1.16527235582637007802902835881221976045463984\
579999703478125968924853694264570432997493`60.*^-9*y^140 + 
  9.8554081628760396121153569133780770310657912677120004572109417460020578612\
745574396474`60.*^-11*y^141 + 8.543982873075086287713242879656646610035746000\
0491917671480568282451275975727625671028`60.*^-10*y^142 - 
  7.2196226334273241754102780153985931211139899382618026464332816443655586872\
778608240152`60.*^-11*y^143 - 6.266683655245577550300827208054373099995457703\
31473911273722936283212194790981820768472`60.*^-10*y^144 + 
  5.2906576476858770358182447443664401758347104427643351697942618897836247096\
346686304185`60.*^-11*y^145 + 4.597857448232769413823377341321221393201514265\
21171983209982914145946282270674857748411`60.*^-10*y^146 - 
  3.8784260540927619746908712851458595805416143232904790937346785816379182817\
222727617518`60.*^-11*y^147 - 3.374501190191264068645126212534170625956765350\
51137775743135710267897828131321920500628`60.*^-10*y^148 + 
  2.8441184375023463463718605049490400884963609003826076865334847156198544117\
031072502597`60.*^-11*y^149 + 2.477400452845260487315498856079920444530278588\
85416389025421243885605999294065361151941`60.*^-10*y^150 - 
  2.0863249192221101053459753103229764700653386525256237034719912996348446374\
405749280848`60.*^-11*y^151 - 1.819331044740955029733422939411681033504128635\
16863632010980475575015015113348118740585`60.*^-10*y^152 + 
  1.5309263359373338738229814713870149950258503532004643567204560119319413451\
087486366868`60.*^-11*y^153 + 1.336449748591685429356011482383023070673686014\
50837540145783377541622445061752726740119`60.*^-10*y^154 - 
  1.1237271313587205938943256952426057678845811820700429445010094651141144842\
702941914298`60.*^-11*y^155 - 9.820092028451862510852031458095903862692243878\
2139248141252657801530718795424158204598`60.*^-11*y^156 + 
  8.2508361597398907924056171383983750553867419004695330900956045221506900172\
01609204923`60.*^-12*y^157 + 7.2176741364660520711210907462780697296224832370\
363203333966625008437261440706714425682`60.*^-11*y^158 - 
  6.0598522256941589827643475407385813209573200657596724134455918117353920387\
40482457851`60.*^-12*y^159 - 5.3063350203785482116648459006839631809020031086\
482533647552793709835693198312865859461`60.*^-11*y^160 + 
  4.4519437583803150258918338325566245333555403981404669654857658134773648464\
7775285994`60.*^-12*y^161 + 3.90215716739477552186649119465896254096498028715\
72382624840016647111324275773103893167`60.*^-11*y^162 - 
  3.2715803823424911589118464041777521686029373183340464467214952013565096834\
75965085399`60.*^-12*y^163 - 2.8702826891514848466674034598610250745881268417\
985799625980025698823704093263830998734`60.*^-11*y^164 + 
  2.4048204957925970089621492311608226087548727644388940291597165689028039159\
60491678944`60.*^-12*y^165 + 2.1117944467242196941159823357906716664786546637\
779062604602545767685458960825941915904`60.*^-11*y^166 - 
  1.7681611772957552420672341185552649064012250759558002949104415804377312193\
85555687115`60.*^-12*y^167 - 1.5541144912314198537271767032170316436647841114\
187007599540311261691817888750103586886`60.*^-11*y^168 + 
  1.3003858699828279809706115973413164656092376985434541497979080581859086316\
52366508329`60.*^-12*y^169 + 1.1439741370957524482079540720127814312244223254\
725569640693821905562638694681965470269`60.*^-11*y^170 - 
  9.5660145074769202889388883015509453042516402474894049085752064799616806165\
8078655006`60.*^-13*y^171 - 8.42265010066350532198032971969898252487772445603\
6795484515688914600264889836989730913`60.*^-12*y^172 + 
  7.0387498630490866129952802424093990423943324877109735328571847227577382184\
1788287857`60.*^-13*y^173 + 6.20266442760288828202667057457730877152015300306\
3009048775737196640267750678548236967`60.*^-12*y^174 - 
  5.1803980559861973527230873444592731693101111677565536977853706157919611928\
9350000794`60.*^-13*y^175 - 4.56880356694995753154539982367382911427351095912\
7258800287086523267384881401550463897`60.*^-12*y^176 + 
  3.8135665394350041236146512389464473890823412228756722692543888498567499532\
9208888278`60.*^-13*y^177 + 3.36603898127410075029059788638213836165989438165\
4302202582221986961510131589113340604`60.*^-12*y^178 - 
  2.8080038905656783639134460680702687785341360817551875926491263374954192202\
6315895462`60.*^-13*y^179 - 2.48042504707321780313045837578545082155325921559\
1637565691855608796125632666511601459`60.*^-12*y^180 + 
  2.0680447432962112980339052543998190178648476837374714661839031813293341447\
2034688415`60.*^-13*y^181 + 1.82818995374888945384304085420868152775610871203\
0249200294396567024938402744928548961`60.*^-12*y^182 - 
  1.5234063273454653123051116973647527700065635045075271511565097288915472122\
0288245755`60.*^-13*y^183 - 1.34772961488967199440328457214525488738203322871\
0005286597120843157775529414883208459`60.*^-12*y^184 + 
  1.1224396662219701647730609116035241097539475419469678321522838760868838702\
9092729885`60.*^-13*y^185 + 9.93730309533163174921810430165906994123853322823\
84762399919001369869746957250028499`60.*^-13*y^186 - 
  8.2717916198413512256505233670006856549472102422981261200989817995773785642\
774883404`60.*^-14*y^187 - 7.328527868447842272017535092885725403430953139637\
57669858863304438311584045849041266`60.*^-13*y^188 + 
  6.0971020751468353538884994411433976459234625390309799459928649291602231179\
199328989`60.*^-14*y^189 + 5.405620915651156549733886908100050469314030304299\
74442405077336266670115689169884406`60.*^-13*y^190 - 
  4.4950309686852820044561402508121668749223616834081492138808239376012700614\
792525488`60.*^-14*y^191 - 3.987983155695489282510849149279595842435759241448\
5489945875539782609399640941669265`60.*^-13*y^192 + 
  3.3145559738921140470098532200964571167351961706038184562532949331806978610\
754610273`60.*^-14*y^193 + 2.942647477711931752104507670729519715090843337459\
73278692533077968694631034237119322`60.*^-13*y^194 - 
  2.4445540324712446162321420558307320012212964253613962726267627773143748133\
129084741`60.*^-14*y^195 - 2.171694415182453093920778548430223374171247855015\
32681671509013090120446034808113866`60.*^-13*y^196 + 
  1.8032409666959025968128136500376667427621748463131532268789050338469451744\
520618456`60.*^-14*y^197 + 1.602998654214481799176349652475066142732034276992\
06826558474725359666986016963609306`60.*^-13*y^198 - 
  1.3304115715493642024730433528158809582776146494127277539426638760701004587\
912172435`60.*^-14*y^199 - 1.183423063789265584107825679131103013167279997453\
29968939309303632159238254258874114`60.*^-13*y^200 + 
  ls*(-142535.741304023709111158250319683201433675645279629316304734192207970\
19750019922201`60. - 238861.5726377391595067917017175071632912791837732880457\
8036698724234789700275304259`60./y^5 - 472561.2054055215805289920150370611168\
8787878240461083689892556050685325578065038224`60./y^4 - 
    136546.183302825134798657069224962921240315727325402751830715651754823394\
72125969163`60./y^3 + 468729.525557217364455285939547613669982847639641640519\
282749984762161123547942313`60./y^2 + 1404.3516389328087079708632728602415934\
0382888552680560582488006918267312870833797`60./y + 
    160734.277197885193583983771474128217642062961878870134188710812919899512\
6221278381`60.*y + 81602.3265637753006915319622146561552475173786608266888659\
8797951880574790855418708`60.*y^2 + 23403.01162427269063923345414079286431622\
053460001514008087960157301562947010511175`60.*y^3 + 
    2869.19817893010067316734586373966166396545844760570574271287735370074830\
749786133`60.*y^4 + 6881.6724892573541057079802818925108102014281589110596523\
0442910252634157621600085`60.*y^5 + 1627.730807994840508558678874856037610693\
90910446058808825971440025642070141602703`60.*y^6 + 
    2021.63063607261757154652353611984288281370814403603533437356475318361286\
11603043`60.*y^7 + 254.715405629497151602576339828392522590331071647252946860\
84567157796036451505541`60.*y^8 + 548.428391002963169422274089636931762763265\
21581966053926795708996898462066495613`60.*y^9 - 20.8371548792009796036284069\
4546030446013361181912844165168722024943506736786328`60.*y^10 + 
    130.929723158376633679258791243157640217557851566135240437875670797256127\
75280195`60.*y^11 - 49.783364201077555422322054767965922236760863586189811874\
50954650950815878466639`60.*y^12 + 15.157187396894862097968303695621714609136\
39647034897070095898842605368939530038`60.*y^13 - 43.353642709261710832167935\
67685079476602996151800665489836213647799342270986014`60.*y^14 + 
    2.35993376542823571331056851426860475232167548821276957257894753984146577\
591973`60.*y^15 - 27.90797231223845238879961691605902685007266895584348041268\
957384831738127447157`60.*y^16 - 4.654076737991442540195201337010384281049130\
80417992367491683381624650940342667`60.*y^17 - 14.863505309788441599031729868\
83973498459339782317300499893896077315082749721773`60.*y^18 - 
    2.12945925782251568031737266755734944473743365395287267156712869281354335\
810209`60.*y^19 - 7.576862772244578119671245846046283567418929943062929895453\
41251478531819481718`60.*y^20 - 2.1385007857730278182649505376505596900649236\
3252256023414486991053293563642162`60.*y^21 - 3.82959124799003560493744832437\
348956002975440333241952735852554657223768134176`60.*y^22 - 
    0.47490991140604352274734177754012164975651541573387073992764883248296297\
715062`60.*y^23 - 1.839259545006598826948924623926031770918179946664180949622\
95844708646046630416`60.*y^24 - 0.6094684532876347076924960305362772022726253\
916892161535708678327885211284523`60.*y^25 - 0.845963364996549485041464969178\
56571244447029208480536958025117352124469106762`60.*y^26 - 
    0.05561449358227439511850081833679238781419491819355374452065918225107285\
076125`60.*y^27 - 0.386063447114146216474349819341067033228318855028885179905\
18523719355675514028`60.*y^28 - 0.1753226211194879653800913103287089803965497\
573964389352378729579330266556646`60.*y^29 - 0.173939575897866783398981416764\
81180172653490644298939516360604588424853051571`60.*y^30 + 
    0.02244794450905465769640625027296107840809830253900283618322535091296750\
536209`60.*y^31 - 0.076117935287888334922461545695829286584466098308949869342\
81917977474360069597`60.*y^32 - 0.0570924441056843157961453573554488800965244\
4691082473207101706634413243894719`60.*y^33 - 0.03276725556765612949249266447\
06409285620739882075631021065320686111249989371`60.*y^34 + 
    0.02004401773100964838805529409612156314109009912023048908259479714602114\
442761`60.*y^35 - 0.014048366435958579802433511344739087676972524674588918442\
12678543836250009142`60.*y^36 - 0.0215664835188557980414334174632213325408653\
7975680574716295923917458027250427`60.*y^37 - 0.00593990212016702814547147277\
43197861860981043686177040853894992849447230143`60.*y^38 + 
    0.01141712602603834781826864802390873487600686094451712510972893151497347\
725382`60.*y^39 - 0.002467489429702767271930402232235424696354947296897646151\
61220284336257839177`60.*y^40 - 0.0092579803982985345187259546983165867406615\
9498994019574098070199827905833492`60.*y^41 - 0.00101855491893252602779416427\
988138207571405225659696760374305657386776291069`60.*y^42 + 
    0.00580627284672298574457915269312070174525222129379289336888571968563194\
654788`60.*y^43 - 0.000418500164152131032582404612344233009085519584688976883\
83153582802097484546`60.*y^44 - 0.0042650814210961502325902825781567778835441\
9263391444108382396982181057190257`60.*y^45 - 0.00016977160165925193123587165\
04434193965482476005562900921403077862568365923`60.*y^46 + 
    0.00287061031109935648127478780634482835850714779607492697542590200094225\
979234`60.*y^47 - 0.000068189962345944968722636183406556350475875843683553439\
18856896649191746362`60.*y^48 - 0.0020439726627434243591363723427565746534035\
7900006672919945933039971826271696`60.*y^49 - 0.00002732259039229732921972536\
408334071115794430706028770649124719599951163121`60.*y^50 + 
    0.00141568246214212675233437244662947252411265659534747540107844966182301\
613269`60.*y^51 - 0.000010881020258010493685625563018512285025345990059953969\
16626331121993480018`60.*y^52 - 0.0010006232911009733373626131182099660759378\
1878028402730022430386914429235409`60.*y^53 - 
    4.28856356457985222195547359260158329540770958355327620317225996313044927`\
60.*^-6*y^54 + 0.000702146372446097149679811540624510960568618912407476590021\
67146574299142944`60.*y^55 - 
    1.68253002727247830826568131758495224179609113028119105283511806843887569`\
60.*^-6*y^56 - 0.000496643009557622618690786808061251061563563335807052472760\
45933160463572831`60.*y^57 - 
    6.5895652995668161777101908973578303953331675903603598978716937968749651`\
60.*^-7*y^58 + 0.000350990820880370041677633643704978725811340054955783961853\
00857928086161073`60.*y^59 - 
    2.5621996855584475299783964707773859549133879094481879323236112785510274`\
60.*^-7*y^60 - 0.000248996315711409357058652654084023810325998554732694454953\
24553632643362455`60.*y^61 - 
    9.891196763548238267189858584457293268676482832086776104669463574542782`6\
0.*^-8*y^62 + 0.0001768204728809815064652305205294418543631910624530879381370\
0653162749342001`60.*y^63 - 3.81332951005795694081449750123282710331888028110\
92855855973773162843927230775823329022693`60.*^-8*y^64 - 
    0.00012585917273361742480918060209372417970814789040590673937477935095657\
251926`60.*y^65 - 1.466019629571749562158703244538649358547939904702531105866\
1947886173155322183582459228352`60.*^-8*y^66 + 0.0000897138272666395449305693\
8021889234406716616143602007841945683382240407366`60.*y^67 - 
    5.59504560883519312824630135623440842962004995918462201082588483895274776\
358041374473715`60.*^-9*y^68 - 0.00006406104364686764897025949958823530922533\
82968834460841487255263680354918`60.*y^69 - 2.1273989797346458691200574897011\
49006779966347368670866476407270895977330534079883469846`60.*^-9*y^70 + 
    0.00004580877560696039265898417095300101873204110596615953878443213657240\
180554`60.*y^71 - 8.087910061461518792910888471903561630082815673441350452561\
12350703374751737918961647813`60.*^-10*y^72 - 0.00003280485265976871588411915\
486506088012429693576020472253158213861701726335`60.*y^73 - 
    3.06104065127826796021836867733997824855150789537078649664027306640605211\
276380751094936`60.*^-10*y^74 + 0.0000235233598571174603483822200605050497962\
7649082792495011234382707044471599`60.*y^75 - 1.15155006236241366573338559751\
431038868760268394241595773123605512579980082786138658729`60.*^-10*y^76 - 
    0.00001688943895026259491311574118679335708246795539535039780046409873101\
030626`60.*y^77 - 4.328937811005913982934558272308227287310975948677872968706\
4550805104682402225339147863`60.*^-11*y^78 + 0.000012140830977231871951197530\
75980501995887463242003508019975629969487826411`60.*y^79 - 
    1.62607601578227694020640775426599446341783272284701203606274294882705974\
46548721215485`60.*^-11*y^80 - 
    8.73727077372237496600211521472200896670947473175497043542794057651681189`\
60.*^-6*y^81 - 6.072866056988653819338369637140874718407095560278709450472038\
141202493085345850877116`60.*^-12*y^82 + 
    6.29462796258138997013480456002827427462483635212241506329488118884913041`\
60.*^-6*y^83 - 2.259995582863880594880958693055733922359298569233347277304538\
680263542482025019352073`60.*^-12*y^84 - 
    4.53951045850073853607109982466154969611446740013603628904188143775403035`\
60.*^-6*y^85 - 8.419071349065731582406542149271521224143068884292387597396507\
42852008615521956664062`60.*^-13*y^86 + 
    3.27695474955367027942091001026710456708837480631926091174367816606187897`\
60.*^-6*y^87 - 3.127849346064622273820760703609371127768949645830387677470777\
90984765920058107632488`60.*^-13*y^88 - 
    2.36774276362880284343592392001826170262338282447138981367286441977034174`\
60.*^-6*y^89 - 1.155402659878855111057642700500643176491130784971344272232148\
56834018778008874356857`60.*^-13*y^90 + 
    1.71230985785966115569679156216338932584393108610662245133279773934323519`\
60.*^-6*y^91 - 4.265836443372053664443784348078840322517974450601931413631248\
7637440386347489817971`60.*^-14*y^92 - 
    1.23935741241088422924929426369934593774367507077202199126378314846100248`\
60.*^-6*y^93 - 1.576415807243521441756809461503530868809460519810300129226256\
1163651457998062141251`60.*^-14*y^94 + 
    8.977611202034080786254581690214442063762096454971589099117294410403521`6\
0.*^-7*y^95 - 5.7971149472601810450055939652454592127924846816780480632335802\
56907183518216810316`60.*^-15*y^96 - 
    6.5081834407172997770124106625495727861383310265568040162928969266180365`\
60.*^-7*y^97 - 2.123405236154470358631784763012929423498800742086662217848247\
687661402829641923272`60.*^-15*y^98 + 
    4.7214917447407081355213912530046161548174292530068319548880038445322431`\
60.*^-7*y^99 - 7.793297365388384530891929319641819462062551109516279489827793\
94540292063569097667`60.*^-16*y^100 - 
    3.4277231078491265919757475570672181224835750667667426765721731645494472`\
60.*^-7*y^101 - 2.85715232592066169515972682598425765364154000118048311938132\
689199144981464769378`60.*^-16*y^102 + 
    2.4901567014938334661687572346613647160940630151816707933311952060821591`\
60.*^-7*y^103 - 1.04115137666575258664409689497363050434149245874552051470680\
084374295405973218388`60.*^-16*y^104 - 
    1.8102152716063450883764159270246305233050701852413022489785453960036361`\
60.*^-7*y^105 - 3.79132015420525508559316345598107598482028432886251628210316\
82904712207302498194`60.*^-17*y^106 + 
    1.3167557362223172695556188502558111149667115692768545687690426588607454`\
60.*^-7*y^107 - 1.38433826951884609906124098965381461047130686744780335251134\
40435526661119487129`60.*^-17*y^108 - 
    9.583875166143881243542200779250893437367720456465572579512768800016485`6\
0.*^-8*y^109 - 5.033363758962584855425559901622749555111195299583933794737065\
825757413846625696`60.*^-18*y^110 + 
    6.979560752126157284492926194986648739602184668320347495140443256196358`6\
0.*^-8*y^111 - 1.820848929331784544831478050217965534293358156128452336674768\
549615874355027934`60.*^-18*y^112 - 5.085769572935320323224323082541337843024\
7296155598751045531710151703765131608787978519096`60.*^-8*y^113 - 
    6.60601081522571781338619127896133233416467176249379208212302266982545755\
600285`60.*^-19*y^114 + 3.707814935712182757142561452915061226409707308983736\
1560447983191407920192493819059798491`60.*^-8*y^115 - 
    2.39861576396231073056452238062865568350824850936796996227813148442361450\
664087`60.*^-19*y^116 - 2.704604810176445824272342655274554914263008058137142\
6319872724052524988374985266624412526`60.*^-8*y^117 - 
    8.64952613077396529626154916457205195684713373737021712137259705320390217\
83747`60.*^-20*y^118 + 1.9738131275748302895952628232458979827097408454659834\
972489586703767904867863382310609529`60.*^-8*y^119 - 
    3.11427027036802050914155585860325579708015449745185037333499505689945071\
01748`60.*^-20*y^120 - 1.4411764789892042205409201433694816308577523919572467\
120346105668804259880166648719696823`60.*^-8*y^121 - 
    1.12682124540316753742994839253807013454374482282869833406312448120144329\
93556`60.*^-20*y^122 + 1.0527616634503636732772716262337360980951738535265055\
849577602463972380758814523861254244`60.*^-8*y^123 - 
    4.06334469517204429566569995777193841176107312004762659719382022360389085\
4288`60.*^-21*y^124 - 7.69374747028543283425745268701631717849212773753277581\
9141629636731840443341748116212817`60.*^-9*y^125 - 
    1.45488228558713618527549380665053485191401147708228388793394238650204032\
6958`60.*^-21*y^126 + 5.62515253666286072415295886191825105200295282668313706\
9277143835099536737498058171672178`60.*^-9*y^127 - 
    5.22787808777094270379202309324092560379290391101953039435214502697331319\
898`60.*^-22*y^128 - 4.114461887982886485130247782171205261226142366556414338\
426653229163374163401521136589765`60.*^-9*y^129 - 
    1.88527557002547655141800342960134882607706088494169495500514687794635737\
055`60.*^-22*y^130 + 3.010705631851970608243425360493805831410568243681605172\
289597840591967548606291956986575`60.*^-9*y^131 - 
    6.74350485862387281405533742051195260018967355092783945587611224861801772\
82`60.*^-23*y^132 - 2.2039131645683309809790143003330844162455546726954675980\
12086538531400710530578583150736`60.*^-9*y^133 - 
    2.40378465689736052972153486027595940440518977855030893924724218661670620\
89`60.*^-23*y^134 + 1.6139358789064655844372525969853477533557697325920322988\
90026291091911415302056489069805`60.*^-9*y^135 - 
    8.63578451169416313670605923239294082516836879832792613638039034999634754\
8`60.*^-24*y^136 - 1.18232972867605356996808861105369560422053702816459099073\
6798729084899804545937420841125`60.*^-9*y^137 - 
    3.09681191072691780452219631824737838410304715037171240473126647281375867\
1`60.*^-24*y^138 + 8.66456232607834519576283041015002455060997070118281998127\
00512934995561333365391824368`60.*^-10*y^139 - 
    1.09895456902833753016945881204083982392091384124553130826602994740536646\
6`60.*^-24*y^140 - 6.35192999735903614857724038861645455766610275970793663350\
461420044953877528457133517913`60.*^-10*y^141 - 
    3.91453551069414868210387591866964620896816693197625302426222048266972948`\
60.*^-25*y^142 + 4.6581277759180311789090844102319742230244992476796105048606\
957290004230231500596619651`60.*^-10*y^143 - 
    1.40543637176506077039370412246983883358953672684331190109619835639042107`\
60.*^-25*y^144 - 3.4171140295975830247905283647931246342004672242146544941442\
8331378153443689992566105218`60.*^-10*y^145 - 
    4.9973498051667320825880305720441206351377265307182316515055577610338699`\
60.*^-26*y^146 + 2.5075284241426332636214142042448284435710769391594600805864\
7374688970551209480116732091`60.*^-10*y^147 - 
    1.7640404265317036397861529526784841222994163142349668878463874871293516`\
60.*^-26*y^148 - 1.8406308045185203521873974227291701841906258586110907093440\
2586081647406953417337901765`60.*^-10*y^149 - 
    6.299988041426125907410112244855602724303751323643892053723754156115185`6\
0.*^-27*y^150 + 1.35150670784204340592919133324515261693711314915165516937300\
16830862006634115915380161`60.*^-10*y^151 - 2.2530698775974859551970046250912\
82735982882203355441869123073863031639778137605504037203`60.*^-27*y^152 - 
    9.92651596097223003422543570615921506683062949019073370379923386625964577\
80910302176441`60.*^-11*y^153 - 7.9316737872164937470787561693724326221659986\
53055631364942952913984303103209554915796868`60.*^-28*y^154 + 
    7.29288173874806258035809285072075358729587076325244889989534132084286763\
94608495634332`60.*^-11*y^155 - 2.7996710627948404155158581881185100772996264\
16525014329887962113678624904417052093549716`60.*^-28*y^156 - 
    5.35947050993001908747451890278415420026634101743955163826259516865485300\
45725484358459`60.*^-11*y^157 - 1.0030467136306248791524706222414397558443995\
55900921707370526508732854692697214372299127`60.*^-28*y^158 + 
    3.93968791632022461667512111622364111450717374843656963673871201929791425\
68717028777816`60.*^-11*y^159 - 3.5544623265615259541231954543878934987014637\
0472715861844927969217505283220247646229151`60.*^-29*y^160 - 
    2.89678277867251639260658602176049863692576317356258688642346668117759002\
8948497946605`60.*^-11*y^161 - 1.24154562615302215569621718635998977897751601\
441811292306316944619891437034053361232812`60.*^-29*y^162 + 
    2.13049875645033347320109531376393645180412902113281469993574795402616188\
02882008773551`60.*^-11*y^163 - 4.4086337064761417912316637153303163849744111\
57209803162580186763755221413860603446973`60.*^-30*y^164 - 
    1.56731058685682695015757702011773801503227373531345232997633562700798430\
9188140818913`60.*^-11*y^165 - 1.57801983350151589703028592631840553041410644\
06674436993156851935917536101562544692974`60.*^-30*y^166 + 
    1.15327947503290908032682294160063595476009616922525083764166673683532594\
08089448157919`60.*^-11*y^167 - 5.5161125201781239954885002451231624130237332\
16662601269380615812854735988453683741522`60.*^-31*y^168 - 
    8.48823039310768424144744678170507444257941423249696535755764905057074059\
9167965488112`60.*^-12*y^169 - 1.92539117538771769715360471645595969427349211\
508178084420259376270561457211421012625`60.*^-31*y^170 + 
    6.24885341321199453533661645054286325865172683755765886042544356226038340\
4295282913479`60.*^-12*y^171 - 6.89918820458800028071482337253787568912973565\
260497310489131872220092433217989790815`60.*^-32*y^172 - 
    4.60131186439525736076923603245643360662582343936320137544079408871179031\
0526844339066`60.*^-12*y^173 - 2.44579559501870509593577219300809818016462072\
359850015165118244381818274425640959295`60.*^-32*y^174 + 
    3.38890048007527760039582703037436288052633244902539302755491871288150824\
5135147511058`60.*^-12*y^175 - 8.43714406166756634738028818838445232791440471\
447263458146582051609615195903486115`60.*^-33*y^176 - 
    2.49648818756890224253296521708533980885481981455232973769720044412939508\
036251111133`60.*^-12*y^177 - 2.974374794343944758520641315931487504467644765\
9406535078175583743234698393201872467`60.*^-33*y^178 + 
    1.83946525749364747978712370464375499486522660182306296308994748772661283\
2363617366906`60.*^-12*y^179 - 1.07091608970098071989764656651154895536017576\
82234332671917085417428136375639080394`60.*^-33*y^180 - 
    1.35563549722117658639456629744172281715778304357716177132106368392584599\
5713869599032`60.*^-12*y^181 - 3.72349380214267078991083349296177430843737908\
6428014507646394821325108246633713663`60.*^-34*y^182 + 
    9.99266917769420366752690069538293507836035486965752237666537208133621594\
30608687369`60.*^-13*y^183 - 1.2791902387980285700491212608216857853486986337\
49019428533618076060480419428462296`60.*^-34*y^184 - 
    7.36724913247725683296005850265896513753563059782881467755242496703752323\
951138354264`60.*^-13*y^185 - 4.593280499921029801113918560388564747070607907\
61265725552502200027743045304513114`60.*^-35*y^186 + 
    5.43266057808349171325789208505731842527139207610259909734443619033909120\
626026129999`60.*^-13*y^187 - 1.639481700775333697825085843246281185030250591\
66443829898841422664831490193388475`60.*^-35*y^188 - 
    4.00683371297282842875085270347089984311510480657705960716019628999946994\
392404956622`60.*^-13*y^189 - 5.568580353138293346152115717802719747330857707\
5596543014188596450411782251184661`60.*^-36*y^190 + 
    2.95576444075087507891193163054145102987969501752258565111773430133488892\
464745690456`60.*^-13*y^191 - 1.939666066628445960365553327217834936544345102\
0890712307342043238429069093731101`60.*^-36*y^192 - 
    2.18080258853922761894088693602634084124766132693838468153103134232567746\
715508165507`60.*^-13*y^193 - 7.076970166984957863277850787737005546247545724\
400834146960847634645568065744461`60.*^-37*y^194 + 
    1.60930831506761131317230881411564950515619279864685316294230705544599923\
090898471249`60.*^-13*y^195 - 2.457426590405931271422101764969542602494776186\
65612800120150978382057302831783`60.*^-37*y^196 - 1.1877824676887656796815118\
4887708422778363052798165418609401044643933934982170092172`60.*^-13*y^197 - 
    8.23542679392713241998596917851126456206988169069642928911664625039404023\
521033`60.*^-38*y^198 + 8.768145685299574510979052452725270052158332710494750\
0762621824778897308048542230493`60.*^-14*y^199 - 2.96502594906003189373183146\
705470772636286790594046428213854450208781983837784`60.*^-38*y^200) + 
  ls^3*(-13475.29987562067096758202504516423835008163759068609280192969301499\
910119754302156`60. - 60638.8494402930193541191127032390725753673691580874176\
0868361856749595538894359702`60./y^4 - 35719.23073570539284214871495730080727\
296353242789964406365450789558496694492049336`60./y^3 + 
    30319.4247201465096770595563516195362876836845790437088043418092837479776\
944717985`60./y^2 + 7633.9801378896264905105995143732887121907212272957433070\
181517751393177617451931`60./y - 420.7609248020687319136507977894090591255730\
6821677805430534241572729166488027694`60.*y + 6372.69389951227564508566601094\
225438639277444392863138757925065500999160800472062`60.*y^2 + 
    2249.25337182035983684503327300112756925765804170254305245741709082361031\
318084147`60.*y^3 + 51.133950420882010368056791466025011596291928357514191435\
89392438727337507996236`60.*y^4 + 592.657707986273284540005971518170335739534\
74382022629063136182626764051333376488`60.*y^5 + 34.8412701397186247115681079\
1067390496021851981222780690975125240113234870644494`60.*y^6 + 
    170.763185064557971119993142294833675381889332551474097269788320988481145\
22146575`60.*y^7 + 8.67993491435872212538575437430185412977756998374173236235\
409716184739295493568`60.*y^8 + 49.029133848717708692755760355509002731741507\
92568482510251003182574869018749802`60.*y^9 + 1.94795688595593168610829264589\
630195734280041247806080728444627881639046495101`60.*y^10 + 
    13.8797486813104735909254009866422778467582547042851279572225898167826211\
1288741`60.*y^11 + 0.42038116869885826795562937717032701680522247808230351682\
988816621046028410288`60.*y^12 + 3.877189720333919299066586512343087497515617\
47773317756669000160989448480088102`60.*y^13 + 0.0881855078750544382184479315\
5912238965796455062568003348214597626940063995742`60.*y^14 + 
    1.07094643588715793188316503453922580026944413384976768607990124298214185\
107736`60.*y^15 + 0.017932892854789804160514346544478223112869658124221339866\
10865148561827977441`60.*y^16 + 0.2930638685834241150677700085674750091884884\
9048782557633532426256096475380581`60.*y^17 + 0.00349555288554015211964604070\
624484321503125453783612960002865713278293115849`60.*y^18 + 
    0.07957387011984727805280806613266973299169188352871133176406108551972328\
480474`60.*y^19 + 0.000637548888998297843890642958909235070968005481916930781\
41120873736375122016`60.*y^20 + 0.0214645484136863647115223865468827517901128\
9409018466019833039170877119556396`60.*y^21 + 0.00010282307986936030397225884\
191190079868295643759794168567086833124198234921`60.*y^22 + 
    0.00575752066708078063702900903498090868328757488998526549713740271354660\
871583`60.*y^23 + 0.000012146734724919441028007303382068172604861263975772170\
48728688776842117048`60.*y^24 + 0.0015369059493986065894692888607405756098507\
0715281503646990856789425077241312`60.*y^25 - 
    2.2027635366580230614381422469749648615198682311926239272303541832258888`\
60.*^-7*y^26 + 0.000408534567883084414220947287135824090980313903176056349404\
35988382404552581`60.*y^27 - 
    8.3911231366967443831054382159340444202515165157556357450431056654603711`\
60.*^-7*y^28 + 0.000108193878912198348406836742846589746836408362603726810008\
03580916879562391`60.*y^29 - 
    3.9891988198179029347011583211978555117397940438139085176201936652911287`\
60.*^-7*y^30 + 0.000028559686664385014113006687196641038396359900610142328026\
7171170941076436`60.*y^31 - 
    1.4544944623214537262849564793495177109272499607747883140574218919419988`\
60.*^-7*y^32 + 
    7.51684443357631036938802212471362404889415637498158511915899061935665489`\
60.*^-6*y^33 - 4.743413455814293673907913700981225974533581283714813253287866\
4544619745462680361607107549`60.*^-8*y^34 + 
    1.97323903630044128035967446853525587941477600085687169047624525671972871`\
60.*^-6*y^35 - 1.454431225629161332237345317722088978762818484141758295503900\
5152900047720155092267928845`60.*^-8*y^36 + 
    5.1676996100001883878933609067706000184788118921243310645024215607189066`\
60.*^-7*y^37 - 4.288604716339291189295921567408809667328319080234767719801918\
339283765174496315301479`60.*^-9*y^38 + 
    1.3504671531670324473750754514740829674038971479997430711212603468924217`\
60.*^-7*y^39 - 1.230912208632768984280477972005094231880236362924247459521268\
921628288050098343043759363`60.*^-9*y^40 + 3.52227224915219018058654428753959\
84105626467608789032543397538491427897636443968388761307`60.*^-8*y^41 - 
    3.46405248499762745575098309895198738685381184192592989872737579515734009\
319646816958434`60.*^-10*y^42 + 9.1703566730608879415119549287701641285804410\
17684332439940539387291201798530239349239997`60.*^-9*y^43 - 
    9.60350641281067616529373733984831049563748052778586060566378430465512569\
90257831849028`60.*^-11*y^44 + 2.38362166474123309583418547714993830148650309\
2368707150039308440711718179819874085112581`60.*^-9*y^45 - 
    2.63122760027823747090066920823537210811417364285271821510586743803314629\
32296181689834`60.*^-11*y^46 + 6.18631592145148509030395867078925635685623173\
752026084512039965235385220766525246835747`60.*^-10*y^47 - 
    7.14110228528466860270864742212241718511384073935424855017433776528593971\
4683750311744`60.*^-12*y^48 + 1.603319468987146083772341840806334957157884445\
75524636977360625738411646532050105446093`60.*^-10*y^49 - 
    1.92302267035786741920688648078630802569998151863491033086654693002230306\
5883344542979`60.*^-12*y^50 + 4.149973647188831478954017499620712003134726202\
8197642689008484687738019165200600510941`60.*^-11*y^51 - 
    5.14484774829269531976318308186204203052515543724616404749446710549680128\
027090275473`60.*^-13*y^52 + 1.0728706205722983410447136311680418488702413557\
014692132906763942770447536837706825092`60.*^-11*y^53 - 
    1.36886784175796339741809132285464019243050487409215566693149385995706724\
317130623177`60.*^-13*y^54 + 2.7705214893447253636088590420331487721196509284\
86577824095613167074192646275039723148`60.*^-12*y^55 - 
    3.62487483555225858821152269568812477401421921417062001319598462487529623\
91672578563`60.*^-14*y^56 + 7.14693399572717472319738642080428877066815724443\
335059336694038580754996489478077156`60.*^-13*y^57 - 
    9.55964443716804593713372593564018204148731136439560944242192165493209195\
5503095451`60.*^-15*y^58 + 1.841836057289023720237184986782297566647993409377\
48569070137070038139886136980361726`60.*^-13*y^59 - 
    2.51207039170849900910010376624953710013284259301474934811333305071206283\
4502171915`60.*^-15*y^60 + 4.742215921931691513677763944310219266225538663816\
3939500735098485104056961042275126`60.*^-14*y^61 - 
    6.58033998121580672356223097875571881684128103485985686249815943598231886\
92720879`60.*^-16*y^62 + 1.21992936074875561940799624938625693351037847534706\
15500390641188787449760272035048`60.*^-14*y^63 - 1.71888148380729328314097784\
776451924050093328741072359324441812663954326113094974`60.*^-16*y^64 + 
    3.13568785992158015261184726236841539027593881287523052349678332524700285\
9287129018`60.*^-15*y^65 - 4.478731307858466035198885221824772522325146509462\
0275516926897330318666056868353`60.*^-17*y^66 + 8.053704297112739811773633940\
61997697358169588871352233914128441761738258079483285`60.*^-16*y^67 - 
    1.16435794733131512534736074314024233189674132578675755023575736384201947\
47175185`60.*^-17*y^68 + 2.06700507791442510132155885868290401965822861494003\
370971317264949654764792910614`60.*^-16*y^69 - 3.0208947718139104278185913788\
243206904425714806900405971013893566646972896233`60.*^-18*y^70 + 
    5.30135937505219414952626937905350069222202371406440381871723181302026257\
19606047`60.*^-17*y^71 - 7.82320044831618425075418704930943719245743336319205\
107111515635548644409147904`60.*^-19*y^72 + 1.3587773693276591694283405513871\
612743444437621428061662544217852856039197661934`60.*^-17*y^73 - 
    2.02257461566200442408899346285740507989667577940945160195605130953964363\
87323`60.*^-19*y^74 + 3.48047935364862655304833192850595714306852581988579487\
6938428435498220062244169`60.*^-18*y^75 - 5.221056334007433995309319105667090\
9992346815208389476004119636173784968291575`60.*^-20*y^76 + 
    8.90989928800021857315239523448140101825437357919635449118189501555959462\
106546`60.*^-19*y^77 - 1.3458631419449601405830881605878496465430918859722194\
168874963932647678458213`60.*^-20*y^78 + 2.2796166714475103170166654542904529\
4161680939060246215014402028696840132580745`60.*^-19*y^79 - 
    3.46482009758369600055717018611969316691144728216424789668322858592008915\
5094`60.*^-21*y^80 + 5.829316033921544811003720249460028196669608819886578700\
5911561582694713516383`60.*^-20*y^81 - 
    8.90924460701267519885544370078315474675566079200515570841389540600336259\
23`60.*^-22*y^82 + 1.48987827497084535100184479046307665219124589184008774700\
80914323422732209996`60.*^-20*y^83 - 
    2.28833679409139100485540918951225724419744211061428361891468931057761282\
865`60.*^-22*y^84 + 
    3.80602229843447506808935560719018949914070309780467455295162004150369203\
9709`60.*^-21*y^85 - 
    5.87154389813521524496228705593426553809695657974042719121817407164189938\
85`60.*^-23*y^86 + 
    9.71826000648509892138889107947561843235928114853989568467380608885858942\
596`60.*^-22*y^87 - 
    1.50511242052732249734715012820767729812725132085355186204775271468054024\
32`60.*^-23*y^88 + 
    2.48033897132315957348591948418806819364940892888501672487869697206446171\
326`60.*^-22*y^89 - 
    3.85476350889720663311954567316056782315475861578617110821886752063533610\
4`60.*^-24*y^90 + 
    6.32771690679307446845075071015412166833296176559611415216529620304111339\
08`60.*^-23*y^91 - 
    9.86424762413191128657177829246214660565762648953317142981903468733750194`\
60.*^-25*y^92 + 
    1.61363077669982807051811220814725190037958139224763968016094894987860694\
11`60.*^-23*y^93 - 
    2.52226399869439283640241103347724682582066404007357956003648774898721951`\
60.*^-25*y^94 + 
    4.11329254969044222511559303545536225828078172755820216234735363968736098\
3`60.*^-24*y^95 - 
    6.4446350191485104890190383961394254654186154965477108675275700374235348`\
60.*^-26*y^96 + 
    1.04811777631755523643500901791275884810551238135814992984778476525615404\
4`60.*^-24*y^97 - 
    1.6455321179675281329405646426010060434209820650125818115049093676295353`\
60.*^-26*y^98 + 
    2.66975860044471489965316740827519899606558958863216486031992261599082541`\
60.*^-25*y^99 - 
    4.198866553872283495424053451761551368803506372908071784881970921442772`6\
0.*^-27*y^100 + 
    6.7980025158342369054241774936673138062654445347742407134026286599895095`\
60.*^-26*y^101 - 1.0707582596110293600483526282036458582756305296740897824502\
472797977825167250390285616128`60.*^-27*y^102 + 
    1.7303889427915716188114221632615761327282459967261491393214136049668224`\
60.*^-26*y^103 - 2.7289723539485780792012197569691614667841232179800544335259\
54490544897785999032425627115`60.*^-28*y^104 + 
    4.403161133297891279626201110526487522742085670441026842065136052088764`6\
0.*^-27*y^105 - 6.95134295323024198373642226925379518412461599173721196591079\
348591231835124446638867711`60.*^-29*y^106 + 1.120079705423229278380163932710\
4154531488499482468448493317265799350889817289025430473799`60.*^-27*y^107 - 
    1.76975303952685920839535107337150831404029810633345970520691548410135935\
764659547358244`60.*^-29*y^108 + 2.848403937174819919359467608907891170719030\
063215436522661643299923150365691574628210641`60.*^-28*y^109 - 
    4.50342100305250970949221441715551792933738668428887377683476641223349162\
72214618939521`60.*^-30*y^110 + 7.2414756307780108201875467680477571845140576\
1956014451337322679481739622809757482797221`60.*^-29*y^111 - 
    1.14543137255599877389152384360937638141934757937828969861210914853479639\
21235433074016`60.*^-30*y^112 + 1.8404741928276427047910171377273758298065853\
4507365335175455667103353955895392191561635`60.*^-29*y^113 - 
    2.91207252904414118955691516790468268553072938592862116970653994674675355\
7481511695033`60.*^-31*y^114 + 4.67642153630213827135029011882510845123681076\
1631136614360727935254476214826080387685`60.*^-30*y^115 - 
    7.40033089187859132083123466818401315788149807558682759614815456343197255\
996309023362`60.*^-32*y^116 + 1.187907786352752842916059996302985778972950576\
229565490465090973718539857358952076788`60.*^-30*y^117 - 
    1.87985583165323499221335707469500853893741383828521728256485423603322148\
731345489976`60.*^-32*y^118 + 3.016759370198010482269901254281247011171991317\
658463284204761096254302781966926825435`60.*^-31*y^119 - 
    4.77342871443784480713723975298513497663116303287815450076695553836039081\
15329976313`60.*^-33*y^120 + 7.6593339549663135665420267477550718439594577877\
55465398790526179477746278365054258`60.*^-32*y^121 - 
    1.21164764149220781964718650771165516070925840891649351896262438573220308\
69226211524`60.*^-33*y^122 + 1.9441828082236828065658263339435046077818722728\
7919165953676965283725692935392006585`60.*^-32*y^123 - 
    3.07446300497302597681450256678061979354110589328182973089488644603114478\
3675448201`60.*^-34*y^124 + 4.93380699944670661597976038497008445369821321133\
42023146309311271141512191188133537`60.*^-33*y^125 - 
    7.79858511694889574471505570269534754508059939291403606024459008803093585\
197071083`60.*^-35*y^126 + 1.251783555586306136612930798075661156585216714499\
8616642102606832943734122030598227`60.*^-33*y^127 - 
    1.97752578013450334515155591482165221355427423764251530921376523879083428\
773474359`60.*^-35*y^128 + 3.175274519258295246144445542074084900579632739218\
135659811436169987554575521250398`60.*^-34*y^129 - 
    5.01295823703408725205762604647160049830781557707767495280281644853143134\
35622573`60.*^-36*y^130 + 8.0526914771039732972611705923546209795069726086258\
8044905936639393518741819718189`60.*^-35*y^131 - 1.27039001655842398521100273\
93919166641320761034285418894115827842284727575981984`60.*^-36*y^132 + 
    2.04179088535266095559174480730445223383537758767073785164977537265469080\
691822159`60.*^-35*y^133 - 3.218520279493058123409385602103317842569969675254\
512727113904197504862753024493`60.*^-37*y^134 + 5.176002027295956535024670658\
6595746098420989537305352904807042884562179299425457`60.*^-36*y^135 - 
    8.15185533851552268267157170011538206335550748268808044600179562313978091\
709917`60.*^-38*y^136 + 1.311876766955793599608898115400716851977015520401055\
7978677150230284657737908741`60.*^-36*y^137 - 2.06415490757958827099275316899\
497967214484179317911439224163482649968720080582`60.*^-38*y^138 + 
    3.32437048203618691988132326365656488423499393087825572339933433248611046\
2833302`60.*^-37*y^139 - 5.22538188594175553752009864891332943470939645254275\
00965261864198922155907831`60.*^-39*y^140 + 8.4225930595863250049733427750094\
0476004543970810996823762630823712259967543526`60.*^-38*y^141 - 
    1.32247598638192574941760724967133518356197883606447183835645436507722654\
34514`60.*^-39*y^142 + 2.1335577476616616263609174407664080519894039688701116\
9657048599073751702583963`60.*^-38*y^143 - 
    3.34622723822915357219253716018153976438861927791742883475098024731427689\
3712`60.*^-40*y^144 + 5.40365038106416337658868841129319053560156918950137249\
38235976109963405081629`60.*^-39*y^145 - 
    8.46495401590131134530339201949007034428073604292307611489593112222108619\
343`60.*^-41*y^146 + 1.368347266719856496189207716208399545384312810074800791\
8824427819480871967826`60.*^-39*y^147 - 
    2.14091185584788788525983073796345467641658835887851299771250326483990288\
187`60.*^-41*y^148 + 
    3.46444423931405999295639550986578044819568333495649586658522402200794795\
9708`60.*^-40*y^149 - 
    5.41353910081527539510745511743691144259695000701549384048135449325177341\
66`60.*^-42*y^150 + 
    8.77002480222446730251698750448570785116510632730213145662464345668623186\
66`60.*^-41*y^151 - 
    1.36859581131209248905804148378503624106391131865858026727737336721049422\
13`60.*^-42*y^152 + 
    2.21972838721826326852391538350196950118933777414473700928723069376457932\
699`60.*^-41*y^153 - 
    3.45926274268092592804795997360781361814440805397303324147983815509225967\
5`60.*^-43*y^154 + 
    5.61736083825607393117873184905182236036250057227348923345888734193259229\
95`60.*^-42*y^155 - 
    8.74196651890044496258826871287890276876190444868417181482104804188192429`\
60.*^-44*y^156 + 
    1.42134635404826296813000486702244329420933720742543429137052691171861861\
73`60.*^-42*y^157 - 
    2.20879124140246650118703035312757535137346869594650069256023817127664641`\
60.*^-44*y^158 + 
    3.59587187268324370513423647799968256772435648608333117045202347319519144\
9`60.*^-43*y^159 - 
    5.5798524786363121661805065438133195560524735324257087269524398334774643`\
60.*^-45*y^160 + 
    9.09592166201209512068627387612011697040746883458447665464663309120853457`\
60.*^-44*y^161 - 
    1.4093398306846217844836409540609236033597732420602769564666211266999933`\
60.*^-45*y^162 + 
    2.30053527133131871668596412800309473557999040737166922358137555597312358`\
60.*^-44*y^163 - 
    3.55906596025765991681213670293914257067543727727081699211683363262834`60.\
*^-46*y^164 + 
    5.8177114812200758553967209472834643869076136688009356254956782803735897`\
60.*^-45*y^165 - 8.9864028240731054013154558898366886734719434620403170810127\
758485275474530789912845529096`60.*^-47*y^166 + 
    1.4710178002274930352796354198523045824089295373323247713899449106965661`\
60.*^-45*y^167 - 2.2686494608135216939204297934404122991038195146104635870572\
181128585198934735478685270331`60.*^-47*y^168 + 
    3.719010989529094364816322227336610339102556289177438385001085938564434`6\
0.*^-46*y^169 - 5.72641236521905178617424433886174169581664866984644168254127\
8435881923176253587392278912`60.*^-48*y^170 + 9.40117322932303969834121632751\
35322280657603534080042674136836393678165041178488301134606`60.*^-47*y^171 - 
    1.44521846580953894414962015295243553788973931276464075624293065724513304\
4520256263008679`60.*^-48*y^172 + 2.37619971992033078995427712575491871953790\
31666509499121476607851891772362647136254338176`60.*^-47*y^173 - 
    3.64688370594987446024258649461097143342180687491149189966103796425899268\
490488068195956`60.*^-49*y^174 + 6.005252985090886502726901656071001395361342\
596563868287912617042014921498771910235478185`60.*^-48*y^175 - 
    9.20130965531360452469365807528878895563903624973349155423925760371763773\
84498966715469`60.*^-50*y^176 + 1.5174986343553363284722692494450518060155840\
6167083180227703197801912384968118617258557`60.*^-48*y^177 - 
    2.32123127612306500058360869059864907390276232439741233163199921762478536\
25367836027177`60.*^-50*y^178 + 3.8342026024756347569160286161800480533066949\
47964185918523178817623358552323280349301`60.*^-49*y^179 - 
    5.85503993261712627819955137747211554412263369971737156296308174269735186\
1724989828387`60.*^-51*y^180 + 9.68662822822005588662941230583609920131837749\
51197490733003564516376710031752449008413`60.*^-50*y^181 - 
    1.47667719774858640374135441902255937237745766566059018864609672510634856\
8555782149696`60.*^-51*y^182 + 2.44693298417172782250624895358088531643005162\
47754099531705706446487704080330981314613`60.*^-50*y^183 - 
    3.72380603450807763549100804805805068540410912513891819795908633226223357\
366547806611`60.*^-52*y^184 + 6.180511205662802556791927163118137490698765560\
879996952171838134889596823694222116057`60.*^-51*y^185 - 
    9.38935512607979060668089159304916150505265193406290966779636687449899362\
16630664437`60.*^-53*y^186 + 1.5609197648012988620282006619116603003235660327\
09401298504076772570237024430652981821`60.*^-51*y^187 - 
    2.36718995843588100217754004579662498436231688813822818403626221960446744\
37550213501`60.*^-53*y^188 + 3.9417726231633958662156153820662610664565834671\
8214619306578886163461289091103569124`60.*^-52*y^189 - 
    5.96733515205202541484248919552129896990411689994568877121109260703268987\
8145232211`60.*^-54*y^190 + 9.95309811024203814769803299104895547744344891321\
28668652013147312725298618167807562`60.*^-53*y^191 - 
    1.50410800024763167095360889350986423854867902543583329237139633018749286\
7353010227`60.*^-54*y^192 + 2.51293711191392488841501735753328915041529063984\
41564948334986163991226679704729605`60.*^-53*y^193 - 
    3.79079350597073616549801473261189208063861711036979618181660430649056669\
428393071`60.*^-55*y^194 + 6.343989265004401411534911244618846085923849500238\
316780926447470893891463898148936`60.*^-54*y^195 - 
    9.55289380599255013920809157089342704212996926712532564514963078839426374\
81272399`60.*^-56*y^196 + 1.6014064822826399489746735614476548531859883885440\
84016285773588637524038397835321`60.*^-54*y^197 - 2.4071028255048202207817384\
505821586667657429292150814239551318722426223700864094`60.*^-56*y^198 + 
    4.04203307674327369865245454671839296445278439422284743074123622149036651\
84237583`60.*^-55*y^199 - 6.0647139203851535001481608069250700446974148959600\
69871333513290495845625747015`60.*^-57*y^200) + 
  ls^2*(26318.945069571622983558642666336403027503198419308775003768931669920\
11952645121398`60. + 65144.06526483795259276137319568377180671250466544219430\
37364510660948810007508298`60./y^5 + 212235.973041025567739416894461336754013\
78579205330596163039266498623584386130258955`60./y^4 - 
    61669.2378780974558446311761769142614433376740954015575587946249740174675\
2388038165`60./y^3 - 136437.4112406592935467680035822879132945765806056966896\
1953814177686589962512309328`60./y^2 + 38389.55579695510069766103766267602736\
733779680889216867258468241242819070100097665`60./y - 
    24758.1447027815512460941763376373441598967272663404216474791451746480758\
0851244891`60.*y - 20178.5597252067661973411876079956779584998522067612424035\
5628145178328950679996942`60.*y^2 - 6794.441612009171899145568503376036068853\
48038578451069430108709489080120032300093`60.*y^3 + 
    936.506843370124410476872055746978389904496462393730676273565652284701831\
34019295`60.*y^4 - 2260.67746304215955265627917700835589166203559891564844575\
762506781667727954384744`60.*y^5 + 287.19131403665719916305286002920040870493\
243504180771962304253686779558091201898`60.*y^6 - 635.64999964335225785831751\
047557409458022304551992551978172049683931945817356334`60.*y^7 + 
    316.622330750212870509791423505121996453136333579593713742244154307942284\
98966659`60.*y^8 - 124.068107097836103812202873325480999200904488617493395758\
50280176217259123312055`60.*y^9 + 217.433011751246457836146849190207793919718\
91195798218850124632941261336974387804`60.*y^10 + 5.2337495059609468837245776\
6093466244645235061262364765260895183294522752776763`60.*y^11 + 
    136.909129708099026013066790416484208327300070759210157735027170633863141\
20208671`60.*y^12 + 18.683931447436294903084378805506057697168506614647587073\
30579737094092952656538`60.*y^13 + 80.421939929644299480360919195899554745473\
87226025285115444073456930961603200531`60.*y^14 + 13.994482631691571868699915\
89371483089559558731769998411092709712173075883257579`60.*y^15 + 
    42.7336881392107358873345537308037421713878044176934484759131040684252880\
1568711`60.*y^16 + 8.88626173476829113141408260609146816909631530186676105836\
331683966949939099574`60.*y^17 + 21.46358924637854115527428072784174430209861\
914744361993496647561545586687810502`60.*y^18 + 4.792711639919392778855433310\
58823568262754114584072780589503806652650616548886`60.*y^19 + 
    10.5831001892178567609522178857892449378117425485283473400105334195927477\
8772897`60.*y^20 + 2.32491400119907664629418742223883463220187888627900475619\
865021219975685537349`60.*y^21 + 5.068231874708150009116392547179200226562189\
90387684278963577008679661152886822`60.*y^22 + 1.1118569286938065164729698001\
1487189557654461151183743917778701273268620350611`60.*y^23 + 
    2.34095110768044671090176165012757214754951722276877267012534297277310458\
471161`60.*y^24 + 0.524362274953050037063965073243302305003357048241525579491\
06364244387443891777`60.*y^25 + 1.0604823074721855476771855111728891240286923\
4225189500587078877464820810421353`60.*y^26 + 0.23608762173997409808438796308\
653573621376979882296143343829806405519736055556`60.*y^27 + 
    0.47463013293610399963341318932759309286975466095874490791755009829427134\
868477`60.*y^28 + 0.103603903777881225639762039521670821121925934138095419915\
23212811908603630851`60.*y^29 + 0.2082390263588505781852693770612785304588342\
5675501095554929801721802397649584`60.*y^30 + 0.04546642154447633141864328131\
450533859327853749155574472236966507787426487261`60.*y^31 + 
    0.08968721570886936156345400390702004604094595973678523009822543389641673\
615802`60.*y^32 + 0.019646041477524364340024482063480631259741039867962476417\
74284966742624730177`60.*y^33 + 0.0382611736741325558095284305642959672928779\
193944007840262780254577368636474`60.*y^34 + 0.008276452729786947475446009299\
85316375865260640520005317427940756113584422282`60.*y^35 + 
    0.01615945778056268393056629831456184608985718949686693473387668794418433\
317812`60.*y^36 + 0.003461838598371557561139952949367820844161823800794451553\
27647755096298474452`60.*y^37 + 0.0067290036125665849266497941000084164830739\
0392051947784239519070954341982345`60.*y^38 + 0.00144525677574872421988872670\
20864567602851237758841834371532013452877786469`60.*y^39 + 
    0.00277369382418362177215081119719724220958974823756069862940075732497354\
520572`60.*y^40 + 0.000593935757622207283482186697728364145651963931769935863\
97779359061467047811`60.*y^41 + 0.0011364512643294438309992690851706457944312\
2590997068133309753950396855573559`60.*y^42 + 0.00024077202612041652824822010\
444466644299170017753192708955263490251964792072`60.*y^43 + 
    0.00046152830145543371334742936423951186816681934779871184830866080115849\
279081`60.*y^44 + 0.000097513436148826094433056096412453450330667830728459067\
89504698567425147519`60.*y^45 + 0.0001855938900640452670842481370944999050613\
7221228516427355639697324869120434`60.*y^46 + 0.00003928347528280846828156345\
423288936059036467949600458274902912024032297677`60.*y^47 + 
    0.00007420941291916006547069053193367872682892968287132228581110836508984\
101381`60.*y^48 + 0.000015612773257609777414378298690017633146047052395373793\
22698577404505587205`60.*y^49 + 0.0000295265865223066205583601358622337902922\
1301171359620876977517241647391526`60.*y^50 + 
    6.16965116729279720748884356577247910274920617391397415744193543255147161`\
60.*^-6*y^51 + 0.000011657287670650729748260189926257078215858021354721693146\
76840235065776594`60.*y^52 + 
    2.43821575112354387085211592144635380294114894614945226982863489646645385`\
60.*^-6*y^53 + 
    4.5727243853519219197388095916747713509062451125775613379378517287432306`\
60.*^-6*y^54 + 
    9.5588085996066124355278957031269795782931916949291988985562338629297296`\
60.*^-7*y^55 + 
    1.78760696932101172105840956215785377580639808187909292089958368298963443`\
60.*^-6*y^56 + 
    3.7114574115561853323788981141078866355655376207538492096078273472651644`\
60.*^-7*y^57 + 
    6.954592597731036711391533971413632563873296804247841210936770626376888`6\
0.*^-7*y^58 + 
    1.4399235590308033931546113016531988088520964136438723237835937192071351`\
60.*^-7*y^59 + 
    2.688337135356668718138150720895151671713295965946976617063154108496707`6\
0.*^-7*y^60 + 5.5772909461775573369618372885566980224560760434724550318308992\
330221334409085646814902571`60.*^-8*y^61 + 
    1.0352190390506575039961307061758506174538304863410210742991562665443282`\
60.*^-7*y^62 + 2.140801116708645449921518588155446909642420469649329836786094\
8581537429484543822009789498`60.*^-8*y^63 + 3.9760400482626108588750631688242\
501524448333719467594333702929045228611787737381902925678`60.*^-8*y^64 + 
    8.17625604554512052881749936530555322831765966466020081186921373369004096\
4349593826927869`60.*^-9*y^65 + 1.5195764870828706850770843569996794745543255\
439126558814435200272996498228430218064308082`60.*^-8*y^66 + 
    3.12663908582326330738021239972852149884317278102567536474928299954256168\
1780500034510615`60.*^-9*y^67 + 5.7800243768764921517034228034819748293031222\
55923010276919874059065313372941871968661989`60.*^-9*y^68 + 
    1.19035854535340600199626948485278831342567082940347020756073049352735672\
8215714442824595`60.*^-9*y^69 + 2.1940582552261750184068721340470899804847791\
33416540070617419642330864062850757817507827`60.*^-9*y^70 + 
    4.49570980800627358830951903998838602842220651355730156963897926634609388\
757779054900563`60.*^-10*y^71 + 8.3055370384452448178363091615342162947620837\
7512101504605595497294185398078999757044132`60.*^-10*y^72 + 
    1.69678408840606112730438456694136160109978581235528523909251541008190044\
9050869719567`60.*^-10*y^73 + 3.129115439188731732808640638930941096463259570\
79582781179186108803697070548404057186532`60.*^-10*y^74 + 
    6.40796975126473273043899447035447268906672683964053217343081409236388123\
5696424404933`60.*^-11*y^75 + 1.175457180781834111595509116986958383865934195\
7998152142336316999092395651725597984838`60.*^-10*y^76 + 
    2.40353745576097384447810891092295300181854197776536036662197043993259584\
96952039320074`60.*^-11*y^77 + 4.41018924125001966693705559485364324279611478\
10942941370524880325942088572756708175957`60.*^-11*y^78 + 
    8.97021557401475734212986873901063487569462298801725877886693860640432443\
9611487146238`60.*^-12*y^79 + 1.649086404018258573335753925419435627787607471\
3850957748431831847370713467005679665843`60.*^-11*y^80 + 
    3.35503361109096397375994062776600914162784830272755588661795474253501946\
498558705887`60.*^-12*y^81 + 6.1419214950457425625874307870898475038491948603\
99264897020493785174830394972767477645`60.*^-12*y^82 + 
    1.25227439098082518884298869174240261937468845651641613734486877148934701\
1511712201657`60.*^-12*y^83 + 2.284618251045262297045315090045941429762256420\
845121417269059566525747513193200665885`60.*^-12*y^84 + 
    4.63909637302058281663946527492104428274106671526607818854302102662576924\
468776093604`60.*^-13*y^85 + 8.4863222124533826984055128507871819351972404687\
306266365920130771647312733881680562`60.*^-13*y^86 + 
    1.71706674545697903870141118876011945099056413274812432896766783770914971\
729758288916`60.*^-13*y^87 + 3.1401025432413156442481553096356282627035196000\
7707744342512765294868409048508178401`60.*^-13*y^88 + 
    6.37153219466840367334027805358922513990930891154535844259718479370055618\
09962516523`60.*^-14*y^89 + 1.15891739427004940343009667816673980976606895446\
606568660690306453489934735243405964`60.*^-13*y^90 + 
    2.35148085592360438003162058693062787728969553171752783183194234640755044\
3500184033`60.*^-14*y^91 + 4.276150474959282445328131632938816771626975864325\
2296757366666540401362527153146768`60.*^-14*y^92 + 
    8.62867618565325480680247115014252055067323619880221217417212275722412777\
2303049518`60.*^-15*y^93 + 1.574214097037187783223619906713913836233803751565\
8141246062345943395952619621487363`60.*^-14*y^94 + 
    3.17556456349782377753945124725130486817210918341975395781758787742042542\
5373952666`60.*^-15*y^95 + 5.773664758041331905161458581949421127223526160038\
956430761056016984920588462446326`60.*^-15*y^96 + 1.1688539493214397170571485\
42982086670491109406270281794089254149058390826846299791`60.*^-15*y^97 + 
    2.11577504782165027230815125983947027214322039489515330706507453517628918\
8885385541`60.*^-15*y^98 + 4.269041658034416510387477783992455582450347345100\
75301887725587463736691545458865`60.*^-16*y^99 + 7.75151941994434999116157018\
995307637285368481482267929169837150017417093331162779`60.*^-16*y^100 + 
    1.55668242394957148558584787077121028808816999390714509750493928016519357\
601325277`60.*^-16*y^101 + 2.830368129182659117280389578859929873286723166736\
43734973714802974650736178588477`60.*^-16*y^102 + 5.7026379804313629094328981\
179211853619820183163387731284291975511312537743617436`60.*^-17*y^103 + 
    1.03072779722973370923908626390354042419218938878546664756255386468330823\
237676165`60.*^-16*y^104 + 2.080296494758190915789144652757343027913535046109\
1066643325757165211167164478075`60.*^-17*y^105 + 3.75572937832114259971686996\
43067067623603679488663315354600101597825879745423341`60.*^-17*y^106 + 
    7.53354179600982468317379636965654156103743240175822033486744285722675958\
589446`60.*^-18*y^107 + 1.366735821896495380489782473216202830595827883564949\
7201462219526416717377824046`60.*^-17*y^108 + 2.73776353865449430657384780827\
889776972517231059473299146026685787377337494449`60.*^-18*y^109 + 
    4.95423877599569976718026788374544276927008025793936270934176768144694996\
8079008`60.*^-18*y^110 + 9.97720261091494885072547259345077159340572615986153\
085786589615192255578857175`60.*^-19*y^111 + 1.794495142523820584109031255983\
951967892042967918531581433975317348619876957579`60.*^-18*y^112 + 
    3.60523081323253985235849141835765636124696894856664934287470709452830819\
825867`60.*^-19*y^113 + 6.506323018413066978203453854322150288533726157441205\
56293678160593938079341104`60.*^-19*y^114 + 1.2985370605522382519385871547486\
6016594602536560349819000960982547891551425045`60.*^-19*y^115 + 
    2.35192603909669331209950301136570120294971949585835154129060937887057915\
026522`60.*^-19*y^116 + 4.710646138585507062306386771885933385387858343910251\
7375936644604358842156516`60.*^-20*y^117 + 8.47440846712332989518003000342587\
82890255242279749337898052951158478549421933`60.*^-20*y^118 + 
    1.70447221500407927603747335292007005229618057101134657935174806368977287\
3408`60.*^-20*y^119 + 3.05753141609286928323132090668186879219728275527843678\
80466365828527179666697`60.*^-20*y^120 + 
    6.10610801916965994953243568946417718877348661645417477879863736372179590\
8157`60.*^-21*y^121 + 1.10302095501865012091407354159040007233109541440294178\
00343737275762404153492`60.*^-20*y^122 + 
    2.19544747870954615343507062750012018287757603261399547199908316556575505\
8943`60.*^-21*y^123 + 
    3.96154302973786657134325449044648278661139583405674890134344981034710645\
5322`60.*^-21*y^124 + 
    7.94573923430031934219539634556661435659218725916716106427796829561255981\
279`60.*^-22*y^125 + 
    1.42127510350008975119675772080487363254739706684361593559574299086742656\
7078`60.*^-21*y^126 + 
    2.84846501522217316463530552254284562477270689331137458311183859140711451\
23`60.*^-22*y^127 + 
    5.11173736145831007800899024681292324296212539239538467809375157747916152\
371`60.*^-22*y^128 + 
    1.01469284579385329947230277430458060851517413770327749559360886924341433\
381`60.*^-22*y^129 + 
    1.83375423338477968936527053010182765890495019768320756737087761023343733\
065`60.*^-22*y^130 + 
    3.65215078939296235072667830675719946745557259031159532294824120559743782\
54`60.*^-23*y^131 + 
    6.54919937395548457910990790709208786439102018792252727283655155113740627\
84`60.*^-23*y^132 + 
    1.31483418032401220354061024701302097093739411477796484953513915575969805\
54`60.*^-23*y^133 + 
    2.34368363580701596465658125316042435884629401599391685380864494494410977\
37`60.*^-23*y^134 + 
    4.66706687201677093443413574866345419417452356744512168838022165608240154\
6`60.*^-24*y^135 + 
    8.40044806358573202431728251765501130782042460828785664994954067162683325\
3`60.*^-24*y^136 + 
    1.66119914252642433721730410023626652298126611560470694352623150849761576\
8`60.*^-24*y^137 + 
    2.99493410960568998893171499882052127332053051360141104131956070812334437\
3`60.*^-24*y^138 + 
    5.98612418664990223151188500740898694987967511249321108849870861177691058`\
60.*^-25*y^139 + 
    1.06552853307959123659169578095563472092445230544375714900024410338248997\
6`60.*^-24*y^140 + 
    2.13473632858781277736558079007620116047515864964824575021191264796349304`\
60.*^-25*y^141 + 
    3.80786757985663779467902557656360030146055770047934423432954982266266449`\
60.*^-25*y^142 + 
    7.5220921640831016251761243281947627107452105282736255911483285968179012`\
60.*^-26*y^143 + 
    1.35845105848148843532700331692155021021472970487869726873484246553146737`\
60.*^-25*y^144 + 
    2.688548319660708128586065118505941725103475605268588259061745861576244`6\
0.*^-26*y^145 + 
    4.8145653260614380731298151628864264907987273151297827248210090716445009`\
60.*^-26*y^146 + 
    9.662919095720739838700983624334012214292847340639704254795830623379868`6\
0.*^-27*y^147 + 
    1.7104395040460386699444785290880279535820511075379933634860582126920841`\
60.*^-26*y^148 + 
    3.402969863629265637406962405410587889042894349239641694000103357435541`6\
0.*^-27*y^149 + 
    6.102929711980938153409223906925820688671253154800202204372929552154831`6\
0.*^-27*y^150 + 1.19800715504618997661642069151305576872309490367955565995175\
70328888327280607262795452785`60.*^-27*y^151 + 2.1634296710820508305449505209\
353741783106931884373528519119737046485159937648507260770882`60.*^-27*y^152 + 
    4.30811562472515930487661667169936547456106253354330352189096837800772941\
4865258338586801`60.*^-28*y^153 + 7.63602972916887046636871149738133870141329\
728709402805952757492200079054252710033740933`60.*^-28*y^154 + 
    1.53345075288552661799980690253300104669847256910334140788044739398204035\
8742644940307314`60.*^-28*y^155 + 2.71455794411446914609209941022405931155932\
5528291870786037064226992679964234537989349263`60.*^-28*y^156 + 
    5.34008601497656619867338926760528594353291804866870248583546726873976748\
164975136868819`60.*^-29*y^157 + 9.651070829183381375175674792611187982250939\
58071280797966001631977903387858844475124809`60.*^-29*y^158 + 
    1.89430758860080517156319452025586265532559115529439543301776346321000513\
104361261683494`60.*^-29*y^159 + 3.396952812918136957244439050414203580105670\
31853885383398240293110689681934919102599087`60.*^-29*y^160 + 
    6.82545594266527356923637053064582240580203841735476260739987658411024819\
94930154030907`60.*^-30*y^161 + 1.1981089311362297082957440713668384694834904\
8330157635989615617990439521332262942833945`60.*^-29*y^162 + 
    2.38889560704122459150818549373099937324377352008814730720411774968343323\
55737551757368`60.*^-30*y^163 + 4.2633527538602280752446432128811053863667191\
562860355772907107048139749152788792837557`60.*^-30*y^164 + 
    8.29338231990960179868419676793649495823772488068331685656861791537768056\
2225315250261`60.*^-31*y^165 + 1.50545662151744893224419410944883503347824258\
5049796305384632212957853092467846331945`60.*^-30*y^166 + 
    2.98185849759339508120411357565307580496397817901274049727661548956203423\
1038865734555`60.*^-31*y^167 + 5.26963508847342809089111224185753035031273438\
2090313673915655758719576727583102754915`60.*^-31*y^168 + 
    1.06479902396581594120300203981974449404269630950671705514419428576659815\
6830193490178`60.*^-31*y^169 + 1.86435089255869495641812803481301028044001173\
8720621134910984074162390454106833968473`60.*^-31*y^170 + 
    3.65780150676599513499043770125083817541451651703348993208076166038117365\
200588347371`60.*^-32*y^171 + 6.622855638169788579549184140236233756105306903\
57937265249978413073366708022071823949`60.*^-32*y^172 + 
    1.28394028804044377121008518809440007117187010766794140678260313367372108\
497910625268`60.*^-32*y^173 + 2.316568088476144517492402051226297900796869972\
19867899435644322704396000993716844476`60.*^-32*y^174 + 
    4.66458090908534481839825453915817310559991726628334849493999923035662679\
8655151291`60.*^-33*y^175 + 8.10236206397108961761449488838344529979788728255\
00673062422898910809579615896077112`60.*^-33*y^176 + 
    1.62775971441733156713932594298681557519844085349035120520425058237971876\
89285570701`60.*^-33*y^177 + 2.8806550340325074488176360189484391588017855427\
590065299529169318296101351980105474`60.*^-33*y^178 + 
    5.53891789032064309028501603720793258451836904339994449040669777269895280\
2105084031`60.*^-34*y^179 + 1.01589458833492574202855213008460527828161584499\
55493774005107173954366501132099271`60.*^-33*y^180 + 
    1.99284334037077101042263080229779195389946084465581081152969142442181423\
9242328806`60.*^-34*y^181 + 3.52208333848788636768751721989805526015841623425\
1726586958963740572071767971839635`60.*^-34*y^182 + 
    7.20031964683569754776399941992810653183493226562238994238152527930554997\
736723241`60.*^-35*y^183 + 1.239325030297003934004493511027028214787734003444\
067368038099692864784196857414756`60.*^-34*y^184 + 
    2.43398811994310910002709513798986897929654285591222674249130180561056612\
865196346`60.*^-35*y^185 + 4.414768600764756095538370834214104156934818205595\
20926486860726117656013660877906`60.*^-35*y^186 + 8.3902975526114940629475943\
274357027596792391082480139415212823088231512625398749`60.*^-36*y^187 + 
    1.53618589971343877327825222584082055629079631578362768466528630150405413\
883943315`60.*^-35*y^188 + 3.098473919104873337508633410522447850315088724550\
9074176697510641354019389189209`60.*^-36*y^189 + 5.31216172762783426462189198\
95234557661941450878279931357895312141203164830369801`60.*^-36*y^190 + 
    1.08551898702353635749874239340541121788030606280180105754384979304330398\
51960884`60.*^-36*y^191 + 1.8902950088565304415740925675970201931917167913617\
023437707398802886502919026021`60.*^-36*y^192 + 3.581995472792709501003537119\
63583720562662631409379186083700931261865212342884`60.*^-37*y^193 + 
    6.68680325192197605072906726716469398725005346913328053722039521205755777\
2065413`60.*^-37*y^194 + 1.28689430985750152972453936115338031587699930873617\
7122354944918102550950706512`60.*^-37*y^195 + 2.29104224262477954284405163880\
2562181985204865097767555021418481660511162252244`60.*^-37*y^196 + 
    4.77427075629566368551722857833628960611217767290451654323025384694388202\
171647`60.*^-38*y^197 + 7.995618828645294040647109835121531342523305272418851\
03053734136434198155872526`60.*^-38*y^198 + 1.5855615479517609548077457954143\
3266654512960996780417854199331524353305208344`60.*^-38*y^199 + 
    2.87139842243554754268889411080699237988290950533229771453647972850542583\
964217`60.*^-38*y^200)}


==> anc/V_numexpan_CF3_s5.m <==
{(-23050.36111646486474257114213701763668434791045740139207928651258852889563\
263699443`59.395573691717175 + 129062.716726917119735779537660198990813248094\
47242090441801778396010868804799484229`60.14369676072229*I) - 
  (45834.62142635924242523284538367799602902463770305735797868736970457296409\
722392865`59.57688716907937 - 165490.2626320456436861784301285278338123497272\
9471878075653640888201082641645255518`60.13446596564198*I)*y - 
  (57444.16315553337999553987123580866735858200215753489263821770241829273157\
381941955`59.581630455054416 - 204980.832799784137198781105611157699043889556\
93833407640775317380882547959175721535`60.13409780127846*I)*y^2 - 
  (68607.40535061850489036456310824583875261917915628820629732887053744597973\
159335936`59.59098789841861 - 239182.0820844474800456595368032243522742820481\
1336427577572418581369766917913072667`60.133345545384024*I)*y^3 - 
  (79704.73414863866083695209503497659596565587276093693701056458508216732899\
244049914`59.601812663265996 - 270459.262390400413906078662244822743260871276\
05661785366164792345507799540163534905`60.132430404985676*I)*y^4 - 
  (90251.00999803647847786573558493012906468768575295480978525611642779876737\
104542755`59.61048203740637 - 299661.4789576460176946194530680992351229926439\
305654166009334140544166778349723658`60.1316608852336*I)*y^5 - 
  (100250.0119392857750991218255250739832221793930113068457851652601074328711\
6320286007`59.617349536824214 - 327161.33358882248458415889001168447595989744\
795120404241546477710118653197299609711`60.13102707362155*I)*y^6 - 
  (109787.8081582873663881978964872400049597011127290890346942690789497321338\
8871038953`59.622990710923155 - 353226.43009894671681625816034298536708148489\
032617982067871859421763984362717692698`60.13048978828179*I)*y^7 - 
  (118944.4686761728899166103804572147989710257600722252689464912681315628718\
0676996638`59.627788182814776 - 378073.92849980673749624037985539213219482734\
26927942689844776401031041303039681955`60.13002066214445*I)*y^8 - 
  (127780.9888055893995464398022641370553186091028714205441474203318547705960\
0061869978`59.6319743395651 - 401877.6093101528685643223012374687828316027665\
8350782760383809359673685214656883223`60.12960190512572*I)*y^9 - 
  (136343.1377218649639766732435084523131323348366365750825379957953325069885\
0273113175`59.63569550619016 - 424775.935453703416234489843927146111902214239\
74457963878814021919176756120887148241`60.129222126787674*I)*y^10 - 
  (144666.0221956647265059941175090151893080603801712201946676101442687029607\
0251651511`59.639049148067365 - 446880.13054707635411358995072616904077619565\
323193840962140733385708358705890913059`60.12887365323109*I)*y^11 - 
  (152777.2734957642066736128562479132187971637189325190440192133315058969899\
9999395619`59.64210357282216 - 468280.677642682725883847981165846149897784573\
44009307815116842792125419894027182766`60.12855105574173*I)*y^12 - 
  (160699.1401088259983454230047164546929846183780144188687151018127729569448\
6595642853`59.64490869443643 - 489052.171876972835462420733441675374677194456\
82347606873886644718130143703298944928`60.12825033349485*I)*y^13 - 
  (168449.8845692822981700906549945093364746555021023274699169570401227224981\
7689143236`59.64750224524962 - 509256.885410227242441589585485734195104367197\
22213312706171653129429792625991128469`60.12796843712637*I)*y^14 - 
  (176044.7440530480464797988022372052950964617499251209862276683227225023659\
7264420247`59.64991355415768 - 528947.399314866744738383177691079384514705948\
10967830414422553526795634575892520409`60.127702976912325*I)*y^15 - 
  (183496.6101452787312843899624233621286467956870874887455126047354352638504\
285892799`59.65216595071674 - 548168.5700091862823387839779022546483494236177\
5880356853236624553927307499506587705`60.12745203611714*I)*y^16 - 
  (190816.5220763042926365120786129447151153029253229047359931312975001507115\
5603294935`59.654278354813975 - 566959.01885314461916939913128476187962836236\
439227114485877211284223113003419458592`60.127214047100686*I)*y^17 - 
  (198014.0325050999828981406740661893519455775469020179743796044123970954213\
2336906696`59.6562663631373 - 585352.2761037786586219109033330290934694202365\
6658050235356322065383762004137175569`60.126987706398*I)*y^18 - 
  (205097.4840452957260550294160092951940702558668090927770360030057231458499\
4786491628`59.6581430134073 - 603377.6709418558111980688284533092663769887172\
9189425033658880745342581096210371925`60.12677191484794*I)*y^19 - 
  (212074.2219121238413582333314972107248089254537373836787314318162887100400\
6764376781`59.659919335688734 - 621061.03239610371150182186782764814929336081\
34765298268718937886695284921970367856`60.12656573431496*I)*y^20 - 
  (218950.7599601666764673540753380054387270100892107199101672133544757059262\
1150460095`59.66160475905552 - 638425.247586628381106505665194039127649019377\
33149236559291743127715124397837862276`60.12636835570295*I)*y^21 - 
  (225732.9121158738830709925560662937643556013607019553983594864988907767946\
300560967`59.66320741752909 - 655490.7109737552471292156279872316570823160889\
5675886868646950043725822332249396743`60.12617907484228*I)*y^22 - 
  (232425.8977096870211537396520549867908112939306111585230452879406384356500\
1606915375`59.66473438430126 - 672275.689375282911498345929649148346193927603\
42895599047215330873161841164917062314`60.12599727398712*I)*y^23 - 
  (239034.4268391410564266466117868510244597354563236305262821156163673226359\
4721888533`59.666191853869925 - 688796.62118195325009781159289098831056875555\
719811274920168311700554106599720820849`60.125822407391176*I)*y^24 - 
  (245562.7702539514306014679725847916320658039228636748111697180210872075785\
0638675242`59.66758528565831 - 705068.363648737366618110007729237784042126293\
98589441438788708108620939873197499945`60.12565398990125*I)*y^25 - 
  (252014.8171007646344088605606220593691591887895758345026904492318914575661\
613044023`59.66891951868748 - 721104.3988272827127166218134869596092313989383\
0836767747896688941216458276183405446`60.125491587821294*I)*y^26 - 
  (258394.1230414277139915675905875372044123361408309209793186599392323631794\
2911721005`59.67019886417236 - 736917.006266591890299396159269732928387607310\
80256908382275476155972307517207360436`60.12533481150964*I)*y^27 - 
  (264703.9506615328834929027077195049894654648917270283572186118634846120052\
8019897285`59.67142718105575 - 752517.408794176507003899880379244495684599702\
33904957394140651445315314164453632274`60.12518330931782*I)*y^28 - 
  (270947.3036473499718379615571214792438754256415795241267023987046903983966\
7989727606`59.67260793819453 - 767915.896324981650896427610004949149329975581\
73102872367280021905803383509216522875`60.12503676258041*I)*y^29 - 
  (277126.9558829769730681374160768032518955265172476067355011039568656895535\
4118622602`59.67374426598825 - 783121.931608645201915678357907275371832570060\
37009888554957637665624681230065728164`60.1248948814378*I)*y^30 - 
  (283245.4763740122817291975184311639413277842678798946744678836194959885084\
2075050833`59.674838999571804 - 798144.24103089159417972475234749873666302089\
739390062090789332228886624377778857373`60.12475740132597*I)*y^31 - 
  (289305.2507172982803719505619789468391596113452282927782918182160095080590\
9780374264`59.67589471520509 - 812990.892970249988312585171028979292115675572\
40596512491615993981133866471347716063`60.124624080005304*I)*y^32 - 
  (295308.4996928085859919542268252278019855904005017369421958232206872871187\
1696076656`59.676913761129526 - 827669.36573207227376642223658239429608550084\
932501992453900606440926635744163851514`60.12449469502925*I)*y^33 - 
  (301257.2954424893890669846245681127316028243365494223692145760470431002384\
255484377`59.67789828388858 - 842186.6067052731973077929004447773238242076045\
91059704784833433750988490233674925`60.124369041574276*I)*y^34 - 
  (307153.5756138306597328379466756831327219987987148271700006052747133330502\
6299876742`59.678850250903054 - 856549.08408915854802101921290119197643162293\
230719359837149794636178488537425026189`60.12424693056941*I)*y^35 - 
  (312999.1557773027950294859878087641958945306217058295900968777333909715311\
4249815919`59.67977146993284 - 870762.832300149018634746954344209369923682115\
96271258200957511319503427693691855512`60.124128187075314*I)*y^36 - 
  (318795.7403722455907315341990261781197364032467170793921130580562704613948\
3420247267`59.6806636059344 - 884833.4919776269486158146922097051917534220441\
8708998285816550101962932220733043283`60.124012648873084*I)*y^37 - 
  (324544.9323921340026601661508369287307321690343642942703699277252598711010\
4860606188`59.68152819572713 - 898766.345354292583337591852259197956939491843\
93690479530780467980015617552630042378`60.12390016523004*I)*y^38 - 
  (330248.2419849596174217349930466360670775961330966649783868502620100602481\
2958100129`59.68236666080616 - 912566.347631503559070660933978313584697193133\
50448398763046882855861550289684736601`60.12379059581573*I)*y^39 - 
  (335907.0941159313155177923534330554134234105872214291481808593434262613583\
3370791626`59.683180318579225 - 926238.15489808143655288680162973064329905345\
957931348466640684240476768641574784775`60.12368380974633*I)*y^40 - 
  (341522.8354164169984781932606327915658585365283279161310298654262787316081\
2713921278`59.68397039225755 - 939786.149047354989329033010747595647466969833\
10507606495033154387491318347627172212`60.12357968473898*I)*y^41 - 
  (347096.7403239450264343437299419379988386071839099772638807830959693182011\
2410534691`59.68473801959144 - 953214.460078151119492511206564617500317161698\
6926033221428313024703353487114006633`60.12347810636098*I)*y^42 - 
  (352630.0166023248343662044890474237844721490451704462051313530488550352176\
3532112388`59.68548426061068 - 966526.986108202430109514204234249366579993954\
75433346469870444009963285560758487441`60.12337896736097*I)*y^43 - 
  (358123.8103178793195883237919324083552902147459969854964736992310387065319\
1749615103`59.6862101045039 - 979727.4113807772139548144520251065023567388979\
4069939953815519449480717040425445302`60.12328216707137*I)*y^44 - 
  (363579.2103368945864200505659062069744328173718717186576007516419156322720\
221080545`59.68691647575046 - 992819.2225054775110674573905406202388283076922\
2418162179825177374420758812130621738`60.12318761087303*I)*y^45 - 
  (368997.2524002800991536987352659577659939323431561477754524324610007229751\
4693270177`59.68760423960082 - 1.00580572314067808537395281655135822762864885\
018114729754441292333362716368632014185`60.123095209714144*^6*I)*y^46 - 
  (374378.9228237716231358338621731811516234108633060331200073670148795913443\
627047858`59.68827420698755 - 1.018690047296858667534828946264528017442035231\
72140116013357262251482999398927318892`60.12300487967706*^6*I)*y^47 - 
  (379725.1618655423601482763759148208780206971678833528579591333675878973056\
4277393531`59.68892713893671 - 1.03147517141619920789561570841538942507512469\
346820319739107564675137715619294085971`60.122916541587*^6*I)*y^48 - 
  (385036.8667976067082908096183564537901690313975722248466946143232706265888\
8130373668`59.689563750540096 - 1.0441639253635229940347102662720717984364703\
9705282309078271447921475686961404666019`60.122830120658094*^6*I)*y^49 - 
  (390314.8947127381474192017773178500342957842358696867322550823707910695945\
6917219671`59.690184714539754 - 1.0567590024463834096652808940463478182132993\
8547749368670409691634174989072722087821`60.12274554617227*^6*I)*y^50 - 
  (395560.0650946413992876447682743515541016031507947284744802061486153699474\
2376950151`59.690790664569654 - 1.0692629685673052481307595294022451714212448\
155063082300858080325813474621773493132`60.12266275118737*^6*I)*y^51 - 
  (400773.1621757078318469459302329801389581723823675051097970287476977450886\
4698061074`59.69138219809336 - 1.08167827059850764967446890491593273072416329\
108456717814657468011277046985137299685`60.122581672271444*^6*I)*y^52 - 
  (405954.9371037507211009662412174597096274553190908970458497915436705715828\
1910180438`59.69195987907134 - 1.09400724405852088321035238533089207124414028\
418449021100989904719681724201099860204`60.122502249260286*^6*I)*y^53 - 
  (411106.1099365882295491975359664795717372632872372276792683432170677205655\
5224944385`59.692524240387264 - 1.1062521201606888644151814029203196662979614\
5870882084392290460386242955842373032194`60.12242442503564*^6*I)*y^54 - 
  (416227.3714811546123000266747212635813059951222615246200984264145498138484\
1506665438`59.6930757860592 - 1.118415032295395743910715409656942177453379587\
09152721910415316759310313721979505459`60.122348145322434*^6*I)*y^55 - 
  (421319.3849919225946193797081389101252667199647268548717682499287473414499\
2102803304`59.693614993258116 - 1.1304980220007784578580882109696703999151602\
8579726941042744904728858142902288576894`60.12227335850248*^6*I)*y^56 - 
  (426382.7877417690643715173561409591638828886575971022699408667954104730611\
7019510485`59.694142314153595 - 1.1425030444705293312221096452070406080173332\
0510085124882680557150780153970450960123`60.122200015443575*^6*I)*y^57 - 
  (431418.1924769762220041863291689605724227404747905826855170316935290569629\
5802735676`59.694658177604175 - 1.1544319736420207951940248668771544657707664\
7191172163718780745103505364275257395358`60.12212806934211*^6*I)*y^58 - 
  (436426.1887668009493840809925119440515631565152788138447972499873483021849\
3099598775`59.6951629907079 - 1.166286606903286273450781568723937039492928541\
99855163249617345897329843408797548379`60.12205747557808*^6*I)*y^59 - 
  (441407.3442569409884870770348154444740776371000967895332386514803011523261\
3334323638`59.69565714022653 - 1.17806866945327302403625252020122734459068157\
188386249062773434661654265987819559507`60.121988191581394*^6*I)*y^60 - 
  (446362.2058352561016995537250471919461331971534325813951419329785241938717\
5503139594`59.69614099389587 - 1.18977981834616441170884673295453755986976194\
206561686886721470231916705663421292851`60.121920176708194*^6*I)*y^61 - 
  (451291.3007172475359909462056076175202503603812568558420598197931419042145\
8062646787`59.69661490163255 - 1.20142164624738302186726880034953275774175578\
252373965017797915335247302136071106354`60.121853392126525*^6*I)*y^62 - 
  (456195.1374580443839309998859617662487339655670825338383509428620653094622\
8957225281`59.69707919664749 - 1.21299568492607459126884730168319270260616926\
946076188074648410884050431696993153038`60.12178780071042*^6*I)*y^63 - 
  (461074.2068969776593877036252479251754415488519560075971172648173850490027\
3895293146`59.697534196473924 - 1.2245034085063867545940209131156218887010362\
7917622337817772885584209154916050230571`60.121723366941644*^6*I)*y^64 - 
  (465928.9830402308334640651726126687420902922937069261918743310679764028711\
6721652092`59.6979802039183 - 1.235946236497654024343365345032766938185291426\
35862120458412774960633766635369599959`60.12166005681838*^6*I)*y^65 - 
  (470759.9238865295659961082116799790626104030444251712121321457125934750917\
4170982449`59.69841750794048 - 1.24732553662164515539620475114709278856650755\
774020361962421186083180510912407346503`60.12159783777049*^6*I)*y^66 - 
  (475567.4722003651374309176825873814076275621248286723687008121337355531010\
5631673972`59.698846384469746 - 1.2586426274532900740908782188801580144117928\
2211637788533823377497618418074144868341`60.1215366785805*^6*I)*y^67 - 
  (480352.0562368285020382676600154787744910472583324936081346306896741966176\
4466760605`59.699267097161865 - 1.2698987808897541402252559247810786364805419\
1804312788423592209991860644513650005088`60.12147654931007*^6*I)*y^68 - 
  (485114.0904217587879236791607955473697806416675404036211327248987943735933\
0087454622`59.69967989810246 - 1.28109522446134456516517065265959106858219283\
543720946483691742846437688113163761128`60.12141742123142*^6*I)*y^69 - 
  (489853.9759905761330573123606963747899966487962933634549111413609919192651\
1259191366`59.7000850284611 - 1.292233143496497337165888428062088773429018153\
86534774237147922058166198503314924958`60.121359266763214*^6*I)*y^70 - 
  (494572.1015888693473489481953064818331768818389969366744135275895343968453\
3595356156`59.7004827191001 - 1.303313683151985659856291285230759980385520249\
78105781003279092940749288279990408048`60.12130205941074*^6*I)*y^71 - 
  (499268.8438375400108700487242740734648373099936862582084045564977322308374\
9738050994`59.700873191141945 - 1.3143379503184976103196069711587573395295046\
1958528748482826635514910323400517173342`60.121245773709916*^6*I)*y^72 - 
  (503944.5678650627576953071161041700966455861779291337267559127294197708341\
1019824286`59.70125665649843 - 1.32530701541083833050568209948219914291912678\
011890589023510010467487365638326060468`60.121190385174906*^6*I)*y^73 - 
  (508599.6278092035983422829154389641904304340342671433277233318646111198365\
9386323414`59.70163331836468 - 1.33622191405120911062317647082259047989310606\
929126638124479783007591382351826472454`60.12113587024895*^6*I)*y^74 - 
  (513234.3672903415291575925726669198149359458090570831885228168303763323426\
3789247976`59.70200337168081 - 1.34708364865329217467073117850111863690465932\
778419270736351656857847419997820027327`60.121082206258286*^6*I)*y^75 - 
  (517849.1198583610223013718076143698008862165322360199755685889498501359809\
9217246433`59.70236700356369 - 1.35789318991421704679587345467087261938710823\
85144260206987722753014923238321613623`60.12102937136896*^6*I)*y^76 - 
  (522444.2094149222288980919279490902892752420268030738368716019840891887636\
1132375185`59.7027243937111 - 1.368651478220894346925431376844013114218633269\
12957668973690736176519562606831645594`60.12097734454617*^6*I)*y^77 - 
  (527019.9506127700515807956681195607382545010515942735923378827831433253644\
4310123128`59.7030757147804 - 1.379359424976668949912623223924445071439362005\
80131988199321563955738833090849627006`60.12092610551603*^6*I)*y^78 - 
  (531576.6492336110570081892836457551658808530612318937674004537460658293322\
2279426814`59.70342113274354 - 1.39001791385376066720537998049043477364607110\
366273207044663077900189889586766256311`60.12087563472971*^6*I)*y^79 - 
  (536114.6025459670967920891531351059669040188697971338042848898714788369344\
8136656764`59.70376080722021 - 1.40062780197652169968546926397671932891601917\
509649901992525931137056054831285740586`60.120825913329526*^6*I)*y^80 - 
  (540634.0996443052423001854712490115454484754479337808060132018467631425882\
2738820226`59.70409489179074 - 1.41118992104014140350933732903511814654609812\
898711072068378760757343704576366642325`60.12077692311704*^6*I)*y^81 - 
  (545135.4217706441128498752554505186771003984807461094880154267723702204688\
2780757008`59.7044235342901 - 1.421705078369066281129011839246844035777755779\
2686232183216643345413381931840946291`60.1207286465231*^6*I)*y^82 - 
  (549618.8426197459101118951795269020191382176540357208909466879903294706039\
0078518587`59.704746877084524 - 1.4321740579190728987253830140136431551663232\
0972374065983117689752285888197658076449`60.1206810665793*^6*I)*y^83 - 
  (554084.6286289205953099283928292699338112613500522065748750700042030026138\
50898784`59.70506505733165 - 1.4425976212266303905307729679478025093197066897\
3511759991606030538756816062027666282`60.12063416689127*^6*I)*y^84 - 
  (558533.0392533928869069830841744704166247172222461135379049759532197506444\
228562359`59.70537820722586 - 1.452976508308914451187827218005149675912963663\
04334795228778311196592812456864458652`60.120587931613386*^6*I)*y^85 - 
  (562964.3272281134258903738891598836768464967171935620111352644388658121409\
0816313022`59.70568645422917 - 1.46331143851758366683451348166133989175923664\
027902974097905260888057560926173310055`60.120542345424745*^6*I)*y^86 - 
  (567378.7388168319385523579620931813887472961229664930515339667815048214494\
6428052909`59.70598992128926 - 1.47360311134919939984714115255274989558216169\
210600167730741936497561938988359409117`60.120497393506575*^6*I)*y^87 - 
  (571776.5140491919731928549650284984082450102825172126562170247553291320291\
3428313578`59.706288727045 - 1.4838522072149601723910944147467231303362873735\
9036506946110083326617475815556194223`60.120453061520756*^6*I)*y^88 - 
  (576157.8869465533055397253716266622779479746109715176144778036208003060604\
6749667752`59.70658298602084 - 1.49405938817222875813762148511464451745558593\
423258847494551574155649138486905592654`60.120409335589514*^6*I)*y^89 - 
  (580523.0857371989570502127145675621139454741622644276105915554099789327720\
4120464831`59.70687280881013 - 1.50422529862015334938642023309311227308838309\
372219982167096474120372174332683259851`60.120366202276166*^6*I)*y^90 - 
  (584872.3330615385550292702739466245708475377914646683790088658502454486871\
6223676744`59.70715830224882 - 1.51435056596152174780672986007894344442471781\
650226717461471637009227524909359339569`60.120323648566874*^6*I)*y^91 - 
  (589205.8461678781282292144876731944851872800119429748749087949488192818103\
2118399712`59.70743956957948 - 1.52443580123283821101923980087126960703602243\
436211591964876384481787835421330516616`60.120281661853284*^6*I)*y^92 - 
  (593523.8370992880565074912649239868823622968252373150587484219333164271061\
7421624132`59.70771671060677 - 1.53448159970447518790439099191849606014210064\
528372421679246735141088715952823051909`60.120240229916085*^6*I)*y^93 - 
  (597826.5128720654901853149409720636364097815774703432439849742348370927636\
9433752598`59.707989821844635 - 1.5444885414526256253198451270033457915024513\
0244123249567574075070110118740110513634`60.12019934090941*^6*I)*y^94 - 
  (602114.0756462548642222638828393348297430545418174901750042852701931246111\
4893112304`59.70825899665581 - 1.55445719190466486615430420621865688419085082\
477389793825852937831766356728075699222`60.12015898334594*^6*I)*y^95 - 
  (606386.7228886599196859677379808727617525616011553492065060222663503246247\
7336076343`59.70852432538403 - 1.56438810235942351600117905787150514970655985\
293334894117733292695931452809588120416`60.120119146082786*^6*I)*y^96 - 
  (610644.6475287526982775259517144354067436960976895191362288811736814011980\
1463796339`59.708785895479615 - 1.5742818104837732500890396399789820816253630\
1674181547795212928579546338090487905519`60.12007981830809*^6*I)*y^97 - 
  (614888.0381078591030585085784058632443212027433439464098593086870897784564\
274621737`59.709043791618505 - 1.58413884078683565561077378166753570062167120\
324516753720934597754086846201202825478`60.12004098952818*^6*I)*y^98 - 
  (619117.0789219766462546074597346470493797439355549139513412781661442330001\
1959828784`59.709298095815456 - 1.5939597050730392167541660940835471114475871\
8645019182575562277262430314020336075781`60.12000264955539*^6*I)*y^99 - 
  (623331.9501585577755115553681464989329523913906093455656976851851929866622\
1442326115`59.70954888753151 - 1.60374490287517087039156677662653209832077030\
955684978900146523253656177887128496452`60.1199647884965*^6*I)*y^100, 
 (-20203.73342667779242828513560263308089440927569370431369043379823946519489\
862287786`58.349524464789845 + 1.27752044528491809169598517072048250954233220\
082307216562075661035838801356845878304`60.15046069436575*^6*I) - 
  (746058.9613007585291982732745777989155174196869071633864520665388705291830\
4628368672`59.56049917226329 - 2.80509395177082860722982709630594674171155852\
440542430528835803402553974201506461354`60.135673432767824*^6*I)*y - 
  (1.518153477091407491405430336571781777911855224434441604988390068396999256\
71056930205`59.626733625235374*^6 - 4.838456207508982898411448110560296916331\
75928663419333931981656735164448360682652026`60.130124761275596*^6*I)*y^2 - 
  (2.409415528150346712459970109942303768968710778612159421615180149595087842\
53971440011`59.650896947902936*^6 - 7.221185961773326967613617039816744851895\
04087613692141373734718952431516011586415961`60.127593772154206*^6*I)*y^3 - 
  (3.428287525024810440817476268367263109915569725643991961823151664966377608\
72168756644`59.664274839539644*^6 - 9.927834685481372001521671736040455643237\
33851697344683084049176333750685203671354348`60.126052138017926*^6*I)*y^4 - 
  (4.567500980488693786692707064588038860087462461925235275329339112039435038\
00869983979`59.672807030925476*^6 - 1.293848964617660377784352925436111382978\
214448228056441584008350906811546629560108806`60.12501196429461*^7*I)*y^5 - 
  (5.820417065067059637929883929626873734346977352173018922600803419440161603\
08135738262`59.67874771302982*^6 - 1.6235531279336100545828290836004462023600\
25523112616117594051034921276478855856574329`60.12426011238496*^7*I)*y^6 - 
  (7.181649073681546858502473922234824533733648431319310187705646599353161253\
79397620782`59.68315741439632*^6 - 1.9804030537979884838437599653332862507507\
32263561881629821798690313634969592769649503`60.12368682193316*^7*I)*y^7 - 
  (8.646791617663622952423634797401494201731354517730554145478496573261064075\
09070104415`59.68659676646879*^6 - 2.3631357883166385976412584460400382619034\
98513972664814957342107833448065472661763649`60.12323045097182*^7*I)*y^8 - 
  (1.021215360702384925568091449173703594842530439546088623167296864634962855\
593526150256`59.68938655435287*^7 - 2.770671187825322309182598104516047748333\
709617921019692787000119483943162431667007108`60.12285420420038*^7*I)*y^9 - 
  (1.187457600266860465185171446630297923917602943628882645959829357683011117\
083764070113`59.69172179518211*^7 - 3.202073731970660846926252065991145529929\
684371738855785165456058711337198842044992499`60.122535011564835*^7*I)*y^10 - 
  (1.363130808313843336474778867785302342839109292630068709625825743598968678\
048238851807`59.693726954551956*^7 - 3.65652361093491244037316036753149115839\
4842985041109872603313705166445178175606063351`60.12225780319145*^7*I)*y^11 - 
  (1.547992073786649847128286269561127172958810114413901742151725540872883826\
964212238068`59.695484723085805*^7 - 4.13329493539906973930446084794654262805\
9080183758145613427226133761619407503416023646`60.12201238636461*^7*I)*y^12 - 
  (1.741824376617855417138268003542959227459319944199187264401658349895691126\
986547393576`59.69705193026953*^7 - 4.631739130079321700505560572633518920225\
815698314252363905900171043261379080520964484`60.121791657084195*^7*I)*y^13 - 
  (1.944431929791206472915377992363948794779790878316232806612570333671741151\
13715914806`59.69846878670684*^7 - 5.1512720896915071465788137784063159552885\
06138556927638634407619418157191494894224433`60.12159053251358*^7*I)*y^14 - 
  (2.155636638324772953664145248655294996030098796162146401795584821384061883\
173939948957`59.69976447721305*^7 - 5.691364096425818212318004641070237416054\
900977606747008969560703539400069239972645522`60.121405290561654*^7*I)*y^15 - 
  (2.375275352803716587013079397059443324272586408938929992335644620904863163\
444844515641`59.70096066647243*^7 - 6.251531794082157003156332895040939441600\
3517217628759082951383998687015463603624399`60.12123314844412*^7*I)*y^16 - 
  (2.603197701259879469182305194413446376441995343847930906442854878007904301\
850923755802`59.70207376402005*^7 - 6.831331716930432849398332681477685921701\
078733113119809272050001133385613371571010939`60.12107198631837*^7*I)*y^17 - 
  (2.839264350673640505665223873393191472000041876835946872215255905240292345\
029875750853`59.70311642700383*^7 - 7.430355010734537874653923374424422577193\
121848106088665270250642320342881613149885884`60.120920161626955*^7*I)*y^18 - 
  (3.083345593483639516256626611699124408088312362163125513057938681538314652\
233590778783`59.70409858091788*^7 - 8.048223080186415700441267784902220171497\
169276505284034027616784555152926423701212765`60.12077638166028*^7*I)*y^19 - 
  (3.335320184027066744403476707961358001419597512060436642598102806022998202\
879714489065`59.70502812760689*^7 - 8.684583965171125661287292797946098257875\
831564154423440340107012329662406432813238001`60.120639614369146*^7*I)*y^20 - 
  (3.595074370040649971572177434072348868914562624913357804227093222480657857\
999071788335`59.70591144570464*^7 - 9.339109296982728269935968685654270371539\
523231235258496442387043070531156434905547809`60.120509024840146*^7*I)*y^21 - 
  (3.862501078449675640197126871527694388783310533264997137894816595027605199\
250362809658`59.70675375045902*^7 - 1.001149172088581180649827597429170195833\
717617907661673242352730120183716535725487009`60.12038392931911*^8*I)*y^22 - 
  (4.137499224684847878244004571003320578373957242873840223908832332643602001\
701578777239`59.707559356520576*^7 - 1.07014426973115879363899059792310850681\
04958180233483122708377182175892497601568925322`60.120263761443084*^8*I)*
   y^23 - (4.4199731219964996682166070037559760150470438308777366840610567979\
22616159949733125167`59.708331872630666*^7 - 1.140869061322653093703601619102\
4683150760403736500848564533380038517056278588220876494`60.12014804710125*^8*
     I)*y^24 - (4.70983197253611470895976146161117129664886975704984961465882\
1645236416483735169863036`59.70907434777392*^7 - 1.21329791496914647347731550\
91948895597799725149874033128529778239668187839532895262172`60.12003638548406\
*^8*I)*y^25 - (5.006989425916083701717035489274888284842063842722281895845169\
125613144778369361593886`59.70978938224616*^7 - 1.287406586264316614201658712\
0409560483925617403023431133630209898933496304620562647795`60.119928434630275\
*^8*I)*y^26 - (5.311363193927027500494057148317518655694466142884275721015224\
995891441307781682885019`59.71047921302633*^7 - 1.363172094239613038747655347\
9466520169906615000253914045659112321160321949193785051087`60.119823900284054\
*^8*I)*y^27 - (5.622874712354836795065606122772243383274824316529266416254867\
845092396354394822260546`59.711145780099265*^7 - 1.44057261239325374271747059\
23384318194752226347581750246051318432780598097410149984504`60.11972252721643\
*^8*I)*y^28 - (5.941448842583765310122736953135173156813089286381079794690082\
851528822575396657555266`59.71179077849567*^7 - 1.519587372519463548224643416\
7105733422055936592323450255451754409758384437677796965225`60.119624092401345\
*^8*I)*y^29 - (6.267013607030239368113647953134941886782453433512636561907569\
589768473210009661831592`59.71241569950987*^7 - 1.600196579465899622669924850\
800654364828620771970657305293618852296770155384714170123`60.11952839960158*^8\
*I)*y^30 - (6.599499953520029388139554360641815975078877075335294804371739269\
673029921982014183718`59.7130218636353*^7 - 1.6823813352709246907665740937264\
692780204748049586602607149127308077308351289387808062`60.11943527503677*^8*
     I)*y^31 - (6.93884154456862857143877886285975826662995635529398026004737\
0340441595855761364136048`59.71361044710267*^7 - 1.76612357139210644483822140\
82235949995874086089299479993285577692426062231019017584204`60.11934456388931\
*^8*I)*y^32 - (7.284974568202336714726959233676832829970523187736906286947949\
91325415923310616058027`59.71418250343274*^7 - 1.8514059879471704508467243958\
992431747864121299015834604850727961415963195024906217586`60.119256127464446*^\
8*I)*y^33 - (7.63783756750379624947150328565496584042530186936869806804840394\
6614330816998465049947`59.71473898107223*^7 - 1.93821199905931881305109152024\
1298774464158830200993938665896606342262973687489728998`60.11916984086571*^8*
     I)*y^34 - (7.99737128650925490525660710515674226855066715821422083437466\
4596312964991860596301737`59.71528073792736*^7 - 2.02652568353852855681161831\
74996861889295341110061523553794592511868980475739257372511`60.11908559107855\
*^8*I)*y^35 - (8.363518530447405112710231521708898225762555381287481891126353\
900668079467592904137848`59.715808553422384*^7 - 2.11633174024546335282799153\
19639548544532875283514352219692812229937305351720211366602`60.11900327538062\
*^8*I)*y^36 - (8.736224038607945097636632213176639180049447555656049180342856\
70814615819606563825122`59.71632313856912*^7 - 2.2076154475798602399422947366\
370595496815235750572564030006100281553077927445531900812`60.11892280001433*^8\
*I)*y^37 - (9.115434368374892683204400261784270406969516329398931036637772168\
067230944881630708938`59.71682514442741*^7 - 2.300362626614512080017042960327\
713804763628883429953354090838149758968078086222953869`60.11884407907212*^8*
     I)*y^38 - (9.50109778916517726849719327342495750553084259837324892733733\
3601430755446241831812144`59.71731516925539*^7 - 2.39455960746226497443469702\
51430144350054887696711181667003343960062135721775728136749`60.11876703355476\
*^8*I)*y^39 - (9.893164185184991499795248096320694821184247614607250499925049\
288556838040177508798984`59.717793764586354*^7 - 2.49019319851917060268204991\
82441178580599434118610597946456656988043770354750517886545`60.1186915905716*^\
8*I)*y^40 - (1.02915849660610016540925301963042112476303809127220574157112227\
35632898800899578825491`59.71826144042084*^8 - 2.5872506582739753076682155035\
452008923916182449817183006885052336631641822355744358452`60.118617682657835*^\
8*I)*y^41 - (1.06963129845257217433460597306284536115214827808028577783286941\
11702917475768236585401`59.71871866968571*^8 - 2.6857196694140128253526349779\
962660902516658730001608585742730919975850195604774399582`60.11854524718855*^8\
*I)*y^42 - (1.110730246044009092068531194396771857551741033498087061646257945\
082716316529933769005`59.71916589208209*^8 - 2.785588314991522633874698844760\
8895610601247927061950928864314378163375227506367300924`60.118474225873776*^8*
     I)*y^43 - (1.15245089105247265470436196522319765003456558705790732443038\
48574521369756077285838496`59.71960351742161*^8 - 2.8868450564434350035415610\
719739097446788170700759586092940689261267574508684540168428`60.11840456432086\
*^8*I)*y^44 - (1.194788908324702048571587370266288920544965356394112214486840\
0929049181872678033204073`59.720031928531796*^8 - 2.9894787132825564392676452\
099816097681585245008276034672341103206086895248535579688145`60.1183362116540\
04*^8*I)*y^45 - (1.2377400898376289448445890642378403318236787724660300438997\
840440610136006169465947652`59.72045148379705*^8 - 
    3.09347844429951768125718595011348819136166607566954689978277586033711915\
56962418019828`60.11826912018177*^8*I)*y^46 - 
  (1.281300339077528653482740679825434146650562952483651210049542237391967719\
6957146564381`59.72086251938991*^8 - 3.19883373013335523920310031195581154659\
01363790975159992365215901161152243627835203894`60.11820324510544*^8*I)*
   y^47 - (1.3254656658044931151487716967199500654578106365372313568628027010\
94889489553721620124`59.72126535123806*^8 - 3.3055343570846361112026104927025\
615500947430049841862121204339440661773155041197472251`60.118138544262195*^8*
     I)*y^48 - (1.37023218116812742594876120805584107102896981297594741074907\
52521688243277794273098227`59.72166027676472*^8 - 3.4135704020589765874087970\
925218427366451350811403333507119332830333106090361510417708`60.11807497789825\
*^8*I)*y^49 - (1.415596093144044366977944623036436220833690416061423573270163\
2393304108950301417210175`59.72204757643402*^8 - 3.52293221854096011586598704\
64640066976710741540185555582318906742668395024645866158657`60.118012508467416\
*^8*I)*y^50 - (1.461553702263940766088655280450459321689244560665668218877943\
3006289632215534740601762`59.722427515127904*^8 - 3.6336104235090853805970901\
759546734931148425425476550277398392063148474055063074991527`60.11795110045202\
*^8*I)*y^51 - (1.508101397614852136692240641067111656230542791689255355998500\
2428849867461653286148337`59.722800343376775*^8 - 3.7455958852116914698611554\
899375305087843412811059764979674257448293953706924870691961`60.11789072020285\
*^8*I)*y^52 - (1.555235653085653873272310321995271705467598470818048186117343\
5260048895930741174971368`59.72316629846309*^8 - 3.85887971173199533928516278\
40351343972908020864084156584248194865329470136455710584691`60.11783133579593\
*^8*I)*y^53 - (1.602953023841055463651389884512262786647711030103022759715077\
2808627982721877442676463`59.72352560541352*^8 - 3.97345324027759230134858886\
14345319590823661955771398461619350220647348007018437986975`60.11777291690365\
*^8*I)*y^54 - (1.651250143005258538729416540435524251625449319844919257621935\
8936728360983532581469724`59.723878477893955*^8 - 4.0893080271361440068169531\
24611275301824074378296625035466473231602514963317549564207`60.117715434678885\
*^8*I)*y^55 - (1.700123718539153906962704080334600988590159265409585942295675\
2505398159778733331412392`59.724225119018506*^8 - 4.2064358382446216907375853\
966159010071945747965869740894724363675954569711737087996639`60.1176588616501\
06*^8*I)*y^56 - (1.7495705302964457624799461992288150607151342441211486004867\
757758266146192091412592713`59.72456572208317*^8 - 
    4.32482864032448029262088517272166701670185610468744236272270375322468253\
94522950268237`60.117603171626435*^8*I)*y^57 - 
  (1.799587427245437553398058615631555701544227874664261864355212906275185064\
4033301901325`59.72490047123246*^8 - 4.44447859253959263140695085384505852679\
52334434303668547814357613229047822368316511057`60.11754833961143*^8*I)*
   y^58 - (1.8501713248444145630314526937484488065853744850062705272026272864\
762215168970227863715`59.725229542066614*^8 - 4.56537803863774176016646250884\
89630856743252589241385201025794965651630661157988930378`60.117494341724594*^8\
*I)*y^59 - (1.901319202559631135186589032157984671684044364042517654501981107\
3559098964431828488498`59.72555310219609*^8 - 4.68751949954001382815173050842\
64706841704792480073887871536632922039816633534701012751`60.117441155129676*^8\
*I)*y^60 - (1.953028101515871204052517102233059273808570788820673787743133139\
7903997248969214515943`59.72587131174879*^8 - 4.81089566634560487142416522780\
69174125885338989200524187914511027243247819501092677957`60.117388757969245*^8\
*I)*y^61 - (2.005295122270412786601905570409795051826450865527085641761872908\
4839796115666692230157`59.72618432383521*^8 - 4.93549939372239756876159965205\
49912241405171352079772917787950262385243818696791832653`60.11733712930461*^8*
     I)*y^62 - (2.05811742270200197692296932143457786921206275306948492998283\
91069486728352676272257149`59.7264922849756*^8 - 5.06132369365621681059534317\
01594241402290661742676263516879757924635339583135193850152`60.11728624906064\
*^8*I)*y^63 - (2.111492216007139829539358646727953621691233220015807795303605\
3124647527549467918907247`59.72679533549323*^8 - 5.18836172953396952679120588\
21210162164222917456508506904563150736204092363647038967047`60.11723609797512\
*^8*I)*y^64 - (2.165416768796615104537472211353292709074449992208456373655527\
6628710708785058724866009`59.72709360987696*^8 - 5.31660681053794384848222311\
73254209399486858778290323094848650635395447354412977925793`60.117186657551855\
*^8*I)*y^65 - (2.219888399285784821409290416666339405812474387587911973661024\
8728806204609528185254575`59.727387237116076*^8 - 5.4460523863304108564302122\
089259755307791536979603122770250180108692876239885017019978`60.11713791001758\
*^8*I)*y^66 - (2.274904475572619618024932822610276761754588914378944865631997\
0725646994741805416251172`59.72767634101013*^8 - 5.57669204200936120560961098\
38030839303121246735439091151879792600834175887402553381623`60.11708983828199\
*^8*I)*y^67 - (2.330462413997997894206777553266227651820513743172066325078101\
794034947988332130611764`59.727961040455945*^8 - 5.70851949331773836375352822\
93367041329088514537343678592702005363035358651152743907117`60.117042425900586\
*^8*I)*y^68 - (2.386559677583156778887242239099500272176224574371650565698857\
0650519539288485453404107`59.72824144971409*^8 - 5.84152858208991722666175580\
97295067518224097540005632545807915494094961606779254043331`60.11699565704048\
*^8*I)*y^69 - (2.443193774539593620127376784571524562352489891192363266299943\
0258286294941218680549822`59.728517678656424*^8 - 5.9757132719204365771811100\
67774841822792867089076028664853316029143195264532537702079`60.11694951644832\
*^8*I)*y^70 - (2.500362256847062946491703041042926486175446035804224783187757\
1655990384477493436211526`59.72878983299651*^8 - 6.11106764404113954941546004\
84702413480784019736819106516121255030876363222771038834823`60.11690398942061\
*^8*I)*y^71 - (2.558062718895634208735188223607634981625987067063499536152687\
8319632867117894901744926`59.72905801450438*^8 - 6.24758589339391969990328581\
14226234641662480951706500649703222382216576403169761485326`60.116859061775926\
*^8*I)*y^72 - (2.616292796188068199227665974770302874429188533170993505844428\
5017178404227242842556424`59.729322321206915*^8 - 6.3852623248872218724262533\
744599104037301287045972270813704905964105888097800385996851`60.1168147198291\
15*^8*I)*y^73 - (2.6750501640990376259675607072432170400751935987820720956189\
202481923844332508676505251`59.72958284757503*^8 - 
    6.52409134982531598868925337770936554098279058002160537549796153505943785\
55355154887386`60.11677095036704*^8*I)*y^74 - 
  (2.734332536687962342059176677024979021990931974387770530215845286704818905\
240505753243`59.729839684698796*^8 - 6.66406748250015638448721727700184861500\
45830555144385611518331318360459496178781095564`60.116727740626004*^8*I)*
   y^75 - (2.7941376655624543828541713405447986296978302070579276248609876358\
118930285860742810942`59.730092920451405*^8 - 6.80518533693636661473560274745\
9179480485330532745756316476137943768021434211174210135`60.11668507827045*^8*
     I)*y^76 - (2.85446333878957418652933346015305738693609665058439754435719\
30101685836928467094257468`59.73034263964294*^8 - 6.9474396237805562497906241\
215401774193984878090195098779190051226691058665206985586744`60.1166429513731\
44*^8*I)*y^77 - (2.9153073798522889055810263154378714573000860635427153452274\
98639135406491904159295666`59.730588924164664*^8 - 
    7.09082514732678785910670832631837527486253725051389134974187685531575406\
17830539028483`60.116601348396486*^8*I)*y^78 - 
  (2.976667646648698108321147413630407387182636363602618497006911083136183347\
6309902410741`59.73083185312451*^8 - 7.23533680267057428955017013700335820381\
77142128992984395275445989175138927683053463743`60.116560258174886*^8*I)*
   y^79 - (3.0385420305317528102508139965698821445138164013659547587365362921\
044758211319391563616`59.731071502974594*^8 - 7.38096957298430311403354367137\
86290813650952181177507563188879695905789634257695057125`60.1165196698983*^8*
     I)*y^80 - (3.10092845538734191085799122173567118288440408396307655545220\
11913083234062715822921731`59.73130794763119*^8 - 7.5277185269074608905487838\
266638147445249271283577044793954870364924785366580170972772`60.11647957309665\
*^8*I)*y^81 - (3.163824876748756860494670919720103312657616691192935315220595\
8447733839771551315051593`59.73154125858773*^8 - 7.67557881604546834591899786\
58164124974720632653593282938099666101933206365842770378244`60.11643995762508\
*^8*I)*y^82 - (3.227229280945671750365136890502505996889554486715242932583467\
7441358157177773782669777`59.731771505021435*^8 - 7.8245456725713421194496256\
178627865042105997780923431843308168596542458012355971031278`60.11640081365018\
*^8*I)*y^83 - (3.291139684285892912002614927416132500360519585704667055658364\
0839441581340346635302658`59.73199875389386*^8 - 7.97461440692477227124825688\
87499732842421711724033852620644842645336442476223233949871`60.11636213163689\
*^8*I)*y^84 - (3.355554132268240347569657094201964250719432972150189479728757\
3351491992458610644237529`59.732223070046*^8 - 8.1257804056035500828200081714\
018293353730201292924176721642926854577896642796370167476`60.11632390233606*^8\
*I)*y^85 - (3.420470698825023626191899677400867100481578307592818725774066302\
2328660984172513043046`59.73244451628803*^8 - 8.27803912904260019317607166472\
77011422196309479530567819400071128174460541069195727996`60.11628611677284*^8*
     I)*y^86 - (3.48588748559266794084893219883904566084741750776436926220655\
3809382914968119462703031`59.732663153484275*^8 - 8.4313861095761670253822231\
604038481884792565557384454330041827852102804934569188352706`60.11624876623551\
*^8*I)*y^87 - (3.551802621209132428388465466546024656638503855935255385779725\
0310994262693208872613985`59.73287904063379*^8 - 8.58581694947897975851194575\
85025810514309086980288124508971107830669896156573304850116`60.11621184226503\
*^8*I)*y^88 - (3.618214260636843158717106809478068738584769599392944680990894\
3673758943970284855852865`59.73309223494641*^8 - 8.74132731908247459201048476\
52081199405791995599990039984160851922711709077796615633313`60.11617533664505\
*^8*I)*y^89 - (3.685120584509937894189339192009080547165774100599725853278034\
8921346461754647792762712`59.73330279191516*^8 - 8.89791295496238936829504516\
61139836757900905985759569144897057173737315432985940767232`60.11613924139248\
*^8*I)*y^90 - (3.752519798504689257241263350325799658601998471570916249782136\
0237031244572493873376585`59.7335107653847*^8 - 9.055569658194265248395578418\
7524523757894289360531905733455158663238194924427104399525`60.116103548748484\
*^8*I)*y^91 - (3.820410132732037733140741100001829194594468910880681942850760\
7215014569102238632490516`59.733716207616524*^8 - 9.2142932926735944220827778\
657455473831054625083071718620954130298095119173971139048596`60.11606825116994\
*^8*I)*y^92 - (3.888789841151226348373668731271720470568297293454056700123889\
3666679824318196738221924`59.733919169350756*^8 - 9.3740797834975430036287710\
318123442104772500523735007701743196366079571749372548635102`60.11603334132137\
*^8*I)*y^93 - (3.957657201003585243616536581187279514192908679514390764406207\
0887581732227488383338603`59.73411969986493*^8 - 9.53492511540535543263111396\
70011117692835576727134362464810576871448853412029369969993`60.115998812067176\
*^8*I)*y^94 - (4.027010512265567013611023490391964914121197771172257781595803\
5916597865556011831853069`59.734317847029864*^8 - 9.6968253312747118827685525\
754777008714032831237993128985977313281659025829581441137234`60.1159646564642\
64*^8*I)*y^95 - (4.0968480971201828978081924616471043789358753961788334516738\
632375150173431640123471002`59.73451365736295*^8 - 
    9.85977653067146430726854466449052497220345373049888843130785059842562930\
79627315045794`60.1159308677551*^8*I)*y^96 - 
  (4.167168299446035934331017287744778413724980025060945481648020991958324894\
2654804288788`59.734707176078764*^8 - 1.0023774868450320665000276959378412088\
681053772047592579957554573190850794055918039947`60.11589743936099*^9*I)*
   y^97 - (4.2379694843231902725687890510181907134250358028208175309519070339\
311622602936510956499`59.73489844713739*^8 - 1.018881655340418134938960994941\
92528756275157140699245482612112405683515736831791532616`60.11586436487572*^9*
     I)*y^98 - (4.30925003755515619360699602437354645476473153945555838935148\
96918019597758073785156923`59.73508751329039*^8 - 1.0354897846959957591823418\
6716209332418957041172389563595505959124946407446092996039167`60.115831638059\
45*^9*I)*y^99 - (4.3810083652063082117010971297354987763125624845866097225847\
173503435490643002470866216`59.73527441612473*^8 - 
    1.05220150619188192802336719269729875968750557463612431126902831849636031\
726082722268617`60.11579925283294*^9*I)*y^100}


==> anc/V_numexpan_CF3_s6.m <==
{(-3194.766143215968718477385801811561798333668392270202428877834359908784891\
2852066`58.89787376431905 + 57069.0793958499383305357346101064019081715211294\
7110117952330999728156840467143504`60.14983555783141*I) - 
  (8164.377215379879004023920834822956302909331491270532851225907220044198462\
36767666`59.56948025417071 - 30023.868359681796140723008260074645895012912669\
53670771121071233652456549262401666`60.135023839368266*I)*y - 
  (5275.484759693203265743328946571435408501211552081229697517458477864501791\
4885245`59.59064413002583 - 18407.3829918408120705768721827484111773950838575\
7350740193701034840030847967495388`60.13337380580754*I)*y^2 - 
  (2847.278394084759184799793231447595530399309992523963651401136564845206076\
75431279`59.56357362376476 - 10624.551457950576574716156350187686858213157654\
11604717874894063192605594267022535`60.135454295459255*I)*y^3 - 
  (1596.735912033291458619627300255498752400126144756457290925338784205736271\
05748026`59.56574728730452 - 5926.2934228579591000838612974625186445368285746\
0890863259826527853341420701142414`60.13529734470923*I)*y^4 - 
  (892.8890961683331591764312443263795812315947590351080179200611612515280821\
3328506`59.57415578371982 - 3245.75555733238497115066329172967176106312405148\
026639555166001290596767511900334`60.13467407362363*I)*y^5 - 
  (494.3801124811927130163368121203543283474788530043249522708366628766812436\
2126615`59.583075569388 - 1757.7994446772845918022638855044648265844504524990\
6101229181214246063350632575824`60.133983900333284*I)*y^6 - 
  (270.5161402850113916459735512183982360277857494469006095332902889224707793\
7372365`59.59071318231735 - 943.730808565778164325394332593707112401018789605\
77483055585910395172545448204312`60.13336813305981*I)*y^7 - 
  (146.4848611795348127351597117473685037306943720786443010960608844116615439\
1310965`59.59702440550808 - 503.048267855216073215740743940334310666554955614\
91820426911634422872703957570627`60.13284131961104*I)*y^8 - 
  (78.64707609424909239748921153901964264442105113648024144305140739638663092\
862546`59.6023039454761 - 266.54241046179114963707065994066173742938408121567\
854633992079273799975734807842`60.1323876851426*I)*y^9 - 
  (41.93376064212138101447289957109352763998326071094785382335322351303782264\
779362`59.60682006902583 - 140.5185826874912380923184672130703436385350140954\
8051703674223085150659518561982`60.13199001783178*I)*y^10 - 
  (22.23193491337038378092805777830142120345032291824735721695799655497390723\
74261`59.610765302427225 - 73.76445408343644323786294489500271587343627371097\
579660843901555207927618649709`60.13163517273619*I)*y^11 - 
  (11.73097623617116401825561515735608124793310410625436228135024713668076422\
548727`59.6142720756624 - 38.581213681019523556257362195559359913300182799194\
74662162705226582065727675544`60.131313806118364*I)*y^12 - 
  (6.165251222523422710772086729088814902030142175088658393137333956185127313\
92465`59.617432545975525 - 20.11580930008616150955751501611152058438807721070\
535669946213444395742142607471`60.131019277803254*I)*y^13 - 
  (3.229050609618214153902506381778758778528486299311494698443730812120086185\
79322`59.620312624309854 - 10.45945348205180619822163729972911067065783171833\
425763932894644972170595309327`60.13074676520645*I)*y^14 - 
  (1.686180096138915490872044443814693828166297473537509495643779619810394976\
13012`59.622960850690475 - 5.425450188853675080934297085501244247262519728726\
97407011246513060272703498114`60.130492672726966*I)*y^15 - 
  (0.878209827069510156272917019449138620520631019084340158176643130846789781\
54039`59.625413936511315 - 2.808268370941151106342525825206529994841635353784\
49341407661579758093521577578`60.13025425261281*I)*y^16 - 
  (0.456341125686607546850848824692865734052270740014157195996979750584755867\
2941`59.62770029531732 - 1.45083716858370265008767457909141181253317099148228\
606972858856899209320891817`60.13002935906612*I)*y^17 - 
  (0.236639717124139144255748628727424082874177129165839868843765151109010432\
91061`59.629842360437955 - 0.748275561769332278721437594870426575335921751765\
50130058826685636431302922697`60.12981628459204*I)*y^18 - 
  (0.122485525443386426137055266253962708462683012682677728865819728748920387\
0799`59.631858152963645 - 0.3853366031053841459398599262251066349032737194039\
2928832176971703433757845767`60.12961364796165*I)*y^19 - 
  (0.063293565572196846664406091042113593756360058080064473321133414394879440\
35037`59.63376237170823 - 0.1981606899308251773244536453079680664171977749396\
5362612207614924480418382764`60.12942031550284*I)*y^20 - 
  (0.032657233291828328192768076464425819116697289378313457811894276071220476\
19879`59.63556716888118 - 0.1017765123188565475680243538883810633059098171794\
1049633306686662211139052895`60.129235344556086*I)*y^21 - 
  (0.016826836963627137687392780066491260325474297745791822326310172229766715\
22656`59.63728271342396 - 0.0522128879885777438188772632958407812544854361877\
1184000820575761392183853215`60.129057942065906*I)*y^22 - 
  (0.008659235492887857706107426214923320602876137212692898756912675873095142\
57519`59.6389176074974 - 0.02675773676390938616451164431161722135313601897916\
240267149856640670945148566`60.12888743374439*I)*y^23 - 
  (0.004450973333801565343327060893688101706574245355083353090978375479648596\
83885`59.64047919934181 - 0.0136993207385405578119337907811746831474504601639\
0403769491013643437421951534`60.12872324076254*I)*y^24 - 
  (0.002285430126423209519079099356402260636421361547534839017597547441243159\
01483`59.6419738217061 - 0.00700743354977085195477860032105771488489034746892\
778288049626116919423721403`60.12856486189166*I)*y^25 - 
  (0.001172338664480311173368342801804903120058604085148389364437511877834136\
82549`59.643406975966315 - 0.003581442411399821089699449403257402129532470083\
5967217854969700335809069316`60.12841185964979*I)*y^26 - 
  (0.000600815711361226920909680009027034212907699921235515588722426153841918\
2669`59.644783476043145 - 0.0018290334764363169996807422027359260701252685744\
086447336386033995077743017`60.12826384943066*I)*y^27 - 
  (0.000307652273947955131523571590895939838313035212746767236427374743533560\
8509`59.646107562168154 - 0.0009334113084672043496064259135820104796551518991\
6373991988278860860830458674`60.12812049088137*I)*y^28 - 
  (0.000157410762885570064766910347738590925858099698743251342866000029271501\
69375`59.647382991759386 - 0.000476028454055408204171645261065270884550242389\
16581802678485345021144354613`60.127981480995196*I)*y^29 - 
  (0.000080479730328489910106109278466335471914935583721840382276055284108640\
5565`59.64861311271991 - 0.00024261628492561748987276281864592180018521594941\
662676923175095262743460549`60.127846548526136*I)*y^30 - 
  (0.000041118438747460892921325778497044322124959252445798797719836435856276\
72129`59.649800923096265 - 0.000123580839933819055129209831019412293436765000\
3083840877065172288287466354`60.12771544943299*I)*y^31 - 
  (0.000020994381837638193147862048043734315539151829097707985806837647707415\
7144`59.65094912004601 - 0.00006291322306503597106232367878369716358296302430\
154458359301351087293778995`60.127587963132356*I)*y^32 - 
  (0.000010712791573637558652097594757818821070264083656192122636445511452515\
21943`59.65206014034789 - 0.0000320115279810878596680568303286744306111912636\
6584089875930900361351406495`60.12746388939318*I)*y^33 - 
  (
    5.46324372299852675561662871375765354211620044844827392291421013156612409`\
59.65313619416288*^-6 - 0.000016280113450675564511992119614156750028968844812\
60463957737633541212899046`60.12734304574448*I)*y^34 - 
  (
    2.78458728049282605792849529238289827341123377667964812470624270234461602`\
59.6541792933645*^-6 - 
    8.27573940996806328413360644515343782379715311162778490852865490428046806`\
60.12722526529654*^-6*I)*y^35 - 
  (
    1.41855531095518523105133682610787324472585908782549472802154097456881225`\
59.655191275466024*^-6 - 
    4.20499412625294825986416790520869042857107878375762346817058633846429091`\
60.127110394897954*^-6*I)*y^36 - 
  (
    7.2230182339832638106894439378011692728249181568506011328116774404208425`\
59.65617382395109*^-7 - 
    2.13571442427765981412842026371715204909942675333787826836519342258059175`\
60.1269982935675*^-6*I)*y^37 - 
  (
    3.676114671943589583965547129767492895425061792659255617904265363695166`5\
9.657128485646524*^-7 - 
    1.08429984507424266976182914001412869925956912980416274325004985043382478`\
60.12688883115201*^-6*I)*y^38 - 
  (
    1.8701109476997701844380799637419555918434561877012848281225100979354088`\
59.65805668564689*^-7 - 
    5.5029120797750251521028264830857255659226466877668705828608070919256205`\
60.1267818871718*^-7*I)*y^39 - 
  (
    9.509616841813967651277590367834759567772444602307643789939499722878804`5\
9.658959740200196*^-8 - 
    2.7917763794388850981351784374407138122681057729630026789824243605023531`\
60.12667734982235*^-7*I)*y^40 - 
  (
    4.833755283023850064398490613681822578382468149615892891858910178698379`5\
9.65983886788554*^-8 - 
    1.4158619379945906186969285836507440444203940972652128643039464597649813`\
60.12657511510685*^-7*I)*y^41 - (2.456067844881253841389080637606794591747044\
6795437971250358300839776770054581327193901922`59.66069519935244*^-8 - 
    7.178277543518680426345020587572764261796440535728390009145758217959206`6\
0.126475086079346*^-8*I)*y^42 - (1.247491601484677768714501166447868031510767\
0228801774812398516995597104936795840240727723`59.66152978584219*^-8 - 
    3.63818699272958164659420493556275345466236952069756868731568870726110134\
05344407074366612`60.126377172181286*^-8*I)*y^43 - 
  (6.334079128625163902959567758321864617917743277200257526176948542447621365\
179724040603972`59.66234360667336*^-9 - 1.84340672060838754946670964427869932\
92375269786851930764683134935505911659028409283745142`60.126281288657886*^-8*
     I)*y^44 - (3.21502589172588379957410644456399314217514747089198947385573\
4561001789512042999442643423`59.6631375758415*^-9 - 
    9.33757826554727447644424650461607028021632120821444411703001665319012306\
4423025309526754`60.126187356042564*^-9*I)*y^45 - 
  (1.631348456227390541778948904933180562438796028908809924565141789945078967\
9513814710599`59.66391254785884*^-9 - 4.7285663589595378653954134514898326293\
29399395594723222178290130365265819976132508518693`60.12609529969995*^-9*I)*
   y^46 - (8.2751527761031118830442695434364511941426606443280043256341722996\
938537943577462741054`59.664669322938366*^-10 - 2.393931652257902411977959119\
84979190758376400344750547730194235885911889672611674102509`60.12600504941937\
*^-9*I)*y^47 - (4.19640819819857417789003079781585705061881313045479562929817\
094228849001866036664954887`59.66540865161074*^-10 - 
    1.21167351262388251197183575186579313875350880032440686023768396676011822\
035944300385993`60.12591653905228*^-9*I)*y^48 - 
  (2.127438092008259308442042359397471186635223691958309030284603351669243709\
71352988873707`59.66613123884831*^-10 - 6.13133998251350226490647599382627456\
889374155935567719756145425619592487860976188376976`60.125829706187496*^-10*
     I)*y^49 - (1.07824737824138154451767713019331777951093129966974286943813\
571162928959904851328623598`59.66683774775936*^-10 - 
    3.10188115949092111123393485205358120559723918593759739593849048914300094\
806952392391758`60.12574449185995*^-10*I)*y^50 - 
  (5.463446170794228511591987175083210628999081114676607652658698541298246929\
7270059071354`59.667528802906354*^-11 - 1.56891243752714636383366042549655195\
401413191995653490030399853634700314830752977739347`60.12566084028827*^-10*I)*
   y^51 - (2.7676167611664744980851615392788622009778943465252259531216073165\
903733455005108872426`59.66820499329408*^-11 - 7.9337709375764067646234900092\
668870053370038176054351406834111292048056174265600871267`60.12557869863816*^\
-11*I)*y^52 - (1.401652236119412311180154643612608946250858210954991838210990\
5563286329689946234958695`59.66886687506726*^-11 - 
    4.01117320917978907031861148709558503281656913284066813768581847847016223\
3925722372263`60.125498016808145*^-11*I)*y^53 - 
  (7.096977511827552566177564218519115839492660923787132937509915136622414689\
398551205261`59.66951497395127*^-12 - 2.0275762821749409983334498950800185329\
269276743152437231706462888572466565000439611799`60.12541874723539*^-11*I)*
   y^54 - (3.5926011807912466670159431423449434397520677868844616420926960113\
65547318938295286947`59.67014978746578*^-12 - 1.02470785548681367077590978845\
87694697934064917129180503093015275901373163275256611088`60.125340844719155*^\
-11*I)*y^55 - (1.818236681157061527066754381115535027699109149841104070506253\
999887182475996128993274`59.67077178693628*^-12 - 5.1777716623579887420484680\
53768061629725510299192177525913958316119981779464221507745`60.12526426625981\
*^-12*I)*y^56 - (9.2002764416044104255711712054979255535698304121866843245724\
4962366331150897838701149`59.67138141932598*^-13 - 
    2.61582344789483111587774694886193657647648527077684018167337317294604393\
8182985308485`60.12518897091222*^-12*I)*y^57 - 
  (4.654397364409719856202059071731232375111609903176218749959262926316954577\
78362724416`59.67197910890716*^-13 - 1.32129340935877557985645593564012293386\
98180414091775748089879062479704347027286813`60.12511491965129*^-12*I)*y^58 - 
  (2.354187611359339515148780930556276718524436413781252657185653067854547915\
8456565462`59.67256525878904*^-13 - 6.672950241025945629627557749145627325196\
17692863721269790906556442156474656368161984`60.125042075248956*^-13*I)*
   y^59 - (1.1905194131923007759278058466736919181106008255325710001642875419\
1896212769889581397`59.67314025231679*^-13 - 3.369509083375793130622801111521\
74167496463722109395516389260447089268326104489970607`60.12497040216118*^-13*
     I)*y^60 - (6.01938786546031493634535090591522351288744736200000613207558\
20684084911198414901521`59.67370445435495*^-14 - 1.70117009850615508165141534\
030223611067656976520705829851311402264832321166974656061`60.124899866424094*^\
-13*I)*y^61 - (3.042924107445606413901147755002465581656002453988740097444162\
3060603229927565509052`59.67425821246656*^-14 - 8.587432650383677702660509990\
8634939705269059654397800711173527027841415565680358953`60.12483043555819*^-14\
*I)*y^62 - (1.537996164183163169922115039190172714075086843577603632934282090\
8474370435417207618`59.67480185799824*^-14 - 4.334265119143319110369701794671\
456249975858320106182143268796830532563853791588705`60.124762078480046*^-14*
     I)*y^63 - (7.77225437592888079607476947629029522913321441628213406153711\
8471667519901048283818`59.675335707080286*^-15 - 2.18728847386479281065782188\
78790972420231176771682404438567702229097603568908925797`60.12469476542076*^-\
14*I)*y^64 - (3.9270692724327589422388914696779214261509288344385044366523019\
8591038011927604322`59.67586006154973*^-15 - 1.103664233241755029183756810060\
9748508952756879388913252338189508725058207744404543`60.124628467850336*^-14*
     I)*y^65 - (1.98391016921822410678378416110482671359446598887648460346069\
8869697342885145298776`59.67637520980343*^-15 - 5.568137511863159672139839043\
963055568708996300471430630711183110308456862675924035`60.12456315840772*^-15*
     I)*y^66 - (1.00209598400514010269021545102757672373925915070516966263829\
5939625439421664101485`59.6768814275877*^-15 - 2.8088380838092573911852730326\
57866694807766612818826405795775199151720488352251985`60.124498810835874*^-15*
     I)*y^67 - (5.06095437098247041303828665072140358268120501626012025968091\
063493140718321801013`59.677378978730005*^-16 - 1.416735717080661290223251235\
860834687108721782524059816613776159843973159680239705`60.12443539992136*^-15*
     I)*y^68 - (2.55560146224202714786769510358891889839789642568980707676955\
549176184042429282093`59.67786811581793*^-16 - 7.1449289351509852265705504854\
6445984335649399390395772156688755671616878676872611`60.1243729014382*^-16*I)*
   y^69 - (1.2903073987106124541737931026338463794043139624178583525259224417\
3845905874877736`59.678349080829854*^-16 - 3.60292646890107367707790708419123\
344367184985809500140058754277008731119802689994`60.12431129209556*^-16*I)*
   y^70 - (6.5137978354734661080838094980018902139499997999415945126797535381\
869832904517125`59.6788221057217*^-17 - 1.81661426130525051068661481540907972\
270965988910944185022091627050372740201811596`60.12425054948895*^-16*I)*
   y^71 - (3.2878954433176237731029131590283841840946960763193269964117980752\
724663851088507`59.67928741297306*^-17 - 9.1584343660897731504591428057508237\
2512261797641482920132100424062019190116039`60.12419065205471*^-17*I)*y^72 - 
  (1.659380176647759876172774093288127077763929135503155422297265885064587150\
5791508`59.679745216096435*^-17 - 4.61670644371286891475796971787468664121243\
61378769186919107484038524656167061918`60.12413157902729*^-17*I)*y^73 - 
  (8.373739644606771618489200181604446396322898292476859079078732438159336535\
816732`59.6801957201123*^-18 - 2.32700354026685235783538016223753431850150457\
00699136833356413816602448036036217`60.12407331039958*^-17*I)*y^74 - 
  (4.225130125740526806838286288102853395650154071472108372475512442171172224\
770587`59.68063912199297*^-18 - 1.1727806553497707286268093501211361940615828\
350718602334160016520197962644124254`60.124015826885476*^-17*I)*y^75 - 
  (2.131616975955076033505071940575397630613721046643161545729843688771484964\
297598`59.68107561107746*^-18 - 5.9100706026257609113428767925927396239649223\
60068084666960897516674288328928019`60.12395910988487*^-18*I)*y^76 - 
  (1.075295956159206774448824178656024246518912696626732830215334058529167536\
375007`59.681505369459906*^-18 - 2.978007482064134447356789347806722156108234\
712743971304800525713843815847433015`60.1239031414509*^-18*I)*y^77 - 
  (5.423727743509738004675857739559781967013407022401574649860402364709486032\
43599`59.68192857235336*^-19 - 1.50043509226057197119712063055178080588891546\
335404535858674915846163742886591`60.12384790425904*^-18*I)*y^78 - 
  (2.735394652133362993134766048967164487783265000370705031681971603992106219\
22116`59.682345388430804*^-19 - 7.5590633783079935180830239518719402033371857\
9260238220577137649022851159022668`60.12379338157805*^-19*I)*y^79 - 
  (1.379416838882001431529834469501300931504974117742338048704140099635721528\
52342`59.6827559801454*^-19 - 3.807843583089809432905816263071469856631978054\
40330498842097213978550585391951`60.123739557242814*^-19*I)*y^80 - 
  (6.955455886724125069334914611442884331009677600970637352267222333502123521\
1725`59.68316050403095*^-20 - 1.918012848627728868812830646079775596760769651\
24471503225904134276085081922301`60.12368641562849*^-19*I)*y^81 - 
  (3.506802562970477504358014697254904966135968845133325186620328430597654609\
5049`59.68355911098465*^-20 - 9.660200622919092248473292327974175158687808528\
1197651591986397954115524903693`60.123633941626395*^-20*I)*y^82 - 
  (1.767883809525147043229563920161161877411249197249561056119543411184873302\
5009`59.68395194653286*^-20 - 4.865011739791339772393315592641068495425712366\
2827201268408924355474916872513`60.123582120621045*^-20*I)*y^83 - 
  (8.911561825297579025275787781990674702348486760355576893267411439924486703\
83`59.68433915108139*^-21 - 2.44988451023307180751406707873264203392469288934\
88076170642403077573412069565`60.123530938468654*^-20*I)*y^84 - 
  (4.491719339886919067200458917544810167103106184126590666275679589871131646\
26`59.684720860151465*^-21 - 1.2335936732846471580811861563064489127334495625\
583218656530482926254569142343`60.12348038147675*^-20*I)*y^85 - 
  (2.263763361875887383387552592908116576134055134344635242578814497630428545\
609`59.68509720460192*^-21 - 
    6.21103903270877276383405572310938864112190968747982337261951516981631164\
4165`60.12343043638485*^-21*I)*y^86 - 
  (1.140801233241076151169156107715928079598931400168209914382886821815914589\
761`59.68546831083913*^-21 - 
    3.12696313713393497047159613686847296935040300857666571327758083340172565\
7269`60.123381090346236*^-21*I)*y^87 - 
  (5.748444735730877847862643999196202927112656068826767103274156159519894807\
55`59.685834301015085*^-22 - 
    1.57415825215878078084581420408049564113602156856107747702487490591904453\
2328`60.12333233091073*^-21*I)*y^88 - 
  (2.896363166103632353184580069328873975981623758749572894348898633854666559\
19`59.68619529321461*^-22 - 
    7.92395259276442400918200029523531771376691330676463921218899064829104849\
578`60.1232841460083*^-22*I)*y^89 - 
  (1.459213279819515822368115206630378869892121968162407089038845639614107846\
33`59.686551401632265*^-22 - 
    3.98844764579367100137316003669588899776116668155603339438354952349778863\
704`60.12323652393354*^-22*I)*y^90 - 
  (7.351034009096260526699628679454441421307367498382606888572458404911001769\
8`59.68690273673995*^-23 - 
    2.00740567962941470690933360814095232669944119550410074737191660100393532\
166`60.123189453331065*^-22*I)*y^91 - 
  (3.702906659451654504101111338352636152829603989400290048243010364067624439\
4`59.6872494054453*^-23 - 
    1.01026726832840275139841312073451251737716496667601842117315574750466989\
554`60.12314292318138*^-22*I)*y^92 - 
  (1.865101710039111511654959612119634236531970567919469159127287752539741755\
6`59.68759151124191*^-23 - 
    5.08402797752869768558881778622206634465222501675589183452125259142648023\
22`60.12309692278778*^-23*I)*y^93 - 
  (
    9.393521280797469054500662936205420750998012395186974754823554865981651584`\
59.68792915435168*^-24 - 
    2.55829552407829909981586007358895536704127858035948825721566971129134329\
28`60.12305144176365*^-23*I)*y^94 - 
  (
    4.730653916457610818240626850490640569112930852130050591583441314456281521`\
59.68826243185978*^-24 - 
    1.28725686140783783786963014123486559395025570969186854844450172725254781\
47`60.12300647002049*^-23*I)*y^95 - 
  (
    2.38221778230952983180944413298780297519734931499471081985852494592470478`\
59.6885914378428*^-24 - 
    6.47667376812163877133810834288775909867202753853071397333446346031022121\
6`60.122961997756555*^-24*I)*y^96 - 
  (
    1.199526753126498842096570339669862598509053781190121244067599150708136097`\
59.68891626349035*^-24 - 
    3.25845472088353957737218242988663323637494689479585214185456105286073483\
3`60.122918015446*^-24*I)*y^97 - 
  (
    6.03958706892736734077968672662231388442947419341445397208536889121599576`\
59.689236997220625*^-25 - 
    1.63924838023593172853056468151798233648265149502786092178102732056172220\
8`60.122874513828485*^-24*I)*y^98 - 
  (
    3.04070303501523933894768045181895262027722559103039029592472682159053979`\
59.68955372479026*^-25 - 
    8.24616018146930156812593653560120098449299318175051370867104218704639443`\
60.122831483899404*^-25*I)*y^99 - 
  (
    1.53077310879772598272817173532671115674418685769925057632985238665976765`\
59.68986652939874*^-25 - 
    4.14794712648042597010537852512376587018679885606359071471069133788513306`\
60.12278891690041*^-25*I)*y^100, (173191.781098183377158888129606835729311128\
82778124210411396240765402326335185109054`59.809743042688794 + 
   337761.5594667646984678260764276238184136174430728925476382074103800111435\
8697113963`60.09982598531203*I) - (11869.109828700098204735900972084564134503\
99477545109630591031377689338754371133855`58.80538888022577 - 
    262482.717146928518960149586893100898446453845021099237667430074335539659\
52714507743`60.15007144479421*I)*y - 
  (47626.06676893543139847809382367883088214091526181023161393753837328331362\
517354535`59.472159967121286 - 222040.623212404766948401935921035860404783667\
18065449141036451577261781311909052553`60.14074768825079*I)*y^2 - 
  (43254.73297504289727263416692964496112295989464289535282444505722703954970\
664274431`59.55802690299205 - 163626.6302670562289059062868424487635821917455\
6740663260711844989770846872853363673`60.13584725426773*I)*y^3 - 
  (32371.20775599526633937369453920348918402529654249336673066041507946129085\
780505088`59.597566689634704 - 111016.488969753825332536059358386886941839424\
90074526188817741270306866406584305261`60.13279527471411*I)*y^4 - 
  (22123.77421385913261196835751918790678368056617665494389892253625007121974\
798814915`59.62094556569581 - 71548.41148035291192391110378023408900253524190\
29752937907835675732170841349863475`60.13068634409266*I)*y^5 - 
  (14310.99568016621087580985947831271239639320917147551028434837155852188258\
482990444`59.636488380273256 - 44496.0793267015782728429844303501578483036321\
6131524123662947911988465978620760017`60.12914027541913*I)*y^6 - 
  (8913.982078691801252078119215923084064443415861274416678975751709725125789\
25054517`59.64752577340286 - 26947.088327766341666700298567446805828473181330\
48368904525635529585852178484225406`60.12796586269357*I)*y^7 - 
  (5400.276168302355356408155606004489733230377773412036294899042144659176453\
32137148`59.655735891218946 - 15985.58032240698261175817393947293257752263278\
360854808627310345359692570944641393`60.12704832818368*I)*y^8 - 
  (3202.545418140382328683124956429667853116864598404507667696087743753710302\
25734262`59.66206644291692 - 9327.0186159586299706165986039349330734343975145\
4948962384166046614492050362092827`60.12631398892045*I)*y^9 - 
  (1867.322719447213495239680338243889232719497410731116914768111746695079172\
71795456`59.66709223065413 - 5368.3506116856093829610053522442010353344075141\
0072128202105362983355291040646023`60.125713721655224*I)*y^10 - 
  (1073.878370823510006793349267427430517671388131801922836850622342503075818\
95904074`59.671180464043374 - 3054.839856793608252304756797397061203337394967\
89133485653159904201590031938675439`60.12521381702991*I)*y^11 - 
  (610.5426673735084398814546489784924119371569083326818567625748345650768832\
1988776`59.674575543455994 - 1721.5951660839264752470199018589538051944230299\
3658937172088106130329468405687563`60.12479055830039*I)*y^12 - 
  (343.7758793558672959508792022149850720707762403457832462105864558331329372\
0935386`59.67744570674927 - 962.180560009798930506705081978947686312591404789\
02138445748455029721299393311507`60.124426883235316*I)*y^13 - 
  (191.9716488929746815901306124786886429324466409041346399457619662909751723\
2813724`59.679910095250165 - 533.87215385024445659450301198575211000135968406\
154111076691642689251054668257344`60.124110269234684*I)*y^14 - 
  (106.4343978054128715429752916795253156376903805577227226869327584050944446\
8648889`59.68205515108973 - 294.346052303749368688039192613934323068205115931\
48232971771217472993028198714527`60.12383135931807*I)*y^15 - 
  (58.64075788332896699272265449995145679743265235561359327697588794294474397\
354458`59.68394491980014 - 161.3755380403515286468198016031378479701352578837\
0054986033885864805791594490039`60.123583048486765*I)*y^16 - 
  (32.12992615597957174258339767584766942538652980195838665566428220318342025\
017216`59.68562772996071 - 88.03226184073075482703017925560668681084310195565\
360670831680350323098837711998`60.12335986300953*I)*y^17 - 
  (17.51776138738133157887277661429182866204294914516965016518898109522174512\
135024`59.687140644034386 - 47.8074404460380657998632305194454575840880656439\
8737647527211358254224792310256`60.12315753029588*I)*y^18 - 
  (9.508895074168502716194126614073719388680100873713294342920194191947545926\
41374`59.688512496213804 - 25.85772035715001750740352429236319310902040133284\
146525601465290414501464043852`60.12297267539835*I)*y^19 - 
  (5.141077924039472533745640091943056275953366085782675979725535857789387737\
67693`59.689766010374896 - 13.93448041520287888182696490087245387454470859974\
286112034588186833194371724263`60.12280260330222*I)*y^20 - 
  (2.769579756971292537175748243585172347258788911080502292840438810017071183\
39728`59.690919304866476 - 7.484102240527676546234511472049669155810629487799\
05565054553383487970864636909`60.12264514038605*I)*y^21 - 
  (1.487132823517810055527400328249513177409062952296496509384020432009188684\
41023`59.69198697989268 - 4.0073871090998685379284723284582950531304308002189\
7932424678588425471034180099`60.12249851737276*I)*y^22 - 
  (0.796130252225979968557754615493532681068686520014932689355936947986760766\
50398`59.692980915332214 - 2.139757185804287433087108523769545320679851709481\
76065661864455324934935844366`60.122361281817476*I)*y^23 - 
  (0.425034323295463151952082519518370480905217830935700935964135350483083131\
16604`59.693910864232585 - 1.139581447433475079424921139590153372044963416647\
80344297631896968999100658639`60.12223223191623*I)*y^24 - 
  (0.226341190560117538334372287116395061543485477939600928997912116513407731\
77789`59.69478489988515 - 0.6054650264176688177058963372966291999597401328240\
4026289940913940520442720931`60.12211036590348*I)*y^25 - 
  (0.120250331625107401183504968107421887720822002023847379346795366730479511\
03405`59.695609756492885 - 0.320975119508046760085566980354549365888579210984\
31452190961932076612147554633`60.12199484298255*I)*y^26 - 
  (0.063747948552340717581080585244856944316682177410419273360643338408888789\
61495`59.69639109150907 - 0.1698087538283754093583565602603888519403649056046\
1356559643632037148131840847`60.12188495288224*I)*y^27 - 
  (0.033726372629617359333932422418633113608614483024007412701219659309564212\
81209`59.69713368963215 - 0.0896635720289121905262707158970204340107927412933\
9104352864224906294349376524`60.121780091931505*I)*y^28 - 
  (0.017809674296096399087979377973386344541899766157358051067639094291021732\
97841`59.69784162286799 - 0.0472600414698287413079174390674641901707087487174\
9167719325781800544306312498`60.1216797441058*I)*y^29 - 
  (0.009388122996796485457826336535802213888378179675934631361110643905945943\
16484`59.69851837717635 - 0.0248681718296806513704792305818355901863935555615\
4809218643215115115133037181`60.1215834658993*I)*y^30 - 
  (0.004940676288419234709688271137013327505834177479561628435999148168642304\
16087`59.699166953462615 - 0.013065027274172861386676449012237545705769933585\
85326096532244609716130807978`60.12149087416595*I)*y^31 - 
  (0.002596107959836067964797160796324959137000643091139291413238111345861819\
96774`59.69978994870097 - 0.0068538474890527448899862812036371997899964497357\
9129397227389863544802642026`60.121401636281725*I)*y^32 - 
  (0.001362158813843926751943923964978066219019864655498679240252555649340125\
78917`59.70038962154476 - 0.0035904888751090201687804792268627660401614743631\
0193216957126458146076850141`60.121315462135506*I)*y^33 - 
  (0.000713736363857644317880796267035337973268371151795876397514546148865487\
47995`59.70096794573257 - 0.0018784601048159524097945692239472576081638131225\
6083742985059411772133144366`60.12123209757022*I)*y^34 - 
  (0.000373496320736922198119862935385865573430165670713823562310338452166868\
24412`59.70152665382366 - 0.0009815467584798478655469679089049317635732608539\
4249802574353671903341973237`60.121151318981546*I)*y^35 - 
  (0.000195210802635966184473217606187295469085480148033410666330929445883284\
63067`59.70206727321936 - 0.0005122824793337446593778596044581259853664975950\
0260140933587571364629165316`60.121072928846665*I)*y^36 - 
  (0.000101910402436324903759472943639296840123186949148503184881235119657635\
16134`59.70259115599146 - 0.0002670693888514145712844769518744610853493273239\
558237295930114318898794049`60.12099675200398*I)*y^37 - 
  (0.000053144248945097668668343655912415355246047451294628547225584971810847\
46944`59.70309950370939 - 0.0001390847142693047373267098416819470513522147595\
0565602066340060009854009068`60.120922632543326*I)*y^38 - 
  (0.000027684780386842836301180533134405257161606003947917540139283433930956\
71133`59.703593388205185 - 0.000072359927949825252821269474728615229901365213\
40469483536699414849336047443`60.1208504311942*I)*y^39 - 
  (0.000014407715702940641123721295043495221665424997026096391083144532318791\
42646`59.70407376902181 - 0.0000376098312126760774457097303592540035014206776\
7528355846719561156930533652`60.12078002312326*I)*y^40 - 
  (
    7.49098622581295399434073323088852440517206857134109985544444677429208834`\
59.7045415081388*^-6 - 0.0000195302942441766522545218389569114014984032460081\
0136495486040133615590641`60.12071129606872*I)*y^41 - 
  (
    3.89127404088982437642406054751657096732862528036820531466991971581675418`\
59.70499738245307*^-6 - 0.000010133012610699775032403784725464875439629100027\
49660625392837476159604202`60.12064414875441*I)*y^42 - 
  (
    2.01962806093607475280129911626774560959234439048508771396781878177387652`\
59.70544209439919*^-6 - 
    5.25300472370680226407282320101861674937912874135177257350869769680783198`\
60.120578489536*^-6*I)*y^43 - 
  (
    1.04735605581866210091668418733971198076222318619793328826939606518394596`\
59.705876281021695*^-6 - 
    2.72102356142289147288735242362955237751596515891597990673177453875906062`\
60.12051423524144*^-6*I)*y^44 - 
  (
    5.4272045547734262670041721772937436864844520267476326739340043435788993`\
59.70630052175339*^-7 - 
    1.40840312214603341750248353435742954945446374553984034405981017539549699`\
60.12045131017423*^-6*I)*y^45 - 
  (
    2.8101625571202818427395329400795892473528816087741584387089224457720585`\
59.7067153451081*^-7 - 
    7.2846005627780441061743558013122761208008815993955857097337939181782461`\
60.12038964525382*^-7*I)*y^46 - 
  (
    1.4540311445447141919199877231026113871821631288191250141763944760069818`\
59.70712123445881*^-7 - 
    3.7651445296963577386460138677965622039522928833551725325160936946165257`\
60.12032917727172*^-7*I)*y^47 - 
  (
    7.518232536628859922608814177023217427128299431964740833181193901823045`5\
9.70751863304261*^-8 - 
    1.944764281241864115048140968188677622440817773838583224633480633379137`6\
0.12026984824604*^-7*I)*y^48 - 
  (
    3.884808118897333547483981864892560422991660713612571201055632938538586`5\
9.70790794830947*^-8 - 
    1.003860184111830109856974461476153237190868401857294080321767798788059`6\
0.12021160485937*^-7*I)*y^49 - (2.0060716884073063902777579664451396086964732\
983526736999599868742055311858839228747649769`59.708289555712504*^-8 - 
    5.17858717018299329274646893265538758618907254133155943395229552070266657\
38696056755958381`60.12015439796822*^-8*I)*y^50 - 
  (1.035278063955930322130774949265422791954505384159525649888406780217342672\
8093878790307847`59.70866380202107*^-8 - 2.6698778490482427021060178963231595\
948641769581520593133068505017668428109750699655812636`60.12009818217341*^-8*
     I)*y^51 - (5.33963151064270420283937982219959328010831963381426102165891\
1330097700384349172708201992`59.70903100822481*^-9 - 
    1.37569828067613176862679530353041000627382638401490005066384255534291029\
93642961883120135`60.12004291544292*^-8*I)*y^52 - 
  (2.752445572380932717458866509159700032690830935292668589636585984675627602\
949773506056166`59.709391472086494*^-9 - 7.0846080221573061504367392496240132\
46848106227477250609621215242600747369448847218758755`60.11998855878009*^-9*
     I)*y^53 - (1.41803946160386407825750048403370266239418877797679523146680\
1420583249662796227211429891`59.70974547039162*^-9 - 
    3.64651431018332943837432073515912836656842285988306542084288334375677956\
0949336754213548`60.11993507593064*^-9*I)*y^54 - 
  (7.301775626841436553852704694939999436832707713404731096547765207052978070\
98476833646367`59.7100932609362*^-10 - 1.875934436262491735166698870006330277\
964121254510192188913456775728952475133831751732207`60.11988243312367*^-9*I)*
   y^55 - (3.7579176541022793421615921872912647156697407514193880077042788932\
4424060602920695795218`59.710435084287454*^-10 - 9.64590041420805317515994479\
899717860431840143080286669761919516986684359686623811634185`60.11983059884195\
*^-10*I)*y^56 - (1.9330907684023623763019122373885609659056228594151714071212\
5448032036902642936049164528`59.71077116534702*^-10 - 
    4.95747605383370830751431732755241579036012766874123919697886827250262625\
329094314881321`60.119779543617796*^-10*I)*y^57 - 
  (9.939182416602708086899821037357753917997099840628663609447458644205602669\
622526893266`59.711101714742256*^-11 - 2.546702335105630497265634335824261842\
34919918090757677448427567750125085699077079335686`60.11972923985125*^-10*I)*
   y^58 - (5.1079819842952768197301067671899749438460516699880009314561456825\
884284580472559582991`59.711426930067155*^-11 - 1.307681827271457581841596469\
52745998390329276925985777414472248246337772490213578977384`60.1196796616478*^\
-10*I)*y^59 - (2.623945735246529603275624211523205904745253863352173934112781\
8249931652701142673209491`59.711746996991714*^-11 - 
    6.71179428523389240446094526444564410727654321429472400549857715099101331\
71142910570779`60.119630784673205*^-11*I)*y^60 - 
  (1.347328012206959920465036149453969734757062049885699355923703173596052371\
9630342241521`59.7120620902557*^-11 - 3.4434504262527278158000942383643759324\
677198908706993620433571582311562919440271148741`60.11958258602337*^-11*I)*
   y^61 - (6.9152953196330392504849431616806239381991506307242002707672922578\
84771280802258617524`59.712372374560836*^-12 - 1.7659296606602499978185679568\
900000985089311101291706314999276086262274530550662111274`60.11953504410749*^\
-11*I)*y^62 - (3.547910485233470628275227534237465446381415426703000800759692\
730603829529262497041968`59.712678005373235*^-12 - 
    9.05279710924396936612008019374146237758485022062598734417643325587304405\
2055060119332`60.11948813854286*^-12*I)*y^63 - 
  (1.819552012366340721950344616133988835709787566803930166027113126524074162\
65146033156`59.7129791296468*^-12 - 4.639030148262987642463963539829854971851\
880873627464323917819251848752825481240613682`60.119441850060106*^-12*I)*
   y^64 - (9.3280597070009068834466797741230419398839405382759179576005971172\
2924818509011885656`59.71327588647629*^-13 - 2.376356485353996848982358043905\
271790554013997523594886211692753343521431942792263164`60.11939616041747*^-12*
     I)*y^65 - (4.78033218430093283438956414115180300744728081266857653057538\
254340496436313202513675`59.713568407688285*^-13 - 
    1.21686029671777167130309844758782466695057848601635095085468828028594674\
6116847077794`60.11935105232339*^-12*I)*y^66 - 
  (2.448890867076645084411711709335851570766955158026324071322237121039496930\
57500955824`59.713856818376726*^-13 - 6.2290113548380630931267695476521639150\
2561600088171532941244202422032306529970068046`60.11930650936615*^-13*I)*
   y^67 - (1.2540933278332733941619536586252251858142193538092386804316954111\
8363552211200928415`59.71414123738925*^-13 - 3.187506916676750944972488238835\
37097041445277769574449593965629303778870095426355257`60.1192625159502*^-13*
     I)*y^68 - (6.42012727291096007476570711789013188793634445167053198792597\
37870580706211836698339`59.71442177776939*^-14 - 1.63057551687911540870297839\
627798756649920101032700530774169158262695189085737040907`60.11921905723802*^\
-13*I)*y^69 - (3.285601405480596475795224658233294799038418458817242785316211\
1418468258991543666362`59.71469854715961*^-14 - 8.338586678697578988407495375\
279527449783410843695321984658306583594405346057583839`60.119176119097375*^-14\
*I)*y^70 - (1.680921776404492246054155149280574063453139834831617517792860756\
9164202206122027778`59.71497164816899*^-14 - 4.262943173678277244255527241217\
5856806716615361232410933683664173847434031490352334`60.119133688053*^-14*I)*
   y^71 - (8.5969676449458948008084761958929864181037846599431011480139470200\
34382550908783605`59.71524117870931*^-15 - 2.17869213082149260408109878411875\
97246380735645033029248827646102650877555915770448`60.119091751242536*^-14*I)*
   y^72 - (4.3955361903101113230513097590816281563012511544251912410428790447\
19349728841453085`59.71550723230271*^-15 - 1.11315316178123461108037431371252\
58879444738587729203394831457857597385215474294476`60.11905029637623*^-14*I)*
   y^73 - (2.2467289481303489236152458136751831567693093174599266701471786964\
5199552700692878`59.715769898363824*^-15 - 5.68578056112743600558955945707302\
6186707725833267144697419884791920147088531915305`60.11900931169987*^-15*I)*
   y^74 - (1.1480613382065840747742558025047342038938265702328057838815983584\
65613162888972584`59.71602926245878*^-15 - 2.90338491139593268408643544571833\
5988106047897190156480938785682741877847826063608`60.1189687859609*^-15*I)*
   y^75 - (5.8648687893191487056807444489562145554173061298013095082830881685\
5192020295865805`59.716285406543385*^-16 - 1.48218223017351968580229554565931\
3063737208219421614168916346108839061482823182504`60.11892870837718*^-15*I)*
   y^76 - (2.9952521630024964056355847477971162348424266750345668499556703893\
4490966627724886`59.71653840918244*^-16 - 7.564566583244013750700462807131861\
02114170526190872730363884685830741913425216726`60.11888906860829*^-16*I)*
   y^77 - (1.5293022578350446153990636201088648721834235979886085756915643496\
1812919975213891`59.716788345752*^-16 - 3.85971147161872386463560480762646975\
706029656774305405319830695152858058116787182`60.11884985672893*^-16*I)*
   y^78 - (7.8062233787628722240481294928816736881181953728184900386646847673\
894047209790309`59.71703528862612*^-17 - 1.9688686745586450676712985996435353\
6682894615691702896890696777087506260752087063`60.118811063204646*^-16*I)*
   y^79 - (3.9836307526412291140250524321674066532493746534953332741174856755\
958868281364477`59.71727930734956*^-17 - 1.0040895515470548311335496500346014\
0718930129567766610265085017975034853982736124`60.118772678869114*^-16*I)*
   y^80 - (2.0324051443406588640428377282882769723770385303769693639179073201\
517053974097345`59.71752046879755*^-17 - 5.1194642147948536365135986969013423\
870648585329540291525120306426804241673083311`60.11873469490325*^-17*I)*
   y^81 - (1.0366619476311257921532650563046934688460270000833137175190065108\
783538152089826`59.71775883732411*^-17 - 2.6096088878846425540340184129257690\
824620597946451392348894081578887138353438079`60.118697102815865*^-17*I)*
   y^82 - (5.2864259860583020128393659693769943498854592335805332593852505722\
7942058287757`59.71799447489941*^-18 - 1.329926303533350468417923039654474340\
2808810928146178461793797714607234695204773`60.118659894425654*^-17*I)*y^83 - 
  (2.695179281851719385769267884486781934434175988472452457749082279866260896\
691493`59.71822744123776*^-18 - 6.7761541963161213529509659658673328710173900\
43422588441630969391828018461848247`60.11862306184455*^-18*I)*y^84 - 
  (1.373776118703911060696266914425852000974905447371128059943535490699619803\
960959`59.718457793916265*^-18 - 3.451793177411439176064890718529696980879683\
747859141115651903286003743310407418`60.11858659746215*^-18*I)*y^85 - 
  (7.000825958161237354823920956737792141384182840358010902970535483159894669\
72876`59.71868558848578*^-19 - 1.75798103893115483756940186210610336098415574\
9894100848016469238788820996119553`60.11855049393131*^-18*I)*y^86 - 
  (3.566890330162539292935912221752244041454838849669225106484612846010306845\
39666`59.718910878574*^-19 - 8.9514547789672560867445106674399828137638315965\
1927664238239216885966946453357`60.118514744154645*^-19*I)*y^87 - 
  (1.816935278319761277271135381188950823420924348529244183432363190745214165\
43906`59.719133715981926*^-19 - 4.5570635257791397891804257036205340222138277\
0564845323781512214451271836533937`60.118479341271986*^-19*I)*y^88 - 
  (9.253379725603277224008412766930663096477059606704533597790672078726911194\
6737`59.71935415077384*^-20 - 2.319479360099027034194144031336895137954502589\
97249265053263687029859344531164`60.11844427864861*^-19*I)*y^89 - 
  (4.711665733955547251665331028752768682784215635998194892830989611711487326\
8265`59.71957223136165*^-20 - 1.180352680545586648086332927170168751103607861\
74075720739928234876605210813595`60.11840954986434*^-19*I)*y^90 - 
  (2.398631829666255392445582552646483796206678846388803476406065622027760200\
8111`59.71978800458372*^-20 - 6.005521644614294426854814372692147544482559750\
6530617325704689866991298456641`60.118375148703194*^-20*I)*y^91 - 
  (1.220870379524736801999754595755074688719401629323135995017660804772294939\
6822`59.7200015157788*^-20 - 3.0549851989351754210385868605812420250335737474\
316968296614887299303909337522`60.118341069143824*^-20*I)*y^92 - 
  (6.212896522264331108787812940133579413060981992553179705266837968017752384\
194`59.72021280885543*^-21 - 1.5537767438458807417060593904093675786480769604\
031908025884014426791921093792`60.118307305350456*^-20*I)*y^93 - 
  (3.161105433585411505173904150945839277049465047633766208964597898723613225\
926`59.72042192635705*^-21 - 
    7.90116091239244366401076806853418973320583831318923666120228377228757833\
2368`60.118273851664455*^-21*I)*y^94 - 
  (1.608073096310757179304490989133763134212944704096176677796603391527626995\
199`59.72062890952334*^-21 - 
    4.01714565817586089660657750870705929996575010729135734479458281221812283\
8815`60.11824070259636*^-21*I)*y^95 - 
  (8.178923203005823462919906811764035071812809308539396076851646412866760455\
15`59.72083379834773*^-22 - 
    2.04206792949627691148497259509754438856252036524501342447114827240638820\
338`60.11820785281839*^-21*I)*y^96 - 
  (4.159216823023313650072806322519720978986880602679039677181120352077137910\
06`59.721036631631705*^-22 - 
    1.03788736879318566774963286496142873466992927733428457713801146968881902\
2358`60.118175297157364*^-21*I)*y^97 - 
  (2.114723436950030883624755629484991031255041012271479048530040640195473754\
12`59.72123744703601*^-22 - 
    5.27423118220231400262717733662522622747408612598128911425961771074498406\
196`60.118143030588236*^-22*I)*y^98 - 
  (1.075037560486552398654789501988339284466180667778036780044325734919749496\
66`59.721436281128774*^-22 - 
    2.67977545735963142210328474125111620912572254462613242641070849606395200\
489`60.11811104822759*^-22*I)*y^99 - 
  (5.464156792241479347526211495675112879373185995552604947992690088316546528\
6`59.72163316943119*^-23 - 
    1.36134853614655150724808523936317625627855067375272023724155418263940735\
919`60.118079345327935*^-22*I)*y^100}


==> anc/V_numexpan_CF3_s8.m <==
{(2775.0382041895014407805372983600074508656453786080706028504627835764491649\
8781444`59.10424330262733 + 30745.3046581001896021871377017252819006652487348\
1267442068050022497729759543344461`60.14875313702465*I) - 
  (343.8796614731562643864561551049790401111748352740280728600213601026380649\
1882443`58.93963136785903 - 5577.84371660888656065700440032849188426762973615\
055483852927508244651589864570119`60.14969121910251*I)*y - 
  (719.4481100156257572459522155466718282094686349692468731450188251986242283\
5416475`59.748636993788054 - 1666.3229947137599923587858216499455567236328303\
4418476588901332992722023013684606`60.11339670523069*I)*y^2 - 
  (141.9959573806812296548940346932935176518162095274550735919878462585254478\
0156895`59.60705597501808 - 475.542133502082233629910900333225986975594108691\
5474795687307407467619111701546`60.131968996703456*I)*y^3 - 
  (38.06920342907051246792965277338058459496372905146225993691359679976852973\
890206`59.5819111316628 - 135.74955068768698939531537220969296956335419481713\
598622579116745063658759990824`60.134075742864*I)*y^4 - 
  (9.713717282042799033736286282546778250240688071805315080305099223510656267\
23432`59.55481758858544 - 37.037156090273577620531095290418041888383462857061\
96564235539623403242214080094`60.136069761266214*I)*y^5 - 
  (2.539995991968986689292774684442135691250671404825140237486199839797214451\
85069`59.54592759979363 - 9.8985941905402121255276951610344211709910721514035\
6614093347907729686110681428`60.13666808846281*I)*y^6 - 
  (0.676416616216229428753780710957857434902532641048518763434085644076178172\
31081`59.54796689449691 - 2.6228926184534936812748871953029632557696434155633\
4095238804687775949945487813`60.136533137853995*I)*y^7 - 
  (0.181174725921830447722491717016588890879155280787945088883295282534476888\
38934`59.554244984813664 - 0.691769994736490262442769305214602707558721721380\
2004722940975726791302486386`60.1361090925434*I)*y^8 - 
  (0.048463580152883818361158067695286909230300048329653110768822859019076006\
46359`59.56140331717156 - 0.1818115667085415561781364816393887753871662321015\
7125906732121428408746999766`60.13560933276082*I)*y^9 - 
  (0.012910783121811458982256523122294066334828120205262225721194261822154644\
29816`59.56814783577347 - 0.0476350682858257463407509274969258710470374587492\
0059179474021359472328129007`60.135122042085925*I)*y^10 - 
  (0.003423096399650107859861497334746531845474485024996987436894970413060526\
19837`59.57412225859025 - 0.0124443862297362710549626159578866436681806765787\
8029357894948977713639053416`60.13467661049135*I)*y^11 - 
  (0.000903444795694566773946153592449559317167008782080911874774915045815681\
83623`59.57932598763355 - 0.0032423014072759207723291923641225509898770879727\
4636578009319751106479196302`60.13427775195666*I)*y^12 - 
  (0.000237468781950059753390779857528550129506972605915748335712200671561109\
83571`59.58386514349737 - 0.0008426800307976693512240208770130364895662385148\
6045466780831252863028882934`60.13392132133197*I)*y^13 - 
  (0.000062195052660275153579733089338266204012743739003197921175230429841886\
67144`59.58785924828582 - 0.0002185232046188678044910372650217071696692738003\
6391739209395344454059075431`60.13360096918514*I)*y^14 - 
  (0.000016238679105641936092067773102494741304378754170386743035742481270966\
44794`59.59141209489645 - 0.0000565521617995888585028531482280909746174986224\
1999530102406647875452884778`60.133310606344004*I)*y^15 - 
  (
    4.22826972628170859178194329332742354693262304856475414121133670659387517`\
59.594606496474576*^-6 - 0.00001460835447552129723345792735160441902824460726\
445015941731642796238086923`60.133045111388135*I)*y^16 - 
  (
    1.09833590887386424292594394971939198188844226472845841205430304520197154`\
59.5975066561382*^-6 - 
    3.76728871559863458441366126887863326174454252852160624849115250755247945`\
60.13280037825188*^-6*I)*y^17 - 
  (
    2.8470011348810004415082802249394914518847510396433327649512625447137991`\
59.60016213466689*^-7 - 
    9.700601561031159290593144798643873538581065326013892094291941045278971`6\
0.13257316129879*^-7*I)*y^18 - 
  (
    7.365801381344799666147082341785139828765371636843451686297153701095777`5\
9.60261146837458*^-8 - 
    2.494419117204606905500138568226852960579069089007387243209058639964356`6\
0.132360890724286*^-7*I)*y^19 - (1.902464473327130765059937957134774669030829\
3488586976260549472222560241274642108946875967`59.60488499460058*^-8 - 
    6.406090565733392185904632666135640256456829850843870812433059292282015`6\
0.13216151329333*^-8*I)*y^20 - (4.9062422067156919632545497532176965757249128\
75011519789482380505305999974420234909696914`59.6070069331982*^-9 - 
    1.64329456855114884908700755861260847042386530934593306147543564036546038\
88430840339427631`60.13197336877361*^-8*I)*y^21 - 
  (1.263510307132236032813717287378552854869803486849239864674587365813681380\
871479157300643`59.60899688932876*^-9 - 4.21092006739861076208527225654130553\
4081431095104762169927925255569100423237715567814313`60.13179509791113*^-9*I)*
   y^22 - (3.2498187936250873097070455596406270532928215494841574579496328186\
9182289288726120188647`59.610870937152*^-10 - 1.07798764514889695669782746790\
0468290881795022079334542653753131922870277222379632991847`60.131625574704*^-9\
*I)*y^23 - (8.349036620867272811209063029864238745049828387994731685732792853\
6314732229379820917163`59.61264240823579*^-11 - 2.757133620952332186731232270\
01875828358739526307333743953741700256755132258989720733876`60.13146385640073\
*^-10*I)*y^24 - (2.1426490606396360892281776215035083815823953037441695513078\
759062255686021987637890675`59.614322473132376*^-11 - 
    7.04592016229748600853019304310192636893278448504771477748990471226983249\
38105894160291`60.13130914617828*^-11*I)*y^25 - 
  (5.493371584026110735174727342173405578774366398939404514862879597654694824\
614525894434`59.61592057717821*^-12 - 1.7991988480821551790370364689874930786\
102892777949078880705606807799589051658945008793`60.131160764881635*^-11*I)*
   y^26 - (1.4071224462720498560077312291672374113128960130145365245043729098\
37453241140550113834`59.61744477223094*^-12 - 4.59097838428320448565352197927\
7837562333387276783796195002939916832612783348467403307`60.131018129296976*^-\
12*I)*y^27 - (3.6012896306005901063443846927866959778782617435744723288106814\
5959060926166026751749`59.61890197293182*^-13 - 1.170676263684965941232255993\
191911979673294675971886793804488206208974291285957988123`60.1308807352045*^-\
12*I)*y^28 - (9.2096418914320385455724742264850350783613571555802691907390095\
422275049569147461875`59.620298157304376*^-14 - 2.983271162411509281045469348\
64561902820606773928993855086325893162701731131390601328`60.130748143985*^-13*
     I)*y^29 - (2.35347011936163640814565802076247542420761358684709839664031\
87039148232457415832356`59.62163852563135*^-14 - 7.59783984781046900189341226\
5336950846895815176709870882192890675032818857998618257`60.130619971912424*^-\
14*I)*y^30 - (6.0100263501983526627512890011872052468180519767511889054960093\
85082741293446649665`59.622927627592055*^-15 - 1.9339472761039641119191056478\
454494787711465439706802876518928513237116480403111703`60.13049588150783*^-14*
     I)*y^31 - (1.53378452009828020047226740428295193636516542107054259793454\
1726141127132613814675`59.62416946493214*^-15 - 4.920060689278498629682396444\
434736354530403259930394175691908983814136654262563421`60.130375574496796*^-15\
*I)*y^32 - (3.911915375106892873515429157767504427655338378279711911177686170\
86573561020301337`59.625367575050475*^-16 - 1.2510672697203485669396785963821\
5333598318644804443928211902160018102083006816393`60.13025878602894*^-15*I)*
   y^33 - (9.9716498255579296544170294730713574729219325378041419735139095312\
352811423163593`59.62652509955004*^-17 - 3.1797077055978052435840265877253390\
865755411610115223811457074094749404169864705`60.13014527990074*^-16*I)*
   y^34 - (2.5404524312930967169501144478301333685033763463832322487276063885\
030733091795613`59.627644840834556*^-17 - 8.077948333964485036539480909117624\
0864321466725701785999264280324257406975196714`60.13003484458347*^-17*I)*
   y^35 - (6.4689595346915764834676972694942574626443051565858800473424998468\
12679716278072`59.6287293091242*^-18 - 2.051315281122343464228613471051474840\
8896704152226992061794110374538086095693173`60.12992728990162*^-17*I)*y^36 - 
  (1.646451383964460900780594449430933289430425608188912624572473451327779570\
7168`59.62978076173715*^-18 - 5.207036164455499086606641858559018961498444274\
906297874189228078864710690334672`60.129822444240794*^-18*I)*y^37 - 
  (4.188565915820392900796222866805236415606876511682547489820796898792504594\
85475`59.63080123608655*^-19 - 1.32124777958191415417924312320139785454796937\
1905711243790374525183895450130363`60.12972015218901*^-18*I)*y^38 - 
  (1.065108330124090968942260865599594929344934887656207638513182201691371765\
9779`59.63179257753956*^-19 - 3.351363043667795178164062603836557055442527409\
09948992779841176315252826085054`60.129620272535085*^-19*I)*y^39 - 
  (2.707344098927382621883622215338286267848740024959984912157623513908252833\
9195`59.63275646305241*^-20 - 8.497861936522656799605899672325649875580697753\
2161311141704778616334711881415`60.1295226765623*^-20*I)*y^40 - 
  (6.878962930549871296892816216059804191029069258878153251112867458033858874\
269`59.63369442131365*^-21 - 2.1540500716048626966572415567078688801479604282\
062677871615765878734812085491`60.12942724658769*^-20*I)*y^41 - 
  (1.747190620477489708125759796159473566403133750636890597910178419168505976\
026`59.63460784998739*^-21 - 
    5.45841201588182194079411908550183350326369994701082883355531406505726494\
5274`60.129333874706795*^-21*I)*y^42 - 
  (4.436115408928246669525480574892018896319955012505095813021555603079890744\
25`59.635498030535274*^-22 - 
    1.38276146259658214675437858120693944912862770681071942001380170275769235\
2367`60.129242461710376*^-21*I)*y^43 - 
  (
    1.125945893510529886462967749318528114399574046868308032029189314631165112`\
59.63636614100877*^-22 - 
    3.50190448499326658992195038966507966319688027170807522120111047942384718\
563`60.12915291614647*^-22*I)*y^44 - 
  (2.856872102786646462096073042934540035450704904220475416670855728900616957\
1`59.637213267131834*^-23 - 
    8.86630536080405739932677085599357245370268280077718402774872004206510180\
46`60.12906515350514*^-23*I)*y^45 - 
  (
    7.246506740798428227306737305115396986247142920132668091017848774780983832`\
59.63804041193793*^-24 - 
    2.24423010617450282238117254235813260323685803477876924431904421197072743\
53`60.12897909550753*^-23*I)*y^46 - 
  (
    1.837540325603837036257890598868562378148815810080114577562807556332441892`\
59.638848504179535*^-24 - 
    5.67914613381621446140462582338699427980214956415672704418658188314379849\
8`60.12889466948367*^-24*I)*y^47 - 
  (
    4.65822682089661159816347819715861159098997764962332044422532812502668217`\
59.63963840569146*^-25 - 
    1.43679243853427626327342055376264249612691027281736529447185271117943633\
9`60.128811807826516*^-24*I)*y^48 - 
  (
    1.18055149654014388919154134224044121187916915415210719260902525990421003`\
59.64041091785919*^-25 - 
    3.6341635295511442849912240699840189493348345358915772669089021622940346`\
60.12873044751116*^-25*I)*y^49 - 
  (
    2.99112437580594644695138614629596547841083632283325528141392839911952`59\
.64116678731862*^-26 - 
    9.1900571985835294890426714621706519911584962847963737823827602058376454`\
60.12865052967011*^-26*I)*y^50 - 
  (
    7.576587557006089685813215697355965983875942888883446954413436538932892`5\
9.64190671099395*^-27 - 
    2.3234799792389756539323370750932992342785614570908713715689699444130664`\
60.128571999217456*^-26*I)*y^51 - 
  (
    1.918697959687913177808103103188057924674064747809357374817996447713624`5\
9.64263134056324*^-27 - 
    5.873136271528804568737564340864030221720234562558376741995955559496289`6\
0.12849480451473*^-27*I)*y^52 - (4.857773881938999722061043915349736348923827\
840174184377670537893674731052497515899684844`59.64334128642805*^-28 - 
    1.48427682367889496372414809532867236793439577714078079678613617424904278\
15200122337083355`60.12841889707378*^-27*I)*y^53 - 
  (1.229615693887625175269901419694821595974280975068477971854714172104813009\
896925254545525`59.64403712125104*^-28 - 3.7503906525838010935053023250110786\
36793098414664631056247281044782653354946926437044441`60.12834423129106*^-28*
     I)*y^54 - (3.11176237437729759811463566530328469857831999678248971601460\
620445380593555625565439501`59.644719383117604*^-29 - 
    9.47453285976375211450544716743039357819418077106744706316834941865428142\
65786302153728`60.12827076421027*^-29*I)*y^55 - 
  (7.873207516531824439043939165643970452375874919458598244653085382029097877\
8903600305426`59.64538857836787*^-30 - 2.393104014794338441951387484149851346\
115407135836002811373349392529636638895950324871`60.12819845530913*^-29*I)*
   y^56 - (1.9916286447357837499514403185999488035534559432997408915844714953\
719642273486423386123`59.64604518413976*^-30 - 6.0435267131770030971111966591\
405980506579891503985169725978859447518226920673425375882`60.12812726630781*^\
-30*I)*y^57 - (5.037086486178675840285558299728645597979254178609813848690460\
881468952072682424825406`59.64668965065787*^-31 - 1.5259732410506623258029748\
241436537853729194756364920310801453639380266132334182200401`60.12805716099615\
*^-30*I)*y^58 - (1.2737015159914018973079451958400311037345298804223729947549\
13995846921441490554018412`59.64732240329815*^-31 - 
    3.85241768165464430616775552431207090269334485210882325490767746563549980\
3404579381907`60.12798810507771*^-31*I)*y^59 - 
  (3.220148009064793082641911723124769224626944979459843271036133189631569750\
71090599086`59.64794384445452*^-32 - 9.72415908965901584999288658467407484782\
454195115943434078734718017984707651689301086`60.12792006602864*^-32*I)*
   y^60 - (8.1396639831772955338882320252754430917524418284767767598928888662\
253038230516257695`59.64855435522969*^-33 - 2.4541727789111695852526485851637\
9030395557294032381132200383395684355960833126594018`60.12785301296966*^-32*
     I)*y^61 - (2.05713142050290907034056211701745248837059422826137498606262\
59406811364244374756729`59.64915429696986*^-33 - 6.19290841204432441060821361\
49224570023867118752902295625004534618918469173096008676`60.12778691654961*^-\
33*I)*y^62 - (5.1981025538652254810379989402785298789964901874216370142856391\
61907359150895207716`59.64974401266068*^-34 - 1.56250918752150000234706961401\
9929423918097455293583318773898208333356182295480377`60.1277217488397*^-33*I)*
   y^63 - (1.3132793475038686954684926008125054413465928743617803388047889599\
96378926544612826`59.65032382819907*^-34 - 3.94176536959982486623486376693700\
6726779170203941257624107663143350854071039322455`60.12765748323683*^-34*I)*
   y^64 - (3.3174239076450130849448213762490116655793012478150605794286283488\
2501417757308841`59.650894053554154*^-35 - 9.94262388462340653028933086928051\
520506357061566570375921033609288310044489403881`60.127594094375326*^-35*I)*
   y^65 - (8.3787345992982135290168774725300969390378452767583597691079297047\
707643621224081`59.65145498382895*^-36 - 2.5075812184626627090539644421117730\
2115552080221958913607558424034193608893172128`60.127531558046186*^-35*I)*
   y^66 - (2.1158819872955157468348424632119274271702526278191046914889065581\
381605686825397`59.652006900232706*^-36 - 6.323454417178346541286134358882380\
334987018934121715256661205898955003151294673`60.12746985112296*^-36*I)*
   y^67 - (5.3424669309209641273056994403388279632161020348754977311429067108\
92149444663998`59.65255007097314*^-37 - 1.59441261977502210713861801900084366\
60628731521525588693510489555252690226997422`60.127408951493855*^-36*I)*
   y^68 - (1.3487498497497820161089479025460853218387871141839505328796445544\
83170558537262`59.65308475207621*^-37 - 4.01971715450192813398474427030846042\
1427162648270841410156880672626461395800976`60.12734883799904*^-37*I)*y^69 - 
  (3.404566630602542267855350597744784726912420594487513327622367065665333496\
03246`59.65361118814066*^-38 - 1.01330489446484340386751242676263116464606962\
4894990408496247872024024036671913`60.12728949037313*^-37*I)*y^70 - 
  (8.592801023118867967310653258288456755303126573277012360186360261128046588\
3773`59.65412961303334*^-39 - 2.554089028177567288884695590335071528063362011\
5952700635923247892975891330767`60.127230889191935*^-38*I)*y^71 - 
  (2.168461521438822155948183628960625829195190943173435550893702334112912658\
7967`59.65464025053127*^-39 - 6.437014470758949952479178110528889277771075361\
2349794287507376184656674579361`60.12717301582348*^-39*I)*y^72 - 
  (5.471598592290721016884492280598158050304718880998696203752236583852886204\
306`59.65514331491479*^-40 - 1.6221341471299181583798124913843016856974838418\
333259331548204054585018525768`60.12711585238244*^-39*I)*y^73 - 
  (1.380459656229514882665216037523714527272941598809004674251697524981563529\
653`59.65563901151679*^-40 - 
    4.08737128092991564616695746811372954666717877624301348721941777953919992\
3531`60.12705938168817*^-40*I)*y^74 - 
  (3.482423378937741373323265620527978761170607994660295582360905660871907047\
66`59.65612753723151*^-41 - 
    1.02981122120396782278814362360975483509137841292202588853693679729222312\
8045`60.12700358722555*^-40*I)*y^75 - 
  (8.783934893646324784224699380526563251640967438759121729250113935845618503\
4`59.65660908098695*^-42 - 
    2.59434948935350820948666683862150967586691870953685738838266832042367350\
059`60.12694845310886*^-41*I)*y^76 - 
  (2.215376833171283758857476066349945307157027404876005868980480596066870953\
2`59.657083824183395*^-42 - 
    6.53518294585347878005219071296256043120828351220923688093584848500318776\
33`60.126893964047966*^-42*I)*y^77 - 
  (
    5.586737969337683439983734982533356461006306302796448334367706450079008451`\
59.65755194110174*^-43 - 
    1.64606305173792012024079576861927012208355204808695666985754599745764269\
79`60.12684010531699*^-42*I)*y^78 - 
  (
    1.408712497790604451244887177550214034803575558231457721423919298807801786`\
59.6580135992834*^-43 - 
    4.14567861241071167092963463073819253954367345991976774180330168108610018\
8`60.12678686272504*^-43*I)*y^79 - 
  (
    3.55173817668170451306161781826006003428612624747946329801610883769185309`\
59.6584689598846*^-44 - 
    1.04401372024271055055547233581848408693741387322821953702117480214766782`\
60.12673422258885*^-43*I)*y^80 - 
  (
    8.9539595201497280103234187906237110888997169892695705340632359551707994`\
59.65891817800721*^-45 - 
    2.6289305930352437641723102437257310040467660660182699107812625781385186`\
60.1266821717074*^-44*I)*y^81 - 
  (
    2.2570749175885504068729765431230629724739883460149373314080553573562917`\
59.65936140300758*^-45 - 
    6.6193488379328436996976975845826696004022277969149481036762910120570322`\
60.12663069733792*^-45*I)*y^82 - 
  (
    5.688981308596118998455475112552700593817443712381210658244365530046604`5\
9.65979877878562*^-46 - 
    1.666539130006822210778460132554569444751346518439404204057635884867455`6\
0.12657978717374*^-45*I)*y^83 - 
  (
    1.433777324126783954971552841644441341664791213732415776081826063524525`5\
9.660230444055124*^-46 - 
    4.195470703397651250152478379022202660930628683432698747144246786366626`6\
0.12652942932315*^-46*I)*y^84 - (3.613171087408786279598744983284460676595695\
4772404940876918058300398275468270073398683595`59.66065653259751*^-47 - 
    1.05611596078535401647234360217411797621252072055518223971791877591847530\
964475350926615039`60.12647961228996*^-46*I)*y^85 - 
  (9.104495395639143372301799424005135638636019375819060339828858928225952677\
557085581744577`59.66107717349943*^-48 - 2.6583308546741395620010401524888446\
66144366815529441328423355081059816286306336992715439`60.12643032495502*^-47*
     I)*y^86 - (2.29395374462218862490046663055224671171873183959334318999061\
9373361996763050345515939097`59.661492491376066*^-48 - 
    6.69073334523949345154381219925745777729123233998608884608133488995584298\
816512326140685`60.12638155655882*^-48*I)*y^87 - 
  (5.779306275589420091003090249924634624210669686363768852195674789702144274\
08698199842263`59.6619026065809*^-49 - 1.683861629562770881435716189753831897\
128132791950794561018121634177451727779855704763185`60.12633329668532*^-48*I)*
   y^88 - (1.4558943848676486971184149169135473769681680622018101014710703661\
5629051058121945829366`59.662307635402975*^-49 - 4.23748106786585988347048499\
863708617020667921163053595523956132063901326428003547129819`60.12628553524653\
*^-49*I)*y^89 - (3.6673126699652003811429095714159037431745690701612352622816\
048994536783805389118987356`59.662707690252645*^-50 - 
    1.06629779491955949608013321403007169185224331893288946986528799281150938\
165699355099882`60.12623826246815*^-49*I)*y^90 - 
  (9.236994589880588147632485357142800249869516626859623203562704780578784277\
160404252113`59.66310287983642*^-51 - 2.6829913857853260799227000722638679938\
785320766250304484391404951472160835235885902784`60.12619146887585*^-50*I)*
   y^91 - (2.3263704486335903568044731247792603676543951805874647406267297041\
78950458721438107809`59.663493309322*^-51 - 6.7504186581383820019428161920205\
77494601548113811089594430126665554646366772284615454`60.12614514528243*^-51*
     I)*y^92 - (5.85859147155218835758149582750332184252890445411487785672336\
021020281268071382150832`59.66387908049378*^-52 - 1.6982961197509426959009736\
53896165022620094096977999450369509456193315144511971814184`60.12609928277572\
*^-51*I)*y^93 - (1.4752798843105519621779849465767504339514623303629586889002\
0875044263109689373205787`59.66426029189989*^-52 - 
    4.27236158633889701632333594649787219202938210329651799013828477040531187\
461166327115`60.12605387270705*^-52*I)*y^94 - 
  (3.714695088543562041092674545973146406493761526679012049372159259289716066\
7299307105`59.66463703899105*^-53 - 1.074719278193708123502543204363642921919\
13864193721449482919844255356601647590442658`60.12600890668046*^-52*I)*y^95 - 
  (9.352767287221006863688436160422879159450443911438491481729325515766626397\
873453428`59.66500941425175*^-54 - 2.7033052683303312384843776213890973720886\
849065114745036768473926457651559862200823`60.12596437654227*^-53*I)*y^96 - 
  (2.354647671952424058789206159569119283185378046058208839391219310104090046\
907009352`59.6653775073246*^-54 - 6.79937038770274983413428198052067423416750\
3796865689482117657853657776056919693341`60.12592027437152*^-54*I)*y^97 - 
  (5.927631607702189028296270421258040098421147237613753855741228538179745432\
98423232`59.66574140512795*^-55 - 1.71007986098795357033004756188496229566541\
3534736427450141279234427425165709294646`60.1258765924706*^-54*I)*y^98 - 
  (1.492129613761483031580369539114872642457115070493726816406374343210966007\
56883663`59.66610119196736*^-55 - 4.30069536755251029520607297947859483279261\
0065366718371119250302251909433630791`60.12583332335647*^-55*I)*y^99 - 
  (3.755800813508377491435576379074081295069116466355051688735175136846104591\
9357221`59.66645694964137*^-56 - 1.081523752252628057412532871491657403372427\
60693056413722316376215135011656673158`60.125790459752544*^-55*I)*y^100, 
 (138711.82242649859742209518276479484001418328965257055730731241195532927459\
47195947`59.97071947885204 + 157467.63951748419176370118074668224338514576296\
141513704898392348440644176041618311`60.025797318571435*I) + 
  (22921.76422503848874784158340159991298192745202507135437067982142359251114\
660510723`59.95800256677571 + 27379.26793438436312409050075196855567298246867\
860652164995852598949600846244292605`60.03517635755141*I)*y + 
  (727.0506151098999731028986970357479738641289324569776580199601593333083509\
8321768`59.001962809527726 + 10209.828958696339860110902942282954867441985461\
6416544481274716502711805873395353`60.14941662990189*I)*y^2 - 
  (344.0040788419784200006216749052263490133950541945686244233180983366024548\
5561712`59.102584718587835 - 3826.0044472559953912649984778915019622566332342\
8816248606382299391557330035909557`60.14876659707935*I)*y^3 - 
  (219.8938419185762698785061883520224084238311920574332752148176970340965755\
1466274`59.371752064825785 - 1302.7954206881560729981322770839522009746195829\
7815304190480598151101755081447346`60.14441522097667*I)*y^4 - 
  (87.88185175625850773742704401194588848924999334517646942143090609227537079\
077199`59.46489572175852 - 416.9457925489787337306103692298826610579182974010\
6260735847950731236499155446188`60.14107611808173*I)*y^5 - 
  (30.65267910370520846048338383105591720312808591588405435467459690228145450\
217569`59.51641370318363 - 128.3903284070933003247826449559462505092651520817\
4211183121932263560515740527687`60.138477574221426*I)*y^6 - 
  (9.983091695202175645237469101273981050243041463453088689251540731841180751\
73717`59.55018806563082 - 38.500077168503561693670873771070822654517695355397\
99271996649955919277201475944`60.136384605479996*I)*y^7 - 
  (3.114614394978975942974221824183548734298080269482698358624889253822139059\
93094`59.57426728729975 - 11.318858538806479184509608297738074384309307131468\
59550003414946077356734739742`60.13466563304577*I)*y^8 - 
  (0.942938742726334047368748469769328291774194880484454558555960884003624321\
24259`59.592319491018976 - 3.276420306785131849051547631733682059348946705917\
05014125698637734206085646028`60.13323561992873*I)*y^9 - 
  (0.279129842954951929993922253670820544218919582817076524555449376578966078\
73248`59.606328425262475 - 0.936508219428396736743141773264417852531895923025\
76579989844872469726028008339`60.132033747416735*I)*y^10 - 
  (0.081193622513749873449036937045723549981486068678745426340942406092584423\
85878`59.617485652579695 - 0.264880845616703708534102477245799372748172814227\
3130162483018131830867245241`60.13101428857739*I)*y^11 - 
  (0.023287434090707756473244111952462506277462815739579756274901143858093098\
70788`59.62655785856919 - 0.0742516037006739927915981190362542660471022565039\
3760658434771644195877885277`60.1301420578935*I)*y^12 - 
  (0.006602193497494950087369711637267007908486882800302946840081696908186028\
82036`59.63406270379942 - 0.0206545242991867841595411952302537991942701135715\
5502442536517312150694685121`60.129389652344756*I)*y^13 - 
  (0.001853682226962884696211726998478900039868084735561235839002703284264660\
30879`59.64036252405398 - 0.0057070058221333506330680916455206401045680485693\
3490610364581202511528911322`60.12873555370401*I)*y^14 - 
  (0.000516167412098591946052432469187655179746465827238426815047612127934700\
49293`59.64571825356146 - 0.0015675993345736055782759607532819868812330506895\
7709793303538348376974810354`60.12816274184764*I)*y^15 - 
  (0.000142708340335271014942915277252725489372853075871521264146108409770776\
33029`59.65032226311752 - 0.0004283361701864095264649579522027579100721196958\
6957032809019093846260753635`60.127657656964075*I)*y^16 - 
  (0.000039211136714771007128846911653901788863177674843857073734824309167925\
44516`59.65431923403294 - 0.0001164929423075067955058969238842202698118923939\
4365341263698409394883877521`60.127209416080056*I)*y^17 - 
  (0.000010715080287259463554301216087014892648249443020773689578829455161609\
75725`59.65781988264183 - 0.0000315489395636669910769710989278170617340777154\
7925859462975324039120226885`60.12680921925239*I)*y^18 - 
  (
    2.91390794266715967313212229065584564004927678323817554928499125427950058`\
59.66091023698193*^-6 - 
    8.51168392935217832827041873739385050649143202406029779082463890096923001`\
60.12644989800691*^-6*I)*y^19 - 
  (
    7.8899693906980082113368101160155160232228939181204294499620034605323694`\
59.663658055575866*^-7 - 
    2.28845740494273468569154355327325853487852497253658041476715543953684611`\
60.126125570533176*^-6*I)*y^20 - 
  (
    2.1280602542208603905104646423943485944381751064365118974441195045356408`\
59.666117360091015*^-7 - 
    6.1333526690167039110990376419403363874770609796869260518622990237730856`\
60.12583137703993*^-7*I)*y^21 - 
  (
    5.719575849534410574177810106045731867302475378727722319297176430851102`5\
9.66833169441402*^-8 - 
    1.6390620867641703557671304571391550678096577302532147943957420038700745`\
60.12556327541389*^-7*I)*y^22 - (1.532338165164277110958060498338404084869874\
8065263672239974704532302374571834779734149448`59.67033650632507*^-8 - 
    4.36853676013676239223815740752527693813375126958638167792215726897192535\
65850767236408891`60.12531788239912*^-8*I)*y^23 - 
  (4.093335517276927962103620916704892214367837696282871068976097774869833028\
707053889012646`59.6721609137802*^-9 - 1.161472092911179653507755235855871615\
00853092880012172696440344916051437438137814472221`60.125092349301696*^-8*I)*
   y^24 - (1.0905301147244217136030570433457028490968660873931296509256860917\
82267677800472158667787`59.673829032504834*^-9 - 3.08100848635127042982168644\
5340715815955845983220171360933548472143534792193729057656063`60.124884264030\
15*^-9*I)*y^25 - (2.898200210924332800763726363171833012408608861488522589052\
41043887004691955888522993485`59.67536098619003*^-10 - 
    8.15565734527499917597579407412343108160372668899425027141290762223871011\
364787658554256`60.1246915733528*^-10*I)*y^26 - 
  (7.684780705285764600938904476697467416724783744694509237922384954148042557\
632895008033`59.67677368389552*^-11 - 2.1546181591557332373246940319221171440\
6560597891291076973813883963830528080711224000843`60.12451252077853*^-10*I)*
   y^27 - (2.0333855056719887716438824592581352760646598302740792687577157204\
724040015521892363963`59.67808142455121*^-11 - 5.6817732209119932262945466954\
851385121380577094157314138818226208868572159086944274475`60.12434559659441*^\
-11*I)*y^28 - (5.369799025650313748068339768712599736350767187253635959759133\
283492662451822535307475`59.6792963715386*^-12 - 1.49572295079149570985740092\
81457488953683687745944581647527935804981266573480624383912`60.124189497426634\
*^-11*I)*y^29 - (1.4154826755552011695693794301555468395112781618561279388133\
62199212931827221971906596`59.68042892859099*^-12 - 
    3.93114192221270735498332051089113850133754348054052120967932542546916835\
0533714244822`60.124043093312146*^-12*I)*y^30 - 
  (3.724874219847946243386725559503871115723623292434362859754387082257974094\
7246840182`59.6814880399874*^-13 - 1.0316419008221459206429463888060702061610\
49338825356778465432531540403615305868517145`60.123905400731694*^-12*I)*
   y^31 - (9.7864779262587981256374962929257642658174618046355910626573033750\
479554985419349863`59.68248143212351*^-14 - 2.7034637409013468708805530623766\
1774538338991276018519514854881336075438684950164234`60.123775560404596*^-13*
     I)*y^32 - (2.56738956655668386995988724122429218564524658708096495192440\
81252372940131504263005`59.68341580929366*^-14 - 7.07503807803094145079470418\
73101684795619367012614263790923305776694862690735906836`60.12365281890921*^-\
14*I)*y^33 - (6.7258403948447159415411268603937811423924476178581346417768907\
32052582823335451147`59.68429701341852*^-15 - 1.84920925014912323911582596069\
00276577842249227482753133558219752257994355296761629`60.123536513395315*^-14*
     I)*y^34 - (1.75964976006950022248544739217529978480356471485735245822553\
7007659355089540828009`59.68513015516853*^-15 - 4.827498397304594916771906579\
477874753507116001484950011027566380599208163292225754`60.12342605880827*^-15*
     I)*y^35 - (4.59793919664785137176483124923349224172105166247805080742619\
563369061047513599079`59.68591972223309*^-16 - 1.2588223317404727326951475504\
5567146994337365083199194362654006169235792771720471`60.123320937165154*^-15*
     I)*y^36 - (1.20001657880709528364699328017812855020133754148997980076934\
228880959555819509557`59.68666966920814*^-16 - 3.2789762073176237163380675648\
5636203005904313936089282016090754041124121213536263`60.12322068851456*^-16*
     I)*y^37 - (3.12842406130765910716494716542495944462657058723906496250405\
60887759343692877513`59.68738349260772*^-17 - 8.53231789957145244277167669245\
02295438415856869466991782331208941708862166768373`60.12312490328545*^-17*I)*
   y^38 - (8.1471085633784320762131128866531957975715363402212796302217335805\
21079263019919`59.688064293765066*^-18 - 2.2180555852054871128399863807433303\
240316139067464431844675184099233294550127874`60.12303321578627*^-17*I)*
   y^39 - (2.1195523154080280350606883080039911608225380536344802461885893268\
9432601926939`59.688714831820796*^-18 - 5.76069135420701688966574836621922893\
4838822553100554316306804897220129534706079`60.12294529866122*^-18*I)*y^40 - 
  (5.508952514645799117474491624319615480404710284752267523604364065072072171\
44902`59.68933756855428*^-19 - 1.49483176680187883847345296080740403937238937\
993237517460163211033384986841767`60.12286085814611*^-18*I)*y^41 - 
  (1.430533734841467979432913708814217239237079559485624820766590720603333467\
1781`59.68993470646964*^-19 - 3.875636410429775732752883135614426299315576737\
92016118422413485211981632873693`60.12277962999485*^-19*I)*y^42 - 
  (3.711503577125197801192601358422989694386258566050722546764075518934669903\
7438`59.69050822127814*^-20 - 1.004021558515893826985544358195542484507783170\
42400143796923209144179199538601`60.12270137597039*^-19*I)*y^43 - 
  (9.621473805960173107039952819719881745601633819256130536214417817624436444\
485`59.69105988970404*^-21 - 2.5990078602779706962750970820963439102210197368\
015383040242756015043477228066`60.122625880812606*^-20*I)*y^44 - 
  (2.492236919542492778442141158455692901479432825192534835939523543793506759\
774`59.69159131337156*^-21 - 
    6.72281192148304719079005863836361349982764019109536106844959409694074468\
4369`60.12255294961061*^-21*I)*y^45 - 
  (6.450717995098836531133001811666994609873129304830006942196893999925627697\
77`59.69210393939451*^-22 - 
    1.73774690008854997531881899345605399087165253861638722718774935744695174\
0391`60.122482405519*^-21*I)*y^46 - 
  (1.668444736604456091507894119180998943989750994293628795502094203164016568\
43`59.69259907818069*^-22 - 
    4.48876465273435354277134989330820597127180954463527317757843415233289834\
576`60.12241408776749*^-22*I)*y^47 - 
  (4.312347771626614310006904202809784022881668279840757152049828382771637221\
3`59.69307791887566*^-23 - 
    1.15873388839698146760260322161970410427912102516301492528298037246633110\
349`60.12234784992196*^-22*I)*y^48 - 
  (1.113848791537777389253239317908241223609013673026019633046256927736399351\
8`59.69354154279754*^-23 - 
    2.98929140601905265150683808253144792037919963894984079789859670931332175\
31`60.122283558360934*^-23*I)*y^49 - 
  (
    2.875151853263573324652767620300110778430394269468077021843637733158764015`\
59.69399093515816*^-24 - 
    7.70709909457716341334885626085554847055523528322501619211527590755488879\
8`60.12222109093794*^-24*I)*y^50 - 
  (
    7.41700063270670854333128949973799813221419083349601508830743923649364943`\
59.69442699531585*^-25 - 
    1.98591957463978054492508983918128830158402760147392366503409833271191556`\
60.12216033580397*^-24*I)*y^51 - 
  (
    1.9122253918298176344373994129235415534887493400186064432278280502636161`\
59.694850545767714*^-25 - 
    5.11434151818241067953707766590159680619295060567926858828392174202120732`\
60.122101190368774*^-25*I)*y^52 - 
  (
    4.9272290487379212842454301127816559992104837227924623251419164277537162`\
59.69526234005577*^-26 - 
    1.31638817321721942569830383288739887675338973352127576042388891208909318`\
60.12204356038236*^-25*I)*y^53 - 
  (
    1.2689030946452714457853914447426499874343283182328159949745942644731837`\
59.69566306973496*^-26 - 
    3.3865129910062535512376707999090108970850282047503520101363055754624808`\
60.12198735912144*^-26*I)*y^54 - 
  (
    3.266064989672967009590077379358636200807357382029122478722903548562495`5\
9.69605337052843*^-27 - 
    8.707710029529663282178745177435321613617295766444114695638718807060937`6\
0.12193250666693*^-27*I)*y^55 - (8.402335321775624990093799886139454017659656\
66681753705075398113492357687217751265267069`59.69643382777701*^-28 - 
    2.23792285162613307688609285240424050571782014185750090405465600174577853\
21961987431596733`60.12187892926136*^-27*I)*y^56 - 
  (2.160537190114236022658770620078635797301923433102459115403023017614113075\
111050581364882`59.69680498127413*^-28 - 5.7488810643434322182315850005558545\
85008551657349223414524645870049311497903955400757325`60.121826558736075*^-28*
     I)*y^57 - (5.55286812050153067252750667300283178726827872188200729820605\
62963869370045506045429128`59.697167329564564*^-29 - 
    1.47613256602114474304444448465620548661608220977909694575672957440255425\
0293212441826692`60.121775331999935*^-28*I)*y^58 - 
  (1.426506645963138548616955110847548028272322865975258487798217202677100931\
54638079174091`59.69752133377375*^-29 - 3.78859041468244714720656879175095830\
350655066853196127530992564807859278608834890857405`60.121725190581685*^-29*
     I)*y^59 - (3.66300632805783765132544112888669629678609006102903116833631\
04957646598228630504954317`59.69786742102584*^-30 - 
    9.71955380223879065082971489050004070732956377742377069417283317911139055\
29998240440047`60.121676080220105*^-30*I)*y^60 - 
  (9.401891692309962301706722589267559132893496611224346084778879255551817977\
606317241495`59.69820598750021*^-31 - 2.4925117075104494678155517242690255612\
825359967272088837361366879963192701861291412047`60.12162795049603*^-30*I)*
   y^61 - (2.4121954572847360311540858896829649837146532567199334699654241608\
89425988317216516683`59.69853740116964*^-31 - 6.38933778508678542977469963401\
4594338094391296950995390032249956175855191695407864462`60.12158075450149*^-31\
*I)*y^62 - (6.186358853424625881730762260216642961433788223290703734145223332\
71281058821466870603`59.698862004257585*^-32 - 1.6372219287295044544783145023\
11671300296454298900617683796618448428889869406388909176`60.121534448541844*^\
-31*I)*y^63 - (1.585946388396939666571315076731891040271043941671024092428556\
30539371574913932111152`59.69918011544719*^-32 - 4.19370018424328739419051525\
204579020958702620061913151654164146892701529658481218265`60.12148899186708*^\
-32*I)*y^64 - (4.064225943172263301765507836253524212738845289755168527120972\
1556910467377798905709`59.699492031870264*^-33 - 1.07381671107918981954424340\
952891566017212808624311590982397781091483452709771046386`60.12144434642914*^\
-32*I)*y^65 - (1.041137442162390409383929481781024064171053485143240605120900\
028127257500657661383`59.699798030900986*^-33 - 2.748593473549230003672127597\
3838656895045353701245889451163150539599445422528106052`60.121400476662345*^-\
33*I)*y^66 - (2.6661456895147842917486701696335912499347284939000372999558142\
23159628553054242445`59.70009837177625*^-34 - 7.03303623458774995906576480922\
9727673335713627237537223874867401867131398516126348`60.1213573492846*^-34*I)*
   y^67 - (6.8251120104129798525057184014751714013615831702292404319131863707\
6593922266053162`59.700393297061275*^-35 - 1.79900106007276456529035767903107\
8469811712069135241745641405946892900019251157801`60.12131493311696*^-34*I)*
   y^68 - (1.7465864608442925038908227935242607202096434129461293737975827136\
7410763470073583`59.7006830339774*^-35 - 4.6002375032463477310625992913454630\
673324692155802139079847374258575377124959393`60.12127319891975*^-35*I)*
   y^69 - (4.4681620718002878748386279856254474504768109008401021925241026421\
937044016824849`59.70096779560672*^-36 - 1.1759618731757263869809700795017165\
719892289514422703960814171721773452086245974`60.12123211924361*^-35*I)*
   y^70 - (1.1426947086220093913598574586793996509840991042196302228007703172\
571118214844673`59.70124778198641*^-36 - 3.0052049993337372551585440865378531\
401754083393698048563270155354547300470124255`60.12119166829371*^-36*I)*
   y^71 - (2.9214453627489573702901611098718224909538404877707507709607088527\
21918618087649`59.70152318110419*^-37 - 7.67761639483586677471203726338388483\
6657720470915962503857234650842834748973301`60.121151821806016*^-37*I)*y^72 - 
  (7.466811747992547224097891463178087673169630723162174536717893329021246924\
00893`59.70179416980522*^-38 - 1.96089161411757229768048793338262609801500951\
3054121502872239754763776462185165`60.12111255693428*^-37*I)*y^73 - 
  (1.907857783336284376154219949728362532451828373655107735516359287651200909\
95837`59.70206091461905*^-38 - 5.00678492186454349457558053286839012452028541\
48912283346830832296939979692252`60.12107385214687*^-38*I)*y^74 - 
  (4.873416153084827089480138539106445022335004393184970688708751254331007364\
1488`59.702323572514835*^-39 - 1.27804343281473703504263655916718428401455024\
817014316022942359293054299213566`60.12103568713213*^-38*I)*y^75 - 
  (1.244517228514647908710513610965751959349403684553837471988692739276499825\
4995`59.70258229159187*^-39 - 3.261494603535376408422020062716995671396215581\
5229149540601954583581582685798`60.12099804271191*^-39*I)*y^76 - 
  (3.177249554856566958327392327164291651064619514813631952695081023300962640\
087`59.70283721171161*^-40 - 
    8.32099031597470480756810271265553591011571792764274153522702464036194443\
829`60.120960900762164*^-40*I)*y^77 - 
  (8.109381059518830250183808287564468955346941411305429586233356647765044701\
13`59.70308846507689*^-41 - 
    2.12238167609398931336816586579851534348697304675527017800223577227335866\
1433`60.120924244140014*^-40*I)*y^78 - 
  (2.069249743954416603370109862050851912157498062556038323890035494498517850\
91`59.70333617676329*^-41 - 
    5.41208725750654753271664022205418324405960249722886195536754420620497933\
223`60.120888056616764*^-41*I)*y^79 - 
  (5.278732813021727460451633868974139006433223873653759922191551134710182134\
5`59.70358046520723*^-42 - 
    1.37975360681665871790561060996620838092017333427822872476103924051071463\
75`60.12085232281629*^-41*I)*y^80 - 
  (1.346296340814800981154284381607804723418593338569393227359745886534709969\
4`59.703821442654714*^-42 - 
    3.51670752639771833406026385817992844165645081959445278042168929262990687\
85`60.12081702815824*^-42*I)*y^81 - 
  (
    3.432799313701191047255353260473086699080815228514781792389807730921287233`\
59.70405921557433*^-43 - 
    8.96130704373126100817987861737416506200206149323791965023516319721014186\
2`60.12078215880573*^-43*I)*y^82 - 
  (
    8.75095370090895593415589598318579377486088910041207872632545150379247412`\
59.70429388503779*^-44 - 
    2.28301730121898525925501772913173993535451572701954721591691310504368846\
3`60.120747701617034*^-43*I)*y^83 - 
  (
    2.23030341784991201034164407633462254799006667403837762603284992744970921`\
59.704525547070936*^-44 - 
    5.81503116944230711587778340320352689561816060840212763578405522889715118`\
60.12071364410099*^-44*I)*y^84 - 
  (
    5.68298347392452697293208496407529595788004936431228829664314001691434`59\
.70475429297764*^-45 - 
    1.48081932876526536625201872345623146514172701100564604181865507927149148`\
60.12067997437571*^-44*I)*y^85 - 
  (
    1.4477544989618984504246025536710017484787525954743145897999603323378417`\
59.704980209639366*^-45 - 
    3.7701740050726600021734265425500771425905058192182394436255169305010113`\
60.120646681130594*^-45*I)*y^86 - 
  (
    3.687412060863395894732451358973086941024303417864094476521303952307572`5\
9.70520337979186*^-46 - 
    9.596923781208002947020189181605607608826375075928653671778430510245829`6\
0.12061375359078*^-46*I)*y^87 - 
  (
    9.38985094764104860514571393348107848488566446272244671537336660800479`59\
.70542388228171*^-47 - 
    2.442395536598719551132415316646688589223044593877699006000949781661414`6\
0.120581181484525*^-46*I)*y^88 - (2.39060593399553950491624271358643169568508\
66996886537758111718753807318217164093299215961`59.705641792303794*^-47 - 
    6.21462826428777373508930567380954745052609406587018156700539589545329902\
08004355040569846`60.12054895501275*^-47*I)*y^89 - 
  (6.085152693062744080337202635875883374265169218883707388052612678553705812\
732095327586081`59.70585718162159*^-48 - 1.5809981565158227755191850780699591\
209523004102175177165924988066767573480376654525303842`60.120517064820866*^-47\
*I)*y^90 - (1.548641955818688136536802673099174909909315051684501893658546634\
605679528556411508834999`59.7060701187718*^-48 - 4.02129935486883671768908944\
6512403524013620981927911975146921245529854054485700217746478`60.120485501972\
55*^-48*I)*y^91 - (3.94047354275668255504595367227647474562181628645602112179\
464801332149446101510385517289`59.706280669254156*^-49 - 
    1.02263818371027787796151199466899176716456870391081396881380462697226224\
0726054675660179`60.12045425792534*^-48*I)*y^92 - 
  (1.002456204117948738520569264761836580647220895179687611871015698923806843\
51126719380752`59.706488895708205*^-49 - 2.6001585860711853817121579380331803\
382238504499908711598521479507621873361490072589303`60.120423324507904*^-49*
     I)*y^93 - (2.54978572234901313130477108196299567381731283986203190241796\
50338468927805113121092348`59.70669485807761*^-50 - 
    6.61000093260990515218320503073493239862121282661291761211673996268951949\
76566537869571`60.12039269389897*^-50*I)*y^94 - 
  (6.484326603974260794666499582977217807393925050250907356170903313719349691\
472233291726`59.70689861376334*^-51 - 1.6800748327680168717591410151946465001\
545617393978426708870139946006129470352801539731`60.120362358607565*^-50*I)*
   y^95 - (1.6487339512130860218209877910931885981162223343454134568579927638\
089463349005630195`59.70710021776619*^-51 - 4.2695556131548721754752762124529\
74078597403790351720548477301951501041057673501048064`60.120332311454604*^-51*
     I)*y^96 - (4.19143098396774931873424931990669169764224710334416161407448\
443165233329372961161329`59.70729972282006*^-52 - 1.0848386315505319099075007\
69126250598342810181311654185085162441326414941513311755911`60.12030254555586\
*^-51*I)*y^97 - (1.0653727513429776016104018815303497397499035672436809159029\
7454523470044423985054254`59.70749717951606*^-52 - 
    2.75598887149582940938077474950085501922294170260454259884340016813429158\
769326935857`60.120273054305706*^-52*I)*y^98 - 
  (2.707508450508187740334169838480134018526477356129303892770320510812325417\
6097708997`59.70769263641859*^-53 - 7.000370334681861866538163311965709517852\
2991939079094546010777080335223345987451851`60.12024383136232*^-53*I)*y^99 - 
  (6.879683010801001501300175001636472266309534579922262857571601978455780066\
571352173`59.70788614017386*^-54 - 1.7778583611940187848186167697553489944553\
286281235957856506136519068383657655280293`60.120214870633546*^-53*I)*y^100}


==> anc/V_numexpan_CF3_sm10.m <==
{-70582.725581683602622562025395336581692222958400258663115318654043127261137\
02045292`60. + 9943.140927125056063720038424972173098693523065153162874745196\
19177012966215925155`60.*y - 284.80981748860795096108832912057047695713712376\
264806944734066816228930597846979`60.*y^2 - 0.2968866912044490139214784974988\
0358154150568891379388685973209908715068583813`60.*y^3 - 
  0.0341859037113327549139277674211065405536362569912989531595544502129679664\
8856`60.*y^4 - 0.004039637953736934013969982521929621448046158358419393988701\
21506094332115254`60.*y^5 - 0.00038361205614309580850424753157414758354646350\
631105090990556079722563827812`60.*y^6 - 0.0000332687592589214510854604692105\
397105277545779270040892058881048643919357`60.*y^7 - 
  2.75176820950731638570406520736378124562998349392540545938813770046470068`6\
0.*^-6*y^8 - 
  2.2112991705061088131917444841704336194058967077800261502006226707944475`60.\
*^-7*y^9 - 1.7428065217194673816008027533183277925643859331045144651236276904\
913033053576678756374515`60.*^-8*y^10 - 1.35454025907297674477719335059481831\
6929433586303137163550375805406544297943502802090625`60.*^-9*y^11 - 
  1.0417725087781167329474694003119656589145313806385762545840546065227464726\
7700154932977`60.*^-10*y^12 - 7.946879802078621081800930662730997713186347309\
429870523475403707770713208830382118214`60.*^-12*y^13 - 
  6.0224025270948783445382062875558600042720012060643158891734581698009511154\
9520358504`60.*^-13*y^14 - 4.539500556631089329814016173407101440904470487044\
0723958648798754836507428878792095`60.*^-14*y^15 - 
  3.4064294892610179389775289316271702997974397772851340409570234435005535212\
1317721`60.*^-15*y^16 - 2.546494395693739475821487985011178742649933653493101\
78512828511969613231043226121`60.*^-16*y^17 - 1.89746275540363390251443882983\
75303064905996506710549947682211738837277013942925`60.*^-17*y^18 - 
  1.4098709848001556784491273089693568754503099145663121400234774759584410967\
88213`60.*^-18*y^19 - 1.04499499047261758081546090632967075448502666439581266\
233703895152550759490184`60.*^-19*y^20 - 
  7.7286553162514368161594290300913398627170379855585277849184918379162239683\
52`60.*^-21*y^21 - 
  5.7049748186802445254746176276467211607149873972472369219034825748865172532\
2`60.*^-22*y^22 - 
  4.2038978785651670534406511324074251308438693536982117848928716181274418201`\
60.*^-23*y^23 - 
  3.092961405719275998698828694782114722613209725905246605218488752990540247`\
60.*^-24*y^24 - 
  2.27240264591353057575302354446872273749738833540429539422489453026734506`6\
0.*^-25*y^25 - 
  1.6674016701913685706450377298729788771867764685655125880613575536047184`60.\
*^-26*y^26 - 1.22204663927823754932852857009960024972503062832374231863832767\
68709571685344843951383252`60.*^-27*y^27 - 8.94685320190568025116385787925137\
059577007458052967598169588687465155449869530489125987`60.*^-29*y^28 - 
  6.5437260447869673932380730928290625428952956915560683217372130155052795229\
63284695478`60.*^-30*y^29 - 4.78173109395585790622994025273387463852782454736\
1902064525617918174039514441478780139`60.*^-31*y^30 - 
  3.4912402614177394132035725703922558426572583917925029608056623597959688224\
6900705529`60.*^-32*y^31 - 2.547035696865724439905248231113415967130255215345\
3257409582909912826711352168408963`60.*^-33*y^32 - 
  1.8568399866935088480703635901643876083582846681524991211013991559813473757\
80563351`60.*^-34*y^33 - 1.35275510031759301329949696341223750205009471024994\
953513862160359724342566752401`60.*^-35*y^34 - 9.8489103331486484936110093865\
42884204500779783553539995971211057429066022808086`60.*^-37*y^35 - 
  7.1663621673407903740349873437827156143190733294869345040202483385812327615\
1682`60.*^-38*y^36 - 5.211546004053089982138820183291410744341486819380468342\
4621902501460180854018`60.*^-39*y^37 - 
  3.7879649837609899706546808858588916752033440563435881742712781769394008408\
78`60.*^-40*y^38 - 
  2.7518830015860940495112602310275979540262239022633025871494311124349027013\
6`60.*^-41*y^39 - 
  1.9982535223672146438331778409885768432141954620501018773951164939981609204`\
60.*^-42*y^40 - 
  1.450370068812156446949106837816986904307402697314656488574296036073672986`\
60.*^-43*y^41 - 
  1.05226427822344460954713607383559657813500131144615170823620231646264154`6\
0.*^-44*y^42 - 
  7.631289678983263360887054625625801463589383866233151184771840339396812`60.\
*^-46*y^43 - 5.53231394865182479491916093012264562797846990919727766863194433\
01775977229057728696697716`60.*^-47*y^44 - 4.00921623532546065929996799240897\
5055507059533268473654486647973000481194866180290710893`60.*^-48*y^45 - 
  2.9044464424064543091286880063315834392310945591252139868970547721706522110\
3354913331317`60.*^-49*y^46 - 2.103417188194946721425095040616711238054803791\
6767366291959355398853880275136827130387`60.*^-50*y^47 - 
  1.5228322636023728354768853286117922563978775354407168277631717668865239810\
64703990991`60.*^-51*y^48 - 1.10217192949131670175505011500644681650813030271\
164322763794482330464818561900643199`60.*^-52*y^49 - 
  7.9748564710884410450660595471631266711561507267702840743889324408551726676\
86919415`60.*^-54*y^50 - 5.76869961569160806110380212054890924043232957584364\
106327763952183891033971341675`60.*^-55*y^51 - 4.1717611263142420731990969642\
836519467080543116947360555845692772993659500246783`60.*^-56*y^52 - 
  3.0161437307391779330570983174108946379473531472188086623456389450628553374\
28237`60.*^-57*y^53 - 2.18011841511866552234506690793755631200437840284354038\
487694113231347308205982`60.*^-58*y^54 - 1.5754610923538888973665778249079618\
697903366295535579629895759035670643017683`60.*^-59*y^55 - 
  1.1382527106938005844550285861884222909471389841275415474548073807823624476\
44`60.*^-60*y^56 - 
  8.2219865149620982130866660680345064304778832859052775415365920528142515446`\
60.*^-62*y^57 - 
  5.937796704088130329367720451775004189683039259886569546863095107076759876`\
60.*^-63*y^58 - 
  4.28733716888486679881323097728420108417336569047270230657624157782493332`6\
0.*^-64*y^59 - 
  3.0950436848163012240068665163766531161834670377646523021297189620564072`60.\
*^-65*y^60 - 2.23391000616620672255568237624082313652240625219758259485834727\
21371606896101251931151892`60.*^-66*y^61 - 1.61208180125011540990759043772558\
2090259281482713310992035136873730982747430404376771182`60.*^-67*y^62 - 
  1.1631443449950742910677952672849944438893818406913891209023354018053459993\
9146643754863`60.*^-68*y^63 - 8.390885247316204211563250587599929556385470325\
37002481026586031091075757256578146127`60.*^-70*y^64 - 
  6.0521815966293806677853060422508772900309771842073531673786419715054555847\
6370714404`60.*^-71*y^65 - 4.364639472709455811323341746733171615230091677131\
7863988702503876693819758757173281`60.*^-72*y^66 - 
  3.1471627791831585286949786093517829693867046932981182888801228177893552530\
98091574`60.*^-73*y^67 - 2.26895816858601089245961593792638757165483458443119\
353032982112289927991461019076`60.*^-74*y^68 - 1.6355814544802949063772080071\
662978887845736165955363411879431236265438025334124`60.*^-75*y^69 - 
  1.1788488813268113130538971059361463592594245273324755180640591920947477839\
0403`60.*^-76*y^70 - 8.495445229480677359090963850096566206848763270053559523\
3444447871855579813992`60.*^-78*y^71 - 
  6.1215007275315877257135441211568442758526417049978458807439254878476151989\
48`60.*^-79*y^72 - 
  4.4103702211045821575591664243175801710091414425128300961918539033632527088\
1`60.*^-80*y^73 - 
  3.1771603025313766702437553071453851699844252591644505117498227108788854508`\
60.*^-81*y^74 - 
  2.288503806452273097163684267980265469019449077444349811009205727932116823`\
60.*^-82*y^75 - 
  1.64821556824252007845247243326252718849318174138349355736668223147630921`6\
0.*^-83*y^76 - 
  1.1869368612903790866093442688340601288351075851657061580808074905250926`60.\
*^-84*y^77 - 8.54660772939181504780498801003185516648652761120069483175629992\
6309582165076575663371269`60.*^-86*y^78 - 6.153380012982481934217701151482966\
87101584960251535952695821201307446971667711571848817`60.*^-87*y^79 - 
  4.4298469991562683975782057593407589225379035189127514901907796051809173608\
945771849168`60.*^-88*y^80 - 3.1887458558072365828829415609846124806382814019\
96192708338399248507577960747724134853`60.*^-89*y^81 - 
  2.2951358653489586975960876748691747025228716808763537091970080254181070925\
8697587187`60.*^-90*y^82 - 1.651791710530057673834287006466289524921810160229\
3494079675455622978945354833648247`60.*^-91*y^83 - 
  1.1886707974099195831442214961636276875119018552142279850232978943693390185\
69677745`60.*^-92*y^84 - 8.55319419204949538180896349634343697521339222415080\
3563377434996713720839080616`60.*^-94*y^85 - 6.153985412849333092479689577729\
512679309000732012764686619184490460485491540537`60.*^-95*y^86 - 
  4.4273811521243368900694129705133205832323196681598159454038054867871959733\
8032`60.*^-96*y^87 - 3.184935016816766368830701300613631925772487981759567175\
7999566787095256098256`60.*^-97*y^88 - 
  2.2909642780699857174415573899079528180955118349338406308283471899011730147\
11`60.*^-98*y^89 - 
  1.6477866144421653290516757554974029082376344759293846067031834460101489130\
8`60.*^-99*y^90 - 
  1.1850845595368455063497434409759623211724210928013757595158672650334850663`\
60.*^-100*y^91 - 
  8.52244490118604159599874218320723931552859697720668314275913039518797659`6\
0.*^-102*y^92 - 
  6.1283887809201801211606134626604619083481705749271373463934934576756384`60.\
*^-103*y^93 - 
  4.406526496888250200764446870219482118296261005300926393466967198625684`60.\
*^-104*y^94 - 3.1682185719146995236757427584452922365175569814139451590508388\
02177444866701181187639744`60.*^-105*y^95 - 2.2777352170038697151706410949711\
5951852446560086712434022707104165241011814621532338176`60.*^-106*y^96 - 
  1.6374247360631066538035157051339212930251177942367834034483931888765394943\
440835837618`60.*^-107*y^97 - 1.177036965730477193506215166019757630887045873\
241164741607002430487019853910464139936`60.*^-108*y^98 - 
  8.4603848633165138303089692693377552185778099048235670290924371387774021196\
120728476`60.*^-110*y^99 - 6.080817863755462664373530200850174379649735642693\
784730954852874946016695989822337`60.*^-111*y^100, 
 -73210.242476541767109632061949952488442965197428904614109340353766045628963\
75476784`60. + 14881.78612201100259772448772516996317930932093704687793640670\
924258899039434016458`60.*y - 549.1777945895050164892297835315259099870310199\
595554501175648397792513440393339`60.*y^2 - 6.2791391974366161862399960188163\
7868964021508971678553903138204834308752400087`60.*y^3 - 
  0.4422771763357291347803612105245872215789436268676437463005041858990769851\
0462`60.*y^4 - 0.031240267961278803921448669026671299726205836143765469881606\
36759154856719684`60.*y^5 - 0.00210148280365200652325696852274971975743488395\
437354158426928111363153063728`60.*y^6 - 0.0001346654000479492696522769438658\
1081246480701536727862368079577340322974511`60.*y^7 - 
  8.1547894913022418972876843359188168024058673445136613666150909317043305`60.\
*^-6*y^8 - 
  4.5583399751428933891489141715980506169650308297060349005425980620900356`60.\
*^-7*y^9 - 2.2120191311319724738629771543968570782222224973761921896248602989\
168028364622521954205323`60.*^-8*y^10 - 7.44276104171628291871954329581027388\
326322849327374473332872897135061874959341821321817`60.*^-10*y^11 + 
  1.2461303186496295488435133562804876820307308708041687779256955796701569836\
17600866162`60.*^-11*y^12 + 5.97292256851308062039662107235788938239177077622\
9629907125570042930661563085514590343`60.*^-12*y^13 + 
  8.1633603738487837285464763394383233483634159825688989013017289132970625676\
7563230945`60.*^-13*y^14 + 8.795409569509058340456311247115001104196131646404\
9181621953050296373307191058988402`60.*^-14*y^15 + 
  8.5234553698923090233708049597869907536459010922999669030916782793624219406\
48164668`60.*^-15*y^16 + 7.77373808940034913940426486875939474782323000576875\
991008295177564332067479779202`60.*^-16*y^17 + 6.8151049773617375354409183866\
126517235369979115623304404086221435927697055478084`60.*^-17*y^18 + 
  5.8101018002403514714098851364477073334511344993942682280290807326212530224\
0303`60.*^-18*y^19 + 4.851086228476064127268463661114023499436812100942228124\
78202619918359237205188`60.*^-19*y^20 + 
  3.9852708620025226126372201416670124193163947142658422879617199955737698951\
71`60.*^-20*y^21 + 
  3.2317699702333520361269798063566169464642416998535330203617450317478733000\
7`60.*^-21*y^22 + 
  2.5929792900263076300008246115092120208658724425529606075078815629290565850\
2`60.*^-22*y^23 + 
  2.062007737759177041791784203840664392301293845126255706145261468094939687`\
60.*^-23*y^24 + 
  1.627403605319235408854819947615270552436550954086202608453713703773161475`\
60.*^-24*y^25 + 
  1.2760581551889996022975284251626287604806159433511453904603407810620209`60.\
*^-25*y^26 + 
  9.949043197823294949119799261697753407281224352786511501576119699208686`60.\
*^-27*y^27 + 7.71836269804714638857715151315217463050291625207985476645673040\
8931417454237807606133576`60.*^-28*y^28 + 5.961388833913882671573657641128663\
44152092060763094122230240339695464218386530400996744`60.*^-29*y^29 + 
  4.5862012079063519764792701272741100172762224989309119810306752646184165569\
242802284245`60.*^-30*y^30 + 3.5157278180797397145662548300221597888452740201\
7080944888571957594439891620777573064`60.*^-31*y^31 + 
  2.6864666207832801837483792931266632770923588857595772102816085744598459451\
9895560844`60.*^-32*y^32 + 2.046815096424677007528657051970607702710435410793\
191456187134991476371003697241963`60.*^-33*y^33 + 
  1.5553090126051880486375356350957299305911798956763963020772100599133467889\
42887723`60.*^-34*y^34 + 1.17893977178655753577051183968578389908346900038192\
384703083635719858432205665346`60.*^-35*y^35 + 8.9163609148443449773126746045\
57297508325162276274475325778073641872055829035746`60.*^-37*y^36 + 
  6.7294432951853885997887798521229220642811189959124755081767313015988738064\
6468`60.*^-38*y^37 + 5.069115075194005117541412861388968337220403593297735341\
5724347269506573914097`60.*^-39*y^38 + 
  3.8115847586569163459261651763069467571463930407858434247216861511318053871\
55`60.*^-40*y^39 + 
  2.8612263105524612826512100757957502806774922120307477933942938154834638067\
4`60.*^-41*y^40 + 
  2.1444677450074740912249400766829332076666578748895410175482534776903652417`\
60.*^-42*y^41 + 
  1.604908914744963872380339437245243572987445020768653695949775618687058152`\
60.*^-43*y^42 + 
  1.19945425135449885482204669794341273957840722988242912020017307902528992`6\
0.*^-44*y^43 + 
  8.952714906990650020044218692504073893839984689790594293698926144533801`60.\
*^-46*y^44 + 6.67414787362272589136823594828002118251293523791344759640560710\
43383760570047003999310755`60.*^-47*y^45 + 4.96977108419873031317832991792871\
7660066704849383911263029605502239762105619074887621597`60.*^-48*y^46 + 
  3.6966087103040821671773009153964511240835282635713970284117666563688234784\
8051374663358`60.*^-49*y^47 + 2.746768067703925441812300080147506551478687502\
4021507399337609171436604754689959644812`60.*^-50*y^48 + 
  2.0389887724850756940036528998926866805301508441990141411732477275682232643\
83777716958`60.*^-51*y^49 + 1.51217898505706989441103117560147922081632825930\
90611992198341960843455644488793052`60.*^-52*y^50 + 
  1.1204866692010764184152126107134717405699655421030580930269187929957968460\
799422407`60.*^-53*y^51 + 8.2955181259140317990123389587071710352177419752898\
0530481031253655262427688237548`60.*^-55*y^52 + 
  6.1366390527374443516673884733788771460916073677318584850991281165612208751\
758846`60.*^-56*y^53 + 4.5361105787180683147084221998891292487491120528479777\
81442445364922488347831292`60.*^-57*y^54 + 3.35055977051018152757860811295538\
096610998078191195351977003451078690670386867`60.*^-58*y^55 + 
  2.4731218727516715584160404339472865804352674300319836150634035540021855454\
241`60.*^-59*y^56 + 
  1.8242356034350753916346248408030004179209486247754010845313210446128983183\
56`60.*^-60*y^57 + 
  1.3447316894798258414007410443729862517626692725427433163834260756580239059\
8`60.*^-61*y^58 + 
  9.906516272884946717342268966108392873271295879321523907029983296982094934`\
60.*^-63*y^59 + 
  7.29369342989101345484257280714216110742420672652221454499040666764107755`6\
0.*^-64*y^60 + 
  5.3669219716920239435394995865062513803917244488645768987024038323415752`60.\
*^-65*y^61 + 3.94696893149133827880242178911778395805798679471774903164002645\
26974333469464715736372391`60.*^-66*y^62 + 2.90115995386180057839264562532174\
9270714552013474377895578637318766737928606204651118272`60.*^-67*y^63 + 
  2.1313637547306229594802044990248422660880927943960814269934187963748560044\
9920577480154`60.*^-68*y^64 + 1.565054095246989986631166176796561845382596312\
4648120829841644595877026809004771377308`60.*^-69*y^65 + 
  1.1486679970709811800021952852710864233174339658507671474820911336364894654\
38050394314`60.*^-70*y^66 + 8.42675178970992909865098838006050425971435793692\
27173356971189411527951503064847325`60.*^-72*y^67 + 
  6.1792127741625315597073129979073921294351090230685023252499828541266722004\
18019861`60.*^-73*y^68 + 4.52918206168373070018218200683112431969440058544814\
039028919599518625450570426184`60.*^-74*y^69 + 3.3183804985779283397076665676\
775649808386602007505506692362197706305718972324846`60.*^-75*y^70 + 
  2.4302903266184110581381541193516003556936706384877345222659236416531266178\
64493`60.*^-76*y^71 + 1.77918547381248054454451744884869717112268507992177630\
733378384650708645489842`60.*^-77*y^72 + 1.3020289400571419652124806344962641\
235950365887432983497186148759506733165102`60.*^-78*y^73 + 
  9.5249216251849508238314560562240139426871288384162373582497311248594507950\
9`60.*^-80*y^74 + 
  6.965436348062100063574457005330683038499610278758302530234324320410327603`\
60.*^-81*y^75 + 
  5.091971408605386592435718488424619441049715221013474573245766014951156182`\
60.*^-82*y^76 + 
  3.72116272229342542802531618930090268908590172488128928728956164134781191`6\
0.*^-83*y^77 + 
  2.7185080164763042328567041847883079351540441280191994140523194929399715`60.\
*^-84*y^78 + 1.98538995502823624752439370079574987429692638634764953581523745\
47074569772410686506443438`60.*^-85*y^79 + 1.44953295584906621507733508243139\
8549448681290579348422246299165589534616928055563790848`60.*^-86*y^80 + 
  1.0579888815806284313934543796793252908446972383830721955059633607703351050\
8384948427445`60.*^-87*y^81 + 7.719841160631282753020631770775622322349389391\
802285684274826939994977924722458014365`60.*^-89*y^82 + 
  5.6313594322596848015939877101561453549193192539165335034165637487285735361\
6463067552`60.*^-90*y^83 + 4.106756847640785417808113342533687242161485085925\
9086553164782590916455101233976452`60.*^-91*y^84 + 
  2.9941165321725577629333952318392928806225199498027805509513326348233258884\
39680729`60.*^-92*y^85 + 2.18235482424241865862303687314151215394246598496434\
45205197529688099577801258966`60.*^-93*y^86 + 1.59027361492976207918584650152\
25393725303495343247603649223981464055784989422676`60.*^-94*y^87 + 
  1.1585397352347532545848983017084958696716677618437435868604263739754124836\
15971`60.*^-95*y^88 + 8.43811156971664454822028230677281294307030407801732634\
41118156045107222476169`60.*^-97*y^89 + 
  6.1443706163895840789881739495099672606458991113801705591020440472975064645\
42`60.*^-98*y^90 + 
  4.4731125095231110075896271570233566292676248525919191588840372809604620089\
1`60.*^-99*y^91 + 
  3.2557038759684558776243349632816408272682858636417968930847681145704201993`\
60.*^-100*y^92 + 
  2.369108338543516231456676799904098380882231792009066706778089143831156945`\
60.*^-101*y^93 + 
  1.72358263105346604248044040919323228865676283284456475056167901587376044`6\
0.*^-102*y^94 + 
  1.2536854779362478476509160679043792167895207392334531119400627587070424`60.\
*^-103*y^95 + 9.1170942097445957184680202182658156943618586108779792252876850\
17683307699646992342821863`60.*^-105*y^96 + 6.6288416240477564237917978751790\
3896829984134285381875131610961153777675742441359307007`60.*^-106*y^97 + 
  4.8187469658572600264667215904010134805631103911677699437374050942583743261\
557233389075`60.*^-107*y^98 + 3.502254811789734211418089730467740981297650401\
256388613381199174292265089433835695521`60.*^-108*y^99 + 
  2.5449561235488458165557788387528423415345807689929116304906297066090616621\
8915106944`60.*^-109*y^100}


==> anc/V_numexpan_CF3_sm100.m <==
{-3.1626180371642990525073875088353018654371307033026120605924508352545279105\
574020509`60.*^6 + 57494.9426702380596937187253654840041153966817869414190176\
2986736747023824862098224`60.*y - 243.993077676065753332548317456631205513981\
00657975539045802392219711079578066986`60.*y^2 - 
  0.1276455327440042929163824181586432426146273070320851749897278899070561242\
1012`60.*y^3 - 0.000187180992426464582181705101557203586922701202788653901309\
09826896018036337`60.*y^4 - 
  3.3629125647068522832178412305630323880377578535312561566320178006263889`60.\
*^-7*y^5 - 2.1473575815449245061244053957772244544985514410916973416887919935\
1008024335370140787188`60.*^-10*y^6 + 4.8924973314844211824126943758635126206\
43216058789898326082814429522289616682373573157`60.*^-12*y^7 + 
  5.9509115018012473597808360451140943581727054466731149669696916049297268129\
306009886`60.*^-14*y^8 + 5.46745713225096618338739765739400497540042739620410\
00450131884339237000629058209`60.*^-16*y^9 + 4.655661618113919726643777627955\
092443397382008735620848478535389081487862686141`60.*^-18*y^10 + 
  3.8591242715076026442952172421122080029780790652007305366676790047801161707\
705`60.*^-20*y^11 + 
  3.1646778906270969227190373184263472440076102315916782150442837371114587035\
6`60.*^-22*y^12 + 
  2.581386339832368433900540133951565360797065922552229742105209244139736191`\
60.*^-24*y^13 + 
  2.0964858963043704881044550908952901398079646555963647797689109068124693`60.\
*^-26*y^14 + 1.69322660720781834066383324905825907569290049175229424396489698\
8721087612225275987392006`60.*^-28*y^15 + 1.356262478645359808578151757225759\
9880744818583874813728723955113573260204114488549932`60.*^-30*y^16 + 
  1.0729031618685293857455541280628614908123873924744028447892815655843716828\
2022710845`60.*^-32*y^17 + 8.330436320714128288432639318974807333600000462757\
13108417422518945354248616785188`60.*^-35*y^18 + 
  6.2874037957295097084577752449522175955433502310557729653857422949702275666\
89743`60.*^-37*y^19 + 4.53757468452037514402746964314322823920088620174635982\
38347949606858525965818`60.*^-39*y^20 + 
  3.0317753102632836778147531032882386088902112792168136121261646393202052064\
3`60.*^-41*y^21 + 
  1.730937532216785507250775127195722331324753308994550292193832653924235271`\
60.*^-43*y^22 + 
  6.037401663543412034808324438943828493527464337671857374861995789493101`60.\
*^-46*y^23 - 3.75172218540181297330068277197887258714457538283126155891702584\
6168455607009630382107092`60.*^-48*y^24 - 1.226529071984672579935605534900249\
26083677825324129408610544605595347712034398449281319`60.*^-49*y^25 - 
  1.9674429715331730469680477432390177699530922968109040780703187879464727637\
92038013781`60.*^-51*y^26 - 2.61217308000330307301212734237521580862254671752\
53868725277437343595123837602020661`60.*^-53*y^27 - 
  3.1727064021026725199167939315443363826548137949350260296501868305838020584\
1171029`60.*^-55*y^28 - 3.659203607396289046542418338179401815950772157979205\
307079042150800074396349208`60.*^-57*y^29 - 4.0803437312935059330553821355828\
805104453535942977432067587650628659878341108`60.*^-59*y^30 - 
  4.4435929283961790084141364071495673155112651180920470760455410076448944594\
6`60.*^-61*y^31 - 
  4.755415800407441066687802278066148508491320219474914860898659710200232459`\
60.*^-63*y^32 - 
  5.0214429881789387476969281284536593555196426426895634000022401944114261`60.\
*^-65*y^33 - 5.24660520247012778429124239597383567921643562517594853058710509\
1155901646723840578259889`60.*^-67*y^34 - 5.435241302997279086134778571340726\
2439227091877930610835838798008727321863620340955942`60.*^-69*y^35 - 
  5.5911861550271330644104392867587452237502550447423660856592673575187501273\
4800000766`60.*^-71*y^36 - 5.717842606896617045529202846998317213857336734690\
334233505184574890092155639360825`60.*^-73*y^37 - 
  5.8182409043279411908761019465264053782073477409105498458965049908977587145\
222017`60.*^-75*y^38 - 5.8950880908239747305728921103906864888717139003614164\
6015266891616577786914877`60.*^-77*y^39 - 
  5.9508093678300065414705261298710647137910930505048779557646954969671619799\
3`60.*^-79*y^40 - 
  5.9875829533349705247359761317219362353238224229929003838928560680698345343`\
60.*^-81*y^41 - 
  6.00736964667215541810261764588487635920928635717644199089911014119209599`6\
0.*^-83*y^42 - 
  6.011938053917456457923602467058884689122113845270930537261654501211471`60.\
*^-85*y^43 - 6.00288623304845460171277413981021569878644022336701506697381765\
987069248115423252076788`60.*^-87*y^44 - 5.9816603666284104254839929235103210\
46740621628370820784619281436964516639254210943112`60.*^-89*y^45 - 
  5.9495709516395196444900643860758291314910571123072036298974273036779753703\
551502884`60.*^-91*y^46 - 5.9078069033374264087118756560483593189069320005034\
3293585495274540649827466714179`60.*^-93*y^47 - 
  5.8574478967406049152302075832275666646933935319757808984765497522577025184\
25971`60.*^-95*y^48 - 
  5.7994752111662166851824329278304294775256589874815735303394180413885781270\
71`60.*^-97*y^49 - 
  5.7347812967179680434666256211394716240060240362341629349465630719368109733`\
60.*^-99*y^50 - 
  5.66417824426220239469824902274365142099372676764887946668602451560871932`6\
0.*^-101*y^51 - 
  5.5884053102362768659667907304544310274314222065696798867751852391367628`60.\
*^-103*y^52 - 5.5081356231093562313612693205466636558017604976513107813250481\
32985189874918539114398119`60.*^-105*y^53 - 5.4239821782921871031061762888801\
129370719380255236463171046506403496908196454330082852`60.*^-107*y^54 - 
  5.3365032118604180122242467340333421548528197737168410285900821067374486882\
9697290177`60.*^-109*y^55 - 5.24620702990484667306088470697501706835129145029\
6785305179433760325173522208529685`60.*^-111*y^56 - 
  5.1535563590929191449211954065538407267464311289930985649217266101357347511\
418714`60.*^-113*y^57 - 5.058972274677567653433385382096070132604191115000209\
5389218176900346773005355`60.*^-115*y^58 - 
  4.9628377543717843026650554034595074723278058722255626439531638769377264093\
94`60.*^-117*y^59 - 
  4.8655008999408668051562296457017622540706257635634061806082813157166876707`\
60.*^-119*y^60 - 
  4.76727786282527389066793519182058362307220811215790608094052453588808455`6\
0.*^-121*y^61 - 
  4.668455505415425646575134939051918777111040350283864796547086211079694`60.\
*^-123*y^62 - 4.5692938256100399024418737828597544757107235190534969568888837\
86966462212251775489693469`60.*^-125*y^63 - 4.4700281688835751103986273854859\
60729958987914707839571890490913484621199022395913104`60.*^-127*y^64 - 
  4.3708712491697597162990869696950178256671653681577817653389840107448951742\
6389767515`60.*^-129*y^65 - 4.27201499735821661717677368809784331237673692910\
1241193764964769549633949953822834`60.*^-131*y^66 - 
  4.1736322540350783465627877156168111438278763967113173731040191011978041532\
974022`60.*^-133*y^67 - 4.075878321222811578036800448220551868275125157321425\
50506104300035130383119261`60.*^-135*y^68 - 
  3.9788923862449911664875321220096945087513074288402067534877891198270031530\
73`60.*^-137*y^69 - 
  3.8827988294217170322051112543842538258198476511302826292466864122963748961`\
60.*^-139*y^70 - 
  3.78770842606008241383941569909377662699670133149629552323412569908541283`6\
0.*^-141*y^71 - 3.69371945211590622470134274160452093050987759091716183959429\
04999530703481923835379543959`60.*^-143*y^72 - 3.6009187019462705339072938733\
9917378994611001472062964749068902712102198607845133794499`60.*^-145*y^73 - 
  3.5093824257290816500267768026336436785018259643895421728107882967291031898\
21421730312`60.*^-147*y^74 - 3.4191771933805319508268840507919370425476279572\
454590693627496464152042420602994818`60.*^-149*y^75 - 
  3.3303606911409435095021921350426978947201073637221269665689425352789800936\
8949544`60.*^-151*y^76 - 3.24298245641293150547800973431627353710964039859438\
211702447734844265684605035`60.*^-153*y^77 - 3.157084555913668523477493031197\
0365999395229749633390671970797371930803884526`60.*^-155*y^78 - 
  3.0727022117371566544658067999602821384548839841856348171225210704383025827\
2`60.*^-157*y^79 - 
  2.989864379505866442899548088445249336792395834018814310461845754954716456`\
60.*^-159*y^80 - 
  2.9085942824178918409902604795511480032683909848597567740798205931038187`60.\
*^-161*y^81 - 2.8289099046607294006793847056352395105358410733716341067202570\
11786689715942076030497973`60.*^-163*y^82 - 2.7508244473614443227711002986065\
343849334536310035537517325085084548575827291716336074`60.*^-165*y^83 - 
  2.6743467499714539254089710422093139681254328739067691261682385956072323302\
3029216998`60.*^-167*y^84 - 2.59948167973906394937895387362142231988378329144\
5774106991827140720726275300945033`60.*^-169*y^85 - 
  2.5262304917012904766653185485627267510214391935120594695178326864526030018\
307591`60.*^-171*y^86 - 2.454591161425816508717375510085597508533500577570772\
94739553331405727253502115`60.*^-173*y^87 - 
  2.3845586925519127689438666859245840454407231073525522119858313096788821352\
23`60.*^-175*y^88 - 
  2.3161254010138173752794356726451107118363780240849830002386829111096389035`\
60.*^-177*y^89 - 
  2.24928117767967664197572446703170141345828279303603663290177831806889226`6\
0.*^-179*y^90 - 2.18401373100216326016659329702302541151591966164081502890309\
837813276727667249182304101937`60.*^-181*y^91 - 
  2.1203088111519510754297770723441478482433345585846139089430349675605018470\
94513318315553`60.*^-183*y^92 - 2.0581504169911357832478735967085413653295557\
137201913086906274420477319580948880400684`60.*^-185*y^93 - 
  1.9975209871393819146615796712495004758486490084387420580044147686354722377\
2427268059`60.*^-187*y^94 - 1.93840157629010085836261900912623276956609313414\
1704845827751731343178551645192633`60.*^-189*y^95 - 
  1.8807720178464785651174947455344632119273356082175439604132547424219655945\
075629`60.*^-191*y^96 - 1.824611073866922321910348580358572623841457436195662\
53925524019706766579995686`60.*^-193*y^97 - 
  1.7698965732358109943635215105678913605227709258007064832443051576922561004\
72`60.*^-195*y^98 - 
  1.7166055389077104185745449142843706369732468547739080575755487399773184562`\
60.*^-197*y^99 - 
  1.66471430501091546739335469603956667501765984869628529551622550107221488`6\
0.*^-199*y^100, -5.0885313541317889947375072049238506237797189028291817329755\
320681085303488649696412`60.*^6 + 93551.4795243441941140647336868778430413482\
3774610744609322784034629108999418858573`60.*y - 
  397.40805378769064030166863896843492754400266216437890752261443841133632491\
451571`60.*y^2 - 0.2087152129752944036685112570293047115928657309912405336132\
189912789773337971`60.*y^3 - 0.0003440684310493324825696894727474247529679201\
1928433352664299194606312102023`60.*y^4 - 
  8.6468164448242160840142350335271520493559506175735020029702564683024446`60.\
*^-7*y^5 - 2.7868200718002999715870009025216026765838426989716207954147955345\
93971285732083959859334`60.*^-9*y^6 - 1.1771235176512406946666764824901911901\
697883284823678049898352908706161614908721942805`60.*^-11*y^7 - 
  7.2801349420539992588466548340834831283055065156912641265072782089918685099\
432074294`60.*^-14*y^8 - 6.39688806276954573503683907405892682029820844929336\
284498810735618720914724990132`60.*^-16*y^9 - 6.67092538181644093956020222815\
3303177157021486951840914808848314025329423152273`60.*^-18*y^10 - 
  7.2692553730412720800884552440569151410605418721237706772042533972775608823\
323`60.*^-20*y^11 - 
  7.8946420695836240713912365540170769754786518090065859203604055936511275278\
9`60.*^-22*y^12 - 
  8.443414528690771786780594738329182872069806195820162358352152864917643865`\
60.*^-24*y^13 - 
  8.8856106030206251581243811142293227000527452390012346000753971418734403`60.\
*^-26*y^14 - 9.21974743358492695845622189051863807056576723592861810713557687\
8583651162020047322594502`60.*^-28*y^15 - 9.454856905611028584308617587530686\
9825718364254044069985969182858041767878632868439585`60.*^-30*y^16 - 
  9.6031518942973634100480606005825237703172786319663838341136616700508441973\
5706606298`60.*^-32*y^17 - 9.677042017799953740189624139915380734886551846703\
443759418733773264413108596437432`60.*^-34*y^18 - 
  9.6879863181111411135510699428441523714864583614053667363031410398144477993\
773499`60.*^-36*y^19 - 9.6461317420404734942594691745186335596564146467040102\
1071541015126702834775321`60.*^-38*y^20 - 
  9.5602830813275118589194901723266203670066679145204470386735440421747290399\
4`60.*^-40*y^21 - 
  9.43800409044036829480849074786917508248514779699178609879727966172064482`6\
0.*^-42*y^22 - 
  9.28576120124242133515162134770140256749323685028309522327350445631947601`6\
0.*^-44*y^23 - 
  9.109071487167580156638874564948886564062687375869218953253282349497279`60.\
*^-46*y^24 - 8.91263938090655800766765283772420264260586844245583265997221508\
9814743871714103364293986`60.*^-48*y^25 - 8.700477009752651898874246032264100\
9331692165451780129698537222295073260881999170770261`60.*^-50*y^26 - 
  8.4760075852203834993420751752632910486503474256023741889134665136257030519\
8478131265`60.*^-52*y^27 - 8.242153159362482131673672725092532603642398456764\
390361378386287777493859393436373`60.*^-54*y^28 - 
  8.0014086900452692497365096152409704959494698048752702665800292026234500857\
108189`60.*^-56*y^29 - 7.7559044292360155822431039093687513343863502273653908\
2162125441013438511965627`60.*^-58*y^30 - 
  7.5074584887023381928238899997665279459183542440322708238340143194782195779\
74`60.*^-60*y^31 - 
  7.2576211995794542176692675993621791369856869091084160824176811758092057478`\
60.*^-62*y^32 - 
  7.00771263540020796551045267925557513118969199752101593993708667516035323`6\
0.*^-64*y^33 - 6.758854441404041743208263229074339223301549022789291753485450\
2016807736735956594179974631`60.*^-66*y^34 - 6.511996916084608094908165030006\
9004273690834562286657360813349081052712709215838808354`60.*^-68*y^35 - 
  6.2679421250870830174971024847305771638623812099588552049944212491089865482\
26806556139`60.*^-70*y^36 - 6.02736369013162278909670439289185331430878351005\
47627953822347135986456335276932192`60.*^-72*y^37 - 
  5.7908237827768472785610898229988180409755906644176938736717839026346503225\
076943`60.*^-74*y^38 - 5.5587877605751458607107616892951429535384329975432206\
65723776754406085932775998`60.*^-76*y^39 - 5.33163680788053915945337667988414\
86237198541603759181856849360531358840483758`60.*^-78*y^40 - 
  5.1096788821220045358737800977891486928470706267552774131897618594489255131\
9`60.*^-80*y^41 - 
  4.893158216139588732989305920866431349707346375082174058499212834112921723`\
60.*^-82*y^42 - 
  4.6822635860571838754708289925884256838795348673810862246628229095987358`60.\
*^-84*y^43 - 4.47713552039890790609985732544657977514290246406083312119824764\
423090396147008329409142`60.*^-86*y^44 - 4.2778725983463341411108369902422037\
475464040873618222586198073527067450685187912559366`60.*^-88*y^45 - 
  4.0845369620565502801708835250895799123154418035567546802355042221399494900\
0246953036`60.*^-90*y^46 - 3.897159148912864311356913632540502450778605637904\
589529442044579626914399180924994`60.*^-92*y^47 - 
  3.7157423337351474586351766010913465365533586838891223419991503327430838756\
665358`60.*^-94*y^48 - 3.5402660577514212952241719631808632778815926191126158\
490056394822136240197656`60.*^-96*y^49 - 
  3.3706895100556686039387161923839562603876432172330365018300882474139929397\
57`60.*^-98*y^50 - 
  3.2069544179686142870073615328090238025737874776983933377161853114855400415`\
60.*^-100*y^51 - 
  3.04898759487016980600428376845700058842480060281171068680313988755889467`6\
0.*^-102*y^52 - 
  2.896703187433872375096411864294951582510896888451811592171187462963936`60.\
*^-104*y^53 - 2.7500046585607730537424013538966817642829388007785091651448466\
1719061292113014996582684`60.*^-106*y^54 - 2.60878653751583615885084234955397\
476671451977226507723757158972225516807514055816699`60.*^-108*y^55 - 
  2.4729359646769960360780480196739414968000623316035879262433800944088369894\
62164561`60.*^-110*y^56 - 2.3423340548028100801738510053799561305085633583931\
3897055132853571950593573697051`60.*^-112*y^57 - 
  2.2168570997160407221098642689289982474638195605966993621210843619477531604\
42583`60.*^-114*y^58 - 2.0963776287103738936854680414441779523946678038842403\
854176874174459939517979`60.*^-116*y^59 - 
  1.9807653427517610920205358230698263171077004532223982964866712899076997787\
4`60.*^-118*y^60 - 
  1.869887936611155101744018139057026997048825131244202902201548296700312857`\
60.*^-120*y^61 - 
  1.7636118213870568449478653431009515955671403794515738152733252371263743`60.\
*^-122*y^62 - 1.6618027584168789013206286399558951908559639180743226351850139\
424186302845735402253077629`60.*^-124*y^63 - 1.564326414304194759618740707194\
56445938239795312015079183117637043004378266085824166399`60.*^-126*y^64 - 
  1.4710488456779521413260932279032438138335581937835076319150164017052411689\
62903036036`60.*^-128*y^65 - 1.3818369213272540824157332580606242307426980545\
212524617052416589871774743971321847`60.*^-130*y^66 - 
  1.2965586885023387774291472758713634145867477386684204026388834827378385773\
0609149`60.*^-132*y^67 - 1.21508368942275778638937763135881937142243140215229\
4594891675629890832732139757`60.*^-134*y^68 - 1.13728323337369162132072872297\
68599249476355233388839770652401985439830473541`60.*^-136*y^69 - 
  1.0630306291890891094013316877970440995848539666176164945416727595916169499\
4`60.*^-138*y^70 - 
  9.92201382405800037442465056320969640872947893529425200544666954191673398`6\
0.*^-141*y^71 - 
  9.246733609174444949566995177216514148493054294717596564573918326805115`60.\
*^-143*y^72 - 8.6032693255299014495123903436351527853178204944983175577726410\
334255315248383094484791`60.*^-145*y^73 - 7.990450776464783558946219654977444\
64269366253475543016241875177387259725184427768236`60.*^-147*y^74 - 
  7.4071347934551132088626914274137358964860384198830590204212032043200530328\
62785439`60.*^-149*y^75 - 6.8522059412218752024387911480212900567013729848731\
4696830342783609705848261625596`60.*^-151*y^76 - 
  6.3245770469698942719757510801882743705987175315345769702607557516140186209\
31836`60.*^-153*y^77 - 5.8231895736006595214436119456747447190350939610862483\
902453481004981765349473`60.*^-155*y^78 - 
  5.3470138547225983477229502149117370872020343635531031154090978506685302872\
7`60.*^-157*y^79 - 
  4.895049207473550733873515928638640797376825298511682444648006610149578593`\
60.*^-159*y^80 - 
  4.4663239375495507937592604871563800699632362210495743920717027895504076`60.\
*^-161*y^81 - 4.0598952493804041537491053880408921877610682474985794587390215\
67748424756905603103552673`60.*^-163*y^82 - 3.6748490730874562496396574216729\
866903758452658574232458805892033176904447625128450056`60.*^-165*y^83 - 
  3.3102998186861136056763511980374501597342762961311629359262828874888346084\
9678201625`60.*^-167*y^84 - 2.96539006694078558323647610651162442926051948295\
3125200215192811718469869211336973`60.*^-169*y^85 - 
  2.6392902053303255324637335254824110927345820641666974504038325077354126522\
287736`60.*^-171*y^86 - 2.331198016726607914956847921522005262732275513994295\
85308271503068960435323272`60.*^-173*y^87 - 
  2.0403382276177075804415374604313930985519013294149087980944161725389168953\
06`60.*^-175*y^88 - 
  1.7659620220114991065767525062667192545222713323957974706792294218336577619`\
60.*^-177*y^89 - 
  1.5073465265276030168449249401531077031605436120737620764031998378433213`60.\
*^-179*y^90 - 1.2637942716185710770831537532495839552403146453710065029386002\
1385789400998654551896724618`60.*^-181*y^91 - 1.03463263334888357230243754985\
0472124763346626966494844428565561197495836724213010740532`60.*^-183*y^92 - 
  8.1921325969725488622743347431734892322913753673313686916908831712217931056\
55543066986`60.*^-186*y^93 - 6.1691148492902664899666147809650392032152856652\
891345952523150996340928577477989262`60.*^-188*y^94 - 
  4.2712573520670736796411338987769809711835192256882119214638456877050721309\
2715022`60.*^-190*y^95 - 2.49276928264091116521545783025135725702607299005493\
349798807312345620663160477`60.*^-192*y^96 - 
  8.2807869659360248959934776213022503962557943255655572855046233228667171537\
44`60.*^-195*y^97 + 
  7.2817352157985783158686556425496778946604429177587455536388658091531801264`\
60.*^-197*y^98 + 
  2.181139699854448682976401073871044604254702471271626352300541940778127287`\
60.*^-198*y^99 + 
  3.5357713945992730925004821938517195417362143502217450193372191341001805`60.\
*^-200*y^100}


==> anc/V_numexpan_CF3_sm16.m <==
{-140455.18571649165930506382600317708449853555450512958958647452399949653072\
08575916`60. + 13343.16523363511004448139650673613103166291658858191336632437\
833786486597064174486`60.*y - 282.3510924604674963523177614846334025107017904\
2452999011114880677281006484333141`60.*y^2 - 0.096651769981665143195555183364\
86373728260796515679331743107976553798156023442`60.*y^3 + 
  0.0009518797427262855951269968885570523931501237906839724179041324893892296\
8262`60.*y^4 - 0.000137773516397066851107336221461815371342845382240879689500\
87321758277607067`60.*y^5 - 0.00001495776015234719579050892411813740899567798\
595010271161424059776436105855`60.*y^6 - 
  1.0812080927783372079379662172611678689696853520309171269028284259940672`60.\
*^-6*y^7 - 
  6.842984095109368245423842657832025222073994945185552174433753061079953`60.\
*^-8*y^8 - 4.0624269535849301988106281653340169724399042145948215866924236479\
42260483472920894468417`60.*^-9*y^9 - 2.3237207344606929287496957926509215648\
5623458075200792873665159781729610349702829538681`60.*^-10*y^10 - 
  1.2974573211176014041275703887087715384289009556223765391449390330367313575\
124386627775`60.*^-11*y^11 - 7.1229208233029019154597106820884883237412088380\
3406840418941768723855530049513994041`60.*^-13*y^12 - 
  3.8619124244883300660592329498431351463377670951257237486442674497608677331\
179732333`60.*^-14*y^13 - 2.0738903051260439209810505272095789413557800523092\
96087692126729674932908187759234`60.*^-15*y^14 - 
  1.1052926415490000642161701901215391444898383138734245180371512399279408367\
4595829`60.*^-16*y^15 - 5.854654062805115505228631353234784253745039931332519\
054451699858599117875556421`60.*^-18*y^16 - 3.0854673660046449337596230377809\
3302999143616524050516370653655479604840521509`60.*^-19*y^17 - 
  1.6191590085728206445796233950900914722834377770385450899064059041329801737\
03`60.*^-20*y^18 - 
  8.4660722354565065174934539048458002988040750201530502593958636011454223625\
1`60.*^-22*y^19 - 
  4.4128258655888192160966402915518151868377821531848207522775743098855070577`\
60.*^-23*y^20 - 
  2.293877452209081014754125262299287005836376290296060886949444785681535817`\
60.*^-24*y^21 - 
  1.18956031565185666095159495931217331070710220483354040150849926591066261`6\
0.*^-25*y^22 - 
  6.155807707503089509870824417195566618354660104821548150908166900678877`60.\
*^-27*y^23 - 3.17955266475946190899527824253162935655949298492506664816277689\
4867747603059976715914009`60.*^-28*y^24 - 1.639509876001282793777398687050474\
75697484389668818952908045642930243940955786021009014`60.*^-29*y^25 - 
  8.4411436481950857597265815778073689884900054520034375060162340443367206643\
63548571566`60.*^-31*y^26 - 4.34000136895789982091821144185292475474625086123\
814810694188444440937798902647230543`60.*^-32*y^27 - 
  2.2286071749115634608053360389645338144874131543812253268198978399398004878\
276482121`60.*^-33*y^28 - 1.1430865698892101017351192823546974918196130418157\
89440437627223996546145759273064`60.*^-34*y^29 - 
  5.8568991220194688162800955698614144237464535009323524618592730152401802448\
646054`60.*^-36*y^30 - 2.9980274657230351795404421962280606214132683881202043\
25710121054646788434479716`60.*^-37*y^31 - 1.53325645282835364762217915762617\
979836904210463028832888656898159756979646138`60.*^-38*y^32 - 
  7.8349077671449108758281915185571285062377223732085129177878201058005209446\
2`60.*^-40*y^33 - 
  4.0005380198348948972499454798425861378732450403652046410421368214763398822\
6`60.*^-41*y^34 - 
  2.0412267894193381048271995332729651181213197080788156485118522499156732527`\
60.*^-42*y^35 - 
  1.040813951644170314362253336747222366611647442827989564150696890038906538`\
60.*^-43*y^36 - 
  5.303744595494550656641175532251033440100196823691208635116994653856331`60.\
*^-45*y^37 - 
  2.701075211414828114132868922718582486826084786014301599067802914671332`60.\
*^-46*y^38 - 1.37483547161224590111372098202122892691102618529223523790087757\
53618431245930493619042024`60.*^-47*y^39 - 6.99421220894523139418567285190705\
740520364840500190375606792463327758474386936094094165`60.*^-49*y^40 - 
  3.5564258458630831598273775119289225627617259685614338409980586503465386116\
610306093261`60.*^-50*y^41 - 1.8075377403799556554030316891161561678895268058\
31058616771094766948730612483314220507`60.*^-51*y^42 - 
  9.1827019748399649297365784149425228337646694096539100779195465737658865169\
2324311`60.*^-53*y^43 - 4.663082396969342777718609813610064181709914960947593\
860444071959337381584254335227`60.*^-54*y^44 - 2.3670334459795560009751166718\
8366272785975035111042041601555402457880641281336478`60.*^-55*y^45 - 
  1.2010827688370581480753387265973784905338008083278857067106976118231270862\
567785`60.*^-56*y^46 - 6.0923749778527972513353603293503705802860962027111155\
5046734743460667367110945`60.*^-58*y^47 - 3.089248254342482010880822755179353\
6591388903546928424165986285760909137349919`60.*^-59*y^48 - 
  1.5659515676637871000522855998666347932178546549825301012949167415187192571\
57`60.*^-60*y^49 - 
  7.9354132090549425512179566028205385180242064458456535979991953632201226979`\
60.*^-62*y^50 - 
  4.020058929512869543031265791687402178052818885845659309531635354258777546`\
60.*^-63*y^51 - 
  2.03597531543481384337578008050675008871191701479046547661459367590791447`6\
0.*^-64*y^52 - 
  1.030848921495826209486219096747516834992340610590557875466759035418573`60.\
*^-65*y^53 - 5.21800920850303559647665659750022106663682909144540633459344718\
234535014172617468432426`60.*^-67*y^54 - 2.6406239305856760746390950604987787\
2696331421205855979858247962663199847954786083090159`60.*^-68*y^55 - 
  1.3359938926386254281969028973810820682466686136254753580755819671594385661\
78529821574`60.*^-69*y^56 - 6.75775828554648863544741582083874904817206362744\
527923321685903095542736766530730034`60.*^-71*y^57 - 
  3.4174716625931964092420342726313132042776503696383675394143301847587111516\
394136302`60.*^-72*y^58 - 1.7278852085964939700580449411205534207583870574185\
34131841387984319178775726760618`60.*^-73*y^59 - 
  8.7344579191682976531849322631883206581513529549250059789931196500072368606\
704305`60.*^-75*y^60 - 4.4143966659355351703048848007955697564214537282163422\
97881248890420944666085251`60.*^-76*y^61 - 2.23061250606376175644806125579884\
408441299131251841029322612920973797576361043`60.*^-77*y^62 - 
  1.1269306230025816896632311334446527174582371872585091232149018786888118316\
017`60.*^-78*y^63 - 
  5.6923715549654981535799576308070943322227029279774206762785646048830462248`\
60.*^-80*y^64 - 
  2.8748481697167555440965160865877493938818247674390345277236958463823414637`\
60.*^-81*y^65 - 
  1.451659207032306608500251988134488274761497700464659500663229953286534925`\
60.*^-82*y^66 - 
  7.3290025102507876557619507406787841083918554648711843847021940464244768`60.\
*^-84*y^67 - 3.69962532174746784824602594261480858825524845656980230594627233\
69214500708207643385701712`60.*^-85*y^68 - 1.86726270318372434207105033637535\
6157000623364741508287653280044028557422721524988112337`60.*^-86*y^69 - 
  9.4230162524676524241527831864827902524930389956155035541193128927623908150\
703565381057`60.*^-88*y^70 - 4.7545917638275020471360131856032241979224003888\
97194094632214810656519920314089435108`60.*^-89*y^71 - 
  2.3987067282379797053751553794068147057090346572986101269269603580645427245\
6206362593`60.*^-90*y^72 - 1.209994695032988551488910686351305087907327710288\
7994438835143402179376599477029089`60.*^-91*y^73 - 
  6.1028663894156131247811674981067437224100848183851124947647631999126474818\
1506388`60.*^-93*y^74 - 3.077726023805887281786312950606717881129384870273352\
9344728218008752801119789731`60.*^-94*y^75 - 1.551934177236181512546476211541\
909431249173945550618319498302124629249304114052`60.*^-95*y^76 - 
  7.8246580229928631677379411039835679361947878508382600043702969226860692620\
394`60.*^-97*y^77 - 
  3.9446418855775779204646777760302841799018548360099365666507312933670061404\
49`60.*^-98*y^78 - 
  1.9883887972061594417043686100703170019763467480585383429692526117185302207\
5`60.*^-99*y^79 - 
  1.0021848877959633990106182620244598923495696354580598095725858601539987763`\
60.*^-100*y^80 - 
  5.05066382309622336904121742058370070849289203911566044381890944328514694`6\
0.*^-102*y^81 - 
  2.5450970707917100073735846622626324234279162065690044497825482494555846`60.\
*^-103*y^82 - 1.2823798161314217866737753463596594631744280300844658883365230\
111383355654626327785137539`60.*^-104*y^83 - 6.460803676771469620954227415339\
63647714551036355613728388552698542548483087214899744421`60.*^-106*y^84 - 
  3.2547305039974160577150696481557952257208757182253382255348416548556499481\
741241205105`60.*^-107*y^85 - 1.639468869746282933160166075337188610485984209\
660890798021682926414381412972404698963`60.*^-108*y^86 - 
  8.2575642027860690684541619971011059788070268958751105507429260833346295722\
549635734`60.*^-110*y^87 - 4.158745502230531545594749591491660861754080264546\
991012593749933204785057201833557`60.*^-111*y^88 - 
  2.0942824460741979301622581455089177537560073028005097114750354431294173053\
266226`60.*^-112*y^89 - 1.054560678408406580864980823869949506688927395881453\
4792614332307200493395812465`60.*^-113*y^90 - 5.30972667415885421619587923266\
04987930583676836807894877551460478257401875546`60.*^-115*y^91 - 
  2.6732394217558698361772454753432190624088224163920219169832026799726870892\
058`60.*^-116*y^92 - 
  1.3457656753890944877404985821435327828361152043292771690742119893335951062\
57`60.*^-117*y^93 - 
  6.7743512154591314870103572199715458050497503609356290139124508020167304389`\
60.*^-119*y^94 - 
  3.409835191012943044920653158951935205492930769255798898958896592399894165`\
60.*^-120*y^95 - 
  1.71619727482203160879909326423397646823268112464474746622082327092997812`6\
0.*^-121*y^96 - 
  8.637138129760006079956358061343097813820421644517710980106090274715502`60.\
*^-123*y^97 - 4.3465235307985767281155609790384641286003058119623502025972367\
845238005032849014289633499`60.*^-124*y^98 - 2.187179221742800834205937611388\
670155067188820473694231404152832450406891061815556346483`60.*^-125*y^99 - 
  1.1005189033884818981217468557699823638524091335659561789738568184262496392\
9477010491153`60.*^-126*y^100, -181315.86520665371248729597548911892640349661\
964769777132450629207827172981964397374`60. + 21040.6640030836666386422283437\
4566319730607383918780652746195455170440780031951157`60.*y - 
  490.41657406402762607236926707014106259803913274981135420637348139341431210\
270397`60.*y^2 - 1.6217404828439378911244060797641777435451016658428706517350\
0722358526888457057`60.*y^3 - 0.070320185933544733476994885551090541341122069\
74551049610569470880938841741422`60.*y^4 - 0.00374304821321597269616763767862\
678798423520057970839204261105702230206987762`60.*y^5 - 
  0.0001932373249415524702024596426776161849028960596423864908290624289314154\
5586`60.*y^6 - 
  9.66797229527014581939046068337454385414541466204232100954093225943437051`6\
0.*^-6*y^7 - 
  4.7158297384505200824580666308915844353085693051153712082829883014492983`60.\
*^-7*y^8 - 2.2492325337822435331197518897166947670871194012170473959304095425\
58206557523720366490046`60.*^-8*y^9 - 1.0493222914879652085722747999580506514\
28855716917192031818062620791518801079103741808299`60.*^-9*y^10 - 
  4.7790273932318060340533437179333440316748094488956286259962335769835368670\
809135192569`60.*^-11*y^11 - 2.1151577507823356637644220373078606312039260996\
58520328061739329685327908551369291589`60.*^-12*y^12 - 
  9.0200333408631285898011506827542871889657312583509675264845954024650721118\
460743087`60.*^-14*y^13 - 3.6474649567304894952381510723877033907348794138288\
11631993917852769750000232122779`60.*^-15*y^14 - 
  1.3530290271087873787669876913854106645810797703398490962261059824684358253\
7624504`60.*^-16*y^15 - 4.226314677539526482804688647606917283391519749496673\
05187691368952729180570629`60.*^-18*y^16 - 7.55982539836221805089700969546826\
99419770134823263386156067596722799281271869`60.*^-20*y^17 + 
  3.4241425935348656995373616639052111971772630941212040796756925146923447344\
89`60.*^-21*y^18 + 
  5.5143836409042364809068281181068871447358449356402294337820643492021173843\
9`60.*^-22*y^19 + 
  4.7546808366060777184800712787155300702891673836096520138299721483316774851`\
60.*^-23*y^20 + 
  3.422584677943165257377526867205547763542161056031803444830413521249606805`\
60.*^-24*y^21 + 
  2.25642786042360471428254600176855330767786196207370085804240630680383724`6\
0.*^-25*y^22 + 
  1.4117100445841990259582980180380017454767288155677268069949034852058042`60.\
*^-26*y^23 + 8.52919712937312936264670804522912815054811127419809480632626357\
4789478495936495332852092`60.*^-28*y^24 + 5.025837492445349137077962264063386\
40896588193663147074502302515045257458922222625318668`60.*^-29*y^25 + 
  2.9061918740564183568872714912910725749919306329721143332644060596190404720\
084964980708`60.*^-30*y^26 + 1.6559200668597573739048931121916213629616922011\
30209525846916841781437332125202525427`60.*^-31*y^27 + 
  9.3240177025433406392618313926634662179142804768058746306970542208914819555\
718900387`60.*^-33*y^28 + 5.1990693939703914913221185656812659953711398323654\
22820166170189710706681653333317`60.*^-34*y^29 + 
  2.8753531970180257561832661312903529807896999504409362940803753626465895104\
1458896`60.*^-35*y^30 + 1.579165768744543467838691220631663788311828081502644\
0601864690632216063624099505`60.*^-36*y^31 + 8.620873994891951456772554037336\
83327063786666321179764489246975005790335519474`60.*^-38*y^32 + 
  4.6816182973239893282538857122597128443288207516718454725300231324623192368\
843`60.*^-39*y^33 + 
  2.5306628354643709538403868165352997837164538846642534923143969359539523472\
82`60.*^-40*y^34 + 
  1.3623584812899140090203174649030889876220661640734696200690614098917523157\
3`60.*^-41*y^35 + 
  7.307280770400331654858280433470829861268828106093275942078674490405451661`\
60.*^-43*y^36 + 
  3.90649089602601278400725487766893087544875029596700475350172203443431157`6\
0.*^-44*y^37 + 
  2.0821905186904156755272348335206807968645540365880054449802048300553579`60.\
*^-45*y^38 + 1.10681182759612557928382358746891304596657877788051904809391629\
771132358858952510559418882`60.*^-46*y^39 + 5.8687864421822656034512389645983\
73178416103498075385649631565700849246777961232441462528`60.*^-48*y^40 + 
  3.1047929446893385159000306262896941966886236715795683530449944850170808484\
1250728041804`60.*^-49*y^41 + 1.639097070684147875408221388315149443403884551\
4422517663337012910981250520699805194957`60.*^-50*y^42 + 
  8.6364091467920484518669735845738561851174646407446045030022773452860680699\
0115846249`60.*^-52*y^43 + 4.542337108336509933149205079290944615750188485024\
4557210102981478761758250244085686`60.*^-53*y^44 + 
  2.3850510401264224963933179087266752556309049092539394703789549494354339172\
52364728`60.*^-54*y^45 + 1.25036568596479122858583001559561660807263923243300\
132981817910055334189181444781`60.*^-55*y^46 + 6.5454796431079852922301691385\
37452892250471652844543216773639315899054864095098`60.*^-57*y^47 + 
  3.4217693009099255893412206521149209084060176339590915140740144808718691531\
1497`60.*^-58*y^48 + 1.786491040371018523501278813678775253523418390678299859\
0807226099788581746878`60.*^-59*y^49 + 
  9.3158957268203858948634126240147187551781153421183867425701685956636817214\
3`60.*^-61*y^50 + 
  4.8523484015680972263198102584564112758382343488836964088335221883122367224`\
60.*^-62*y^51 + 
  2.524702991007083258339274303622157346781450464325860150916377643228455129`\
60.*^-63*y^52 + 
  1.31227452663566744027993465607115440488874433639053747211966923450316328`6\
0.*^-64*y^53 + 6.814253715120192817844762563701814114601216638328368194755859\
5976981059084562029060312575`60.*^-66*y^54 + 3.535187146128404361257638855945\
04321064926881888440819203920019893308317333804497159313`60.*^-67*y^55 + 
  1.8324271783754466656612791250034921069043041147731304952195841268218188741\
3638734816863`60.*^-68*y^56 + 9.490290085207548065932349193540352633271662467\
82235680213278049192238008337278401322`60.*^-70*y^57 + 
  4.9112000932460838065738307905793882092976507934693046101603646073997680333\
7706911206`60.*^-71*y^58 + 2.539609193430117975350294055476810511723061394970\
3328013818179912178450970349857091`60.*^-72*y^59 + 
  1.3122964027364546195923970095789775612828885342251184256703381397779296528\
39268874`60.*^-73*y^60 + 6.77635979118132818044182799951045304083898021468337\
98893799846878770691732583635`60.*^-75*y^61 + 3.49681967681417128244127162699\
8799086661074220617026671391765378792196214389623`60.*^-76*y^62 + 
  1.8033260428888900062220368069545804407310388667219023359364407965842038231\
6631`60.*^-77*y^63 + 
  9.2941726618467802873728687621303077605996815457411259159256221344683573682\
4`60.*^-79*y^64 + 
  4.7873284425467028075894554774515752834136026597794900159229455192219895434\
6`60.*^-80*y^65 + 
  2.4645159273322081663868218407673696605290191489591688710126546114064524758`\
60.*^-81*y^66 + 
  1.268046801790746995637428719025824859710438454035989924155894671026035277`\
60.*^-82*y^67 + 
  6.5209816974839542979781406809495889488834859122287305359504753299855185`60.\
*^-84*y^68 + 3.35176085901073485915897013105435794799243855174204282807997845\
79372741910034826404248721`60.*^-85*y^69 + 1.72196078901235211537135435387291\
8873290227845298891133664522932925035082740683991444867`60.*^-86*y^70 + 
  8.8424191733990368784050901849632165222167864044239373773533455498350449120\
327889448285`60.*^-88*y^71 + 4.5386173910420413188422054624265741742231033980\
27834503344829786584998187072592927163`60.*^-89*y^72 + 
  2.3285595001015358552292373887264177075937961570548724501188560754595926479\
2946387942`60.*^-90*y^73 + 1.194177040888793328528323352763514347294571451774\
9957402699354268560947704231306019`60.*^-91*y^74 + 
  6.1217234504030850366495972146242799551752805194162050503781203833686139713\
6326697`60.*^-93*y^75 + 3.136952996846188290837617606038529634907710420139835\
6594293292249117139633673529`60.*^-94*y^76 + 1.606856372728024648340493160684\
314541403960403828177581011796622547588810613745`60.*^-95*y^77 + 
  8.2278434306026954190560596944083124010045816914101967371273408213547289569\
62`60.*^-97*y^78 + 
  4.2115291860486024865339088800618222112235904710753879937325469190059001808\
53`60.*^-98*y^79 + 
  2.1549795093450367018236699633772646182666633275701548022563983957596166108\
6`60.*^-99*y^80 + 
  1.1023017425305060368336075508371585558076128009805860183294173511791702871`\
60.*^-100*y^81 + 
  5.63658609603380857992754905217308293177953924405399285521507056545578988`6\
0.*^-102*y^82 + 
  2.8813379076974853927800979588387419393937839013671841632950035741753509`60.\
*^-103*y^83 + 1.4724432139643936808967464847696501777676875570248254563418204\
505929212546836993287442483`60.*^-104*y^84 + 7.522340366075876770842283022281\
84879454360705508571452349438235606330269978000556852623`60.*^-106*y^85 + 
  3.8418558058589710528503143063671825178126456303680367434172518472229304600\
317013945044`60.*^-107*y^86 + 1.961580966635748130634619765740679562254992909\
765021253745216261717418521637584462737`60.*^-108*y^87 + 
  1.0012714116550286168520361246916214364666799274916117412914084223291517451\
7215840273`60.*^-109*y^88 + 5.10953009646293035295537514898341442860873025718\
7444077941259038309131823169544219`60.*^-111*y^89 + 
  2.6067340029039697362672897470992077932244858546726271114110284213338964777\
2847175`60.*^-112*y^90 + 1.32954182994662939615252981366072620289824136118058\
58694956841551187203983231692`60.*^-113*y^91 + 6.7795307862695129821325827407\
6472748635048561296639537360428014758984500868729`60.*^-115*y^92 + 
  3.4561478622750445932543574149621207290611666365717582153994446085082199512\
695`60.*^-116*y^93 + 
  1.7614999599325897905038998622580078587308925118183220252623836870873044222\
96`60.*^-117*y^94 + 
  8.9757988407262678762085928695645124497806190746282714874832826238608881329`\
60.*^-119*y^95 + 
  4.572630892313204841178562037655906070090467518273226532442275121716332282`\
60.*^-120*y^96 + 
  2.32897092868752366162192260480059207458018985260329830786788610662343072`6\
0.*^-121*y^97 + 
  1.1859574737569990643685732407089241767325762393706295619319973314891206`60.\
*^-122*y^98 + 6.0378657769290347514221225136193235502382954391886047644545549\
232134352429745687965014411`60.*^-124*y^99 + 3.073329805641608798049080083850\
902324642433590009695343950625768592058558745577417922577`60.*^-125*y^100}


==> anc/V_numexpan_CF3_sm196.m <==
{-1.0831309464343241823758020142294534786160107308517576656449626116103024369\
64241007187`60.*^7 + 101352.0108521799899774765718058651632128591218494006563\
5803085488202338416230579287`60.*y - 215.132717365537323358895069697374827274\
71187711514977535605892570667659232101575`60.*y^2 - 
  0.0794140521389726336823150045300927708271423089083711507968441310465334424\
0576`60.*y^3 - 0.000082043305251740654736782716522328691242700137781870584709\
56813624059076414`60.*y^4 - 
  1.228850943099443476959059569131450029025699049676437444873182615322193`60.\
*^-7*y^5 - 2.1860192419727991278613333833802054947742782702105544069393290941\
7774818216943108864474`60.*^-10*y^6 - 4.1355941654902549118035520067650165818\
4870411357542144072086664883819598125295346006`60.*^-13*y^7 - 
  7.3878251848644106722376778785740784004484043848497333954132729012988322981\
6563362`60.*^-16*y^8 - 8.8850513726858366842245392099865437675786055552852514\
8623884403481578675994335`60.*^-19*y^9 + 
  1.6751810448903616811161095624250353200417652233482808932171164197211061723\
74`60.*^-21*y^10 + 
  2.147475313717772062016181225256421303063907934215506734846406615776643033`\
60.*^-23*y^11 + 
  1.32387168921680017315956983161971962443154713025726584038065186829760756`6\
0.*^-25*y^12 + 6.911749066512375382417243064908854686946087133671708167960430\
051782941396025972298643587`60.*^-28*y^13 + 3.3762184731589247522476595876690\
520597981124434716771649757640390576005397479773637449`60.*^-30*y^14 + 
  1.5974731130648728571264716493924472189398877164096412994672276027690960908\
9454650965`60.*^-32*y^15 + 7.435068112293635974371041250031400629929090742169\
96218423595576088125624984635943`60.*^-35*y^16 + 
  3.4304551201029342936900132175035713196049257067152909103373437913727548552\
88112`60.*^-37*y^17 + 1.57561701679352561710186467332963095523527796685921432\
49922984315643295469241`60.*^-39*y^18 + 
  7.2209585214526519365843794745312852614406273256147477792684522187275870138`\
60.*^-42*y^19 + 
  3.30635508271911109479214894791040340505228265095288805754114203989240859`6\
0.*^-44*y^20 + 1.513618285371752916466384986308288648370917375791181326348247\
71801684891812289512569957657`60.*^-46*y^21 + 6.93003940520060297905499729456\
941733555341579763887575169240546693007663664169215220384`60.*^-49*y^22 + 
  3.1735471884912748420224397385822123905110587408385994781196336247330870706\
31342118932`60.*^-51*y^23 + 1.45349540896110115990146038784837201463982949485\
96915461123102822261516413839014542`60.*^-53*y^24 + 
  6.6567815420601952550141323424633964536213022964191057840674782878533078962\
809126`60.*^-56*y^25 + 3.0477870108014388270815071444051947073175937632688327\
0100017222352435305135098`60.*^-58*y^26 + 
  1.3945505451589706084967834955211015016752911704919028955944215905900173148\
63`60.*^-60*y^27 + 
  6.37452215038979715465261994225702252888995438943508891291468474777510817`6\
0.*^-63*y^28 + 
  2.9096022954480702559630692623383130474879427924500071069979672263384458`60.\
*^-65*y^29 + 1.32547877003114893836585015663913502613437934380447258319372147\
1086893591052788163095569`60.*^-67*y^30 + 6.022983571861214267686393016828455\
580099148304749278929194351251189885267931308719428`60.*^-70*y^31 + 
  2.7280625332116691812131443139101009149307721433551350043454642813373367638\
9842457`60.*^-72*y^32 + 1.230691621553395532911038401258690720656962042913726\
43751927328113108986258435558`60.*^-74*y^33 + 5.52421931586611539315068123393\
567057095927425339043123664043217641195298624423`60.*^-77*y^34 + 
  2.4642931134535590330501600959283385909907433509412336329403729124808045009\
22`60.*^-79*y^35 + 
  1.0907974970379428103023741591388547489861216431043942626184004324816814856`\
60.*^-81*y^36 + 
  4.781349865836297466847750536976557204298888958060526757136517020731916`60.\
*^-84*y^37 + 2.06979114876157599807035695021367377665369275623418323437936740\
6494347935648854311141224`60.*^-86*y^38 + 8.814590370262117063294256269826074\
350664848402210253016618613032120983278859595860626`60.*^-89*y^39 + 
  3.6719986002513617017155934833041260083638606826514766740156260515485957459\
093713121`60.*^-91*y^40 + 1.4829054943559549185551095888026740224464875244498\
6749302596268420671318487128457`60.*^-93*y^41 + 
  5.7156759353566681474807604235877754339633580113303484983374037877404085147\
6953`60.*^-96*y^42 + 
  2.0389856564175196604931572424012191345714763020590128808760268303495042411\
58`60.*^-98*y^43 + 
  6.241346827385961197117689123256971187096053940794744310942805078656372414`\
60.*^-101*y^44 + 
  1.2087787462938091108169002591497561642528573621608995527398332234579737`60.\
*^-103*y^45 - 3.2154793273654386482366854589429938244768078389980582925255864\
068079065701746178903991`60.*^-106*y^46 - 6.098321629370631251822450090223905\
106178463628050895532317993372429837718396390321585`60.*^-108*y^47 - 
  5.2298257308755099939419175619021095672029965805912414127943056060124569245\
945448627`60.*^-110*y^48 - 3.675154775352995900902170454439492412994906523357\
27655481260857983526940919879138`60.*^-112*y^49 - 
  2.3536581330730127727970060532190606115468236019569369215957932620141662794\
04088`60.*^-114*y^50 - 1.4283049057809741303772730668791228780811550283116299\
398158303755873294057324`60.*^-116*y^51 - 
  8.3681507375483922168225511568538200225070535136439705633835363531984853893`\
60.*^-119*y^52 - 
  4.78295432582749939404022758416118212398543141947235547216635908524979019`6\
0.*^-121*y^53 - 
  2.684129554431070258526934431981029423309328260614677414475379837651557`60.\
*^-123*y^54 - 1.4851940423663539828591195527004099612572795387417205087658473\
799666462209973985575811`60.*^-125*y^55 - 8.126532745344492427464394212935622\
312098426546016916291713019000057172375180750742184`60.*^-128*y^56 - 
  4.4064193313577169168957475769915209226941552279376636742268324240654781301\
956659488`60.*^-130*y^57 - 2.371412238519319800647888542872707454522474399007\
8860612986990174443822130710306`60.*^-132*y^58 - 
  1.2682081297453462886730759590816989833275292116854996773206527864801302066\
61713`60.*^-134*y^59 - 
  6.7459591297226533953706148316024977608270750685256749553178691631880085709\
56`60.*^-137*y^60 - 
  3.5718302526440466590727243203917762275005708022214352705892368150933289982`\
60.*^-139*y^61 - 
  1.88362294273947560903787969335603412421632275563445947401156089076299547`6\
0.*^-141*y^62 - 9.89846875654624873174841185659081775027610444344852922221942\
6132853052882292594092678691`60.*^-144*y^63 - 5.18550602772076184295501597832\
21180849401763892170323312554616744830515876108501378242`60.*^-146*y^64 - 
  2.7090232851770164030967228581946050750188509437698481360752069410305211588\
5464634782`60.*^-148*y^65 - 1.41175463088435860964030493979098008307575945851\
5556278629411271349354029580304189`60.*^-150*y^66 - 
  7.3407170916364165584981012899889721441956308648832300459978949109830873216\
59077`60.*^-153*y^67 - 3.8092837416135796550889872436064180036972568577455172\
637619488242805830063741`60.*^-155*y^68 - 
  1.9731226347502020220535487291136138841612784148520256350441015115543122086\
6`60.*^-157*y^69 - 
  1.02033026788002343304720847503362183738402537823375457892474935959723712`6\
0.*^-159*y^70 - 
  5.268230428994347585040091377936953829320156135861520147866198003770309`60.\
*^-162*y^71 - 2.7163149435687953972232909381735164372827637840251567015598478\
6494716605677791496818731`60.*^-164*y^72 - 1.39873267698327398324899961421217\
4137536429587271918950618904255167079350110327710242`60.*^-166*y^73 - 
  7.1940115422919565081012757393111913608088138733911989472710544870643483127\
78965973`60.*^-169*y^74 - 3.6959609411327713936197441682623515571776681023187\
767318813950833133862440954508`60.*^-171*y^75 - 
  1.8968698692938334401063564616068258093913778924688639600014480046918866881\
4664`60.*^-173*y^76 - 
  9.7259559785674172627994866014994346595526159663155680606813005365132085441\
3`60.*^-176*y^77 - 
  4.982408730667387196961915804712805142787454052193255414008395003736114195`\
60.*^-178*y^78 - 
  2.5502560066457561131752811634335424608321678698339531917366442269845626`60.\
*^-180*y^79 - 1.3043326588306133615967711056932779955286460503810480725717826\
169808272156265406869095817`60.*^-182*y^80 - 6.666131543883332027790115506720\
6310877629213966018325130659101533748471297224130347363`60.*^-185*y^81 - 
  3.4045465224813120287566398922158478775239791927726329796666985476733102397\
7305021196`60.*^-187*y^82 - 1.73764843098781375640632051729619699238585384251\
7093896814267117244677435939396893`60.*^-189*y^83 - 
  8.8633466344736283378859011781099620915350582624946207553969489326723984886\
88056`60.*^-192*y^84 - 4.5183659145983564420017477103724748753331174370447224\
848234908827799502122129`60.*^-194*y^85 - 
  2.3021118528640943294574180505772511023183702811120812633319928716988834286\
2`60.*^-196*y^86 - 
  1.172317598876807401316110076876531964583424665538240282873714608755750731`\
60.*^-198*y^87 - 5.9669107831919884304376112958140029920671905639455014563338\
147791838543420282874208864534`60.*^-201*y^88 - 
  3.0356375269143905585752483420871324483779625646968358704451322157127736584\
5273603542086`60.*^-203*y^89 - 1.54367667184875683212023339946924311827997188\
361288280167650538467883347917549341219`60.*^-205*y^90 - 
  7.8465380741603768886990608385735661083515575752479224236097295828433776100\
95033148`60.*^-208*y^91 - 3.9867938143404334986976287769363640159509690552110\
31786422683794397393085160987`60.*^-210*y^92 - 2.0248901151434962412505704575\
8814189795426100163714019019732903962359244782182`60.*^-212*y^93 - 
  1.0280604809160933835455713161714163258355220952230121800291394961963273915\
73`60.*^-214*y^94 - 
  5.217739981250059409448994687872574372991376337483809202060874805291025443`\
60.*^-217*y^95 - 
  2.647276866465977288292127975686377313032830040615522389666112752873577`60.\
*^-219*y^96 - 1.3426896903161821975459948571119950224685418763681253282077181\
26631890214449578461940066`60.*^-221*y^97 - 6.8079619835279980711873367274935\
51552615269393380300213921760529572125310447782740448`60.*^-224*y^98 - 
  3.4508751120934241532675417056440228013110366606085376691733494426652292701\
527503353`60.*^-226*y^99 - 1.748707495635942968760897253989292263493743376227\
69635474640612519696787370138131`60.*^-228*y^100, 
 -1.7571097315219518093056028905955953223625826421121931351536561694870805285\
85445360359`60.*^7 + 165029.2476882226773932634516799118525314298003518674480\
0540603190107064025602864342`60.*y - 351.020615375631859535186091802316186167\
81595590826728595311668821666323083641067`60.*y^2 - 
  0.1263195433805186056763999678595452855110274543958152615174136835450386553\
0872`60.*y^3 - 0.000133503979899197901179718780884853728815092576636053065926\
05749459474636399`60.*y^4 - 
  2.1136748639368317139601755528296008960547918874203220353655803274075605`60.\
*^-7*y^5 - 4.1341223074629285119124820901819773366869891428622880887703903075\
3208238336028475977153`60.*^-10*y^6 - 9.1784598032317655838606949070984044689\
5254238026117034034854055028253562255148569634`60.*^-13*y^7 - 
  2.2112866535929326694212430973345514404303968271521567580355507937254365155\
85700361`60.*^-15*y^8 - 5.638576013138140016692367558173575367629650553269332\
927187227038151194239353801`60.*^-18*y^9 - 1.50675079580091647033599665982049\
68866805818240512201142519451193193524730062`60.*^-20*y^10 - 
  4.2508103626835924419415969179345396020456318400194094970385062266970453146`\
60.*^-23*y^11 - 
  1.30463707893597158255325213973972277070558236378665821894735744026491311`6\
0.*^-25*y^12 - 4.571970929838832129866427666421699307367817579467185319674471\
152306359423943351448945327`60.*^-28*y^13 - 1.8941794228419971657201813316862\
886567982814183029800431127703448880321709711710706074`60.*^-30*y^14 - 
  9.1280316385443513667009268449451906085102629202004936824891557573191892586\
634688955`60.*^-33*y^15 - 4.8428701792995098913999164426516349087438881712479\
4285436270832150056968885323913`60.*^-35*y^16 - 
  2.6847909331428064042828475076556649859761427074438777597855747103380860807\
38297`60.*^-37*y^17 - 1.50675227661583885783228229237141459430962487623920219\
08521195536556705090722`60.*^-39*y^18 - 
  8.4328681525726426583503316979873335276978337785721420119330674187394297087`\
60.*^-42*y^19 - 
  4.67914232788741169409677022982767731478838459311912691838684255215787732`6\
0.*^-44*y^20 - 
  2.569949231561503815425527063983281516685625519008549921576468595538433`60.\
*^-46*y^21 - 1.39746740520378903684443211071855388369445714984800587380179533\
8101192143889287123837338`60.*^-48*y^22 - 7.530069734747194000550947565482479\
969106090392948081386078227512125882557535870023745`60.*^-51*y^23 - 
  4.0248856606250080199496085138041626412130798999456342370315141971856321721\
386422657`60.*^-53*y^24 - 2.1362408206610418470251728300430308640971446400002\
8237874992802462510385157878695`60.*^-55*y^25 - 
  1.1269108894103746334472038844870032435762409317580814870461858232979645925\
24556`60.*^-57*y^26 - 
  5.9131649509639467984738016696142711591808252023588729290612013489683329780\
97`60.*^-60*y^27 - 
  3.0884424530292215833138910243008386977901507186679222235157959141014804282`\
60.*^-62*y^28 - 
  1.60657643912335260519107915005614916862470831420138045647869685369664787`6\
0.*^-64*y^29 - 8.327611082757399936289284600213388766476621514914903438926219\
418750720851960280904434684`60.*^-67*y^30 - 4.3030757593924264889105531882407\
693640625243243570681058569614701151588068874112383296`60.*^-69*y^31 - 
  2.2173399361196898972981146572192269566653046439804066909778406323561810844\
1637157934`60.*^-71*y^32 - 1.139758568038244798504321225053936004295747184291\
520184799008914754205112047125198`60.*^-73*y^33 - 
  5.8456719117014131461500923550040911917660080995987463378498806765996840288\
20127`60.*^-76*y^34 - 2.99222946517373899516338432535751130358026240613493615\
29185559579845663378539`60.*^-78*y^35 - 
  1.5288994162667055103824257544259520362558994447897198495990508898352825745\
7`60.*^-80*y^36 - 
  7.79937933117302559310224963817984021420959062692594411555983630451070103`6\
0.*^-83*y^37 - 3.972852406939280316783842627137734473395524146906171838956894\
2387016752907206563858929342`60.*^-85*y^38 - 2.020981140691858992064941606269\
27859006348920041696256098178455719790029776085894249819`60.*^-87*y^39 - 
  1.0268072546900124511958188004856511260258469887249767757022797127948461432\
05839449319`60.*^-89*y^40 - 5.21105943789466146736678239087770739257649609804\
2378119406297359347741937835461559`60.*^-92*y^41 - 
  2.6418743904508205020170599583690234679165086240282685364356380816543347469\
184243`60.*^-94*y^42 - 1.3380786912102405381272141780642144664290477746191655\
3524700543655693950153806`60.*^-96*y^43 - 
  6.7711913593688888938207570879477566305047404060162196804618582081036799031\
4`60.*^-99*y^44 - 
  3.423653642123291670544296224456387034281336417529594418606676608640438431`\
60.*^-101*y^45 - 
  1.729738286412955872334647219324580401525922690029060630235283421424984`60.\
*^-103*y^46 - 8.7329080262895158796251231275735041206197188349041584527066536\
8192412569141332303952378`60.*^-106*y^47 - 4.40600706308379472423403970648341\
1584430451988725868991935654247078659483860120406274`60.*^-108*y^48 - 
  2.2215561710962133369073303552373472996182414208799188814322331319924236040\
381909663`60.*^-110*y^49 - 1.119467572731103561164395694651853566235069782640\
38324832397811544722404959751946`60.*^-112*y^50 - 
  5.6379685868010573266747796131794402639563297067137244881920447196531498409\
7039`60.*^-115*y^51 - 
  2.8379462910169885910519497787179092089733253097470083210013605197228391704\
1`60.*^-117*y^52 - 
  1.4278032372676867860114154142885900876627339326001628652369048474788410433`\
60.*^-119*y^53 - 
  7.1800330405255596614235220713281212409674674257536340641369789154316144`60.\
*^-122*y^54 - 3.6090149408640324633709424116776989838007578649105831019004438\
464817745914923030995837961`60.*^-124*y^55 - 1.813278378806042786561215733473\
85457387483171637536736268224199918714432944980817049652`60.*^-126*y^56 - 
  9.1067305812556373474921328083342103810052845069661149762194184606289991827\
6099605918`60.*^-129*y^57 - 4.57183589723232920024898779139778777164327149043\
7810861901194294845398859176043217`60.*^-131*y^58 - 
  2.2943317920193114243791381894851804920164380495565070318347972992432266307\
07569`60.*^-133*y^59 - 1.1509752592366304265843123800653917054601488701804190\
7866609712433397176050711`60.*^-135*y^60 - 
  5.7719975401465657333992971465241958260394113137416275053710313822907567846\
1`60.*^-138*y^61 - 
  2.89362602449306729802250894409707649036134982701443064839555878257528218`6\
0.*^-140*y^62 - 
  1.4501738774451297756436514175088357606047425939441045654615385907760785`60.\
*^-142*y^63 - 7.2654758423721063154881434954055542375408365660753211526363521\
44304158051100218737778`60.*^-145*y^64 - 3.6389734712808498041444543870632034\
42964636582126208157412814641084107180070577634929`60.*^-147*y^65 - 
  1.8220855017803605303513787237788968887955997832759529487658299288455409028\
06409629`60.*^-149*y^66 - 9.1208967097101940186829206078480949937671773536242\
688295916577762462906016588986`60.*^-152*y^67 - 
  4.5644541008377492241946497534144662467541372337545606948570873485244482628\
8505`60.*^-154*y^68 - 
  2.2836314086690591331083361760608232292215271881442879482570319417684147797\
09`60.*^-156*y^69 - 
  1.1422261991223560247528393776701721093825134842104625900273835463219106085`\
60.*^-158*y^70 - 
  5.7117611158660829806640314399513227394225310767279575674039176035930035`60.\
*^-161*y^71 - 2.8555016316547580750350156977329266292638333594090148017054494\
5994142095642777450499032`60.*^-163*y^72 - 1.42722255841713472426047576944019\
9759751790921320435755536010082768379755230610730697`60.*^-165*y^73 - 
  7.1318166651523683407664734293722691300673882481565880355068221042888135667\
112756043`60.*^-168*y^74 - 3.562951538208781010097899943131155118314716383172\
68781889373601639096404513845467`60.*^-170*y^75 - 
  1.7796019381497773479064606469425448952739667226336720308582406231819399038\
17996`60.*^-172*y^76 - 
  8.8867060799410427009877993269172362337899375798415209098607053661454980437\
6`60.*^-175*y^77 - 
  4.4367544453865335479242351349138501715224288176751196438796006388053153324`\
60.*^-177*y^78 - 
  2.21461431716671537084692105504564621612577666787433746352288345836669213`6\
0.*^-179*y^79 - 1.10519859034236626039189571190649743961474941342649262252043\
814304893904863713801735732318`60.*^-181*y^80 - 
  5.5143370095905759054505166294709306402007156428539137648020393859099697173\
6443401092467`60.*^-184*y^81 - 2.75079476428624407996843979741107679387345220\
8389218609530612473759942709005185134132`60.*^-186*y^82 - 
  1.3719428012716419724273123719084959851374164111806217105218084437350696346\
821815656`60.*^-188*y^83 - 6.841127394601569289054221338804244053695093318554\
9832567574975600712374402156159`60.*^-191*y^84 - 
  3.4106254748861372369918180093542923086800770905993611193633211834059179690\
5236`60.*^-193*y^85 - 
  1.7000269062385045961900096719993239155104200681515065405755220495921038063\
73`60.*^-195*y^86 - 
  8.472149373719251294397151878206094282761374213335870071779911041912867105`\
60.*^-198*y^87 - 
  4.2213173878102181113430235451231356153797448620981386001177387840793211`60.\
*^-200*y^88 - 2.1029040779379452008036277901148207556235767514035524631344074\
69096555348075670260876218`60.*^-202*y^89 - 1.0473898274517764361890632257409\
295687591022374944488422050358035144165846680699920066`60.*^-204*y^90 - 
  5.2157284031631419747060918103770290072315475075593042589755286631274857532\
00799188`60.*^-207*y^91 - 2.5968061516563019165019703037902373362513927004624\
6792921918116965179283732483799`60.*^-209*y^92 - 
  1.2926536608403140934674994874347433195042292501157319461163541416717836153\
88974`60.*^-211*y^93 - 
  6.4334359346223190454508275753541185639668351553896502517557137108959808539\
75`60.*^-214*y^94 - 
  3.2012671761963182239190220275457724546248918187456582285688789503221937478`\
60.*^-216*y^95 - 
  1.59264477312399853650958212910813262895291095881622012313285562227418709`6\
0.*^-218*y^96 - 7.92198145988802408711268284433010590294042005963151906979535\
2546769977960765792361456403`60.*^-221*y^97 - 3.93972943326093825625189920669\
51801591407621026201089252614904731629976013834612883809`60.*^-223*y^98 - 
  1.9589184084094090146921564996737246045648739457761676126023582386920442805\
4822414095`60.*^-225*y^99 - 9.73830342575400315467025750942531519172194488196\
549067812816102388686012774345624`60.*^-228*y^100}


==> anc/V_numexpan_CF3_sm2.m <==
{-9984.5002450258979684254628311461666955265567847706628398825834290857793386\
9845554`60. + 4890.3773391361035121243660335089680065743469744545406778264111\
5315014917051399973`60.*y - 456.741479209064268290014247954944779696276367495\
01159028150383765056706443754659`60.*y^2 - 43.1228819551589324303990618526995\
7612497877892592270472560396254699591738555593`60.*y^3 - 
  9.2705333462839543384672957908174732900984443522650204348832556596304258047\
9672`60.*y^4 - 1.846497033485237637971468886182835713802463054561217855654398\
64267309485806034`60.*y^5 - 0.35260056522559091716262620565245312872655658027\
601823077870918194846542112091`60.*y^6 - 0.0656149803570942038560272602199534\
5999181672437286732418949739957866466285221`60.*y^7 - 
  0.0119983883782857451551650005657779753959659021993237702736403585254233064\
9128`60.*y^8 - 0.002166416669133248053816792977937003850618173919064311687912\
29612827593936418`60.*y^9 - 
  0.0003874286551104972008723622900467699512081577776623417524981517990782012\
23`60.*y^10 - 0.0000687655580675474074125492200865907626537694757236344901708\
1026599140551136`60.*y^11 - 0.00001213152517202538459373699593362338085426796\
521810488703220105935652689438`60.*y^12 - 
  2.12956743041014870768845654512776123402127178870033160341884196745783238`6\
0.*^-6*y^13 - 
  3.7226421677633051068128855536676270641325911079027465533562642652736266`60.\
*^-7*y^14 - 
  6.484370669350872777502029894441553467678887805719190238708006067986885`60.\
*^-8*y^15 - 1.126046906224784468472954579581411250517828207577072602892285542\
558686122736589595020351`60.*^-8*y^16 - 1.95025066891402939976375341077499403\
0224204237129988087206488441288535973042400505956882`60.*^-9*y^17 - 
  3.3698534223389215964280089392383775624523706945317411488377856349428064312\
8856086389929`60.*^-10*y^18 - 5.810787922811299985118530237514096983538796865\
4030257343051882437257418613227903316391`60.*^-11*y^19 - 
  1.0001385246983773876465972564056621114120015974460903751189694820986965272\
436939924038`60.*^-11*y^20 - 1.7185766683833573429543180769743888775281024693\
06862228276486520447143258999684398708`60.*^-12*y^21 - 
  2.9487069765555508640859756492359976773924326770968916434068350246762380572\
2040165479`60.*^-13*y^22 - 5.052527754115474258556427809800997992075235132802\
652063716826118081784955838733159`60.*^-14*y^23 - 
  8.6467419511215892452689292529488904437288896741256655054493199265348397238\
57814755`60.*^-15*y^24 - 1.47811620686498441031917916442035757976181786908130\
1510864917491840235283360508429`60.*^-15*y^25 - 
  2.5241602358793172380690138446854714790808063683727512026504089795609706441\
753262`60.*^-16*y^26 - 4.3063841136260346765648044427576906044002400599873378\
392714956844424239804168976`60.*^-17*y^27 - 7.3405286649992596431169366809940\
78282995179289387411433809122094610706273022452`60.*^-18*y^28 - 
  1.2502257731341594072323370813832769772776072521597819944874173692170243238\
05647`60.*^-18*y^29 - 2.12775173568963930763233573337341970812929599348710794\
78980250885106713067276`60.*^-19*y^30 - 3.61865499961467091970635866880335341\
33431952812447592757474570629744363075114`60.*^-20*y^31 - 
  6.1501717536303982770997145499576346076726888574551896924437007263138758421\
17`60.*^-21*y^32 - 
  1.0446224182050990182879569962806183358388605618685809236506405349623669280\
65`60.*^-21*y^33 - 
  1.7732908820117786208713631005990110154224123684708995157774514417873225707\
4`60.*^-22*y^34 - 
  3.0085981719480995620032717441510290897898209460904463577844341517804322725`\
60.*^-23*y^35 - 
  5.101826383756471850893407017537652308318394595027073777170002449071910281`\
60.*^-24*y^36 - 
  8.64722974278048995851761776114207675817629930625035427502711357970336801`6\
0.*^-25*y^37 - 
  1.46497317287453760743121576947004792237179026073830248695890606276494974`6\
0.*^-25*y^38 - 
  2.4808145021476839343742079574150082247480779031923519692424753156050454`60.\
*^-26*y^39 - 
  4.199335997901582480836410500343758787281807127840261795284800738442554`60.\
*^-27*y^40 - 7.10554989965476885037449131690288654876059210203980621957362608\
9290576620600162694611361`60.*^-28*y^41 - 1.201859918968331591541718737442546\
105814777719494051110693375756346732919429895511735146`60.*^-28*y^42 - 
  2.0321550865171322894618254249069235347892184031153487290363722081997647490\
2516031594297`60.*^-29*y^43 - 3.434898308659568510496626454384968939580171499\
2437126290988833023138826053902113241051`60.*^-30*y^44 - 
  5.8040569095333033175541364998047066800510163016090882878269291947110367488\
46825648939`60.*^-31*y^45 - 9.80429642670581621717366810901785684237211374714\
812283403072187237450079383052915764`60.*^-32*y^46 - 
  1.6556709786036542934406275749624092254965705935040316155215264568950956590\
2202335707`60.*^-32*y^47 - 2.795180977816882547576790092666956079596901115323\
2793818349969475790458694709360174`60.*^-33*y^48 - 
  4.7176882274658452414655269107116620554799795792597806437235494152334345215\
03127292`60.*^-34*y^49 - 7.96043406575732519786629979536385653874921859954381\
351670966717070200672668181102`60.*^-35*y^50 - 1.3428792978349571860492621096\
2624893623943804830449552580549558519945449682412502`60.*^-35*y^51 - 
  2.2648224662488967566166351797303860352968372297216864730002351254175396617\
501616`60.*^-36*y^52 - 3.8188473601845863687745474585003299481193026178581944\
99028422736617324245346026`60.*^-37*y^53 - 6.43776545339002839976688184031547\
038299277683322399193139831790026556902041927`60.*^-38*y^54 - 
  1.0850412984448144316874217991250732766409146011184277754871917757158272029\
1403`60.*^-38*y^55 - 
  1.8283907407414509904225373599189913549230739917115957423102361137763383681\
5`60.*^-39*y^56 - 
  3.0803960728923430375756781588539861534599359223740511931510265289462672249\
63`60.*^-40*y^57 - 
  5.1887401222332965902816563124810716809578882703899934320473021485916330451\
4`60.*^-41*y^58 - 
  8.738521115252081724315576289814237498976990577825309400581927359023933966`\
60.*^-42*y^59 - 
  1.4714222770867868282280476441163521779048126375191602646264207959170882981`\
60.*^-42*y^60 - 
  2.477208998149629358094832675158348740361134653048981389825787760039695283`\
60.*^-43*y^61 - 
  4.16981077265324821687494661096328546700652039663918323353974101363784137`6\
0.*^-44*y^62 - 
  7.0177960623932552626311042948878296877722545078764597520077125674141601`60.\
*^-45*y^63 - 
  1.1809133952683637924239906312863579849183872393404927459001108953798181`60.\
*^-45*y^64 - 
  1.986874196883637148558781568208253226831289794513449481318475283090234`60.\
*^-46*y^65 - 3.34240994105547879974055373293136908220758534527107294185224136\
96265349335571090032808646`60.*^-47*y^66 - 5.62196320975188654151876860396848\
5834751803144076690749394806423425046182462019254150086`60.*^-48*y^67 - 
  9.4549024978101189959517763928424476280367550510871531583546251979971683676\
0702146203498`60.*^-49*y^68 - 1.589895679908646510156464879661454517461352367\
9373248068593812656175776777490762801319`60.*^-49*y^69 - 
  2.6731565633581485548551075026768086115649680467725900606069473674642920160\
699234864185`60.*^-50*y^70 - 4.4939263826714014905625839772995046211288718442\
35221513903161395709005864226545849658`60.*^-51*y^71 - 
  7.5539626989346372893580859440980465336306359161884975395852449159534585824\
2635178779`60.*^-52*y^72 - 1.269616360753938036514894947762349508634080586006\
01425993943649223750761332509821489`60.*^-52*y^73 - 
  2.1336362628611625152287575267754622567474116704078079501387311287791435381\
828198939`60.*^-53*y^74 - 3.5852529919964827714187027560754770897199888037626\
2989869516221446579261006371553`60.*^-54*y^75 - 
  6.0238212315239808439511494442015434091060784254217272313062413465794956690\
731526`60.*^-55*y^76 - 1.0119951520487301965569898485845342459801997586625501\
1748671735148438632942750475`60.*^-55*y^77 - 1.699965367913592503709886810526\
9412049825632624082157715699308089532315451826519`60.*^-56*y^78 - 
  2.8553421072750262252813140940548348301450705434784529331303817219021400528\
71836`60.*^-57*y^79 - 4.79549856379891625725962340799178864130541885643211078\
969778134115349800548275`60.*^-58*y^80 - 8.0531907114738578356364331656926188\
125002667153032174670583793999835097681134`60.*^-59*y^81 - 
  1.3522650703117151933584581929021877631310232574125469158233556404580955805\
53`60.*^-59*y^82 - 
  2.2704727316011184124319597189114789686773805985879219175995741074650155379\
11`60.*^-60*y^83 - 
  3.8118193950346328892152848037682722861427419054375136936304352195284063383\
6`60.*^-61*y^84 - 
  6.398981020513520069088838475940884504049872890423071159360863246946231178`\
60.*^-62*y^85 - 
  1.0741197306845420820998537665047312021040051557442723794434655294348729346`\
60.*^-62*y^86 - 
  1.802846642342634031289928301086252434539602456727248049546271163155490259`\
60.*^-63*y^87 - 
  3.02572824254622790319333254252249672292844271488081879536900964487847773`6\
0.*^-64*y^88 - 
  5.0776982736008582982974861285136192459653050735518955477826429758249855`60.\
*^-65*y^89 - 8.52060571233635944481576722930564292984370809322168876749324546\
49115029941066678193707965`60.*^-66*y^90 - 1.42968841051921801194595367382308\
3536672417910801327686951939162682205628772935603591696`60.*^-66*y^91 - 
  2.3987246169047210231566666922658751723397877270095796044200941278570557279\
21406724625278`60.*^-67*y^92 - 4.02427962698168465018830811530914394371368721\
009460926425128939649861791930628683988265`60.*^-68*y^93 - 
  6.7509570155576464071397180214806232299381460619677680033703491267959033658\
404829238374`60.*^-69*y^94 - 1.1324332725068467521755741310595237648344860620\
098370341036797548845110343406067359273`60.*^-69*y^95 - 
  1.8994620238715834961866149435322177313097206754467366301364445471006543567\
7677663319`60.*^-70*y^96 - 3.185810469951788131495376145883365248624001198126\
0457775454838127687831950048100275`60.*^-71*y^97 - 
  5.3429507737795661755735335206367992933455195324590150008709020590023301296\
728365417`60.*^-72*y^98 - 8.9601421877668307102257008714405756462765715779593\
64222589405856168377110677152498`60.*^-73*y^99 - 
  1.5025248963487890079730789512552500850335321954332884584041430993463647570\
74663209`60.*^-73*y^100, 3603.67285126950083520296205260043758896572920092409\
522291074160461185361938971681`60. + 2475.62642895641907904623293298900685235\
085442618666246991143715720005178906610348`60.*y - 
  1333.8264506780431405853105101724387056426719097542714038493884387463674016\
3119305`60.*y^2 - 93.14469858128521269399936281688934476700514207112371317811\
093274359843899394637`60.*y^3 - 2.8034941462486015777445344810770763572195165\
1390911238692193047812550812237275`60.*y^4 + 2.236169321230579058607055570087\
21609075632337419107582610392557689785750364164`60.*y^5 + 
  0.9063489960956731450553654437483137017722794772983101349129132552872788337\
9192`60.*y^6 + 0.252238313663200258169331555651371603496639999354431013873639\
39820591743726953`60.*y^7 + 0.06076417212843897213323334769047183757431412616\
532873162318578678776794448598`60.*y^8 + 0.0135367794419568839605429182757890\
9726199342803829700828602207760659213672591`60.*y^9 + 
  0.0028697225527485836334374140296027765952143921512933318324588843567230879\
1281`60.*y^10 + 0.00058774271167339936705167467710949178723930551842212539219\
297331426919558865`60.*y^11 + 0.000117346989353261875891991115809633229598397\
58891164305148606717394535066717`60.*y^12 + 0.0000229734423704596895388019597\
3584083248255224738493974225150665937215607675`60.*y^13 + 
  4.42778953464400041159106531349168596636849666164725230829263607554960349`6\
0.*^-6*y^14 + 
  8.4256079653177373847018269287572797238047046921483635023437098242575726`60.\
*^-7*y^15 + 
  1.5863367833641909281396895779374865807242064922069267830298598987208862`60.\
*^-7*y^16 + 2.959904941288650968437416027911199853177363239916971201636767321\
1791004383383899537106057`60.*^-8*y^17 + 5.4802797435725938614917034141045779\
17742865912562262106932315704513613178827899231229227`60.*^-9*y^18 + 
  1.0078890406475102371012517652193324674682179161667418395246695644206718969\
94433883452393`60.*^-9*y^19 + 1.842751505501853686527447731163124018910547502\
39032952102646367971179829493817435134585`60.*^-10*y^20 + 
  3.3516636323013233367886612858232905684085925615233464186342620287090750925\
851431755193`60.*^-11*y^21 + 6.0679223905886315945068405739437371449323251245\
99100444256295966996907046076534407449`60.*^-12*y^22 + 
  1.0939894371734408241843614543523889036285647619450068650658085343908767335\
70387004703`60.*^-12*y^23 + 1.96497209921118758085003728854641415497660488471\
722134638634824813677615645536693228`60.*^-13*y^24 + 
  3.5173969823096047470957276160269978601365940658389808805720587284836762373\
355805709`60.*^-14*y^25 + 6.2768137041555216828544159323714417536885662218555\
08820060858867336875534579673248`60.*^-15*y^26 + 
  1.1169253413684875760910855645096906515057530433292952971828251986313015998\
12436475`60.*^-15*y^27 + 1.98233113276286315190612078684076424914600868461891\
244808249091107307477512717234`60.*^-16*y^28 + 3.5098104002064463226660776597\
274504664816535280070334910461592803012552037175585`60.*^-17*y^29 + 
  6.2004715369399200348003240100423672724771815863801606943806933696995405310\
57396`60.*^-18*y^30 + 1.09312301259342642440109779803132889612008620355369803\
1045043940237788063272897`60.*^-18*y^31 + 1.923441223815697645248317891133044\
24023515051149584631317048741235627661729165`60.*^-19*y^32 + 
  3.3783942777414193710431088560818099409117193472778410587797573889512092821\
696`60.*^-20*y^33 + 
  5.9239821637311994618303401254758024201798158578697104732532160335566771071\
81`60.*^-21*y^34 + 
  1.0371338662197189117576684431149172758898997772542971077888911700947068386\
39`60.*^-21*y^35 + 
  1.8130718574948883281815041110871967895187031050734369454298808454139231481\
4`60.*^-22*y^36 + 
  3.1651340535912157471769877957396773851128947388530582809841748581248070264`\
60.*^-23*y^37 + 
  5.518239989921067634671243326479192584667114041410906984376794965171093831`\
60.*^-24*y^38 + 
  9.60886377761491756426750935635047030267643863424378644498655942007514496`6\
0.*^-25*y^39 + 
  1.6712271264267116583913499922347201257866882563030827666610675009387024`60.\
*^-25*y^40 + 
  2.9034717661597625391762101856905285822855701891115268825650209337300504`60.\
*^-26*y^41 + 
  5.038985010720782833029738270337972540563666493037696800257852157017258`60.\
*^-27*y^42 + 8.73644270606920750588200014091053093973756169968554254424921408\
6904503062733764909320993`60.*^-28*y^43 + 1.513259509640024650291450551096823\
360907734929570782242221261838039325446190008621274286`60.*^-28*y^44 + 
  2.6187798675182520287317715501619866807255266923031001338298009111115420940\
6240499550079`60.*^-29*y^45 + 4.528033153382641641862912514786347851517466712\
1840626489972092765101944691718526982547`60.*^-30*y^46 + 
  7.8227994988717956478093654116735245197968325145892297818732521479151407932\
73598867305`60.*^-31*y^47 + 1.35043174101264912561278513308692878968881418717\
639880039498802470205459122328772142`60.*^-31*y^48 + 
  2.3294624650134672139660510801109727575717120957879505725430114503492643490\
6381064403`60.*^-32*y^49 + 4.015367482269044255446869081091880070482383232650\
4176412323714644831877314276217818`60.*^-33*y^50 + 
  6.9166272485077576687101637702412371115315897858219878508469829936685272771\
92255917`60.*^-34*y^51 + 1.19062537584301753289952810717460254158760051676927\
4863070832864434212616511235432`60.*^-34*y^52 + 
  2.0482315517584766170871365427218968263489211451651212009336358957558809424\
8055673`60.*^-35*y^53 + 3.521412603392355231251428198380332990948176113822887\
8016629418850427236733856297`60.*^-36*y^54 + 6.050606229540446354045430140132\
933854954973319589085356254633541947701632226302`60.*^-37*y^55 + 
  1.0390455179071304382634741971512184023560652464336054448886805081837198275\
91988`60.*^-37*y^56 + 1.78333537724958951940391060399055753402432152179971532\
453297131876269355033194`60.*^-38*y^57 + 3.0591643775457411691416674318631190\
789492986101517499257864295782910416272684`60.*^-39*y^58 + 
  5.2450791774092533130696247923752528860106710183143691551603798344976276656\
16`60.*^-40*y^59 + 
  8.9885246577288800969278332398446890956938397079565958720113404967380260346\
5`60.*^-41*y^60 + 
  1.5396400438727238054712887732040376800441213389923448919106504664416166857\
8`60.*^-41*y^61 + 
  2.6360358840142575615657278373488398316518044189444231775268436561452919333`\
60.*^-42*y^62 + 
  4.51119237195503517876258283225568318442534247559495847988577386004899377`6\
0.*^-43*y^63 + 
  7.7169473387137221498375372173182266957300730349252304946725526036206144`60.\
*^-44*y^64 + 
  1.31953172236507423627269208588970752321159180173624839420999382815752832`6\
0.*^-44*y^65 + 
  2.2553809645426312870340073445094061296414046488905667758790612088422024`60.\
*^-45*y^66 + 
  3.853462745992129120660560004408496961391981857222713141357399331960433`60.\
*^-46*y^67 + 6.58140704155479022984266459646840184124447566482331335688395446\
27586165850461315251953629`60.*^-47*y^68 + 1.12364103635224784574001402567460\
16148355225909594468731146543315473396583344267523289844`60.*^-47*y^69 + 
  1.9177075858702133732701547692378850233920922569432437183311811832784566373\
46373054181167`60.*^-48*y^70 + 3.27180664257992867323632322225992498967200691\
088741655677757496135810340389137106539109`60.*^-49*y^71 + 
  5.5801724739744192085645956563146224765383630836048104286934974152900353975\
108670498109`60.*^-50*y^72 + 9.5140730306061378810228094008338338001195354508\
39341647914531328451107432693085521542`60.*^-51*y^73 + 
  1.6216164753457982497699912400035809756736041022130749783925525586196301681\
78936815459`60.*^-51*y^74 + 2.76309873613890559320602580325800432753638270601\
275655856073490009500950611707083137`60.*^-52*y^75 + 
  4.7066821905939766540977889410625711888130055203768279832696564247411612755\
039002368`60.*^-53*y^76 + 8.0150647963509226960964299204966111191882786939435\
36032981561623249599842935541129`60.*^-54*y^77 + 
  1.3645084657055699973992642787047543861073567925078031463573326681975465478\
6711168`60.*^-54*y^78 + 2.322339313086952499490210387968456096097391046397495\
97182958139600903501197504664`60.*^-55*y^79 + 3.95146774614775516074569788158\
86820061827827877123759131739169464031049138326218`60.*^-56*y^80 + 
  6.7216748933920992483916023048659077326477727745234395231302888714424711161\
19639`60.*^-57*y^81 + 1.14310392042099819162489184006666145397873541166783369\
5108214234327478952557365`60.*^-57*y^82 + 1.943505718386528968893367567574317\
96571012552685540021346966925509677041363169`60.*^-58*y^83 + 
  3.3035468930184094138373694110019212526379837778528541401050141276216377246\
568`60.*^-59*y^84 + 
  5.6139976199931171146531247678383011264634284820207411413288558067681034615\
95`60.*^-60*y^85 + 
  9.5381363538405983032777173732684563819978914813423171900603334175482989721\
2`60.*^-61*y^86 + 
  1.6201557071310383237308812183371738257384639544757845187071352739634407996\
2`60.*^-61*y^87 + 
  2.7514029432019076333145014369017444276575610454478203925440940760336945264`\
60.*^-62*y^88 + 
  4.671518394861605745635576641217356840574433789835750455226629324033623232`\
60.*^-63*y^89 + 
  7.92995066772958377239943414953360776853132398280528873208108764432663646`6\
0.*^-64*y^90 + 
  1.34584028943465832892090230155942135312050326020752017429635801563575971`6\
0.*^-64*y^91 + 
  2.2836480605466583520576400133740405373716267367675033233573986922251395`60.\
*^-65*y^92 + 3.87417610902377145049927472951208119642160202843510000990155596\
10057753759882702247249883`60.*^-66*y^93 + 6.57121899304386247491535563787016\
0291422751056899714743584603921237059942752105797881575`60.*^-67*y^94 + 
  1.1143733645551906415523481311910309145426352804662121672053589144134599972\
28696930133533`60.*^-67*y^95 + 1.88945020237430949014536643620132149028979002\
701372725542516252136811544004133907702827`60.*^-68*y^96 + 
  3.2030359375177702176903938614918436243770304181043224383164158451060888842\
467504038878`60.*^-69*y^97 + 5.4288950064884234009119896400574356349866775412\
33630427744376392715726161811271674397`60.*^-70*y^98 + 
  9.1999597896823306589931249916923162818829292978205592276849076367211093671\
3444810313`60.*^-71*y^99 + 1.558787116799959979417024208373499330748221349026\
8037696137101270428058723457806952`60.*^-71*y^100}


==> anc/V_numexpan_CF3_sm28.m <==
{-341033.66422752831779633690256383519604477208998138549872330211483012410672\
359212186`60. + 20067.4689417429591513307758552273881401981756049122494117080\
5697219366343920950521`60.*y - 277.604166162838540740277859009319260082369505\
73451961443608775374803717751037044`60.*y^2 - 0.16029802762529605446796011444\
51454727510852690069871049067422925505853424927`60.*y^3 + 
  0.0007219506828883260782242013828550397664659723841639511602452753748968868\
5192`60.*y^4 + 0.000020674674576005974487290709077238304342708316245615392758\
01618592590723447`60.*y^5 + 
  3.0943766850475534948895610724111834462969098281060094564531974419637078`60.\
*^-7*y^6 + 6.7719268021479697518732512806174938812123449517706131349447863326\
5931436123798155504035`60.*^-10*y^7 - 2.0769972142810581137424556262359361499\
6414760268595750240368617976882486337548711315177`60.*^-10*y^8 - 
  1.2503239609206121345438953897614063947375373391391600823970501501924507003\
846182705133`60.*^-11*y^9 - 5.54205511401726673478148864366503809981773963616\
058241121256639314520957937270600455`60.*^-13*y^10 - 
  2.1884698371381221185761396108422998912755231652999910478080763030855220248\
049425969`60.*^-14*y^11 - 8.1396072513739441661915365658886339983401904634015\
5473861294186898406510513785536`60.*^-16*y^12 - 
  2.9195744796214287898910505184340186987057129748969537169857510674078910999\
119726`60.*^-17*y^13 - 1.0222278196628273475084744664331925511481930488349087\
03190833700477964004753325`60.*^-18*y^14 - 3.51820661504773496979235615748101\
74627549091453270429312872550767434703330045`60.*^-20*y^15 - 
  1.1954743204570123871215413829374364790060791008659136724729596457798847325\
85`60.*^-21*y^16 - 
  4.0222478134529973285204106108688163285853491443512057881510646498094289016`\
60.*^-23*y^17 - 
  1.342731037711074578357290268477528269422809577237516261639987387695397171`\
60.*^-24*y^18 - 
  4.4538897233236161394475120632466856897571745305674630401537167328787689`60.\
*^-26*y^19 - 1.46959190411384845730346933876919902471786956404400286826047237\
26393570312918173838377564`60.*^-27*y^20 - 4.82753807041653426523189790004101\
810455671107141760067693339971862635158387861327169962`60.*^-29*y^21 - 
  1.5798342502537488304522604995934207918119412424988884090783742986198504704\
719610120459`60.*^-30*y^22 - 5.1532501863221778800635297213528766471525566119\
923670718021646841221414064350882632`60.*^-32*y^23 - 
  1.6761712016872748694386412467524907628669974197848090336443721947677416080\
344075579`60.*^-33*y^24 - 5.4384283983287880978395339361820402106581242501958\
8537323257310892364662632054271`60.*^-35*y^25 - 
  1.7606423470555108417089606160826628260596965585135987700567834512797953143\
58544`60.*^-36*y^26 - 5.68874122869791518346941413129404159706314772291401092\
238125803296048885876163`60.*^-38*y^27 - 1.8348351939781884906189970586566713\
515506658346758740944094469044904736152206`60.*^-39*y^28 - 
  5.9086649491246667234467281549203914054450573141978667939891873164020297627`\
60.*^-41*y^29 - 
  1.9000196255090103056469487142036002607478081097543178899643633180460839044`\
60.*^-42*y^30 - 
  6.10182194594536486780648304834709772397069686552481436733303673033619918`6\
0.*^-44*y^31 - 
  1.9572340859616304954102512627852514051974879874609656506847267375653206`60.\
*^-45*y^32 - 6.27120264248119517784757487800493039625049482834987702131411187\
80916283903926672716965158`60.*^-47*y^33 - 2.00734328737124128888926611411254\
7267116253162453169044719530645372223610326930500585049`60.*^-48*y^34 - 
  6.4193168942227411860856499407789576775208963872402548741067691748050519801\
072963873076`60.*^-50*y^35 - 2.0510782521374497850336899217532983348613994471\
59267668538777365344257172300304262899`60.*^-51*y^36 - 
  6.5483006877036760027316978081478612093776208527401713110118556327486561343\
462060502`60.*^-53*y^37 - 2.0890649392598072936427171526034688234675827440795\
83899273353273338273876806077703`60.*^-54*y^38 - 
  6.6599934278614132550279692361454990123726609323045380106885923682912455328\
249791`60.*^-56*y^39 - 2.1218452333433292644538180622669690192497156141103138\
99798063883794979857335021`60.*^-57*y^40 - 6.75599524883695555492485162842300\
65030196536927150498900147547167213330617228`60.*^-59*y^41 - 
  2.1498926729707290832616801612965219830637610293026538873937282016753553037\
9`60.*^-60*y^42 - 
  6.837710384221019938834606572812085664856949824001777983395635385961049322`\
60.*^-62*y^43 - 
  2.173624463196539391955497684571238040316098412279323535052720422275003035`\
60.*^-63*y^44 - 
  6.9063805782816898097797176122117100435546893563328101923171217858063071`60.\
*^-65*y^45 - 2.19341080519174474141390790165223105300602812913286455431870727\
23659118671749326112652828`60.*^-66*y^46 - 6.96311123502127990782539549068937\
566109197102171666182822134668200491419753769176769114`60.*^-68*y^47 - 
  2.2095822511688625736994937276487615671990115150592868331418708130044095768\
144553981127`60.*^-69*y^48 - 7.0088921745760854458249658640444995516232777835\
8555961276403510677242534584207299955`60.*^-71*y^49 - 
  2.2224355806822302812039767541808007184947505343135647420107646183406824448\
20635137`60.*^-72*y^50 - 7.04461431976089798026270568117419056855940183942413\
593487832964154923932506133303`60.*^-74*y^51 - 2.2322385526304870251753398256\
305948282966208590180527499363473975458126134005961`60.*^-75*y^52 - 
  7.0710832659668329601483640870376984296850801414731515439577551868136193035\
1062`60.*^-77*y^53 - 2.239233790444909383128560173362864886273449178932789810\
0299661416936016512852`60.*^-78*y^54 - 
  7.0890304326465826291790690890410665091414176038524865648693136039918856128\
5`60.*^-80*y^55 - 
  2.2436419905104403828259117797825856097957038150765415085146648018159208589`\
60.*^-81*y^56 - 
  7.09912231548969781138279769183431092491177452618165220209103934770773906`6\
0.*^-83*y^57 - 
  2.2456645960880166972688686013412016852274611023473681389148770762148371`60.\
*^-84*y^58 - 7.10196823045615211210282513975917951136331313192162476804026053\
4489057403698706301999131`60.*^-86*y^59 - 2.245486044622100118254529911550567\
47957056782790550823270848320866710368504943861800878`60.*^-87*y^60 - 
  7.0981268480911312146819414600980029367411034789636156145333691359785254172\
48304105025`60.*^-89*y^61 - 2.24327567121579014120273803353164015065923536138\
165952248943241770116785326300036131`60.*^-90*y^62 - 
  7.0881117483843485104375769766936795418889789110945826414341973195418142504\
39960299`60.*^-92*y^63 - 2.23918933249004152322600940954170504024415574897715\
229593085219526925841649538781`60.*^-93*y^64 - 7.0723961757137822056563133560\
75266127631201241152958262910402825902698393248557`60.*^-95*y^65 - 
  2.2333708011453712936547099174555747352756551864722281624552872278492344947\
3841`60.*^-96*y^66 - 
  7.0514171352270679565628225809932822989171123338021851856038398152924356188\
23`60.*^-98*y^67 - 
  2.2259529710241333089342943700434483705320573800532913701731521798226802806\
8`60.*^-99*y^68 - 
  7.025578942955874553863327718293059250277120047251968132844546311896150617`\
60.*^-101*y^69 - 
  2.21705890442544863048578824359232906736557270997564451172242020969347515`6\
0.*^-102*y^70 - 
  6.995256319626154888605951652894992879262917263842429259539432929323454`60.\
*^-104*y^71 - 2.2068027472119217723630549367183217430725222829750192587777782\
86947797250798990932424042`60.*^-105*y^72 - 6.9607971008037805052246598646158\
596288704334226408040728033699265345177580081591341794`60.*^-107*y^73 - 
  2.1952905324065865101627997534507833055780240738423519973727225211548376600\
49409741292`60.*^-108*y^74 - 6.9225246224603438655434948684153949403398713771\
650223587824757722524180052214522371`60.*^-110*y^75 - 
  2.1826208891752730909084638748538560450271298888733177572913366522607569237\
42600725`60.*^-111*y^76 - 6.8807398303515740142329660929670561276726663482073\
144390502015390124668516077406`60.*^-113*y^77 - 
  2.1688856710778492844874982268725252136650638670840314229762988476902812201\
1282`60.*^-114*y^78 - 6.83572315310188093883041364048659243064679411107044475\
90140488421181610741825`60.*^-116*y^79 - 
  2.1541705150691427417200887947757538679364750709896616705967353011689503903\
19`60.*^-117*y^80 - 
  6.7877361720844434244749799056145717668414702122937884436046579589285818713`\
60.*^-119*y^81 - 
  2.138555340800224728602546741644068438335101174612432313441797806888294108`\
60.*^-120*y^82 - 
  6.7370231157020376806630562340520590532476737561979075559184746900551368`60.\
*^-122*y^83 - 
  2.122114798209972142483775396586200729589276652792676897587906334415964`60.\
*^-123*y^84 - 6.6838122012250948447021233734953107043701719464517892373375810\
31306488476756097388375045`60.*^-125*y^85 - 2.1049186701268720687981550842358\
0339459670751778818331566759182469745045701649772026711`60.*^-126*y^86 - 
  6.6283168437128611163911412078120053937521887322867009582033145337184853508\
86445613103`60.*^-128*y^87 - 2.0870322355616035518819795650013431574614201270\
6888995318465735002413072025937242766`60.*^-129*y^88 - 
  6.5707367485635337682272834278578111426485041558146742820154680986094353436\
68684861`60.*^-131*y^89 - 2.0685165985154145506110558774033745369394914958300\
8457704422912366006137742512677`60.*^-132*y^90 - 
  6.5112589017799168034731823484995085679778023968573379686504487907957007841\
70252`60.*^-134*y^91 - 2.0494289864214204718181982852173815225506717406338754\
9061243875623302699470751`60.*^-135*y^92 - 
  6.4500584699969770402212921399897519162765302617650379806620403931367785625\
54`60.*^-137*y^93 - 
  2.0298230217472454834202423506276552231095414989884111907012415406262638666\
2`60.*^-138*y^94 - 
  6.387299620616882298463539754424566545753522667579752806361718920149174598`\
60.*^-140*y^95 - 
  2.00974896979548110311606671716332380898202952268101994199651543097066785`6\
0.*^-141*y^96 - 6.32313627097254202265269591993350534883605816671200491992713\
98738398316226421938159869732`60.*^-143*y^97 - 1.9892539653254547682001856246\
49800541362646897432801220429701231005493399463649299688733`60.*^-144*y^98 - 
  6.2577127742421203175223005063269532901837903666557015438702894815461592847\
636317848536`60.*^-146*y^99 - 1.968382220271586739824373665081328107013358910\
53127247354596738370288213104591064494`60.*^-147*y^100, 
 -502507.39326241966394142019583468391130372213899497736060462507238884312431\
910643117`60. + 32376.2526180962681460944290882886989324408382567624053501111\
2908901918706553914429`60.*y - 460.191855673673897749401270190883008882282600\
57567782950860684443463423712034192`60.*y^2 - 0.49742796215232344262217022396\
253479921702455669435997962176019492419898663782`60.*y^3 - 
  0.0057831059399444363999863944240305013133865207025332821352254990671773530\
3252`60.*y^4 - 0.000181723367905571754393387566337985917554785884310960848538\
83305086615535632`60.*y^5 - 
  6.27739476507638818950156686279973314243096226738723723548411784313102084`6\
0.*^-6*y^6 - 
  2.1172884441514500985222430213493720627976241377884682764133178815546059`60.\
*^-7*y^7 - 6.9582785720733963888989118878994139529481755453875302769580432335\
05188290080560061591377`60.*^-9*y^8 - 2.2419643445310361513941963340690934966\
7532431565014578165439011026501406274086309550057`60.*^-10*y^9 - 
  7.1154862476823534912219007056792747414274990898062866967097643207214725548\
652750622`60.*^-12*y^10 - 2.2312745446146327274076726382746951487187542783147\
9449963918738131755528270384283019`60.*^-13*y^11 - 
  6.9263742652492630210159342029756337763361930677562591817485518230052643535\
00173162`60.*^-15*y^12 - 2.13093705258121387765162721546566082794654982413145\
710489907492936245674319041737`60.*^-16*y^13 - 6.5017371412426962942580863310\
90548693246055872159168975700424548424769264473229`60.*^-18*y^14 - 
  1.9678690831395373790173836940145353195416262322453135912017041988423068782\
343`60.*^-19*y^15 - 
  5.9080599166860515418954628195096779082953646931738120510495341433696119027\
51`60.*^-21*y^16 - 
  1.7588079424986173138828078920446451733287211908103274051829499714649115963\
6`60.*^-22*y^17 - 
  5.188257917099400262210216192370347963436547894180980372679750742752014527`\
60.*^-24*y^18 - 
  1.51494342572353655598606780243996314012535203381110995175943687718364949`6\
0.*^-25*y^19 - 
  4.371949899861412018166858748602511748976381307716577472811051037399208`60.\
*^-27*y^20 - 1.24422125841593502023245957489121296587527079755264406104598251\
5610066931070150675573471`60.*^-28*y^21 - 3.480707019955970801089321519949045\
919678726554030076492715460458776794993303245743648`60.*^-30*y^22 - 
  9.5255986279030053438446007326015581504894355136129729044507937784126355378\
6534408343`60.*^-32*y^23 - 2.530920658563666189747381531776707372854683064927\
1394942059898967489366335090019732`60.*^-33*y^24 - 
  6.4453691604291713217368752358734179913053216235914568263332711631445660015\
2213091`60.*^-35*y^25 - 1.535470045316385574947761846993122304477916173773559\
1173108637398285108549147307`60.*^-36*y^26 - 3.237998814985320257635719016365\
36325062157229535766831713630505851816814280765`60.*^-38*y^27 - 
  5.0474553084022144348878466371437805825837369441488372834069544419882481826\
18`60.*^-40*y^28 + 
  6.675977319146759411893527553945839896222372049323576974455638186865516944`\
60.*^-43*y^29 + 
  5.52693827349964637027342429824191410056294136570900876485621941407295624`6\
0.*^-43*y^30 + 
  3.44418316931495038696832425020484625373642820482398262207354756152467722`6\
0.*^-44*y^31 + 
  1.6296804000648287857289494940801241574325509867607198534871419613573623`60.\
*^-45*y^32 + 6.87342410880933455128148936239189719953076374091648376871821584\
90115997988757533850698815`60.*^-47*y^33 + 2.72013323983799404829992725087328\
1639209772537944619679342581944904081047756691245342156`60.*^-48*y^34 + 
  1.0336699782695408387092487048199452720774486910610128610873835251859062937\
0915122508092`60.*^-49*y^35 + 3.818840289246303797836374823061713072245783897\
739144194478956760008447834278079962189`60.*^-51*y^36 + 
  1.3818703434672889105298609164379150749239505208291737333270728843269377018\
7217501817`60.*^-52*y^37 + 4.921298373818094016446927348194874004550042712133\
123638038147711775087751098042194`60.*^-54*y^38 + 
  1.7306166555618912397695587488178040079494667243083033466651451565342219942\
6756882`60.*^-55*y^39 + 6.023592710231675121588638117857600036196872969696972\
870765646198686875494687008`60.*^-57*y^40 + 2.0787525431291047434033507150318\
0900933168757594877414428086977170932207702494`60.*^-58*y^41 + 
  7.1223041414643693010815751423762625753252650351735866496747289110688759505\
01`60.*^-60*y^42 + 
  2.4252661791596977852278165206992325744041508414803814713007105636180137076\
4`60.*^-61*y^43 + 
  8.214436286202022647852144749187580565588071372715027375703318479026801884`\
60.*^-63*y^44 + 
  2.76926972624637182331750580763447455371219156662578305916653084812616596`6\
0.*^-64*y^45 + 9.297357297995570287459849244322155479483114986933511140798663\
6044126091688332213064327882`60.*^-66*y^46 + 3.109982768227681003572059988447\
482357177380458665489080406329651626182668260144076086114`60.*^-67*y^47 + 
  1.0368752552572201538009953879893014024589396473145731321759792450237396364\
1120995561101`60.*^-68*y^48 + 3.446718750938522922115302069732044584207563458\
333721076328710810454197126824574357509`60.*^-70*y^49 + 
  1.1426585656225318979074169513416975311305161918101268581841028359761985026\
5189329636`60.*^-71*y^50 + 3.778873733416140549399602592915697632400700533235\
339370980589101474258981135418602`60.*^-73*y^51 + 
  1.2469065894709718121398573707833663536247826551723570318173712123277550556\
1134267`60.*^-74*y^52 + 4.105916941204791330476891999954942085850746467836491\
526374099819106136319062036`60.*^-76*y^53 + 1.3494620742814283507147637809650\
0934918325965267784224992707408502597279858965`60.*^-77*y^54 + 
  4.4273827457550667623329300442460157381587676295103975325183383746047229160\
46`60.*^-79*y^55 + 
  1.4501872406101342779526895805401186990389915880596651480109151289606544788\
2`60.*^-80*y^56 + 
  4.742863787550304052146881026971597727607700837873946949466605168147103304`\
60.*^-82*y^57 + 
  1.54896176168583366949978223183524086792232367046382039227802223932830635`6\
0.*^-83*y^58 + 5.052005027893201659881432570443940777932837499390646751981970\
8448811795822728794854446655`60.*^-85*y^59 + 1.645681008774525371225656812284\
655385269422666232248755278032374563755771750758623760552`60.*^-86*y^60 + 
  5.3544985633737892751187638517272144492440640079371432230281299251439195274\
214269953963`60.*^-88*y^61 + 1.7402545159884718599936671360435500273337424250\
26670317425872645049489346345645311037`60.*^-89*y^62 + 
  5.6500790733380388877954528917454478676380610127077875748101049257323841950\
482126184`60.*^-91*y^63 + 1.8326046281327229768266712905062474295720663598255\
87911389204034186987425803327388`60.*^-92*y^64 + 
  5.9385197978632839242585461119103202360326438695415596102932041168496022817\
746303`60.*^-94*y^65 + 1.9226653026567646020374719353791981278661935420665346\
62800397305532169675741449`60.*^-95*y^66 + 6.21962896435538966870773081443608\
48466754828547112303545473011873721190896574`60.*^-97*y^67 + 
  2.0103810424773328251836163200386530505364073131806840039763271833276315426\
85`60.*^-98*y^68 + 
  6.4932465966822272565904797215542187768242012911914533707685677569164347125`\
60.*^-100*y^69 + 
  2.095705940830716291453199802534565329913428161732024595461613642582340245`\
60.*^-101*y^70 + 
  6.759241653000026626485978198382636138818395599422792258632369607752912`60.\
*^-103*y^71 + 2.1786028227334744871652518996404736077744366662352415329399990\
764585759365748221562257867`60.*^-104*y^72 + 7.017509448010131707969568421148\
40024398508470120879558181668533748973351059313160424771`60.*^-106*y^73 + 
  2.2590424703204242221459163439204558173040149128038646828170446362086132738\
61622735867`60.*^-107*y^74 + 7.2679693229532163070310239007093797471330471561\
2605307101681952086332622385605636058`60.*^-109*y^75 + 
  2.3370029214636015833816417300491015126211348854826674179337390383732965650\
948456931`60.*^-110*y^76 + 7.510562532682100917753303114707024207064342571635\
45030516297397725515538088584285`60.*^-112*y^77 + 
  2.4124688327850251587017962366295250737277399398848503042896794002073436432\
979635`60.*^-113*y^78 + 7.745250324005261104616835231815097859283911139749468\
62627814905349812607749917`60.*^-115*y^79 + 2.4854308995556809847320996287306\
217808809164785948284624465058456855458977559`60.*^-116*y^80 + 
  7.9720121834243019885152118924147505612984870000192618203139941103687053405\
3`60.*^-118*y^81 + 
  2.5558853260954791240212330778425567692692565917250813844162655659682667399`\
60.*^-119*y^82 + 
  8.190844235598792868170160135738179210046882498118791479873347528918444`60.\
*^-121*y^83 + 
  2.6238333412087569255329893798133396049298301147598630746824085750390743`60.\
*^-122*y^84 + 8.4017577765121523055907426538819981797233243417273860924290197\
201298810656693659250942833`60.*^-124*y^85 + 2.689280753949082807225191201842\
882400042268108317130874107122880178583747161446397950743`60.*^-125*y^86 + 
  8.6047779274988308696808238223394502028862944023811728727318341907191313804\
748789875417`60.*^-127*y^87 + 2.752237545637904240666991918716851380303738909\
062748777560671596180536765542867689232`60.*^-128*y^88 + 
  8.7999423981156675756867342861661259309669156480115778140054333100708015882\
759755829`60.*^-130*y^89 + 2.812717494589037362693492838408959608509696255633\
213744572321848472103659090115031`60.*^-131*y^90 + 
  8.9873003473690112288768339803817404322237382611979897604578813018535822968\
26856`60.*^-133*y^91 + 2.8707378304347153947344807000661366817479596201925427\
73521727963612544017719616`60.*^-134*y^92 + 9.1669113340989770242427603310658\
188956454224448993267255834213589769365054349`60.*^-136*y^93 + 
  2.9263189153243449498204441606068848362730564075855534575724061847137966659\
22`60.*^-137*y^94 + 
  9.3388443484165215845878384784348416288996413898152221645186020795621000555`\
60.*^-139*y^95 + 
  2.97948394958651715207837534268554273897729697773339369290317643981609208`6\
0.*^-140*y^96 + 
  9.5031769170224645474641615367534658695959575929746407503129172267792444`60.\
*^-142*y^97 + 3.0302586997179685297549501839541149328125583859330199784036792\
057578680967695544873188122`60.*^-143*y^98 + 9.659994276037873951133770031526\
60083550062759342121091101058631933685992898349153196658`60.*^-145*y^99 + 
  3.0786712467979457048396922270379543220539223039309781924417687399224340327\
618052676257`60.*^-146*y^100}


==> anc/V_numexpan_CF3_sm4.m <==
{-21352.901176530456443837604727605607978807245186770411384134072406373359636\
82108417`60. + 6395.829580405109435586624076802062189485178018058228024642888\
67394242612953150033`60.*y - 327.93167480352441911892225660454342722541170986\
094125380938056772257658285620604`60.*y^2 - 9.3102901605561971167454523578467\
3117242935107962258280604939991281783107796509`60.*y^3 - 
  1.6106730923185220077719357081573780907886122535824149285621828409031690396\
4255`60.*y^4 - 0.250428869282115709907661780702221780173774049067425837940370\
60149549282363446`60.*y^5 - 0.03667639952863487633879180592813713833194903192\
774134047535408814369724536592`60.*y^6 - 0.0051922682378495559491140016094118\
0352428493352657298156813922741697144470982`60.*y^7 - 
  0.0007191764610019355584185184698922086043735706362539242487593514299608089\
1659`60.*y^8 - 0.000098101099962467222867426950353604144061829092936001287491\
25084654733188547`60.*y^9 - 0.00001323129050173850194183596380412880692825945\
067154601208418733435130514413`60.*y^10 - 
  1.76909324479210864152585970665982354289166630179621833448962400377337767`6\
0.*^-6*y^11 - 
  2.3490874664434599621330426103894598553557703729790674389032417162399816`60.\
*^-7*y^12 - 3.101761379970320669208529465036377732253898142755793190210201312\
9708115988991828365610064`60.*^-8*y^13 - 4.0765724888251149295927278714799879\
05742448474402032443152902637565447742166367799056233`60.*^-9*y^14 - 
  5.3367623287499769488263351510124626654593314604492627957730650828364038409\
0805152911905`60.*^-10*y^15 - 6.963138662870930563465243670027511009229046309\
8843593617691516296446794397319878274235`60.*^-11*y^16 - 
  9.0588808563011922683267143382636564317783196693637299971001814075784957600\
12620903324`60.*^-12*y^17 - 1.17556432311900687587692442524220075865999241765\
5137230338326875479800328496334682027`60.*^-12*y^18 - 
  1.5221304224116881371181963616296008604962880401634202797461665482507808571\
208679595`60.*^-13*y^19 - 1.9669801578276140974845701472049526202547211267576\
969250514290259693407135881507254`60.*^-14*y^20 - 
  2.5373610678501275755044454208600696410039390347904016695524943476536259158\
4428477`60.*^-15*y^21 - 3.267957090011467563295756578456090255325404166808192\
91127406931689708262034114127`60.*^-16*y^22 - 4.20289516055044069408101149523\
47780819641892222490662265516344186904054706742139`60.*^-17*y^23 - 
  5.3982885425971353566467283669506701299451618514055885105324415732982091817\
71688`60.*^-18*y^24 - 6.92545946333999195921134894167082155893382699424292718\
766388717532529425748789`60.*^-19*y^25 - 8.8750213039939518103317147650186501\
583792103509951177291987487956909684877823`60.*^-20*y^26 - 
  1.1362048152894695399850665424315587852584473116130916854911103261316589428\
009`60.*^-20*y^27 - 
  1.4532619595344221741243834586251541639450913898581216465642427621756348634\
24`60.*^-21*y^28 - 
  1.8572104444625174723032370152226094203223866390761636519843336927419214946\
2`60.*^-22*y^29 - 
  2.3715642840844111831276926258324823443984348296165328207112624653055238731`\
60.*^-23*y^30 - 
  3.026140695714291424979477639562601726821879606265023720865080670397982081`\
60.*^-24*y^31 - 
  3.85873730103141466522142456445931029343833913018267402494015122942101832`6\
0.*^-25*y^32 - 
  4.917252963583444537512223571856512089766440883091579815909139223243098`60.\
*^-26*y^33 - 
  6.262369036691143472375869440733409670630058426931532098985035640834278`60.\
*^-27*y^34 - 7.97093840729852876997102598431123061142983990872039944573995552\
0348037823629052322184381`60.*^-28*y^35 - 1.014026832963454265910754341799461\
961557456423609577387518951911972092953227494382732995`60.*^-28*y^36 - 
  1.2893531730360221901700420816031999847399968495022476101051203582198701317\
8207194850921`60.*^-29*y^37 - 1.638660305795458393112663761891236550759203298\
1949748651222448167376706862608228113895`60.*^-30*y^38 - 
  2.0816692148488154444742320964293549095339545079475335643598461039381065169\
56442961247`60.*^-31*y^39 - 2.64332471504420908347033937852997278435772829762\
812645881073524185253760302235089912`60.*^-32*y^40 - 
  3.3551720535525896150505876068697238607067144540953986304260275538172071380\
37926846`60.*^-33*y^41 - 4.25709472226103360655387009056999503385814073737665\
8413980402800953228734932982308`60.*^-34*y^42 - 
  5.3995079171172995828327750113521862136303854739935337898332716931706128992\
0013229`60.*^-35*y^43 - 6.846126692607302305402005866606654961613567810373483\
3408112860934695736822782717`60.*^-36*y^44 - 8.677458869470447785233482855768\
302553875725512825717148814329899236545768697744`60.*^-37*y^45 - 
  1.0995211819956821270396012050155320158954011692193957339909042620087319414\
67108`60.*^-37*y^46 - 1.39278514655646712127049813190967519065056214514526395\
571363472266899897143912`60.*^-38*y^47 - 1.7637613805563677172426708806912796\
070412201093103826423880668944697133852643`60.*^-39*y^48 - 
  2.2329347358604910502866993071184080505688036025169805995445024956680779657\
84`60.*^-40*y^49 - 
  2.8261663207246916647347511892446808207788828585499411278843463568239370040\
9`60.*^-41*y^50 - 
  3.576099312481540454833944252358785711716747336256392617061313327308145783`\
60.*^-42*y^51 - 
  4.523931212725656046573343766317443530946154292117329224719821860755983088`\
60.*^-43*y^52 - 
  5.72164780231059807844102226167481846357832915918336100224994776429880265`6\
0.*^-44*y^53 - 
  7.2348387566645028027570840782394433270882025033331070698919627917556495`60.\
*^-45*y^54 - 
  9.146245977938854254332717783592235857344642791977418592403875057878655`60.\
*^-46*y^55 - 1.15602348405863696606844389217396048178054810579727105342132619\
848226730648959947184658785`60.*^-46*y^56 - 1.4608427808186832666968014645622\
210215877647331619677371410480334995028140270092128116059`60.*^-47*y^57 - 
  1.8456801874210112612748030506446400448622509839127889469736126070082654336\
28119582190869`60.*^-48*y^58 - 2.33146292936935066133845040592133235759995296\
876006300955412801567521362832290061244136`60.*^-49*y^59 - 
  2.9445739238802665593755177389549746176195816234197180257345568012715754041\
226044589142`60.*^-50*y^60 - 3.7182701525523322811471030323675677517935314659\
58451271552181090171584114792810928374`60.*^-51*y^61 - 
  4.6944688955903237507881030354511726405579208471072557719512254144764180971\
6309134256`60.*^-52*y^62 - 5.925997031701040921651092815323070302556124562226\
5114939675588794618843392800123427`60.*^-53*y^63 - 
  7.4794232005245068598168004120888951973519640341596032818253325790033457117\
50913217`60.*^-54*y^64 - 9.43862355918752707625827476372320310150630915664812\
606029816955474568096410020607`60.*^-55*y^65 - 1.1909270774248506463180804398\
0240012707028773003951316069502223837060971953556432`60.*^-55*y^66 - 
  1.5024484827820452333860440762869859304386161489509524475320405763411318486\
658068`60.*^-56*y^67 - 1.8951945762619475794111740865853188138726134277963666\
16990386787015925243129167`60.*^-57*y^68 - 2.39028458889192099178031575548062\
144169761515284888536929867845939194325991923`60.*^-58*y^69 - 
  3.0143156304196790362011221858587505408375382008083774904763383760570591427\
435`60.*^-59*y^70 - 
  3.8007804958299063125287110290866261823890946417242017277034397255187108819\
75`60.*^-60*y^71 - 
  4.7918517374001529334044332569706155542667868804375360332675120034715887278\
3`60.*^-61*y^72 - 
  6.0406264599345485968046771979444477378306074199099212523580539407976350681`\
60.*^-62*y^73 - 
  7.613950619641509036869721557777049296569282656722175072766512450249399506`\
60.*^-63*y^74 - 
  9.59597218441569910621254269915396872111297421687047032157351275728417022`6\
0.*^-64*y^75 - 
  1.20926109513213305329129608351894713661563714179122492495650037140637986`6\
0.*^-64*y^76 - 
  1.5237181134181007736969922104895576982539192901086538846244931458864035`60.\
*^-65*y^77 - 1.91974635663212547309340901245394720336259268400021908391249276\
48171430440326843631325507`60.*^-66*y^78 - 2.41846006969463631666626047728399\
9922638782634021905647946956904683735480416946335826672`60.*^-67*y^79 - 
  3.0464283497373057188998834600337732676808595437195271062027693437757085065\
7939705589692`60.*^-68*y^80 - 3.837081996455537062516838624360804769155547300\
9597063305852776071831497621618916083392`60.*^-69*y^81 - 
  4.8324826431809536885839043453912292602380534131069005507187337414267167013\
36427558631`60.*^-70*y^82 - 6.08554733069456814895963761238823256347804917941\
678613081257349775249356504168983416`60.*^-71*y^83 - 
  7.6628456125670015312666381939523930849820396392241928100711571125979164312\
403524527`60.*^-72*y^84 - 9.6481163455974684015911789470316734433688518320194\
19793858209209730906975497579288`60.*^-73*y^85 - 
  1.2146689094672919101522611421373252888048768325227505784728270057647054200\
54539261`60.*^-73*y^86 - 1.52910425437223516297649415939627773825188136036013\
369175955270550851567514505954`60.*^-74*y^87 - 1.9247791934736175923296547061\
4720999614778695943199640489244060634225040552608`60.*^-75*y^88 - 
  2.4226472471418890174906790730913191874627358188972621778469986404203361608\
95199`60.*^-76*y^89 - 3.04905797367067613891548268444470106569313722460029261\
223332600598159090302391`60.*^-77*y^90 - 3.8371446399131074107215837651750482\
332074008475461258704555293347907347705804`60.*^-78*y^91 - 
  4.8285682994056915907006435914393940518122622596422552381504389051937261942\
56`60.*^-79*y^92 - 
  6.0757097112892576712400995666021867857583308023002032623615626547977561387\
5`60.*^-80*y^93 - 
  7.6444239649019614444260444693991773995764120101598810060712493122772364388`\
60.*^-81*y^94 - 
  9.617502105422348043473947473442309378986757911689793214870776103257251016`\
60.*^-82*y^95 - 
  1.209902101984292447222352824243123987316341195046975242003993260971760368`\
60.*^-82*y^96 - 
  1.52198092664897904181534294045697136424697652694167636811960335867438329`6\
0.*^-83*y^97 - 
  1.9144314834227686106909007581568545860216595481425123649140996086475982`60.\
*^-84*y^98 - 2.40792340363912377295090365874327439275600461764526732882202050\
17819026324412867230211739`60.*^-85*y^99 - 3.02843526921697444530966072414900\
3070084292458109396870871495560375537941631212584343113`60.*^-86*y^100, 
 -6017.7170607660100808810594645670290251385595378137476492960795076561054033\
8652051`60. + 6859.6576699134039965076819318328127977877977081134729238584702\
7885616061532907818`60.*y - 904.690315858534427910904926137637654220859539693\
70048743928703479425338321978963`60.*y^2 - 49.1209208103209075571356525278001\
8257194045025414647022691360464620950391995667`60.*y^3 - 
  4.7567599854447594669968824088217402218860654818756330072233420280351874447\
4691`60.*y^4 - 0.346726627449827597497480977422050646631168066971259410642633\
22254083212816857`60.*y^5 - 0.00421821981493222040781070207722403796699028961\
722907521598342722218368838912`60.*y^6 + 0.0052288288742239535139930797147184\
208243863359177671719744664539197687939838`60.*y^7 + 
  0.0014691773524300851017319268982537428695021207917556723274637696454862934\
1787`60.*y^8 + 0.000296557309718062836128348832764937879313769274279643335879\
18664530455133218`60.*y^9 + 0.00005245803247116526238596771360597871871765692\
734286753089142826316027348955`60.*y^10 + 
  8.63086546757960318423262525376766627150592470746257243037137128177479622`6\
0.*^-6*y^11 + 
  1.35588714917860794310966888011131363731752162369119940383349850811733045`6\
0.*^-6*y^12 + 
  2.0624655880119074737196528014748901843017247967453398671105615113576465`60.\
*^-7*y^13 + 3.063218492949822724784914945218001207612099458215488662244564547\
7024612992330842291770005`60.*^-8*y^14 + 4.4663742484023129694893448462401939\
2514946253754720755405634860659115595186920451437174`60.*^-9*y^15 + 
  6.4171079721463370896757600059744151066652949256881647451664262051233368822\
8297680313173`60.*^-10*y^16 + 9.109528368853044092765640014691464877791725957\
3047806046622977059469673287643129392909`60.*^-11*y^17 + 
  1.2802414989737213058068139683494466476686270010123569282137313008284707321\
608396455967`60.*^-11*y^18 + 1.7839847294638920338117726493935186385913297051\
64868260592693092826145606593229002194`60.*^-12*y^19 + 
  2.4678206977583730767611161420305553299647951681739819026860757367204853100\
3142302248`60.*^-13*y^20 + 3.392147464248895136951518935482907143906721184624\
4876168066784098265335173594924848`60.*^-14*y^21 + 
  4.6367309852352838328205164479721865751189709695031812841347823182543630488\
79283088`60.*^-15*y^22 + 6.30671367731381840467496486306162116996672508590285\
880878959432934430111775544782`60.*^-16*y^23 + 8.5404403560439561339070137815\
147320715860132424690852917219172457777062649974708`60.*^-17*y^24 + 
  1.1519640324438836965710906872338882480776099925890900434080168753059294565\
679506`60.*^-17*y^25 + 1.5482661538629480988387824729911536377120848083954887\
58111315370601294518202789`60.*^-18*y^26 + 2.07416551572425494590521668667890\
093910287481833610735191419040168736176224851`60.*^-19*y^27 + 
  2.7704869257944391045530045762483661510481045660075429166044076145402924344\
197`60.*^-20*y^28 + 
  3.6905545577070545891566181413640715312521846402973180847712044822659559028\
77`60.*^-21*y^29 + 
  4.9039343935589995343166094624071918342622749855864754213063170821841446630\
8`60.*^-22*y^30 + 
  6.5012772633022542035702540898852972740893908940653050878067073822444561137`\
60.*^-23*y^31 + 
  8.600581418776377910875294482842678943640652954673749878048606730755994487`\
60.*^-24*y^32 + 
  1.135528487485266611227695673938833079257489468737505011565260187048505149`\
60.*^-24*y^33 + 
  1.49647149067879582877885752846727567712298038772552161383335186345907266`6\
0.*^-25*y^34 + 
  1.9687572372580637356012692709402582951990296034466510375145994144543325`60.\
*^-26*y^35 + 2.58593212158555155546278222335681283384221599699046876763050691\
06692572355888707340313166`60.*^-27*y^36 + 3.39146004652245967303789002626383\
2854989091466709215677692611604525747405953276624274326`60.*^-28*y^37 + 
  4.4416092443238740609855567985350437199977349941164253400290211875710777431\
1483947403789`60.*^-29*y^38 + 5.809168610127889965743154682552600893327481625\
1968326351934582788808021118527118367714`60.*^-30*y^39 + 
  7.5882293141150479943165239227915274984948960950879801921329554065541581316\
53766797455`60.*^-31*y^40 + 9.90033384480777283817008880491462212137339595100\
718671662307686891510183400612223815`60.*^-32*y^41 + 
  1.2902379564682701406796738942394222060340261036244624307152616301790552922\
8084144194`60.*^-32*y^42 + 1.679677247285253099400934900617563046094905603040\
2961060048477877768367340712929372`60.*^-33*y^43 + 
  2.1844465728014799830860716797378210170113065650904470733425292298891483265\
84215795`60.*^-34*y^44 + 2.83816949540621895877394516850453774140924828727339\
387076771705772085685025142692`60.*^-35*y^45 + 3.6841449097012042781793646730\
913752576709103359891787685623788307946251829707267`60.*^-36*y^46 + 
  4.7781005221195240021624454429631611419405025467966288655711163093571610176\
76017`60.*^-37*y^47 + 6.19172254510829266017880764464335690295554845494788780\
738157826970700230309228`60.*^-38*y^48 + 8.0171786357327619416373377178856636\
748540494574802461216835755801964391622415`60.*^-39*y^49 + 
  1.0372911356963347475292810209705477234548921190406308386931396359031982135\
222`60.*^-39*y^50 + 
  1.3411056308313721734059592468320870858098266143081723288862117098483928095\
28`60.*^-40*y^51 + 
  1.7326937120071745478518973330065805283125080396769095086685424839759633645\
6`60.*^-41*y^52 + 
  2.2371214535692475863626555518422152350513627198684657436117009125529261091`\
60.*^-42*y^53 + 
  2.88654262061561748510819658132653478871661255734001079336005273750351398`6\
0.*^-43*y^54 + 
  3.72218569866050652793508147879110887062712670375972521995887834155306155`6\
0.*^-44*y^55 + 
  4.796893841578754658159080616830260077325679995743163946842733875532821`60.\
*^-45*y^56 + 
  6.178370588056756251097817174225964515592131605444720919920048243863815`60.\
*^-46*y^57 + 7.95332620607203703070447515459702359182070661946819198747246558\
72014457312384772195760609`60.*^-47*y^58 + 1.02327730203163920177626382242497\
86659854912484819366340178134465914180437725803246138757`60.*^-47*y^59 + 
  1.3158786184895548844772814799967865426091886410179795104087146199513704044\
84372076311662`60.*^-48*y^60 + 1.69131330561664376631603473572046368646058184\
624443095512823879213708845110054641647744`60.*^-49*y^61 + 
  2.1728284647167887183334778486329192643336390498004172958676084221185425632\
49282080252`60.*^-50*y^62 + 2.79014630208412522048125317357242377598879638790\
1186107483660793751509218583175101666`60.*^-51*y^63 + 
  3.5812557053616217554058840820751355437557553146084005808909834613207675159\
8113666703`60.*^-52*y^64 + 4.594696612510461719847200553848446147899131906250\
0946220661961125934902042785931995`60.*^-53*y^65 + 
  5.8924720109120281218002082321404157550100252652943065537209019587318125193\
48990871`60.*^-54*y^66 + 7.55375912476729389763183349218291483652382664035717\
709758625546567850256774742492`60.*^-55*y^67 + 9.6796380274112069570080717974\
581706071422386114694187608820134433518323734226339`60.*^-56*y^68 + 
  1.2399115241374513783407188274227195912944727204065220965618220903142518295\
887604`60.*^-56*y^69 + 1.5876795277061517930861368855942068013482850910666661\
57471341677347767386931599`60.*^-57*y^70 + 2.03226488432338003571305594850238\
991652137321973489391843763858526096391059603`60.*^-58*y^71 + 
  2.6004448136247338893901623890656457425457384096112573925834581513885589135\
394`60.*^-59*y^72 + 
  3.3263594154153788344753316555630961379328888293245216998077326759036532770\
66`60.*^-60*y^73 + 
  4.2535257232682997263929726103124443037228186962770120392344555075294406375\
2`60.*^-61*y^74 + 
  5.4374001182671631718344092942094743888093138063544171104858833389008519949`\
60.*^-62*y^75 + 
  6.948637775113799013580183441858558596849453391789079203459241455932534395`\
60.*^-63*y^76 + 
  8.87723796723215228194966003820295545372062273118593445547128738780775697`6\
0.*^-64*y^77 + 
  1.13378150193859892646020920391127847626694687131802077383374753503442507`6\
0.*^-64*y^78 + 
  1.4476299365244811741834456565021352953880177019678827049223712917394088`60.\
*^-65*y^79 + 1.84784552184964910725626324840652595589694067207629316939825553\
35312051488529572502374806`60.*^-66*y^80 + 2.35807054573252005653064680088938\
2460813431484595864703193105463634925437698391543216202`60.*^-67*y^81 + 
  3.0083886355760733622300926073119960422479475049886229199199674088299977666\
3779939394009`60.*^-68*y^82 + 3.837072225027587870444101431567713760276233751\
1790105871918772957374008207942359434782`60.*^-69*y^83 + 
  4.8928022580973706142880205089308417730332049794107751190176632459249707747\
8250024836`60.*^-70*y^84 + 6.237487299635003091451268384418251520668855348579\
23934473671307194107743434888464263`60.*^-71*y^85 + 
  7.9498433561842263916616406891576776637429258540808138567350887676624118989\
967929639`60.*^-72*y^86 + 1.0129938981964769142758347105037820216015688658094\
954152139749421660319670567424503`60.*^-72*y^87 + 
  1.2904965089377707917687436199949965159888757387208079225428664115135853609\
27505596`60.*^-73*y^88 + 1.64365583894742668783266559190003741893686301232531\
754074036277960252744790717252`60.*^-74*y^89 + 2.0930095464321555847687223432\
352402180700372977883636996877262096639007210434877`60.*^-75*y^90 + 
  2.6646486068901822589162918058457868823227102538821343885795802253506556425\
99113`60.*^-76*y^91 + 3.39171356394663876312218596394964676741368364895373235\
735264431711064000921971`60.*^-77*y^92 + 4.3162926077090074502702350246811021\
509219593409228654023959410713579319565292`60.*^-78*y^93 + 
  5.4918290714430959015018609551528201359877904479528366073300179636691060860\
46`60.*^-79*y^94 + 
  6.9861746659353791503368221550468503446490460876922236021992554911751210520\
8`60.*^-80*y^95 + 
  8.8854611509901622796122951461096660087024718576059601408791567894139183549`\
60.*^-81*y^96 + 
  1.1299009208204112246056562593328649291332556659984920670184238197396926619`\
60.*^-81*y^97 + 
  1.436555160059510857100783130461744430282554204541061874485905465698907154`\
60.*^-82*y^98 + 
  1.82611215366237997793219002565305142099828221492557475447818976776561132`6\
0.*^-83*y^99 + 
  2.3209050614367644449408903172810920131455735633985676056278455029231032`60.\
*^-84*y^100}


==> anc/V_numexpan_CF3_sm52.m <==
{-980213.57514057719022735647188538845192392615244685830202104786421133036776\
685089662`60. + 33098.2122288926554752328457416385959349644034924375856854352\
6985044906676088500428`60.*y - 265.281252668708798957609629197477911925507923\
01063033610596570507023235781316113`60.*y^2 - 0.16879285735403525868855478386\
39568468372738589713933435968343612721493927371`60.*y^3 - 
  0.0001875740418976117229413034838909678356793379600812542749704840969369927\
4654`60.*y^4 + 
  1.45815383561268055539189127304632683814291229201239643685996951171248745`6\
0.*^-6*y^5 + 3.07409893020586114882565705740123813749725385133045883723369494\
68420115481946675091284667`60.*^-8*y^6 + 4.4473815811731642539666772154739185\
3348288628081656916736611787460686053647270303245277`60.*^-10*y^7 + 
  5.9211163781691644625791106571290953134647314926667713389856909665106018757\
90747031442`60.*^-12*y^8 + 7.495183125995333090268345676488096071821951828732\
9681190496064240172134047513660044`60.*^-14*y^9 + 
  8.8286676832024445784156021278361556846070149436481965166265905681308542558\
1389146`60.*^-16*y^10 + 8.937310327707942177206496974683211612816009317333143\
339982840528054997921186477`60.*^-18*y^11 + 
  5.5006973553446737110492762498876626389758427064624758502839953359644869746\
97`60.*^-20*y^12 - 
  6.5464721156629228804067321342865032116500220659834282085464846523115069229\
4`60.*^-22*y^13 - 
  3.7797746768104120790192516153299140182941539803129905651329832020181389367`\
60.*^-23*y^14 - 
  1.097963487724440176728479378194951315360419091856823032240771764802416174`\
60.*^-24*y^15 - 
  2.6548997550400188493527828641847411930235030798936219778555451631797315`60.\
*^-26*y^16 - 5.89234314975377693746348918689605508355935825493333516497287501\
8992645261526308065777276`60.*^-28*y^17 - 1.244820895246726826916717284715850\
15827023040400993361096914943518490487383415226454085`60.*^-29*y^18 - 
  2.5473819221446069861014163123937475408135053216284085934591007398188346945\
92970624827`60.*^-31*y^19 - 5.09873090919979867388905374982664399707877633971\
11476859114083421573323357115441568`60.*^-33*y^20 - 
  1.0041104398868050569307783835513190796426357385240461208562880091862046623\
58348742`60.*^-34*y^21 - 1.95312675210006292363653387454458174788185496632970\
36349717167980365551472072465`60.*^-36*y^22 - 3.76237210712165375737585686124\
012500781358711085573932928179336403670223287467`60.*^-38*y^23 - 
  7.1911697246005177014363445402013952170612365470937580422193088943319288301\
3`60.*^-40*y^24 - 
  1.3656901036756380142165696800370593260082360629453247961261917380722356738\
2`60.*^-41*y^25 - 
  2.57976864918115519947796800370446439330424984600897932598848098792775047`6\
0.*^-43*y^26 - 
  4.8511281953410710901566142308514546080341681813663671386618391926162623`60.\
*^-45*y^27 - 9.08699846467884990474270809042013156081936496379796024131750733\
43369252138014894225117382`60.*^-47*y^28 - 1.69644797085106982720794465686839\
9538119329425826685237031434440202068010557851706720703`60.*^-48*y^29 - 
  3.1578218516005353102332147162735154965074602127602957088869638814456555151\
16239761686`60.*^-50*y^30 - 5.86291952300890364550622982989633451873778421680\
551523417700302574189514366500573065`60.*^-52*y^31 - 
  1.0860414642363957422718008010575211017424759852948227432722315624518750699\
089718174`60.*^-53*y^32 - 2.0076682282739774449680845931804585444104485360759\
5841872381726086438800896787084`60.*^-55*y^33 - 
  3.7046004617768726167044827070808218720222574625941928478697866376378590750\
30606`60.*^-57*y^34 - 6.82452587058865903916729103691421510478376701740936220\
75671766821704187413103`60.*^-59*y^35 - 
  1.2553140108775872985573853852378901774127337937096825276810739487602342757\
32`60.*^-60*y^36 - 
  2.3058939367503674967280372166242199734422163159819792933990437699782935834`\
60.*^-62*y^37 - 
  4.23042745962288382907307759541768631765636125326037532303305392059275772`6\
0.*^-64*y^38 - 7.752323404882141168434224978935465525638113387401501006229183\
4027851319663750672482212116`60.*^-66*y^39 - 1.419128477217989157055499494718\
552201562840455377054573870118042197344988588190351302424`60.*^-67*y^40 - 
  2.5953073501078454062914693452273091724640504381309668941516821033081971950\
456020444444`60.*^-69*y^41 - 4.7420306523440013218485962645099739439629577487\
8656796124739546475187491565374831993`60.*^-71*y^42 - 
  8.6571778445045177384088031763524350516499484694522123489138500142891522779\
10102938`60.*^-73*y^43 - 1.57924620650777428524744288342333089922393287000798\
411222353335313606980435281439`60.*^-74*y^44 - 2.8787734527374600506652629351\
66608852565320651698242109527999004168640010074226`60.*^-76*y^45 - 
  5.2440852037948408746215952827685920392877221461449971711677352807139241178\
369`60.*^-78*y^46 - 
  9.5467413023516292484518496952340049316183101747559636332934394302910820706\
4`60.*^-80*y^47 - 
  1.7369232237019270246266361671192676070270340613852027424511115080551113675`\
60.*^-81*y^48 - 
  3.15835942144837819547711069455730579209069217998693753921373702861357989`6\
0.*^-83*y^49 - 
  5.740001914039869223294302228089907882050566233788599324945704931127728`60.\
*^-85*y^50 - 1.04266550490195213540328308462871106460201803016917672302164623\
7077586696113225022494431`60.*^-86*y^51 - 1.893094692418475244589735624728225\
1773840107653719484383848613968016548727156078795942`60.*^-88*y^52 - 
  3.4356188621179672833021472920043462979124990741181024974296890511035352007\
5368091715`60.*^-90*y^53 - 6.232367169177787858748186866845236471028904399143\
984359780437392010909325894178176`60.*^-92*y^54 - 
  1.1301233335421184602464141632558020577894713766325138048869005895601709527\
8486126`60.*^-93*y^55 - 2.048481621347975679849241099039916925896190014966819\
669543572989656546586843296`60.*^-95*y^56 - 3.7117589353383529820801433841542\
467080390085991394959778812419379894489000899`60.*^-97*y^57 - 
  6.7232056101370722051818742812867804392844929498754963527544185214436370561\
6`60.*^-99*y^58 - 
  1.217387758460452006988211206150957632113573297899490344595956902280419369`\
60.*^-100*y^59 - 
  2.20365637973725409314535405640857532416848236461942063016619178784890195`6\
0.*^-102*y^60 - 
  3.987744291884879262874489420535463516632510017020524554863458851299318`60.\
*^-104*y^61 - 7.2141454790282473297441593376395607044650297865523636000689738\
1412212448598832016219637`60.*^-106*y^62 - 1.30473401312687366017971284796028\
47665814683230276995928571739180592137484177432068805`60.*^-107*y^63 - 
  2.3590848717880967860979852103947737867012138610100873075021006663725826660\
5953319326`60.*^-109*y^64 - 4.26436467529404147250821718062883587774570410101\
3223225166723070899471373663992569`60.*^-111*y^65 - 
  7.7065272291029873266450457795495591148446398863869694471456256881665637426\
344235`60.*^-113*y^66 - 1.392389909482578027908692278261800041976795813471348\
273213431342589160966043948`60.*^-114*y^67 - 2.515154751721094008192923350966\
9365874880741550195150404705552112007633072077`60.*^-116*y^68 - 
  4.5422805365704798522094906078879779082581929823607793261255695958570965014\
5`60.*^-118*y^69 - 
  8.2014774100406091427801575526349843758715615072794237933408326371148727`60.\
*^-120*y^70 - 
  1.48054782758008988211421305772300561819679862520166148110331177264938427`6\
0.*^-121*y^71 - 
  2.672194914030964334137910980493290601538494217930419104082515404063677`60.\
*^-123*y^72 - 4.8220547709196298349446245131036382310109508643402047961948970\
8785569705673778429176953`60.*^-125*y^73 - 8.69996043007950922115798501180105\
81717121065081850378673941492986807244519852477424295`60.*^-127*y^74 - 
  1.5693731711163553392748843257817531779054370445873610980482385809651000878\
84407586239`60.*^-128*y^75 - 2.8304893267280222876866215386221565231078419265\
842474777438116807227187092527747381`60.*^-130*y^76 - 
  5.1041753818074620860013875706404638527314786416656495395101261877238432480\
9140667`60.*^-132*y^77 - 9.20281574037064885547271376006219850402511257038796\
4369961519484697418307341458`60.*^-134*y^78 - 1.65901047644187601496741865493\
936896653585123761074093056722290699400343102193`60.*^-135*y^79 - 
  2.9902870809595419016673096426585299548895055021669296822978770124394311168\
56`60.*^-137*y^80 - 
  5.3890720340264143813238227274513833865645077035618697899857738789289231419`\
60.*^-139*y^81 - 
  9.71078513351834157204470563750703018730417137159430040555822239952028375`6\
0.*^-141*y^82 - 
  1.7495879198559113277829007248161555710902238874767950582948496585679241`60.\
*^-142*y^83 - 3.1518098416286451021997758659630864533854683052729946489946510\
45085296075425228749261185`60.*^-144*y^84 - 5.6771283834224917973349297342732\
009624004269740139595982030508441367168445300517173777`60.*^-146*y^85 - 
  1.0224533169662988984369421627888217072139054571429337447867155142093618668\
46786954342`60.*^-147*y^86 - 1.8412207050623981751480139142295130378029768532\
83967678916578895035175578644567679`60.*^-149*y^87 - 
  3.3152574708885045301752516097689100302727419127971277493010921890130517876\
6473469`60.*^-151*y^88 - 5.96869142170767997805041975051120911494825143021373\
4778143513332900862390891407`60.*^-153*y^89 - 1.07446627202002188009565281797\
121367144683075769481283806325051992360289645737`60.*^-154*y^90 - 
  1.9340136510737663311822824099894116025838747330560033344533507638837076697\
76`60.*^-156*y^91 - 
  3.4808123407454504195649702262619795389829433000833820413275219643869331981`\
60.*^-158*y^92 - 
  6.26407866960527947729619280274676578969618868478153284119912987723124943`6\
0.*^-160*y^93 - 
  1.1271726975939869546341538255611775406234806357931504398905992492379001`60.\
*^-161*y^94 - 2.0280631985437246538152137284375039867725188147621196188803631\
78480787183679883376385266`60.*^-163*y^95 - 3.6486426880360728921415689685889\
168493575685885763091887340293294754770011117776741081`60.*^-165*y^96 - 
  6.5635837915645233675481846764169568663323560731549904564111636122809708726\
5374353008`60.*^-167*y^97 - 1.18062388510319547805577848295322738037873975174\
40732453779079176947634855962073768`60.*^-168*y^98 - 
  2.1234589860216207963586057976776203281841441072908344441748675071283614267\
4939907`60.*^-170*y^99 - 3.81890525848847191583804290839039425356634180537391\
3925755731267274731967777885`60.*^-172*y^100, 
 -1.5388623189207670547564180975169234223047235804375883194827030614195671157\
2851891483`60.*^6 + 53776.532081761769579709512770499017782715923585673024516\
36259278560884718461152386`60.*y - 433.52112131271941912173537798027872585044\
681003610172542447153291349433009022074`60.*y^2 - 
  0.3061991681764334357661689259678445652634084455484433193644829377611799373\
899`60.*y^3 - 0.0008078844262802453223193368457349019935213391985726334292153\
6363235362269329`60.*y^4 - 
  5.42771308272810990082591121387301142233105989809571559826994342972984959`6\
0.*^-6*y^5 - 
  8.139088458363749923163553138504215484156377504531668998665451174914568`60.\
*^-8*y^6 - 1.5977053225986527674708383046719744234228001589976265485536365875\
65927056381872694786811`60.*^-9*y^7 - 3.2188422844063083579571720159132959634\
382895176910125739058672174428518161631023535709`60.*^-11*y^8 - 
  6.3591228607049364858042537768864493619437789155735563760275439481625247933\
2496388763`60.*^-13*y^9 - 1.2291293514609575266126679315044826254706328435550\
136666794378266326733917946269214`60.*^-14*y^10 - 
  2.3339604497618514407283464513655720486631307884385060128184734052611078673\
3716613`60.*^-16*y^11 - 4.371455395081782842626680833093823168308457112364253\
428440997739389163911383704`60.*^-18*y^12 - 8.1005856282040549825830027239941\
678594026969055881365372430232085191111597899`60.*^-20*y^13 - 
  1.4884058697752950224374797595527156003860223052473214838087358140362221720\
32`60.*^-21*y^14 - 
  2.7160170628992827072381687613285990781390137369513522006901469659945954747`\
60.*^-23*y^15 - 
  4.92782166504654845678212250267771597015415266741764282158562107404287978`6\
0.*^-25*y^16 - 
  8.897393380222197983825167768798909545532039002151234590159395182810524`60.\
*^-27*y^17 - 1.59969076474915176220645116448031367356950988112984195163967920\
9974582183292880367581008`60.*^-28*y^18 - 2.865407532286461013496804219903291\
4468416016842026736499164614078568780016849115103077`60.*^-30*y^19 - 
  5.1153404959848709144858408936769166571701559918662986420545704144681280595\
0233818076`60.*^-32*y^20 - 9.103790546691038814082961058019177524254669840692\
11218527446155158733480594559909`60.*^-34*y^21 - 
  1.6155518844432414406023134350809373297079292421183249924199001629600822418\
0693267`60.*^-35*y^22 - 2.859153880336890092287017780547018701462745696314712\
43046147596258771403066352`60.*^-37*y^23 - 
  5.0468345396111536085913555319634571915892173016442081978481719316217401102\
07`60.*^-39*y^24 - 
  8.8857772026313510670125880863277437214295229512398824990995754937567877500\
1`60.*^-41*y^25 - 
  1.5605637501529299580295007991301536636084446322603840450464323625544308694`\
60.*^-42*y^26 - 
  2.73387495926762036015759750716864789855716905305130780527543311250470891`6\
0.*^-44*y^27 - 
  4.777219864033215072356625866312917042597671962967008982054767863966868`60.\
*^-46*y^28 - 8.32620339511848366378827250376859822192013121351549710223209537\
9117748550222742971028276`60.*^-48*y^29 - 1.447294272090758875359836856452945\
85560683602461091917725526235995478244952126359298874`60.*^-49*y^30 - 
  2.5087297845956848203265369246497590111350963165471088115438878284592407993\
52900963432`60.*^-51*y^31 - 4.33583132175784241587263229960428141066966035176\
21564929447466553769480355375501602`60.*^-53*y^32 - 
  7.4701569683590260339800411682791668584747929248808776775594940330602915400\
3065054`60.*^-55*y^33 - 1.282696397544585089714381072670385747739167355710899\
6915224048203967262809162695`60.*^-56*y^34 - 2.194470259674536760560511554387\
61843761688865685399580602303905286856817765457`60.*^-58*y^35 - 
  3.7393330804981660903402200370071186256204219664279938210195089537653502422\
46`60.*^-60*y^36 - 
  6.3435103729239972653072443504311874355467137761432758256133046259839873368`\
60.*^-62*y^37 - 
  1.07079188644819245028816385495369897805651367897850339053643033773241939`6\
0.*^-63*y^38 - 
  1.7973521289883461705130755332763228931570214616879686921237916019404998`60.\
*^-65*y^39 - 2.99745644174439063232171874944813845839791370863813226628383487\
4153270880212623881458369`60.*^-67*y^40 - 4.961392773478913562090206300842200\
5408786862092836630106438185871373546421689144897121`60.*^-69*y^41 - 
  8.1392984941130943225249453567534342043403698203812498749477888612272837192\
9492372499`60.*^-71*y^42 - 1.321015267902713493427373835791232629088417999637\
4012049931738745837537475797760841`60.*^-72*y^43 - 
  2.1158242460322349039223894499582926110965382990474570714677162405899409938\
7407361`60.*^-74*y^44 - 3.332454288652123873095187679027212690237533490616063\
506009117368528114981183933`60.*^-76*y^45 - 5.1343366086319181726657981602120\
279500868203807206643682313687737620725010599`60.*^-78*y^46 - 
  7.6746956723449003900279411630171917983812907256564731588131524099040003239\
2`60.*^-80*y^47 - 
  1.0974598275091545145523894282458852067073283151437421224085181263659918049`\
60.*^-81*y^48 - 
  1.46118497745880125810744504952662008832108617844079394454723012826840548`6\
0.*^-83*y^49 - 1.699587268458798257358065192486412860074328028075701264681238\
167988772108266787291758352`60.*^-85*y^50 - 1.3764892183201640932438892531574\
875847557357055929474982736895379760420619093585076966`60.*^-87*y^51 + 
  5.6352154117676081108548842213604908270282308366288868434160189347636596601\
1334252306`60.*^-90*y^52 + 6.507430733743581009631580783514122796210465560659\
4503469825215209671416127919081667`60.*^-91*y^53 + 
  2.1629761146134695853907564843442528113113073623827569410916296563498663578\
00848649`60.*^-92*y^54 + 5.68259484839847259517341808189613583828527019279893\
75130172572738244385674855771`60.*^-94*y^55 + 1.34554765847348550162735611218\
6500356603485070034164525384781724453581437092972`60.*^-95*y^56 + 
  3.0036584574282728177229426138394008341469857285895355551515044472645096660\
953`60.*^-97*y^57 + 
  6.454668004108604364665998929815075222334413237948967491918080347970284435`\
60.*^-99*y^58 + 
  1.3506101770750279604005048370198433097525272867246237519068384396405104698`\
60.*^-100*y^59 + 
  2.77095739207868105671625888947116776137454816310563747683228179487966754`6\
0.*^-102*y^60 + 
  5.599371246961393176339688371919358044920033895285295503100531281021871`60.\
*^-104*y^61 + 1.1179261681702959384746883811859488014064939151273455250069605\
40012983833889775985690751`60.*^-105*y^62 + 2.2101667230527072107186584712073\
433815191897088463604430233359843218522217063877211498`60.*^-107*y^63 + 
  4.3340940913035835960300057022247869134289464275717274429059605991144975552\
4421693893`60.*^-109*y^64 + 8.44083125220370204355998898669878669189627500098\
9669358314985857009269940808197458`60.*^-111*y^65 + 
  1.6342439198839664369053683370961792879057809059083146039341275314729353030\
8805865`60.*^-112*y^66 + 3.14801304349308382512689305133888716993643739367175\
675153810925199556922352551`60.*^-114*y^67 + 6.037009268799314898291755847794\
7549244494700216725329790541425127852415405608`60.*^-116*y^68 + 
  1.1531896259244000185915968847935029158585392234424044468724000352941087541\
17`60.*^-117*y^69 + 
  2.195141583154313764986086526764155550910388137520359250765934830748309373`\
60.*^-119*y^70 + 
  4.16549246699166764356729556249532965669168635123071369044627521690955408`6\
0.*^-121*y^71 + 
  7.88219416798417630799515196296823031848695388956718611298433010456901`60.*^\
-123*y^72 + 1.487717084222047318597676862287131563915085369069572154950668974\
3606962354635473660872735`60.*^-124*y^73 + 2.80146774160057681349275776976125\
262459795279726841622163471838724321783318675189672379`60.*^-126*y^74 + 
  5.2641648735922810967403943825915529441484492579507308975424338204084584046\
0959115836`60.*^-128*y^75 + 9.87250975451603318011475623574218155057069195828\
32807504624106350666936552687006936`60.*^-130*y^76 + 
  1.8481891869709457115079893552676647590104394292477956080881598666813105030\
46347862`60.*^-131*y^77 + 3.4541792899915160177023706434174635073683332246159\
072648071480434500750640251406`60.*^-133*y^78 + 
  6.4457759741572582555047755792211126514885061828958339510151350629077177956\
0972`60.*^-135*y^79 + 1.20111363197681305801527978176735246923029547877455525\
89478983873804676844528`60.*^-136*y^80 + 
  2.2351845754330325463822578086183398385328839243079399380026055501422019019\
3`60.*^-138*y^81 + 
  4.154327834993497230649465908782031637191694075547187903850757933969268453`\
60.*^-140*y^82 + 
  7.7122349431530361389467769342977889213292692352410516553249798877380604`60.\
*^-142*y^83 + 1.4301536664778765093035837196095584173596719311649637361611736\
174887837618850918873863871`60.*^-143*y^84 + 2.649330781161603250931366708589\
24834534234479271895566147481308523764939509393187149111`60.*^-145*y^85 + 
  4.9030497002724832040975811836586003199761319091552723776845722685882895656\
47652481014`60.*^-147*y^86 + 9.0655979352653582289639392408141610547576976057\
054428172385667628395894176990684826`60.*^-149*y^87 + 
  1.6747428901625166715664126710683549233425582244022865667262057224727247873\
89545266`60.*^-150*y^88 + 3.0912997359095132671493381314999169441704910224681\
237688202501615989243502435548`60.*^-152*y^89 + 
  5.7015585109035175744150125464840728136641984015679754338853461659672436587\
3316`60.*^-154*y^90 + 1.05080558338098304528906898511676785833158174577768250\
85334080931945320847104`60.*^-155*y^91 + 
  1.9352766206063575782225823038558083072441093850315635296312483693273834290\
7`60.*^-157*y^92 + 
  3.561804424705642960978261122332063916303226412627572818214280985801105219`\
60.*^-159*y^93 + 
  6.5511396599253530430278679600006347664218763538928831781308796781425485`60.\
*^-161*y^94 + 1.2041925101436680680130448065254883727773210857081413955669002\
223786655600869450580838963`60.*^-162*y^95 + 2.212172168923167095150904696083\
93639156077434814355864888868637382112008734712383278629`60.*^-164*y^96 + 
  4.0615963845343462427549756568314906682008987206284121622364033491333017142\
33602549249`60.*^-166*y^97 + 7.4531461732027445404340155517251280751159691438\
359687136903494630097220335719910968`60.*^-168*y^98 + 
  1.3669640945515773889823042240351873144202885244341415588593983458757091450\
0017914`60.*^-169*y^99 + 2.50586771048651497102434629201944351052540021721968\
82221377770006501528901339637`60.*^-171*y^100}


==> anc/V_numexpan_CF3_sm7.m <==
{-43328.733948225975772006908822443553575453651623821716348702652571825568548\
82081514`60. + 8220.143066988239419701419904405107103916584793861039953651559\
41081307005405309199`60.*y - 291.13514405594638247864178999268663062968013130\
922747967868409606233228390840977`60.*y^2 - 1.4298190700982813868782985728574\
4949479102751633026769108805138930137987833034`60.*y^3 - 
  0.2045272036675188725320038051410563770245216713074017294568772580564816257\
1602`60.*y^4 - 0.025456581426398346994337494924973388982454691531973331575953\
50151476278665643`60.*y^5 - 0.00284452462179429129246062183742225788169288207\
092624887034824761341503867954`60.*y^6 - 0.0003012821925577309858614828053997\
9548416625406526227688670435638780457726017`60.*y^7 - 
  0.0000309229052829296161410515402779306424612197583764377236157870694506653\
4924`60.*y^8 - 
  3.10885023666227408648745770204124683422533743476055797441812216816345206`6\
0.*^-6*y^9 - 
  3.0800066078517867186685810359712327587502933501062510383248128249049549`60.\
*^-7*y^10 - 3.018245784948362843063863966217830960028048982988251961503625680\
3026150716263108962145814`60.*^-8*y^11 - 2.9327822686553791342820175938857057\
38843356519460821511527448042789953451999413879712086`60.*^-9*y^12 - 
  2.8305646897903400719734999613263506877430348925321895541690072215198743592\
4330276158017`60.*^-10*y^13 - 2.716905191224142707143356793417144403364074400\
6223293074274961732145341453155692033287`60.*^-11*y^14 - 
  2.5958982154772001272141369270511208344037590113286284862612363773878261295\
56248724063`60.*^-12*y^15 - 2.47071219878774886182255898122077952010642627505\
320776751986031995506436248185450941`60.*^-13*y^16 - 
  2.3437999502188464326735151445375706244706634631254032145148082160023853920\
153642696`60.*^-14*y^17 - 2.2170545599517942745923082842985027335288658769331\
77888394936320939876014647296816`60.*^-15*y^18 - 
  2.0919274486690046298633412741932741966251562771398687429738855369872219130\
6022146`60.*^-16*y^19 - 1.969519299374749097495210861339140475381828332170277\
7269300510968912034817396061`60.*^-17*y^20 - 1.850651075316814672541616485512\
560014275024871319202334082936632926031534638895`60.*^-18*y^21 - 
  1.7359201064911906846440863794468112612854158757083388934426192990576882414\
3178`60.*^-19*y^22 - 1.625744783067097603172192920777894661608154192668325290\
9270895774244130512478`60.*^-20*y^23 - 
  1.5204004263817211271862675602595370752702248691549753216009419499871432810\
79`60.*^-21*y^24 - 
  1.4200482423994581629050661037199877857696325825413121363566984739613256793\
6`60.*^-22*y^25 - 
  1.3247587937144147264615769441294892493970405728220519216758611524500386349`\
60.*^-23*y^26 - 
  1.234531089142050535062173677096296305601975113258642189341165173019575509`\
60.*^-24*y^27 - 
  1.1493081431393774181571860307971930113364890375998539561251094567463733`60.\
*^-25*y^28 - 
  1.0689896735492818271215958188275135263538652039493037738218555164107238`60.\
*^-26*y^29 - 9.93442467330245686051833482478362768790846808298577806932640687\
4248846486291321958843238`60.*^-28*y^30 - 9.225088376297591610448378761851159\
8393113497341306115362529671780272693135594051876118`60.*^-29*y^31 - 
  8.5601351319063993434373297242378281642114796308982222926908879310474745860\
773903229002`60.*^-30*y^32 - 7.9376923657086592423649335970584821009676229706\
24791583653543889676377695995202869047`60.*^-31*y^33 - 
  7.3558129665138181514501568242489088023525689067516588093453804986680084520\
8917395651`60.*^-32*y^34 - 6.812511802300046754752005273506013481862528432989\
1569358980787716367408928194226988`60.*^-33*y^35 - 
  6.3057949481216765999879121996611776251271572616353546798211529324851486567\
07708664`60.*^-34*y^36 - 5.83368288262045058515962312063335757251624046634181\
36837042486130977436992094242`60.*^-35*y^37 - 5.39422869449006853482220722635\
53154585128316745401377357680769833709643446198787`60.*^-36*y^38 - 
  4.9855321640482959285579897078155257530233987655028869811184884442669461758\
3475`60.*^-37*y^39 - 4.605750440177838564616059340300480856649762870043542249\
98325772317048610734492`60.*^-38*y^40 - 4.25310591324160917457886352354961759\
18629186543108948195207702619710095399197`60.*^-39*y^41 - 
  3.9258917853970693824523099843568196403019464473848731997741446583089327023\
02`60.*^-40*y^42 - 
  3.6224757572578105433329510160280802815388879148870967609476792286017079757\
6`60.*^-41*y^43 - 
  3.3413021810720688715750836981132236148429271330166340917311453968824877728`\
60.*^-42*y^44 - 
  3.080892973093913847033933108445186845947027057859044871845568396296873168`\
60.*^-43*y^45 - 
  2.83984752966368148943669666438405137419741704978469665310788325968291699`6\
0.*^-44*y^46 - 
  2.6168418511057442377865445028979648671847113117201655997549992613897457`60.\
*^-45*y^47 - 
  2.410627043600067440022689807052253828711668322690441922634324311371693`60.\
*^-46*y^48 - 2.22002734062729178114552360589861472043051760455501102315552916\
07466240727040195042744218`60.*^-47*y^49 - 2.04393776154988471202234523126634\
7986612950463536358688753702059672635812267522736232366`60.*^-48*y^50 - 
  1.8813215046496135709325474524137112438100064183472532967564029018550970179\
6169152879645`60.*^-49*y^51 - 1.731207154892206635989851840871899308357246613\
8823300888297660689413394966826181649128`60.*^-50*y^52 - 
  1.5926857723317591248912747882125647901296312381354999800241847206683190464\
33687143334`60.*^-51*y^53 - 1.46490791498060894339984991053086866281289679005\
330632038287704678292129459427017578`60.*^-52*y^54 - 
  1.3470806398032344781065309957217771575219892721425286877405411021274097014\
051472324`60.*^-53*y^55 - 1.2384645169494947762867121782931426011591821345879\
66921055281440204887168049846951`60.*^-54*y^56 - 
  1.1383706851741196688218385512539955524831700406080584485410718946814202980\
7658959`60.*^-55*y^57 - 1.046157970385479460824115222114501949201602408781772\
7634603849305043503973486939`60.*^-56*y^58 - 9.612300842495059435398121842271\
93603693546500585338199104986247716768421876267`60.*^-58*y^59 - 
  8.8303291559360728372772477760624146548153606675357865490495808301631883685\
521`60.*^-59*y^60 - 
  8.1105192388281198344578687050874345367265826422011978623124926367484250811\
02`60.*^-60*y^61 - 
  7.4480964116776782666162697563408450381903864060704589156910432555295236026\
1`60.*^-61*y^62 - 
  6.8386328653947046363929286416523386960256433646000233908643024717265358016`\
60.*^-62*y^63 - 
  6.278024951903407897109872169577493000225748734949237337078986744726893926`\
60.*^-63*y^64 - 
  5.7624716260882659282533448235776529029038519930528981922592660638151532`60.\
*^-64*y^65 - 
  5.2884540316830251560068334905819765275409354758692014068467251459551122`60.\
*^-65*y^66 - 4.85271621362342481875605255779180133049856773426670711185927428\
27909832480406416029042828`60.*^-66*y^67 - 4.45224693146274458659014669355706\
7955095530544380010913071348119887402162776457610401522`60.*^-67*y^68 - 
  4.0842625423424682292938016311926354414439978147107014443293734605684613874\
943477360867`60.*^-68*y^69 - 3.7461909174200158889970806172347883084183037341\
448732202220468740855532585857565737241`60.*^-69*y^70 - 
  3.4356563523277665566122759773167867544446311601428243487403710597087036402\
56880059419`60.*^-70*y^71 - 3.15046542995663552579486243705683768363851491410\
889225992054274417561533057580960169`60.*^-71*y^72 - 
  2.8885937924399458347194433861409259755842656926584957901798900583741441056\
781960056`60.*^-72*y^73 - 2.6481737785036711287728644003217884927889587348450\
93043058217381540522282874901422`60.*^-73*y^74 - 
  2.4274828822155128640788464643940618998311111730497533894601711636987673813\
4461666`60.*^-74*y^75 - 2.224932989496198496864514955318147382274602689896284\
7247198202466974511921422788`60.*^-75*y^76 - 2.039060349457704580542762452337\
706895948719914356089127541451535446149618475107`60.*^-76*y^77 - 
  1.8685162386255182640176331843061982001236020563730043828737745086852665693\
32`60.*^-77*y^78 - 1.71205827731893511700421198331614716872048883864115429443\
89590180925831875095`60.*^-78*y^79 - 
  1.5685423588489656424862844415681530263787910037697476533153636134127569650\
07`60.*^-79*y^80 - 
  1.4369151537011473901749615912422219350289586864075028446723647303571794155\
7`60.*^-80*y^81 - 
  1.316207152461777425695514610972910018803552959784759283843725843022315499`\
60.*^-81*y^82 - 
  1.205526212888848696323252890545581084379672049747513052227621738825047987`\
60.*^-82*y^83 - 
  1.10405157819706298658463147667354028594396912883531517120572390272277847`6\
0.*^-83*y^84 - 
  1.0110283352983234663459661392644330373118055605566814099922659824656967`60.\
*^-84*y^85 - 9.25762283397815314944785920572010798148721360408745882926469341\
9724011366000108293961109`60.*^-86*y^86 - 8.476151849773777125940091223227188\
6783629676024219309461868991359709314995911119774332`60.*^-87*y^87 - 
  7.7600037279150616952054895183037987843776057402682569515358711950896378642\
160882494103`60.*^-88*y^88 - 7.1037868804862459920551222725994718569726136160\
93493394925359649185879999373498634493`60.*^-89*y^89 - 
  6.5025472644492976580185512376283816947970321603007360198315746217899695498\
9270693153`60.*^-90*y^90 - 5.951733701555682644356415333957140715082270827124\
3082951371686625406932649634955124`60.*^-91*y^91 - 
  5.4471658526503188752329260370834231168589606303894591663798314344624633761\
47612615`60.*^-92*y^92 - 4.98500465433518771062880472818354290681679503896276\
335371312506698236298138631607`60.*^-93*y^93 - 4.5617250384765475459122983968\
126302717880524664256752939695713436223284260486533`60.*^-94*y^94 - 
  4.1740907669225325985208952608527553881218410123614897007524026298680385405\
44745`60.*^-95*y^95 - 3.81913122505212559678509262817768859894389814630329313\
032477797833052931643772`60.*^-96*y^96 - 3.4941200284122515081702058364075357\
039903550065185581270536289631621787891926`60.*^-97*y^97 - 
  3.1965553067313259894173632431865851821511001065968538447207922314848885971\
69`60.*^-98*y^98 - 
  2.9241415390424464122941873965532126267430607241664340115689519435499103061\
3`60.*^-99*y^99 - 
  2.6747728225273610813187570623354522214422284154588736215821763208702355235`\
60.*^-100*y^100, -33722.32724269806125780179288937193547042572872433384860453\
438937220342139051959407`60. + 11352.8388580466437474899933830990171685557262\
8902009544350800393752531544212164822`60.*y - 641.457874936240868319952884165\
1047278493297393954364446019040178084102265704599`60.*y^2 - 
  16.059921313055207673473598089106421294955215015558105606699266945813322816\
96607`60.*y^3 - 1.38575138203052568196747333719612397026403911561842278275658\
301824325546774656`60.*y^4 - 0.1129758767505560828533225720107855078521379086\
5618226677239452357702293492719`60.*y^5 - 0.008415763037113786838680577513745\
82104850121031304090052848340013772150662806`60.*y^6 - 
  0.0005464777521086306012216970213599729033706055361097485096058234981028234\
2599`60.*y^7 - 0.000025945457945624250969956146468945261295031613564287385268\
89188978887184231`60.*y^8 + 
  1.0913213638943338500814736579763686274208468626714618291735575926486146`60.\
*^-7*y^9 + 
  2.5985011684698849785848024008284264031713408352219632328547719206678103`60.\
*^-7*y^10 + 4.849374258241501196130555684185647218528572891663501463760770086\
1249935637890955047630654`60.*^-8*y^11 + 6.8526821832601609605220661041973874\
65540572817964295456824476800023193682023180686444675`60.*^-9*y^12 + 
  8.6092413284333933059453256066953798029615662183322830963604698211622729103\
5306213675153`60.*^-10*y^13 + 1.012635393930318825800164985903620111883626735\
74993552525775639354360769129690817735473`60.*^-10*y^14 + 
  1.1415517077812861784152367276243257104926945352134545912267321102864999768\
906996425816`60.*^-11*y^15 + 1.2490837899013942206461876813746646183947812479\
00895342199798190325921564908001807821`60.*^-12*y^16 + 
  1.3367918434120888064983304293926928672038846942193677180025820291560977884\
0892406101`60.*^-13*y^17 + 1.406306333991846558418941140132464482171867504042\
1936084285011980665039118432324256`60.*^-14*y^18 + 
  1.4592715902885236311216332306382565722382613940686999062014098738482829811\
20611531`60.*^-15*y^19 + 1.49730587556206976215253261181720443069911688239946\
963988226236325900558001797096`60.*^-16*y^20 + 1.5219735304281777837227342668\
304403257838090780303309907446126196017667513722156`60.*^-17*y^21 + 
  1.5347660580123404399277227467845386306422978196943041737453993773941532596\
98058`60.*^-18*y^22 + 1.53708987777272404127613918076726177198116272581001215\
179956539648589300832667`60.*^-19*y^23 + 1.5302590660324632593357283994548714\
945192672966827790582745739564847866327671`60.*^-20*y^24 + 
  1.5154918213515023125073487594429609665146438825145558391839546068838463493\
67`60.*^-21*y^25 + 
  1.4939096976383246712666091966013582350561498436460356055586214556425107713\
1`60.*^-22*y^26 + 
  1.4665388731531040555686714418192751660625044249999874464219881504216454398`\
60.*^-23*y^27 + 
  1.43431289266212375472149495255247529238473289389377732397173308695435965`6\
0.*^-24*y^28 + 
  1.3980764486300953208940125149413060068394792054676788257500064752863816`60.\
*^-25*y^29 + 
  1.3585898662267945130848268520909570238306803604810275019905560726396922`60.\
*^-26*y^30 + 1.31653403361090407675458679311067712956886562709016623271077593\
69539760635489442591086941`60.*^-27*y^31 + 1.27251557882562432822481024993305\
5321480935195144516091715530962240228954252548772830854`60.*^-28*y^32 + 
  1.2270721416219122905007419459358725368912438876500410897276600129344700571\
566065675899`60.*^-29*y^33 + 1.1806776255212300466527716281656472116254023503\
724181549756636320153741746058122207574`60.*^-30*y^34 + 
  1.1337473446225614029602896085780731037657635510325380314082099834067512730\
59729301335`60.*^-31*y^35 + 1.08664300270871533800749599522261890893607204670\
109013080292732732099650481162899896`60.*^-32*y^36 + 
  1.0396774603927512658411781373140954439105633624203077528804066662321740287\
303991981`60.*^-33*y^37 + 9.9311926036055768538825549868773248613338060439590\
6381441443590156213697558264619`60.*^-35*y^38 + 
  9.4719689198972528724873479150386066712843955569453985712256002156131336052\
554016`60.*^-36*y^39 + 9.0210278537397331735794132399565309273373107251986054\
75060587294880728591849482`60.*^-37*y^40 + 8.57997031546600929761466594764054\
634453392985979003711154679263992083801213554`60.*^-38*y^41 + 
  8.1501083086773292727359898584097426863512465858476158888906648181516267017\
045`60.*^-39*y^42 + 
  7.7324967543346916518938942598190289377723912664506684524659288033603186422\
41`60.*^-40*y^43 + 
  7.3279627423443085689618043289006834419795408170166428449595777097074574376\
7`60.*^-41*y^44 + 
  6.9371323184206603444367473571981031139126837617937318056057739102473100805`\
60.*^-42*y^45 + 
  6.560454927999559157155730295055693392834664792828115933853342694396270732`\
60.*^-43*y^46 + 
  6.19822564779433422686545550595647116539824036671135186958276221865634523`6\
0.*^-44*y^47 + 
  5.850605340339042858639108167929225241387438565304998453691869791587855`60.\
*^-45*y^48 + 
  5.517638868435764960175487652281563180769481388642041328550393337706164`60.\
*^-46*y^49 + 5.19927150554307365654614862216980830938559543560935486666365251\
99393896380452411661804565`60.*^-47*y^50 + 4.89536367539723206417183518249911\
5730199419533276862741015972616611828549540559434251457`60.*^-48*y^51 + 
  4.6057041500220107999411163449141591815747363772851796779715552057497568771\
0212869127931`60.*^-49*y^52 + 4.330021830140886703269758742595214349234655286\
4370150818366154658281889122141247291795`60.*^-50*y^53 + 
  4.0679962261650945793143404606720050844621868088413557546061923148429173364\
62558898656`60.*^-51*y^54 + 3.81926675163909751445702127993451107850436984568\
740350823584002467631138106997763057`60.*^-52*y^55 + 
  3.5834409344773674935961287169923982938621324479672596585478489504029109287\
918014985`60.*^-53*y^56 + 3.3601016446772214990285046493648878845743929368387\
28627102237448747174395606501405`60.*^-54*y^57 + 
  3.1488134305621048830186347047166126790271873653222308916727147793530736784\
0602183`60.*^-55*y^58 + 2.949128049090602311915541172110691987478454542609627\
6699532340846065634556506007`60.*^-56*y^59 + 2.760589269428350681442593110506\
021482687197140664367574335830691338380679234302`60.*^-57*y^60 + 
  2.5827370228742495697004078852068170779881947257747176794110091091120877118\
8387`60.*^-58*y^61 + 2.415110966395300685501471634678057615216725179208571950\
3927885617276937145541`60.*^-59*y^62 + 
  2.2572535214804129678490369024333532157461996130190451585619690876508511353\
86`60.*^-60*y^63 + 
  2.1087124447873029935647259727186912090863006648350656511883938639837936361`\
60.*^-61*y^64 + 
  1.9690429821352623746914089830239410646369868103909044989296630371477990598`\
60.*^-62*y^65 + 
  1.837809652791090102231715351107213489736052701474560338309668975958041082`\
60.*^-63*y^66 + 
  1.71458770670224978520072862814663522194399988612097939419650416322987373`6\
0.*^-64*y^67 + 
  1.5989642933430788592538653329420913275517031894731547471544982002429799`60.\
*^-65*y^68 + 1.49053937714673798221113650665209116183421490343533921132847912\
0551918653910002929955435`60.*^-66*y^69 + 1.388926431085687277915642183173187\
514451914964023188957122725002452867704665067255525855`60.*^-67*y^70 + 
  1.2937529368236058701713393478281249382129531032600429039271980331351992645\
6033020155111`60.*^-68*y^71 + 1.204660716977758223783612937964827539230005829\
1343436337523785334409982451436246888243`60.*^-69*y^72 + 
  1.1213061223882986037065859583336827626040639267877137851130970174206964271\
1026765379`60.*^-70*y^73 + 1.043360094875160626429056270975694887555007949857\
80841084219659220778419440159908926`60.*^-71*y^74 + 
  9.7050812375933394979197845553313816516912182643935526532488686168872093953\
49995433`60.*^-73*y^75 + 9.02450112419067069147471049224986171933101465115845\
480629236548767123179792292121`60.*^-74*y^76 + 8.3890016932882924082106610614\
547893411735897033476444312671679902949940673814627`60.*^-75*y^77 + 
  7.7958633637618924253559092576274431194987998110107038740163257243024554211\
18682`60.*^-76*y^78 + 7.24250265756171254254255398699375242195616580791230935\
317067023668081576919057`60.*^-77*y^79 + 6.7264685539180085555209705421616039\
467266466283388189264865958817177284739053`60.*^-78*y^80 + 
  6.2454385161178590966800586736175739725485545776006548663360384397844080122\
48`60.*^-79*y^81 + 
  5.7972142672058949048884554208505039450014143335412924211850139662448341324\
6`60.*^-80*y^82 + 
  5.3797173811222267421678807565630539574549815223734575046673326470623942583`\
60.*^-81*y^83 + 
  4.99098474697261447786832642852164976210204813970327062021496574198403891`6\
0.*^-82*y^84 + 
  4.62916395623877619645838335558996911728908197435179749615589284330728862`6\
0.*^-83*y^85 + 
  4.2925086556970824689393497985731422131609169060067311559505464523626516`60.\
*^-84*y^86 + 3.97937390254424031521218802796397068399722062469413030725389606\
06325723387002193533035273`60.*^-85*y^87 + 3.68821155265732399300489004696103\
1262356662120061918310894669058427321192071786370375717`60.*^-86*y^88 + 
  3.4175657079766044158047196064621896706673602993463103754742124972128549143\
3381823624131`60.*^-87*y^89 + 3.166068244632283172537609079280374235501650454\
1283083992439506818496748940156744837657`60.*^-88*y^90 + 
  2.9324344395846313561791619234024121518375478356717466363936353440588916283\
32716275176`60.*^-89*y^91 + 2.71545871016000566731186582212049811538019933330\
989283152616512755239086978099412764`60.*^-90*y^92 + 
  2.5140104778959580026258687007763236068603686785766583333966439683232246050\
316131572`60.*^-91*y^93 + 2.3270301655144239666325308914226264461113793063210\
31321039611187796435621731759427`60.*^-92*y^94 + 
  2.1535253335837993273448067468274506498832613879791414053142024761160505395\
6320781`60.*^-93*y^95 + 1.992566961473120471559591349330054590379181239383889\
3099990614887569975052007182`60.*^-94*y^96 + 1.843285875512322328369933961009\
521453031103932430355317435528285617657863347627`60.*^-95*y^97 + 
  1.7048693258224104132486386068063893624948793454630676273622897661682910596\
3256`60.*^-96*y^98 + 1.576557712041860598188645553226621610266042951598654502\
2223815479718701578904`60.*^-97*y^99 + 
  1.4576414571266893679540624160967128855269315246597113299391056816934274695\
81`60.*^-98*y^100}


==> anc/V_numexpan_CF3_sminf.m <==
{-7273.7147259773580161386038862277200368513590310975208393117931400585269382\
8823595`60. - 7102.6978821993955863700649347588027559599914704058619380184268\
198671814919818848`60./y - 61976.42653266954233542508846316284632560810745860\
367398525586623758976777354394317`60.*y + 308426.8339470876524150091781151243\
0053385135501638905721980982676666699488403823924`60.*y^2 - 
  1.0656071885776262992889945054926267376745093548445646561474134598747011757\
3173824298`60.*^6*y^3 + 3.674913263021030158760723806900058908871420202837053\
98532080958394068144399679663861`60.*^6*y^4 - 1.43046693276118944141835651612\
663558041111288726592493781690596274197435254867306839`60.*^7*y^5 + 
  5.4705980337396267361038792812924305794289976658597338380166891839886922660\
26444792524`60.*^7*y^6 - 2.26179557174634421604532403836336440410200060942647\
54653930674415309990083530420455276`60.*^8*y^7 + 
  9.2937682203438965741774611162004639107019864188159781570034742079346356268\
340579022996`60.*^8*y^8 - 4.1297548200680658990155810533884810594852696174664\
8622027227785147870724776567379344642`60.*^9*y^9 + 
  1.9126378807052279121089213187515565303962057018251522560792930449030507979\
54161950448229`60.*^10*y^10 - 1.020804963703867519894272906490452972668988830\
9673595520305622309306550231646012318942464`60.*^11*y^11 + 
  6.3702098859806472144795832207506955836373995002497084533946583941853943457\
720962544439307`60.*^11*y^12 - 
  4.8715772956879551145435838862714363701011078608410691481292136417235598`60.\
*^12*y^13 + 
  4.33658177022641939874470676560091179194636818041327770473721371136964106`6\
0.*^13*y^14 - 
  4.293718619808782100355314698629145032538989937859553192244118521859200167`\
60.*^14*y^15 + 
  4.5222328465755744181032459822746540235248445593746046629927460027661332327`\
60.*^15*y^16 - 
  4.9615030704548215549515856259548171601695281666731563362304354881699381152\
9`60.*^16*y^17 + 
  5.6023709098636275458093827683995979587603360406527065444024258400554459764\
56`60.*^17*y^18 - 
  6.4725608649930981217520906773788735274900344143078180203180120335405888649\
07`60.*^18*y^19 + 
  7.6221966419340535050883975735533672362963987213666961340496134841146114881\
09`60.*^19*y^20 - 9.126167869021757221148097422576791717643608441476515136447\
920185889077030326316`60.*^20*y^21 + 1.10882778782941442684759718428600899056\
915126730204497081224726288062141131171715`60.*^22*y^22 - 
  1.3650472577628009652063401121616927605478069129274256772101701577714817389\
53326902`60.*^23*y^23 + 1.700569615529075475883952679652974741646995543536064\
3031799150972819012008583080683`60.*^24*y^24 - 2.1416288641205153507003682038\
4441020847534946399937060367858542749587092179219382808`60.*^25*y^25 + 
  2.7239586346207593332509089722344605013974267819661679191882805264821138557\
19858249723`60.*^26*y^26 - 3.496368824798756391539407029951978793435948927529\
9472748923336868785234739474338051467`60.*^27*y^27 + 
  4.5257397144523063450504807203354331321221265336164589728737446495209984583\
0379790406624`60.*^28*y^28 - 5.9040117253864394292022277865934893136834418379\
30299227753712615737630054322618057100452`60.*^29*y^29 + 
  7.7579891702503105310728096665890929323974165003968030532258084645101577597\
555994423356422`60.*^30*y^30 - 
  1.0263124423119739545400155892248148670668025724458644467808657344231966`60.\
*^32*y^31 + 
  1.36629453828780958663796681250994661612419853252536638396904144823279855`6\
0.*^33*y^32 - 
  1.829650224497247096853515917268420773288202183243246881458838695962034234`\
60.*^34*y^33 + 
  2.4637234506553977728323244083415062881837227165463740126639708149883465432`\
60.*^35*y^34 - 
  3.3348135377250560001105667705025742810121956315527668971058076765052865127\
9`60.*^36*y^35 + 
  4.5360220538222656303582144165650931411743987547134856235202858125349272125\
01`60.*^37*y^36 - 6.198438601322411296142382606607893336624235524935643190059\
1741215169944840383`60.*^38*y^37 + 8.5071194941715233428288624917753904341864\
4565351160685474932502486816185899333`60.*^39*y^38 - 
  1.1723959165269743688622970946767545526888092041245435460304190567852123884\
855962`60.*^41*y^39 + 1.62204918999031377118366681769216001151146873001443444\
900743552167544634349175964`60.*^42*y^40 - 2.25250250887030028714350963864800\
2822143309556742257080097204208913184591531989651`60.*^43*y^41 + 
  3.1390490881932190397955029272243747537098705406391816254016748982702840151\
038771834`60.*^44*y^42 - 4.38922987927878966314092217812364661836372378930566\
448360208599157736351525738562704`60.*^45*y^43 + 
  6.1569700261596175188023285226454241974910146216445460386236264869310049467\
39581727453`60.*^46*y^44 - 8.663035918274720594987752010087540507610911024828\
3006678087896300714246858861729030161`60.*^47*y^45 + 
  1.2224687516467024493271822097260448823763388753361446033422151108680837423\
60939379868595`60.*^49*y^46 - 1.729872777018869033850161148282840111321617258\
6786069695630646650196927715027921522855217`60.*^50*y^47 + 
  2.4544098955600262949987381695117849948914677682959046621184434856280029`60.\
*^51*y^48 - 
  3.4913038568816414636792963208680933038403280470471537119918281645148396`60.\
*^52*y^49 + 
  4.978401956440811299176452382094506185563634896219263046095516046758319625`\
60.*^53*y^50 - 
  7.1155904378246006838879963784855869932847993269050489315697393338040373994`\
60.*^54*y^51 + 
  1.0193189210621543511095077702081074637021508599366568817213672184406488882\
82`60.*^56*y^52 - 1.463353463224950315328649349331645928974191245186545167707\
2738477952967153033`60.*^57*y^53 + 2.1051955449451397514822631645957646192198\
1179236276861892438442879621040527251`60.*^58*y^54 - 
  3.0346300455650187629946102720987753965948289031376181049208839517508108332\
20152`60.*^59*y^55 + 4.382855032295111201167870062922527826556067848972666425\
9179459390953746918037116`60.*^60*y^56 - 6.3418530015875604186923628450167184\
4253111510460317206474888639914320462111216707`60.*^61*y^57 + 
  9.1929359463819885171362931558448430511604922819779549796232282142046034747\
88847586`60.*^62*y^58 - 1.334885703561560291172580515005357678732565738425105\
37319715970532244782481199553533`60.*^64*y^59 + 
  1.9416006142875189653931968874626743670872084540178251137453998565042848691\
47188216291`60.*^65*y^60 - 2.828636764186380935098663490303637118837242267035\
2587662708080033915085085844429853779`60.*^66*y^61 + 
  4.1273626894199851835366011543378386572849573772093318047473208859630482203\
6783568378802`60.*^67*y^62 - 6.0314829663615611828136309532083277891283874746\
73360738099289655301790862594541810495026`60.*^68*y^63 + 
  8.826946838450904569638595828581296735951686508095908304226672982613309`60.\
*^69*y^64 - 
  1.29363501641853289332694595637115051824820882659878872677291850254103239`6\
0.*^71*y^65 + 
  1.89849173125476558808937566651780552701288668320245045002527151829242685`6\
0.*^72*y^66 - 
  2.7898643127928833905255551984168004551169670593631380725490063440228210239`\
60.*^73*y^67 + 
  4.1050403698916494001143478458801957878143201096568443067162313857739069197`\
60.*^74*y^68 - 
  6.0477676122201924134667709759667729042703559245173642301860611591082291710\
02`60.*^75*y^69 + 8.920724619589812463266860942540473020699786814456794660458\
9942030629954431874`60.*^76*y^70 - 1.3173989124969846636670323767808084753021\
80126888875120822065694522048892882043`60.*^78*y^71 + 
  1.9477445679970646640443297782138249689510873772395411977101072544883524901\
857085`60.*^79*y^72 - 2.88290449268303475989603690231611487093254640793817514\
397033404866241459947649413`60.*^80*y^73 + 4.27167947748603734941885079515951\
2217440004517497860993517814114955625699124396505`60.*^81*y^74 - 
  6.3361340752558303353869695140820424601672725060545183881371873050889932266\
074640203`60.*^82*y^75 + 9.40795045290885380939608527548052430837150643296988\
489450257186403946995561487784838`60.*^83*y^76 - 
  1.3982949990050446377886350625687110480904518601698928365094701082420637215\
026832833739`60.*^85*y^77 + 2.08029214901861958814820070125101975700164022007\
524609588214098741261276433768788180435`60.*^86*y^78 - 
  3.0978519821908242266037462453155381766154361111329075274799729847047026352\
12812846693492`60.*^87*y^79 + 4.617397747824650855928895792735520067330542072\
7934671918531616707681423333433535788983197`60.*^88*y^80 - 
  6.8884908041954048701538165677904756783227316604305990874616184136764454`60.\
*^89*y^81 + 
  1.028563979811789623324218444499122086388952161192973718472718253675794583`\
60.*^91*y^82 - 
  1.537126433439265345551937112038569715918657620794109273207572295124728583`\
60.*^92*y^83 + 
  2.2990577665262672455662994115682743330564133769842214577189696446716876987\
9`60.*^93*y^84 - 
  3.4414659418049425908444246386167584117138374880477439193367247471242982902\
99`60.*^94*y^85 + 5.155632651878311628803274363503455432742377397087078662230\
9137148900623643054`60.*^95*y^86 - 7.7296040073611423526714452335220471882226\
2029825529842079563224527671748089252`60.*^96*y^87 + 
  1.1597422802012456010932781153663856257748012654890389037247076482327760822\
242295`60.*^98*y^88 - 1.74135430827458056371752351780977263944309059201340617\
77633208258910195031582386`60.*^99*y^89 + 2.616537175714071022321499210676401\
922451268261586762956975367679428309185012968147`60.*^100*y^90 - 
  3.9343566956770034272519659365938158610817683968420219306412743239897130608\
143774868`60.*^101*y^91 + 5.9199875151496417761569993106064246874757504034460\
6781028836490537817530536379373804`60.*^102*y^92 - 
  8.9137714287375687726917349791511277865722319055741967236743845160862623218\
74112021635`60.*^103*y^93 + 1.34304158202899817921075827888849298788512140006\
737993668002908009073390300207640827594`60.*^105*y^94 - 
  2.0248763725480855245644974726475496046720885138461482693634070080384031281\
53102631189152`60.*^106*y^95 + 3.05479925779521461977933012856655056468047854\
19352464687214490545755729751831029397772078`60.*^107*y^96 - 
  4.611435729187616908878020616651199830463542525794772175116580167814963`60.\
*^108*y^97 + 
  6.965516972108733484128311468242045256033913081676054489865197685139334`60.\
*^109*y^98 - 
  1.052758663845489919314610050986628559204885758906618075951723373324031455`\
60.*^111*y^99 + 
  1.592052182667595055149453058543133962978045823726637761393248274563378254`\
60.*^112*y^100 - 
  2.4089826220111303822954408591203439804417834124456752189672209735470185106`\
60.*^113*y^101 + 
  3.6471445170822190742792565276199086952619513275085172338077527412537353267\
12`60.*^114*y^102 - 5.5247216766506135122686197163681882314855059662910012821\
240446683904010675341`60.*^115*y^103 + 8.373389486661461184994022822479219806\
26208549670559847098500421601915865581042`60.*^116*y^104 - 
  1.2697584308368900393714146886183929589888295376498992255163336472227707472\
651523`60.*^118*y^105 + 1.926484140637155828680848447594773236368610755515337\
23403731948316179192660764862`60.*^119*y^106 - 2.9243544766445950753640497060\
84688910340238133814208408784947796142930998625935702`60.*^120*y^107 + 
  4.4413058133475878623025074283338304678801573487056220901379802392319066534\
10893242`60.*^121*y^108 - 6.7484399700608053970616144569397075640313855990446\
167944889783080980383740228486896`60.*^122*y^109 + 
  1.0258980847643825641807446809401513378405247563940871677890000336498547941\
239010839092`60.*^124*y^110 - 1.560304454586444856283599794855190250942120004\
40853388061424403607647079044700974333494`60.*^125*y^111 + 
  2.3741877574509053778027068040061298489516964427834471773592145425682974744\
64941506255167`60.*^126*y^112 - 3.6142462740117763938503769684874526999633256\
726794046733060810963463909689703738918629109`60.*^127*y^113 + 
  5.5044492490411126260524365243770090527844085535356680133930078547118179`60.\
*^128*y^114 - 
  8.38687220476408499396304102914909298449515612833099782602015125999802473`6\
0.*^129*y^115 + 
  1.2784179721620552864942020497112461171685820670385784614734096895893021774`\
60.*^131*y^116 - 
  1.9495265275289840968124726820747179049596427387064615677718317498669079978\
4`60.*^132*y^117 + 
  2.9741694344462163355056270352292563361378176420851255209364046645792309270\
33`60.*^133*y^118 - 4.5392014259335400689731128339354027691375005510781222004\
898030478479079348862`60.*^134*y^119 + 6.930545042525044890293044016098430459\
9361654930679582750916764421671399456147`60.*^135*y^120 - 
  1.0585870655766711521747541263484484868733717385614409944648352854045134250\
034538`60.*^137*y^121 + 1.617536826778185362123371842774781973720198461894354\
9754104799385408108918920184`60.*^138*y^122 - 2.47256311700025642705176671778\
0850147955075698748086683330862578503294545262168405`60.*^139*y^123 + 
  3.7809722919427144056701781638603784570622390355873055994823412584847930553\
75478028`60.*^140*y^124 - 5.7838876811802074764415762075758043813139236792204\
3145351373836909064287927585901156`60.*^141*y^125 + 
  8.8510311218246899928518873280956431788502174683162575649615706225262839217\
31949287715`60.*^142*y^126 - 1.3549492268393893730378042993328124151704878604\
4461482393825333767141160683034689795104`60.*^144*y^127 + 
  2.0749366755920256326595204489074545430275201184564484475389677502656658111\
2510249929633`60.*^145*y^128 - 3.17860775385136183680343322707469940085430073\
46954282384185930343796932299888234403563507`60.*^146*y^129 + 
  4.8709867195217022446120848024803615694604713668694807820022090705114993`60.\
*^147*y^130 - 
  7.46693847451168471217703388709267714783419560713260956866436217659145685`6\
0.*^148*y^131 + 
  1.1450160602794658544685870284818221279055079126712428308953404251137591123`\
60.*^150*y^132 - 
  1.7563932950624046603043500262563528853865485790891619567291001061089907518\
8`60.*^151*y^133 + 
  2.6950759497322483568247690788284397045059441316145662780118179232904199725\
75`60.*^152*y^134 - 4.1367302221310145819039539766431162315177409512589572307\
854363132499494554404`60.*^153*y^135 + 6.351529162706252891826394264093437984\
06045976721141214810808437661465934466678`60.*^154*y^136 - 
  9.7551128918733294562868442763216043280738824394735532464827035881974683859\
79136`60.*^155*y^137 + 1.4987087823879615333718802296630472495298620914822989\
8753229423063449108482675011`60.*^157*y^138 - 2.30319781877947533266420067265\
5802508114312914758856259744258405559777929197701856`60.*^158*y^139 + 
  3.5405635378004358352373483361717487733200469286569036639696844950416390797\
000077493`60.*^159*y^140 - 5.444260236255195566966465114219266852648583786095\
50023454101479791517466971719624205`60.*^160*y^141 + 
  8.3739217766354021930284569411775630429830119321405536062185289921304151552\
6798315197`60.*^161*y^142 - 1.28837031035003261324210580779916081304919118335\
934705445156662159437010175866761378676`60.*^163*y^143 + 
  1.9827711206666743943011943114921633956491736553026723774448151048777454620\
26991282723889`60.*^164*y^144 - 3.0522692959703831693420285662491415179961965\
859121782984529861446742365059976759392054911`60.*^165*y^145 + 
  4.699913356791649181693245906683133221016872651040717566668919937756625`60.\
*^166*y^146 - 
  7.2388901125077936601362394694956609478884679215674707967562645105154354`60.\
*^167*y^147 + 
  1.115238274328205122408398897336607641472540580767758820389740517212131613`\
60.*^169*y^148 - 
  1.7186021476669406030834410031365695449979600781614780489419762779330108196`\
60.*^170*y^149 + 
  2.6490705338266517191612907089773581961472241127963766337439455465507462780\
7`60.*^171*y^150 - 
  4.0843287938586978112435977323588330198761528780693204262161953737134981041\
82`60.*^172*y^151 + 6.2987651730929952045519959393030217489195129254299131716\
554435742440392012569`60.*^173*y^152 - 9.716195842140567684324841428044000920\
46755178513180674989790611639218235255693`60.*^174*y^153 + 
  1.4991387337111541851557300866829303171609042908815875547840373608001315827\
932536`60.*^176*y^154 - 2.313613143726379289633272541819468657863562877794209\
07584358676955510453682475923`60.*^177*y^155 + 3.5714261045219833991880368219\
25739822989257332680234261781632607136694038487515626`60.*^178*y^156 - 
  5.5143367586188343928659604181661672642129105428178547101186939026855413615\
664031388`60.*^179*y^157 + 8.516169536630501583814548085032137415156610050825\
7887387801498275090048824607506106`60.*^180*y^158 - 
  1.3155078448196522625098912985862833291474569904528376362145831996242494785\
834067417479`60.*^182*y^159 + 2.032541735245350084261404792609987763514084154\
57380446544559345991971329277577068265515`60.*^183*y^160 - 
  3.1410956931281206044240294972969547903534225329772167083354273081398547426\
58370635181646`60.*^184*y^161 + 
  4.855314104958849923488247384782215843238627173595366969386599538435726`60.\
*^185*y^162 - 
  7.506660726156815132690453114389143867168930152433763240810135121200752`60.\
*^186*y^163 + 
  1.160829361405780706658394752689764245843155003819136667358529277303399531`\
60.*^188*y^164 - 
  1.7954817233863592619994276062792215773644113294621207538433432239949864315`\
60.*^189*y^165 + 
  2.7776881710129875253696817995412994626274280326221547795776296199155406279\
4`60.*^190*y^166 - 
  4.2980829730595557169590423791584621210152445715834625080609628976847578289\
21`60.*^191*y^167 + 6.6520244168445920389861164686949719939395053547740173795\
924137210934750486694`60.*^192*y^168 - 1.029720966682855945939122129131232488\
319147491068761253632286045491170965399897`60.*^194*y^169 + 
  1.5943032262703274102712864324312293392606813341847077595563275188268000611\
80428`60.*^195*y^170 - 2.4689194855844795062072376339256824866338701868208313\
5492470420828275361410227046`60.*^196*y^171 + 3.82407644722059858694061636607\
1187119231641294578763750148367060849145789396299236`60.*^197*y^172 - 
  5.9241883873332708552295939204221855213066444427497918424513921428164269166\
897627826`60.*^198*y^173 + 9.179369441587998129667359162896527668454839598747\
48775327263906983939215756161011103`60.*^199*y^174 - 
  1.4225829068531993114243356029030714633134008995600100841450879733312256819\
688821182133`60.*^201*y^175 + 2.205068785918166476751608206547143766617140577\
92968750741140540755019294020573101887647`60.*^202*y^176 - 
  3.4185788560870077631144158015050450661411173584878719629785624337990870155\
10503025898161`60.*^203*y^177 + 
  5.300868978598195831115073512513593831656612916845854204234358067940449`60.\
*^204*y^178 - 
  8.2210191916814037205362044594669210026314342531326448249576753342872783`60.\
*^205*y^179 + 
  1.275206479447088847436269736402390492384651605998978795616852019551001196`\
60.*^207*y^180 - 
  1.9783847820410608848158627318487090179117771578650679666490669133184587249`\
60.*^208*y^181 + 
  3.0698388568057156288888272209606594342217831376522434998926063094224609125\
9`60.*^209*y^182 - 
  4.7642455192391184581925676899621533554318592763174019500271028382927685747\
2`60.*^210*y^183 + 7.39512666419267131318866589055111135394724847940714947974\
49646240492611032872`60.*^211*y^184 - 1.1480722749148340661693358333614039542\
44671500865213435794496152374315604656874`60.*^213*y^185 + 
  1.7826422092481103498908758281666698354174428298864986002187756695531577211\
297556`60.*^214*y^186 - 2.768405564528186868442420352140436474613519390534691\
96699172925098513545380122122`60.*^215*y^187 + 4.2999663131319958504472071348\
80518053529343024838504119910680893927508462726867978`60.*^216*y^188 - 
  6.6798922463127258156708052996535568328650550484296739831877173103150159918\
450586088`60.*^217*y^189 + 1.037868159824191908979402606827247872226153558475\
310971888064324668101262176196277723`60.*^219*y^190 - 
  1.6128074630477215688375409672442616222407803756860190931295197395446166488\
592699059508`60.*^220*y^191 + 2.506627219632206410884905190068706060610242030\
86849407453309442474250238961533961963539`60.*^221*y^192 - 
  3.8963967114126233936496774197052627048284883918232605310144627196540781313\
96928012211051`60.*^222*y^193 + 6.0576208078382237716664944168199524873322708\
056291440658463831488798223793570680404898814`60.*^223*y^194 - 
  9.4190221776149291768797216144597222752701306909663488404451124941214125`60.\
*^224*y^195 + 
  1.464784396471808665221909566659219535232931693216437717762289608238138598`\
60.*^226*y^196 - 
  2.2782694246407603867072105878196759987803925379708879785363787024529712619`\
60.*^227*y^197 + 
  3.5440455975721923742690740100112984945295875664655891431231966671061457432\
8`60.*^228*y^198 - 
  5.5138598525820612963593634830655672408487436582714570622501462747502875123\
95`60.*^229*y^199 + 
  8.5797319520847459667625766005692613757316840715027765405183353141051269937\
87`60.*^230*y^200 + ls*(-32.9817529982545154883912740757838635963112980682017\
5268890195276368757173196113`60. - 2899.2377766140319578977638679346536793107\
3987261024253279596484592908595972498105`60./y - 58734.8691394240738144601596\
3702802178408970832445424842621792445772383601627837031`60.*y + 
    199195.326989494932715587797940689054958370107290253142284911546459180730\
09510349391`60.*y^2 - 1.02742139155989152504199549969200759502492435145828014\
510897748366044011178809743677`60.*^6*y^3 + 4.2967928845839006139470183837032\
3232064000829881986638075995795613626825703174535695`60.*^6*y^4 - 
    2.00382219359546264251094762491459190624857601556814915698758337422501564\
0335751331684`60.*^7*y^5 + 8.229683010152540864087712797209067992071162542278\
089434133395497034028804327461662894`60.*^7*y^6 - 3.6600675285465615664910598\
679689725117029924824443571676766636147934422561518735243396`60.*^8*y^7 + 
    1.48582707814971227895251660622369236815653083703314228953603612966442536\
624102292979631`60.*^9*y^8 - 6.3515643433099681249854364458550262133526107442\
3944042560674237930460576815184047920032`60.*^9*y^9 + 
    2.46416077479350694246121050346941380248601085805249605844443159096339745\
756784808108066`60.*^10*y^10 - 9.34046512380441990963015511841253606914032061\
0340098904648779436484674457794049554748156`60.*^10*y^11 + 
    2.43285072253398921288132524772007182476766272582670058859963806598939760\
80602537503939371`60.*^11*y^12 + 4.268474888231305103257029172702750403968200\
7788149383440174383946947288848736244923051218`60.*^11*y^13 - 
    1.87194689957906301486388155978696504809037401811549926832041956882581364`\
60.*^13*y^14 + 
    2.70234104933081592995759551084984310636914820158179555122891606804959567\
4`60.*^14*y^15 - 
    3.38578579713831523323118310959452259662369065267251598378308142281306140\
02`60.*^15*y^16 + 
    4.09108485838675520474722058773666485732651124596025367376315723106658078\
565`60.*^16*y^17 - 
    4.93599681836968755908499002778994327890616405980520843462872898605716762\
2335`60.*^17*y^18 + 6.0015364107953810468953075376523955770997457403279130875\
383109988877793601656`60.*^18*y^19 - 7.37695700664589725674483801665769924044\
128662654034304008837823239376211680096`60.*^19*y^20 + 
    9.16932943753500697422954338083207993740345838646659282533654131281952244\
7403252`60.*^20*y^21 - 1.1519951766795572509638778907639805370869542148578238\
6922733511037799343014969824`60.*^22*y^22 + 1.4618536906112823979085372215966\
73787222792534088973191018643090988353188695003878`60.*^23*y^23 - 
    1.87232298397209062031981683227395425295636226771173441894261415784829608\
52184448923`60.*^24*y^24 + 2.418705660411659230915111734418085171889714277863\
57855624110285386793592543160914132`60.*^25*y^25 - 
    3.14948902791709415239670547799085728512232841328045668756177704998520371\
1955318873237`60.*^26*y^26 + 4.1315014547214196640819436398510016577277182727\
753140209739252863980805216211122705324`60.*^27*y^27 - 
    5.45715820482780030776702900711299286757045201263289960107815578079650078\
820746456219252`60.*^28*y^28 + 7.25466622110146317223630411671619359932333250\
3170409243868299995358818520211577430903353`60.*^29*y^29 - 
    9.70243698444078075879253194633881672737205816256150529110830044171138372\
02477698125965137`60.*^30*y^30 + 
    1.3049490407019579811382694126606160919853566278366867047421490231722012`\
60.*^32*y^31 - 
    1.7644407311867434162842625195282904301630600481166299176417256994213929`\
60.*^33*y^32 + 
    2.39765036493646277110003058541525833149179822059854837224076248841498764\
9`60.*^34*y^33 - 
    3.27345125821767024961161398131843038390940666399949773963380452662471423\
65`60.*^35*y^34 + 
    4.48903948162755620149023062043329811357177534798760565332110474733576853\
227`60.*^36*y^35 - 
    6.18192814864423271265120149733671222732594620122383204166383678517624730\
3182`60.*^37*y^36 + 8.5471466826016468629924821198215478204720134409281419060\
431712765079884373571`60.*^38*y^37 - 1.18619511380726284451165712786794532595\
8192780086509479365667402446438398486149`60.*^40*y^38 + 
    1.65213918515234634263916128083209480767745224585149241006662502896945998\
7029772`60.*^41*y^39 - 2.3089601523137389784002098291484758264473189187999291\
1371396906163975436037222519`60.*^42*y^40 + 3.2373881738718876956565339012412\
8524425495349286816246494962970712393597557874719`60.*^43*y^41 - 
    4.55319045569636908782478292684754136652950756259486725864539318956444730\
67135409201`60.*^44*y^42 + 6.422708747763061531219075694448538116122491054892\
30193159524041623900014228137241267`60.*^45*y^43 - 
    9.08541513436988280949829418096064801706624756759407197093901570337250607\
5119935535751`60.*^46*y^44 + 1.2886707383666863817603414486704065647100916482\
416552346987677032500577308084047200303`60.*^48*y^45 - 
    1.83256645672071224344223593905029993834353758690362625240995101519306814\
0104664063513964`60.*^49*y^46 + 2.6124689852045800767612058080446390516284487\
021748662173118679874063245965193358344436092`60.*^50*y^47 - 
    3.7331217178793854796832769050867823721986389980706598515096903694044677`\
60.*^51*y^48 + 
    5.34664510448301131537532103258451915479182412150089076963751757740797006`\
60.*^52*y^49 - 
    7.67431839148666275805335331094058484925451437356234594837907005808267883\
2`60.*^53*y^50 + 
    1.10385192459318721285415116371703074976512810754612495604052898389416164\
7`60.*^55*y^51 - 
    1.59096184079909988709716194705224220739216982125143046420564623975902196\
4714`60.*^56*y^52 + 2.2974917627117009191782725106640706628998156412254938403\
233037709227524172825`60.*^57*y^53 - 3.32401156061395514325019810730331183394\
338553071600955570757018617676526922655`60.*^58*y^54 + 
    4.81788267105216858941236457907730465166174962439627016525123936938711474\
5549072`60.*^59*y^55 - 6.9953163252013465169559036592426995406765096756317506\
124910176670423854358823137`60.*^60*y^56 + 1.01739521680066055448871652302148\
0171258929728285953213364289029138246525124484629`60.*^62*y^57 - 
    1.48210274350929637830871184919163245705288295678613886107982028700077728\
74088357877`60.*^63*y^58 + 2.162467346302060489752501293412435177465123662992\
88797864747030386369230563786159938`60.*^64*y^59 - 
    3.15995532139833722764291830922186300244440180992621715529155059245136402\
2699459171629`60.*^65*y^60 + 4.6243539216230341711184668038994646946341257465\
816274381627687796336016532858769458008`60.*^66*y^61 - 
    6.77703224852230152830707751579681281814610479943938636782636180294542296\
783509676171612`60.*^67*y^62 + 9.94550838077104163529383589251669880852148972\
7295124533370205216609763635527703296198041`60.*^68*y^63 - 
    1.461486659054713703145535070559439368853330172855530555267736161190075`6\
0.*^70*y^64 + 
    2.15043086097750373355461844353722219750816330350673642775072354646766632`\
60.*^71*y^65 - 
    3.16812272748001644384390546010807568317989478610745124761841755249939585\
9`60.*^72*y^66 + 
    4.67313433224744164402501475147383395842782402246525458996304108339603330\
43`60.*^73*y^67 - 
    6.90126753488693552545452046285019333354807306383499269163872921605008698\
674`60.*^74*y^68 + 1.02034967542157849039855596628026144763178205883957305539\
75894635934746883281`60.*^76*y^69 - 1.510270123708384928884921426213713595505\
18235104786244381798322778700713008414`60.*^77*y^70 + 
    2.23785591745361290300086813628919087930849090862359785399045266687720371\
6594344`60.*^78*y^71 - 3.3194682266925125449223118796284008200222246270035290\
091544807686620451761294519`60.*^79*y^72 + 4.92891533727147166359452894758940\
989065452842759362023848694143024181178294706213`60.*^80*y^73 - 
    7.32602999099894568715661407048695053695533152186557255209253804306692972\
7978296713`60.*^81*y^74 + 1.0899561712581849432390025203210409127734781602344\
6150472325165596876253377405146602`60.*^83*y^75 - 1.6231600765411058288856523\
55339396441280727992925372747769038519178117384777727142353`60.*^84*y^76 + 
    2.41944100686162646537723515645865052519382284603678017519116084420640241\
09706118320501`60.*^85*y^77 - 3.609606719198569691016958924658900845455193875\
88754456972180861641352010262249429888891`60.*^86*y^78 + 
    5.38996668210504632736275047636991567075905923688176758372420398369091371\
3574676719478143`60.*^87*y^79 - 8.0553453757442389146363582214325820758641133\
883117612452409742903349131990476277665497088`60.*^88*y^80 + 
    1.20488343760007171501596952171919869206878299713065707357197338180364446`\
60.*^90*y^81 - 
    1.80368174862719115423606915721903165451846216104746486126613025171295879\
4`60.*^91*y^82 + 
    2.70221768527463331480440319437551998575417940287208054837283227852344092\
23`60.*^92*y^83 - 
    4.05152139079277025309826405819737025486456153642689295563045234640548539\
29`60.*^93*y^84 + 
    6.07918621571280895390481988293434680981188337051612161690050972720972648\
0239`60.*^94*y^85 - 
    9.12839994627803514082612155101390796074881106109035684132496158326854631\
223`60.*^95*y^86 + 1.37169776605465566654804889047731099933110988473627526345\
2396193773337479112394`60.*^97*y^87 - 2.0626695916710884740637505993241750299\
681361235242274262263078977689574750268065`60.*^98*y^88 + 
    3.10385558350610122519197003677724609714579502207897318108964371775657324\
07616791`60.*^99*y^89 - 4.673769822991180456296868403645643878961088646244540\
369042588354715880940096074086`60.*^100*y^90 + 7.0424000826486903785597082878\
483404180044165942011287595216549833538249359268767133`60.*^101*y^91 - 
    1.06183105038890646061588276239392563713366554439410269079342874686902500\
8091327418842`60.*^103*y^92 + 1.602010998517864377754120875057201657391982224\
5458162801837707999596296488281983566034`60.*^104*y^93 - 
    2.41849444244501926470986581649546112947172509148447210172282984615379606\
523297138585786`60.*^105*y^94 + 3.6533273401777827624070633092246630608673705\
78661912234459294891511499783483771546673778`60.*^106*y^95 - 
    5.52192511758854558642014502563690877133449299987556341352153622533331668\
55564402393831083`60.*^107*y^96 + 
    8.351136436447021624794438946091331731012859524158124123419743487174698`6\
0.*^108*y^97 - 
    1.26371358355571411757121284785222667924220033123540931746271133699859775`\
60.*^110*y^98 + 
    1.91335149410694812290309835650440717283056528562735835094178539888412537\
5`60.*^111*y^99 - 
    2.89853846867543328591311040699740582209987710593553078085423253730223965\
46`60.*^112*y^100 + 
    4.39336103158961930578009062406484500339483751567993308266989154738933633\
719`60.*^113*y^101 - 
    6.66259915517077017890827492852676310371552592140444488381403648633484208\
3994`60.*^114*y^102 + 1.01091589757517602936671260089407877762420175379794380\
939779226172976417845198`60.*^116*y^103 - 1.534640393088001459678415199023776\
242357276480190327925951324473081847008792121`60.*^117*y^104 + 
    2.33084992802646975425216832610154612892370127950020429524427878309314756\
02473176`60.*^118*y^105 - 3.5418815743328580277874633725913184627885368903105\
7036348168230854579601401956118`60.*^119*y^106 + 5.38470427638373637618781546\
8940502870624099193560214963326655340363118018828726015`60.*^120*y^107 - 
    8.19018940182827912732371292265021984359641601434548948119719742326258956\
35991991256`60.*^121*y^108 + 1.2463114194447817512845747436040120633125804435\
66897168228593726532873139676078019967`60.*^123*y^109 - 
    1.89738787104582250208333564326251088695514753471794813453799623466687342\
95565802111483`60.*^124*y^110 + 2.8898749807500314885413257302923616264899013\
1519204129195917613093988220974354016762508`60.*^125*y^111 - 
    4.40343861030604394599580220939026921491065719156776656019212299709449757\
3663564564908484`60.*^126*y^112 + 
    6.712610536592308451681923634895835969005357383153877915143432413651725`6\
0.*^127*y^113 - 
    1.02370379302669560398667614913591293020473217132282160256265653773196328`\
60.*^129*y^114 + 
    1.56184295035599777715457393021688909691757242532053256819110269640005072\
5`60.*^130*y^115 - 
    2.38384222775765971417109489708617892692298483792641079120550644238868492\
93`60.*^131*y^116 + 
    3.63991919785107358190748821000126230694700738349824343281267683116007255\
557`60.*^132*y^117 - 
    5.56002993654736319028769524266865850457589770229713719202487114701312950\
7347`60.*^133*y^118 + 8.49631898000065200846834919206185834032193022698276861\
50090178250603282075208`60.*^134*y^119 - 1.2988230580212918077648739251837453\
31441602546935280973718680888168060889803179`60.*^136*y^120 + 
    1.98624104622288665108615033993500655360409742919570884689281494814348051\
06159959`60.*^137*y^121 - 3.0386035557919383291334720404849682310214654731175\
7717405464399530039699567623034`60.*^138*y^122 + 4.65022180042693828153794917\
8712193520525637933198563007901838182795048999377610337`60.*^139*y^123 - 
    7.11915261450011795789099097339395760420088737944401182135641334808303329\
88666314398`60.*^140*y^124 + 1.0902735599015687273456936416319994213162824072\
10854513099883154094264770706202519944`60.*^142*y^125 - 
    1.67029349690975207859112757411272256944049419161241826916854253225082340\
9614172485538`60.*^143*y^126 + 2.55975194087833256181578816732698988853170262\
527266423886645432517800080632864985914674`60.*^144*y^127 - 
    3.92417579753306604473340950488572519126457524785114168063658344310629168\
8026525997296889`60.*^145*y^128 + 6.01786260204376724941232732147012456297088\
73673313379784338398661278789765414598813549119`60.*^146*y^129 - 
    9.2316031563829162762533912759292286838168590249523248821874247288372578`\
60.*^147*y^130 + 
    1.41661191256263774533968202199298302568064182751388290456621272398523079\
4`60.*^149*y^131 - 
    2.17451026042459162963779039543381412007201327343864711347797416236276317\
35`60.*^150*y^132 + 
    3.33892600560954103257921630542106795328455618279851677615220058747272518\
932`60.*^151*y^133 - 
    5.12843538760210207109544019675018531426009814706079372836205438738777857\
1116`60.*^152*y^134 + 7.87941154590281911436511645279636193327245002223861045\
94194541793114443109933`60.*^153*y^135 - 1.2109649381909061182027922718386531\
15632957220895343252132192874181444554841842`60.*^155*y^136 + 
    1.86164285911421844698058040373164743572613294039094903130807537986291834\
08197567`60.*^156*y^137 - 2.8627693044194112252669966349193073009795726165871\
0373155688901017538544013154034`60.*^157*y^138 + 4.40351748758767782838507036\
6814966905539058294240974437035325535196659251841102822`60.*^158*y^139 - 
    6.77539679879775775891348783983183469129373160166671786127619268572613594\
68238054265`60.*^159*y^140 + 1.0427727224755244471782186926852228088579458730\
15288700601183613903567228057713208312`60.*^161*y^141 - 
    1.60532447296432760174233540858192783420008694852537534520311965187304014\
46959384641417`60.*^162*y^142 + 2.4720234238231775174269034935719198756212999\
7417841466349941643464824761775056808147802`60.*^163*y^143 - 
    3.80765257968776017789819085181660185914136868305713424113903210015395513\
2924922423945244`60.*^164*y^144 + 5.86645101660407422550519617729122736890189\
10568579624054340847349986343469337589552638392`60.*^165*y^145 - 
    9.040770302506407573897216244155745010710739569821950404427238377231655`6\
0.*^166*y^146 + 
    1.39362445888924358673341071643938358107017815661129508087076609264556182`\
60.*^168*y^147 - 
    2.14879476720708762664122937038136672296903622445295996477742284410922023\
6`60.*^169*y^148 + 
    3.31399244600014821869542444591450216020280374100134586772920321661260758\
03`60.*^170*y^149 - 
    5.11227330319239972606177393391445630095094620621867496480255896132501195\
269`60.*^171*y^150 + 
    7.88825946778856208046768115530008529655050319475945215725968978502552799\
6633`60.*^172*y^151 - 1.21745107179856129411429444972310396505217786818881827\
610392064476350945307219`60.*^174*y^152 + 1.879419405505683367440391472077384\
059458169320394182486399314996667432150171214`60.*^175*y^153 - 
    2.90199353898026315203321637554979595752370375015542374309139984463173153\
60494312`60.*^176*y^154 + 4.4819646585476093606433467471120284655790759214199\
92761702158267609266872284032`60.*^177*y^155 - 6.9237025051742761456043329519\
4132108534860071522793918252559398911405702790828007`60.*^178*y^156 + 
    1.06980620382477042855784180049718897651408846400025930062591708324684448\
793846583597`60.*^180*y^157 - 1.653359698115298982502985741424225674678659759\
277971559656694875750772625306659027494`60.*^181*y^158 + 
    2.55578259163220511311979299300915200176642073182873273328597411098073014\
61720921522094`60.*^182*y^159 - 3.9516058457001649937656272787824922925104422\
0025390286462087054553511281075155182558013`60.*^183*y^160 + 
    6.11104285411008026648807627603636694690766502018922231085775914169899785\
3628422615082809`60.*^184*y^161 - 
    9.452526562896013767426652546655614218230335275303832057152255897629798`6\
0.*^185*y^162 + 
    1.4624136777386526867467139881963447382962636548087254773765518172781286`\
60.*^187*y^163 - 
    2.26298273416088217516204472080867707094100012337407979673257507539681757\
4`60.*^188*y^164 + 
    3.50251364842413937217644744840104256854975083560342989331034782609229910\
89`60.*^189*y^165 - 
    5.42206820802451279182171847211974595091407835053160947160871047094244718\
508`60.*^190*y^166 + 
    8.39528857207070477473439491242842527629168393945683392235956819672334286\
5571`60.*^191*y^167 - 1.30014197227793773940647085435653507645377302421547109\
093215931247608423633269`60.*^193*y^168 + 2.013860716434244015734123366239431\
494853644313538638127105054591541467360244516`60.*^194*y^169 - 
    3.11997134211570201665102861125313727134017226564405506247771252692720771\
53521262`60.*^195*y^170 + 4.8345197726735558940354413962543685264292623531138\
7056280064833697264255104126623`60.*^196*y^171 - 7.49267151453809052910768177\
5195513491279246335558243856139031025838508171885373212`60.*^197*y^172 + 
    1.16144790102706237404954117382990189354419572306017719429829589447940130\
690341046546`60.*^199*y^173 - 1.800700765185435703342353256117352394443206198\
652598202588093616087929698217419569402`60.*^200*y^174 + 
    2.79229464291198418441380809855895931661704491827008018841564497086383570\
33072690590163`60.*^201*y^175 - 4.3306983421514934497914444179479003726252903\
6500852897320966362981481691022760469993848`60.*^202*y^176 + 
    6.71785698436916224754748837575363972502913583323810010841881389496029744\
4696102507461537`60.*^203*y^177 - 
    1.0422666739470547252523923298076143496779314512687137438079043850506057`\
60.*^205*y^178 + 
    1.61734022671045868131683765008756859744645868520028311135471352135430532`\
60.*^206*y^179 - 
    2.51013766574954936767580957881016322264101894842290905576308544422376168\
5`60.*^207*y^180 + 
    3.89642657846227116987930092564420014752964847569870176821907913478193698\
8`60.*^208*y^181 - 
    6.04933256875666223080934849221861254966313271288256938683520545921446666\
654`60.*^209*y^182 + 
    9.39333147068218722778393425519338948729549680716453716238236773968074201\
1437`60.*^210*y^183 - 
    1.45882194069605947043076327029424068949006956634116695376367179941804222\
762`60.*^212*y^184 + 2.265972409655562524354215347233609309394080594095364156\
206387017749717431730265`60.*^213*y^185 - 3.520269351178175755425382214538415\
4551633145466857118289738928458862836207907547`60.*^214*y^186 + 
    5.46972361893803141349380967025247630873227525696552995841250508329723259\
785285809`60.*^215*y^187 - 8.500067173180187073263460860638489451056775656001\
838867143485159342846232511286022`60.*^216*y^188 + 
    1.32113168743721252458974756233532343675845890188984368290561837272945497\
804274762622`60.*^218*y^189 - 2.053694954504901268695051630048967186846368162\
097116744245615419151044223188146324336`60.*^219*y^190 + 
    3.19294287645456189935186748694602073008488597012338514482364743328093180\
29448804708323`60.*^220*y^191 - 4.9649064350872966466368990451244125005159114\
0819341197288365471991619986666148693658401`60.*^221*y^192 + 
    7.72138178704534374155234924024353979195043621898278738707182983863620523\
297011201585743`60.*^222*y^193 - 
    1.2009982258227641669461273469139528409151940737062556604622737427622838`\
60.*^224*y^194 + 
    1.86832505332965224091896827722028234425520000303789841086363783228394165`\
60.*^225*y^195 - 
    2.90686326655209065877644716860077358709060807395606222265545762857594079\
4`60.*^226*y^196 + 
    4.52332962042371738950588452794115026339421278604088205749823076385793251\
76`60.*^227*y^197 - 
    7.03967673281501975169417166004316261085589152063337330886939343886180186\
384`60.*^228*y^198 + 1.095739794279504141516623161700121491607976088300347699\
6649919845935368218637`60.*^230*y^199 - 1.70577517473644408714620726628673262\
366555679928695902807385927387482704986964`60.*^231*y^200) + 
  ls^2*(-661.5459202055404168532294063743115597932773760404068602718088032738\
8803767727832`60. - 414.96668729026449936379925923928957385384824411262345344\
585152623455954924564317`60./y - 8602.364421363911349992636632582314816823857\
62152406793154367070974547443202867357`60.*y + 10969.198906892615117731974971\
72055300275680521230007342554837214138910369829847995`60.*y^2 - 
    53645.4692438392815299153851638831540657555392918504441502094490693255253\
0062009466`60.*y^3 + 111507.2978337496283806911174771941224278051836621694818\
3619028286056834878890015945`60.*y^4 - 1.050390028178252631989495371338087438\
01472086487406380221856037615145447733237379171`60.*^6*y^5 + 
    2.19238067595011470568708079128437000670797729095910389380620320821301316\
957589350891`60.*^6*y^6 - 1.4128695500629028387634008247151576767152143504490\
65844361973462559210695604353336606`60.*^7*y^7 + 1.19175070423638006604629109\
0643635634028349621318383863534135504147005823393835050463`60.*^7*y^8 + 
    2.19095254499443935010895938067134107467113538160037300351882439759091937\
5834469533218`60.*^7*y^9 - 2.030665171712035619717309351191967524644118766148\
7581422452671258234285847227460667726`60.*^9*y^10 + 
    2.18582769142928179355873538712008905678052628321752905181278654930128414\
1699782274498061`60.*^10*y^11 - 2.4588699198938234064845591584390235211393060\
34385781839553372623397771493341527819127928`60.*^11*y^12 + 
    2.5614175359069309093562185343832133794423659331623178061899738554863747`\
60.*^12*y^13 - 
    2.7526658813112032603999972981625138110067063808934046927910494355505573`\
60.*^13*y^14 + 
    2.99581505912151302777815470602591681047772380219690647296274791068822656\
7`60.*^14*y^15 - 
    3.34210217534980804044186666986717996358960753656231818224381589793361989\
58`60.*^15*y^16 + 
    3.80604129674107664520397847820514006747923879798903918574050810488931953\
671`60.*^16*y^17 - 
    4.42318270329010252271827764028193140189784542187996175341807980470054267\
1237`60.*^17*y^18 + 5.2336365488799890088870854318608836114947708820391950067\
140813350561267227377`60.*^18*y^19 - 6.29414588006786418856362802212871387492\
066302974558846355929515761480507786297`60.*^19*y^20 + 
    7.68041978872871718746744530200362398613101340490575705358830346728179556\
5912336`60.*^20*y^21 - 9.4955494508013105990238873419969976917528400097732403\
49478244057932691287432672`60.*^21*y^22 + 1.187943272788278761106615350573795\
053892228911178693457858145350081794744881081352`60.*^23*y^23 - 
    1.50226113965022098104059239243076114058062996066343483482493029350557616\
43740745064`60.*^24*y^24 + 1.918517729239457971726190627917561035875101840437\
44240468931905800070010522072424176`60.*^25*y^25 - 
    2.47232639119641815981102018684345141316363621158463985318192177388705835\
5010021179955`60.*^26*y^26 + 3.2126044830755699934045048305694671284985005430\
469964673597008386453929869281179334696`60.*^27*y^27 - 
    4.20676230808775690985337743393881467237100833855672492934607574712609961\
825898058143895`60.*^28*y^28 + 5.54799478234247018907046420851915228415977015\
9839802030576719189230400649340079883116298`60.*^29*y^29 - 
    7.36555416629621495292606429063078296210054677408354918873249501720521899\
63262620987453254`60.*^30*y^30 + 
    9.839256861033636125832380983075436119301084935000170722859810740071227`6\
0.*^31*y^31 - 
    1.32200179466206624002771613076336544892064774406809198407714989580661344`\
60.*^33*y^32 + 
    1.78589849084775616497427354839259499838195675614928496390641057547998357\
2`60.*^34*y^33 - 
    2.42489642328275153212657113252215827509801162202202091616247269789455733\
46`60.*^35*y^34 + 
    3.30834559478281792607434079889930103391326911268925079870362990155447239\
388`60.*^36*y^35 - 
    4.53409578183980306845732171474126255842522030898464011861612938555299975\
2255`60.*^37*y^36 + 6.2405602454134639392676498770416803404490764549609260133\
680654781858053688079`60.*^38*y^37 - 8.62401289319582799134537872042064337218\
581502768336561486338082464602143676575`60.*^39*y^38 + 
    1.19634370716384618555925563447997186275743680299497241878873563866776336\
73425239`60.*^41*y^39 - 1.665628966516542557247259204836520986647067537629033\
96314278088749473123695012999`60.*^42*y^40 + 2.327006868624077379161192762630\
121573605204224271700342373952689150774773681921196`60.*^43*y^41 - 
    3.26167985962324478501372492032774214419861882516992656634470830511852454\
82405903258`60.*^44*y^42 + 4.586080243225394129105586092169660735884722216908\
29543955241591936073520391484180744`60.*^45*y^43 - 
    6.46748951439577464768456911905265785308690285411308192809004366115539176\
8762007742348`60.*^46*y^44 + 9.1467118297399119007722523494043443920945332419\
483011392468787428776049442168587334972`60.*^47*y^45 - 
    1.29710389895939636283844424241985727112279776414333615250891219220399859\
3851847860091051`60.*^49*y^46 + 1.8442251149031683764710612679967498340294985\
000477749154540586603754575663869758848874765`60.*^50*y^47 - 
    2.6286614523535260162648063521869325427433138856372483922806501736190091`\
60.*^51*y^48 + 
    3.75571031249799783833953111114136278086256590306515908560256271353577396`\
60.*^52*y^49 - 
    5.37828875646418462088307829617013677330262496879183464708878958903224686\
7`60.*^53*y^50 + 
    7.71882439044833699962517563700010155889032211712035195327898011231282467\
62`60.*^54*y^51 - 
    1.11013543365014385915776222778835262964509071151432093664191335526427705\
968`60.*^56*y^52 + 1.59986529583303372135944200415085962728876951318833159793\
10757815313823876193`60.*^57*y^53 - 2.310151131707982698044345858935768086417\
28281476200234266841946311564050562852`60.*^58*y^54 + 
    3.34207043999279873512808586786229789333074628683854981702268042443686654\
8185801`60.*^59*y^55 - 4.8437246833870357156525328420359291844482921610188890\
055544488566630522523888385`60.*^60*y^56 + 7.03240604609297502606962075660091\
395945113046644101579425503447906445539326006064`60.*^61*y^57 - 
    1.02273361146243643722496244712029120500462102068746392069725426694697527\
65022484551`60.*^63*y^58 + 1.489807146603507693875297737703538645840999307025\
80340051949005052728067207984030574`60.*^64*y^59 - 
    2.17361498540485660310313744134083919445026797157108709790925909344655967\
4984429946565`60.*^65*y^60 + 3.1761245647044663986693659678936214257744611277\
289229426204720627053019169530290774253`60.*^66*y^61 - 
    4.64786158740966646927797875570049638227127403783267980757602554430986315\
441061665656042`60.*^67*y^62 + 6.81128497552058393326801656860781371655466238\
3206872428360452799192439261587631891597175`60.*^68*y^63 - 
    9.995523582640042353766375974073766095731449181585268839017781960399892`6\
0.*^69*y^64 + 
    1.46880458439777978062860870554257323592371004197066474310813949360032815`\
60.*^71*y^65 - 
    2.16115872308576763946665899753786436844145560712530533416954604742795671\
6`60.*^72*y^66 + 
    3.18387851271530184724150765578654404035286697945489479523843220854523047\
65`60.*^73*y^67 - 
    4.69631538144686727232866051680404985158514155743252442434778361272134027\
341`60.*^74*y^68 + 
    6.93543075405483761768566013944840732173769537016228653358931938411809821\
4368`60.*^75*y^69 - 1.0253926354350174074876104782522895309685991555711967487\
5900063828450903692235`60.*^77*y^70 + 1.5177257383825009992685882576414881847\
87800236629725503588712809947067228195678`60.*^78*y^71 - 
    2.24889478202007783567410755338632227823795824580524446808097936380917270\
6937811`60.*^79*y^72 + 3.3358357053405324319854861787889177177994276954968730\
3518624905843780255367884327`60.*^80*y^73 - 4.9532166917307995372445513450419\
36094678105597738094075039713702122213116016714559`60.*^81*y^74 + 
    7.36215822933196905592826736150745824719406873512096906435820989366266623\
80495704287`60.*^82*y^75 - 1.095334016504121336818050436662141845891355990878\
271301522907391982767375397338598579`60.*^84*y^76 + 
    1.63117489818973636066308584752789360270430920667042284130342290489159139\
98933764227346`60.*^85*y^77 - 2.431399692938321010746226943729074428584696109\
1308429597071990557360519631239860501041`60.*^86*y^78 + 
    3.62746987523955960431618081126902842649268841537275388343652443456607579\
4762241525549326`60.*^87*y^79 - 5.4166782970202685700960400090096873401459372\
655369904452813074228068848776570181077048711`60.*^88*y^80 + 
    8.0953299417228732156062602158498635375931949474465550741627000117560422`\
60.*^89*y^81 - 
    1.21087470737186405860272324876664149082987938407417663441748660191623115\
9`60.*^91*y^82 + 
    1.81266770726770810822139655868905726497203402767432038797212357141615146\
06`60.*^92*y^83 - 
    2.71570776763252004626037936974072890564209306725957676336266616243343535\
18`60.*^93*y^84 + 
    4.07179148510230489941906473127978886022371710262316474288267475438580378\
8587`60.*^94*y^85 - 6.1096704263412919929065502346949701003395576193207618100\
720241775945007531744`60.*^95*y^86 + 9.17428379527421115346806748933317149818\
466705081508821160503764107579625277822`60.*^96*y^87 - 
    1.37860968657124919918362286250936475299742132143935445629072132157663327\
31522608`60.*^98*y^88 + 2.073089898629068425762938149765320516305837896052682\
39541099400307018149878097856`60.*^99*y^89 - 3.119577105696696690205100151336\
18215952354097009681273840116928335006118513796471`60.*^100*y^90 + 
    4.69750710043786254094782671648267683658671696347210584373054701957522014\
01506303434`60.*^101*y^91 - 7.07826582782731405446918453151631663427939613076\
044963502901694984960203386933961701`60.*^102*y^92 + 
    1.06725395928162397881009397977123903953024650067497714556841803327648661\
40085295839136`60.*^104*y^93 - 1.61021601646669675128750330675846086854905070\
035291070300897709095401107458235242025359`60.*^105*y^94 + 
    2.43091706298476106082162579995435780903903007981625785023885426508947179\
3535872761984369`60.*^106*y^95 - 3.672147591332173791907406121902815678623669\
8422222964681213694175017317478353411576901335`60.*^107*y^96 + 
    5.550455561502561584718003641431069127312678775975110968826479216661224`6\
0.*^108*y^97 - 
    8.3944132526940452483277067003549354928046408791153507624651150941845193`\
60.*^109*y^98 + 
    1.27028197147067974455914696200248602592680523609178553668670543623949213\
6`60.*^111*y^99 - 
    1.92332648138940007265120295344144701809353397463007598158043074917386215\
76`60.*^112*y^100 + 
    2.91369534151741355538532043673335607850369278009790748574906431167743806\
241`60.*^113*y^101 - 
    4.41640432018757794017662255384704816896146712557757560058464514339938187\
7669`60.*^114*y^102 + 6.69765101389140678905619214155433912897388921829193666\
32441959143472720725452`60.*^115*y^103 - 1.0162505210313956035481451559356436\
82370969813374681274593427702522817786419307`60.*^117*y^104 + 
    1.54276340739444714155881712661483630085918633516838175671997551708728397\
51054607`60.*^118*y^105 - 2.3432249567068143401179824606979582117186348405318\
2679023625791281495976842240679`60.*^119*y^106 + 3.56074348903744585041764085\
7079159985446775735932249448200209608551728853832690512`60.*^120*y^107 - 
    5.41346707324078531511149893004978541380342800849307518742567458150150039\
9788607625`60.*^121*y^108 + 8.23407051286229480521960094087484326249503476149\
85475060701252394245895101639627501`60.*^122*y^109 - 
    1.25300904462529147810621109766701073332501988647984722438185425615329191\
35490184277062`60.*^124*y^110 + 1.9076150654045864929356201598739699252183043\
3362214712675559021062150397258016851093168`60.*^125*y^111 - 
    2.90549855880094311523069574440677747763771133800060415026838674255078770\
6742242708221166`60.*^126*y^112 + 
    4.427316109462083391577931306787938094393058539228554609583563388986911`6\
0.*^127*y^113 - 
    6.749117665812723258838686712742472293509146691186414045981067587556461`6\
0.*^128*y^114 + 
    1.02928776629622257733007000364720769504042154442725276371514362284950877\
5`60.*^130*y^115 - 
    1.57038736278061535454615323519747316758085224582620649320288696242199101\
29`60.*^131*y^116 + 
    2.39692171870966593578032060857421216396681968933623897557445470148403489\
537`60.*^132*y^117 - 
    3.65994850397242879853924359079998512846842769753884076129112874947699485\
5087`60.*^133*y^118 + 5.59071338422317652606366256853206330018068254461813061\
38679281688624740151545`60.*^134*y^119 - 8.5433411285870873640116909412341398\
3978499352890451295781762689813715042471401`60.*^135*y^120 + 
    1.30603177232085128813495419069889673951121197520755342052502559211296786\
0827537`60.*^137*y^121 - 1.99729626279230595410396507710335709051255352129444\
717016760521340208240626024387`60.*^138*y^122 + 3.055563637871216848677928974\
577206752012204590083698297744874046609266171947478763`60.*^139*y^123 - 
    4.67624958134705613929096293173463835036224226257452180569905558666342356\
33634255608`60.*^140*y^124 + 7.1591095488944516621956417102355765046512379910\
4904273757577227288820256395739471328`60.*^141*y^125 - 
    1.09640963139205409530082794700008110950397026105046246490555424269315239\
63804221692281`60.*^143*y^126 + 1.6797195390500987726151685301831251141841981\
445863710327564751546511690852549012026617`60.*^144*y^127 - 
    2.57423654452279715046252554582283128174608739116031117939867836047654263\
4818892071226457`60.*^145*y^128 + 3.94644064652610970807558607860244128617651\
30598985933292783271412553991182433796236249337`60.*^146*y^129 - 
    6.0520972988600776710547532698777639379591440026134576036325375133519979`\
60.*^147*y^130 + 
    9.28425875701694195051558239628834612811738411075779783220286308045906302`\
60.*^148*y^131 - 
    1.42471315874643277863229420761044953304903934448379085449749758957897738\
46`60.*^150*y^132 + 
    2.18697795466957759324238936624205724419607263828505580125615736480091938\
425`60.*^151*y^133 - 
    3.35811911987759582707972866783435944677280884308391884090135373567424486\
5733`60.*^152*y^134 + 5.15799016822844000628029352616918230914137685827103373\
69919087282575321811665`60.*^153*y^135 - 7.9249345656148478391310208805005976\
2443073842399971447976213662416983999178209`60.*^154*y^136 + 
    1.21797874038840082217374679794460142209552732662084247120991498320945563\
16246839`60.*^156*y^137 - 1.8724520513202598768740972155299895176816850663640\
4488055478367624060895303997463`60.*^157*y^138 + 2.87943212173722446006246632\
138206986152744045464191087886030721784848852521979851`60.*^158*y^139 - 
    4.42921063646659984847824997455334027203067905385032088635797379149037856\
19617139226`60.*^159*y^140 + 6.8150244401358665123071490023047674682539723074\
1281292015213639395537752328923540986`60.*^160*y^141 - 
    1.04888621560998249347368688767355826053358494700535182198103919846088415\
76690816033136`60.*^162*y^142 + 1.6147583305347451188654836832401471626340816\
7818717179664813474216482525491485051585267`60.*^163*y^143 - 
    2.48658459435229468373894253966085832543103879738957301407803772877613225\
8856510319309035`60.*^164*y^144 + 3.83013322590926749531094348908638183744691\
19057609653317506760768598713614445838002294022`60.*^165*y^145 - 
    5.90116666690347620625220592564300124501359085024561798472680837159072`60.\
*^166*y^146 + 
    9.0943924675808939919084607064664997392332227071536975375169576983929352`\
60.*^167*y^147 - 
    1.40190892379340821439775789691614912209666318586762793491132832511847430\
2`60.*^169*y^148 + 
    2.16159695637011473662038567483443411372671700822849901394107549659189874\
53`60.*^170*y^149 - 
    3.33378046384888220822519643685887124453391562248587492321064237437337213\
205`60.*^171*y^150 + 
    5.14286596526664821743764777650915427504794647626182975925867849732387728\
4923`60.*^172*y^151 - 7.93556673326653320231334135710503534501780311295879443\
86668940084777577011892`60.*^173*y^152 + 1.2247680662543646156213786697658684\
91964946338815135685339023884461337689363171`60.*^175*y^153 - 
    1.89073899419037814210668323354069212057768595679007016851033114930261342\
79104657`60.*^176*y^154 + 2.9195089514003517318334212376123299533838344941061\
3815099560467253691427175488537`60.*^177*y^155 - 4.50907285835479170926611667\
3621161748278897019370137758249847393040445901385982285`60.*^178*y^156 + 
    6.96566587833185934935755785610940439819710402688156226044948509272509457\
48622009032`60.*^179*y^157 - 1.0763034353832604184099929230717286316593383032\
0527059554745128264956561633573028538`60.*^181*y^158 + 
    1.66342144535302312514275303177383637856591450410121615665555687510356149\
31757899767882`60.*^182*y^159 - 2.5713675071122055747739053915814049354474543\
1405141462826661528432602653976435006218434`60.*^183*y^160 + 
    3.97575046703369566971999774505644736402424015441030887416425301281840168\
4558692211780108`60.*^184*y^161 - 
    6.148455650986831573484022536636709839612402211778572628401441466962473`6\
0.*^185*y^162 + 
    9.5105098371898484604386965345138423184338448619663553610274355824927891`\
60.*^186*y^163 - 
    1.4714017602847665161153108466686220356188020409109023961789816436551302`\
60.*^188*y^164 + 
    2.27691789924988757757718631772302281640218799762416138499951698955082781\
64`60.*^189*y^165 - 
    3.52412276174488570995451715100942774217965383230548211195139903136930266\
355`60.*^190*y^166 + 
    5.45558331202230401950266875989031543449322219083117323131691240130409675\
8783`60.*^191*y^167 - 8.44727883841560543322067145784078706451168235330969850\
75561311268975747246142`60.*^192*y^168 + 1.3082083848137979304519483318206456\
77264427632340393905029547286262980549311137`60.*^194*y^169 - 
    2.02637813626429169392977680491752326735265551184189306007520466438491037\
82391463`60.*^195*y^170 + 3.1393991730141804919322343822875710646084101205492\
9413627137034606003192078351855`60.*^196*y^171 - 4.86467815469144315973818398\
2564940540122507557082334189756152038302651860458923723`60.*^197*y^172 + 
    7.53949514955846610655866334840664664729660167342868797870976915318679246\
08225444272`60.*^198*y^173 - 1.1687189108390615837004557611239372251240446081\
76749221079578870559794055851309540421`60.*^200*y^174 + 
    1.81199341915860069095778427125262370552167939830702441885260447454127685\
35129734131108`60.*^201*y^175 - 2.8098362015425042457997744999844546041597891\
2672889096136934486221412887385657524510833`60.*^202*y^176 + 
    4.35795109667064659851475176188093870235343917245458664213063323950782098\
7686046029391744`60.*^203*y^177 - 
    6.760203912098081692780047414043013268601838309657093030037827586448646`6\
0.*^204*y^178 + 
    1.04884782585943419386515035692324827510716742680712355456022658415507072`\
60.*^206*y^179 - 
    1.62756961509185584319688267067505246512769720168400397955227627889959386\
6`60.*^207*y^180 + 
    2.52604012960245503230694662600942045162798435471725077080375677074393289\
27`60.*^208*y^181 - 
    3.92115209818460993900226396639891404108316568640186848820147180587689918\
919`60.*^209*y^182 + 
    6.08778218258547750070604051595044651464455246940542541005660264938731341\
4421`60.*^210*y^183 - 9.45313177131963044883509312338170355378051780094260984\
78903660868468186984001`60.*^211*y^184 + 1.4681239953510925013323193038724795\
43038790288297034101834540635841548057757675`60.*^213*y^185 - 
    2.28044405315502840082595721565011359071719482386721547297523327373784144\
29864306`60.*^214*y^186 + 3.5427868214781175829218288957942060114516621634406\
7510948526400506189385651973194`60.*^215*y^187 - 5.50476518066651606368544162\
8373891148921936022034475376507099504117039750155255283`60.*^216*y^188 + 
    8.55460637378424987869621036940873550604103031887272654366203930255935788\
83877933361`60.*^217*y^189 - 1.3296214374218499218017434696742035262885372847\
74574003733068738630006873541918677344`60.*^219*y^190 + 
    2.06691220804224778024608486460414863081252004560234572879683506809947721\
9574379754059`60.*^220*y^191 - 3.21352295875676589090037257792825940396073101\
557771766680022424552618402382806950554991`60.*^221*y^192 + 
    4.99695524809105749715242945190921438090931793644489271061611515354960619\
5062717307688037`60.*^222*y^193 - 7.77129725482399920310508394046379516528366\
99999546868543196699083232380219235879613379439`60.*^223*y^194 + 
    1.20877350702019855009246549190950173879727474163571091557352892795156754`\
60.*^225*y^195 - 
    1.88043812380510209426611936394835599288333301770948255646617221003186949\
2`60.*^226*y^196 + 
    2.92573661641986526478483664222519740776465484822922084576012506394331771\
04`60.*^227*y^197 - 
    4.55273994249646079582712215496445596972653500959399008629876095993299440\
707`60.*^228*y^198 + 
    7.08551266387574358135159785168986076629529344278863001989607498061752391\
736`60.*^229*y^199 - 1.102884219170832836657508790174726648488995957710404958\
6615905080625028428474`60.*^231*y^200) + 
  ls^3*(1089.9011271452912069531776139851401064168007464546343015360396838332\
6739973097253`60. + 147.00391024493027862270717707989788951979322217518520645\
255980051714141081500523`60./y - 1363.509738047337220012400356005633076562828\
22448407727638422588893166753207637026`60.*y - 12365.111635628109992284949793\
78186961491526262453568910756583961529601348554206406`60.*y^2 - 
    4729.15761880552433489118279812949229784531848922096963322140104686166717\
741583529`60.*y^3 + 75950.900743531004042949028116606870346859916622360943649\
00375705869773634623071952`60.*y^4 - 230343.914388884911811978655302337084836\
47236943929194267909061346411989963368050653`60.*y^5 + 
    1.48348828617345842844449851246015852813597115442184075950858717664007725\
72921537749`60.*^6*y^6 - 4.26189038813319577883832437885052163037499579476802\
778594064196310448748972260007679`60.*^6*y^7 + 2.1855777394061544815706691450\
21725509872193399655197514018529961873089458724911225019`60.*^7*y^8 - 
    3.97259855702636677593196073411585653622215784311291724110340018492776384\
2368386487145`60.*^7*y^9 + 4.664710147259182915862875010845943823151591759743\
188773238796118718234883244754883243`60.*^7*y^10 + 
    2.33390548877102527403686260817576504138091154808938869278506228632234137\
454055864020355`60.*^9*y^11 - 2.932677359631526731952018589837807762206228054\
989416026705548356194596591627416246608969`60.*^10*y^12 + 
    3.49604432084759931213122623942356405971631277494541167155585719742641928\
70358607081434622`60.*^11*y^13 - 
    3.7886301660051637434807446915773799147345933723617212462956122416978703`\
60.*^12*y^14 + 
    4.16549164971172651236004145942262659257966656821991659079069976378891995`\
60.*^13*y^15 - 
    4.61180620937353412090376886246491906376293916558324157496281578753301456\
4`60.*^14*y^16 + 
    5.21441602749581813272219261694603183667720709015186672250974068825720489\
66`60.*^15*y^17 - 
    6.00868759883490502535208270794026287368674551183693671944415911639788648\
369`60.*^16*y^18 + 
    7.05735148550405385885624187817670318885810513573664670222917245583057380\
9218`60.*^17*y^19 - 8.4312041396567137067237592008835183874413373201996024993\
620202766252946697341`60.*^18*y^20 + 1.02284771003730340817459396913392850951\
4627283474337336861648013403715371981025`60.*^20*y^21 - 
    1.25803535271708654975144129017875602662917447344471778287500849439376047\
24491089`60.*^21*y^22 + 1.566559850036760435121363766778651374726978104128864\
93522868105006970507166212854`60.*^22*y^23 - 1.972725375869516741551862982788\
070985914430801112919048728039714551509000679757931`60.*^23*y^24 + 
    2.50969521808614885759157016374740115314911408907365801208419748641967534\
01081745368`60.*^24*y^25 - 3.222825321173260458965120893633739818587547278641\
94605277037164615568776916465684052`60.*^25*y^26 + 
    4.17434307248919458727596843568427141872914391313467584632764784878862415\
2680205244691`60.*^26*y^27 - 5.4498938002444021992076331344819646276178495980\
838939989052185924694053935986220975222`60.*^27*y^28 + 
    7.16773689929642613961782999796069017656732029069064611979317735360958379\
569529613178565`60.*^28*y^29 - 9.49168850612845114098298598316733645058377021\
3250814125108731602417812458716314327597505`60.*^29*y^30 + 
    1.26493829781644323420389792892803506851510824138500494026866417850592411\
067371258266678316`60.*^31*y^31 - 
    1.6958099023912663488752408857899809506040691702425173478713239468792856`\
60.*^32*y^32 + 
    2.28613693525406742783998728589181652842525968226389497654578076537464997`\
60.*^33*y^33 - 
    3.09809938130601109096936515060977634575386121810141041298033851019726299\
3`60.*^34*y^34 + 
    4.21910997502954178739002763303360972642205423067976321118591301704749526\
43`60.*^35*y^35 - 
    5.77238201718380837757419191365055135877544741276278928532795738430297571\
351`60.*^36*y^36 + 
    7.93204005642148069673903028719427715756938351533217120685559402518852816\
6668`60.*^37*y^37 - 1.0944769756598922737970037149362650748203655750058082634\
3973417200594798697296`60.*^39*y^38 + 1.5160897306995539175122059740164424024\
80503934438631350575741467553006940844551`60.*^40*y^39 - 
    2.10790898226132575049950957558367933598248624624025334236729391477026604\
87731533`60.*^41*y^40 + 2.941076437781257983858304515079444559351581479716427\
95436365996359162796485191828`60.*^42*y^41 - 4.117306068195979477760309588436\
87684077058753189771585109210317842106940691226273`60.*^43*y^42 + 
    5.78232766891916010802078098280935506184234715247370797567905507945139909\
80766881273`60.*^44*y^43 - 8.145358468436655057669688328741213701435715614267\
58528514967838085376360925385621099`60.*^45*y^44 + 
    1.15073517142445681790584193908175788914654997470935034693210016339901438\
38780200247181`60.*^47*y^45 - 1.630204340421104013767448911728880771303217099\
06290525439169993164472641964969161240115`60.*^48*y^46 + 
    2.31556871363749575011939711188193017821810160200695313565694651710866937\
2810227906668739`60.*^49*y^47 - 3.2974115451443969169270159954847273321287605\
215654480324333403843240267692971112722943872`60.*^50*y^48 + 
    4.7069812770775631259608726812812722906210412489037676790882908702595256`\
60.*^51*y^49 - 
    6.73476502086809637316850956634624512793276473130123048908736725187284113`\
60.*^52*y^50 + 
    9.65767354347358646420060737315487326387739353257722370177394808753677437\
3`60.*^53*y^51 - 
    1.38788835433112922499720587822986697525199520291340088884736881982910785\
332`60.*^55*y^52 + 
    1.99863062393751913389817598410181931949338512643755097990068319532569613\
808`60.*^56*y^53 - 2.88384984846520803961920561938239916394213758143624356748\
31053662478378298319`60.*^57*y^54 + 4.169105188539150210784709336877091528057\
88020610894087538004168237739226203507`60.*^58*y^55 - 
    6.03827541447882585579185714561798923984821985079309918843015955111461095\
1471181`60.*^59*y^56 + 8.7610109810355444167126257243311630447175915351543181\
270264326826738946868932676`60.*^60*y^57 - 1.27332618754952063294699554125493\
6886487099483386116061357944826818259336765726933`60.*^62*y^58 + 
    1.85371755648003391981267694843106113220634187283102374235967198015809540\
02436287664`60.*^63*y^59 - 2.702971829484974564206393539407198007042057799076\
78902483152894526642262620350936015`60.*^64*y^60 + 
    3.94739314200918014228009676354832058419035889693862888402447607526640698\
9077789906936`60.*^65*y^61 - 5.7733533251640162071902125628843604675937797219\
491001095464604627259652857849000940508`60.*^66*y^62 + 
    8.45617257238088101746623696028510078535328020398818816624505739918880487\
011969231837968`60.*^67*y^63 - 1.24030227078284433722507863785430994787257986\
7329932139081932902576553855911854997492821`60.*^69*y^64 + 
    1.8216722118225097054973549628959681126241489538045832752797670279544419`\
60.*^70*y^65 - 
    2.67906835035104444836732643582526652008583774459087684265925837635713199`\
60.*^71*y^66 + 
    3.94503551932015817303388679633851666625376969673284968298795833732052486`\
60.*^72*y^67 - 
    5.81641090767825805292821024607052689532412665390925414469617253023283753\
36`60.*^73*y^68 + 
    8.58579444225128758535135398387308184621608463951563071058509056286691410\
498`60.*^74*y^69 - 1.26885510189508000515270240931116152179585079213035099686\
19794553284015810002`60.*^76*y^70 + 1.877306800598256660033597652946634438968\
47556460018018662716998606895228956496`60.*^77*y^71 - 
    2.78058586034697174534729600182355499512785937610810467205834766031225484\
6617442`60.*^78*y^72 + 4.1228917466759898123569868986166515032239887176570681\
011122248784677796793513716`60.*^79*y^73 - 6.11954872098586128991557069089623\
635555279118081920336992576642804666698362540696`60.*^80*y^74 + 
    9.09235741225642962442508450542411036248628106421110889643820515025302257\
647131471`60.*^81*y^75 - 1.35226411045693441537093184556244242411336143551287\
216035396830689252229216319076095`60.*^83*y^76 + 2.01309009095422560220682089\
0471448170969084462910084106742312944590871295623090699648`60.*^84*y^77 - 
    2.99965115845023270915133821726151959194919308413041037404583320425798477\
16506896497317`60.*^85*y^78 + 4.473770950121902333952171683069228264544537876\
9645489259283849001674753795232467115021`60.*^86*y^79 - 
    6.67824253884215853345003185345763057213433228936254904072646659875939818\
2661882232447753`60.*^87*y^80 + 9.9776083122938906378537127206420916509809049\
951731835620811791407729338612285424447520768`60.*^88*y^81 - 
    1.4919602891829916241967174239594439651877364850557466279541554064837764`\
60.*^90*y^82 + 
    2.23277877090887064195451188968701971716296239115691924655092061490393441\
9`60.*^91*y^83 - 
    3.34412985515182341143592153682683041941257927751631638088558638804367899\
7`60.*^92*y^84 + 
    5.01257956031821680810937410561382458326634799076545689201679953819812464\
187`60.*^93*y^85 - 
    7.51920842447534872627282217144571398009080695551698149865878948296327758\
4946`60.*^94*y^86 + 1.1287764422037943663619983661537858205207577076103039727\
6620431426233483435496`60.*^96*y^87 - 1.6957477830945367982231330818012734498\
37086147453185411214657808945567739740186`60.*^97*y^88 + 
    2.54932308091157581662194187194167053931293573268560155454159307725006519\
4709601`60.*^98*y^89 - 3.8352336927342296400843458180690018651469819584707217\
9687287918733163603808731319`60.*^99*y^90 + 5.7737155923851473608658782157249\
55807277175447065928688121937300485075952404046613`60.*^100*y^91 - 
    8.69779229575713383241436594184576552182317099296731211026859377376016605\
7823668554`60.*^101*y^92 + 1.311132157510621016762995085917436251156645878521\
139678188446082497326261192748888877`60.*^103*y^93 - 
    1.97770541216340185668389296559435614332234434362317090244672773241503314\
77895232153422`60.*^104*y^94 + 2.98502882824954119333551075535156118776813494\
579945329537947319690079429416812929816223`60.*^105*y^95 - 
    4.50818300688854262654334606475488307719960093489769258613340817590698538\
0795660716948304`60.*^106*y^96 + 6.812634500474358175216074351386363424094303\
0731609437781307299703393843713270459925799972`60.*^107*y^97 - 
    1.0301105152529602630827237029230956363168563995172545864437926002434431`\
60.*^109*y^98 + 
    1.55848465085316528470385890266625068250495833256467040109198739653931445`\
60.*^110*y^99 - 
    2.35920767860269441462430047668852533254592151954731927013854242599563743\
7`60.*^111*y^100 + 
    3.57330312677105890489403590862112185991447262916398643189741773809624668\
92`60.*^112*y^101 - 
    5.41512943103963677884422498402286955023444246694398098766257266060329678\
72`60.*^113*y^102 + 
    8.21066838402151567935844371109031377020023501771587956607828398293337211\
4373`60.*^114*y^103 - 1.24558794891733042164898629824339579635943569741478704\
391295529012594834279743`60.*^116*y^104 + 1.890567354949473108100521176185451\
417380986617479829800345148272416717491836089`60.*^117*y^105 - 
    2.87096277882520670284998157074077292227976854852349392725900560976051788\
72967229`60.*^118*y^106 + 4.3619081823431118322454237533402403142726122304027\
2083700166936203975443478473256`60.*^119*y^107 - 6.63032842158503063875589697\
8868764648545396744246540928361454283125995519128940391`60.*^120*y^108 + 
    1.00832201902083945966443749899527735211576571601945733846264466426381152\
907963756051`60.*^122*y^109 - 1.534141369616237289700294776894293270153590305\
925286966537109733150779483920133851049`60.*^123*y^110 + 
    2.33523056004125288275790723562125967469386728549175215600881938598719980\
39458623925806`60.*^124*y^111 - 3.5562217728023124296054477152554865762044966\
1507961192182318706373205681951819941395912`60.*^125*y^112 + 
    5.41800152849623357312391292000902585517042810428667219598075428137412187\
8651901168318522`60.*^126*y^113 - 
    8.258045015066928553899927219151117909219439351680987215846578256596665`6\
0.*^127*y^114 + 
    1.25921507434503700868739227643631313836286888286087306764163984244046977`\
60.*^129*y^115 - 
    1.92089631294806347989978228193463547199336215157066073625476970684494146\
2`60.*^130*y^116 + 
    2.93147470086216387754364914281316443712465736464809794965448946933772420\
32`60.*^131*y^117 - 
    4.47552054137357978170002037398051487561803600719264708549683732642922815\
208`60.*^132*y^118 + 
    6.83554538207694666243256467405359810303974291218766586846719623783889931\
7993`60.*^133*y^119 - 1.04441261570797320764744480600131365561871806159085755\
143557820019940174136416`60.*^135*y^120 + 1.596384679912190121736195408164337\
860342657742402043712211036015942869842530553`60.*^136*y^121 - 
    2.44099421122414134751662531589846671824233998192395557236258633053117083\
13900862`60.*^137*y^122 + 3.7338513417008326306101110642238851431339822433346\
652910953609029967239857657693`60.*^138*y^123 - 5.713546376961381224132942209\
616401342787174710029199483034208724037080106400820641`60.*^139*y^124 + 
    8.74601864575021023581338401661680043990407232197600741641279098419439419\
76044753264`60.*^140*y^125 - 1.3392709793493017974394085807974675518837097532\
7612494231854054220963417698930212038`60.*^142*y^126 + 
    2.05152825769012286055283813339537593874795806868882282016926384609992078\
26865742450595`60.*^143*y^127 - 3.1436570381200623852703759581559341392935925\
6296200236731544537221471721446493990196275`60.*^144*y^128 + 
    4.81880230677397939235504406300159171194448077020238995761962233664330996\
8968507311853598`60.*^145*y^129 - 7.38902417384877354012393057620831488111298\
4242489481945532734815688852324990864266563686`60.*^146*y^130 + 
    1.13338348719323503617629331436301637268067673996328768609300876856279088`\
60.*^148*y^131 - 
    1.73902701328737891483268023693302111239528665436429838072150470559518057\
4`60.*^149*y^132 + 
    2.66915206273188317925572692343950085548005311478470859867192437279644547\
67`60.*^150*y^133 - 
    4.09803610546778735148537958455217799361564447534464138627136508968588598\
405`60.*^151*y^134 + 
    6.29378207324065389128183123058502377328385056782027224066808182411434468\
0361`60.*^152*y^135 - 9.66894532081251346198434736073883553026210092782619798\
21560142132153676298917`60.*^153*y^136 + 1.4858537312763149255103849592436591\
32254915844527634130044660743945604210415571`60.*^155*y^137 - 
    2.28402407584768585374116840494815315970142410573339345116814136170546602\
93728135`60.*^156*y^138 + 3.5119725409495897972835010341482902158867414147149\
173532865693974168771928869368`60.*^157*y^139 - 5.401638972233627381465851907\
275538155555864800571206089953361602443043159714390483`60.*^158*y^140 + 
    8.31040588866020125602106421599045039283272054709084469205132330172052554\
76351987799`60.*^159*y^141 - 1.2789083571799205050676927735949006904774134167\
17549900214226836930940622297019426652`60.*^161*y^142 + 
    1.96868135470860200509917347974981719755583120698509166420918703008089222\
77643027717161`60.*^162*y^143 - 3.0312976638950137340220866632786867707994290\
2850447673193042216983630897241053343990583`60.*^163*y^144 + 
    4.66871400278949633425234713132330826433542627712279669509870712723286317\
5561164701326481`60.*^164*y^145 - 7.19250039485688531139910357560808950667669\
29227764233890896728794897495097611803001214037`60.*^165*y^146 + 
    1.1083448244466948134070803433642579532340225372983764988618996656701426`\
60.*^167*y^147 - 
    1.70836534729463346493029765093804195011195425055299475593075880896118183`\
60.*^168*y^148 + 
    2.63387988975262817040151181296402352902584142066975098209262065645369354\
6`60.*^169*y^149 - 
    4.06180500427136229894062806097708747502455315738167146853913228371099652\
55`60.*^170*y^150 + 
    6.26539749285649035969199371517238430496705540017814342319020482818999182\
771`60.*^171*y^151 - 
    9.66681114968757662870677903738599442421137676734564821248949266682209583\
037`60.*^172*y^152 + 1.491837453630009067279200373248260374012115395163819917\
52968163768999226665381`60.*^174*y^153 - 2.3028311290428267836426631738348497\
46063244185275037506015528660945862319092855`60.*^175*y^154 + 
    3.55552439967207737539181617358528289116702407040365825233848211445198081\
80836173`60.*^176*y^155 - 5.4909175245617299897504715245446373976126832128620\
5306220374865655043956987731606`60.*^177*y^156 + 8.48173280239710810818797242\
1868827244287530825415236593976939643085298681582382668`60.*^178*y^157 - 
    1.31045288302019032508712487490869082889283552612563872986577737685380832\
473584328168`60.*^180*y^158 + 2.025135858420514330573793341936405834779142597\
387730014865365624742253635584780452209`60.*^181*y^159 - 
    3.13026886097674518166960319302545960146250651534597198457863178883425931\
31907377164115`60.*^182*y^160 + 4.8395241382479944925935647485219956716614591\
553284586121346162471828979395265082951393`60.*^183*y^161 - 
    7.48369468807191660897183177962975966600642800422736199711189418768483392\
9660770378940282`60.*^184*y^162 + 
    1.1574992145013636069280088094911726615404549876232799926119738338151194`\
60.*^186*y^163 - 
    1.79066965234873106656476293329448596250780143415252969313793416953947997`\
60.*^187*y^164 + 
    2.77076229503206912878478704452729470314495254171265254709999992424302987\
8`60.*^188*y^165 - 
    4.28816032526321301682012682418584521205430599021153343823372795324038206\
47`60.*^189*y^166 + 
    6.63788388476731361385153064308215646962569186678844588528320449819761781\
21`60.*^190*y^167 - 1.0277184191844887282008518474961690168949835458495734616\
348626531909377035161`60.*^192*y^168 + 1.591488339515417081208526649246805720\
56165093777437777484402180571118099998995`60.*^193*y^169 - 
    2.46499822538346388143401800576807520936751716572966451846886728396399583\
931398`60.*^194*y^170 + 3.818674184477912911288840967934832090181410984370060\
6078196355544631694333328129`60.*^195*y^171 - 5.91684886614487895613375314714\
973642345413397314703433470797107880104786798994073`60.*^196*y^172 + 
    9.16957639771116444472602241734966180580076637653282412566275682947685280\
2713819687`60.*^197*y^173 - 1.42130754656637192313811144125799738010304761965\
637800468603950162070353103968615598`60.*^199*y^174 + 
    2.20346382136614047758867361406660783814793071023914787289056979807583354\
74883036372`60.*^200*y^175 - 3.4166615286566679254057221635076964614462732144\
039915999218299645460574058891039191482`60.*^201*y^176 + 
    5.29877251470248191053895222461946434035615448149999381852056490340834213\
236998641528968`60.*^202*y^177 - 8.219113999540066820276516105457150075833582\
964488581979676488757109082328390342191736018`60.*^203*y^178 + 
    1.2751177402463104006358515046006465890499196314325305424607774235111174`\
60.*^205*y^179 - 
    1.97856482203460501437633354519770852484084758733587857972660951176129356`\
60.*^206*y^180 + 
    3.07060647253042610446271719873265391989031765289531314086280428503338346\
3`60.*^207*y^181 - 
    4.76618731017280134048536952094366469298514353808160776450772141286342408\
41`60.*^208*y^182 + 
    7.39929455665082643604222707321484653843035818919305468346217740446323240\
133`60.*^209*y^183 - 1.148896756543239182493638274400242928521105163125294092\
8677521626838040731265`60.*^211*y^184 + 1.78419530057353664759032385498097136\
784475497431942113689610131884076979656855`60.*^212*y^185 - 
    2.77123730319730155582885245921628668901997810309841753890240313937778506\
6250821`60.*^213*y^186 + 4.30501062840524965465604563706573229401391381374591\
24002584278338218245841234914`60.*^214*y^187 - 6.6887226336955484324411380200\
9737572950286329570191530747398427154429218874012879`60.*^215*y^188 + 
    1.03939318867094810003478170799847851597752539642449014642687423754777889\
75813399964`60.*^217*y^189 - 1.6154129141786019188639914152409577299150222161\
3466865459035894829431473538049578116`60.*^218*y^190 + 
    2.51103944334830452315125111279900528802167133747679617413565012714199763\
3577680447322`60.*^219*y^191 - 3.90381407655466808037464840340129821049065077\
06646888764574169052648723888049257727318`60.*^220*y^192 + 
    6.07001327954071407598676018486490268018433397226199734977278218473831106\
293828699699895`60.*^221*y^193 - 9.439617769330368954296376785852730106527997\
290621332362224778273011679518834392313397625`60.*^222*y^194 + 
    1.4681917115313362846146180874461836310965980301124653459765425062956271`\
60.*^224*y^195 - 
    2.28388412837088327600886050365933064555033641355837580146355069671793123`\
60.*^225*y^196 + 
    3.55326553158003719408997074796396007691534498391139651812125335578134774\
9`60.*^226*y^197 - 
    5.52895335680578710105302808976502200807726988623195810573256437239374865\
27`60.*^227*y^198 + 
    8.60437309737565877315288088819963645366548536962644602433016170534490862\
364`60.*^228*y^199 - 1.339232478139774075592581060622581287166078216192509009\
9780166785583110174828`60.*^230*y^200) + 
  ls^4*(-146.0065933151773563527584833353974810781050098793201562264441770629\
9925295967992`60. - 11.787369953618918010960904889109064648331201053794149997\
48737888671992031569919`60./y + 388.30455680580991263378395199933947272167306\
35052842166742045300065069057195691`60.*y - 5.6547492437638468958307400101831\
2887420693762686832627268016239968520348997645`60.*y^2 + 
    9156.02800951713182349134636699257585518321176348201217626944249363054894\
039271036`60.*y^3 - 21898.260585858115378241099006980797946902532433980997518\
5594580268279642580108356`60.*y^4 + 142654.5152373954251548232860754825916583\
5781709696049699024504853654165558886276196`60.*y^5 - 
    378518.969731473193872619566316194679915757229023481873355671475517253803\
48586501756`60.*y^6 + 2.32947490376964362281029316783795709977513324714018141\
064262407894992578749189658691`60.*^6*y^7 - 6.3822086822277221089389647113814\
6258861187154440667525926378699509530768653757143843`60.*^6*y^8 + 
    3.74679530169404113199555849976258424944700973161923369681000183478583219\
5985655871765`60.*^7*y^9 - 1.001539962379735398035741217677861271523605531470\
9266991015042354529353386036046161877`60.*^8*y^10 + 
    5.59081514716619108902096546464781517139704682897067388736614895566801783\
91693437253573`60.*^8*y^11 - 1.3702803869925729953719740924511388041331019705\
3202237629090620117973113833880201664448`60.*^9*y^12 + 
    7.94616968551730629313011367959590049876652123583023547983352576065262850\
212748034520408`60.*^9*y^13 - 2.121645843426178481205000773555664456067942649\
894791601147354734337990611973074531375018`60.*^10*y^14 + 
    1.51844877478319205778133343583202815414822609275502053226391291335546035\
1284448304804473`60.*^11*y^15 - 6.1762110916443154622657426677316882321889798\
014701861935706196673485013808473106315529698`60.*^11*y^16 + 
    4.3229818803516567762056722169025224227012049460781778993591187708850166`\
60.*^12*y^17 - 
    1.97008669554169938023749325048114424899310052919557930463986440389117769`\
60.*^13*y^18 + 
    1.05514464876148761542164528695155017646502904516915941989616199976472860\
9`60.*^14*y^19 - 
    3.71759417129472376795178805975396167511279341185741960921149179051718032\
5`60.*^14*y^20 + 
    1.16291163034486061623198969291009752168545568750819473246246620778270179\
46`60.*^15*y^21 + 
    5.11080242662930015070775608897383181958589552871324064687885860276173800\
8`60.*^14*y^22 - 
    2.62495372695439581640846617345699457161755390911961645762635149705205497\
678`60.*^16*y^23 + 
    2.38912774620083756950879044663043510583758210979944093699936759884197202\
7684`60.*^17*y^24 - 1.2825616546325074981163886083222708092100595026708093424\
044829780185736383097`60.*^18*y^25 + 5.27832811816286865358477087596738127696\
50948828326171578364829919901575284074`60.*^18*y^26 - 
    9.83405381205582784384993722449283508449634239995310440327961154735263326\
36944`60.*^18*y^27 - 5.372030112208639708009079081578921886610552846708329479\
57905792022389833765366`60.*^19*y^28 + 8.075168154273663075044262083925851553\
219314782351190515294131110296132901486651`60.*^20*y^29 - 
    5.83723335239304508962096212236148303673510419841890423579002919397480757\
04062579`60.*^21*y^30 + 3.163000839739758813219100744854071679963701613256095\
73878003408474185429177686987`60.*^22*y^31 - 1.265485056862880087610978894549\
902795091796159251947879752957483375249557886101649`60.*^23*y^32 + 
    2.92903105998077145202942777959344638452927317882747119781916152482319506\
721612986`60.*^23*y^33 + 8.22263862064627441204449730471171110004950290211191\
7394257477156519665780167096397`60.*^23*y^34 - 1.5315130987366367561823983408\
3980252435247588933822453846762159632463537786824980891`60.*^25*y^35 + 
    1.16630032528622296710098419674099139089342287534631401909845208864557439\
6976587766085`60.*^26*y^36 - 6.3591054000033183350563698874614936984728670996\
92256947856673054887422333706351180692`60.*^26*y^37 + 
    2.57898870568360708533726535602470681411459893733600358898828920548263382\
48609647716316`60.*^27*y^38 - 5.951774375752065146187190078580290744438427224\
8083638238478753267851803373155572323671`60.*^27*y^39 - 
    1.64543426552748085231765566384172799618997568866440635061664431203459471\
223033267596048`60.*^28*y^40 + 3.12107450933315932813467219228533630348730314\
3377598662254028462502210436928361762378117`60.*^29*y^41 - 
    2.37581655933661437933392400467485686366772578573987963275055551889404210\
76621307025504625`60.*^30*y^42 + 1.300453523287174599278763203571575518660848\
19718810504619098622139192480403715024976293399`60.*^31*y^43 - 
    5.291752358174624038323225977781374239281654688815978163565416973744726`6\
0.*^31*y^44 + 
    1.2469325181739350554522783838806129556747741138618735028052023340908086`\
60.*^32*y^45 + 
    3.1291658303166446542963732050864301153209407244274102691830011534978246`\
60.*^32*y^46 - 
    6.21809444932243454659219365648945878629338123317070949921903758676725791`\
60.*^33*y^47 + 
    4.76910944288703657025778146612486485020903288838982392186028693386710144\
9`60.*^34*y^48 - 
    2.61846479259036271588099770904053972476298909046582038405557242840147323\
91`60.*^35*y^49 + 
    1.06953064707223444273133968275590989990668103812385706707768076044514208\
728`60.*^36*y^50 - 
    2.54580678646275848686344507479918366702331810475387164495954296705774638\
168`60.*^36*y^51 - 
    6.05854032948086838532686397892809878399571306525344116098177419195174701\
804`60.*^36*y^52 + 1.23856639459199057362917148578984238415957704438945919025\
48176851400755258139`60.*^38*y^53 - 9.538013273836390801580043186030082235579\
8584439922069700751793569986854451177`60.*^38*y^54 + 
    5.24900151189445142569867487795164005829922356555260510296877065575484967\
159009`60.*^39*y^55 - 2.14967845333421189722218072547615705557655779238173387\
8365663167673980066232914`60.*^40*y^56 + 5.1606837599222981798721626203393671\
84105866692058934031927718729618577395857737`60.*^40*y^57 + 
    1.17421177732676550331994793488529982089748913804426773736566784707566206\
17449468`60.*^41*y^58 - 2.459245768920108135446189062815166286956883209947300\
20154558583179160356829318138`60.*^42*y^59 + 1.900525223684500211666913038960\
642535851481267425738607440611350104820696735956984`60.*^43*y^60 - 
    1.04785732706598772309303445670495558450239741740329163432598275652559792\
56257729695`60.*^44*y^61 + 4.300708041284145295854623106041011280477877761131\
1360340575233453363471417756741895`60.*^44*y^62 - 1.0391271436640253975635645\
7742188390054877844698341747960607743480122321401667658636`60.*^45*y^63 - 
    2.28319061667876773661497535747368021618734787522222222161348534621270535\
994691072143`60.*^45*y^64 + 4.87518529635343512978734256837374687045550821746\
4455648931221666037028324946321941225`60.*^46*y^65 - 
    3.77804618570285222812177499244891550332535542554078211536516025375702551\
36700437810588`60.*^47*y^66 + 2.086201337532891055292514982908261837774584206\
87346512116757395845288279256266411144681`60.*^48*y^67 - 
    8.57742251484114748290503896064895804766376558696232051892162025039978280\
29702066755138`60.*^48*y^68 + 2.083252638233498882957603136795915234524394706\
454592935531563008846164443043437815978859`60.*^49*y^69 + 
    4.44794445220819864789648584392145109097728193283773596543077382328214718\
7058310381446775`60.*^49*y^70 - 
    9.651904308157672110209547018138793361687012786021928134679319850658566`6\
0.*^50*y^71 + 
    7.4970184495379902029580575927268493067153483136940573219913714867386677`\
60.*^51*y^72 - 
    4.14503020826597509394045107822925129849057022606323491972339506877468226`\
60.*^52*y^73 + 
    1.70672661256259718553362581683967718689097554089033596374761485337812851\
2`60.*^53*y^74 - 
    4.16288889462250903934792737722591003539863592908348308505006803039304973\
3`60.*^53*y^75 - 
    8.67882542594407304620203323328626284218844177130183850156163835087572002\
9`60.*^53*y^76 + 
    1.90906149613739570444674121402142916631869614146969775516842097529723432\
1`60.*^55*y^77 - 
    1.48570416927549590574317743339253247654979434231668499605021298621742890\
5998`60.*^56*y^78 + 
    8.22312236561254482272634274110690704439605779719310595850760893405309271\
2645`60.*^56*y^79 - 3.3900813600540451042402721044612008790273279819463145697\
718918716000999123801`60.*^57*y^80 + 8.29817834349783406073492337305357955449\
65764122664287510358102525717951798471`60.*^57*y^81 + 
    1.69547001845368673452176884218959936823032601327749239677755448126229962\
41735`60.*^58*y^82 - 3.773147171446475994589509837359204378565045874921655489\
848035954906745591131198`60.*^59*y^83 + 2.94122779245332253446830569070847516\
54648046370671799152200853145432568990199127`60.*^60*y^84 - 
    1.62941555932939761238773030506581017220996085164426971629899283698918979\
831577145`60.*^61*y^85 + 6.72458312184118876910079033677604552214563736486347\
299414333430997321702690592903`60.*^61*y^86 - 1.65099208192912167837386008452\
9231432529152771877341233618915224124973433725408755`60.*^62*y^87 - 
    3.31546771059647093348486105684740757206147470325668232582255342221752464\
4987598491`60.*^62*y^88 + 7.4530413736873381859565532214789845197344521078716\
427459388567811078333326081372734`60.*^63*y^89 - 5.81798020485567212491824288\
694196172811361391270859769395029516034078201713830426653`60.*^64*y^90 + 
    3.22567841908926815841074319261254633035734127686405397252168478401922317\
8420676200606`60.*^65*y^91 - 1.3324570300784821017966016414721259538823766142\
62971197833899803101028167055915085995`60.*^66*y^92 + 
    3.27985993662231380883787112875955816735820690145586412295820720535665094\
63904015669868`60.*^66*y^93 + 6.488521033265832482428735531224419098064473369\
9526168257359201549995513093111551437156`60.*^66*y^94 - 
    1.47149737759548645095681618489454358387989981236191986356737564606795362\
7248938818352589`60.*^68*y^95 + 1.1500921014151261897886199911449903558822046\
482685327825785597330297829993488805638338906`60.*^69*y^96 - 
    6.380929204448392253222720761448261876078023005612441783727391052983512`6\
0.*^69*y^97 + 
    2.637939430514607433815364937734107852786946321734423890600009067753562`6\
0.*^70*y^98 - 
    6.5079095775432084476630060729763374818796908870210435833761624513446374`\
60.*^70*y^99 - 
    1.27066987854483094159004308410433239373449155295111849712802126775037241`\
60.*^71*y^100 + 
    2.90415342568327590053873647093197434550440526057511400947082807118538544\
1`60.*^72*y^101 - 
    2.27228207947807156432010704747195229921391954014885960448486003837056525\
07`60.*^73*y^102 + 
    1.26148037639747323910101851086961439156310906672221276102763891271271585\
875`60.*^74*y^103 - 
    5.21878130015755210431561868756475540084965681303676510268235267794087731\
449`60.*^74*y^104 + 
    1.29003081768406889591660627818850899480307492458603163183213474204004670\
9914`60.*^75*y^105 + 
    2.48976802686619408038879436657663897644264057662551584059643706752812102\
3504`60.*^75*y^106 - 5.729843818862115720682821717964976779561011658917381377\
3562440602732450756089`60.*^76*y^107 + 4.487467793595807306428489970708915546\
88907136894498525676030457083544091282887`60.*^77*y^108 - 
    2.49262503093204795365001592813147898381949629869084074017357063921251080\
3281587`60.*^78*y^109 + 1.031855959627855724593978907515210647164822470522913\
2871680928417272156366600691`60.*^79*y^110 - 2.555083669627084132557109074855\
9065551594154489124837572752472763661571502029528`60.*^79*y^111 - 
    4.88075525257373993311847105649243801459018650732026943987740450415082710\
99448447`60.*^79*y^112 + 1.13019098655817262760023602681428412993553429778117\
1052906841874129095664056613981`60.*^81*y^113 - 8.858931120874720079308366468\
966531173480588105018799484330718918120959064581834222`60.*^81*y^114 + 
    4.92322132501239464119421391863539342330241511567255004312281514926001156\
24712175228`60.*^82*y^115 - 2.03918319308032280280381348513987302203608724831\
638281307486784476487384990623555739`60.*^83*y^116 + 
    5.05725119776726256033344395805171097267049754420029920957142887788341134\
526047664613`60.*^83*y^117 + 9.5716625880894523538660397037051858652774159839\
5757179415277485318164518152810969688`60.*^83*y^118 - 
    2.22876689031995832703648558134632674361163766906494952789357963907929520\
47426594630673`60.*^85*y^119 + 1.74834463290442659609323126076683576559710192\
506683847614280840191085383740721114291534`60.*^86*y^120 - 
    9.72044889797605848864383776174560266071183157626815783679643022347579024\
187971200830389`60.*^86*y^121 + 4.0282231130956342942673918406194713456879860\
25179229370285540509811803316898714247418525`60.*^87*y^122 - 
    1.00040112815272487996135525705547758353108907041954403839578310725298039\
92439601548626853`60.*^88*y^123 - 1.87774131337886676287751729734431518784518\
03289661197025576451458978355119415378855561734`60.*^88*y^124 + 
    4.3943593978195640615739684335556151342470196768379467021396928427621108`\
60.*^89*y^125 - 
    3.44951821471428046288178608308810788569949538467419543996296951419265875`\
60.*^90*y^126 + 
    1.91862809385018040204668325174269107570058375267111832666901814176302886\
9`60.*^91*y^127 - 
    7.95458191259727490004491797759354539269828252201694289307970517110016004\
5`60.*^91*y^128 + 
    1.97797552521682782251469498346823751647970683865424179149309757328701593\
88`60.*^92*y^129 + 
    3.68478659162984072403823382480747269716205098400323677606959899574272542\
82`60.*^92*y^130 - 
    8.66275959527643393845006775421476750413085012939107627194327754047012420\
024`60.*^93*y^131 + 
    6.80442914583180406085023645523808199601461345392224150644973561256724507\
9883`60.*^94*y^132 - 3.786007286895824097134649685494292668012703928305360728\
1780232632525470739305`60.*^95*y^133 + 1.570324031805622793503477517234309619\
42355938622157906305323467991006022117989`60.*^96*y^134 - 
    3.90917108231747754812438021607316197448345189111670038718226702017102166\
964669`60.*^96*y^135 - 7.2327039811552268716122154771080494689846490448107639\
9382756557552094654614633`60.*^96*y^136 + 1.707482469335907724900424647288479\
3346555573256909307643611712699704400116417929`60.*^98*y^137 - 
    1.34196153810454417348682801010399968822789320219061994621224238253972138\
820120282`60.*^99*y^138 + 7.4691910196875362825262058142732308147299189675399\
7008158952794240461137068419313`60.*^99*y^139 - 3.099180992563540862973129015\
771482639161658746164322177491556297878338225866635756`60.*^100*y^140 + 
    7.72307103358841185822825981852588554640919780924199468967494495281453975\
1334091171`60.*^100*y^141 + 1.41999589395451397496358028321038100141271727676\
3186903564517440221134237601457683`60.*^101*y^142 - 
    3.36514231398992173859804899033365472221418073520741664411149815987927731\
510793755745`60.*^102*y^143 + 2.646150474503954414652052060423761464158891913\
018249623751919803891509578934572994347`60.*^103*y^144 - 
    1.47326150586105556585073013343756676189907343113699050919455557418045910\
71852186264057`60.*^104*y^145 + 6.1151201170286771191372732005767355655922818\
104967012729948165338593007286545247761344`60.*^104*y^146 - 
    1.52530720031486097873165714407079523789912382428222208432086997268023375\
312784037863412`60.*^105*y^147 - 2.788431472743944588549598981811136574427674\
13956877097748229236966406182279095898718154`60.*^105*y^148 + 
    6.63138721964412122335469059160924227366242447309781662410114225027107078\
2506158117483134`60.*^106*y^149 - 5.21704116081271198443039094196035817894177\
43637041012227037721788612580655581964190138976`60.*^107*y^150 + 
    2.905432992865043916418195666237008916311889630954437426795214980794675`6\
0.*^108*y^151 - 
    1.2063565257472198494499213613304611351893840453796855233067540599777345`\
60.*^109*y^152 + 
    3.0116434604867349853060796967762522933634085992218524443984921167434157`\
60.*^109*y^153 + 
    5.4765814189920380877844852111544701286517974792209918781737959001372735`\
60.*^109*y^154 - 
    1.30666615392323367365606452104302515666595593483223033155250275742930805\
8`60.*^111*y^155 + 
    1.02843525456829583624943373373454498684016476668818592143981409558271387\
02`60.*^112*y^156 - 
    5.72895686220566082014186938306285427759906261061982477333739100438133943\
87`60.*^112*y^157 + 
    2.37941016360394467945136363784687808969905592066347621781487105124371855\
863`60.*^113*y^158 - 
    5.94487949061069957769826794112515823124276903433046383882265425212469728\
194`60.*^113*y^159 - 
    1.07578983083529631718882132421533596167035904476303457148890981477434115\
3526`60.*^114*y^160 + 2.57447619624900726634671257255817739422742406434548552\
26861428931136024398202`60.*^115*y^161 - 2.0271185414256223279685341132700628\
4454751169599116296157153413762808090795726`60.*^116*y^162 + 
    1.12948760385848419190627282474793837662050232239433477608252002412788157\
1139071`60.*^117*y^163 - 4.69239591322044669484180182399713560506903829336937\
091811827789714440145119096`60.*^117*y^164 + 1.173242980701971039457024204776\
9626175986436044544152582804063343041412549956096`60.*^118*y^165 + 
    2.11352038743624992364701310687779184807699238943365993005178539600149104\
88798623`60.*^118*y^166 - 5.0720216213298260435466041498670404202861483330808\
5517934116915782981902686628188`60.*^119*y^167 + 3.99518049609792340643926155\
5891119123671090903130520949482331270182825909703288297`60.*^120*y^168 - 
    2.22656341681777375158518947188561910332335674064395457184387100664091920\
09130890022`60.*^121*y^169 + 9.2525013914107020397465739990723565928616786551\
736125207735049846166742641518411067`60.*^121*y^170 - 
    2.31498750749503299688900286213335069252915876164572306837223739399405390\
126390803289`60.*^122*y^171 - 4.152793674271220051127139499910035806361697896\
7989401076500274342564858410551824943`60.*^122*y^172 + 
    9.99182253503604540496290506920037488184541650120797157189816760956873690\
7015635707713`60.*^123*y^173 - 7.87324041096002872040254189336439467161555255\
12461739033216032230507768717503942301394`60.*^124*y^174 + 
    4.38876064584174099912341797037550367349393760202665570172225165346386568\
06617025512772`60.*^125*y^175 - 1.8241866280286361444217141420797689947939821\
57602620142927210196490395298487649631689942`60.*^126*y^176 + 
    4.56703166020422716075266376179072052163888766369793279806850879477707827\
5162648199788543`60.*^126*y^177 + 8.16063165341037365875351403739120461197181\
1772988630248089181681986612386147247299368333`60.*^126*y^178 - 
    1.968260968750789161288540500513223136812061483940206266940987334051487`6\
0.*^128*y^179 + 
    1.55143861220321040672682933901775623407959051547955013002166637126520419`\
60.*^129*y^180 - 
    8.6498133410147764369643813269124324341977819579089463041280885108297456`\
60.*^129*y^181 + 
    3.59608975305813441800140036491845584346135448859465146669195117774499272\
5`60.*^130*y^182 - 
    9.00848517095182525424866822034259271313936346362687218974072269270100820\
1`60.*^130*y^183 - 
    1.60380659132436992977193493990262286830809983354188979329569994466186431\
93`60.*^131*y^184 + 
    3.87701571600882786690251357381184064696520095735366742663420825016957967\
277`60.*^132*y^185 - 
    3.05691408690604605093616350634824566326393845816196839818909222427388365\
3048`60.*^133*y^186 + 1.70464419280763880598145421706267935962377912651395339\
42431069717261418253723`60.*^134*y^187 - 7.0883922411940816911873530752194732\
086157748311652550056165639062419109822321`60.*^134*y^188 + 
    1.77667735508807928582594414570631686714646620361510284879651478618464388\
834947`60.*^135*y^189 + 3.152251639213932971134681016035591054148234250134091\
45131317126492122747077456`60.*^135*y^190 - 7.6364512867388677610283102402604\
5402057848000811198775873303059917711118559286`60.*^136*y^191 + 
    6.02285690655499843476855045881934720916520473502895395590175585384797815\
49657408`60.*^137*y^192 - 3.3591279221505978946781973646677438484161248784412\
3682220921982349042925033132105`60.*^138*y^193 + 1.39709239822644617942683925\
6748765174827420103548113757746432571341278948327059773`60.*^139*y^194 - 
    3.50356553708188551304694622594513781184152224391181426322389524309128530\
1715727589`60.*^139*y^195 - 6.19621950290218413412920521299957030306851012944\
2153932704127358158068046037514039`60.*^139*y^196 + 
    1.50406534670659016493750306783005974856519860920648979995410146009380684\
357254776042`60.*^141*y^197 - 1.186575192335313304902790426685063395437489229\
77494404492875086693024745825519009039`60.*^142*y^198 + 
    6.61893795467931129481964896868728991294536365673026344143059808761684730\
9563184329008`60.*^142*y^199 - 2.75338138894534775432934221387763404663733165\
4801729641121757694781267688903698914348`60.*^143*y^200) + 
  ls^5*(3.6`60. - 6.`60./y + 154.`60.*y + 148.5777777777777777777777777777777\
7777777777777777777777777777777777777777777778`60.*y^2 - 
    282.777777777777777777777777777777777777777777777777777777777777777777777\
77777777`60.*y^3 + 1772.68888888888888888888888888888888888888888888888888888\
888888888888888888888889`60.*y^4 - 3439.9597883597883597883597883597883597883\
5978835978835978835978835978835978835979`60.*y^5 + 
    31022.5996729196729196729196729196729196729196729196729196729196729196729\
1967291967`60.*y^6 - 52256.81066267066267066267066267066267066267066267066267\
066267066267066267066267067`60.*y^7 + 506660.48801050801050801050801050801050\
801050801050801050801050801050801050801050801`60.*y^8 - 
    812098.672915842327607033489386430562901151136445254092312915842327607033\
48938643056`60.*y^9 + 8.65709491656087061659817077773734120483346489538440002\
836287666009028238130405313068`60.*^6*y^10 - 1.685218740270879676452431870388\
526735275961282153232617628902458623820852923020105682`60.*^7*y^11 + 
    1.61871170745911533813001036045860382917860371084223554273359092311845037\
64931817159573`60.*^8*y^12 - 3.2829595240777638598072034604542344480424975781\
012932715719093428071756245130858133954`60.*^8*y^13 + 
    2.37994524650797451316857248566316632902534997926930443644222977466572387\
378238322735115`60.*^9*y^14 - 8.733097592733678118431407421587254271531328049\
5085877224529260740257409105647525137471`60.*^8*y^15 + 
    2.31307806643951712379822553238791289744840234151655540731301462740397223\
021086361562334`60.*^9*y^16 + 1.969245795051737375099952584804486228187640240\
0281078139791846955043545103653369704105447`60.*^11*y^17 - 
    8.83967858075648109868416835676240029790808580980058708686654775529842615\
74812387990072843`60.*^11*y^18 + 
    5.5914702041585829108948364550764090033704202950349875888404936075248528`\
60.*^12*y^19 - 
    9.979793182768857952280001440181162564053810930123098616900252984238356`6\
0.*^12*y^20 - 
    2.0106664096564247787190183524419404533097324367845055987464554600093212`\
60.*^13*y^21 + 
    7.39653296682446743220560786572183997396675029308420165606525228570941136\
1`60.*^14*y^22 - 
    5.52610171309648669708759317832181676100782832262108906929244993522031802\
49`60.*^15*y^23 + 
    3.44120713843942717991237594339656744006297698761466218657906249171425097\
112`60.*^16*y^24 - 
    1.49710866801075696289567768755939440084414506459560637996751581422825677\
8435`60.*^17*y^25 + 
    4.80811277386059796563885119968252582794868115281886618824200139395937672\
8893`60.*^17*y^26 - 
    4.59590185108914423599820033903552869665788741659704387684810871161958758\
048`60.*^16*y^27 - 1.18525637834246508972070839137627995920063291590433825185\
317340771719123699898`60.*^19*y^28 + 1.12583222906852363291552264561699318415\
7725560770886722875539240571650623804419`60.*^20*y^29 - 
    6.82303192194656619107616613846558682465317348293211477915370692843224892\
4132629`60.*^20*y^30 + 3.1602753227833306188300459768824386878574277737160743\
965542797960050748972976926`60.*^21*y^31 - 9.70457913485995714830575149505411\
07066791064007179674732952058968343823121329968`60.*^21*y^32 + 
    2.13165505845288762828119999775613193514513049062982015554426158984539108\
68738418`60.*^21*y^33 + 2.515682773311300586863183674822865558168041041703786\
068094162665953618643897689377`60.*^23*y^34 - 2.33132880207936223681149758544\
57955426679441848534518878189574572666626637874546733`60.*^24*y^35 + 
    1.43394097859819012246661759385675697783236007037692439018030480275410755\
167872892192`60.*^25*y^36 - 6.60752608444013148549837614769349773839219635750\
260749907063527295140851773334102113`60.*^25*y^37 + 
    2.08061913553636737390814223311016480061032584841447474348590740222497180\
1082627192301`60.*^26*y^38 - 7.6789253509911877296405422288041565455936150758\
8331633341399892337840204565368360518`60.*^25*y^39 - 
    4.96886410118458166118137709410189475024072860724059604940254715335942194\
98149436231101`60.*^27*y^40 + 4.714590839431519072446301345099289446124859249\
05261264410401015251723079273215222131025`60.*^28*y^41 - 
    2.91004790821820934824012305940642690434170756840433788180783426111942169\
0326659153052397`60.*^29*y^42 + 1.3492185050461884866759806893629328560180100\
257336349238796204402306465946323482520861123`60.*^30*y^43 - 
    4.27352284683856125757953115103711046984639243320768208732515309381460637\
45676731421070449`60.*^30*y^44 + 1.921780315553766265087517759237657145695270\
9085827905608518722131312929066353803582638092`60.*^30*y^45 + 
    9.903281578277986341301158315101291547939175211436148019985619595479107`6\
0.*^31*y^46 - 
    9.4743357926106738635105183791684012019821843294568934543386440781815935`\
60.*^32*y^47 + 
    5.87102820422109124827911901787267224815614834770274305714033161668241194`\
60.*^33*y^48 - 
    2.72906342409708936351246224028704723315260679472928576267479416905774355\
1`60.*^34*y^49 + 
    8.70040839394621386991416074591922121581973892427579781109620089580809907\
3`60.*^34*y^50 - 
    4.42933517845838816607490972677843051222269872904898753538972439838709750\
5`60.*^34*y^51 - 
    1.96332072941735844888014395420376344332412401966006055695453644280718524\
122`60.*^36*y^52 + 
    1.89344103434135319023239806748321762847658544267577095956805490041973558\
0401`60.*^37*y^53 - 1.1765429801848093727779154163893600203095381970029148715\
317332277958089364701`60.*^38*y^54 + 5.48224239289733419313468918075110706014\
95273171658764808614414936478024328147`60.*^38*y^55 - 
    1.75558351822409736680890424462203142786625972240916324676378747387354224\
065468`60.*^39*y^56 + 
    9.69922862654946546199760826517316101143483531957568908004290622486543423\
2982`60.*^38*y^57 + 3.8877413881089918498887304031852054319425067324261514918\
71133480803960532228486`60.*^40*y^58 - 3.771444865754005389245819374408730047\
8376076481462172792874957856561565821292101`60.*^41*y^59 + 
    2.34872249507964225623999714107507879259013211549308044059580824769337775\
90059604`60.*^42*y^60 - 1.096438304516483109192952178943866064208772613740936\
767840626441570115333528080516`60.*^43*y^61 + 3.52380039752400166532515809869\
6631157248170570760081220840048510023998260928502366`60.*^43*y^62 - 
    2.06515534741644896899202135593700956905518088764191310898365886171679988\
7842093444`60.*^43*y^63 - 7.6882485255382375543448133240579687853642509734768\
0501896768327433893870428793462`60.*^44*y^64 + 7.4940957958333501237716885554\
114555612783881782753916156713695546339885801559538533`60.*^45*y^65 - 
    4.67546160444697380726053572809838201618810430034995305629205964746975772\
9010248116516`60.*^46*y^66 + 2.1859546515443538191350852154681369816151671981\
758503391226929100360834604834607041645`60.*^47*y^67 - 
    7.04566305090130948654371228463097465880868208329708504485654565039947224\
39283063371464`60.*^47*y^68 + 4.317196114043852889144518966597670454316268283\
4063358188323113287869281112181740505446`60.*^47*y^69 + 
    1.51910333152574478768386302244407597780009245446755342073425840649676596\
827228191958811`60.*^49*y^70 - 1.48654873605874950049446801148412577850209298\
02796517353656488828098889766584731032832716`60.*^50*y^71 + 
    9.288232567813538050785169918528208384976146740190445376382130578358098`6\
0.*^50*y^72 - 
    4.3481217342848440899378651728170213080879898457919214583359136277345297`\
60.*^51*y^73 + 
    1.40481161002032559628473796070377935127924888527199880248245152064798418`\
60.*^52*y^74 - 
    8.9134930900444051604059636741194971316383556914332311485753292322226811`\
60.*^51*y^75 - 
    2.99958076884707125439413627505810096042409994123093974600937114258883862\
1`60.*^53*y^76 + 
    2.94492702227695295760739418757598870016719064475235423783099717518950877\
1`60.*^54*y^77 - 
    1.84236157258229559533971915714229121835574322364095455871544735142006962\
214`60.*^55*y^78 + 
    8.63398062618295790592677308954167592378216656490832968245127307782864430\
738`60.*^55*y^79 - 
    2.79509297079345404528368323064595229792121621990743648512373785102264210\
1159`60.*^56*y^80 + 
    1.82399907611368789701194972661679736137692519354145951083889891193202445\
7306`60.*^56*y^81 + 5.9199269592453819940784006646332201022473118667938140917\
411414327446842662922`60.*^57*y^82 - 5.82822716752522378292822537812658515166\
384516688332044312627879939619653688415`60.*^58*y^83 + 
    3.65009065574978378839776056646714479479124757448875180919380906476095540\
2652148`60.*^59*y^84 - 1.7121459292574661435258084091261113743409266942802615\
618023571779335493315868012`60.*^60*y^85 + 5.55220902059115365217769895869918\
52255635709119627309950862978391546653970675428`60.*^60*y^86 - 
    3.70795773227284669984739685605931926861897393006743431889056540201121995\
35466727`60.*^60*y^87 - 1.167888914131958282099897572567594245629714074793468\
379985987477662198460050781705`60.*^62*y^88 + 1.15254557726352922646815880782\
08195788386830103635906252816991706348600662050328972`60.*^63*y^89 - 
    7.22484951417239213688028216326413942659425616100958053081655370301427372\
59495066223`60.*^63*y^90 + 3.391670098002189748102077976054192497459809117362\
85025456472243681171723850263299939`60.*^64*y^91 - 
    1.10147928180273729805430078798193579114446745554186514363845624314686686\
5868898441711`60.*^65*y^92 + 7.4999459335537179683368674394887831580469535340\
9634304308301251193144880813826559667`60.*^64*y^93 + 
    2.30330207537424480781227690074989012688477753990250562185579241682492870\
53636769321017`60.*^66*y^94 - 2.277759014149189812258982987047382981768874121\
6687651951116001950348134472748478143083`60.*^67*y^95 + 
    1.42899521463691204454800364214684772481167193658208064610326033786394915\
1629606418349388`60.*^68*y^96 - 6.7130509970351637473991756907357309506674584\
27526719921561624150293795063582070500173007`60.*^68*y^97 + 
    2.18292161551948679941599988147005353889492153051906441249253869159283393\
5319284844036366`60.*^69*y^98 - 1.5110324948244009119651415444091825507486404\
797185962774381351421229716809337348181003216`60.*^69*y^99 - 
    4.5414059162870455285024764546058981990272043686413805368653720945707712`\
60.*^70*y^100 + 
    4.4992139492890183311861046516619250073447524337982860867739728337648484`\
60.*^71*y^101 - 
    2.82468438586550838104610645011120069886357652858555987468089728865840779\
4`60.*^72*y^102 + 
    1.32778516728756341415726871202476261984688126295548303021132779066544827\
43`60.*^73*y^103 - 
    4.32249248462343254648529371620947026496366814456678345979526663065163353\
57`60.*^73*y^104 + 
    3.03479548962919814463468056555428148593383086485861462203565338448802675\
5`60.*^73*y^105 + 
    8.95240152022938238705636903126056814138357498545596982074934089760665064\
497`60.*^74*y^106 - 
    8.88349430157496207777288514911438955315130706166764294560757956197068404\
8089`60.*^75*y^107 + 5.580748985808084327320008848884111854430741096641886488\
1004179831418870227263`60.*^76*y^108 - 2.624758505635983464430447993765239986\
52280770719346445221913451148779629357819`60.*^77*y^109 + 
    8.55319464930903581955738368301436630953205642873545640683307542680225771\
589747`60.*^77*y^110 - 6.0797216615014518134647353215840234740873989306713366\
3374508419746714814071375`60.*^77*y^111 - 1.764468435386616347768192371843426\
2870199758466139430401276391022498850032313197`60.*^79*y^112 + 
    1.75339478747237673903026561352409684831888118175933749247316185676639567\
184876387`60.*^80*y^113 - 1.1021340818063583949310512124087413302979491966564\
03138260296415381919235793261566`60.*^81*y^114 + 5.18615181291816177116087584\
3908924339691704470696901765269679457265594239661942171`60.*^81*y^115 - 
    1.69149286909606094155411385636124699390102534214451960830861616751025643\
01557309918`60.*^82*y^116 + 1.21543914125482680452582528404627141198575327262\
23505700613202791368885202375773228`60.*^82*y^117 + 
    3.47716568996218801342565084379010612702472560809527829128525395020309778\
093243986623`60.*^83*y^118 - 3.4597782794217718674681985116009755166490484543\
29071892502794089497449939671550544853`60.*^84*y^119 + 
    2.17582612593761746399978321726992557081830847222917803883434842373974033\
40767526136135`60.*^85*y^120 - 1.02430102971440302011291260309657437252365506\
560238459596265105579024761378725884028844`60.*^86*y^121 + 
    3.34348244032566825936974401726423969641056967126199257653295291595288452\
835089660606584`60.*^86*y^122 - 2.4256614691690251371389811158649020830132877\
5320001477597531391386842179507928159463861`60.*^86*y^123 - 
    6.85146791332553854594875936560753702954833883648111558197546171504736889\
4219044420780725`60.*^87*y^124 + 6.825094404822537479989520169688558660873779\
2684087736800338777399652177551909909073608635`60.*^88*y^125 - 
    4.2942221873713347351542629090268621405291080119388964967376135923591294`\
60.*^89*y^126 + 
    2.02237783005503770640758037297939194542485791370965505287425234509577129`\
60.*^90*y^127 - 
    6.60612134937624052899279106422692546839987489468865897892732033635598371`\
60.*^90*y^128 + 
    4.83386281201437064589367330681946903010856339981898269015196950848138765`\
60.*^90*y^129 + 
    1.34988374399405437056696403378556040446516617227273462130482012379699771\
75`60.*^92*y^130 - 
    1.34609713614488878343423915244805299525339559212103514771966893999032289\
909`60.*^93*y^131 + 
    8.47293434452475842849645609791974173622405667767551814051840266051911316\
776`60.*^93*y^132 - 
    3.99181314717598111532661127498274962256726876871611269377662332892039721\
9739`60.*^94*y^133 + 1.304782993104459983318692638847276808440982499894481898\
0068719720172486470302`60.*^95*y^134 - 
    9.62101954783187654852987986504981189217095785886934507657382008144209740\
1546`60.*^94*y^135 - 2.659315845400731067594201715044814342887339985107288377\
98727710170585485606873`60.*^96*y^136 + 2.65438648176959439509424125241413090\
5153000135680290342529626003859345358021544`60.*^97*y^137 - 
    1.67142644357845739803657641495950234622160267047975073910219965959308991\
07751345`60.*^98*y^138 + 7.87713846911506100019416684957512687409323285307646\
42569096010407589685683907596`60.*^98*y^139 - 2.57629310983852407420086413315\
068323461476348575913144602213417335364202049999011`60.*^99*y^140 + 
    1.91287960517592204660720865080752397333613043817310216752741397532452311\
82898415`60.*^99*y^141 + 5.23853070275281799491199006917037945929056229611421\
3128042475902220817743205602239`60.*^100*y^142 - 5.23338154959060889224086968\
5547934405544727038836288610858850226254739693951085283`60.*^101*y^143 + 
    3.29653179946756082428420767486085969502178581410086363135275041223614557\
251616442049`60.*^102*y^144 - 1.554072618079667741549186508831088666367176359\
387135954965827326561256558230358558868`60.*^103*y^145 + 
    5.08551440264254900270184525025937252983361989953049253962843175249448457\
7375433720506`60.*^103*y^146 - 3.79976659108137544802893649220769948285108003\
5798396750977724802209854661463157351291`60.*^103*y^147 - 
    1.03185674723931171911802329301451189601077886763207077931545954037551248\
315576344890865`60.*^105*y^148 + 1.031667723077170156131008147792596082750592\
020391741176742014788597285436702335175294164`60.*^106*y^149 - 
    6.50061198051613280981324547328456251576332227117007784048156184450373378\
6167838513731306`60.*^106*y^150 + 3.06542382791714917044213091944370547585099\
17175771427048177124452364235377888930600886337`60.*^107*y^151 - 
    1.00362542448863695038958231858288655134431298928698451566522007397455609\
371561339420388431`60.*^108*y^152 + 7.541902208659860780666282309753905706464\
1413269744878151750333014829052139766521106429108`60.*^107*y^153 + 
    2.0323723958482805213260047255770345330268465218308394930562517715811941`\
60.*^109*y^154 - 
    2.03349827586650702893303255763913038566869257975735087193143273240871896`\
60.*^110*y^155 + 
    1.28170161956432856063752447150185623727095595016184386296183056229175185`\
60.*^111*y^156 - 
    6.04555392151597628575666020959043208190799448916829584988588151251408351\
3`60.*^111*y^157 + 
    1.98023980705242413717427572888974016492238383705357666108622811057228524\
34`60.*^112*y^158 - 
    1.49590084999309294184436550575811727139497535887195799678928336117222892\
23`60.*^112*y^159 - 
    4.00280273898247078505410144991323959355449736047785951730171202514060095\
461`60.*^113*y^160 + 
    4.00774871879503137623161404671835402148086662481348065997548524281215040\
1652`60.*^114*y^161 - 2.52675268755368000136732592959985116605139727487535293\
84104446917434410316566`60.*^115*y^162 + 1.1921103416531793233796395925770743\
8051381656003466664583591492245013364867122`60.*^116*y^163 - 
    3.90646231035955181203674619747171526410333444044803467918006885290607520\
104169`60.*^116*y^164 + 2.965233823826605161165282857773955391069357471148217\
58631412721261197885413688`60.*^116*y^165 + 7.8832392621824205338832822747399\
08704935555033097109007987111139141642104737542`60.*^117*y^166 - 
    7.89796381653722299173000304116530869821580865769396829362262974144327613\
48576157`60.*^118*y^167 + 4.9806721925559924255923108289574538857238567772550\
8826937981027507988397020675184`60.*^119*y^168 - 2.35038384437330886135104520\
4488900275372994381833013187220913721904610639503362406`60.*^120*y^169 + 
    7.70509583654293254593795998475651257035226471136305950341967184971022699\
1026160717`60.*^120*y^170 - 5.87462284858800184921981345337575197030699966796\
1539872142787316331838145429103766`60.*^120*y^171 - 
    1.55248376623142928650912783497573105689275156476995295014517571609652167\
096005767231`60.*^122*y^172 + 1.556296322238289990818757954983859534440099580\
915198582443579372600840273761738193688`60.*^123*y^173 - 
    9.81675627229263833381853947088476136601283611122046216929354393452162335\
7864482933369`60.*^123*y^174 + 4.63350126791030029931309868794871537554640811\
48884528787810262782577141650470877509479`60.*^124*y^175 - 
    1.51952758482549256579146336061805541548471403351174517748472274097785364\
231337481112776`60.*^125*y^176 + 1.163300906164801871215923602347013989159826\
84710579336219965982416320457801027065773888`60.*^125*y^177 + 
    3.05726565639306932401054853667787130681009894848732543469885971385129958\
4993848355852567`60.*^126*y^178 - 3.06644958584785623559271411151999045549946\
31585493081870584224351602670612804854735912193`60.*^127*y^179 + 
    1.9346728950019652006838701576097911504585968722583355603093691290060909`\
60.*^128*y^180 - 
    9.1334164844970992277575772408256670069616175976375586337900868567255225`\
60.*^128*y^181 + 
    2.99627599902559153923928260496385128347882480812891221195090607028221344`\
60.*^129*y^182 - 
    2.30259499332247925194057959188754047702687988086881102238340886786594185`\
60.*^129*y^183 - 
    6.02039089524046659867198415592107102366493447029163885840616668120794272\
7`60.*^130*y^184 + 
    6.04156043491498766112992445823251420964345081656108049364737680681593356\
11`60.*^131*y^185 - 
    3.81250671501985621449150461756443044344325987331761679801402884641495833\
626`60.*^132*y^186 + 
    1.80017755405529647589118832948111144030959347366714206544029125601941333\
7153`60.*^133*y^187 - 
    5.90749559503623950560295485273115756699676681856337012316598869591373333\
7345`60.*^133*y^188 + 
    4.55591641011368065724400315768611651234179204368777727911965109686423582\
2435`60.*^133*y^189 + 1.18550404781493298533968887955779703539941152789015754\
685571392681546073282719`60.*^135*y^190 - 1.190241562028862930581407141234995\
673617398203025030217114625492866900030955265`60.*^136*y^191 + 
    7.51243523014805039525537946797381779205498080566163989621581071823999046\
7466793`60.*^136*y^192 - 3.54780348632340931580937860093160917789530232875807\
42046028006524961042037298505`60.*^137*y^193 + 1.1646041008839964444729394511\
7869048187887219333300415269126944501925200924931408`60.*^138*y^194 - 
    9.01121501928872125786817318117046239763932492851651609324750065828925390\
51604258`60.*^137*y^195 - 2.3343688766835349662867569000575464726122992962501\
66512877290792118822030813360144`60.*^139*y^196 + 2.3447489900676950851390203\
753847253287211688645203992646277261995531939645265155897`60.*^140*y^197 - 
    1.48020204471604650154801833256042837222922351687258813980460037037996220\
713636343982`60.*^141*y^198 + 6.991485025765687681122224428189958567193694354\
21123493065249874171176409728683267126`60.*^141*y^199 - 
    2.29567751499784534807868089679971952010840363944916844642951920271988477\
1295397491713`60.*^142*y^200) + 
  ls^6*(-7.777777777777777777777777777777777777777777777777777777777777777777\
77777777777`60. - 2.`60./y - 20.533333333333333333333333333333333333333333333\
33333333333333333333333333333334`60.*y + 0.4444444444444444444444444444444444\
4444444444444444444444444444444444444444444`60.*y^2 - 
    40.2666666666666666666666666666666666666666666666666666666666666666666666\
6666666`60.*y^3 + 159.5555555555555555555555555555555555555555555555555555555\
5555555555555555555556`60.*y^4 - 416.1777777777777777777777777777777777777777\
7777777777777777777777777777777777778`60.*y^5 + 2397.333333333333333333333333\
33333333333333333333333333333333333333333333333333333`60.*y^6 - 
    4368.8`60.*y^7 + 35950.13333333333333333333333333333333333333333333333333\
333333333333333333333333333`60.*y^8 - 46151.644444444444444444444444444444444\
44444444444444444444444444444444444444444444`60.*y^9 + 
    543241.066666666666666666666666666666666666666666666666666666666666666666\
66666666667`60.*y^10 - 468020.44444444444444444444444444444444444444444444444\
444444444444444444444444444444`60.*y^11 + 8.265772622222222222222222222222222\
22222222222222222222222222222222222222222222222222`60.*^6*y^12 - 
    4.21022968888888888888888888888888888888888888888888888888888888888888888\
888888888889`60.*^6*y^13 + 1.264857973333333333333333333333333333333333333333\
3333333333333333333333333333333333333`60.*^8*y^14 - 
    2.58625661333333333333333333333333333333333333333333333333333333333333333\
3333333333333`60.*^7*y^15 + 1.9445580856`60.*^9*y^16 + 
    1.28463775466666666666666666666666666666666666666666666666666666666666666\
66666666666666`60.*^8*y^17 + 3.0010347532622222222222222222222222222222222222\
22222222222222222222222222222222222222222`60.*^10*y^18 + 
    9.31292049191111111111111111111111111111111111111111111111111111111111111\
111111111111111`60.*^9*y^19 + 4.646432126280888888888888888888888888888888888\
8888888888888888888888888888888888888888889`60.*^11*y^20 + 
    2.47988695018311111111111111111111111111111111111111111111111111111111111\
11111111111111111`60.*^11*y^21 + 
    7.2136095860419555555555555555555555555555555555555555555555555555555556`\
60.*^12*y^22 + 
    5.3385055639525333333333333333333333333333333333333333333333333333333334`\
60.*^12*y^23 + 
    1.12253521180915022222222222222222222222222222222222222222222222222222222\
2`60.*^14*y^24 + 
    1.04636929253957333333333333333333333333333333333333333333333333333333333\
3`60.*^14*y^25 + 
    1.75034865315371911111111111111111111111111111111111111111111111111111111\
11`60.*^15*y^26 + 
    1.94657437804615928888888888888888888888888888888888888888888888888888888\
88`60.*^15*y^27 + 
    2.73410165616549457777777777777777777777777777777777777777777777777777777\
778`60.*^16*y^28 + 
    3.50399700400471402666666666666666666666666666666666666666666666666666666\
666`60.*^16*y^29 + 
    4.27738242605858279111111111111111111111111111111111111111111111111111111\
1111`60.*^17*y^30 + 
    6.16762456005148414844444444444444444444444444444444444444444444444444444\
4445`60.*^17*y^31 + 6.7009751656380639472888888888888888888888888888888888888\
888888888888888888888`60.*^18*y^32 + 1.06823781094295163720888888888888888888\
888888888888888888888888888888888888889`60.*^19*y^33 + 
    1.05106552660215248335466666666666666666666666666666666666666666666666666\
6666666`60.*^20*y^34 + 1.8279943501264147221102222222222222222222222222222222\
22222222222222222222222222`60.*^20*y^35 + 1.650435486228390817854044444444444\
4444444444444444444444444444444444444444444444`60.*^21*y^36 + 
    3.09908762363031464309439999999999999999999999999999999999999999999999999\
99999999`60.*^21*y^37 + 2.594163433626227390309653333333333333333333333333333\
33333333333333333333333333334`60.*^22*y^38 + 5.215426123442243655262417777777\
77777777777777777777777777777777777777777777777777`60.*^22*y^39 + 
    4.08117917159067894874568`60.*^23*y^40 + 8.724882708348488275701009777777\
777777777777777777777777777777777777777777777777778`60.*^23*y^41 + 
    6.4258180229910614801121568`60.*^24*y^42 + 1.4524658750061321463815977600\
0000000000000000000000000000000000000000000000000000001`60.*^25*y^43 + 
    1.012499837105761876207910688`60.*^26*y^44 + 2.40815071338927163282525315\
5555555555555555555555555555555555555555555555555555555556`60.*^26*y^45 + 
    1.59646121043853289988045780977777777777777777777777777777777777777777777\
77777777777778`60.*^27*y^46 + 3.978965092456547124961517221155555555555555555\
5555555555555555555555555555555555555555`60.*^27*y^47 + 
    2.51880706557856611860010280417777777777777777777777777777777777777777777\
777777777777778`60.*^28*y^48 + 6.55519615434398172558091825347555555555555555\
555555555555555555555555555555555555555556`60.*^28*y^49 + 
    3.97633992002657304172723769929600000000000000000000000000000000000000000\
0000000000000001`60.*^29*y^50 + 1.0772287514011511300538812504195555555555555\
555555555555555555555555555555555555555555556`60.*^30*y^51 + 
    6.28066197110673442095661327875733333333333333333333333333333333333333333\
33333333333333333`60.*^30*y^52 + 1.766370402455138367849017326601457777777777\
77777777777777777777777777780389987446271750018`60.*^31*y^53 + 
    9.925305497990367196122708123671822222222222222222222222222222222222222`6\
0.*^31*y^54 + 
    2.8908582583090120678365256742027342222222222222222222222222222222222222`\
60.*^32*y^55 + 1.5692200072098856631493119112602976`60.*^33*y^56 + 
    4.7232686471880961703257155647516736`60.*^33*y^57 + 
    2.48205679750748077933466794677876899555555555555555555555555555555555555\
6`60.*^34*y^58 + 
    7.70571815827833876563831529458801443555555555555555555555555555555555555\
6`60.*^34*y^59 + 
    3.92749151425567928922720700155840696177777777777777777777777777777777777\
78`60.*^35*y^60 + 
    1.25547839243792049380328537665950222933333333333333333333333333333333333\
333`60.*^36*y^61 + 
    6.21703531821109503212154033574557248995555555555555555555555555555555555\
556`60.*^36*y^62 + 
    2.04310959358158703232935420311613035849777777777777777777777777777777777\
7778`60.*^37*y^63 + 
    9.84477593135150690470717248506192885460444444444444444444444444444444444\
4444`60.*^37*y^64 + 3.321333729821017912862379628972375670288`60.*^38*y^65 + 
    1.55945745712219274571618451174871117900213333333333333333333333333333333\
333333`60.*^39*y^66 + 5.39407390879388272539270066157373576122791111111111111\
111111111111111111111111`60.*^39*y^67 + 2.47102979018003122086930752417735986\
8416657777777777777777777777777777777777778`60.*^40*y^68 + 
    8.75273972516099308679060260331436391381443555555555555555555555555555555\
5555556`60.*^40*y^69 + 3.916620089234590151122724746472626340456288`60.*^41*
     y^70 + 1.419149581920813136813090756116835063668058133333333333333333333\
33333333333333333`60.*^42*y^71 + 6.209645650520623578109310321924772367946435\
02222222222222222222222222222222222222`60.*^42*y^72 + 
    2.29932044207304830019728769547831488714570812444444444444444444444444444\
4444444445`60.*^43*y^73 + 9.8477620027469728384100536725357688566211750755555\
55555555555555555555555555555555`60.*^43*y^74 + 3.722927560667022472605950246\
0543132858097765297777777777777777777777777777777777778`60.*^44*y^75 + 
    1.56213146293878951694114634548582357552242565582222222222222222222222222\
222222222222`60.*^45*y^76 + 6.02430563178206093342715699599377972268494351146\
666666666666666666666666666666666667`60.*^45*y^77 + 
    2.47857082338141301647709585158636586500150105592888888888888888888888888\
8888888888889`60.*^46*y^78 + 9.7428877993958688534150609348166928170091988653\
33333333333333333333333333333333333333`60.*^46*y^79 + 
    3.93354047509414448542633528041496537455925444988622222222222222222222222\
22222222222222`60.*^47*y^80 + 1.574872586443209288797792087191937100671834644\
77048888888888888888888888888888888888889`60.*^48*y^81 + 
    6.24395321738803940449016320305429405476868454357795555555555555555555555\
555555555555556`60.*^48*y^82 + 2.54446769868150292104962955366206877707634682\
1914844444444444444444444444444444444444445`60.*^49*y^83 + 
    9.91345208167349206287010192195176182456472119347381333333333333333333333\
3333333333333333`60.*^49*y^84 + 
    4.109200578970334124361691348674777870608818665272284444444444444444444`6\
0.*^50*y^85 + 
    1.5742556861303657883681986638954766233530563269321991111111111111111111`\
60.*^51*y^86 + 
    6.6334616162313070376561459197007011813555053258693393777777777777777778`\
60.*^51*y^87 + 
    2.50038468541714286039937429640312337764799163317068533333333333333333333`\
60.*^52*y^88 + 
    1.07042903682268175136349657289116352991304359557227271822222222222222222\
2`60.*^53*y^89 + 
    3.972061449717718871458737679181564465028646991326531136`60.*^53*y^90 + 
    1.72671824007728137720975408762241011614926449213110981617777777777777777\
78`60.*^54*y^91 + 
    6.31101565334871247359151441183312168872483774425782984035555555555555555\
56`60.*^54*y^92 + 
    2.78446104218321318095501902098031458122326467053996612195555555555555555\
556`60.*^55*y^93 + 
    1.00289055694474943028891637930641377570941398593622866885688888888888888\
8889`60.*^56*y^94 + 
    4.48875735861307510790245511784662839567050772431771375667377777777777777\
7778`60.*^56*y^95 + 1.5939541507576733272994603038850160923938182942615733215\
571555555555555555555`60.*^57*y^96 + 
    7.234106032196758739411631391708973512858061736147218573488`60.*^57*
     y^97 + 2.533747301516364237653773586240966584946587689735632849027093333\
33333333333333`60.*^58*y^98 + 1.165534393182111966818633084418167716475354322\
549883290613137777777777777777778`60.*^59*y^99 + 4.02822132651044617485465842\
5274506109109374514371414100509315555555555555555556`60.*^59*y^100 + 
    1.87738736012115587367844136788165878487622827614289571855017031111111111\
11111111`60.*^60*y^101 + 6.40506312573854843558260640048764040387170115831345\
44823954510222222222222222222`60.*^60*y^102 + 3.02327585223657546054987810695\
939947353788852597279828874315367111111111111111111`60.*^61*y^103 + 
    1.01857080706775244704003906058078428875030714498929280169310317866666666\
6666666667`60.*^62*y^104 + 4.867464047838746700429117407296433289549224158156\
758090056829575111111111111111111`60.*^62*y^105 + 1.6199982429338195471990367\
478841890528661530555884456334648025834666666666666666666`60.*^63*y^106 + 
    7.83491625819557441146816489990794862902660107679281663364203522204444444\
44444444445`60.*^63*y^107 + 2.57686270488448706547696893649216614408962997991\
239143996748947633777777777777777778`60.*^64*y^108 + 
    1.26089148991719585153099354161335464437324067902960597118637240261688888\
8888888888889`60.*^65*y^109 + 4.099392075903614072070254601068665634416915903\
016811222622346840334222222222222222222`60.*^65*y^110 + 
    2.02879214761953253285673952537965180865599232172668223417738465769208888\
88888888888889`60.*^66*y^111 + 6.52224643164917605527641432722430306458844352\
37960042990302411172277333333333333333333`60.*^66*y^112 + 
    3.26376047550538696095623964215791657891503995275840988657626424271907555\
555555555555556`60.*^67*y^113 + 1.0378216973694684146364678089438622556299876\
00331242355234871888083079111111111111111111`60.*^68*y^114 + 
    5.24957283343912592886224835324958701314640050830038148536328219966210133\
3333333333333333`60.*^68*y^115 + 1.651560175078448626362630264682261166866187\
2558607285095615354699532892444444444444444444`60.*^69*y^116 + 
    8.442253952094153547395918954947792016638941885222373815157780335551543`6\
0.*^69*y^117 + 
    2.6285156954426206596492648734939521860603979334326755289033474246073314`\
60.*^70*y^118 + 
    1.35745410231225244111926311155462375381298245961606597378682668698863327`\
60.*^71*y^119 + 
    4.18378874199712974813220377211718754203428849095506365384659275163240663`\
60.*^71*y^120 + 
    2.18236551528435003499759950218737839639741374620911568206840016595648975\
5`60.*^72*y^121 + 
    6.65994244981709866886988731630504915969751382783709958400978053176990637\
4`60.*^72*y^122 + 
    3.50807202128451185804910614149318643669423905842387714343080375167088493\
78`60.*^73*y^123 + 
    1.06025758952179326214435540770567472748732266514063878899027266043940389\
261`60.*^74*y^124 + 
    5.63833746927071267883020828646356469233067636994757819846241379506138978\
176`60.*^74*y^125 + 
    1.68807283123984292563270886614591557627474350936778991017072943424118285\
8937`60.*^75*y^126 + 
    9.06103655541646850758442477062270528575799241979088863066304756840830396\
7231`60.*^75*y^127 + 2.687872109830906314482879313332573090247630436715137641\
4131768696523617567333`60.*^76*y^128 + 1.455966821481189957462393122285019442\
9989880622154528514317902862581283405996`60.*^77*y^129 + 
    4.28018424121835457312931568631193723152698121564271522629465474549173004\
738986`60.*^77*y^130 + 2.3392370068688081816190146487198916499089090185345383\
15855397402606778242557906`60.*^78*y^131 + 6.81634610514039472896006789360986\
9487901711254828101472414725315957365949459431`60.*^78*y^132 + 
    3.75792712250104640007272616478437869194357053213691292240101535112657676\
47680927`60.*^79*y^133 + 1.08561298231691335453498995536420396578174199089984\
371943769151459586599571822127`60.*^80*y^134 + 6.0363714626097237766015365241\
0924530343669702432841740199683452254434729444757186`60.*^80*y^135 + 
    1.72914578698465231340319067328937062329319921904572934921121624799916054\
8018653119`60.*^81*y^136 + 9.695249952308475289089516579568702379253129000432\
087976829119871952914573412846834`60.*^81*y^137 + 2.7543580265182733808742911\
749843411001477497973071090763201553005018965088487728093`60.*^82*y^138 + 
    1.55703857147052365665024499871320910629163624062778753118126255940585180\
552337488717`60.*^83*y^139 + 4.3877353265639836354299000967611160852048932676\
3547344454553508767830416532662699431`60.*^83*y^140 + 
    2.50033842060291164435367410545672762345922383071627542393441666996044829\
1335063730902`60.*^84*y^141 + 6.990219226366891957045166298449079634932619876\
330775761475626751944303743793031318914`60.*^84*y^142 + 
    4.01475396170056264706686533725553620956625928032089922379074577874591610\
44442869158999`60.*^85*y^143 + 1.11370621492040943128251797445017642433812077\
357688171701431294015492176090317584265404`60.*^86*y^144 + 
    6.44586727197817744789635762235467864432865207739471976815851307061351186\
094746125891978`60.*^86*y^145 + 1.7745127732700314479321373675249874445463436\
93590742158421481875333891796415836525414446`60.*^87*y^146 + 
    1.03482650559962673714478010774435076982356230449481656254836745522777018\
60396904198072086`60.*^88*y^147 + 2.82758361610581630694813479280079696379165\
1716324310030037701232773030321784135895662097`60.*^88*y^148 + 
    1.6611884091434857871624801862632290741595476787587077185719170840601211`\
60.*^89*y^149 + 
    4.505872058588611994341877801527355972238997750197851959738265633347746`6\
0.*^89*y^150 + 
    2.66647017311379133598769284309654149667353785821945143241971049992780632`\
60.*^90*y^151 + 
    7.18072990318689642731006531181709675772373683142769519006635309369509389`\
60.*^90*y^152 + 
    4.27978858212691268942565359026555355865196726386546822640413443316755660\
2`60.*^91*y^153 + 
    1.14441608905035918948079660069776718558402826281591564072125041524986862\
02`60.*^92*y^154 + 
    6.86873629140742654005640895455214728315196476615797795815785723430890572\
98`60.*^92*y^155 + 
    1.82399761331383103055258400988502018017688960612550100543769730596445517\
542`60.*^93*y^156 + 
    1.10230415712892176054407452522155160209722274723537791108612128055882577\
3141`60.*^94*y^157 + 
    2.90729344952781099883243932772508003551907855572449516389794964456469092\
1414`60.*^94*y^158 + 1.768875226873907146007921358245222604489990579308638946\
1452021477063103104034`60.*^95*y^159 + 4.634225230440853890525856196130279947\
2186830154863806510424764161895399792399`60.*^95*y^160 + 
    2.83834465844093408024834765785947559278770327308315867332918413652990915\
151`60.*^96*y^161 + 7.3873463719587378888822060953968479795613787889656081571\
6556321949620602899328`60.*^96*y^162 + 4.554138269066086341963957442549142571\
041668360659145503456586078622449610857901`60.*^97*y^163 + 
    1.17766633691267923017285149651489586224545469925681787608075845918806359\
36901138`60.*^98*y^164 + 7.30670162509216678398062855909164847345210428575605\
55730911614911335092466796097`60.*^98*y^165 + 1.87749146443970569569917511867\
545781131755414221545262397176800827040578853314134`60.*^99*y^166 + 
    1.17222639734444648661789361204952821335054135334525276364595366619434444\
1336998897`60.*^100*y^167 + 2.99333311838685677779894553761421471107535649206\
9040869500551917351268865123534353`60.*^100*y^168 + 
    1.88051770869795196852995078512923576967711454944501894227333259030165382\
12362282449`60.*^101*y^169 + 4.7725773618908427616799328754271002980462773877\
253852579975813672534694260985724281`60.*^101*y^170 + 
    3.01661557286422293453837542416984106678311643073078468208861387505835509\
56483777742`60.*^102*y^171 + 7.6097650005948607774878362511739723009397934015\
5506110101415620491085419460163029198`60.*^102*y^172 + 
    4.83882469561270277347098828946361417736082438428806199944055558130410419\
9353532687973`60.*^103*y^173 + 1.21341502886464090421126493303788304897455081\
06708449258204746812739611185575090814489`60.*^104*y^174 + 
    7.76136164629955359385741777685193044368182313924465173204277664744470407\
57769955640301`60.*^104*y^175 + 1.9349372247209953052763837971553499819794638\
6647558463794485848846379622603237016656497`60.*^105*y^176 + 
    1.24484352519375645027474693249461011303754333820680336234697910902775933\
084633764995545`60.*^106*y^177 + 3.085626260050101002783417911305588278048796\
794728287430384818750525596658889370905296834`60.*^106*y^178 + 
    1.99650817327613257126366041664895035442655045601193831457356407793106071\
89616543943923204`60.*^107*y^179 + 4.9208288210826881218317146181503633090288\
893467734958652921478547967951236255851683117345`60.*^107*y^180 + 
    3.201898380754657685764042759820239658720527928283650209697305713335743`6\
0.*^108*y^181 + 
    7.847860293348414810962742815209530413090681565014377131128155507768897`6\
0.*^108*y^182 + 
    5.134814215434357584772462248186841820648763025241033266431390643021072`6\
0.*^109*y^183 + 
    1.25164718989367613131433129024791579815326556456352127645001997221673376`\
60.*^110*y^184 + 
    8.23423488752365772167719429326261732009256524895829214495945728018751188`\
60.*^110*y^185 + 
    1.9963186207435498851939311801735334961206507385708347038909929869846062`\
60.*^111*y^186 + 
    1.32039435085425949596102834649864811135862425973135724925522800363149283\
63`60.*^112*y^187 + 
    3.18415841900759614054347576844839441751068989770079682098885151649040578\
76`60.*^112*y^188 + 
    2.11722246549464459103462713617097672332253501101184044201644194015964652\
881`60.*^113*y^189 + 
    5.07897394032019608514331105159203624866472475682389137783785967397960961\
345`60.*^113*y^190 + 
    3.39478502286380169395877697575344053937124059493531086264696418222649672\
8409`60.*^114*y^191 + 
    8.10164952092004331923843779809039474837223543476268130533815462111154517\
8824`60.*^114*y^192 + 5.44303975778777114648894092810067719713303910678835549\
86386704983771261996999`60.*^115*y^193 + 1.2923695585052435821848359584083783\
5506957685072072521868110686290429430500455`60.*^116*y^194 + 
    8.72679267019751060866900678206107701131023132334670651311156936882616582\
235365`60.*^116*y^195 + 2.061652436760880905591615611555130460064038441333979\
340514981290387559813159723`60.*^117*y^196 + 1.399111063882027061837671670420\
5579509013348713152780683447048109529505559840616`60.*^118*y^197 + 
    3.28896551880995413438881653197998595848762421756185415754377990839888602\
52111021`60.*^118*y^198 + 2.2430272274838913154207106411786253970819780568439\
8009784417712781542763197878982`60.*^119*y^199 + 5.24708390504660403669451055\
225844301044350937738517324741126413230873707745534891`60.*^119*y^200), 
 39021.6514597637805577445736093567586631232907012577177587315623973016420658\
8980858`60. - 9204.6616411319722626970846961950333232798511833963144762884208\
8476929628289956957`60./y - 110056.906252651687135806051997157279192562482359\
50698562824837856258803341765278183`60.*y + 708871.25037434923266411735184419\
237964411593338184511258086917063537639239894278707`60.*y^2 - 
  4.2806400137522355186456849843088905395392674042261963210271093631053840917\
7894594275`60.*^6*y^3 + 2.244099660665791907456906139782258618092972906859693\
149022385732699311751014641854842`60.*^7*y^4 - 1.0920406369024941723916539182\
138222390165900747439884775247857363373897398142020191955`60.*^8*y^5 + 
  5.1792508810691003732381775776176584626796745805616493091401484653599833770\
162376486039`60.*^8*y^6 - 2.3813614531515729988976223771472543895744817996329\
1997778638836510451047992963652758954`60.*^9*y^7 + 
  1.0830259430564271357301912479223111999919467916993683185295654371078636056\
6055709666669`60.*^10*y^8 - 4.79954673206009866671664714731910646300628866059\
4696414632695274226138185126764148002718`60.*^10*y^9 + 
  2.0794982742946047210184951020202803451320147670529595578548468810205356230\
662631351504682`60.*^11*y^10 - 8.47288176966484023203266760423178723490707857\
27090949208760642301115953436169197572010953`60.*^11*y^11 + 
  3.0255661661680086243645237770768869448197352997795932751204214579774657`60.\
*^12*y^12 - 
  6.0950901495284933835733998936592622386610729115122192118583975594103435`60.\
*^12*y^13 - 
  4.51399636005575544414536011168171784024603167598544032239903800580356276`6\
0.*^13*y^14 + 
  9.433512687355917868949635550392562254309104362547558439231441421523093223`\
60.*^14*y^15 - 
  1.2072334537430116142147821132701649257194452274670279673936292750173625934\
1`60.*^16*y^16 + 
  1.4006919171717966791430172950907910642579541683227735397768106552012683713\
09`60.*^17*y^17 - 1.594476284069440444002210951199216523558712627263599044685\
7881202718871965487`60.*^18*y^18 + 1.8259705970246916533542802713795594562409\
7855099591299860854551794230975866924`60.*^19*y^19 - 
  2.1198090389412074453157744983006121999595191206031588297738013889756177322\
25057`60.*^20*y^20 + 2.499190233541719675917401795525590519760809881662793671\
3663613266587379514311531`60.*^21*y^21 - 2.9911831190083474294259242158280121\
4007405205048607192252585293525376615642738071`60.*^22*y^22 + 
  3.6307242455218039077495195016575252410663791718483687552173759396447082758\
96396248`60.*^23*y^23 - 4.464327314925532144384415089335192163673313491037149\
7826423651336813210685728885202`60.*^24*y^24 + 5.5546610388243538987243288536\
0413689106252251344291708237297448465936456735385848887`60.*^25*y^25 - 
  6.9866065915304773745708436264067522116778143445450676787071430618522885596\
60492940849`60.*^26*y^26 + 8.875582483560328230398871441306937192290829179803\
2153246130904781196961463759874229908`60.*^27*y^27 - 
  1.1379080815152753190261364747774457065642406371016027731176222432191124117\
85962663756661`60.*^29*y^28 + 1.471274064495586395063515139325517055180716990\
1796763313035959909159384024062249378059244`60.*^30*y^29 - 
  1.9172811614681184996909771902498094259182091717521786810174292116910053553\
4016173273108913`60.*^31*y^30 + 
  2.5167637774061600190263516076221571090922487924508457682204184112507996`60.\
*^32*y^31 - 
  3.32618982662215635606164680443569629980472460954709162808173114040827802`6\
0.*^33*y^32 + 
  4.423893004195687033070119585765078678845303692898358364942287459866909544`\
60.*^34*y^33 - 
  5.9188736237758974248294148356565968178949589432798458841170158015607200039`\
60.*^35*y^34 + 
  7.9632559386793206372117912684777076586801322910423438123194035710648968839\
9`60.*^36*y^35 - 
  1.0769961482587416541107212919923237432265774253010421981063305848259456105\
7`60.*^38*y^36 + 1.4637838191332634423605879402453509456753052668635122459141\
9850386893781693409`60.*^39*y^37 - 1.9987467776231670728533368332189629344649\
22587545724101819174871952863403936403`60.*^40*y^38 + 
  2.7412295816806850364588064319553840599459513672689800717766742853804871815\
603232`60.*^41*y^39 - 3.77517899316716537250195812148566030504050434946381584\
465320680092532540068735769`60.*^42*y^40 + 5.21963228015234304644749653731014\
638054888699079707152298503942285166701901741694`60.*^43*y^41 - 
  7.2437825389099727368742277910940427835728617380989064570880648684568086543\
117735167`60.*^44*y^42 + 1.00886586345825020772791966085608541232723079609355\
9818980685862761260840813213397486`60.*^46*y^43 - 
  1.4098380280761102106416477094800589569897635078868204880594518836936598488\
048563201725`60.*^47*y^44 + 1.97652961298809303952496940277411881909970650877\
65169345763544727862861393701500022463`60.*^48*y^45 - 
  2.7795282362615392893823604157220649314058793797920000080839330009251368323\
42782487109384`60.*^49*y^46 + 
  3.920236231257425841459091251509084823997946420702248735090452818643817`60.\
*^50*y^47 - 
  5.5446033156175965775302833334247657694739298087149635018233811166317026`60.\
*^51*y^48 + 
  7.86308864503607588449111687456897583471830060040991140085660644873369861`6\
0.*^52*y^49 - 
  1.1179721974119917996958493543288504753706767378353061580257839544523521997`\
60.*^54*y^50 + 
  1.5934473783899075329308531604844644367253360435399046333973292243178920725\
2`60.*^55*y^51 - 
  2.2765117846405930048104941245683569728861005308616845784527873166263824795\
35`60.*^56*y^52 + 3.259767950171879089485033093009723268904935936775132356504\
5604963437604099183`60.*^57*y^53 - 4.6778857738226471008978743704880016885845\
4800338589956437845085438777378970544`60.*^58*y^54 + 
  6.7270155047433726268059481380920571336079223814470569334063113532644023852\
83016`60.*^59*y^55 - 9.693283533573369644779243091843860423342487283747493792\
8257630593287166189591015`60.*^60*y^56 + 1.3994672787355377438699935757506518\
37472849661247803900101851691086947392935214529`60.*^62*y^57 - 
  2.0242649327019036578137954663520379176177159762650756980507904309117074808\
232437861`60.*^63*y^58 + 2.93329525951340099087722431589117277325190917913482\
66520795013795416942053838665997`60.*^64*y^59 - 
  4.2579504641648017458644841515795683942410432172612858938629050490432950536\
81477411939`60.*^65*y^60 + 6.191213861125626057139738718340857998786232181426\
962347012398527632389680467104888965`60.*^66*y^61 - 
  9.0168881396996773931187414037533625256089037674519029915808675043649223998\
9214594187083`60.*^67*y^62 + 1.3152846739561279178741964554665899276054518485\
861721077934674174462772089271334443472025`60.*^69*y^63 - 
  1.9215102908013735531924759830752692794670079695271745250359517368999369`60.\
*^70*y^64 + 
  2.81128126533767942577683672904847767161697512575092765672352049986072257`6\
0.*^71*y^65 - 
  4.118928654518764203060851817592273132512042864851106073519791992453744951`\
60.*^72*y^66 + 
  6.043149402430193943516049105662982098566405894604355832139484929091132678`\
60.*^73*y^67 - 
  8.8781621862259075348676399494398482931761565073663362762752878644327293533\
4`60.*^74*y^68 + 1.3060082581793613504400243167201648228242938085159534160884\
233781105219260443`60.*^76*y^69 - 1.92360140390408672167736927738291286561935\
083366479914104343492186319159311478`60.*^77*y^70 + 
  2.8367071781757161855269791275108845087769375907869843954958363412373425117\
19281`60.*^78*y^71 - 4.188213688734947356565811475079455558758819424773401812\
1764984502392037100382082`60.*^79*y^72 + 6.1907512808528049028213247058672615\
7238006387024352004047345312325227118541362148`60.*^80*y^73 - 
  9.1610235121085705419492970391308335044469507036148613122275632161431453449\
74436077`60.*^81*y^74 + 1.357116900878650469517855141673552658192549701829053\
29414716713921741542932852631553`60.*^83*y^75 - 
  2.0125662959720585652597308908744828442316417263856897691863362099006586165\
8520397141`60.*^84*y^76 + 2.9876545860919965409017842240855044370716875491665\
851113074376270012732529806460290482`60.*^85*y^77 - 
  4.4396210733490732003888701477124703937670530549396645808893170661710812224\
9532163565623`60.*^86*y^78 + 6.6036689729507589776706765051530901832245009414\
97135693926782519911837761521472828184323`60.*^87*y^79 - 
  9.8319021382229896237076836024296336430769229042254064851648555686805875772\
356054994649088`60.*^88*y^80 + 
  1.46518368000972690753830560860583899295474709739598344383977306626305444`6\
0.*^90*y^81 - 
  2.185438976758728599577976585063661187829842134733224187525474857015548436`\
60.*^91*y^82 + 
  3.2626281321320747594339130111358070627287555654069919420281475357655473506`\
60.*^92*y^83 - 
  4.8749403508031150966780946284434956096877722715034876302085163041137525638\
1`60.*^93*y^84 + 
  7.2901216336383009826511729104770311574290496659021329515845834858968426716\
79`60.*^94*y^85 - 1.091076524409474146315925092162980538239916860086626230906\
24704435390788616881`60.*^96*y^86 + 1.634263797066129265681755331216699816896\
553929852062117136558266550228828294826`60.*^97*y^87 - 
  2.4497821208237309550473131833005337088306011072509233715616498348625756555\
731955`60.*^98*y^88 + 3.67504988248446471747619509315663490479694753131790225\
751078619589431085097015025`60.*^99*y^89 - 5.51724016089296274673626761603799\
6469817612847343814812944637530700593256269118698`60.*^100*y^90 + 
  8.2888841067912818541390443119497780748905370980316285713766881870055873239\
116156156`60.*^101*y^91 - 1.2461739727097666213757553802301056197984598948954\
27736221128990786313015567611758366`60.*^103*y^92 + 
  1.8748341448858318657627468713721139972289514341741558561405825328717080757\
236647696454`60.*^104*y^93 - 2.8225520924152691210317347983043475325583612053\
8057281537513447008940922573891602532771`60.*^105*y^94 + 
  4.2521599418794920938578409272583730676142744633429308424531126415723741437\
7491248153847`60.*^106*y^95 - 6.410021996061894814114227718766426457132086888\
5707100645278913822750284133194553762882956`60.*^107*y^96 + 
  9.669092961043326793269606480463385202128929266052640166839404749921556`60.\
*^108*y^97 - 
  1.45942712899602675709059753022577007922837126268202337413170200078366433`6\
0.*^110*y^98 + 
  2.204164052904420482297913912686885282673692477348059936384921190233006678`\
60.*^111*y^99 - 
  3.3309243437661193322921568592705933356926898295712328633651346415221481642`\
60.*^112*y^100 + 
  5.0366256619448482576125263600446792361247428957276276993631887731564289577\
7`60.*^113*y^101 - 
  7.6201494883767759310449419396955876314319004163481242922853886063546672314\
6`60.*^114*y^102 + 1.15353621694014963132980241141882961071422906556200165320\
193286468130933392824`60.*^116*y^103 - 1.747181672641705232813815223233911812\
079633543306879355625467443115309771416194`60.*^117*y^104 + 
  2.6477640953333187232824413340426364163470601888886891647901001280111343410\
596694`60.*^118*y^105 - 4.014674551652111997461601874910850467346551473771132\
09773290513789400639007059773`60.*^119*y^106 + 6.0904138894378646777094256440\
78031663826916883071443901524429784971954921538498104`60.*^120*y^107 - 
  9.2440944474327419205553909762556813789880717413120794881224292048178556530\
456126274`60.*^121*y^108 + 1.403779404266999717158895491130847370746881822249\
128593107117996636377693684226908456`60.*^123*y^109 - 
  2.1327807976840693844493264185644159607898602400905357201530090029701810258\
430177914907`60.*^124*y^110 + 3.241921478382915793691228787776602912390090395\
91795550373971320257324213310981015390187`60.*^125*y^111 - 
  4.9301920278571913416034805272673050210658455597018888929317313051607663944\
25758423288237`60.*^126*y^112 + 
  7.501126963042889390444688491135600874429672116809817078819742834459874`60.\
*^127*y^113 - 
  1.14179174989106100039895849720593799485787547581261535625967022646890197`6\
0.*^129*y^114 + 
  1.738767246402706438309390339773244785918513028572347946540391952997146343`\
60.*^130*y^115 - 
  2.6490290626303417143725528923243297014009604686897212215877173700663887024`\
60.*^131*y^116 + 
  4.0375634918530238411603990567149750561666943082928660518109687394923908417\
6`60.*^132*y^117 - 
  6.1565315700704736675406044282412057221096024084479806535587015616098706598\
47`60.*^133*y^118 + 9.3914744278400254053223249471063362615574395784294771579\
343505067132471080296`60.*^134*y^119 - 1.433208166068693630847318438515438562\
232048129254220992098961605784552010103959`60.*^136*y^120 + 
  2.1880617369121713129737672033296916442748319003786975564085940719376873908\
961401`60.*^137*y^121 - 3.341809805001485241432869813357705968596594122670313\
55045423641116786679913401165`60.*^138*y^122 + 5.1059067089169255643722700022\
39001185350893675824202709019014596328831787928625632`60.*^139*y^123 - 
  7.8042327280315711196923125367232334419971329043990776501156292621119912954\
419361866`60.*^140*y^124 + 1.193303756679924552315686264471790329058582817205\
331092462813233347661673835397867585`60.*^142*y^125 - 
  1.8252930472069424437992721877861305538523202664174660794501773543071510734\
715650235106`60.*^143*y^126 + 2.793009337611158864269340102664119239769519748\
29914161451471366364417138032423132614456`60.*^144*y^127 - 
  4.2753122125615163372732915077311877296937888699205396441525215525397024519\
07607464337227`60.*^145*y^128 + 6.5466099516192729114722841624598385746087407\
779350900449356454054852060559703952148343016`60.*^146*y^129 - 
  1.00280354988761002056050472809846922633989174809540400976804651348637536`6\
0.*^148*y^130 + 
  1.536610028627382612777834934312960763463187772164646695094865646858743533`\
60.*^149*y^131 - 
  2.3553614458544750192403038890146272193372248221255562867898469032142344822`\
60.*^150*y^132 + 
  3.6115639209771682191442110388369216448994176499976795942893822525177614874\
1`60.*^151*y^133 - 
  5.5395526402087623850297212857228921367389306558794371119831566501856631232\
64`60.*^152*y^134 + 8.4995038364500866455417707598325582825853144222222676978\
647259752231320158332`60.*^153*y^135 - 1.304517306350606727814632555631297784\
990983292019001697166904896463192516734444`60.*^155*y^136 + 
  2.0028178367981325876683435662291991368729433660238749994884211698925308488\
155636`60.*^156*y^137 - 3.075858700922518468895724516428978083658871227044118\
02445939890691044903833823824`60.*^157*y^138 + 4.7252269354605903792908270730\
22028051190396679117803492044808655165726589947046031`60.*^158*y^139 - 
  7.2611999874656798200668087508257919427455881850333920165198647204880174532\
323706504`60.*^159*y^140 + 1.116147735265116111419323185280400579337025515559\
91263388385372150509649801234764943`60.*^161*y^141 - 
  1.7161714924595104614893536002279966516714329271142858141906418652763281655\
968546739418`60.*^162*y^142 + 2.639511761112012698897482506993811149009666199\
55972659633756494901038686831454090979577`60.*^163*y^143 - 
  4.0607726377593235545669489816794401647014846788950177071348489833054673298\
37334343701226`60.*^164*y^144 + 6.2490525482121426654300580429285833169766666\
071173446594920694822423681089521852089026657`60.*^165*y^145 - 
  9.619188176503531596378414043802549532340425120818099018740629863948628`60.\
*^166*y^146 + 
  1.48108421402670548518968602235621640736123948554961989087222264012223264`6\
0.*^168*y^147 - 
  2.281059189623854558254753085845977508140091863650555828226492986365776569`\
60.*^169*y^148 + 
  3.5140443609502743384568903942070206758100204203018454612342598074401999516`\
60.*^170*y^149 - 
  5.4148976843009429168567031479429154646249085222242466915147293285572523712`\
60.*^171*y^150 + 
  8.3461095064974063818541212906570360728008782522170387499576385612699169188\
95`60.*^172*y^151 - 1.2867293869030836888809072266363157913074233912389951685\
030747815316982898738`60.*^174*y^152 + 1.984258351330882134836838429701211427\
349303831141821252253795035647250156746982`60.*^175*y^153 - 
  3.0606638775350683279845960760291603681842415683807946379242103308234355895\
77596`60.*^176*y^154 + 4.7221315238299495126685658928448172651177084103982109\
9765016542613979235320418065`60.*^177*y^155 - 7.28725831076054631066141135119\
2760153157950938830301891683431347781370675888946781`60.*^178*y^156 + 
  1.1248446410613445998006425111412364963176777249897724263988185438651124083\
5335818045`60.*^180*y^157 - 1.73668836264862919393288062945120727968338230524\
9532043637850517600081063564613362356`60.*^181*y^158 + 
  2.6819514882944111098203354888601663913829861868538407231008440635924400577\
184203612197`60.*^182*y^159 - 4.142650949595332831584900988572953902172195421\
12840981477898895258060615462348730502818`60.*^183*y^160 + 
  6.4003381239085116459313968590032694116933174989578895134328234305611271028\
73459384170199`60.*^184*y^161 - 
  9.890617807354001143568810730999665739045546611653101806069678857066214`60.\
*^185*y^162 + 
  1.52875766218938099661555144048891786965066776352751916640384794930283754`6\
0.*^187*y^163 - 
  2.363455435886820376806565220000911719273926246210471588437539318283721966`\
60.*^188*y^164 + 
  3.654673429266203404441301350224057146390072728180247542885862041690684516`\
60.*^189*y^165 - 
  5.6525053740486421797793615506026210694146307490233799926682189373123151553\
3`60.*^190*y^166 + 
  8.7442693486706885402290250800805977236131284190819825095770529253199031276\
27`60.*^191*y^167 - 1.3529916260548921591473462415609580098459875619103183141\
4135269782804342217006`60.*^193*y^168 + 2.09389381654895660459645950089224041\
0694925958548639042270549237562325095359553`60.*^194*y^169 - 
  3.2411647550693065377328574999051734565737160747433384824594744892299962649\
910634`60.*^195*y^170 + 5.018032054858042632169930109160804072799904845898103\
72714668437983371587919823364`60.*^196*y^171 - 7.7705293692405131694772817677\
814625435698134572718322346783978814101223764754192`60.*^197*y^172 + 
  1.2035153446387858445676160648967774175857090233518673029089887416552848026\
0075423649`60.*^199*y^173 - 1.86438467664278469501729025521610068227918870289\
1168022091480069674111695705029799855`60.*^200*y^174 + 
  2.8886925348906013220209816526267520777597747007704710987884738704459535545\
871584577358`60.*^201*y^175 - 4.476597681178977465487232266520196133657224169\
53917889136416687378792241597691953738385`60.*^202*y^176 + 
  6.9386475962133228079454321632114612693298117317510312529481611369165097926\
50286412416081`60.*^203*y^177 - 
  1.0756740671834801684057756276950929536210043988314420519657484831646927`60.\
*^205*y^178 + 
  1.66787987097644724916944301122250661143441153337600975744053966171074136`6\
0.*^206*y^179 - 
  2.586581406239584743660787944285209427297688656635056989447188261391456646`\
60.*^207*y^180 + 
  4.0120282227741906678161595126506863767521689670324306733196615285069373998`\
60.*^208*y^181 - 
  6.2241119486493356217759550058767565070612803723581461510143317879154874163`\
60.*^209*y^182 + 
  9.6575186875922794693678262687345627155041926905369856155833238194479836043\
34`60.*^210*y^183 - 1.4987446186661173520624154682794823813499342418177599494\
4038360461652035000321`60.*^212*y^184 + 2.32628446084212553586032657556317918\
0263477727884181963053754567836062194534599`60.*^213*y^185 - 
  3.6113560216957715110244334141831302201899970573313773736289841105798957636\
501349`60.*^214*y^186 + 5.607242061488786367181790205097126119687705317384555\
26167597042530613969721657693`60.*^215*y^187 - 8.7076114912948713615131263358\
21505727844648519032333200590842906984176193697557659`60.*^216*y^188 + 
  1.3524423435539934573773059595894816847791717150729149845919253240339745078\
9348634474`60.*^218*y^189 - 2.10091122642289088378512057635717177772052263484\
6141133187522690172371756108719671321`60.*^219*y^190 + 
  3.2641126001732107414635264124872773706029760078366937258800115713259564373\
189756026441`60.*^220*y^191 - 5.072129385970327433713022478046365288527954436\
63752425184901745933162737626374819007262`60.*^221*y^192 + 
  7.8828372722798701814571177388074936215607860075639253248083102334031961396\
1970893431229`60.*^222*y^193 - 
  1.2252963552767211802737505006035122622718924380601531946536133083502701`60.\
*^224*y^194 + 
  1.90487012910157596798269686343853174978509283792428115067478312646243138`6\
0.*^225*y^195 - 
  2.961792089960280628256757211161903743091127514134472406373594429168629951`\
60.*^226*y^196 + 
  4.6058316766919700058725925013762741975904283661218582896323404112177420876`\
60.*^227*y^197 - 
  7.1634987692680711774278160365444482928272047593261676617908355270391686528\
9`60.*^228*y^198 + 1.11430813930754507633600648676160867711542974489324650234\
49291030584768727669`60.*^230*y^199 - 1.7335954471086730151467949627958999200\
0366825846064503775211821089214297315732`60.*^231*y^200 + 
  ls^4*(323.65107676949795867263425200346776821121641659725786246042621746583\
874497226225`60. - 81.7414065739045026885884764448847959633290687742549666616\
4142444010650729806505`60./y + 1320.25939973788720597113633910048763071801954\
915443226262123396871576384476751405`60.*y - 8695.046983074717122115428087653\
9439820697411544351146931604449641938906012445755`60.*y^2 + 
    45098.0362159120154013582872457136221973084186065767363077598493195580416\
2210033062`60.*y^3 - 273192.2576169256475295963116895951589176053091316043725\
5566764969892897965247554906`60.*y^4 + 1.307348948310024259918198102118769065\
82289464191053539879991311513848976418282804146`60.*^6*y^5 - 
    6.68412215278430571035524116843302242478234083220118640287545586317005583\
85647935949`60.*^6*y^6 + 3.04436736902485257183316666929853744670533133012803\
8286121936658418060087520379977774`60.*^7*y^7 - 1.466677422074769096311416495\
2915691097694154882101552632117836372864542604264159569408`60.*^8*y^8 + 
    6.53603130688212875572200303930200236287338218340673042867589013848125030\
17306809150184`60.*^8*y^9 - 3.02814830960454972331687979403198596695142573665\
801222117709710587260283955824019678488`60.*^9*y^10 + 
    1.31232422589763944610856541353883973775070739051573996432908636404927958\
3915645470898158`60.*^10*y^11 - 5.8128716967222829483092148362140642203442992\
82596570443149652046758524794610112862938193`60.*^10*y^12 + 
    2.42056096714940043387785153865477566886715181088322603573921912550002248\
30656032245361357`60.*^11*y^13 - 1.028005883497550989371370765824483022110716\
02640467597868783830544211786615858363040900616`60.*^12*y^14 + 
    4.1901723890754323130639169796860350985684389480860045720450108648642941`\
60.*^12*y^15 - 
    1.79437424019375968001741919981774243257066217215340947039910191995603032`\
60.*^13*y^16 + 
    7.74157723440654375206678048374140860223106284769558135705776297638088195`\
60.*^13*y^17 - 
    3.62796816828011491000100640003753646561662634347654351618780025864972245\
5`60.*^14*y^18 + 
    1.73199166576478480174065257277548316573680531417989209966086652584986104\
9`60.*^15*y^19 - 
    8.55829366430182819358265335331929100370437236278052874898612970179669176\
28`60.*^15*y^20 + 
    4.05099827329506092376360604571434290728982472374284581417422413161831985\
294`60.*^16*y^21 - 
    1.82543623181312590899950754063029370614940659690100266784082628897598728\
8252`60.*^17*y^22 + 
    7.29893270904622526934954682655556919443847952543520489149987250249559093\
3863`60.*^17*y^23 - 2.4847405177605507762857226388363589150442487517665923294\
817694885980787371879`60.*^18*y^24 + 5.78425605640671208339633975222845074923\
86285086068589023847651294386747833059`60.*^18*y^25 + 
    4.52903644021710775016384633895190471677784573223668826632097689721675883\
4905`60.*^17*y^26 - 1.0478157028108403532896968582030520260090188598870330614\
43637968618279643499445`60.*^20*y^27 + 6.693746360599018187904787618368749234\
504991602540452988653412809343694301810592`60.*^20*y^28 - 
    2.16554356125636719677084984975410993010693466891344469208357786691782048\
67808629`60.*^21*y^29 - 3.426840229970323220739695152843767462708105516063724\
9858850054688086778762289192`60.*^21*y^30 + 1.0853071502651377024231547418161\
19398067465419488745179894102764992074588059064281`60.*^23*y^31 - 
    9.71395090881532953596686739139981770177829768814657783609771874311003103\
6044757987`60.*^23*y^32 + 6.1449567032510404105336694450162588423229322840350\
459700175755777005002452155657564`60.*^24*y^33 - 3.04902202951101975720186376\
647590027998043636080122674449631611453402363882062224328`60.*^25*y^34 + 
    1.13524807330100019441767388185664007578289640255338854246652711432996765\
9615906613452`60.*^26*y^35 - 2.1869229374205136468839372233807051454541279866\
17530299763251506695385803606492841478`60.*^26*y^36 - 
    1.02754401885678383327143970496714884756718001433861815708324488958776001\
22485240906662`60.*^27*y^37 + 1.485624184238640698711997851914506084102522253\
14654930817421567374814456729904272861544`60.*^28*y^38 - 
    1.04779218789443996431402730617751183414477696993482901949496033051332032\
8760039621750427`60.*^29*y^39 + 5.3573688431277999207809699027108323485439384\
28796178225481134131494578979644761667485938`60.*^29*y^40 - 
    1.96276003541361400509011234557490009812306261780243460261067382043727299\
96263381565371737`60.*^30*y^41 + 3.040352550324099096097747426761407889582148\
7430945110617619802452358072386091222324579387`60.*^30*y^42 + 
    2.63752115422557561983045379909808501372015533348987231694775721216521`60.\
*^31*y^43 - 
    3.2285020621608061563612699649281718592312633767472013815856564186755581`\
60.*^32*y^44 + 
    2.20617824125429002865306019484864937690341479376286497260802787930665415`\
60.*^33*y^45 - 
    1.11795430614021157954632018396849537027322588499446233540743084236967839\
9`60.*^34*y^46 + 
    4.11217939428120261891234823451575352862931103287493408375262418029000205\
9`60.*^34*y^47 - 
    6.81229310104308120373753603333037215740526554438042699326784056351417747\
2`60.*^34*y^48 - 
    4.99488218135670143443964331666753130980986000260420693438401877615745889\
32`60.*^35*y^49 + 
    6.34717561813175888950695632839247670898542547209898808606899989980377551\
231`60.*^36*y^50 - 
    4.36788588379474131877298357001583213187559464528065166579712779832668027\
0333`60.*^37*y^51 + 2.2170413361469018418518841371167097297454691387247849760\
637752619021651425649`60.*^38*y^52 - 8.14558409977136801566082804432375172162\
28421494784019220152614213424431316717`60.*^38*y^53 + 
    1.33208883914638700556029514941625742753138118764439388431885986761772851\
523674`60.*^39*y^54 + 1.00827826863950973048453935346227925205536003461126726\
551863073179600129828906`60.*^40*y^55 - 1.27087818004795456056993581728196900\
88765420994125430861747207695431769051014523`60.*^41*y^56 + 
    8.72900062925073149206872711505638877248749133236600903025743928501812759\
93056874`60.*^41*y^57 - 4.427284549332918978911020633664042345951874955663098\
71776858555670789680610048595`60.*^42*y^58 + 1.626650887193325607951109036553\
86810077762750039402335533657351493159437048846739`60.*^43*y^59 - 
    2.67098331370095964001474905839516278011372566196700022153277079186136150\
3797650652`60.*^43*y^60 - 1.9984354118961939135667391950352000189053163227636\
183922645273377403062454285685248`60.*^44*y^61 + 2.52484357621680313267950280\
660820402251187731009068566275818398490373879008830267026`60.*^45*y^62 - 
    1.73456776145421073190288396867620971891802531887007036369217479943420313\
6340763142731`60.*^46*y^63 + 8.7965831053061448155424920392104191083737838273\
89872964341737715800582994355354349237`60.*^46*y^64 - 
    3.23125825092234580591315267141606503527497482724969179155590500858539366\
73789305864084`60.*^47*y^65 + 5.303519120134993523377930462434005578020639833\
7642947952417134294286334506924071723155`60.*^47*y^66 + 
    3.96894625716512674389475447925743445789341409035134254964566586812781329\
037429046122101`60.*^48*y^67 - 5.01263822329834171890469207603469600824531601\
8595396202499017065358602791656663274550705`60.*^49*y^68 + 
    3.44280887608485759115064461292582434668037967606847013428601416590926493\
75414896262270759`60.*^50*y^69 - 
    1.7455907172070545719072410236279988407816606936587292113916904567423185`\
60.*^51*y^70 + 
    6.411144780055230734093321225386949681997700474040192911238928092587098`6\
0.*^51*y^71 - 
    1.05260300648472669099188972012781762155143679721804001857730142935251891`\
60.*^52*y^72 - 
    7.86536145321545540298798105581660662483527130056664527695394387002914827`\
60.*^52*y^73 + 
    9.93488480152091987656962996653340070038823991926118326949834722014235765\
9`60.*^53*y^74 - 
    6.82269623639070206478874066883525655999706778389553478538167288549532609\
25`60.*^54*y^75 + 
    3.45875173235884884907412071006477401410924965717217600409046125499499510\
844`60.*^55*y^76 - 
    1.27013481973419505502206832295139610325939335917150350550762095735287574\
3255`60.*^56*y^77 + 
    2.08530076312888303416686727117890211917197318366038748401097570765822732\
9261`60.*^56*y^78 + 1.5574049303882984471052484028915228383490469805978603243\
448128881022746083458`60.*^57*y^79 - 1.96704846642495982515957992127240412609\
585181719792653438734667414477295864572`60.*^58*y^80 + 
    1.35067430404008342079459688864127225112058695658084244839361816347730268\
044109`60.*^59*y^81 - 6.84628523924919556741796519892252511584476395001936136\
1616143940915768392863862`60.*^59*y^82 + 2.5138009519403663116112406463530128\
813603259171642400330541008433929729525984742`60.*^60*y^83 - 
    4.12695309704334689885555771040872307454717380819455881133383125756703792\
69136305`60.*^60*y^84 - 3.081129733772831773196038105980724886442493283868384\
36639557811659338516532375822`60.*^61*y^85 + 3.891270350985533129154692981153\
578701434262641090863746445653768774072878575367922`60.*^62*y^86 - 
    2.67164094690945000423662274301429410052814091680422676782208199176390406\
84994663718`60.*^63*y^87 + 1.354042837567007991972600180534652333970902591814\
39773021884719258578692952958744734`60.*^64*y^88 - 
    4.97117922762553012311757918290997783473376946810112245018587912672770326\
851050156182`60.*^64*y^89 + 8.16045841701762753280278646134059511011717649454\
455102084937385622678175879021290301`60.*^64*y^90 + 
    6.09165944329560899751025959023191561517606784225670670981745314535454884\
5922783900622`60.*^65*y^91 - 7.6926175828626536526402955963126108716177902461\
060673734877516132093010049286073309828`60.*^66*y^92 + 
    5.28100693128347629475591694389026029024779923920277829173868712250265917\
226795280428857`60.*^67*y^93 - 2.67625506067887738496814952353643398985787260\
4712022125279679513333666691891951128414836`60.*^68*y^94 + 
    9.82450897545347029252896664253222510796296656129277425639480123867856033\
2902940913665863`60.*^68*y^95 - 1.6125490682375360992637100268876146524837140\
872208629814711264641423971913348024305864108`60.*^69*y^96 - 
    1.2037185205152971856214682344712482920052525039136803176956694131721669`\
60.*^70*y^97 + 
    1.51990838434014336245531222807951550525081942096423403699620206847171862`\
60.*^71*y^98 - 
    1.04332758233214422092143342311439837034098289416147474325731422925745799\
3`60.*^72*y^99 + 
    5.28680608125033280530177287080161508931428846025325812882031177852019979\
8`60.*^72*y^100 - 
    1.94060657661128546729958967042118147748375461943414074817747439386948306\
61`60.*^73*y^101 + 
    3.18478847706242633250996026530318626558281905578324254424890375693419667\
91`60.*^73*y^102 + 
    2.37749350338947500231287235534580948169665463144322541536788332557272498\
668`60.*^74*y^103 - 
    3.00167867521933278220872071780647558693961888371933773989920096545172634\
2819`60.*^75*y^104 + 2.060307989109677096412987883274964698770134834893402574\
5127542434797366323699`60.*^76*y^105 - 1.043929709430292273309818432453762480\
98154045834683053990923512888817330145967`60.*^77*y^106 + 
    3.83159845932172354002539362015507204569290727985406486070884931778873184\
31441`60.*^77*y^107 - 6.28726179669919069335470636034743223968510448740240900\
708680259122737984884071`60.*^77*y^108 - 4.6940761711720624944662302746356166\
86972979546174224827747308247872757341506794`60.*^78*y^109 + 
    5.92580685128114946848767735634469613372754436456950295705946297463577314\
8745672`60.*^79*y^110 - 4.067088152218001548612317573609682494557945974169670\
11987341854357102521257515898`60.*^80*y^111 + 2.06059611587158245958430605597\
5454983130519530922483632948339418701460881595354546`60.*^81*y^112 - 
    7.56257266194267727946624264707851892230959384542785314447416281001790936\
3885390611`60.*^81*y^113 + 1.240763256146917403791442757553024239886970631147\
4020051521380856458544424619352818`60.*^82*y^114 + 
    9.26493872165222783915098333902155354014034270066693306268057264214229890\
25265279026`60.*^82*y^115 - 1.16948150087285767077392863847514812741093476961\
7433412553180054118609655022970670227`60.*^84*y^116 + 
    8.02602687552617945238776459736801005428213134306506874376521970987656634\
5760874189247`60.*^84*y^117 - 4.066148654485701502674924383273663916277158274\
8828146747113632377209065703885300131527`60.*^85*y^118 + 
    1.49221291437671478026300032012594601122263594905206129269850527622820227\
100637329865076`60.*^86*y^119 - 2.4478712417293782624861448810010557927113462\
9056834188737627189284283695526881263783085`60.*^86*y^120 - 
    1.82817121710351482280750207438683454622643405013127490881264297033524371\
1371800225145728`60.*^87*y^121 + 2.307398416224951235476165153758691597175215\
8511192996060196298061573116472294011568531048`60.*^88*y^122 - 
    1.5834473539143562857999375641687907585052418192587574399643770202611043`\
60.*^89*y^123 + 
    8.0216243425558820547198304750103218030713286924608383904687889513180429`\
60.*^89*y^124 - 
    2.94363030080685856224356625280322494768676905720678187383792975492309094`\
60.*^90*y^125 + 
    4.82815079497690620182727717660894007375531356514297059230667514775447477`\
60.*^90*y^126 + 
    3.60653049246625300343057649749185468212743695499536482434728975878364286\
2`60.*^91*y^127 - 
    4.55147332829066367732479282564807423723500113490747173255616257815856815\
8`60.*^92*y^128 + 
    3.12326707295653096532124423722743522639655753744438148057437282834221542\
001`60.*^93*y^129 - 
    1.58214460865002076696657755396000709327091293287138316386178530051929838\
012`60.*^94*y^130 + 
    5.80554183084299234248101994935824486579289401934578724201824229968074107\
5264`60.*^94*y^131 - 
    9.52098639085979941533386475927268405029743545043249214671122299163435510\
3302`60.*^94*y^132 - 
    7.11335311147592054844083454373212130590765819736780977663180343757717667\
8146`60.*^95*y^133 + 8.976257877328111913833204684866934128932993371902874689\
27483342277696589734447`60.*^96*y^134 - 6.15928842816809648447529127298106843\
3378670344031330713116388235616590238732702`60.*^97*y^135 + 
    3.11995229554265282594008416080620559162336130189054021633429141715965002\
89050225`60.*^98*y^136 - 1.14478030066515182608329355413970941350203760398907\
138779930400875943379136253087`60.*^99*y^137 + 1.8771762999728910714617888140\
3227323563555457088739737900769395661358946850911029`60.*^99*y^138 + 
    1.40275694222107311329125048872755774917741774878423883145678673131511953\
1399353554`60.*^100*y^139 - 1.76996170477337845590326601713267835120028450565\
80827587154517035686698631669785736`60.*^101*y^140 + 
    1.21444813425579436980867888958973826723488766519030657283291290478255616\
34943192968`60.*^102*y^141 - 6.1514638829716031057789826746107492839367393281\
5828968614130248197399813896406909532`60.*^102*y^142 + 
    2.25700245516746055819901362174159082151414501744847813412298691880519399\
6753826164187`60.*^103*y^143 - 3.70050428881939630406022655720137041093972719\
8629700674151311945097675717136987429889`60.*^103*y^144 - 
    2.76581560832124032160707546633338087276327205021212592695023978917382422\
39985429758892`60.*^104*y^145 + 3.4895310884786863154048412217922945507474955\
110030644044613146493181057096946752026391`60.*^105*y^146 - 
    2.39421767587855710586214016754888751124003637227216714091468670615572326\
4030132280222163`60.*^106*y^147 + 1.21268149767502547328421377537796108310540\
6909741520675007780957592374342657260365341141`60.*^107*y^148 - 
    4.44919273351850734409143278291468981169966638734808714873869582703088387\
91214880771505941`60.*^107*y^149 + 7.2938754868158622788890589977668843909568\
011736321692133735419532689236888409796321245774`60.*^107*y^150 + 
    5.45261348204534366485851801520267114696181626981767758674938570574149`60.\
*^108*y^151 - 
    6.8788023404388787016824225854231074020487974039820275834355456032335066`\
60.*^109*y^152 + 
    4.71945939311161497775102017447136269069945994578508281387014702339870575`\
60.*^110*y^153 - 
    2.3903435214382478916405313537048159500300063405208563510535763237782552`\
60.*^111*y^154 + 
    8.76954560561536555963223915186387808546755420021377612187949398023963314\
6`60.*^111*y^155 - 
    1.43748965934704211159756585434689187995616183938116715539361855242729576\
75`60.*^112*y^156 - 
    1.07481482690428515487335965356128203480815659462395958636686440915817608\
713`60.*^113*y^157 + 
    1.35583807239746257867512563000991928328477996141095950188296417311146178\
6851`60.*^114*y^158 - 
    9.30189352486807956746327788630232135808336787701769438868211026059298312\
415`60.*^114*y^159 + 4.711135057230839798377372367398054112314455457772995789\
3547495037294762926651`60.*^115*y^160 - 1.72832684948279131687923027771725509\
600539162394839562788993704218432329021096`60.*^116*y^161 + 
    2.83273692497828516254570003881826763680955874419614561360649915411042213\
374845`60.*^116*y^162 + 2.118438194717624928511463356894142790199964056386606\
626506603507452196704259793`60.*^117*y^163 - 2.672130956740848546992483005831\
4646389889564001003240148259597612830785154358352`60.*^118*y^164 + 
    1.83318593531959919768525181478750042067866973911165446969813301730822847\
046501803`60.*^119*y^165 - 9.284272514871687372668338800999779415406985791765\
90056422819525213577173425129174`60.*^119*y^166 + 3.4059076832727874126878972\
55284903189927567801636163026264258496729507801868275539`60.*^120*y^167 - 
    5.58172081987420039242415779402766986908317149431659731077534657860127873\
7678355541`60.*^120*y^168 - 4.17499650332477364245214839911949131013575186431\
34270650118716466936803746021263699`60.*^121*y^169 + 
    5.26583729992509827209449596739678986848740517183397643477689345502253530\
148811040282`60.*^122*y^170 - 3.612455150694744579724166483525280801313607132\
67423699757517509829758961668653014479`60.*^123*y^171 + 
    1.82949797356711530839254125372974611979696986643578616705455339381201000\
02367944809308`60.*^124*y^172 - 6.7112374942881063426455766334552152535882211\
427482856047892757018830491324112700605525`60.*^124*y^173 + 
    1.09975203243244259648938428918190266046653744159188514407997370022018017\
815122260110261`60.*^125*y^174 + 8.227329372037982458265868112409715922669415\
36163836676118552483600591630978827140626889`60.*^125*y^175 - 
    1.03762663006465625657288013755201917828971347889662177063052931273542359\
28200664686428412`60.*^127*y^176 + 
    7.118087093586317277456419509546058835859571359722046103109714403237262`6\
0.*^127*y^177 - 
    3.6048044304355911691985517177286811848709394975373397440275578205580137`\
60.*^128*y^178 + 
    1.32232735142679838246699575456804547780151060457845424277346354783459921`\
60.*^129*y^179 - 
    2.16665635630785614211102471933697779907369151920818704728216271101695338`\
60.*^129*y^180 - 
    1.62116724203020894168344399712790548468828408856534385656538884119795896\
9`60.*^130*y^181 + 
    2.04447772931015505202853696693924029366534226138521249981359433985090309\
61`60.*^131*y^182 - 
    1.40246670110613676159521996746544350252083739799055980405905796633963629\
415`60.*^132*y^183 + 
    7.10232697453151138581512632820218369997790090834412348090695478057081566\
632`60.*^132*y^184 - 
    2.60522576798697257247930665710689850895159094123290504035837488841547134\
8717`60.*^133*y^185 + 
    4.26832197194920599107974965620096482326780799963273529612725397974030934\
6327`60.*^133*y^186 + 3.19422986480112449579767569215058160590064713269300347\
61457967523545922374896`60.*^134*y^187 - 4.0280459676220074538843756701885590\
6434026287631960767791335476849212623999623`60.*^135*y^188 + 
    2.76307916243031413254021559598930174225533122630497604203230322590024796\
5899388`60.*^136*y^189 - 1.39923868083061492087167514858451976346545976263932\
03005327832122363075119440898`60.*^137*y^190 + 5.1324495885419061461895443721\
941480143696089911791962030607775017377249678192945`60.*^137*y^191 - 
    8.40812228483801891662098751250216854529499875742687632834020089181409414\
55740403`60.*^137*y^192 - 6.2932758038045236642864666152156662933060261811309\
8774681963774227097929691734343`60.*^138*y^193 + 7.93560368639310391848346164\
9044963383843780907831812180466483565826533043969359671`60.*^139*y^194 - 
    5.44337553869890810228128320767235080440845231821365797981740329128084747\
70706200396`60.*^140*y^195 + 2.7564984740362291252056699543066593280153042795\
3096262357758800290458767381339876699`60.*^141*y^196 - 
    1.01106604456722574863331117338155690247356816652775541986856394438190215\
8313579199801`60.*^142*y^197 + 1.65622007364685126089711003310180159916480717\
5907138746780145452982901217420389914393`60.*^142*y^198 + 
    1.23982993812473338196315169381169258710282386234652227986863611492466149\
35212308081653`60.*^143*y^199 - 1.5632968923367889089643618803993556318104237\
1081076969155711617546809478137425014050998`60.*^144*y^200) + 
  ls^5*(106.93333333333333333333333333333333333333333333333333333333333333333\
333333333333`60. - 21.3333333333333333333333333333333333333333333333333333333\
3333333333333333333333`60./y - 222.666666666666666666666666666666666666666666\
66666666666666666666666666666666667`60.*y + 330.04444444444444444444444444444\
444444444444444444444444444444444444444444444445`60.*y^2 - 
    2388.31111111111111111111111111111111111111111111111111111111111111111111\
111111111`60.*y^3 + 9900.5269841269841269841269841269841269841269841269841269\
8412698412698412698412698`60.*y^4 - 54484.19978835978835978835978835978835978\
835978835978835978835978835978835978835979`60.*y^5 + 
    217314.675055315055315055315055315055315055315055315055315055315055315055\
31505531505`60.*y^6 - 1.09969688220076220076220076220076220076220076220076220\
07622007622007622007622007622`60.*^6*y^7 + 4.18389394956006956006956006956006\
956006956006956006956006956006956006956006956006956`60.*^6*y^8 - 
    1.98741788982766253354488648606295665119194530959236841589782766253354488\
6486062956651`60.*^7*y^9 + 7.495876942209422729546568555856481553075980320562\
363906017156791150599200134803849974`60.*^7*y^10 - 
    3.63485767498633039933349530872750686992173060284515392874526001460985981\
10982011910804`60.*^8*y^11 + 1.5017870291963572591490211627511398678446733366\
641833461055429018815746504533689888381`60.*^9*y^12 - 
    7.74668773599640716522127209972141995294505726596182916010618258565492378\
926219281583395`60.*^9*y^13 + 3.428445592672025169680663914970910080166597418\
807227215716469541569375553312377469958123`60.*^10*y^14 - 
    1.66839429503278543448835609256946575903196664023680855822060761386764020\
12226360114335631`60.*^11*y^15 + 6.569292860937879084747404158057365359636525\
0625007793262774930035776792065081556608638369`60.*^11*y^16 - 
    2.4652165750426022840624097411063959748071701882073236893180361973280005`\
60.*^12*y^17 + 
    5.5854856972344295807192637754686202149277762175398047365189730290012467`\
60.*^12*y^18 - 2.812807068453572599254045258297701136503447122830330457516564\
8523905977621943967144481838`60.*^11*y^19 - 
    1.29498465648670610281306527756357869764164719154017673638318723745649751\
4`60.*^14*y^20 + 
    8.89361262026099379901472177035014080780304755932310468917055096918618351\
7`60.*^14*y^21 - 
    4.06909540354387508452850387676785008830649050515678585061559513887029608\
46`60.*^15*y^22 + 
    7.26499942116446809900009011360679632071186489822969097046362546543672625\
31`60.*^15*y^23 + 
    5.50759249401085606715021673888531591354909547886357664823661704007908653\
133`60.*^16*y^24 - 
    7.90046258757313703201836437016635632576983237490108740237726806775257822\
8793`60.*^17*y^25 + 5.8186828811220596344109509756935243219681300499067890040\
501966316187012400784`60.*^18*y^26 - 3.25537592108653108104513891271527627311\
839386022390262414080411994154758240963`60.*^19*y^27 + 
    1.37995239389854023921087390746652583530216660719151238206275523770066744\
5418699`60.*^20*y^28 - 3.8042344059818369153070564805390402948596233058530851\
2338876947087372055696134`60.*^20*y^29 - 3.0160558144516504928748537068184118\
03786836261685522275052604260844062502647483`60.*^20*y^30 + 
    1.28235612561016760520813907848644111708165159024400116027465083739942870\
170525766`60.*^22*y^31 - 1.07452278601003041566002552225430019818955383348774\
3102142400067946372962738729167`60.*^23*y^32 + 6.1706415733359499838499012185\
40536030213435627954096715560996592115055693236158399`60.*^23*y^33 - 
    2.64087104487812551535484540825281882007144884170610391018103939202126308\
04100527015`60.*^24*y^34 + 6.952108700293427255621136753358725976028767046155\
2013822397735620946278768955275589`60.*^24*y^35 + 9.3770674041523241194841715\
826009080041522747960465458392180935031548982217671040597`60.*^24*y^36 - 
    2.76218200665071012110555454588926339129366321412303823975365728168565512\
6188040613783`60.*^26*y^37 + 2.2460083690801533661931325151863688571507888691\
01825326382820135379161983394611318692`60.*^27*y^38 - 
    1.28079703287207347251375277460004083337474721028537114376759047218587777\
270690621880748`60.*^28*y^39 + 5.46507289975264280784067477491271921141790900\
365513677199261523213076428363912688727316`60.*^28*y^40 - 
    1.45591087306014943778071950921956595130027640148242496010888401324369855\
8611974586401768`60.*^29*y^41 - 1.7120451500415783947270021785231959016603997\
53893585137553940049988037549440952721313355`60.*^29*y^42 + 
    5.50168163629648867467305068898077871305890935375299006857116620787451113\
70590852007293596`60.*^30*y^43 - 
    4.502853163389628639825075576785967888596624392556747233790512016300013`6\
0.*^31*y^44 + 
    2.5698349281065142318551589629961162139441934560210138838862147515519781`\
60.*^32*y^45 - 
    1.09649377062350426066099559673752267902137352854284268628065860378564693`\
60.*^33*y^46 + 
    2.91557903312537319830892988215054257146705639703148172897111792733201111`\
60.*^33*y^47 + 
    3.46702562754582369103498075437363337733152212443968623316464152182552241`\
60.*^33*y^48 - 
    1.10488904578362119130643805325502065991304756296460185775751372600491073\
18`60.*^35*y^49 + 
    9.03031207320565381621801315820138521785375424936053023135695499179724221\
4`60.*^35*y^50 - 
    5.15006893402123421728175496827785834260679042266213690164810629579052183\
903`60.*^36*y^51 + 
    2.19631721201482672200466096457117955604212859505013379773893131797719728\
8476`60.*^37*y^52 - 
    5.84302937375606448284282368205659057869292239511733863061997062405635759\
1238`60.*^37*y^53 - 
    6.86305889687264545247025875706114731914202268673219689445111969755666538\
4846`60.*^37*y^54 + 2.2034223333162560096833036359363200916739479447666645744\
4434671857440397466512`60.*^39*y^55 - 1.8011157233778979427354595409770630124\
77566236307330098343311992335451812695188`60.*^40*y^56 + 
    1.02691057097962760168139767086349991101142860897362289010132951010829862\
16187699`60.*^41*y^57 - 4.378089454613777758663138116557870568964542887262640\
9624818228349661605770725684`60.*^41*y^58 + 1.1645471398202126810716141925152\
2808880035404136352236734065956513689466176650582`60.*^42*y^59 + 
    1.36374488974107637095559028052511667815219192736127461908867689979192563\
027373679`60.*^42*y^60 - 4.38467954092898115540431260677933982525518967066243\
353849434271536964798053681679`60.*^43*y^61 + 3.58330831814593031926295070955\
9943252197184689625797131266845496795666380078061235`60.*^44*y^62 - 
    2.04245592747278162315483863882257635713173773781571144749903031374589752\
200721421872`60.*^45*y^63 + 8.70542383376025992001330629712084045010572036691\
481660440043107597314351581119929561`60.*^45*y^64 - 
    2.31535835177911981760120436343315816311885783964787951560553488671675801\
5986820808397`60.*^46*y^65 - 2.7046528718762824271586553342178522592955642978\
13682229695131565575276578445823014748`60.*^46*y^66 + 
    8.70655784478399086656904931301392797357260982002483020351109583966042837\
84557395359825`60.*^47*y^67 - 7.114188136089622365762923487339261145704618586\
01089120343708494338731619198657757849826`60.*^48*y^68 + 
    4.05414312350899557878079673186978719632240267007084464188950813781539193\
1445600840054535`60.*^49*y^69 - 1.7276016914009492321812228560336693700582855\
919902051884629041087279618692511857263259848`60.*^50*y^70 + 
    4.594184277057292932402865952713333471744773278031490970704191435204996`6\
0.*^50*y^71 + 
    5.360299879529676308908649040893824167981816037520847714154887523211006`6\
0.*^50*y^72 - 
    1.72629027706066139820555851005549265513701930393034316517971646380972367`\
60.*^52*y^73 + 
    1.41033669479137037832795749708776569743193708990401964439246291910391370\
8`60.*^53*y^74 - 
    8.03556805153115284148744238635893538976148386205492585539577806904464751\
8`60.*^53*y^75 + 
    3.42360080694007166649187568238129363179961503454870322953062240786361271\
62`60.*^54*y^76 - 
    9.10299321898836372287924964955185438354587085668205671833226255693631297\
69`60.*^54*y^77 - 
    1.06146407605754128157927398020135782620398427951548028490787696261209870\
118`60.*^55*y^78 + 
    3.41884418401483802847943797166059465264161970817972333799466992949059548\
4609`60.*^56*y^79 - 2.7927041288851877919193473920560893101161423198413838613\
494997708640287121197`60.*^57*y^80 + 1.59093181587809022520814660040040555018\
351261750193120897051620620160371138126`60.*^58*y^81 - 
    6.77722675365071495575465208920223117828738183690811439035943443833526802\
295057`60.*^58*y^82 + 1.80173176231370557818104739319635624336147427298200518\
3397002809565580749207897`60.*^59*y^83 + 2.1005224410985725576665483547180827\
32611115314728744681135125810797870358184711`60.*^59*y^84 - 
    6.76479600999219328436113206914805800794099282835519603499054521971321331\
40053958`60.*^60*y^85 + 5.525126227386722775458302996823420313937675328230405\
38189588649712959988571175439`60.*^61*y^86 - 3.147107221971012124560320041184\
662059298112240391095070077908671431565242776412498`60.*^62*y^87 + 
    1.34046431588451002126539116147607477764929515745155738087391029900295537\
76886263962`60.*^63*y^88 - 3.563142786343093556933657877035100042055714463830\
5742527865001075560240728446944867`60.*^63*y^89 - 4.1542503070443449615221204\
034627859790406669485064411949540091215408351464666420073`60.*^63*y^90 + 
    1.33757748352901550610690413072912643354636924991194017276272602077945419\
2245615157678`60.*^65*y^91 - 1.0923294590445497969339016693134981571426267660\
200006656905604925287688220443326914828`60.*^66*y^92 + 
    6.22119190459489693083964066013101400099355418399752038621092439634444068\
69818892280602`60.*^66*y^93 - 2.649525700768956537453150167287867861748374099\
46846723162382081587063082647796471622385`60.*^67*y^94 + 
    7.04189236840083923923772721376265896790468613465426873938645156365745757\
328549575107587`60.*^67*y^95 + 8.21180134343716516804343745691984489869415966\
333888081444973082727769072300905536132305`60.*^67*y^96 - 
    2.64320898894924197190201406068503855639881411085658199434358660716691819\
39812496344971429`60.*^69*y^97 + 
    2.1583318885850501687453464016075916503976234564809933778313201758586814`\
60.*^70*y^98 - 
    1.22912261320691763987927309483164912872735633761389871522987479076485108`\
60.*^71*y^99 + 
    5.23415677112740834754876861370362158210979871558018505243649241945347695`\
60.*^71*y^100 - 
    1.39096086045624849556601635826917158473916094689210284387043593291389563\
4`60.*^72*y^101 - 
    1.62253947769677880024745420434151735398142177590766422408435258359574860\
9`60.*^72*y^102 + 
    5.22080566254254917355498697308444010048851664456566487862118920741207844\
45`60.*^73*y^103 - 
    4.26265951679620685859139936776865295232550509154553698567141349112466773\
187`60.*^74*y^104 + 
    2.42728025106263175131858802057398730140190738419436579768860383923519817\
5883`60.*^75*y^105 - 1.033554793326517121849292117043310451545952778344336809\
5797646213614445352535`60.*^76*y^106 + 2.746326986650736408994255508469206426\
3099572370637350877660044088059460088047`60.*^76*y^107 + 
    3.20471289246004553949571467302129920248813841062535078700782054089252432\
74812`60.*^76*y^108 - 1.03079434990886106529565871907377421704608014525909363\
1884757400541886565657398`60.*^78*y^109 + 8.415412949574519847455104920018528\
371426823302337699700621768973854000252094343`60.*^78*y^110 - 
    4.79160906526008880393209558800589233445629339361634950609749501302867158\
9554943`60.*^79*y^111 + 2.040146113890197170289287204481095140017934655350572\
64063693763932536397642134771`60.*^80*y^112 - 5.42043352044640298416481735875\
872364176159163199830221728320735464258743489104513`60.*^80*y^113 - 
    6.32763992742051836211249315909435415745383561217754885284071398603409541\
744864824`60.*^80*y^114 + 2.0345226782247475410342041337586908087640221373442\
181094327088351094782504622572832`60.*^82*y^115 - 1.6608472214314247220776648\
2976277773188665072694890353473061090662058896009086463749`60.*^83*y^116 + 
    9.45596734255222175007437533407805068380854939573742834436150880796382658\
810016943886`60.*^83*y^117 - 4.0258329354255412789769237467806687243948700710\
15675205193028411420121426600713067677`60.*^84*y^118 + 
    1.06951219957379899268087803870691055810003576031113418056128802261833846\
13877125357954`60.*^85*y^119 + 1.24902593892199685275680650842494775062781966\
41130246234970251191677856133362732798975`60.*^85*y^120 - 
    4.01449563418569422114120186901719820845948528230054130255097052701502389\
481693379372814`60.*^86*y^121 + 3.2769133518225100922308502590023764098340404\
83816914536650452744901921920210169998599303`60.*^87*y^122 - 
    1.86558341443809178042913109042029080573807347831986953674641525565764641\
95680790375224795`60.*^88*y^123 + 7.94213729678390206328203554633717640323309\
02701206657776180062277615639645014490378928128`60.*^88*y^124 - 
    2.1097336047037049759944980858755100896071224450030496480628444257154465`\
60.*^89*y^125 - 
    2.4648678862179200237958052262716098734716797905005062951681500342133695`\
60.*^89*y^126 + 
    7.91945145306726632580861056293540394463635095614123095262616720134870404`\
60.*^90*y^127 - 
    6.46395935111891176092441403261490358330251936485518236544759855685879349`\
60.*^91*y^128 + 
    3.67980166485186244484562527903123570802059968662317372919610418148144865\
1`60.*^92*y^129 - 
    1.56647212773250147736576479638338757280607188863365061139914021767605065\
477`60.*^93*y^130 + 
    4.16079086035037408893504867058513521623592363725536518694458782486046164\
369`60.*^93*y^131 + 
    4.86319151952770613873955277684356659188673717803918791969154196229582018\
07`60.*^93*y^132 - 1.56195785664844804717285549791554628838321464464254256619\
44438717994058796638`60.*^95*y^133 + 1.27480806835038346642246123907574705677\
713809003374660221259736496655431089818`60.*^96*y^134 - 
    7.25686348699948691313510033090752218414420618079926597512049522277271927\
317582`60.*^96*y^135 + 3.0890504952437526889481080990176345153827419357761362\
75171536316335013730491757`60.*^97*y^136 - 8.20434140827678563005974823200452\
7552716264723760116338422661526279604685642609`60.*^97*y^137 - 
    9.59324921269100282379358977024482040977667127200351203859894246952182197\
0977127`60.*^97*y^138 + 3.080104999402962530267731008757260886803940248791599\
00880547783167692052015552695`60.*^99*y^139 - 2.51370988948526024001465658360\
025607205302386276840738862579185116183735964630796`60.*^100*y^140 + 
    1.43086818455433980685951451592632847041325819754904543061120903568959144\
26730626717`60.*^101*y^141 - 6.0905348469352098390938177978627551279381417793\
850504860272521752116837965412929287`60.*^101*y^142 + 
    1.61749129340349765174900095382991608426829841360219787002381109884562482\
253294603147`60.*^102*y^143 + 1.892065541006270234482088479329311622069732274\
18003599335926091784666602026540003567`60.*^102*y^144 - 
    6.07286489793315743813470198174348600902061468925387276265759093208091484\
7827349559458`60.*^103*y^145 + 4.95586340201294467701509954888846018691773810\
36017588844451121407306288323175636960706`60.*^104*y^146 - 
    2.82088797224956173860745573280713105246858005842501789279065358037480307\
253228477982658`60.*^105*y^147 + 1.200668470967377564563788298101562036777461\
243342619207180934977339430791354234084266806`60.*^106*y^148 - 
    3.18844940130585154506300526467002285236664480921959012309271791517490674\
8302317982252049`60.*^106*y^149 - 3.73113397922563317316113302166973178760185\
4199630365938965096901246114409981115715727181`60.*^106*y^150 + 
    1.19718672533370782798352375305522954881964351079923931642346406491946937\
447385692493712534`60.*^108*y^151 - 
    9.769344198164262961997950492530766647924830964878179446816727279643742`6\
0.*^108*y^152 + 
    5.5605207159012606998956006991184532638452043433029928637589606328921313`\
60.*^109*y^153 - 
    2.36665905481633819964070171255291895883004822385239577829696215242439225`\
60.*^110*y^154 + 
    6.28440178966619331697505017659694398219965456430489009133310459379176284`\
60.*^110*y^155 + 
    7.35676240191428207945993073505945167849309437216360605904405746526325925`\
60.*^110*y^156 - 
    2.35981162971211090679022563497172729201438361616892342359349816782450344\
95`60.*^112*y^157 + 
    1.92557405516435876427522026058072771305838423165981758932111402396644132\
421`60.*^113*y^158 - 
    1.09596110354356948423068095441067754907721447733267597732521131679833073\
6949`60.*^114*y^159 + 
    4.66444172578643784695436950642366671665691111056642170664258544753745714\
0049`60.*^114*y^160 - 
    1.23851564430521563542122483274739111727486086242774604892249900316246759\
4382`60.*^115*y^161 - 
    1.45037362379271113593470886470255955623683657298806942102596504890264157\
8874`60.*^115*y^162 + 4.65099529283186864894343416860340438751752864848889026\
829941152373743669126657`60.*^116*y^163 - 3.794980638983085411206500710370202\
073284094369270320814337700896765262257633904`60.*^117*y^164 + 
    2.15988443308993175018612159583923044395160724207903352459062170146869494\
88602436`60.*^118*y^165 - 9.1922223828202171979314918454633072479166662914616\
68428507776036932298738832513`60.*^118*y^166 + 2.4406052024093805381869320116\
1687050004187588194447933680993191875377374061987556`60.*^119*y^167 + 
    2.85907535192233097410358168467941944929010201495265411087053507587816691\
71544339`60.*^119*y^168 - 9.1658483720583621515589615182967279662309065351208\
73430738205293732415005412779207`60.*^120*y^169 + 7.4785668511809966660444838\
079912970306655377252164843310256837641582957622164015359`60.*^121*y^170 - 
    4.25624291124784456839560184262337406421475478043734236035963352982549837\
692118874324`60.*^122*y^171 + 1.811352374205066916715364409628507824221645314\
372729006799221157009097835919404219121`60.*^123*y^172 - 
    4.80902032322665445605309404825044714172436199093668148867239342077315812\
3414441270767`60.*^123*y^173 - 5.63544809711826530828606246089013138274773549\
6041350643947974950628707359658759660475`60.*^123*y^174 + 
    1.80618412278237998846963101080300401288917465572940869507877711112020123\
424897166533892`60.*^125*y^175 - 1.473638404438819281452474669204265866694614\
127204181708634727261437840624403987529611392`60.*^126*y^176 + 
    8.38661995065236479366957920444330427811401437004871885614137384594076839\
8387938925115704`60.*^126*y^177 - 3.56903638596694199113377927873195359935308\
34885978213087799596961421221641513466123451746`60.*^127*y^178 + 
    9.47507491468738749083688922869668088419153450674067699398817868791961`60.\
*^127*y^179 + 
    1.1106890311070060796668217526655893334458198910968952986860471310273871`\
60.*^128*y^180 - 
    3.55891603853334739094943217277147290321041597181269479112858721275348393`\
60.*^129*y^181 + 
    2.90356063359380380304814185872810118218132988358053113439825979840192266\
8`60.*^130*y^182 - 
    1.65240222586485274911323311278324958030034734530367176151409282999833216\
87`60.*^131*y^183 + 
    7.03182584157766161268393884638235052782332677138395330354420217074314884\
19`60.*^131*y^184 - 
    1.86671937189596132752423875661167297525652075141710812538090297860022699\
566`60.*^132*y^185 - 
    2.18887637937323381402127259415805493053734728384554585970247698232114106\
142`60.*^132*y^186 + 
    7.01201970030684922421550497306622036082399701849925933684399247662960018\
8966`60.*^133*y^187 - 5.72059873470925845996437156057017841711369139339579297\
98445197048628915690885`60.*^134*y^188 + 3.2554868680224688525321055658317789\
6779498713845070359147852317273546755421071`60.*^135*y^189 - 
    1.38534317542688605163441270396866417727315464235063071932100719033984607\
3914408`60.*^136*y^190 + 3.67746623439177251139299583946555100898421238500625\
9144712198465135223758145274`60.*^136*y^191 + 4.31338121243329303780714950214\
5859879179204747554297182152469269162998980052126`60.*^136*y^192 - 
    1.38146871100184458113138248258066705835089541596138101424481803652935284\
745482028`60.*^138*y^193 + 1.127004068289513246814569615008641921806471015298\
312805480738821541767436761771778`60.*^139*y^194 - 
    6.41342786048755216810415974749433292964539121483165636466390934620366219\
1080966715`60.*^139*y^195 + 2.72911235576259039704192346271508190177406111853\
57329050523981528026858770011745884`60.*^140*y^196 - 
    7.24426270398110467103442798532794733809110878757731762260333794569804712\
45885710541`60.*^140*y^197 - 8.4993376370879584323656470112141925871477458205\
433806848996384885911751908528283542`60.*^140*y^198 + 
    2.72153574648675794879119633797351485737998740688501920651790732493104251\
3855604066575`60.*^142*y^199 - 2.22016547478640825895447865223363703602787113\
0574402157757994840930453033860715341044`60.*^143*y^200) + 
  ls^6*(10.666666666666666666666666666666666666666666666666666666666666666666\
66666666667`60. - 4.`60./y - 49.066666666666666666666666666666666666666666666\
66666666666666666666666666666667`60.*y + 262.4`60.*y^2 - 
    1120.17777777777777777777777777777777777777777777777777777777777777777777\
777777778`60.*y^3 + 4763.7333333333333333333333333333333333333333333333333333\
3333333333333333333333334`60.*y^4 - 21213.86666666666666666666666666666666666\
666666666666666666666666666666666666666667`60.*y^5 + 
    87940.2666666666666666666666666666666666666666666666666666666666666666666\
6666666666`60.*y^6 - 386720.8888888888888888888888888888888888888888888888888\
8888888888888888888888888889`60.*y^7 + 1.5801024`60.*^6*y^8 - 
    6.87192462222222222222222222222222222222222222222222222222222222222222222\
222222222222`60.*^6*y^9 + 2.7840241777777777777777777777777777777777777777777\
77777777777777777777777777777777777`60.*^7*y^10 - 1.2001954524444444444444444\
444444444444444444444444444444444444444444444444444444444445`60.*^8*y^11 + 
    4.83592077511111111111111111111111111111111111111111111111111111111111111\
11111111111111`60.*^8*y^12 - 2.0702653240888888888888888888888888888888888888\
8888888888888888888888888888888888888889`60.*^9*y^13 + 
    8.31072179342222222222222222222222222222222222222222222222222222222222222\
222222222222222`60.*^9*y^14 - 3.537788305297777777777777777777777777777777777\
777777777777777777777777777777777777777778`60.*^10*y^15 + 
    1.41642374855822222222222222222222222222222222222222222222222222222222222\
22222222222222222`60.*^11*y^16 - 6.001548775153777777777777777777777777777777\
7777777777777777777777777777777777777777777778`60.*^11*y^17 + 
    2.3981456276536888888888888888888888888888888888888888888888888888888889`\
60.*^12*y^18 - 
    1.01216087880081777777777777777777777777777777777777777777777777777777777`\
60.*^13*y^19 + 
    4.03849054226453333333333333333333333333333333333333333333333333333333333`\
60.*^13*y^20 - 
    1.69882972972686222222222222222222222222222222222222222222222222222222222\
2`60.*^14*y^21 + 
    6.77053357143115377777777777777777777777777777777777777777777777777777777\
7`60.*^14*y^22 - 
    2.83994494849884835555555555555555555555555555555555555555555555555555555\
55`60.*^15*y^23 + 
    1.13081900447397596444444444444444444444444444444444444444444444444444444\
445`60.*^16*y^24 - 
    4.73147264952715320888888888888888888888888888888888888888888888888888888\
889`60.*^16*y^25 + 
    1.88264868290633541688888888888888888888888888888888888888888888888888888\
8889`60.*^17*y^26 - 
    7.85993529111479202844444444444444444444444444444444444444444444444444444\
4445`60.*^17*y^27 + 3.1256648118147685176888888888888888888888888888888888888\
888888888888888888889`60.*^18*y^28 - 1.30240484803707511978666666666666666666\
666666666666666666666666666666666666667`60.*^19*y^29 + 
    5.17686692466350913706666666666666666666666666666666666666666666666666666\
666667`60.*^19*y^30 - 2.15334812603746293577422222222222222222222222222222222\
2222222222222222222222222`60.*^20*y^31 + 8.5559821049936697349191111111111111\
11111111111111111111111111111111111111111111`60.*^20*y^32 - 
    3.55333765287946944892728888888888888888888888888888888888888888888888888\
88888888`60.*^21*y^33 + 1.411420012579992837354382222222222222222222222222222\
22222222222222222222222222223`60.*^22*y^34 - 5.853380444477933681888888888888\
88888888888888888888888888888888888888888888888889`60.*^22*y^35 + 
    2.32441968221542336403734044444444444444444444444444444444444444444444444\
4444444444`60.*^23*y^36 - 9.6272958909040474754107733333333333333333333333333\
33333333333333333333333333333333`60.*^23*y^37 + 3.822253742424911885595626666\
6666666666666666666666666666666666666666666666666666667`60.*^24*y^38 - 
    1.58123555991747380015411416888888888888888888888888888888888888888888888\
888888888889`60.*^25*y^39 + 6.27675405043332716523786631111111111111111111111\
111111111111111111111111111111111111`60.*^25*y^40 - 
    2.59382870897095742368336310044444444444444444444444444444444444444444444\
4444444444444`60.*^26*y^41 + 1.0294763538014137840457693994666666666666666666\
666666666666666666666666666666666666666`60.*^27*y^42 - 
    4.24999476155425154919518103822222222222222222222222222222222222222222222\
22222222222222`60.*^27*y^43 + 1.686595848782525532021859141973333333333333333\
33333333333333333333333333333333333333334`60.*^28*y^44 - 
    6.95634780161284929295316141112888888888888888888888888888888888888888888\
888888888888888`60.*^28*y^45 + 2.76032807660676478679569593241600000000000000\
0000000000000000000000000000000000000000001`60.*^29*y^46 - 
    1.13751716010239819136897238819804444444444444444444444444444444444444444\
44444444444444444`60.*^30*y^47 + 4.513380470092246523686018962593422222222222\
2222222222222222222222222222222222222222222222`60.*^30*y^48 - 
    1.858454061474669580224834295744`60.*^31*y^49 + 
    7.373386464295668310938474125119288888888888888888888888888888888888889`6\
0.*^31*y^50 - 3.033838632343408927002574264233152`60.*^32*y^51 + 
    1.20360629094011628317473239823567075555555555555555555555555555555555555`\
60.*^33*y^52 - 
    4.94887152446127119299813086981040355555555555555555555555555555555555555`\
60.*^33*y^53 + 1.963268811339861983453868292063232`60.*^34*y^54 - 
    8.06708067519518162211731379126832106666666666666666666666666666666666666\
7`60.*^34*y^55 + 
    3.20018977951824620109745799111816211911111111111111111111111111111111111\
11`60.*^35*y^56 - 
    1.31414767945326583937880264039093940906666666666666666666666666666666666\
667`60.*^36*y^57 + 
    5.21306101048445868161169060343276975217777777777777777777777777777777777\
778`60.*^36*y^58 - 
    2.13948094657212977999629117124974703317333333333333333333333333333333333\
3333`60.*^37*y^59 + 
    8.48690674520894828199735978732879544746666666666666666666666666666666666\
6667`60.*^37*y^60 - 3.4811781107025409321465238257260477158968888888888888888\
888888888888888888889`60.*^38*y^61 + 1.38090016261760075054634685771822847529\
528888888888888888888888888888888888889`60.*^39*y^62 - 
    5.6612602710744380721072767777482877834832`60.*^39*y^63 + 
    2.24567287865518382593620346732990158640704`60.*^40*y^64 - 
    9.20201912277395550349973081525846357667399111111111111111111111111111111\
1111111`60.*^40*y^65 + 3.6501931333200340554724224234877991579405653333333333\
333333333333333333333333333`60.*^41*y^66 - 1.49502723482134133149780754559401\
278347288924444444444444444444444444444444444445`60.*^42*y^67 + 
    5.9303851748772820495772851118580453565162432`60.*^42*y^68 - 
    2.42785512669851653083803907360372239775238314666666666666666666666666666\
6666666667`60.*^43*y^69 + 9.6307291969306597154944411945468854318900225422222\
22222222222222222222222222222222`60.*^43*y^70 - 3.941076560796257187016391793\
2689764058452741724444444444444444444444444444444444445`60.*^44*y^71 + 
    1.56334636285141816864102694496328015573534642275555555555555555555555555\
555555555555`60.*^45*y^72 - 6.39492254866459696762666417929476481506802899057\
777777777777777777777777777777777778`60.*^45*y^73 + 
    2.5367677994762760116336174801072710874622359104`60.*^46*y^74 - 
    1.03727309306558081261417174987175132975546933665422222222222222222222222\
22222222222222`60.*^47*y^75 + 4.114761268672010753871215420107088641481619733\
4471111111111111111111111111111111111111`60.*^47*y^76 - 
    1.68188668738422248165146798033229012759344044343182222222222222222222222\
222222222222222`60.*^48*y^77 + 6.67198791803905660252146790096645084799561561\
853724444444444444444444444444444444444445`60.*^48*y^78 - 
    2.72617612657681383080147694580852992903014554940248888888888888888888888\
8888888888888889`60.*^49*y^79 + 1.0814842212575831212883325807784901847335766\
819023857777777777777777777777777777777777778`60.*^50*y^80 - 
    4.417451949477420350477205267596178795195483737067434666666666666666666`6\
0.*^50*y^81 + 
    1.7524536638529341666084623534771277955758606193503018666666666666666667`\
60.*^51*y^82 - 
    7.1557832831022139896005149761555748627841676503658702222222222222222222`\
60.*^51*y^83 + 
    2.83883994756378924490400120028670096166341264685398499555555555555555555`\
60.*^52*y^84 - 
    1.15882045537082781081014178407567399539299397528929780622222222222222222\
2`60.*^53*y^85 + 
    4.597369508217750042531817611898959568968590821478022656`60.*^53*y^86 - 
    1.87609375207539622756226816529460431371507709637372739626666666666666666\
67`60.*^54*y^87 + 
    7.44316708957909665703525698284130415297484754518319498808888888888888888\
89`60.*^54*y^88 - 
    3.03653106195061469716999777583185158310601620093933879409777777777777777\
778`60.*^55*y^89 + 
    1.20473441333096827194570999136989588830733523122705562584177777777777777\
7778`60.*^56*y^90 - 
    4.91349782194579915326842641891160967193522304945971704014222222222222222\
2222`60.*^56*y^91 + 1.9494632111519846667055058480400822484208110861063622076\
273777777777777777778`60.*^57*y^92 - 7.94874154124895783706090443119468497397\
94511119961105265891555555555555555555`60.*^57*y^93 + 
    3.153796190398011130603366080715934709583915506999772360832`60.*^58*
     y^94 - 1.285597369358825472036961726403999434549556963605080143729489777\
777777777777778`60.*^59*y^95 + 5.10095437246042958100651037105056097575067542\
0337937681877923555555555555555556`60.*^59*y^96 - 2.0788096150989662115890609\
037204531893168829918463643824555662222222222222222222`60.*^60*y^97 + 
    8.24845486072375489775343753632600984639774970592321088370224497777777777\
77777778`60.*^60*y^98 - 3.360713591921832928570028440126118569009168933364357\
34142489592888888888888888889`60.*^61*y^99 + 1.333524448647466481729521054160\
177496092183740664172361680818631111111111111111111`60.*^62*y^100 - 
    5.43199050871015265342864687205132833134410715328082360791974638933333333\
3333333333`60.*^62*y^101 + 2.155461257828085557700130586573739624475374549966\
2821903185344056888888888888888889`60.*^63*y^102 - 
    8.77810305156292642561679149797448385070007699590578336138448012444444444\
44444444444`60.*^63*y^103 + 3.48332302706431229569155885159919186792925529348\
807098658044431587555555555555555556`60.*^64*y^104 - 
    1.41827282497951354548997829107227666730977322352146462162609825598577777\
7777777777778`60.*^65*y^105 + 5.628138926764399528532693946382353093986004441\
355053979994739003448888888888888888889`60.*^65*y^106 - 
    2.29107550368492960711992651863395917142004169544180281893269996623217777\
77777777777778`60.*^66*y^107 + 
    9.0919377855482225518309972365733225408169998980722093779441626670848`60.\
*^66*y^108 - 3.70034695387669235430476492099867542043979855234282012564895080\
805148444444444444444445`60.*^67*y^109 + 1.4684919881151250088029266972760852\
48301327207037981702766809530714168888888888888888889`60.*^68*y^110 - 
    5.97546448972511981318489860332013631639529815675407303384702435525052444\
4444444444444444`60.*^68*y^111 + 2.371444282552222931659309781641701837656330\
9679005168493724380650082673777777777777777778`60.*^69*y^112 - 
    9.647830847268089024863201126011497002942357250564340012922626090481783`6\
0.*^69*y^113 + 
    3.8289798488051306981524707208156960038566131435900834372149991739112357`\
60.*^70*y^114 - 
    1.55746735150001096375718329657392570543497456973071608370808207644313072`\
60.*^71*y^115 + 
    6.18136669235690633789334472804151736025206721782403816802366892767111802`\
60.*^71*y^116 - 
    2.51386429518036106269420505753194653945739363908207959799889421328545311\
9`60.*^72*y^117 + 
    9.97744956266097580118753756453822230732574783156207787486249596325297544`\
60.*^72*y^118 - 
    4.05695830084495284969225313903629414207587900727100047205093181287180162\
55`60.*^73*y^119 + 
    1.61023921582370262130310112841939005083040830629486519130193315721485481\
139`60.*^74*y^120 - 
    6.54631972940906058926563634543289156832191987090779510867073590769346351\
081`60.*^74*y^121 + 
    2.59835922074611702172796628690857721544004845941033279459944670885889120\
8186`60.*^75*y^122 - 1.056170061238782213507806889965911781652104940952517864\
9367064822587705558804`60.*^76*y^123 + 4.192257262633100592836184596785473717\
8024383562775414284653592503537629067457`60.*^76*y^124 - 
    1.70377555248424797047327710181087736555482913615741453451781561733750227\
305381`60.*^77*y^125 + 6.7629863887702594337152358438725978748314799329703183\
9392153708076707179822171`60.*^77*y^126 - 2.748113280438311037041563544776038\
761211097734221016158103658513086101497082848`60.*^78*y^127 + 
    1.09086944339378150335898534631867172216125273202253400129638648242413209\
88947821`60.*^79*y^128 - 4.43202644055516796308879105996002737774216953656246\
12510813398313157494091149177`60.*^79*y^129 + 1.75935084657794608391703322733\
837639694955702408207720132107504444810804587672792`60.*^80*y^130 - 
    7.14689138631237460092331006870825844580812618948760980340460103527513207\
849690594`60.*^80*y^131 + 2.8371297984168371734431222880138938321369501549263\
23148930371310879965764597588758`60.*^81*y^132 - 1.15234026885577740274843064\
26965501063046474942102772607587478179375398549188802873`60.*^82*y^133 + 
    4.57461568132136971095551699693962540550255900448964018037412923891773457\
43237384876`60.*^82*y^134 - 1.85778106356251869731953033942796558319858820847\
589140987751011176305431467726332516`60.*^83*y^135 + 
    7.37530859975084667743590788947009643467222207944674558297966630654174364\
236373265439`60.*^83*y^136 - 2.9947461420174820848223139204505246660913888234\
3279306631667107907419358050933496151`60.*^84*y^137 + 
    1.18893305609061797654406932044340328404072687547473377658765361258314763\
68449602674695`60.*^85*y^138 - 4.82701419424574852668872270073567873076905847\
16195643862743860469519524416651414938694`60.*^85*y^139 + 
    1.91640641802181148051242573780318009216592053134585289556690024521715866\
741259278821097`60.*^86*y^140 - 7.7794975503219543857731277459553845040808817\
7036596460698569529721744424599299055064195`60.*^86*y^141 + 
    3.08867468996126133820205073220078626359641626881359609866586821225751886\
1564779271523658`60.*^87*y^142 - 1.253661263774972468840304433234900847298270\
1503946169450790976163152751790416251731240103`60.*^88*y^143 + 
    4.97751219806952314170124780722185875609282700661755204283841112708739855\
00925740140264982`60.*^88*y^144 - 
    2.0200670029669074319136701363557921860385859560397774321481093846805155`\
60.*^89*y^145 + 
    8.0206456259693569604485063351465712509434447464419110316440255378469886`\
60.*^89*y^146 - 
    3.25468846155968753166841516403533938582886194827419818295885824742718646`\
60.*^90*y^147 + 
    1.29230292354367969498982687391795608571183207920720151458352447958564410\
9`60.*^91*y^148 - 
    5.24339145177768585085208190220992218722078954866435084659979037600180505\
2`60.*^91*y^149 + 
    2.08198910443327940914542599589509013771962236713395169146862619466633387\
14`60.*^92*y^150 - 
    8.44647358408152667216103897637775405243503403808597375128828777589720738\
99`60.*^92*y^151 + 
    3.35392066253646972639235859474959817055374636335356331782187354026156552\
508`60.*^93*y^152 - 
    1.36050424912069266080222403602812822457821241959737572948808884658626663\
2278`60.*^94*y^153 + 
    5.40242022573872173748939089242430636137786822569992094856285384700003666\
6165`60.*^94*y^154 - 2.191223633860946481936768626142565991822319333558694758\
9767013851263922310593`60.*^95*y^155 + 8.701340882588257095920482588434367741\
3161072187607133619369757546382661516339`60.*^95*y^156 - 
    3.52887919710245561710001519579479243497703203483101260929809256169562420\
269447`60.*^96*y^157 + 1.4013518965115343098544108972383647406844509530765747\
11321196872601825601283253`60.*^97*y^158 - 5.68265239496251602141567891042382\
814682938709992629454223458732621910804834828`60.*^97*y^159 + 
    2.25669233992874999897425211048149787714450758300976381308859075466159314\
53107631`60.*^98*y^160 - 9.15019801617741196412958276862023445598710034585172\
12600534455938828297766265612`60.*^98*y^161 + 3.63381254448414706002011561759\
953019096388849490731485672231178565942838042964188`60.*^99*y^162 - 
    1.47324797471813405601428075133107792869947706303868912465347374691511461\
3907369025`60.*^100*y^163 + 5.85084452701087667728073271518236599949442293085\
2283098876428882081347069141038855`60.*^100*y^164 - 
    2.37185424833839474172469394156493714439899856896574688536762103611274167\
61165207758`60.*^101*y^165 + 9.4197916017289470110677830096874406112856792212\
866141404122092890110337628750683563`60.*^101*y^166 - 
    3.81827957669596093247341151056716995941349007737011849170705252233817141\
760327605364`60.*^102*y^167 + 1.516461982494876882070719115115454072679217732\
306257865428007272768131557716610600418`60.*^103*y^168 - 
    6.14632896391560198417679214779600629920562412182197419638076504623704337\
2989701626687`60.*^103*y^169 + 2.44112502539974279380921886313629502930107331\
89156713597160346004592525756803267459604`60.*^104*y^170 - 
    9.89311296697909017875485009154374666379273538359237241169686160226111700\
93369636122125`60.*^104*y^171 + 3.9293211315245450324245825588578995721086382\
249020960000226466270673859605715793962769`60.*^105*y^172 - 
    1.59228184065464454334528438444013889590525680046417720941802075735098168\
4080705278574622`60.*^106*y^173 + 6.32433323968346027860285028170918686692346\
6731184523179369863800530048876234049227697681`60.*^106*y^174 - 
    2.56257989112764437947929399719480250558513969313123657514011502058445186\
38066530584860772`60.*^107*y^175 + 1.0178467153862470143245065903242207011751\
3590276677486823226878854167120544746341909574932`60.*^108*y^176 - 
    4.123880300153211603207770148121185297797335407499727320953969370304694`6\
0.*^108*y^177 + 
    1.6380271417953037614649895549752248485047052732118933998756658269078329`\
60.*^109*y^178 - 
    6.6360018551309296842095733409950769344151258272100978068139945319588189`\
60.*^109*y^179 + 
    2.63591580265928260553490519906225329082802053084130620980798872880912908`\
60.*^110*y^180 - 
    1.06777409718250754261167965330300120897926514395183943123868298290323045\
5`60.*^111*y^181 + 
    4.24144973096537050899207678689008606517274046895969110890211035146305691\
1`60.*^111*y^182 - 
    1.71800847479830165956697396374252654027784074927764348883525679321624629\
32`60.*^112*y^183 + 
    6.82448791261637088396849698377245652974839377017789310923618106814035777\
83`60.*^112*y^184 - 
    2.76404331494908858504517942166793936149201794342546575564035995279768248\
804`60.*^113*y^185 + 
    1.09799244627239333693498314735617986568502006221829786823809724543734529\
2889`60.*^114*y^186 - 
    4.44670761826852546517065334118135452411253291936427338710975529648495781\
8482`60.*^114*y^187 + 1.76645565885047510789950527276976256034960958088995739\
47035745926123114745593`60.*^115*y^188 - 7.1533098793076022075166176919993708\
530194770742582359198390569626184982487863`60.*^115*y^189 + 
    2.84171670787120911569514239654655832319760868420051802201977741147891423\
912795`60.*^116*y^190 - 1.150669940728976241589239681579638689353601319650209\
300271209515435084225183174`60.*^117*y^191 + 4.571239798736769403173211966436\
599021097548893264933263341890844544129778630437`60.*^117*y^192 - 
    1.85084596005645227856575348989320716409084560463815492702851223674312108\
26839719`60.*^118*y^193 + 7.3529722159449914987792085544320258372223324610375\
695516029831168470831731513485`60.*^118*y^194 - 2.976912424097291582663149212\
57843678791464395572505557465404898300354515544967636`60.*^119*y^195 + 
    1.18268214831474501447083616097030539195852255454212828104878294845324708\
703623064`60.*^120*y^196 - 4.787828664427758571904508023858786816645696088757\
230596825227347148195721961900941`60.*^120*y^197 + 
    1.90217223061463232041737467345799041733080015497536634142215434827356852\
06827611952`60.*^121*y^198 - 7.6999582274187150731886353230719475238799278221\
438591222114750928546055833452209484`60.*^121*y^199 + 
    3.05920641182409772105128176187489700838209123381461954957359925490057482\
380485366342`60.*^122*y^200) + ls^3*(1536.00844950808012703520715141876918993\
394448683644726255683754180992008210019375`60. + 102.539395605813262218012091\
93702311741875844171588503791140115381748302084076248`60./y - 
    19082.3848862619030387872319311043559484266809516056294090301003847516019\
3366210342`60.*y + 60613.2569673535627517490708084301057440955933183980334046\
692344478670059656591763`60.*y^2 - 211129.27581116279331998357326286663707148\
000137849741384563304866269588130167334225`60.*y^3 + 
    880367.004844915219778533145200637021501318211014219514462683448911208792\
45487980199`60.*y^4 - 4.17525529113788300535983825339404268807751887297052003\
491862035234124970342943399797`60.*^6*y^5 + 1.7713583862005822030563036076493\
43765223299934144548890223644509956983582542149890667`60.*^7*y^6 - 
    8.19377283755624277117710094120679430911498781785401234492918977748622118\
3878855503018`60.*^7*y^7 + 3.459133573978858471541317609338050577326521507832\
2992615588589724357746269064775073525`60.*^8*y^8 - 
    1.60111360217294360879110375273235593394366520554859529411551049296595578\
674772353700538`60.*^9*y^9 + 7.2571450545876372514112259042969206643830147372\
0069967445922675987186051120437734644953`60.*^9*y^10 - 
    3.87900035311074431807645509140837362691919561125122850519950633802490325\
2819946632672818`60.*^10*y^11 + 2.3247569915887596147150840869911582032197947\
685877646585713111522513105762257896246531189`60.*^11*y^12 - 
    1.7214413827674591851597112489747235491424829978929891822953308954536109`\
60.*^12*y^13 + 
    1.45986386084795586408978947317077749320417544070885382864782927472049469`\
60.*^13*y^14 - 
    1.39455080651703282240601100727074442639047579393505646491206472205527320\
8`60.*^14*y^15 + 
    1.42868853324856502134462918393148406576723335100413229279991795984521029\
13`60.*^15*y^16 - 
    1.54148708612313981813959889905906783386840174276669752469990039044407356\
594`60.*^16*y^17 + 
    1.72232659774884169701212208574569743370064248955654989926999933498265350\
7468`60.*^17*y^18 - 
    1.97672921842090949994793640843504955210610830366109532379272795489214424\
72`60.*^18*y^19 + 2.317015636011294166315316841065231190677003652620492376261\
57677343581166896184`60.*^19*y^20 - 2.764478963493490870486593786020238294852\
722901011019533745953428556061297613178`60.*^20*y^21 + 
    3.34951133836685041715717688639449267300222612210730075386363699648854288\
24410188`60.*^21*y^22 - 4.114367775053171729744432145776819780089911636729846\
78014763044250041757298355542`60.*^22*y^23 + 5.116714670040167938046437020822\
611854888306774853820190380450595274729959239568284`60.*^23*y^24 - 
    6.43510022934594634182904726445810925713129461202214053154013572064987391\
06792380217`60.*^24*y^25 + 8.176584256689167510114271904946708945671285186776\
43237199081338662559670348230325171`60.*^25*y^26 - 
    1.04874845275005765177527585532476916886356171743303216924883994315740182\
21657398161254`60.*^27*y^27 + 1.356839431179080303744516372089415379481934280\
6373899149116678013233549619614677742203`60.*^28*y^28 - 
    1.76952217736188725752198756800731226118805657419182159053650609075097584\
5592513400632296`60.*^29*y^29 + 2.3248713337883660649600585824525335210614294\
941295987907913073038685529013060313447506295`60.*^30*y^30 - 
    3.07559871975989670013804177519494335969121662626843011581693995918156`60.\
*^31*y^31 + 
    4.094910372909717875416539359608253752839745812715037484951465357131008`6\
0.*^32*y^32 - 
    5.48478612007240786626726669772962581226080878292659775290415279646485884`\
60.*^33*y^33 + 
    7.38771108029963249398202104656301039600784041191321335935208195328124017\
1`60.*^34*y^34 - 
    1.00033361781912222840591788404448626749014900448220105816879605816995542\
977`60.*^36*y^35 + 
    1.36121909342549446712015875205343321488351116019325488715717060663065733\
4807`60.*^37*y^36 - 1.8609506170319863301596515522630563500935681924109693362\
511819974917943185498`60.*^38*y^37 + 2.55535574695610411593040558934457693259\
833865368382562861807845373561646721563`60.*^39*y^38 - 
    3.52349030785818682169308967974958530941634801542837988209368106617197781\
3794664`60.*^40*y^39 + 4.8775741416899604404797592200727215286692731260003636\
697655276003098590432329135`60.*^41*y^40 - 6.77727619135293869503592452845538\
873181617282355751405126294144055749723439915895`60.*^42*y^41 + 
    9.45029072452134883774489023096724650377003416525655595577085896869227293\
1429954985`60.*^43*y^42 - 1.3222028393043057975219995702286278791316590517994\
3534107041612362450743493959053407`60.*^45*y^43 + 1.8558534284781070726553318\
81186366368437706106781669997725874700692284312911131960767`60.*^46*y^44 - 
    2.61286301136239674064099615486944981207779320834697842202729407048947905\
01682241068194`60.*^47*y^45 + 3.689403897531335828598058369692337414485548958\
78502669031194520527503728730359363507395`60.*^48*y^46 - 
    5.22403011713948052926750700429236797879303000891858921630143744297989789\
5915145661480346`60.*^49*y^47 + 
    7.416723734113960038031254176943787950200888392926998761819124671329284`6\
0.*^50*y^48 - 
    1.05566460218567833859699932505489958550743559918003206207394636427702902`\
60.*^52*y^49 + 
    1.50626309505110992993766921065770645448198114738060692954964455827719698\
9`60.*^53*y^50 - 
    2.15423555999567032931260708658455707958331036512738870784910952097551033\
78`60.*^54*y^51 + 
    3.08789211585188644439353843521355682241241136719882215877402174055216375\
641`60.*^55*y^52 - 
    4.43577123386244948888806398289041948997541157162014785135485105192852819\
8088`60.*^56*y^53 + 6.3852515684204180750836840999388981062231511272652246052\
886669424736952987035`60.*^57*y^54 - 9.20989245817680082333873271715472879102\
486976055551843885871708584335459549875`60.*^58*y^55 + 
    1.33096463355913761660637177889422389030908291975206864439468433240148207\
87654578`60.*^60*y^56 - 1.927007427629899188258294675236280474190779872857682\
76057080665440019404242581613`60.*^61*y^57 + 2.794964710791501762067257279387\
184225508033895713539777668361705438539692620074109`60.*^62*y^58 - 
    4.06085996947633651051634774539821022119245163176653545521514885880428044\
36228421972`60.*^63*y^59 + 5.909932803330277759061436693478153133133426132997\
7042338630904796617851240450120566`60.*^64*y^60 - 8.6148027614428770461699814\
35398444043478816872859434253886232903408675838076863079499`60.*^65*y^61 + 
    1.25771737017783816593466331687967430900135924859283291494004927647088321\
855053289172304`60.*^67*y^62 - 1.83896521939099713927027237429518432247133067\
1252368680299244259051467502109028572201476`60.*^68*y^63 + 
    2.69274729382296950969914755292941713373548396733131322640698004027456534\
8090503335634085`60.*^69*y^64 - 
    3.9484733086930097004473006277068647331656463658705470074063431842488365`\
60.*^70*y^65 + 
    5.79769262349406289274904862337848406685656922892117230034017249029479564`\
60.*^71*y^66 - 
    8.52423220415701456069571019136611606842012522425273916509948387049814158\
4`60.*^72*y^67 + 
    1.25490840555209734700768613855444651757555600666697060792306323375247756\
387`60.*^74*y^68 - 
    1.84973198744317658355149684107614651272423672654945645049333463879876633\
2387`60.*^75*y^69 + 2.7297928677989723036046260939180037292357959565906318735\
397021825797245957426`60.*^76*y^70 - 4.03329022011140080571601125768557335280\
152230930849605278195072431889376016871`60.*^77*y^71 + 
    5.96600452366612583613956855621528109430530775717773177419156467235917668\
8096807`60.*^78*y^72 - 8.8346238392310626731857107446815223615367637440604561\
880170265761270289525888378`60.*^79*y^73 + 1.30966301348632037412282959317996\
6588322997679143103611554346316301104715371418472`60.*^81*y^74 - 
    1.94350321951678602806779010018337832510600464847884969001681871882601104\
69698429095`60.*^82*y^75 + 2.887040494396664148535251125045445606844686176516\
14047388614989887192737752620801475`60.*^83*y^76 - 
    4.29289826223952416134058962446808388110784373617485581846851979352105426\
5045409337864`60.*^84*y^77 + 6.3895032298137779826929672831406642451502025713\
70488666451465261381988303800007355836`60.*^85*y^78 - 
    9.51900332873722654336243186311678631169678416311086609404775893279861950\
617597155155468`60.*^86*y^79 + 1.41942771228288208719425553900432892922902037\
2186334038060028251830067530918164147513419`60.*^88*y^80 - 
    2.1184705251889432544836535543660183626764185029131916113953598358059465`\
60.*^89*y^81 + 
    3.16453004431847017279137724317108798893982042368028824972514551165218641`\
60.*^90*y^82 - 
    4.73112408157991853145322272409062482278316562138057360932842806703700926\
5`60.*^91*y^83 + 
    7.07911193603011254855128202136485822985420500618166114123800415821890060\
66`60.*^92*y^84 - 
    1.06009279062637927647114528745615866889928595924723691065949664497529314\
2044`60.*^94*y^85 + 1.5887343550918335346207865257516498946304267119117703909\
811494784060345789001`60.*^95*y^86 - 2.38282932782056817429609176152388226773\
424824492543347056721306445876054156532`60.*^96*y^87 + 
    3.57652324249819103366237775327357793368561342837302297508480351657161992\
4562093`60.*^97*y^88 - 5.3721498909727522052269917295504746615892969875544622\
071329004942888320601376809`60.*^98*y^89 + 8.07508110017737875611337750517676\
857622413163011022971902857695815903531168346831`60.*^99*y^90 - 
    1.21464776733136498276359927207615660113733152502262554549384623306615436\
76865267713`60.*^101*y^91 + 1.82831800893546161073261862329783206647920963862\
204161544755209786899506695336782013`60.*^102*y^92 - 
    2.75387665237815067175962859955477368994813764159174479861977798132489039\
8386305856711`60.*^103*y^93 + 4.150708742946406637539055999282505243485568478\
6979615428719456497968738158507530048694`60.*^104*y^94 - 
    6.26006628267536733758871735385381224107689586654372098083893379721100480\
795488420456191`60.*^105*y^95 + 9.4473186234657165956114246904928533299265391\
88444790089966279177218430354123534421946856`60.*^106*y^96 - 
    1.42661046079201113279866631044586471899747968148004287990544280064761484\
826483992180893074`60.*^108*y^97 + 
    2.1555787161096190337908065449335314230105001349787195600103193946634791`\
60.*^109*y^98 - 
    3.25895687596391486926339610497860854255292968043977161989167319368509432`\
60.*^110*y^99 + 
    4.92997087564706754134079504625133769125162256869781093801906718147866036\
5`60.*^111*y^100 - 
    7.46201355923596843909916956365909281843733204133350943446732623478870536\
17`60.*^112*y^101 + 
    1.13007881631033594636617326514148075579945592588716078671974305526673161\
2371`60.*^114*y^102 - 1.71237027373297163860985843169246540022067804721194102\
35871440259384654944965`60.*^115*y^103 + 2.5960809974243784666235460112786900\
9215050978411860191167194356295883342906217`60.*^116*y^104 - 
    3.93791112574783492067694530523300632320373988358929931050103749803754719\
0184018`60.*^117*y^105 + 5.97635418370648319971893988491772871767557976524569\
22197473704704435553217374251`60.*^118*y^106 - 9.0745531046291690052402636605\
3653728651616529947441499189757546514836555776813896`60.*^119*y^107 + 
    1.37856911135486663521527146900047879023187625789408371893172798164730312\
29474126109`60.*^121*y^108 - 2.0952806890926544663092901567360279122306837436\
7623596756419811578270647289706491092`60.*^122*y^109 + 
    3.18612163229434954148170185533114044438017091742125494172230093825815218\
9597999468067`60.*^123*y^110 - 4.84713568332581642432370453144209190567257604\
54173278322911816863427803719971891968461`60.*^124*y^111 + 
    7.37746234541717624902749735945216172261543120182123034319962412559071064\
356228609147609`60.*^125*y^112 - 1.123373666724345406594836417809573087291053\
0374572088668324669554679587535420186016607857`60.*^127*y^113 + 
    1.7113285673856899866582449342370347405307636223724561466717024851364417`\
60.*^128*y^114 - 
    2.60814112416211488158598096130083536201212235582952236043755787645409683`\
60.*^129*y^115 + 
    3.97661908094483783861395501087933733353390115631420349885564054928613607\
6`60.*^130*y^116 - 
    6.06567160504158752289936185974126321518610571624076947457583220292694189\
82`60.*^131*y^117 + 
    9.25598526572185891237789630592423554293111163681084977710139697410661411\
717`60.*^132*y^118 - 1.413000177768506753056490141784739953998069810414366822\
4489394004859599665877`60.*^134*y^119 + 2.15791632133458997333715578096397481\
510623140009341570402235015103848114593233`60.*^135*y^120 - 
    3.29683263017379013238469067789691574203981421165017493840258468334483193\
2133255`60.*^136*y^121 + 5.03879030302477538247069231502773619872333671223060\
01015856833201802320199648879`60.*^137*y^122 - 7.7040659693236424925822284430\
9042239653513067923875549346882002087292557759093139`60.*^138*y^123 + 
    1.17835277884034670382318874024198780999708094793710247819670864475067204\
66406895454`60.*^140*y^124 - 1.8029748507845661819499033857636134093234753411\
3292209869952235233698934617671869394`60.*^141*y^125 + 
    2.75969091744848051656601557093735157783571740960601700580910764920670310\
5838419970288`60.*^142*y^126 - 4.22556856893609299129852775964503736833080931\
31249472322343961931254697657182407436666`60.*^143*y^127 + 
    6.47234044734585095570835339914453216628419415547396388709903066777782086\
753469445120825`60.*^144*y^128 - 9.917144883355971705165592650571969381016637\
56894196797051218657245656894614849998898223`60.*^145*y^129 + 
    1.5200530259651002903779065735144114192511687492463890743843084495190494`\
60.*^147*y^130 - 
    2.33064065795842198394763115979265039184561146424049818789356375660272534`\
60.*^148*y^131 + 
    3.57465534979061266069564704075064354918913399923470659927720976609172421\
8`60.*^149*y^132 - 
    5.48445071317461851128180881969020700537712699029729906635314484620669327\
12`60.*^150*y^133 + 
    8.41724721768200413508156623771414011675646291874771967675889485233340152\
085`60.*^151*y^134 - 1.292239271581768322033675436034786952718778996538025561\
1088422739917186782499`60.*^153*y^135 + 1.98449343820320529530379305709850665\
542449006169736923893022610078106774815275`60.*^154*y^136 - 
    3.04851471377898680478823779966385519832700764281734439202371733866265488\
1190613`60.*^155*y^137 + 4.68443137000340779864567189106527473314644732175222\
96715339481322054307341322153`60.*^156*y^138 - 7.2003486441555624587842880465\
114167471922977979336840733257064231140956244786887`60.*^157*y^139 + 
    1.10707329539964710332149796430737867057322004353127401682404963934375876\
0481672157`60.*^159*y^140 - 1.70264306078806277343063301085482896868682697720\
685401580846538583563651280339459188`60.*^160*y^141 + 
    2.61934957327714947165336353078249166655486722085508752020111744103635370\
7062703548355`60.*^161*y^142 - 4.03073442882131866097509433957574691411790544\
16351497347662810580667231227578987190309`60.*^162*y^143 + 
    6.20431841261147433683369175515534067440533753842475463090858420138715717\
988584248956345`60.*^163*y^144 - 9.552597426034085588754901967745085148751910\
894733507211729330583246810358767223911792734`60.*^164*y^145 + 
    1.47117638718646811432684486102490641205240683751331349837413298628627999\
944259196191567744`60.*^166*y^146 - 
    2.2663255256479011483226635324887290754606020205799890828308492721683485`\
60.*^167*y^147 + 
    3.49214722026886598745033465129836021936451635158728001981001386321922394`\
60.*^168*y^148 - 
    5.38237526919752144101054684583327450528075003494501092819701215240687195\
6`60.*^169*y^149 + 
    8.29784042060020591965883973190020392390238743171100466374433544692045469\
71`60.*^170*y^150 - 
    1.27957098845343938965580064538649952131434422894228692223612021162157141\
3234`60.*^172*y^151 + 
    1.97365141786570312023472786942469990482081008564262370915035902882770164\
5516`60.*^173*y^152 - 3.04496190089378949874772132608856838153885035583022819\
206412514106386450255155`60.*^174*y^153 + 4.698911172326801747475442880930038\
184673523077011553923387650519874921192443834`60.*^175*y^154 - 
    7.25295877331089965743289448923707590625326798735253558809951427475182560\
20718822`60.*^176*y^155 + 1.1197845000182345838261047334754656028442933602336\
66784762010882008291922093416531`60.*^178*y^156 - 1.7292335673180042819058547\
565365392621242462547120783299536567644525208260109630683`60.*^179*y^157 + 
    2.67098558613595587398539518109481173845418089042789917510777488219025333\
874917763089`60.*^180*y^158 - 4.126547571053511764069852742418453862254843329\
235861735049925848845625901198880419937`60.*^181*y^159 + 
    6.37673485488360738190891833530014041146998481883123322487254468220394614\
07440416472165`60.*^182*y^160 - 9.8560941776042907281348012895116458838546377\
360998251198093539735983902652550071525867`60.*^183*y^161 + 
    1.52371984847164407242572917993946487087413782671968554630456260777473148\
75476608296428619`60.*^185*y^162 - 
    2.3561234139044172971045632411653597133204586465792595265456685486244371`\
60.*^186*y^163 + 
    3.64403409733603227505804952045479677632726939549372574462114570161978199`\
60.*^187*y^164 - 
    5.63711887640153400852239347802178708829254056721324260739036829346406948\
9`60.*^188*y^165 + 
    8.72210312880554071232354512492884371620574375119798298399936465947028353\
05`60.*^189*y^166 - 
    1.34981242764217841122283384033736591837659621823526605078177955672069040\
994`60.*^191*y^167 + 2.089357450226709222489048748000672274723795005918246775\
2042705630324487908506`60.*^192*y^168 - 3.23473081234082520004845803397609888\
762423000377392692206390548362284822520005`60.*^193*y^169 + 
    5.00897190726700725645289191684180103717659375187318885730728305466417894\
2083559`60.*^194*y^170 - 7.75788060429146734945019590931424089282274828241129\
94505593283269203245164215908`60.*^195*y^171 + 1.2017680209163070250223038656\
87374070423691701918722592122698436225442400632096245`60.*^197*y^172 - 
    1.86200258792311299424094632627940077081818295075323423939373192553745309\
20543578558`60.*^198*y^173 + 2.8854997977575326964383051285283316471212273246\
2264032610973732458726211106741491763`60.*^199*y^174 - 
    4.47241411448278669964917133252034691965665954620564122435268299281752659\
3767036036759`60.*^200*y^175 + 6.93333592020102431516923707606453094444247684\
1824397516967345599723125441738121969247`60.*^201*y^176 - 
    1.07503063666574320217957467432949663443145959165852547368162022589407460\
8849146768943921`60.*^203*y^177 + 1.66715859454867171283404880870932090115350\
92474288719031710726200520366465834983709004199`60.*^204*y^178 - 
    2.5858872843860895784874786564052068547515919804012095949472248045119905`\
60.*^205*y^179 + 
    4.01160353689864360310633840494662702239931642335643680525178873745475422`\
60.*^206*y^180 - 
    6.22445475484084059892520760883174044183593686362647885862655572676850264`\
60.*^207*y^181 + 
    9.65958982377097359334982544688521870562940331662788142649925587649603619\
08`60.*^208*y^182 - 
    1.49930262043075501606646006425124536059249880033735052155828755141177904\
0505`60.*^210*y^183 + 2.32751427865114143257660254555702857287513802820653019\
16466357355728749528611`60.*^211*y^184 - 3.6138244804750363950159797217624800\
2701222752733359967131519862806843244527151`60.*^212*y^185 + 
    5.61193492300363100758064873754879434330166108902656424452928350856169533\
8188826`60.*^213*y^186 - 8.71622234129935931586185550794733663686329708878683\
42552267562288385905426439353`60.*^214*y^187 + 1.3539833489863778811933143648\
56195168226716987678050117665820394565949202672428291`60.*^216*y^188 - 
    2.10361837155822109423723735967377154942886361795881210410287614564051899\
80736167397`60.*^217*y^189 + 3.2688008696227668581998597027407550022028692377\
6591189434449469996095909334195529338`60.*^218*y^190 - 
    5.08015700893987664740282464995974606613283444428374915080739934981167543\
1867282961872`60.*^219*y^191 + 7.89645670497755570169051480343272044695020327\
0831831096502907585653018332240725375756`60.*^220*y^192 - 
    1.22758942904516242497400833960964293236545538169237055021051713364316804\
3316266023087682`60.*^222*y^193 + 1.90870624522621712206436267676947486306176\
80225831728441150976789888057383659513416184752`60.*^223*y^194 - 
    2.9681746245589009356228968980363940209927521018424959523018055162007044`\
60.*^224*y^195 + 
    4.61640110675109856694357450096918842799522982208613575772898917314992558`\
60.*^225*y^196 - 
    7.18093022266639555625838079000721560685308651054217200043394513050912273\
6`60.*^226*y^197 + 
    1.11717270156748870721386067883615497672256266644465747379489178435425678\
899`60.*^228*y^198 - 
    1.73828798289961307717806683928502176212409720760530216406160368947538896\
1207`60.*^229*y^199 + 2.70510620693267636903162963022928781623881072470492409\
74220438410339705082904`60.*^230*y^200) + 
  ls^2*(-35.03464647429907767340684970628071088416732632337643362905274776525\
193699106761`60. - 648.038703275955891327671672662642116226347875803772470785\
4889231454931434902328`60./y - 27140.6476482167950107510285189486237628115975\
9343741706391669848287007872491990713`60.*y + 116818.063204685175209182430771\
18352125025702091427003391142514159112238368762284362`60.*y^2 - 
    420408.464799188269045290576698287495166548195133573949856228271158074417\
86074064606`60.*y^3 + 1.81316211498028874495149823934037792646189059218652783\
214290088789442123646576821474`60.*^6*y^4 - 7.2038014845786074224295231143351\
639971281732992499651481327571177760257192066065623`60.*^6*y^5 + 
    3.39690825756585065319423678048032263756885101973999005825190158901434106\
1446009311288`60.*^7*y^6 - 1.483760820938846155501452540639737257785793757878\
8587527744297891244478496582108622179`60.*^8*y^7 + 
    7.29417331517143086187268939487277430484956666604697469006552257605376963\
22375322009022`60.*^8*y^8 - 3.59093493128120577467462677131847220449372148889\
124718636471316006636006001610621383465`60.*^9*y^9 + 
    2.07885949372034618445412146801733741617472979687749224623957260335647829\
5853091677583546`60.*^10*y^10 - 1.3647644251742340165704327796816702109008741\
439830857565501425556683553585802132631893967`60.*^11*y^11 + 
    1.07217792470621185325801026784993025201454586150899468826260016424184429\
182600781608159437`60.*^12*y^12 - 
    9.4664827674829520335011738497748327833770538690144780750360509279541283`\
60.*^12*y^13 + 
    9.15424678746280868235906200146016753090898652401634827579185283029066641`\
60.*^13*y^14 - 
    9.37059735350461550559615043576194446146774136955140767636632369195448978\
2`60.*^14*y^15 + 
    1.00155582865569987334056608264397184670782322482430034427545996941181723\
516`60.*^16*y^16 - 
    1.10594080546248705919726600602407233446286405618716012699353410091050325\
8335`60.*^17*y^17 + 1.2541439446711027462538414497201283758920193281415099257\
253455281245704212335`60.*^18*y^18 - 1.45391969490447037729742559562365329747\
013939087005131569671205763091016529017`60.*^19*y^19 + 
    1.71762928797551347414816025476484052189302777383151299691682202883730378\
6193628`60.*^20*y^20 - 2.0628290471654407011151149763702449357188447685736906\
755859651357378450218395152`60.*^21*y^21 + 2.51383426337095081597371593571641\
982070874840075058453969896827436756208158829847`60.*^22*y^22 - 
    3.10384491107215239733277530910159414595898765788271047372185100896856311\
9305983819`60.*^23*y^23 + 3.8780504950875315092816239184505566647037477519672\
628960104478686453202397984239581`60.*^24*y^24 - 4.89797036066699871507847546\
88547322459556440620665701541629514661654269659508296786`60.*^25*y^25 + 
    6.24753794843985351669992552864160968072766557114718181087983995363241825\
3241997595893`60.*^26*y^26 - 8.0415995608037644705188230545796238847353816784\
373808494989942393426565363033166446838`60.*^27*y^27 + 
    1.04378040365778837404999662659849790364389759937511649885933475159500927\
2915665854719495`60.*^29*y^28 - 1.3653264980905947438878811962796565711828219\
838357838434259438096164998707490870464106987`60.*^30*y^29 + 
    1.79879663790876975018587008574096194682179860776397728678447240363141291\
866357372727517073`60.*^31*y^30 - 
    2.3857720063912484205418314872266508913197460502844480733962037355071485`\
60.*^32*y^31 + 
    3.18406859006459267285957364349984796786642973477627219029095438580911716`\
60.*^33*y^32 - 
    4.27431921832723824516143001862631371006739809657081516030106222778547259\
3`60.*^34*y^33 + 
    5.76930793436325602976874632383582113527174156800097182311791656787976390\
3`60.*^35*y^34 - 
    7.82723742052217531392538997378144640702823755301770263415727491890027409\
878`60.*^36*y^35 + 
    1.06706279142627011177876755956305130435286816433025010034936618276223568\
651`60.*^38*y^36 - 1.46132950824489077749706460948066381935584129695508032745\
845312014478027047494`60.*^39*y^37 + 2.00989397534645446861137262370388029407\
1098587918120188563167954041589710560499`60.*^40*y^38 - 
    2.77564577519944267417913787750330472873252234046998357589086639585920122\
44578302`60.*^41*y^39 + 3.847936790951653587655953362392055382487741103751878\
12541404247098403844934482994`60.*^42*y^40 - 5.354008956436472439367580070131\
762792701539852834013776312313975574930127595420849`60.*^43*y^41 + 
    7.47546599075863662397573611015699164987164598081552386943544484700609766\
95512302875`60.*^44*y^42 - 1.047205746762960749023875026755274837167660117396\
130515609782158707468920868971993061`60.*^46*y^43 + 
    1.47160804191338098802294524115211109609455873908984300183411300650571656\
36879249310422`60.*^47*y^44 - 2.074222130477562525454480170414035661128445009\
05775588974268915373511896927718352521328`60.*^48*y^45 + 
    2.93198853869135242575874795228227794200209414315501535728472781519702830\
1371951593478392`60.*^49*y^46 - 
    4.155832440547730504708504898304495206533309956254085595763946701386786`6\
0.*^50*y^47 + 
    5.9059668751102154008535316208372581794005343933520165338027163320675735`\
60.*^51*y^48 - 
    8.41420240906431351292411513975028230621058094088195336084504927850918599`\
60.*^52*y^49 + 
    1.20165180344302959655428554307343166101294128718155754784961819625992883\
85`60.*^54*y^50 - 
    1.72006796435830727041750251540750354368142292962632344217257508750323342\
504`60.*^55*y^51 + 
    2.46759529773190682748861232581537264368292528880585340515196753942605287\
123`60.*^56*y^52 - 3.54752980996316904647660417064380552137606113636158022316\
94690476895018338292`60.*^57*y^53 + 5.110537302342370840796087630858576651194\
68405469310892151078751583912037825035`60.*^58*y^54 - 
    7.37669894460354366918035509798135739657517794439131856091864731231306772\
9036771`60.*^59*y^55 + 1.0667950600997666193134941060381254621064229889379832\
3089437858703216325421847804`60.*^61*y^56 - 1.5455873047673099200276187781336\
0949925758511538046909063847730163666476841411538`60.*^62*y^57 + 
    2.24321790386742033441888376703016221847513361471805945222508385112491863\
52731501762`60.*^63*y^58 - 3.261279397261644212630442299018594831852304293820\
91920998537876488285729435659578485`60.*^64*y^59 + 
    4.74917097248818120855160141244640975565607658977215939760772718954606619\
0062245417393`60.*^65*y^60 - 6.9268657918836462058862820979234667814621123692\
206312988906663405056272238934798400492`60.*^66*y^61 + 
    1.01186373571747306812219659579084575483631331836992862531530539149214493\
4223502236675546`60.*^68*y^62 - 1.4803070959696763814461694930605121475831921\
282867827422058366219093180137537777669875941`60.*^69*y^63 + 
    2.1687297339766486755655165903252077256597344062954630622216756066371337`\
60.*^70*y^64 - 
    3.1817287029218542702318580263333043297647776642848343797768451668290971`\
60.*^71*y^65 + 
    4.67418777306374313519953746980655028416539354008202996269709393944230584\
8`60.*^72*y^66 - 
    6.87569375915287314343767937011149415301644945813731730495505728973296937\
68`60.*^73*y^67 + 
    1.01269142582573674833047223427382321971753248388535836211177106146198999\
2595`60.*^75*y^68 - 1.4933844331476832716850204670951259743824578569985215954\
943060416908264956482`60.*^76*y^69 + 2.20487690011596950370662660539082627903\
494276570574791347820191301084952990839`60.*^77*y^70 - 
    3.25912002593891641774093870802751665512858118268633481948575306344889560\
8699734`60.*^78*y^71 + 4.8228673899887997932439093857714477516755855993337795\
323797328150068023599233875`60.*^79*y^72 - 7.14472515961732390406664163839734\
292235362173937750057599039485371422989363608005`60.*^80*y^73 + 
    1.05956554244523512745231055223900367678533907290547241598647558784028626\
72274562646`60.*^82*y^74 - 1.572966991690602149639350518481328140030802722905\
82317726126433143479982474217323395`60.*^83*y^75 + 
    2.33748469517923055396240671620241459066778872416331664430557058290960350\
0939310648901`60.*^84*y^76 - 3.4769921481425929941292263999823340711680567354\
757208084981748765245258355731148192203`60.*^85*y^77 + 
    5.17694142711993940895382506204639285585564189156525487752559755977594170\
258154546476606`60.*^86*y^78 - 7.71519085433642772756849840842193984748669149\
9607570520310817838407979540582375337697861`60.*^87*y^79 + 
    1.15083659316940297386545079366140352305934024012221727198155495161726144\
564932462627520512`60.*^89*y^80 - 
    1.71816272691235617276395779283725789437273127396389433533878040355284896`\
60.*^90*y^81 + 
    2.56737325429525455719091744775946861153166145168626295326502136960621833\
8`60.*^91*y^82 - 
    3.83953490181547753417960533726038475246724778698171659899663910024012299\
29`60.*^92*y^83 + 
    5.74677574013146876173481358381942822589453965815369336341071217470892349\
808`60.*^93*y^84 - 
    8.60829927153066604140439159092108200149635574766626993551457279386974828\
6509`60.*^94*y^85 + 1.2904753114795689608159793965322898079132815091440898225\
8533757985735961132318`60.*^96*y^86 - 1.9360355526111330878189719289164017360\
92605108689000706157201444149716487302288`60.*^97*y^87 + 
    2.90670237869388004548193018046730913761651836279915568141707564955538176\
77082254`60.*^98*y^88 - 4.367209264939368876906168289371188553160441059903715\
36103620358629159066512305004`60.*^99*y^89 + 6.566235866229242049085366482873\
357360800880333237298962642311398162800733576910582`60.*^100*y^90 - 
    9.87941153153935530988975276475023474339841073999057711982912552524404659\
02072854881`60.*^101*y^91 + 1.48744565252937096920027042559820100299228672812\
7490836901370868352508572175814867392`60.*^103*y^92 - 
    2.24099093913918765561196492944326355839837147895228100411261977778447647\
12726740928034`60.*^104*y^93 + 3.37848348069782535327588545791763943979754054\
39601885382694766448877133345461567458936`60.*^105*y^94 - 
    5.09659527149058692075588001236694596623739694894927387999278751939762939\
6286696375524397`60.*^106*y^95 + 7.693239941342924080140022957899647481937784\
547859058708388019776325806432874987100782452`60.*^107*y^96 - 
    1.1619930005944394425132108987488171300111359322368807134003243167457885`\
60.*^109*y^97 + 
    1.75613277017538875122144159339037538444579280543746564235696741681895176`\
60.*^110*y^98 - 
    2.65561705784740265842241609858930769966362336090874325894191190618799544\
6`60.*^111*y^99 + 
    4.01811765333659335044166947616494859584485481265411851858373745021869339\
68`60.*^112*y^100 - 
    6.08308564718617215206067151018827921489146880849225451715268268229838740\
334`60.*^113*y^101 + 
    9.21434421015340920470728399444818741721733528146077653202620528299140913\
243`60.*^114*y^102 - 1.396495145322606430028171290777193637123271506380653698\
90486128443077328871105`60.*^116*y^103 + 2.1176020325975943916365129872121911\
72898775690381038532143367095758186911170832`60.*^117*y^104 - 
    3.21273368991978506242541913106070514139941934937189746987179406671675788\
1027075`60.*^118*y^105 + 4.87670243121275704043883607940262304779753788086145\
298611299773195570103952400259`60.*^119*y^106 - 7.406188036796871262060818186\
37617755993136374970950879024785356775218215506775004`60.*^120*y^107 + 
    1.12532011404686366882863449377247422482814588937119605437078929376415178\
825775865977`60.*^122*y^108 - 1.710670369879097200596498871575787800157269502\
106323729190184890582648690846576063789`60.*^123*y^109 + 
    2.60172645814450312973141835968769911467090944175872192326890957234280587\
33821126638803`60.*^124*y^110 - 3.9587514279986918535394962252043854770336490\
1913817202943116490421172418433734791467828`60.*^125*y^111 + 
    6.02632409133368661380476218382306737377758354885309568319117109289083663\
0384027772475205`60.*^126*y^112 - 
    9.177847497591059599676182945283092787548269765840741708072743519295406`6\
0.*^127*y^113 + 
    1.3983627207416272933312907097488061005955363386408557946604623505991345`\
60.*^129*y^114 - 
    2.13150385409732771470235492981587252879849743652716933925366553272721761\
2`60.*^130*y^115 + 
    3.25039705938375706847409524585955374860525388508798409575303757156980402\
22`60.*^131*y^116 - 
    4.95869652737470647763494150906610205651995717457180754222354169983542396\
476`60.*^132*y^117 + 
    7.56791692912210573288402949307775602303939061912422903136838186826664412\
0277`60.*^133*y^118 - 1.15547317237253078726160126271160091705417116026609372\
743361237866569112830448`60.*^135*y^119 + 1.764879707901734143547912954072833\
041947169584984641988652051904328247088589635`60.*^136*y^120 - 
    2.69674081882752488758461135205959983724713871254951442936287056757684361\
68492426`60.*^137*y^121 + 4.1222028430372659191344294185506418317456634348995\
3088370036026392565994650322948`60.*^138*y^122 - 6.30351546586219632444282879\
3906949576237946399686585441162594735124016485791814602`60.*^139*y^123 + 
    9.64266175054619989888450212276377896908721378705969780672743844991290190\
03142921135`60.*^140*y^124 - 1.4756014873721708839854833849098798477514065174\
85846671267424937151636582817221506066`60.*^142*y^125 + 
    2.25889860147446307195640939036119354293974386578482374430335467096544855\
80982970018059`60.*^143*y^126 - 3.4592138332462763961364448418049891412966829\
0630803107016147568297594838077123952020572`60.*^144*y^127 + 
    5.29918010483678948305575808173509926899034759766279757894004951597828898\
7704227089181616`60.*^145*y^128 - 
    8.120601255501577865870040295451606801350358076528731547914213009549786`6\
0.*^146*y^129 + 
    1.24484023491665139974342380002805556087393086705341404337649644976557363`\
60.*^148*y^130 - 
    1.90889797600300605904254572183256614205268923892641941284928389648437793\
4`60.*^149*y^131 + 
    2.92814975461564607409623330389895037555044051694894034475012751622544729\
94`60.*^150*y^132 - 
    4.49306977939824587135156850111443681051520877248071538395078547119851330\
312`60.*^151*y^133 + 
    6.89652398421333947778266965561151111031564495550669668081673000389275892\
102`60.*^152*y^134 - 1.058894004535686392752764336253392210275040949248671493\
43738259152864142799127`60.*^154*y^135 + 1.6263269825082667599132164109763430\
55404808049883474767566839570656504857426832`60.*^155*y^136 - 
    2.49858666976243626994697971558358512416027527947346028301217845123620961\
54788948`60.*^156*y^137 + 3.8398142802695892331883346486412982532136371634206\
1295435041246708525806098263267`60.*^157*y^138 - 5.90273638857136108669200593\
6856284427178840907557301587535425209244543744910275136`60.*^158*y^139 + 
    9.07657676439583760416925637448926413253975970629645744184454851382509574\
32026062995`60.*^159*y^140 - 1.3960935100877757016005344500187314822852732053\
77929137027845087283615173259331993794`60.*^161*y^141 + 
    2.14797338366433454011569785681921604193547107692999833999893604924648247\
95619729027348`60.*^162*y^142 - 3.3057006403377720938925420210669682407121191\
6461788533573016155870257596006936444527056`60.*^163*y^143 + 
    5.08881541984751566307388454226993723131874553639538616681046214561081443\
189286510753989`60.*^164*y^144 - 7.835861876820740247035944924498858218454425\
9082105326791053164563962370691575800918365697`60.*^165*y^145 + 
    1.2069023235326619560166877100286226395060069292762054060137916434775652`\
60.*^167*y^146 - 
    1.85939289416521072172874922813580091750600279548225836681036757709270292`\
60.*^168*y^147 + 
    2.86538081998131646665338903810920221873980551011691351943889704564522047\
3`60.*^169*y^148 - 
    4.41676354580719566906199580743491569165452666184796366151396423288863204\
05`60.*^170*y^149 + 
    6.80981128115339279670324042598430539544311536364594215394078289535286014\
224`60.*^171*y^150 - 1.050204003299459326533689328422565362301392745982001895\
4977262594984924844847`60.*^173*y^151 + 1.62001298890137673595476006965661910\
141958847382089821424042907476644672687411`60.*^174*y^152 - 
    2.49958641014280142070412080322037104598301190503982035422774597629699662\
7954989`60.*^175*y^153 + 3.85763619869428431500759605636661975196876614813655\
61814201459448839360214056013`60.*^176*y^154 - 5.9549276369169631705495363107\
0961925239695895909259399917621231417239088172187555`60.*^177*y^155 + 
    9.19459263136045371398539253332270432227342123268066650381791629452023253\
7449101669`60.*^178*y^156 - 1.41999882023735378460768208791363497286602382697\
350204918866320119488490658323582652`60.*^180*y^157 + 
    2.19352045939333451364120657885082938190545910317824657735359639306471029\
8960025806834`60.*^181*y^158 - 3.38916226589083343445576010663370186559574964\
65112533995498942263533828784624737205031`60.*^182*y^159 + 
    5.23767778976202665580022055665653176838725869585299235055397759089781806\
746691328799492`60.*^183*y^160 - 8.096172172456934539359347839910506762474326\
041353492892048038705534236657998327410740189`60.*^184*y^161 + 
    1.251739782871201068165990457478728468714973486830460678741057625969447`6\
0.*^186*y^162 - 
    1.93571128141148596231206388698722682857755916982265094540418148627148696`\
60.*^187*y^163 + 
    2.99404399460754449325252334103479933919495929284120158082499170747336883\
1`60.*^188*y^164 - 
    4.63196991492410877501722118155639660065290654075283004639540282747756334\
49`60.*^189*y^165 + 
    7.16740827793404800290131477678301170805141218753563237842100936985904009\
993`60.*^190*y^166 - 
    1.10929318573365198780908867752201179194107766739369185343028644529031968\
5789`60.*^192*y^167 + 1.71718576087998476930035486980848854961450893076375901\
345613922602860512564563`60.*^193*y^168 - 2.658727992561854155552950734470060\
377151139596556057748369792504907551077519857`60.*^194*y^169 + 
    4.11732563217403528311021919945095176178637510474591767445740114154186381\
89371857`60.*^195*y^170 - 6.3773492671863535079658128156012649360457512089807\
9668819323825026398091128687492`60.*^196*y^171 + 9.87979392057519188619058078\
9637786927781667661341161444888554101759256506190742739`60.*^197*y^172 - 
    1.53086643491291635909437486982760363151020345712875544869019652645047694\
873010779014`60.*^199*y^173 + 2.372506986022852800917207639194591768946437519\
363175693087756781876592266839280396943`60.*^200*y^174 - 
    3.67754123411247437636393525362014648080077805552963493226703534972211806\
88972739817584`60.*^201*y^175 + 5.7014659944525356241081144578878976433638489\
3982851943503714248663525776239775950840255`60.*^202*y^176 - 
    8.84084064082787367645755387871769014456385693746922424093451843219715009\
8331874746534193`60.*^203*y^177 + 
    1.3711271740409675965484463399704430956617761414916708986235634083842243`\
60.*^205*y^178 - 
    2.12685653496907161215729833277392647545941407016047561575479510087429872`\
60.*^206*y^179 + 
    3.29969714409802643182993692704659487770081087160956752330548226365263845\
1`60.*^207*y^180 - 
    5.12017202023076676599928959111077287879257395498292004506622817251012647\
92`60.*^208*y^181 + 
    7.94636999523908604441452773670655278679013856488154124812046642935624962\
013`60.*^209*y^182 - 1.233462525554266861189618461027830199767223419276833254\
5164568746662531639695`60.*^211*y^183 + 1.91494049387944683856444999445965716\
933926627712309588871965649823837160023446`60.*^212*y^184 - 
    2.97341800097603771846883886948006915707101941918686078304273559895837490\
6276784`60.*^213*y^185 + 4.61771617388741469735293672148347413936338955982427\
30250402388618714958456381983`60.*^214*y^186 - 7.1724632166575315574875514318\
4332299862199764885033843906238470621346121510958156`60.*^215*y^187 + 
    1.11423936929154125249549087488704882556754918201692737527756708280315613\
55760263102`60.*^217*y^188 - 1.7312389216235489735622960943475702594611121170\
4203450771737216393670772653056804108`60.*^218*y^189 + 
    2.69031497148606263945411017634461132799344489044707346673234674319713689\
4950512807959`60.*^219*y^190 - 4.18134641000920002643363769487455008542750141\
54088663126950561703803350538459522007345`60.*^220*y^191 + 
    6.49973073980370008239129431550568411122363782146684801780283953020244736\
182277301595473`60.*^221*y^192 - 1.010508771556828039933177372654484479874875\
4911624224205827528441948409583822465273547336`60.*^223*y^193 + 
    1.571265712943919528073359197012609434143526314322778712551366221663252`6\
0.*^224*y^194 - 
    2.44356183616774202927454762953611996591108087916880568475499993046755165`\
60.*^225*y^195 + 
    3.80067319122226977542208236651307658755726111618045648488136130814972436\
9`60.*^226*y^196 - 
    5.91235585267473290315561005705475669913714582714229414453559089411455094\
29`60.*^227*y^197 + 
    9.19862274142400115036152674566444718229708571274899441481764783719841981\
441`60.*^228*y^198 - 1.431352576441182146568435590953379472549050781461783726\
1154522855542484352381`60.*^230*y^199 + 2.22757017220161877619377457697261183\
021326748531299959853111083149470009120496`60.*^231*y^200) + 
  ls*(18701.56457340392192561749149233172705634362637224934942098233865001700\
05384566067`60. - 3100.118316846655386621520608692386026512486797468407827789\
39462117725267783894498`60./y - 186532.96296110386630855159406945396707420333\
532940425595999598833294251268090215277`60.*y + 1.251786986295636611066178927\
22293030252371740169098987967105480285202019830683971878`60.*^6*y^2 - 
    6.91419748074005506614929690433976954787800922887348806216395019603534358\
621901304805`60.*^6*y^3 + 3.6641164316963090282854440611093406820295819087400\
93501339222204890506917247944438862`60.*^7*y^4 - 1.83579945144128218286118130\
01142251281109679331385787176585604208226236992378512964113`60.*^8*y^5 + 
    9.03895035871949434463319968051456105668486352957986317761286945296116917\
59379145190267`60.*^8*y^6 - 4.30392978720292284481736755816385688844982805536\
711405075476449961189027975328127858713`60.*^9*y^7 + 
    2.03024418692092222589690772608259136517386331629260229981945386032371050\
9429373214034447`60.*^10*y^8 - 9.37962905765450203823878566957614583380798773\
2393615441515760262683787429039662689855428`60.*^10*y^9 + 
    4.32172603760973819304889407510320796229282481584747025558734792582992808\
16972541185838876`60.*^11*y^10 - 
    1.9794258875124063667607918649561963921654406133303675285373676572436539`\
60.*^12*y^11 + 
    9.2485453992264982351911743984609295175196193535057758175851502707504462`\
60.*^12*y^12 - 
    4.51957438694915354507550931629015293002391769204970540499676685560984539`\
60.*^13*y^13 + 
    2.47063607613801211853348394056667784351514820588915760160901508618707227\
1`60.*^14*y^14 - 
    1.62103447331312909534591825103024481751274112708915924465077745524577657\
77`60.*^15*y^15 + 
    1.32806094545282054360143679331997705604636774659142174021267875753573460\
598`60.*^16*y^16 - 
    1.30222334870114929994760583481394364602448788305861722242062078450903061\
1692`60.*^17*y^17 + 1.4255545347251688553796828026285075499142220564233986208\
179167001496894799689`60.*^18*y^18 - 1.65396975080682103070200109443317273441\
676465131609133497224050281334879732301`60.*^19*y^19 + 
    1.98085867668497085679620529027680539228015278159787159404533466922847792\
0002938`60.*^20*y^20 - 2.4196168641785770291760535720157871204600819135196837\
269254356236376552909778053`60.*^21*y^21 + 2.99853981350686573165515497231248\
403821144919864488649371412784806313336456578396`60.*^22*y^22 - 
    3.76033750229625023319993334455022568917115335822812557836869340801381106\
8746631644`60.*^23*y^23 + 4.7650598585566571771305794107877471601958915268835\
26486013125895330242354130265691`60.*^24*y^24 - 6.095460123711354968284400895\
02004804062154612947446987266559664710957008551113894558`60.*^25*y^25 + 
    7.86515966641363969940719052557132147568551338730733222415540214174138772\
8399731605489`60.*^26*y^26 - 1.0230320295753709854143917615761541198382667640\
6633999610759270151690474250516551531968`60.*^28*y^27 + 
    1.34061354002870617754478835474973718795330822705278677706405639471648553\
4911212155908831`60.*^29*y^28 - 1.7690049760770943110104557284174271127169096\
251142979055198697412734079277310972858782902`60.*^30*y^29 + 
    2.349448636115222168363802312215007324362801287017108763270003163553771`6\
0.*^31*y^30 - 
    3.1393058099543757168944898044145419493633529293617173022664068750785646`\
60.*^32*y^31 + 
    4.21859661289671647195290665595963300799579164171517238190086231566977326`\
60.*^33*y^32 - 
    5.69927598123825415857203198823660435252176420340699696951353219133216213\
2`60.*^34*y^33 + 
    7.73841994832765486090713026752647787559859695385122917844465083632276118\
09`60.*^35*y^34 - 
    1.05570113143263461573142739850020286983994520467783789630085708888115010\
1568`60.*^37*y^35 + 1.4466758946131387638504756041656517828319141172726557232\
052187569517292407979`60.*^38*y^36 - 1.99084647372223091452217141810204784916\
053088515336333224024950003477756214485`60.*^39*y^37 + 
    2.75070194876095882854119340052839862497873709060426910667794269504115917\
5628074`60.*^40*y^38 - 3.8150387085951505901930189354696677888669542104142739\
861906192310530815724424258`60.*^41*y^39 + 5.31032526983428125513941141037908\
244483563900582028416812514605742024857807501754`60.*^42*y^40 - 
    7.41708452071371830779546411905156609077121540270402975888529151003631561\
5947812325`60.*^43*y^41 + 1.0393550172719294448016964803845157802417035209818\
481330121128924091045455293705326`60.*^45*y^42 - 1.46098858810074921654235438\
1712786794182933643693833058397226378776750090737812802513`60.*^46*y^43 + 
    2.05977655917486508832778553946947463989589868080847954808397002514277828\
27118941781686`60.*^47*y^44 - 2.912232688785443101734891142277331413467466108\
24179491140677126775478960395135626208807`60.*^48*y^45 + 
    4.12867568764369027884184012667437071916069776216038780816615673363983735\
5725673583741786`60.*^49*y^46 - 
    5.868454191486299990908216081611029076634937732017659957002003844252733`6\
0.*^50*y^47 + 
    8.3621431671512929295350070927480184450006026226015232935752572417176508`\
60.*^51*y^48 - 
    1.19439505182943877731756529292659157155882431183315547676033407634670567\
3`60.*^53*y^49 + 
    1.70990967355006263222694734814535382018425909305551374285004392410634331\
91`60.*^54*y^50 - 
    2.45331799732035966248100232564694997483845052353559240585607020463750952\
098`60.*^55*y^51 + 
    3.52738628331775313524014461741825593993850715660751307744067748286669301\
2662`60.*^56*y^52 - 
    5.08201336694143060882893960067470010281910897224383534971671061842168687\
6083`60.*^57*y^53 + 7.3361674988087911729753183236242967340781294443251542926\
8744983432197432362852`60.*^58*y^54 - 1.0610166124765329142522483431478844392\
130003325224286903427416232303732756633409`60.*^60*y^55 + 
    1.53732316097151839344750094367718347415249820921393167285570759271315257\
54959092`60.*^61*y^56 - 2.231363310349639995678883976655570770789007777072647\
256580163732082290602973194709`60.*^62*y^57 + 3.24422582514983894416391323011\
87636182216781812947746941100076116227126217294270324`60.*^63*y^58 - 
    4.72457155179552016084385342877308291193578744889430604807038095226595668\
436389200019`60.*^64*y^59 + 6.89128962149082426786766990481352446886711836890\
3084658068373166075669333544985677476`60.*^65*y^60 - 
    1.00670592710308501940019079918767407079650101088014742658675223890898257\
154125325134709`60.*^67*y^61 + 1.47281173262590929637278926070042267458640432\
1220464698497283413646228766478191347828707`60.*^68*y^62 - 
    2.15781296721210331126475374993933434203306850369738297515376325278963040\
96758211196501915`60.*^69*y^63 + 
    3.1657947230367914682222152017652959545244133914452401956680235560855321`\
60.*^70*y^64 - 
    4.65088321498021005851782605973332983119685532607163101801800098639125856`\
60.*^71*y^65 + 
    6.84154273877253032430965034605508949234942414171275901546767932357052271\
2`60.*^72*y^66 - 
    1.00767753627944185617134224847407264086255012153005053665400846367124169\
003`60.*^74*y^67 + 
    1.48601017590712565380175619490583245297939488266298511211905451252633211\
327`60.*^75*y^68 - 2.19401263318062111975865638994749416823717821736713474428\
00187654808378485919`60.*^76*y^69 + 3.243087968075670918844724869360188805423\
16758716893422669683537190923549512622`60.*^77*y^70 - 
    4.79917250084823828212321908406243502106504600025802104271560129536211905\
9766106`60.*^78*y^71 + 7.1096525395398772052370897465292643018995493491824779\
054347471738114492306394664`60.*^79*y^72 - 1.05436674368552321235050713436033\
2089099146828328282913592083986487410591702768661`60.*^81*y^73 + 
    1.56525025443582630481822836674735391386875939550076466370557102113352566\
68052064208`60.*^82*y^74 - 2.326015409108057582350191465864538804739390921362\
46250695924748978490168536702136941`60.*^83*y^75 + 
    3.45992392144855531797826796041711139210955447453664549686315518502179766\
9624542919666`60.*^84*y^76 - 5.1515101371037210604574829144536923684671940804\
72070216557390178298580550286192381851`60.*^85*y^77 + 
    7.67725445173440681685966433146982842811327502100983649459248198329322555\
067905613144208`60.*^86*y^78 - 1.14517116728980800004010349582590449547488844\
47121532062577805626100522860638862429250575`60.*^88*y^79 + 
    1.7096928018938135957167627077957842553845810889611674927142030076785828`\
60.*^89*y^80 - 
    2.55469731793541393887740410809410851943113887431142360015017193430665007`\
60.*^90*y^81 + 
    3.82054521434112654072929686952564954378341622385816091300721712892243204\
7`60.*^91*y^82 - 
    5.71829983604563630702105979170323525686563181719167062941402006761324140\
89`60.*^92*y^83 + 
    8.56555827769708413166422091607931705971008797017256759568000386183526835\
517`60.*^93*y^84 - 1.28405427249957995741430516604331864070090247545825762193\
78614959967190046387`60.*^95*y^85 + 1.926380681063183195093580857719776665752\
78158427121585608031136591734616542839`60.*^96*y^86 - 
    2.89217270813393293431800738186000139064943587495474668321918432822318466\
1623453`60.*^97*y^87 + 4.3453255374199264793704482843708175136692166483252106\
501565520179050298307928467`60.*^98*y^88 - 6.53324969817548147028664299041202\
399926033308306005609600953998558865301010565215`60.*^99*y^89 + 
    9.82965194142497662246484248174221735185058926332007978063227882515336720\
6623625409`60.*^100*y^90 - 1.479933819684205006792256277706012508322413089739\
56268961918698340092632713625461938`60.*^102*y^91 + 
    2.22964267201914102487753385110601788910483080186827705448459498178411812\
0111597995282`60.*^103*y^92 - 3.361327384529375615960130815393200743509556580\
6957547520890173882319214595985875165039`60.*^104*y^93 + 
    5.07064129636128180258439383652412069686479892596285037327620705197178096\
140749061116245`60.*^105*y^94 - 7.6539503608901335595370843875952512692757398\
24126751535647617941837745130198399088004493`60.*^106*y^95 + 
    1.15604143837895257249007810545976734137585971369929385088235254653224483\
227149926665412075`60.*^108*y^96 - 
    1.7471117223395879226856972756468060073057932286529557044125422742796637`\
60.*^109*y^97 + 
    2.64193510487296408999930117421940152262895478234785688096219741744549135`\
60.*^110*y^98 - 
    3.99735430944123837527212163266442015572661055687314775128730055794351529\
7`60.*^111*y^99 + 
    6.05155754040875694349074370426004285479899563822457691216164959007230979\
32`60.*^112*y^100 - 
    9.16644333378248691375674254853506713476067901560656379895679105327948851\
588`60.*^113*y^101 + 1.389213528149304252882033700555818310411030052085458891\
2368520854200699376352`60.*^115*y^102 - 2.10652699673468648478224492485845062\
377797767202208134558049699642013088425686`60.*^116*y^103 + 
    3.19588020592495304148141164705539896656602530714920522696623151511466319\
1704644`60.*^117*y^104 - 4.85104246613629845634868219351433428517361934145642\
14848041638246521735782428602`60.*^118*y^105 + 7.3671004352498548116028069211\
2169462239160285017335413237783000197241783289799838`60.*^119*y^106 - 
    1.11936303233206914886691501963379760319090906865454011953130078863556767\
48692095417`60.*^121*y^107 + 1.7015872543588886533361122017075333572102234114\
3026888938717150211879667692079898332`60.*^122*y^108 - 
    2.58787044722476137662896891029829700785683141943705949450961358231734567\
1507037880778`60.*^123*y^109 + 3.93760489268139778180699801996624212171764183\
74118775476178281711538420216192797461549`60.*^124*y^110 - 
    5.99403665643048256942751972867786942350984962361844498800436270900307508\
542141761301378`60.*^125*y^111 + 9.128528183497456232402500107588454441974543\
248601146384029848093862434018236379095321987`60.*^126*y^112 - 
    1.3908259436638155407543096826603521635658997594956274269895473371865228`\
60.*^128*y^113 + 
    2.1199816489164991277232630990174850163998317659963858869197821985285388`\
60.*^129*y^114 - 
    3.23277473864476158134797106100354050384337199312636690889566166950209903\
7`60.*^130*y^115 + 
    4.93173375425467971617995756409932331226023344921500088225526866947246505\
7`60.*^131*y^116 - 
    7.52664673699225129553354446053451719879400809788332480030341156638269566\
755`60.*^132*y^117 + 1.149153776883005073659603101163138923279782714866294802\
4760945598180459479353`60.*^134*y^118 - 1.75519963924593860123139773108433899\
350617437615665431436975819886865468211101`60.*^135*y^119 + 
    2.68190737313475480230763408127535958209224457610136643868713304238707747\
4001467`60.*^136*y^120 - 4.09946426451045493843248957566592413894278787427689\
16114083236259073227133204329`60.*^137*y^121 + 6.2686464827508867368564578658\
4102470171100426471273633124531371787530723333438813`60.*^138*y^122 - 
    9.58917242821218524379914835866857776036916454906636096647962595668957831\
0662077694`60.*^139*y^123 + 1.46739336203754000404325627297660815511559494719\
058417749738122465414782159389225113`60.*^141*y^124 - 
    2.24629869726163033831787767298465771755342327200180197552143871541692741\
4691956302699`60.*^142*y^125 + 3.43986591339605686477933718326181113997632823\
35380441645068365812290141097850824004055`60.*^143*y^126 - 
    5.26946053248409322129831716021148066568399470265719432006872077745593516\
654719923757539`60.*^144*y^127 + 8.074935608583625535578291005266858830159778\
487260908159962371780159587673020268859062749`60.*^145*y^128 - 
    1.2378212700569764994894405643505524595806845833903465509842766607410761`\
60.*^147*y^129 + 
    1.8981062577634231829495455839156069972398668434459767111450540024389189`\
60.*^148*y^130 - 
    2.91155235886389683216537486980184930833813296957518544688613088041723441\
4`60.*^149*y^131 + 
    4.46753577483151965134098853763000645974618118442433160867330686677069026\
23`60.*^150*y^132 - 
    6.85723005910687607919697199404768030771164589944086141464058324806996978\
314`60.*^151*y^133 + 1.052845370346841307177242326054226503476050727600895022\
7970892409364579693027`60.*^153*y^134 - 1.61701348861446867329859065601427586\
861522872450036954993813869909010842360658`60.*^154*y^135 + 
    2.48424203842715153466968239451962162244840000663430164516398622348713245\
8536427`60.*^155*y^136 - 3.81771461592998035699634519642253044631984024207811\
04408544216220321324643073623`60.*^156*y^137 + 5.8686799186827396734562564564\
0684474432903041609945749869789962440895071481914467`60.*^157*y^138 - 
    9.02408037548133072947458636579929197549552731515720540233412455267281091\
468256038`60.*^158*y^139 + 1.387999321653272009812315164986891805805685669009\
85887844951889794198220350427022763`60.*^160*y^140 - 
    2.13549007975259525140437535470832228563331138483272203619890832654324326\
6905715004559`60.*^161*y^141 + 3.28644329376801788954154968975968309172691266\
75072301078250227100562325483126593963513`60.*^162*y^142 - 
    5.05910064962650505743184523171620705627502098648550966104756853722221510\
916532112370424`60.*^163*y^143 + 7.789999587368424909318184114142068122086602\
944725712022879919241782705580120788558815591`60.*^164*y^144 - 
    1.19982213297920098236377649447723726571955652501344629838743360900919417\
435245132484332525`60.*^166*y^145 + 
    1.8484599156402952636139131921710704790614433761544134752586873444549631`\
60.*^167*y^146 - 
    2.8484945050002138902941865394020591319773315990948296803465800566018236`\
60.*^168*y^147 + 
    4.39067603378857375345218657653867693383059620710433448945271977895617329\
8`60.*^169*y^148 - 
    6.76949964732857183875073527205743864238834764149945680585721273712473620\
3`60.*^170*y^149 + 
    1.04397344864960861232269957501823346173881000459160705061490267977095756\
8907`60.*^172*y^150 - 1.61038090558996960842505733779593746105264186433174697\
05240934195559764381234`60.*^173*y^151 + 2.4846924690150566085592302923665161\
062446632479178052777768060364101204497217`60.*^174*y^152 - 
    3.83460091224202152157281029893710282697920357546386178120100868062967871\
5204656`60.*^175*y^153 + 5.91929311703267015394352947298147788314884297486602\
03051219182873027830104861094`60.*^176*y^154 - 9.1394559944799097049005656916\
8732000803831063540148453618772170558961834841696012`60.*^177*y^155 + 
    1.41146584507836876406787016170304562314780755016949720917914893108835340\
56972625899`60.*^179*y^156 - 2.1803120552982678620346732386024559976423936337\
4413811607415202148954637228877150711`60.*^180*y^157 + 
    3.36871248292167523448565040344069758701299035658032263344846954602008088\
3657655352583`60.*^181*y^158 - 5.20601024396264519745131290465480930135740474\
46668530988289110790444801850146792081085`60.*^182*y^159 + 
    8.04712360352441853709284331112295825025405919060059661745292005253261514\
701590831599577`60.*^183*y^160 - 1.244141360907531114523907626482808262013739\
6727095179905416908578794700557939604075404012`60.*^185*y^161 + 
    1.923937809975292784024803186157936651598656910301376292085168110361427`6\
0.*^186*y^162 - 
    2.97579795264002889365738197726272644948666868709645760494148713065732953`\
60.*^187*y^163 + 
    4.60368761122403649114795993700713885923840797427336318720702092868915970\
3`60.*^188*y^164 - 
    7.12356107847186925402985010187717547582189125100444021539459404519212872\
62`60.*^189*y^165 + 
    1.10249412509852700699146042512272373640668414211493449632024252344541283\
3187`60.*^191*y^166 - 1.70664104280723512638464985078632485808718906858195728\
64777427751683026582098`60.*^192*y^167 + 2.6423711647199701478457481386851820\
5060461004539193784805563262837896621863725`60.*^193*y^168 - 
    4.09194863043465466311706479874347112504742300849513008216775251913396232\
5073099`60.*^194*y^169 + 6.33797089710391897848271570634604072775192210955783\
16490470883738240500198238014`60.*^195*y^170 - 9.8186785480424602091453279037\
6392656432312129622153461503545051652721634472314326`60.*^196*y^171 + 
    1.52137968158896063216014876136549674098912706444978631812816126547371886\
640373718`60.*^198*y^172 - 2.357778493316427512713939531834728365945573397407\
13467220601745360763134655452932619`60.*^199*y^173 + 
    3.65467094259059957348067165089721223782847463145986029332943327199948875\
0120381066103`60.*^200*y^174 - 5.66594730259352998262432311824906689542784634\
58885358549164276852493727716984865499985`60.*^201*y^175 + 
    8.78566933412756542645142534812407067742805591364521735659010900073062827\
483332835120038`60.*^202*y^176 - 1.362556009781540105619862125865159418880899\
3295675885761780252339579440697952759820657741`60.*^204*y^177 + 
    2.113538632944681379579438642284061471464169413799565038584561558218258`6\
0.*^205*y^178 - 
    3.27900047358850051622748186870895089436794645319557264943730305677878886`\
60.*^206*y^179 + 
    5.08800335320935536538456263138755247899264146898446047922606391143831245\
7`60.*^207*y^180 - 
    7.89636276459220546300916145246939617563992046265507965558303326280544541\
29`60.*^208*y^181 + 
    1.22568755118571147889129128279507952470781429635362088047668264695256830\
6905`60.*^210*y^182 - 1.90285036791235186635079351590425238902475854435872994\
13243030056244800489656`60.*^211*y^183 + 2.9546149782077764532457925360868874\
9170884578664602032220473869197545911851072`60.*^212*y^184 - 
    4.58846867019440045901796185299699546248984805954685943667917489768715863\
8663652`60.*^213*y^185 + 7.12696299258859403474744301991056923696766835411626\
08322263602255122357779191773`60.*^214*y^186 - 1.1071598920819558842575351260\
12024212458190376762247521776789057149741444385621293`60.*^216*y^187 + 
    1.72022223243372578353069641388432733972022474132917879045100321045896753\
43416367858`60.*^217*y^188 - 2.6731689798333720871913835956105517185183063566\
6528903532311858544888542101316813302`60.*^218*y^189 + 
    4.15465723944264529149283438796610266374467661811357847271654855594312506\
1305161108069`60.*^219*y^190 - 6.45818104180423536556752993515054129309287909\
59349212757703343874916070847269915788743`60.*^220*y^191 + 
    1.00403942572449671692564332763244712339460364428864813604189215273071123\
8554116310759292`60.*^222*y^192 - 1.56119148082048146405604808114049286733870\
39474159561029473237021493588244350455318979451`60.*^223*y^193 + 
    2.4278718693644626944994574530494403889701057967184230822674641938457394`\
60.*^224*y^194 - 
    3.77623382224181953944433360969927574504812934231869666408111026306385762`\
60.*^225*y^195 + 
    5.87428301388828587358276847097938955664726378088276908735421390440160796\
3`60.*^226*y^196 - 
    9.13930327113072717922750961528209499865583151429041828302978838924290392\
61`60.*^227*y^197 + 
    1.42210909794554699535992268690923948805067888780209616635264480215812378\
3637`60.*^229*y^198 - 2.21316464306149398685593000168899473263096527388359992\
63357687362224473130016`60.*^230*y^199 + 3.4447277453505106007063497637726873\
079113540335355734912560486910429914404698`60.*^231*y^200)}


==> anc/resHAVEp0.m <==
{{CF^3*g2*z5, (20*(33 - 68*x + 33*x^2))/x + 
   (80*(2 - 4*x + 5*x^2 - 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*g2*z2*z3, (-24*(13 - 32*x + 13*x^2))/x - 
   (32*(2 - 4*x + 13*x^2 - 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*g1*z5, (-160*(7 + 30*x + 7*x^2))/x - 
   (160*(2 + 11*x + 8*x^2 + 11*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*g1*z2*z3, (128*(3 + 2*x)*(2 + 3*x))/x + 
   (64*(2 + 21*x - 14*x^2 + 21*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g2*z5, (80*(7 - 15*x + 7*x^2))/x - 
   (80*(1 - 2*x - 2*x^3 + x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g2*z2*z3, (-32*(58 - 123*x + 58*x^2))/x - 
   (64*(6 - 12*x + 19*x^2 - 12*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g1*z5, (-80*(17 + 58*x + 17*x^2))/x + 
   (160*(1 + 5*x + 10*x^2 + 5*x^3 + x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g1*z2*z3, (32*(119 + 452*x + 119*x^2))/x + 
   (128*(6 + 27*x + 2*x^2 + 27*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g2*z5, (-19*(67 - 104*x + 67*x^2))/(3*x) - 
   (20*(6 - 12*x - 7*x^2 - 12*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g2*z2*z3, (2*(1861 - 3080*x + 1861*x^2))/(3*x) - 
   (8*(2 - 4*x + 111*x^2 - 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g1*z5, (4*(779 + 2516*x + 779*x^2))/(3*x) + 
   (40*(1 + x^2)*(6 + 25*x + 6*x^2)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g1*z2*z3, (-16*(535 + 1786*x + 535*x^2))/(3*x) + 
   (16*(2 - 17*x - 10*x^2 - 17*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}}


==> anc/resHPSEp0.m <==
{{CF^3*z5, (-20*(37 - 76*x + 37*x^2))/x - 
   (80*(2 - 4*x + 5*x^2 - 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*z2*z3, (72*(5 - 12*x + 5*x^2))/x + 
   (32*(2 - 4*x + 13*x^2 - 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*z5, (-40*(23 - 48*x + 23*x^2))/x + 
   (80*(1 - 2*x - 2*x^3 + x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*z2*z3, (16*(173 - 360*x + 173*x^2))/x + 
   (64*(6 - 12*x + 19*x^2 - 12*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*z5, (2053 - 3536*x + 2053*x^2)/(3*x) + 
   (20*(6 - 12*x - 7*x^2 - 12*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*z2*z3, (-2*(2779 - 4916*x + 2779*x^2))/(3*x) + 
   (8*(2 - 4*x + 111*x^2 - 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}}


==> anc/resHScalarEp0.m <==
{{CF^3*z5, (20*(37 - 12*x + 37*x^2))/x + 
   (80*(2 + 4*x - 39*x^2 + 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*z2*z3, (-8*(45 - 28*x + 45*x^2))/x - 
   (32*(2 + 4*x - 55*x^2 + 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*z5, (40*(23 + 80*x + 23*x^2))/x - 
   (80*(1 + 2*x - 32*x^2 + 2*x^3 + x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*z2*z3, (-16*(173 + 336*x + 173*x^2))/x - 
   (64*(6 + 12*x + 7*x^2 + 12*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*z5, (-2053 - 5576*x - 2053*x^2)/(3*x) - 
   (20*(6 + 12*x + 61*x^2 + 12*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*z2*z3, (2*(2779 + 5948*x + 2779*x^2))/(3*x) - 
   (8*(2 + 4*x - 61*x^2 + 4*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}}


==> anc/resHVectorEp0.m <==
{{CF^3*g2*z5, (340*(1 + 4*x + x^2))/x - 
   (80*(2 + 16*x + 11*x^2 + 16*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*g2*z2*z3, (8*(25 - 232*x + 25*x^2))/x + 
   (32*(2 + 52*x - 41*x^2 + 52*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*g1*z5, (-160*(7 + 32*x + 7*x^2))/x - 
   (160*(1 + 4*x + x^2)*(2 - 19*x + 2*x^2)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CF^3*g1*z2*z3, (768*(1 + 3*x + x^2))/x + 
   (64*(2 - 21*x - 70*x^2 - 21*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g2*z5, (-80*(5 + 4*x)*(4 + 5*x))/x + 
   (80*(1 + 12*x + 20*x^2 + 12*x^3 + x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g2*z2*z3, (32*(69 + 151*x + 69*x^2))/x + 
   (64*(6 - 8*x - 15*x^2 - 8*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g1*z5, (-80*(17 - 182*x + 17*x^2))/x + 
   (160*(1 - 12*x + x^2)*(1 + 7*x + x^2)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA*CF^2*g1*z2*z3, (32*(119 - 620*x + 119*x^2))/x + 
   (128*(6 - 27*x + 98*x^2 - 27*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g2*z5, (2443 + 4496*x + 2443*x^2)/(3*x) + 
   (20*(6 + 4*x - 17*x^2 + 4*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g2*z2*z3, (-2*(2515 + 4496*x + 2515*x^2))/(3*x) + 
   (8*(2 + 36*x + 157*x^2 + 36*x^3 + 2*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g1*z5, (4*(779 - 5096*x + 779*x^2))/(3*x) + 
   (40*(6 - 25*x + 116*x^2 - 25*x^3 + 6*x^4)*H[0, x])/((-1 + x)*x*(1 + x))}, 
 {CA^2*CF*g1*z2*z3, (-16*(535 - 2536*x + 535*x^2))/(3*x) + 
   (16*(1 + 18*x + x^2)*(2 - 19*x + 2*x^2)*H[0, x])/((-1 + x)*x*(1 + x))}}

